Salient Object Detection: A Benchmark

We extensively compare, qualitatively and quantitatively, 40 state-of-the-art models (28 salient object detection, 10 fixation prediction, 1 objectness, and 1 baseline) over 6 challenging datasets for the purpose of benchmarking salient object detection and segmentation methods. From the results obtained so far, our evaluation shows a consistent rapid progress over the last few years in terms of both accuracy and running time. The top contenders in this benchmark significantly outperform the models identified as the best in the previous benchmark conducted just two years ago. We find that the models designed specifically for salient object detection generally work better than models in closely related areas, which in turn provides a precise definition and suggests an appropriate treatment of this problem that distinguishes it from other problems. In particular, we analyze the influences of center bias and scene complexity in model performance, which, along with the hard cases for state-of-the-art models, provide useful hints towards constructing more challenging large scale datasets and better saliency models. Finally, we propose probable solutions for tackling several open problems such as evaluation scores and dataset bias, which also suggest future research directions in the rapidly-growing field of salient object detection.

==> ResNew/DUTOMRONPrRocAuc.m <==
clear;
close all;
clc;


%%
figure(1);
hold on;
Threshold = [0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 50 51 52 53 54 55 56 57 58 59 60 61 62 63 64 65 66 67 68 69 70 71 72 73 74 75 76 77 78 79 80 81 82 83 84 85 86 87 88 89 90 91 92 93 94 95 96 97 98 99 100 101 102 103 104 105 106 107 108 109 110 111 112 113 114 115 116 117 118 119 120 121 122 123 124 125 126 127 128 129 130 131 132 133 134 135 136 137 138 139 140 141 142 143 144 145 146 147 148 149 150 151 152 153 154 155 156 157 158 159 160 161 162 163 164 165 166 167 168 169 170 171 172 173 174 175 176 177 178 179 180 181 182 183 184 185 186 187 188 189 190 191 192 193 194 195 196 197 198 199 200 201 202 203 204 205 206 207 208 209 210 211 212 213 214 215 216 217 218 219 220 221 222 223 224 225 226 227 228 229 230 231 232 233 234 235 236 237 238 239 240 241 242 243 244 245 246 247 248 249 250 251 252 253 254 255 ];

Recall_ST = [1 0.997084 0.994625 0.99184 0.988709 0.985311 0.981506 0.977957 0.974139 0.97102 0.96729 0.964012 0.960812 0.958037 0.955137 0.95229 0.949427 0.946815 0.94375 0.940559 0.937126 0.934176 0.931453 0.928385 0.925751 0.923457 0.920693 0.917441 0.915214 0.912713 0.910232 0.908065 0.905368 0.90283 0.900522 0.897887 0.894864 0.892222 0.889652 0.887348 0.884837 0.88207 0.879477 0.877401 0.875334 0.873067 0.870733 0.868617 0.866131 0.863366 0.86123 0.85889 0.856255 0.853944 0.851625 0.849365 0.847498 0.845562 0.843732 0.841438 0.839126 0.83729 0.835508 0.833093 0.830789 0.828777 0.826708 0.823932 0.821737 0.819407 0.817458 0.814792 0.812584 0.810347 0.808487 0.806551 0.804347 0.80216 0.800064 0.798276 0.79617 0.794204 0.791992 0.789809 0.787888 0.785648 0.783203 0.781171 0.77918 0.777034 0.775065 0.77294 0.770283 0.768033 0.765591 0.763474 0.761235 0.759 0.756496 0.754395 0.752239 0.750123 0.748027 0.745714 0.743468 0.74158 0.739449 0.737154 0.735325 0.733379 0.731175 0.728954 0.726856 0.724858 0.722968 0.72105 0.718706 0.716764 0.71493 0.712862 0.71108 0.709243 0.707179 0.704816 0.702571 0.700135 0.69757 0.695238 0.692734 0.690328 0.687804 0.685262 0.68283 0.680285 0.677708 0.675158 0.672544 0.670101 0.667453 0.665173 0.662454 0.659809 0.657136 0.65478 0.652261 0.64945 0.646108 0.643513 0.640632 0.637729 0.634814 0.631673 0.628625 0.625602 0.622523 0.619504 0.616395 0.613362 0.61049 0.607511 0.604607 0.601639 0.598677 0.595547 0.592516 0.589049 0.585478 0.582322 0.578796 0.575235 0.571736 0.567877 0.564362 0.560467 0.556997 0.553646 0.55012 0.546454 0.54273 0.538969 0.535638 0.532095 0.528282 0.524162 0.519949 0.515515 0.511538 0.507228 0.503022 0.498969 0.494834 0.490535 0.486176 0.481846 0.477551 0.473104 0.468912 0.464583 0.460128 0.455751 0.451293 0.446753 0.441702 0.436724 0.431505 0.426378 0.420912 0.415717 0.410393 0.404572 0.398599 0.392861 0.386933 0.381358 0.375835 0.370174 0.364712 0.359048 0.353019 0.347308 0.341719 0.335013 0.32893 0.322097 0.316015 0.309931 0.303371 0.297409 0.290946 0.284638 0.278037 0.271341 0.264751 0.257873 0.251124 0.243146 0.235631 0.227822 0.220349 0.213016 0.204739 0.19688 0.189159 0.180677 0.172586 0.163893 0.155133 0.146273 0.136592 0.126941 0.116774 0.106202 0.0951018 0.0846536 0.0731329 0.0561252 ];
Precision_ST = [0.14847 0.15704 0.172161 0.187958 0.202661 0.218454 0.231598 0.243521 0.256296 0.267628 0.277716 0.287508 0.295976 0.304369 0.312051 0.319267 0.326071 0.332695 0.338448 0.344295 0.349549 0.35479 0.359764 0.364108 0.368309 0.372687 0.377223 0.380971 0.384824 0.388595 0.392395 0.39621 0.399416 0.402761 0.406363 0.410042 0.41311 0.416213 0.419154 0.422271 0.425004 0.427727 0.4306 0.433552 0.436591 0.439404 0.442061 0.444465 0.446914 0.449233 0.451676 0.453832 0.456169 0.458543 0.460893 0.463221 0.465589 0.468013 0.47022 0.472302 0.474425 0.476786 0.47907 0.48103 0.482922 0.484999 0.486944 0.488922 0.490925 0.492932 0.495021 0.496799 0.498709 0.500374 0.502135 0.504138 0.505956 0.507661 0.5095 0.511525 0.513315 0.515104 0.516727 0.518491 0.520163 0.522097 0.523589 0.525338 0.52685 0.528315 0.52986 0.531376 0.532965 0.53454 0.535902 0.537285 0.538721 0.540584 0.542005 0.543703 0.545048 0.546401 0.547804 0.549321 0.550829 0.552752 0.554449 0.556027 0.557594 0.559239 0.561012 0.562728 0.564436 0.565957 0.567483 0.569153 0.570589 0.572078 0.573701 0.575424 0.576988 0.578592 0.579992 0.581401 0.58308 0.584633 0.58582 0.587146 0.588528 0.589903 0.591328 0.592902 0.594438 0.595862 0.597296 0.598752 0.600331 0.60176 0.603524 0.605145 0.606636 0.608391 0.610213 0.611461 0.613099 0.614458 0.615287 0.617052 0.618741 0.620113 0.62179 0.623452 0.624656 0.625756 0.627362 0.628592 0.629986 0.631714 0.633353 0.63493 0.636344 0.63806 0.639715 0.641209 0.642906 0.64417 0.645577 0.646786 0.647982 0.649545 0.650757 0.652229 0.653493 0.654593 0.655873 0.657247 0.658627 0.660066 0.661547 0.662789 0.663953 0.665235 0.666743 0.668013 0.669531 0.670638 0.672009 0.673285 0.674654 0.675953 0.67718 0.678217 0.678731 0.679911 0.680901 0.681721 0.682798 0.683789 0.684588 0.685433 0.686538 0.687241 0.68793 0.688719 0.689704 0.690635 0.691635 0.692696 0.693817 0.695038 0.69623 0.69739 0.698238 0.69916 0.699928 0.700753 0.701758 0.70249 0.703379 0.705009 0.705508 0.706014 0.707135 0.707571 0.708606 0.709405 0.71021 0.711494 0.711843 0.712515 0.713088 0.713102 0.713707 0.713648 0.713979 0.713709 0.713634 0.714101 0.714301 0.715 0.71455 0.714854 0.714913 0.71523 0.715197 0.714924 0.715589 0.716329 0.716239 0.716888 0.716803 0.716297 0.716167 0.715725 0.71643 0.715693 ];
TPR_ST = [1 0.997084 0.994625 0.99184 0.988709 0.985311 0.981506 0.977957 0.974139 0.97102 0.96729 0.964012 0.960812 0.958037 0.955137 0.95229 0.949427 0.946815 0.94375 0.940559 0.937126 0.934176 0.931453 0.928385 0.925751 0.923457 0.920693 0.917441 0.915214 0.912713 0.910232 0.908065 0.905368 0.90283 0.900522 0.897887 0.894864 0.892222 0.889652 0.887348 0.884837 0.88207 0.879477 0.877401 0.875334 0.873067 0.870733 0.868617 0.866131 0.863366 0.86123 0.85889 0.856255 0.853944 0.851625 0.849365 0.847498 0.845562 0.843732 0.841438 0.839126 0.83729 0.835508 0.833093 0.830789 0.828777 0.826708 0.823932 0.821737 0.819407 0.817458 0.814792 0.812584 0.810347 0.808487 0.806551 0.804347 0.80216 0.800064 0.798276 0.79617 0.794204 0.791992 0.789809 0.787888 0.785648 0.783203 0.781171 0.77918 0.777034 0.775065 0.77294 0.770283 0.768033 0.765591 0.763474 0.761235 0.759 0.756496 0.754395 0.752239 0.750123 0.748027 0.745714 0.743468 0.74158 0.739449 0.737154 0.735325 0.733379 0.731175 0.728954 0.726856 0.724858 0.722968 0.72105 0.718706 0.716764 0.71493 0.712862 0.71108 0.709243 0.707179 0.704816 0.702571 0.700135 0.69757 0.695238 0.692734 0.690328 0.687804 0.685262 0.68283 0.680285 0.677708 0.675158 0.672544 0.670101 0.667453 0.665173 0.662454 0.659809 0.657136 0.65478 0.652261 0.64945 0.646108 0.643513 0.640632 0.637729 0.634814 0.631673 0.628625 0.625602 0.622523 0.619504 0.616395 0.613362 0.61049 0.607511 0.604607 0.601639 0.598677 0.595547 0.592516 0.589049 0.585478 0.582322 0.578796 0.575235 0.571736 0.567877 0.564362 0.560467 0.556997 0.553646 0.55012 0.546454 0.54273 0.538969 0.535638 0.532095 0.528282 0.524162 0.519949 0.515515 0.511538 0.507228 0.503022 0.498969 0.494834 0.490535 0.486176 0.481846 0.477551 0.473104 0.468912 0.464583 0.460128 0.455751 0.451293 0.446753 0.441702 0.436724 0.431505 0.426378 0.420912 0.415717 0.410393 0.404572 0.398599 0.392861 0.386933 0.381358 0.375835 0.370174 0.364712 0.359048 0.353019 0.347308 0.341719 0.335013 0.32893 0.322097 0.316015 0.309931 0.303371 0.297409 0.290946 0.284638 0.278037 0.271341 0.264751 0.257873 0.251124 0.243146 0.235631 0.227822 0.220349 0.213016 0.204739 0.19688 0.189159 0.180677 0.172586 0.163893 0.155133 0.146273 0.136592 0.126941 0.116774 0.106202 0.0951018 0.0846536 0.0731329 0.0561252 ];
FPR_ST = [1 0.957845 0.900647 0.846622 0.797171 0.749068 0.706989 0.670776 0.636514 0.605288 0.577831 0.552877 0.531018 0.510103 0.491678 0.474759 0.459694 0.445829 0.433026 0.421276 0.410095 0.399329 0.389306 0.380188 0.371895 0.363254 0.35457 0.346449 0.339049 0.332126 0.325216 0.318585 0.312425 0.306442 0.300754 0.295204 0.290203 0.285115 0.28037 0.275585 0.271186 0.266748 0.26242 0.258431 0.254247 0.250316 0.246538 0.243047 0.239473 0.236086 0.232853 0.229723 0.226404 0.223218 0.220024 0.217003 0.214096 0.21121 0.208334 0.20567 0.202892 0.200151 0.197356 0.194825 0.192423 0.189988 0.187679 0.185339 0.182918 0.180471 0.178149 0.175904 0.173838 0.171881 0.169879 0.167948 0.165911 0.164018 0.162149 0.160285 0.15832 0.156421 0.154636 0.152807 0.151036 0.149121 0.147464 0.145785 0.144003 0.142384 0.140723 0.139064 0.137417 0.135736 0.134149 0.132673 0.131165 0.129553 0.12802 0.126493 0.124958 0.123593 0.122104 0.120633 0.119145 0.117676 0.116315 0.11495 0.113578 0.112203 0.110817 0.109444 0.108108 0.106749 0.1054 0.104074 0.102784 0.101542 0.100208 0.0988954 0.0976567 0.0964614 0.0952945 0.0941333 0.0929668 0.0918133 0.0906392 0.089468 0.0884165 0.0873517 0.0862151 0.0850538 0.0840242 0.0830561 0.0819927 0.0809714 0.0798781 0.0788351 0.0777608 0.0767415 0.0756924 0.0746185 0.0735925 0.0726949 0.071704 0.0707271 0.069766 0.0686782 0.0676826 0.0667347 0.0657886 0.0647505 0.0638287 0.0629633 0.0619925 0.0610634 0.0601953 0.0592999 0.0584044 0.0575559 0.0566428 0.0556759 0.0548107 0.0539886 0.0531165 0.0522775 0.0513736 0.0505912 0.0498025 0.0489114 0.0481497 0.0473476 0.0465663 0.0458038 0.0449828 0.0441754 0.0434262 0.0426985 0.0419002 0.0411738 0.0404686 0.0397906 0.03906 0.0383381 0.0376079 0.0369412 0.0362932 0.0356225 0.0348976 0.0342564 0.0335567 0.0329199 0.032341 0.0317521 0.0311441 0.030604 0.0299684 0.0293573 0.0287833 0.0282298 0.0275418 0.0269466 0.0263272 0.0256857 0.0250447 0.02445 0.0239087 0.0233429 0.0227459 0.0221386 0.0215716 0.0209893 0.0204432 0.0199447 0.0194398 0.0189528 0.0184641 0.0180016 0.0174743 0.0169365 0.0164506 0.0159381 0.0154318 0.0149549 0.0144711 0.0140025 0.0135179 0.0130771 0.0126351 0.0121904 0.0117737 0.0113309 0.0108471 0.0103946 0.00992196 0.00943567 0.0089947 0.00851791 0.0081118 0.00774164 0.00735116 0.00695849 0.00657679 0.00622411 0.00588227 0.0055184 0.00517302 0.00480756 0.00437301 0.00399184 0.00364772 0.00331799 0.0029035 0.00253643 0.00216434 0.00161753 ];
plot(Recall_ST, Precision_ST, 'k', 'linewidth', 2);
Recall_QCUT = [1 0.951825 0.932282 0.91677 0.90372 0.892761 0.882546 0.873484 0.864968 0.856869 0.848985 0.841516 0.834366 0.827733 0.821404 0.815827 0.810387 0.804632 0.798849 0.79376 0.788676 0.783719 0.77912 0.774515 0.770093 0.765644 0.761381 0.757131 0.752928 0.748872 0.744592 0.740706 0.736729 0.732707 0.728701 0.724815 0.72103 0.717561 0.714014 0.71076 0.707323 0.703939 0.700723 0.697251 0.69393 0.690706 0.687416 0.684202 0.680947 0.67755 0.674225 0.671194 0.667978 0.664909 0.661872 0.659058 0.656043 0.652908 0.649759 0.646859 0.644089 0.641048 0.638006 0.63493 0.631819 0.629055 0.626258 0.623434 0.620389 0.617497 0.614586 0.611726 0.609096 0.606274 0.603812 0.601269 0.598628 0.596126 0.593802 0.591442 0.589002 0.586602 0.584159 0.58173 0.57931 0.576789 0.57424 0.571743 0.569353 0.566835 0.564426 0.561678 0.559291 0.556713 0.554413 0.552124 0.54971 0.547515 0.54523 0.542887 0.540485 0.538166 0.535811 0.533419 0.531118 0.528913 0.526709 0.524482 0.522202 0.520037 0.517744 0.51545 0.513235 0.510875 0.508689 0.506437 0.50403 0.501737 0.499564 0.497345 0.494995 0.492585 0.490322 0.4879 0.485586 0.483224 0.480813 0.478391 0.475913 0.473428 0.470954 0.468507 0.466291 0.463808 0.461512 0.459363 0.457064 0.454838 0.452619 0.450336 0.447829 0.445327 0.443101 0.440861 0.438492 0.436188 0.43398 0.431485 0.429109 0.426814 0.424583 0.422354 0.42011 0.417811 0.415343 0.41311 0.410977 0.408753 0.406478 0.40412 0.401744 0.399422 0.39706 0.394715 0.39233 0.389751 0.387416 0.385097 0.382713 0.380337 0.377986 0.375537 0.373138 0.370755 0.368486 0.366239 0.363819 0.361324 0.358825 0.356327 0.35375 0.351381 0.349017 0.346792 0.344411 0.342101 0.339567 0.337069 0.334597 0.332163 0.329717 0.327273 0.32486 0.322443 0.319909 0.317446 0.314626 0.312196 0.309583 0.306816 0.304226 0.301646 0.298997 0.296356 0.293791 0.291112 0.288397 0.285733 0.283021 0.280196 0.277314 0.274641 0.271765 0.268994 0.266202 0.263382 0.260304 0.257399 0.254354 0.251206 0.248085 0.244622 0.241175 0.23761 0.234121 0.230566 0.227004 0.223432 0.219711 0.215849 0.211803 0.207469 0.203053 0.19875 0.194387 0.190152 0.185738 0.181108 0.176231 0.171141 0.166223 0.160792 0.154889 0.148991 0.143012 0.136542 0.129356 0.121725 0.114122 0.105759 0.0970005 0.0866407 0.0748999 0.0613299 0.0436001 0.00870763 ];
Precision_QCUT = [0.14847 0.282754 0.33283 0.367945 0.395716 0.418789 0.438908 0.456391 0.471984 0.485104 0.496708 0.507368 0.517175 0.526315 0.534808 0.54293 0.550427 0.557462 0.563736 0.569755 0.575462 0.580925 0.586146 0.591228 0.596049 0.600745 0.605162 0.609246 0.613261 0.617146 0.620753 0.624282 0.627895 0.631296 0.634593 0.637543 0.640546 0.643487 0.646365 0.649146 0.652009 0.654578 0.657143 0.659699 0.661988 0.664329 0.66658 0.668572 0.67059 0.672865 0.674792 0.676845 0.678852 0.680738 0.682389 0.684142 0.685825 0.687371 0.688897 0.690391 0.692003 0.693355 0.694786 0.696122 0.697572 0.698929 0.700284 0.701412 0.702634 0.703782 0.704983 0.706124 0.707499 0.708569 0.710017 0.711113 0.712176 0.71333 0.714486 0.715691 0.716913 0.718188 0.719365 0.720489 0.721716 0.723028 0.724049 0.725217 0.726311 0.72732 0.728663 0.729698 0.730632 0.731794 0.732781 0.733739 0.734585 0.735542 0.736543 0.737268 0.73805 0.738554 0.739187 0.740162 0.741158 0.741971 0.742706 0.743373 0.744167 0.744757 0.74569 0.746399 0.747205 0.747968 0.748661 0.749374 0.749905 0.750741 0.7514 0.752193 0.752936 0.753476 0.754099 0.754725 0.755375 0.75566 0.756107 0.756655 0.75663 0.75701 0.757788 0.758297 0.758748 0.759391 0.759949 0.760497 0.760759 0.76122 0.761635 0.762214 0.762686 0.763243 0.763846 0.764192 0.764504 0.764943 0.765587 0.76602 0.766487 0.766791 0.76714 0.767582 0.767944 0.768342 0.768524 0.768924 0.769435 0.769867 0.770312 0.77071 0.771073 0.771428 0.771896 0.772282 0.772775 0.77288 0.773045 0.773357 0.773468 0.773696 0.77413 0.774345 0.774714 0.775002 0.775216 0.775804 0.776188 0.776613 0.776715 0.777022 0.777192 0.777514 0.777624 0.777948 0.778114 0.778458 0.778637 0.778665 0.778739 0.778899 0.779276 0.779135 0.779508 0.779758 0.779925 0.780212 0.780422 0.780372 0.780653 0.780725 0.781091 0.781281 0.781454 0.781615 0.782085 0.782536 0.78291 0.78313 0.783655 0.78393 0.784317 0.784514 0.784641 0.784868 0.785141 0.785572 0.785782 0.786124 0.786381 0.787093 0.78729 0.787641 0.787504 0.787793 0.787699 0.787851 0.787768 0.787801 0.788158 0.788233 0.788377 0.788482 0.788283 0.788139 0.787991 0.787811 0.788058 0.788286 0.788305 0.788378 0.788621 0.788547 0.787967 0.787829 0.788477 0.788516 0.788208 0.788046 0.788148 0.788019 0.787757 0.788123 0.789319 0.789393 0.789882 0.791038 ];
TPR_QCUT = [1 0.951825 0.932282 0.91677 0.90372 0.892761 0.882546 0.873484 0.864968 0.856869 0.848985 0.841516 0.834366 0.827733 0.821404 0.815827 0.810387 0.804632 0.798849 0.79376 0.788676 0.783719 0.77912 0.774515 0.770093 0.765644 0.761381 0.757131 0.752928 0.748872 0.744592 0.740706 0.736729 0.732707 0.728701 0.724815 0.72103 0.717561 0.714014 0.71076 0.707323 0.703939 0.700723 0.697251 0.69393 0.690706 0.687416 0.684202 0.680947 0.67755 0.674225 0.671194 0.667978 0.664909 0.661872 0.659058 0.656043 0.652908 0.649759 0.646859 0.644089 0.641048 0.638006 0.63493 0.631819 0.629055 0.626258 0.623434 0.620389 0.617497 0.614586 0.611726 0.609096 0.606274 0.603812 0.601269 0.598628 0.596126 0.593802 0.591442 0.589002 0.586602 0.584159 0.58173 0.57931 0.576789 0.57424 0.571743 0.569353 0.566835 0.564426 0.561678 0.559291 0.556713 0.554413 0.552124 0.54971 0.547515 0.54523 0.542887 0.540485 0.538166 0.535811 0.533419 0.531118 0.528913 0.526709 0.524482 0.522202 0.520037 0.517744 0.51545 0.513235 0.510875 0.508689 0.506437 0.50403 0.501737 0.499564 0.497345 0.494995 0.492585 0.490322 0.4879 0.485586 0.483224 0.480813 0.478391 0.475913 0.473428 0.470954 0.468507 0.466291 0.463808 0.461512 0.459363 0.457064 0.454838 0.452619 0.450336 0.447829 0.445327 0.443101 0.440861 0.438492 0.436188 0.43398 0.431485 0.429109 0.426814 0.424583 0.422354 0.42011 0.417811 0.415343 0.41311 0.410977 0.408753 0.406478 0.40412 0.401744 0.399422 0.39706 0.394715 0.39233 0.389751 0.387416 0.385097 0.382713 0.380337 0.377986 0.375537 0.373138 0.370755 0.368486 0.366239 0.363819 0.361324 0.358825 0.356327 0.35375 0.351381 0.349017 0.346792 0.344411 0.342101 0.339567 0.337069 0.334597 0.332163 0.329717 0.327273 0.32486 0.322443 0.319909 0.317446 0.314626 0.312196 0.309583 0.306816 0.304226 0.301646 0.298997 0.296356 0.293791 0.291112 0.288397 0.285733 0.283021 0.280196 0.277314 0.274641 0.271765 0.268994 0.266202 0.263382 0.260304 0.257399 0.254354 0.251206 0.248085 0.244622 0.241175 0.23761 0.234121 0.230566 0.227004 0.223432 0.219711 0.215849 0.211803 0.207469 0.203053 0.19875 0.194387 0.190152 0.185738 0.181108 0.176231 0.171141 0.166223 0.160792 0.154889 0.148991 0.143012 0.136542 0.129356 0.121725 0.114122 0.105759 0.0970005 0.0866407 0.0748999 0.0613299 0.0436001 0.00870763 ];
FPR_QCUT = [1 0.470716 0.389982 0.342655 0.309347 0.284113 0.264002 0.247175 0.233085 0.220995 0.210419 0.200908 0.192303 0.184656 0.177671 0.171233 0.165271 0.159719 0.154589 0.149841 0.145377 0.141196 0.137271 0.133566 0.130066 0.126706 0.123547 0.120535 0.117641 0.114844 0.112143 0.109624 0.107178 0.104871 0.102644 0.100519 0.0984986 0.0965954 0.0947111 0.092908 0.0910901 0.0893897 0.0877047 0.0860871 0.0845097 0.0829848 0.0814948 0.0800442 0.0786235 0.0772294 0.0759057 0.0746411 0.0733914 0.0721497 0.0709632 0.0698004 0.06868 0.0675928 0.0665101 0.0654179 0.0643373 0.0633103 0.0623432 0.0614062 0.0604777 0.0595731 0.0586654 0.0577854 0.0569097 0.056063 0.0552373 0.0544214 0.0536049 0.0527964 0.0520336 0.0512903 0.0505565 0.0498196 0.049111 0.0483955 0.0477083 0.0470243 0.0463556 0.0456982 0.0450396 0.0444041 0.0438066 0.0432055 0.0426384 0.0420794 0.0414986 0.0409221 0.0403663 0.0397989 0.0392612 0.0387287 0.0382221 0.0377305 0.0372382 0.036784 0.0363259 0.0358767 0.0354375 0.0349773 0.0345377 0.0341046 0.033662 0.0332289 0.0327956 0.032391 0.0319867 0.031593 0.0311921 0.0308003 0.0304083 0.030032 0.0296468 0.0292525 0.0288828 0.0285259 0.0281556 0.0277889 0.0274381 0.0270742 0.0267302 0.0263932 0.0260481 0.0257178 0.0253879 0.0250357 0.024697 0.0243666 0.0240573 0.0237383 0.0234309 0.0231202 0.0228129 0.0224987 0.0221971 0.0218783 0.0215653 0.0212654 0.0209361 0.0206289 0.0203332 0.0200522 0.0197674 0.0194761 0.0191579 0.0188592 0.0185894 0.0183171 0.0180647 0.0178139 0.017559 0.0173014 0.0170456 0.016796 0.0165414 0.0162955 0.0160728 0.0158328 0.0155946 0.0153574 0.0151172 0.0148807 0.0146419 0.0144287 0.0142166 0.0140117 0.0138075 0.0136082 0.0134022 0.0131889 0.013001 0.0128053 0.0126045 0.0124123 0.012205 0.0119949 0.0117954 0.0115869 0.0113784 0.0111785 0.0109873 0.0107908 0.0105979 0.0104129 0.0102332 0.0100562 0.00988655 0.00971243 0.00953001 0.00936298 0.00919327 0.00902831 0.00886234 0.00868004 0.00852108 0.00835331 0.00818726 0.00803104 0.00787841 0.00770796 0.00754473 0.00737611 0.00723496 0.00709154 0.00694087 0.0067956 0.00664569 0.00650398 0.00636527 0.00623039 0.00609699 0.0059546 0.0058119 0.0056633 0.00551237 0.00534901 0.00521677 0.00509418 0.00496629 0.00482717 0.00469238 0.0045607 0.00442554 0.00428276 0.00414447 0.00400617 0.00386555 0.00372398 0.00359071 0.00345134 0.00332112 0.00319384 0.00305827 0.00293691 0.0028169 0.00269797 0.00257239 0.00245201 0.00232948 0.00219531 0.00206248 0.00192401 0.00179435 0.00165669 0.00152521 0.00138889 0.00124917 0.0010912 0.000909465 0.000730178 0.000515237 0.000119612 ];
plot(Recall_QCUT, Precision_QCUT, 'b', 'linewidth', 2);
Recall_HDCT = [1 0.974293 0.964441 0.957351 0.951008 0.945276 0.939928 0.935039 0.930212 0.925532 0.921214 0.916574 0.91232 0.908385 0.904382 0.900553 0.896584 0.892951 0.889388 0.885854 0.882101 0.878485 0.874923 0.871519 0.868078 0.864553 0.860982 0.857411 0.854079 0.85078 0.847328 0.843845 0.840562 0.837407 0.834271 0.83093 0.827843 0.824576 0.821484 0.818207 0.815079 0.811971 0.808638 0.805641 0.802581 0.799317 0.796034 0.793149 0.789832 0.786795 0.783428 0.780302 0.777085 0.774037 0.770907 0.767833 0.764843 0.761686 0.758558 0.755306 0.752223 0.74929 0.746262 0.743046 0.739944 0.73692 0.73397 0.73092 0.727827 0.724922 0.721971 0.718904 0.715691 0.712609 0.709914 0.707259 0.704299 0.701299 0.698566 0.695663 0.69284 0.690139 0.687277 0.684787 0.681941 0.67937 0.676696 0.674092 0.671331 0.668562 0.665919 0.663475 0.660857 0.658206 0.655869 0.653205 0.650572 0.648304 0.64603 0.643356 0.64097 0.63862 0.636247 0.633844 0.631565 0.629144 0.626781 0.624343 0.621807 0.619431 0.617019 0.614515 0.612336 0.60992 0.607511 0.60544 0.603241 0.60071 0.598191 0.595781 0.59326 0.590932 0.588716 0.58659 0.584359 0.58214 0.579726 0.577381 0.575145 0.572924 0.570596 0.568293 0.566004 0.563827 0.561556 0.55927 0.557132 0.554927 0.552416 0.550119 0.5479 0.545512 0.542933 0.540604 0.538209 0.535794 0.533566 0.531138 0.528691 0.526379 0.523755 0.52142 0.518973 0.516605 0.514075 0.511858 0.509144 0.506775 0.504451 0.501982 0.499481 0.497101 0.494625 0.492099 0.489451 0.486996 0.48447 0.481986 0.479405 0.47675 0.474432 0.471799 0.469118 0.4666 0.463995 0.461308 0.458324 0.455657 0.452848 0.450086 0.447199 0.444484 0.441481 0.43869 0.435798 0.432714 0.429727 0.426936 0.423817 0.420636 0.417419 0.414204 0.410922 0.407395 0.404106 0.400644 0.39753 0.394238 0.390827 0.387518 0.384193 0.380403 0.376595 0.372381 0.369064 0.365466 0.361532 0.357534 0.353414 0.349551 0.345136 0.340828 0.336555 0.332394 0.327958 0.323429 0.319096 0.314342 0.309749 0.304781 0.299962 0.294815 0.289501 0.284074 0.278786 0.273137 0.267539 0.261703 0.255947 0.249622 0.243143 0.2366 0.229733 0.222653 0.215438 0.207815 0.19989 0.192016 0.183489 0.175005 0.165707 0.156697 0.147195 0.13754 0.127675 0.117172 0.105947 0.0953115 0.0844545 0.0738316 0.0627484 0.0525985 0.0431405 0.0344293 0.0276146 0.0214433 ];
Precision_HDCT = [0.14847 0.156588 0.164867 0.172281 0.179337 0.186195 0.192764 0.199185 0.205408 0.21147 0.217437 0.223209 0.228837 0.234475 0.23993 0.245325 0.250539 0.255738 0.260797 0.265928 0.270969 0.275968 0.2809 0.285946 0.290925 0.295884 0.300743 0.305702 0.310551 0.315462 0.32028 0.324965 0.329771 0.334603 0.339329 0.344057 0.348858 0.353707 0.358365 0.362843 0.367603 0.372214 0.376491 0.381 0.385433 0.389798 0.394158 0.398624 0.403168 0.407683 0.4123 0.416684 0.42104 0.425553 0.430071 0.434537 0.439026 0.443506 0.44796 0.452217 0.456401 0.460671 0.46477 0.468948 0.472976 0.476913 0.480917 0.484636 0.488355 0.492043 0.495685 0.499239 0.502593 0.506031 0.509368 0.512702 0.51561 0.518653 0.52175 0.52464 0.527493 0.530305 0.533074 0.535964 0.538663 0.541301 0.543738 0.546202 0.548542 0.550971 0.553197 0.555462 0.557483 0.559641 0.561726 0.563642 0.565565 0.567573 0.569523 0.57149 0.573369 0.575236 0.576976 0.579076 0.58081 0.582392 0.58434 0.585908 0.587396 0.588842 0.590494 0.591979 0.593569 0.595066 0.596544 0.59807 0.599641 0.601158 0.602483 0.603684 0.605029 0.606352 0.607807 0.60936 0.610812 0.612016 0.61327 0.614512 0.615699 0.617017 0.618257 0.619165 0.620276 0.621536 0.622749 0.623867 0.625004 0.626439 0.627379 0.628589 0.629742 0.630648 0.631831 0.632997 0.633947 0.63499 0.636136 0.637094 0.638324 0.639303 0.640106 0.64098 0.641899 0.643004 0.643992 0.644986 0.645614 0.646599 0.647577 0.648691 0.649638 0.650726 0.651642 0.652402 0.653145 0.65412 0.654785 0.65552 0.656495 0.657565 0.658768 0.659628 0.660625 0.661611 0.66279 0.663577 0.66439 0.665536 0.66626 0.667384 0.668318 0.66927 0.670164 0.671164 0.672136 0.673259 0.673973 0.675019 0.675895 0.676973 0.677678 0.678458 0.679506 0.680167 0.680438 0.681366 0.682223 0.683159 0.684581 0.68543 0.686149 0.687081 0.687509 0.688582 0.689616 0.690564 0.691118 0.6919 0.692871 0.693657 0.694574 0.695331 0.695897 0.696602 0.697279 0.69772 0.698381 0.699105 0.699898 0.700539 0.701246 0.701687 0.701661 0.702437 0.703242 0.703775 0.704489 0.705708 0.706407 0.707318 0.707275 0.707841 0.707809 0.708656 0.710021 0.710506 0.711023 0.712011 0.712379 0.713079 0.713856 0.714262 0.714911 0.715292 0.715701 0.716428 0.716458 0.716217 0.71625 0.716517 0.714995 0.715752 0.714888 0.71378 0.71258 0.712528 ];
TPR_HDCT = [1 0.974293 0.964441 0.957351 0.951008 0.945276 0.939928 0.935039 0.930212 0.925532 0.921214 0.916574 0.91232 0.908385 0.904382 0.900553 0.896584 0.892951 0.889388 0.885854 0.882101 0.878485 0.874923 0.871519 0.868078 0.864553 0.860982 0.857411 0.854079 0.85078 0.847328 0.843845 0.840562 0.837407 0.834271 0.83093 0.827843 0.824576 0.821484 0.818207 0.815079 0.811971 0.808638 0.805641 0.802581 0.799317 0.796034 0.793149 0.789832 0.786795 0.783428 0.780302 0.777085 0.774037 0.770907 0.767833 0.764843 0.761686 0.758558 0.755306 0.752223 0.74929 0.746262 0.743046 0.739944 0.73692 0.73397 0.73092 0.727827 0.724922 0.721971 0.718904 0.715691 0.712609 0.709914 0.707259 0.704299 0.701299 0.698566 0.695663 0.69284 0.690139 0.687277 0.684787 0.681941 0.67937 0.676696 0.674092 0.671331 0.668562 0.665919 0.663475 0.660857 0.658206 0.655869 0.653205 0.650572 0.648304 0.64603 0.643356 0.64097 0.63862 0.636247 0.633844 0.631565 0.629144 0.626781 0.624343 0.621807 0.619431 0.617019 0.614515 0.612336 0.60992 0.607511 0.60544 0.603241 0.60071 0.598191 0.595781 0.59326 0.590932 0.588716 0.58659 0.584359 0.58214 0.579726 0.577381 0.575145 0.572924 0.570596 0.568293 0.566004 0.563827 0.561556 0.55927 0.557132 0.554927 0.552416 0.550119 0.5479 0.545512 0.542933 0.540604 0.538209 0.535794 0.533566 0.531138 0.528691 0.526379 0.523755 0.52142 0.518973 0.516605 0.514075 0.511858 0.509144 0.506775 0.504451 0.501982 0.499481 0.497101 0.494625 0.492099 0.489451 0.486996 0.48447 0.481986 0.479405 0.47675 0.474432 0.471799 0.469118 0.4666 0.463995 0.461308 0.458324 0.455657 0.452848 0.450086 0.447199 0.444484 0.441481 0.43869 0.435798 0.432714 0.429727 0.426936 0.423817 0.420636 0.417419 0.414204 0.410922 0.407395 0.404106 0.400644 0.39753 0.394238 0.390827 0.387518 0.384193 0.380403 0.376595 0.372381 0.369064 0.365466 0.361532 0.357534 0.353414 0.349551 0.345136 0.340828 0.336555 0.332394 0.327958 0.323429 0.319096 0.314342 0.309749 0.304781 0.299962 0.294815 0.289501 0.284074 0.278786 0.273137 0.267539 0.261703 0.255947 0.249622 0.243143 0.2366 0.229733 0.222653 0.215438 0.207815 0.19989 0.192016 0.183489 0.175005 0.165707 0.156697 0.147195 0.13754 0.127675 0.117172 0.105947 0.0953115 0.0844545 0.0738316 0.0627484 0.0525985 0.0431405 0.0344293 0.0276146 0.0214433 ];
FPR_HDCT = [1 0.889327 0.813278 0.758181 0.7125 0.672965 0.638474 0.607558 0.57984 0.554671 0.531661 0.51061 0.491233 0.472949 0.45603 0.440142 0.425331 0.411277 0.398146 0.385536 0.373615 0.362263 0.351481 0.341058 0.33113 0.321684 0.31257 0.30383 0.29544 0.287342 0.279575 0.272161 0.264929 0.257901 0.251193 0.244674 0.238351 0.232212 0.226381 0.220816 0.215367 0.210237 0.205307 0.200501 0.195784 0.191223 0.186762 0.182429 0.178139 0.17401 0.169943 0.166059 0.162254 0.158535 0.15495 0.15142 0.148025 0.144661 0.141426 0.138362 0.135381 0.132458 0.129623 0.126811 0.124099 0.121523 0.119011 0.116707 0.11443 0.1122 0.110068 0.107952 0.105947 0.103983 0.102122 0.100297 0.0985444 0.0968192 0.0951388 0.0935272 0.0919795 0.0904988 0.089026 0.0875909 0.0861755 0.0848517 0.08355 0.082255 0.0809988 0.0797644 0.0785966 0.077465 0.0763566 0.075229 0.0741615 0.0731147 0.0720357 0.0709771 0.0700289 0.0690421 0.0680666 0.0671265 0.0662166 0.0653132 0.0644377 0.0635522 0.0626623 0.0618095 0.0610026 0.0602174 0.0594168 0.0586312 0.0578559 0.0570731 0.0563297 0.0556143 0.0548924 0.054175 0.0534832 0.0528031 0.0521392 0.0514668 0.0508303 0.050204 0.049552 0.0489278 0.0483319 0.0477419 0.0471641 0.0465601 0.0459764 0.0454218 0.0448626 0.0443059 0.0437463 0.0432053 0.0426765 0.0421447 0.0416263 0.0411213 0.0405949 0.0400778 0.0395876 0.0390897 0.038628 0.0381467 0.0376733 0.0372086 0.0367237 0.0362628 0.0358262 0.0353925 0.0349405 0.0344721 0.0340276 0.0335817 0.0331876 0.0327702 0.0323412 0.031896 0.0314661 0.0310563 0.030662 0.0302532 0.0298485 0.0294648 0.0290849 0.0286941 0.0283142 0.0279305 0.0275554 0.0271626 0.0267785 0.026402 0.026018 0.0256415 0.0252825 0.0248896 0.0245236 0.0241326 0.0237685 0.0233949 0.0230357 0.0226888 0.0223264 0.0219663 0.0216277 0.0212663 0.0209136 0.0205656 0.02023 0.0198796 0.0195235 0.019186 0.018865 0.0185125 0.0181907 0.0178584 0.0175229 0.0171909 0.016878 0.0165567 0.0162529 0.0159017 0.0155799 0.0152509 0.0149477 0.0146385 0.01432 0.0140209 0.0136931 0.0133764 0.0130555 0.0127726 0.0124774 0.0121989 0.0118863 0.0115794 0.0112939 0.0110036 0.0107151 0.0104186 0.010109 0.00981572 0.0095085 0.00920981 0.00890266 0.0086045 0.00830511 0.00801456 0.00772623 0.00742965 0.00714086 0.0068219 0.00650544 0.00623011 0.00592447 0.00562514 0.00530392 0.00497483 0.00468987 0.00438031 0.00407567 0.00377133 0.0034719 0.0031429 0.00284375 0.0025426 0.00224379 0.00195373 0.00167931 0.00141549 0.00117512 0.000948598 0.000768289 0.000612205 ];
plot(Recall_HDCT, Precision_HDCT, 'g', 'linewidth', 2);
Recall_RBD = [1 0.95519 0.951194 0.946586 0.941281 0.936357 0.931138 0.92639 0.921898 0.917135 0.912492 0.907834 0.903303 0.899245 0.895568 0.892151 0.888754 0.885135 0.881589 0.878468 0.874973 0.871818 0.868797 0.865162 0.862104 0.858948 0.856003 0.852686 0.850107 0.847336 0.845083 0.842506 0.839601 0.836738 0.834092 0.83146 0.828738 0.826083 0.823603 0.821063 0.818498 0.816131 0.813636 0.811262 0.809032 0.806671 0.804289 0.801468 0.799178 0.79682 0.794759 0.79235 0.790089 0.787796 0.785391 0.782997 0.781004 0.778854 0.776418 0.774143 0.771966 0.769624 0.767681 0.76553 0.763327 0.76105 0.758688 0.756485 0.754151 0.751844 0.749868 0.747518 0.745284 0.743131 0.740835 0.738846 0.736543 0.734266 0.732053 0.730056 0.728102 0.725844 0.723694 0.721591 0.719283 0.717067 0.715016 0.712851 0.710625 0.708204 0.706137 0.704317 0.702245 0.700263 0.698098 0.696099 0.694054 0.691963 0.689834 0.68796 0.685856 0.683342 0.681274 0.679109 0.676856 0.674763 0.67264 0.670274 0.668147 0.666034 0.66398 0.661759 0.659465 0.6572 0.654943 0.652636 0.650576 0.648213 0.645988 0.643513 0.64137 0.639343 0.636923 0.634522 0.632001 0.629768 0.627624 0.625334 0.623145 0.620656 0.618053 0.615271 0.612916 0.610725 0.608576 0.606217 0.603904 0.601201 0.598551 0.596054 0.593706 0.59176 0.589456 0.586814 0.584441 0.581797 0.579103 0.576733 0.573987 0.571494 0.568497 0.565897 0.56305 0.560395 0.558219 0.555554 0.55266 0.549408 0.546529 0.543452 0.540586 0.537424 0.534495 0.531438 0.528664 0.525771 0.522698 0.5197 0.51663 0.513584 0.51035 0.507331 0.503954 0.500657 0.497426 0.494445 0.490894 0.487656 0.484349 0.480931 0.477427 0.473982 0.470563 0.466965 0.463622 0.460303 0.456864 0.452917 0.449608 0.445864 0.442601 0.43864 0.434892 0.430947 0.426744 0.422464 0.418644 0.414575 0.410706 0.405868 0.401704 0.397861 0.393449 0.389284 0.384613 0.379968 0.375354 0.370735 0.365637 0.361224 0.356091 0.351306 0.346212 0.34174 0.337074 0.331477 0.326696 0.321547 0.316899 0.311877 0.306663 0.301122 0.295056 0.289579 0.284215 0.278531 0.272618 0.266522 0.260585 0.254548 0.248198 0.241923 0.235424 0.228495 0.221579 0.214754 0.207294 0.200469 0.193353 0.186093 0.178274 0.170271 0.16198 0.154483 0.146103 0.138349 0.12956 0.121096 0.112375 0.103948 0.0952276 0.0859125 0.0774879 0.0682707 0.060549 0.052748 ];
Precision_RBD = [0.14847 0.261046 0.279228 0.295565 0.30911 0.320924 0.331967 0.342495 0.35195 0.361152 0.369697 0.377293 0.383887 0.389778 0.395138 0.400242 0.404822 0.409002 0.412979 0.41679 0.420428 0.424025 0.427582 0.430756 0.434022 0.437017 0.439926 0.442907 0.445924 0.448586 0.451552 0.45436 0.457168 0.459816 0.462445 0.465011 0.467603 0.470168 0.472665 0.475091 0.477625 0.479786 0.482079 0.484281 0.486342 0.488409 0.490727 0.492883 0.49501 0.497323 0.49955 0.501395 0.503477 0.505481 0.507371 0.509474 0.511406 0.513166 0.515 0.516763 0.51864 0.520636 0.522467 0.524326 0.526004 0.52784 0.529604 0.531184 0.532706 0.5346 0.536157 0.538051 0.539585 0.541266 0.542946 0.544558 0.546067 0.547685 0.549493 0.551137 0.552767 0.554357 0.556082 0.557713 0.559037 0.56025 0.561697 0.563139 0.564567 0.566035 0.567448 0.568838 0.570309 0.571879 0.573225 0.574636 0.575845 0.577418 0.5789 0.580413 0.581847 0.582852 0.584359 0.585874 0.587115 0.588481 0.589908 0.591073 0.592579 0.593793 0.595254 0.59662 0.59806 0.599533 0.600928 0.602282 0.60373 0.605002 0.606249 0.607595 0.608987 0.610486 0.61195 0.613511 0.614807 0.616195 0.617779 0.619201 0.620881 0.622293 0.623546 0.624959 0.626171 0.627718 0.629099 0.630659 0.632085 0.633775 0.635307 0.636372 0.637871 0.639648 0.640893 0.64243 0.64387 0.645135 0.646199 0.647426 0.648622 0.649708 0.65044 0.651583 0.652913 0.654337 0.655678 0.656705 0.657567 0.658966 0.660304 0.661495 0.66201 0.662701 0.664035 0.665433 0.66684 0.668549 0.669193 0.669951 0.670983 0.672334 0.673499 0.674521 0.67591 0.676535 0.677665 0.6789 0.679646 0.680724 0.681487 0.682633 0.683594 0.68468 0.68543 0.686369 0.687162 0.688363 0.689141 0.689411 0.690386 0.691643 0.692902 0.69408 0.695086 0.696211 0.696854 0.69786 0.698574 0.698872 0.699873 0.700552 0.701308 0.702011 0.702822 0.703619 0.704499 0.70501 0.70597 0.706633 0.706808 0.70772 0.708218 0.709123 0.709508 0.710127 0.710613 0.710833 0.7119 0.712139 0.712771 0.71332 0.713585 0.713519 0.713845 0.713855 0.714518 0.715302 0.715532 0.716377 0.716895 0.717239 0.717537 0.718127 0.718091 0.718022 0.717504 0.717995 0.717675 0.718369 0.719179 0.720097 0.720463 0.720419 0.720478 0.721133 0.72092 0.721459 0.721585 0.721802 0.721959 0.722241 0.723045 0.72292 0.723253 0.72295 0.722067 0.721729 ];
TPR_RBD = [1 0.95519 0.951194 0.946586 0.941281 0.936357 0.931138 0.92639 0.921898 0.917135 0.912492 0.907834 0.903303 0.899245 0.895568 0.892151 0.888754 0.885135 0.881589 0.878468 0.874973 0.871818 0.868797 0.865162 0.862104 0.858948 0.856003 0.852686 0.850107 0.847336 0.845083 0.842506 0.839601 0.836738 0.834092 0.83146 0.828738 0.826083 0.823603 0.821063 0.818498 0.816131 0.813636 0.811262 0.809032 0.806671 0.804289 0.801468 0.799178 0.79682 0.794759 0.79235 0.790089 0.787796 0.785391 0.782997 0.781004 0.778854 0.776418 0.774143 0.771966 0.769624 0.767681 0.76553 0.763327 0.76105 0.758688 0.756485 0.754151 0.751844 0.749868 0.747518 0.745284 0.743131 0.740835 0.738846 0.736543 0.734266 0.732053 0.730056 0.728102 0.725844 0.723694 0.721591 0.719283 0.717067 0.715016 0.712851 0.710625 0.708204 0.706137 0.704317 0.702245 0.700263 0.698098 0.696099 0.694054 0.691963 0.689834 0.68796 0.685856 0.683342 0.681274 0.679109 0.676856 0.674763 0.67264 0.670274 0.668147 0.666034 0.66398 0.661759 0.659465 0.6572 0.654943 0.652636 0.650576 0.648213 0.645988 0.643513 0.64137 0.639343 0.636923 0.634522 0.632001 0.629768 0.627624 0.625334 0.623145 0.620656 0.618053 0.615271 0.612916 0.610725 0.608576 0.606217 0.603904 0.601201 0.598551 0.596054 0.593706 0.59176 0.589456 0.586814 0.584441 0.581797 0.579103 0.576733 0.573987 0.571494 0.568497 0.565897 0.56305 0.560395 0.558219 0.555554 0.55266 0.549408 0.546529 0.543452 0.540586 0.537424 0.534495 0.531438 0.528664 0.525771 0.522698 0.5197 0.51663 0.513584 0.51035 0.507331 0.503954 0.500657 0.497426 0.494445 0.490894 0.487656 0.484349 0.480931 0.477427 0.473982 0.470563 0.466965 0.463622 0.460303 0.456864 0.452917 0.449608 0.445864 0.442601 0.43864 0.434892 0.430947 0.426744 0.422464 0.418644 0.414575 0.410706 0.405868 0.401704 0.397861 0.393449 0.389284 0.384613 0.379968 0.375354 0.370735 0.365637 0.361224 0.356091 0.351306 0.346212 0.34174 0.337074 0.331477 0.326696 0.321547 0.316899 0.311877 0.306663 0.301122 0.295056 0.289579 0.284215 0.278531 0.272618 0.266522 0.260585 0.254548 0.248198 0.241923 0.235424 0.228495 0.221579 0.214754 0.207294 0.200469 0.193353 0.186093 0.178274 0.170271 0.16198 0.154483 0.146103 0.138349 0.12956 0.121096 0.112375 0.103948 0.0952276 0.0859125 0.0774879 0.0682707 0.060549 0.052748 ];
FPR_RBD = [1 0.563073 0.499626 0.456358 0.425041 0.400373 0.379534 0.361334 0.345475 0.331491 0.319003 0.308071 0.298354 0.289571 0.281614 0.274405 0.267739 0.261537 0.255754 0.250354 0.24527 0.240389 0.235632 0.231314 0.226971 0.222947 0.219005 0.215101 0.211222 0.20772 0.204269 0.200896 0.197511 0.194319 0.191295 0.188269 0.185299 0.182438 0.179622 0.176955 0.174242 0.171781 0.16933 0.166871 0.164585 0.162362 0.160004 0.1577 0.155512 0.153343 0.151241 0.149162 0.147142 0.145206 0.14328 0.141354 0.139555 0.137838 0.136086 0.134369 0.132712 0.13094 0.129368 0.12781 0.126307 0.12477 0.123257 0.121827 0.120485 0.119015 0.11765 0.116247 0.114949 0.113627 0.11226 0.110992 0.109709 0.108523 0.107235 0.106049 0.104846 0.103662 0.102486 0.101346 0.10025 0.0991543 0.0981124 0.0970507 0.0959808 0.0949638 0.0938499 0.0928366 0.0918122 0.0907956 0.0898603 0.0888327 0.0878981 0.0869156 0.0859283 0.0849879 0.0840554 0.0832078 0.0822639 0.0813479 0.0804836 0.0796028 0.0786708 0.0777912 0.07687 0.0760389 0.0751482 0.074278 0.073389 0.0725464 0.0717494 0.0709214 0.0700981 0.0693067 0.0685095 0.0677247 0.0669287 0.0661533 0.0653618 0.0645918 0.0638245 0.063113 0.0623466 0.0616232 0.0608789 0.0601443 0.0594109 0.0586754 0.0579553 0.0572465 0.0565562 0.0558433 0.0551245 0.0544016 0.0536819 0.0530074 0.0523729 0.0516481 0.0510175 0.0503624 0.049711 0.0490829 0.04846 0.0478465 0.0472589 0.0466201 0.0460227 0.0454123 0.044826 0.0442437 0.0436382 0.0430442 0.0424341 0.0418147 0.0412112 0.0406217 0.0400538 0.039484 0.0389071 0.0383007 0.0377307 0.0371576 0.0366172 0.0360802 0.035521 0.0349711 0.0344558 0.0339538 0.0334165 0.0328967 0.0323733 0.0318371 0.0313096 0.0307907 0.0302728 0.0297934 0.0293393 0.0288562 0.0283706 0.0278905 0.0273871 0.0269258 0.0264298 0.0259575 0.0254771 0.0250452 0.0245741 0.0240763 0.0236161 0.0231433 0.0227175 0.0222338 0.021776 0.0213037 0.0208616 0.0204226 0.0199661 0.0195305 0.0190643 0.0186693 0.0182063 0.0177733 0.0173396 0.016921 0.0165199 0.0161262 0.0157008 0.0152427 0.0148499 0.014453 0.0140866 0.0136959 0.0133104 0.0129306 0.0125538 0.0121959 0.0118552 0.0115007 0.0111093 0.0107539 0.0103997 0.0100008 0.00961637 0.00926878 0.00894782 0.00862218 0.00827548 0.0079221 0.00759328 0.00728275 0.00695446 0.00663794 0.00631738 0.00599777 0.00568451 0.00538652 0.00509331 0.00478864 0.00451272 0.00422752 0.00393338 0.00364835 0.00340226 0.00312596 0.00288938 0.00262849 0.00239288 0.00216814 0.00195199 0.0017083 0.00153631 0.00135427 ];
plot(Recall_RBD, Precision_RBD, 'r', 'linewidth', 2);
Recall_GR = [1 0.999099 0.998953 0.998598 0.998126 0.99753 0.996821 0.996085 0.995158 0.994133 0.993164 0.992106 0.990779 0.989249 0.987899 0.986529 0.98499 0.983285 0.981683 0.980031 0.978203 0.976119 0.974157 0.972202 0.970319 0.968242 0.966398 0.96439 0.962279 0.959946 0.957269 0.95496 0.952646 0.95021 0.947479 0.944701 0.942111 0.93952 0.936839 0.933795 0.930954 0.928024 0.925404 0.922788 0.920167 0.917525 0.914497 0.911936 0.908971 0.906108 0.902904 0.899871 0.896727 0.893672 0.890389 0.887416 0.884387 0.880992 0.877532 0.874425 0.871312 0.868063 0.864623 0.861326 0.85801 0.854849 0.851266 0.847714 0.844039 0.84042 0.836764 0.832982 0.82895 0.824942 0.82125 0.817651 0.814017 0.810625 0.806973 0.802944 0.79903 0.794867 0.790862 0.786554 0.782453 0.778097 0.77411 0.769856 0.765845 0.761482 0.757756 0.753891 0.750065 0.746205 0.742878 0.739214 0.735418 0.731259 0.727582 0.723743 0.719691 0.715617 0.711551 0.707446 0.703154 0.699477 0.695336 0.691202 0.687586 0.683934 0.679736 0.675448 0.671438 0.667642 0.663062 0.658966 0.655116 0.651116 0.646754 0.64313 0.638854 0.634479 0.630402 0.62636 0.622435 0.617767 0.613421 0.609796 0.606224 0.60208 0.598361 0.594254 0.589953 0.585901 0.581726 0.577286 0.573141 0.568862 0.564909 0.560591 0.556639 0.55221 0.547934 0.543697 0.539169 0.534948 0.531129 0.527123 0.522654 0.518684 0.514205 0.510088 0.505649 0.501331 0.497279 0.49297 0.488698 0.484333 0.479851 0.475625 0.471752 0.467436 0.463473 0.459099 0.455367 0.451255 0.447524 0.443877 0.439724 0.435821 0.432268 0.428595 0.424999 0.42114 0.417877 0.414054 0.41038 0.407041 0.403393 0.39977 0.395735 0.392119 0.388599 0.385085 0.381346 0.37789 0.374139 0.370509 0.366941 0.363176 0.359669 0.356107 0.352323 0.348784 0.345274 0.341985 0.338421 0.334481 0.331388 0.327893 0.324294 0.320745 0.317346 0.313872 0.31021 0.306722 0.302866 0.299438 0.295718 0.292223 0.288702 0.285155 0.28187 0.27806 0.27456 0.27112 0.267908 0.26428 0.26047 0.256843 0.253292 0.249428 0.245644 0.242148 0.238444 0.235087 0.231369 0.227514 0.223417 0.219742 0.215927 0.211914 0.208069 0.204017 0.200092 0.196342 0.192356 0.188441 0.184321 0.180103 0.175817 0.171328 0.166086 0.16098 0.155981 0.150646 0.145177 0.139143 0.132695 0.125649 0.117903 0.109146 0.0998834 0.088478 0.0749799 0.0573856 ];
Precision_GR = [0.14847 0.149902 0.151023 0.152443 0.154124 0.155954 0.158146 0.160789 0.163497 0.166419 0.169566 0.172776 0.176068 0.179418 0.18283 0.186254 0.18985 0.193531 0.197132 0.201064 0.205077 0.209 0.212908 0.216923 0.221148 0.225203 0.229237 0.233065 0.237116 0.241395 0.245654 0.249662 0.253995 0.25817 0.261967 0.26603 0.270502 0.27481 0.279155 0.283805 0.288061 0.292167 0.296451 0.301001 0.305563 0.310303 0.314487 0.318851 0.323292 0.327545 0.331618 0.335722 0.340058 0.344093 0.348549 0.352708 0.357163 0.361099 0.365364 0.369277 0.373135 0.376979 0.381487 0.385372 0.38946 0.393307 0.397413 0.401471 0.405241 0.409054 0.41292 0.416881 0.420696 0.424178 0.427949 0.431898 0.435597 0.439226 0.442895 0.446523 0.450379 0.454081 0.4579 0.461671 0.465266 0.468792 0.472472 0.475976 0.479638 0.482495 0.485645 0.489338 0.492701 0.495749 0.499289 0.502815 0.506049 0.509223 0.512628 0.51606 0.518745 0.521465 0.524262 0.526942 0.529684 0.53224 0.534818 0.537428 0.540293 0.542955 0.545924 0.548796 0.551518 0.5538 0.556135 0.559135 0.561888 0.564686 0.567268 0.569588 0.571944 0.573935 0.576109 0.5779 0.580287 0.58219 0.584607 0.586878 0.58906 0.591255 0.593545 0.595791 0.597606 0.59969 0.601411 0.603675 0.605624 0.607648 0.609336 0.611052 0.612998 0.61479 0.616272 0.618254 0.619342 0.621106 0.622171 0.623966 0.625279 0.626596 0.627934 0.629816 0.631179 0.632857 0.634557 0.635655 0.637169 0.638185 0.63926 0.640387 0.641354 0.642185 0.643424 0.644464 0.645591 0.646269 0.647398 0.647888 0.64933 0.650482 0.65172 0.652488 0.654412 0.655454 0.656581 0.657725 0.658393 0.659433 0.660192 0.661158 0.66255 0.66339 0.664108 0.665052 0.665451 0.666673 0.667579 0.66853 0.669274 0.66965 0.670455 0.671349 0.672108 0.672754 0.673669 0.674497 0.675187 0.675668 0.675703 0.675485 0.675641 0.676454 0.677021 0.677489 0.677882 0.67773 0.678023 0.678656 0.678545 0.678905 0.679234 0.679488 0.680021 0.679624 0.680367 0.679771 0.679487 0.679699 0.679986 0.67992 0.68011 0.679601 0.67959 0.68032 0.680723 0.68081 0.680515 0.680808 0.680876 0.680229 0.679837 0.679848 0.679815 0.680438 0.680108 0.680296 0.680968 0.68081 0.68107 0.680624 0.680396 0.680397 0.680643 0.680675 0.681311 0.68187 0.681661 0.681678 0.681701 0.681181 0.680956 0.680435 0.679155 0.679427 0.67969 0.678881 ];
TPR_GR = [1 0.999099 0.998953 0.998598 0.998126 0.99753 0.996821 0.996085 0.995158 0.994133 0.993164 0.992106 0.990779 0.989249 0.987899 0.986529 0.98499 0.983285 0.981683 0.980031 0.978203 0.976119 0.974157 0.972202 0.970319 0.968242 0.966398 0.96439 0.962279 0.959946 0.957269 0.95496 0.952646 0.95021 0.947479 0.944701 0.942111 0.93952 0.936839 0.933795 0.930954 0.928024 0.925404 0.922788 0.920167 0.917525 0.914497 0.911936 0.908971 0.906108 0.902904 0.899871 0.896727 0.893672 0.890389 0.887416 0.884387 0.880992 0.877532 0.874425 0.871312 0.868063 0.864623 0.861326 0.85801 0.854849 0.851266 0.847714 0.844039 0.84042 0.836764 0.832982 0.82895 0.824942 0.82125 0.817651 0.814017 0.810625 0.806973 0.802944 0.79903 0.794867 0.790862 0.786554 0.782453 0.778097 0.77411 0.769856 0.765845 0.761482 0.757756 0.753891 0.750065 0.746205 0.742878 0.739214 0.735418 0.731259 0.727582 0.723743 0.719691 0.715617 0.711551 0.707446 0.703154 0.699477 0.695336 0.691202 0.687586 0.683934 0.679736 0.675448 0.671438 0.667642 0.663062 0.658966 0.655116 0.651116 0.646754 0.64313 0.638854 0.634479 0.630402 0.62636 0.622435 0.617767 0.613421 0.609796 0.606224 0.60208 0.598361 0.594254 0.589953 0.585901 0.581726 0.577286 0.573141 0.568862 0.564909 0.560591 0.556639 0.55221 0.547934 0.543697 0.539169 0.534948 0.531129 0.527123 0.522654 0.518684 0.514205 0.510088 0.505649 0.501331 0.497279 0.49297 0.488698 0.484333 0.479851 0.475625 0.471752 0.467436 0.463473 0.459099 0.455367 0.451255 0.447524 0.443877 0.439724 0.435821 0.432268 0.428595 0.424999 0.42114 0.417877 0.414054 0.41038 0.407041 0.403393 0.39977 0.395735 0.392119 0.388599 0.385085 0.381346 0.37789 0.374139 0.370509 0.366941 0.363176 0.359669 0.356107 0.352323 0.348784 0.345274 0.341985 0.338421 0.334481 0.331388 0.327893 0.324294 0.320745 0.317346 0.313872 0.31021 0.306722 0.302866 0.299438 0.295718 0.292223 0.288702 0.285155 0.28187 0.27806 0.27456 0.27112 0.267908 0.26428 0.26047 0.256843 0.253292 0.249428 0.245644 0.242148 0.238444 0.235087 0.231369 0.227514 0.223417 0.219742 0.215927 0.211914 0.208069 0.204017 0.200092 0.196342 0.192356 0.188441 0.184321 0.180103 0.175817 0.171328 0.166086 0.16098 0.155981 0.150646 0.145177 0.139143 0.132695 0.125649 0.117903 0.109146 0.0998834 0.088478 0.0749799 0.0573856 ];
FPR_GR = [1 0.990961 0.980877 0.969482 0.956681 0.943283 0.929277 0.915188 0.900866 0.886764 0.872595 0.858704 0.845161 0.831694 0.818471 0.805645 0.793029 0.780703 0.76858 0.756403 0.744719 0.732915 0.721398 0.709784 0.698679 0.68761 0.677042 0.666459 0.655748 0.645398 0.635166 0.625007 0.61504 0.605048 0.595322 0.585578 0.576066 0.566622 0.557314 0.548073 0.539043 0.530239 0.521446 0.512871 0.504251 0.495959 0.487679 0.479671 0.47178 0.463949 0.45652 0.449076 0.441843 0.434573 0.427348 0.420252 0.413263 0.406297 0.399424 0.392561 0.385984 0.37941 0.372853 0.366511 0.360239 0.354134 0.348122 0.342116 0.33641 0.330642 0.325076 0.319485 0.313953 0.308643 0.303328 0.298057 0.292961 0.287968 0.282765 0.277774 0.272849 0.268149 0.263414 0.258679 0.254111 0.249642 0.245145 0.240673 0.236426 0.232306 0.22816 0.224123 0.220118 0.216219 0.212395 0.208685 0.205024 0.201449 0.197972 0.194511 0.190984 0.18767 0.184296 0.181029 0.177849 0.174656 0.171427 0.1684 0.165204 0.162197 0.159085 0.156043 0.153147 0.150318 0.147421 0.14457 0.14179 0.139076 0.136376 0.133802 0.131203 0.128727 0.126325 0.123963 0.121631 0.119235 0.116976 0.11472 0.112513 0.110383 0.108257 0.106102 0.104046 0.101986 0.100069 0.0980935 0.0961722 0.0943433 0.0924933 0.0907324 0.0888467 0.0870142 0.0853376 0.0837209 0.082107 0.0804607 0.0789055 0.077315 0.0757558 0.0742562 0.0727587 0.0712022 0.069847 0.0684403 0.0670032 0.0656123 0.0642279 0.062991 0.061772 0.0604772 0.0593283 0.0581765 0.0570332 0.0558723 0.0546791 0.053576 0.0524631 0.0513464 0.0502042 0.0491675 0.0481708 0.0471169 0.0460661 0.0450479 0.0440041 0.0430251 0.0420846 0.0411949 0.0403248 0.0394387 0.0385167 0.0376578 0.0368326 0.0359952 0.0351606 0.0342774 0.0335051 0.0327513 0.0320118 0.0312811 0.0305222 0.0297923 0.0290883 0.0283809 0.027666 0.0269719 0.026342 0.0256985 0.0251028 0.0245004 0.0239247 0.0232985 0.02269 0.0221437 0.0216107 0.021139 0.0205636 0.0200338 0.0195057 0.0189703 0.0184665 0.0179875 0.0175164 0.017085 0.0165873 0.0161626 0.015716 0.0152728 0.0148183 0.0144013 0.0139867 0.0135703 0.0131546 0.0127268 0.0123019 0.0119036 0.0115293 0.0111465 0.0107649 0.0104042 0.0100547 0.00973593 0.00935526 0.00899211 0.00865134 0.00831139 0.00801719 0.00770296 0.00734265 0.00705218 0.00674772 0.00640125 0.0060797 0.00579499 0.00549277 0.00519827 0.00488885 0.00458565 0.00428223 0.00394738 0.00361488 0.00329795 0.00294799 0.00255156 0.00212273 0.00163996 ];
plot(Recall_GR, Precision_GR, 'c', 'linewidth', 2);
Recall_MNP = [1 0.999104 0.998336 0.997405 0.99632 0.995137 0.993868 0.99252 0.991145 0.989716 0.988214 0.986677 0.985118 0.983522 0.981881 0.980194 0.978407 0.976607 0.974787 0.972924 0.970995 0.969082 0.967236 0.965255 0.963252 0.961235 0.95921 0.957235 0.955191 0.953112 0.951001 0.948841 0.946665 0.94466 0.942398 0.940135 0.9379 0.935599 0.933295 0.931015 0.928668 0.92631 0.923947 0.921538 0.919406 0.916955 0.91452 0.912071 0.909589 0.907152 0.904638 0.902065 0.899444 0.896796 0.894147 0.891404 0.888758 0.885996 0.883172 0.880353 0.877457 0.874516 0.871531 0.868511 0.865454 0.863011 0.859893 0.856745 0.853564 0.850389 0.847217 0.84397 0.840773 0.837487 0.8341 0.830772 0.827374 0.823896 0.820666 0.817136 0.813567 0.810098 0.806517 0.802842 0.799172 0.795378 0.791531 0.787627 0.783741 0.779883 0.775986 0.771985 0.768107 0.764043 0.759965 0.755859 0.751701 0.74792 0.743739 0.739558 0.735443 0.731211 0.726963 0.722637 0.718315 0.714054 0.709647 0.705501 0.701028 0.696581 0.691989 0.687391 0.682759 0.678276 0.673647 0.668978 0.664382 0.65966 0.654956 0.650214 0.645395 0.64063 0.635789 0.630941 0.62608 0.621156 0.616189 0.611201 0.607209 0.603487 0.598442 0.593387 0.588308 0.583271 0.578212 0.573133 0.568065 0.562956 0.557851 0.552787 0.547632 0.542593 0.537453 0.532263 0.527268 0.522046 0.516886 0.511644 0.506506 0.501248 0.496336 0.491127 0.486052 0.48085 0.4756 0.470388 0.465204 0.460136 0.454947 0.449712 0.444965 0.439743 0.434563 0.42935 0.424213 0.419243 0.414097 0.409027 0.403989 0.398944 0.393815 0.388724 0.383635 0.378614 0.373612 0.368691 0.363836 0.358833 0.35387 0.348865 0.344253 0.339309 0.334443 0.329491 0.324617 0.31986 0.314994 0.310214 0.305451 0.300665 0.295909 0.29113 0.287438 0.282711 0.278004 0.273322 0.268707 0.264102 0.259624 0.255088 0.250572 0.246235 0.241761 0.237336 0.232975 0.228591 0.224277 0.219989 0.215848 0.211594 0.207365 0.203196 0.199018 0.194841 0.191321 0.187243 0.183194 0.179127 0.175188 0.171212 0.167277 0.163462 0.159585 0.155714 0.152198 0.148345 0.144574 0.140856 0.137097 0.133435 0.129727 0.126254 0.122639 0.118979 0.115423 0.111991 0.108331 0.104806 0.101377 0.0978167 0.0944304 0.0908772 0.0874871 0.0841134 0.080555 0.0771097 0.0736492 0.0698677 0.0663697 0.0627416 0.0586652 0.0549969 0.0510665 0.0468073 0.0422479 0.0323348 ];
Precision_MNP = [0.14847 0.149852 0.152071 0.154913 0.158161 0.16158 0.165016 0.168382 0.171653 0.174821 0.177903 0.180924 0.183893 0.186799 0.189632 0.192406 0.195163 0.19785 0.200581 0.203212 0.205872 0.208513 0.211025 0.213613 0.216157 0.218685 0.221181 0.223523 0.225998 0.228465 0.2309 0.23333 0.235744 0.237954 0.240336 0.242711 0.245057 0.24742 0.249767 0.252089 0.254417 0.256741 0.25905 0.261351 0.263323 0.265601 0.267877 0.27014 0.272406 0.27462 0.276845 0.279066 0.281293 0.283503 0.285686 0.287889 0.290023 0.292202 0.294373 0.296504 0.298659 0.300792 0.30291 0.305025 0.30714 0.308779 0.310875 0.31296 0.315046 0.317126 0.319185 0.321266 0.323297 0.325365 0.327436 0.329474 0.331535 0.333592 0.335516 0.337544 0.339567 0.341546 0.343527 0.345521 0.34749 0.349471 0.351451 0.353422 0.355353 0.35727 0.359171 0.361094 0.362946 0.364838 0.36673 0.368618 0.370508 0.37224 0.374107 0.375974 0.377795 0.379638 0.381475 0.383316 0.385137 0.386932 0.38875 0.390468 0.392265 0.394027 0.395804 0.397574 0.399325 0.401039 0.402779 0.404513 0.406213 0.407936 0.409633 0.411333 0.413034 0.414717 0.416402 0.418078 0.419748 0.421415 0.423087 0.424743 0.426042 0.427308 0.428943 0.430572 0.432184 0.433801 0.435389 0.436968 0.43853 0.440114 0.44166 0.443192 0.444723 0.446225 0.447746 0.449255 0.450698 0.452187 0.45364 0.455106 0.456535 0.457965 0.459299 0.460716 0.462118 0.46351 0.464909 0.466274 0.467645 0.468981 0.470337 0.471686 0.472904 0.474252 0.475579 0.476925 0.478261 0.479549 0.480875 0.482169 0.483463 0.484769 0.486069 0.487389 0.488689 0.48997 0.491237 0.492472 0.493685 0.494969 0.496227 0.497462 0.498651 0.4999 0.501117 0.502353 0.503567 0.50477 0.505972 0.507151 0.508371 0.509575 0.510788 0.512005 0.512947 0.514154 0.515351 0.516527 0.517708 0.518886 0.520042 0.521203 0.522374 0.523495 0.524672 0.525792 0.526948 0.528099 0.529263 0.530423 0.531581 0.53273 0.53387 0.535034 0.53619 0.537359 0.538395 0.539589 0.540742 0.541892 0.543004 0.544173 0.54533 0.546421 0.547598 0.548728 0.549733 0.550826 0.551937 0.553007 0.554106 0.555185 0.556326 0.557276 0.558325 0.559368 0.560371 0.561279 0.562213 0.563094 0.563971 0.564893 0.565724 0.566738 0.567687 0.568553 0.569588 0.5704 0.571351 0.572493 0.573476 0.574405 0.575631 0.576723 0.577736 0.57904 0.580072 0.580036 ];
TPR_MNP = [1 0.999104 0.998336 0.997405 0.99632 0.995137 0.993868 0.99252 0.991145 0.989716 0.988214 0.986677 0.985118 0.983522 0.981881 0.980194 0.978407 0.976607 0.974787 0.972924 0.970995 0.969082 0.967236 0.965255 0.963252 0.961235 0.95921 0.957235 0.955191 0.953112 0.951001 0.948841 0.946665 0.94466 0.942398 0.940135 0.9379 0.935599 0.933295 0.931015 0.928668 0.92631 0.923947 0.921538 0.919406 0.916955 0.91452 0.912071 0.909589 0.907152 0.904638 0.902065 0.899444 0.896796 0.894147 0.891404 0.888758 0.885996 0.883172 0.880353 0.877457 0.874516 0.871531 0.868511 0.865454 0.863011 0.859893 0.856745 0.853564 0.850389 0.847217 0.84397 0.840773 0.837487 0.8341 0.830772 0.827374 0.823896 0.820666 0.817136 0.813567 0.810098 0.806517 0.802842 0.799172 0.795378 0.791531 0.787627 0.783741 0.779883 0.775986 0.771985 0.768107 0.764043 0.759965 0.755859 0.751701 0.74792 0.743739 0.739558 0.735443 0.731211 0.726963 0.722637 0.718315 0.714054 0.709647 0.705501 0.701028 0.696581 0.691989 0.687391 0.682759 0.678276 0.673647 0.668978 0.664382 0.65966 0.654956 0.650214 0.645395 0.64063 0.635789 0.630941 0.62608 0.621156 0.616189 0.611201 0.607209 0.603487 0.598442 0.593387 0.588308 0.583271 0.578212 0.573133 0.568065 0.562956 0.557851 0.552787 0.547632 0.542593 0.537453 0.532263 0.527268 0.522046 0.516886 0.511644 0.506506 0.501248 0.496336 0.491127 0.486052 0.48085 0.4756 0.470388 0.465204 0.460136 0.454947 0.449712 0.444965 0.439743 0.434563 0.42935 0.424213 0.419243 0.414097 0.409027 0.403989 0.398944 0.393815 0.388724 0.383635 0.378614 0.373612 0.368691 0.363836 0.358833 0.35387 0.348865 0.344253 0.339309 0.334443 0.329491 0.324617 0.31986 0.314994 0.310214 0.305451 0.300665 0.295909 0.29113 0.287438 0.282711 0.278004 0.273322 0.268707 0.264102 0.259624 0.255088 0.250572 0.246235 0.241761 0.237336 0.232975 0.228591 0.224277 0.219989 0.215848 0.211594 0.207365 0.203196 0.199018 0.194841 0.191321 0.187243 0.183194 0.179127 0.175188 0.171212 0.167277 0.163462 0.159585 0.155714 0.152198 0.148345 0.144574 0.140856 0.137097 0.133435 0.129727 0.126254 0.122639 0.118979 0.115423 0.111991 0.108331 0.104806 0.101377 0.0978167 0.0944304 0.0908772 0.0874871 0.0841134 0.080555 0.0771097 0.0736492 0.0698677 0.0663697 0.0627416 0.0586652 0.0549969 0.0510665 0.0468073 0.0422479 0.0323348 ];
FPR_MNP = [1 0.988019 0.967216 0.943376 0.918982 0.895354 0.873148 0.852594 0.833573 0.815909 0.799446 0.783946 0.76924 0.755305 0.742117 0.729575 0.717308 0.705807 0.694406 0.683785 0.673159 0.662884 0.653522 0.64382 0.634457 0.625368 0.61655 0.608466 0.600035 0.591729 0.583727 0.575798 0.567999 0.561125 0.553602 0.54625 0.53916 0.532001 0.524995 0.518201 0.511362 0.504644 0.498025 0.491461 0.485981 0.479631 0.473362 0.467211 0.461088 0.455252 0.449346 0.443491 0.437619 0.431866 0.426298 0.420655 0.415334 0.409883 0.404465 0.399236 0.393943 0.388702 0.383514 0.378351 0.373228 0.369327 0.36431 0.359389 0.354506 0.349719 0.345034 0.340309 0.335758 0.331157 0.326525 0.322092 0.317582 0.313092 0.309018 0.30466 0.300339 0.296241 0.292131 0.287974 0.283938 0.279828 0.275741 0.271704 0.267798 0.263975 0.260198 0.256359 0.25272 0.248981 0.24528 0.241598 0.237931 0.234695 0.231123 0.227619 0.22426 0.220833 0.217452 0.214047 0.210712 0.207523 0.204248 0.201242 0.19803 0.194933 0.191771 0.188659 0.185591 0.182672 0.179683 0.176718 0.173864 0.170944 0.168117 0.165287 0.162444 0.159687 0.15693 0.154212 0.15152 0.148838 0.146176 0.143547 0.141422 0.139535 0.136983 0.134461 0.131979 0.129541 0.127141 0.124762 0.122435 0.120092 0.117817 0.115602 0.113366 0.111232 0.10906 0.106903 0.104899 0.102791 0.100752 0.0987059 0.0967443 0.0947636 0.0929655 0.09105 0.0892273 0.0873649 0.0855121 0.0837128 0.0819391 0.0802431 0.078519 0.0768069 0.0753036 0.0736323 0.0720132 0.0703982 0.0688203 0.067335 0.0657987 0.064328 0.0628742 0.0614289 0.0599788 0.0585508 0.0571546 0.0558001 0.0544793 0.0531985 0.051953 0.0506708 0.0494156 0.0481768 0.0470549 0.0458673 0.0447304 0.0435796 0.0424693 0.0413989 0.0403189 0.0392728 0.0382369 0.0372118 0.036208 0.0352185 0.0344683 0.0335107 0.0325744 0.0316632 0.0307778 0.0298986 0.0290645 0.0282246 0.0274046 0.026637 0.0258419 0.02508 0.0243299 0.0235823 0.0228586 0.0221525 0.0214833 0.0208046 0.0201431 0.01949 0.0188513 0.0182225 0.0177031 0.017104 0.0165219 0.0159464 0.0154068 0.0148566 0.0143231 0.0138204 0.0133115 0.0128153 0.0123791 0.0119024 0.0114414 0.010998 0.0105569 0.0101327 0.00971409 0.00933545 0.00893993 0.00855033 0.00817736 0.00783484 0.00747448 0.0071285 0.00680106 0.00646591 0.00615723 0.00583468 0.00553317 0.0052409 0.00493955 0.0046562 0.00437417 0.00407497 0.00380232 0.00352542 0.00322982 0.00295827 0.00268059 0.00238426 0.00204767 0.00136027 ];
plot(Recall_MNP, Precision_MNP, 'm', 'linewidth', 2);
Recall_UFO = [1 0.973775 0.967804 0.960082 0.952579 0.943447 0.934751 0.92591 0.916905 0.908955 0.901766 0.894532 0.886711 0.879356 0.872302 0.86522 0.858421 0.851518 0.84506 0.838718 0.831911 0.8255 0.819204 0.813186 0.807609 0.801765 0.79595 0.790018 0.784603 0.779508 0.774369 0.768541 0.763448 0.758494 0.753568 0.748807 0.74359 0.739041 0.734334 0.729751 0.724707 0.719935 0.715268 0.710485 0.705828 0.701493 0.697212 0.692659 0.688333 0.684182 0.680108 0.675822 0.671377 0.66654 0.66167 0.657433 0.653241 0.64917 0.645145 0.641228 0.63733 0.632986 0.62894 0.625238 0.621675 0.617953 0.613779 0.609946 0.606177 0.602526 0.598806 0.594964 0.591199 0.587642 0.584263 0.580787 0.576933 0.573622 0.570235 0.566823 0.56349 0.559957 0.556865 0.553514 0.550209 0.546881 0.543738 0.54036 0.537169 0.533944 0.530881 0.527496 0.524256 0.520973 0.517523 0.513915 0.510245 0.506577 0.502939 0.49921 0.495325 0.491455 0.48767 0.483397 0.479401 0.475316 0.471202 0.467554 0.463547 0.45976 0.455775 0.45214 0.448494 0.444733 0.441164 0.43753 0.433667 0.429984 0.426056 0.422381 0.418572 0.414813 0.411264 0.407559 0.403888 0.400425 0.397062 0.393808 0.390439 0.386932 0.383387 0.380132 0.376946 0.373584 0.370242 0.366802 0.363476 0.360485 0.357533 0.354339 0.351269 0.348017 0.345085 0.342141 0.339353 0.336552 0.333398 0.330627 0.327707 0.324984 0.3219 0.318993 0.315976 0.313221 0.310491 0.307729 0.304954 0.302271 0.299522 0.296826 0.294046 0.291585 0.289011 0.286099 0.283128 0.280278 0.27779 0.275037 0.272298 0.269435 0.266897 0.26413 0.261475 0.258823 0.256064 0.253462 0.251065 0.248594 0.246201 0.243575 0.241259 0.23875 0.236398 0.234163 0.231685 0.229249 0.227007 0.224556 0.222066 0.21968 0.217361 0.214974 0.212731 0.210587 0.208414 0.206291 0.20372 0.201403 0.199259 0.197084 0.194774 0.192576 0.190315 0.188213 0.186232 0.184026 0.181898 0.179823 0.177721 0.175661 0.173619 0.171437 0.169217 0.167118 0.164929 0.162531 0.16019 0.157886 0.155552 0.153278 0.151062 0.148933 0.146566 0.144202 0.141909 0.139602 0.137045 0.134766 0.132512 0.130425 0.128272 0.125912 0.123818 0.121311 0.119046 0.116872 0.11453 0.112118 0.109578 0.10685 0.104305 0.101295 0.0982254 0.0949338 0.0917549 0.0886561 0.085382 0.0815209 0.0776469 0.073763 0.0695053 0.0643692 0.0581319 0.0510161 0.0426524 0.0294412 ];
Precision_UFO = [0.14847 0.177127 0.190994 0.206215 0.221059 0.235175 0.247377 0.259803 0.27076 0.281833 0.291862 0.301445 0.310413 0.319547 0.327573 0.335378 0.342612 0.35003 0.356871 0.363201 0.369633 0.37565 0.381307 0.387348 0.392768 0.39797 0.403326 0.408431 0.413383 0.418214 0.422876 0.427215 0.431578 0.435424 0.440043 0.4438 0.447688 0.45115 0.45471 0.458319 0.461827 0.465057 0.467871 0.47069 0.473608 0.476456 0.479251 0.482373 0.484985 0.487471 0.490034 0.492545 0.495118 0.497279 0.499161 0.501073 0.502939 0.505388 0.507441 0.50956 0.511537 0.513379 0.515108 0.516812 0.518534 0.52019 0.52164 0.523279 0.524815 0.526059 0.527412 0.528702 0.529975 0.53141 0.53266 0.533839 0.534972 0.536147 0.537345 0.538513 0.539665 0.540704 0.541817 0.542925 0.543856 0.544913 0.545943 0.546978 0.547863 0.548764 0.549723 0.550818 0.551605 0.552331 0.553038 0.554246 0.555434 0.556692 0.558085 0.559353 0.560588 0.561837 0.563038 0.564163 0.565233 0.566234 0.567234 0.568532 0.56946 0.570516 0.57148 0.572511 0.573681 0.574511 0.575505 0.576462 0.577386 0.578103 0.579055 0.580101 0.580745 0.581724 0.582711 0.583424 0.584167 0.585061 0.585708 0.586539 0.587227 0.587839 0.588483 0.589015 0.589409 0.590091 0.590519 0.590987 0.59182 0.592538 0.593427 0.593999 0.594621 0.594936 0.595628 0.596248 0.596867 0.597649 0.598134 0.598514 0.598944 0.5993 0.599704 0.600071 0.600202 0.600575 0.601041 0.601584 0.60198 0.602547 0.602871 0.6034 0.603752 0.604162 0.604739 0.605218 0.605516 0.605733 0.606194 0.606453 0.606921 0.607111 0.607358 0.607506 0.607749 0.607875 0.608352 0.60847 0.608468 0.608376 0.608556 0.60853 0.608849 0.608882 0.609466 0.609836 0.610105 0.610212 0.610538 0.61073 0.611417 0.611656 0.61183 0.611838 0.611837 0.611857 0.612029 0.612192 0.61215 0.612059 0.612061 0.61223 0.612526 0.61294 0.613221 0.61343 0.613639 0.613857 0.61414 0.614546 0.614405 0.614853 0.615333 0.615358 0.61528 0.615593 0.615581 0.61494 0.615262 0.615079 0.614866 0.615137 0.615135 0.61567 0.61537 0.615331 0.614923 0.615233 0.615285 0.615751 0.615751 0.615777 0.616135 0.616289 0.616359 0.616428 0.616229 0.616466 0.616596 0.616262 0.616453 0.616196 0.61524 0.614967 0.614855 0.615688 0.615059 0.615368 0.615674 0.615519 0.615622 0.615633 0.615411 0.614899 0.613284 0.612751 0.611786 0.610746 ];
TPR_UFO = [1 0.973775 0.967804 0.960082 0.952579 0.943447 0.934751 0.92591 0.916905 0.908955 0.901766 0.894532 0.886711 0.879356 0.872302 0.86522 0.858421 0.851518 0.84506 0.838718 0.831911 0.8255 0.819204 0.813186 0.807609 0.801765 0.79595 0.790018 0.784603 0.779508 0.774369 0.768541 0.763448 0.758494 0.753568 0.748807 0.74359 0.739041 0.734334 0.729751 0.724707 0.719935 0.715268 0.710485 0.705828 0.701493 0.697212 0.692659 0.688333 0.684182 0.680108 0.675822 0.671377 0.66654 0.66167 0.657433 0.653241 0.64917 0.645145 0.641228 0.63733 0.632986 0.62894 0.625238 0.621675 0.617953 0.613779 0.609946 0.606177 0.602526 0.598806 0.594964 0.591199 0.587642 0.584263 0.580787 0.576933 0.573622 0.570235 0.566823 0.56349 0.559957 0.556865 0.553514 0.550209 0.546881 0.543738 0.54036 0.537169 0.533944 0.530881 0.527496 0.524256 0.520973 0.517523 0.513915 0.510245 0.506577 0.502939 0.49921 0.495325 0.491455 0.48767 0.483397 0.479401 0.475316 0.471202 0.467554 0.463547 0.45976 0.455775 0.45214 0.448494 0.444733 0.441164 0.43753 0.433667 0.429984 0.426056 0.422381 0.418572 0.414813 0.411264 0.407559 0.403888 0.400425 0.397062 0.393808 0.390439 0.386932 0.383387 0.380132 0.376946 0.373584 0.370242 0.366802 0.363476 0.360485 0.357533 0.354339 0.351269 0.348017 0.345085 0.342141 0.339353 0.336552 0.333398 0.330627 0.327707 0.324984 0.3219 0.318993 0.315976 0.313221 0.310491 0.307729 0.304954 0.302271 0.299522 0.296826 0.294046 0.291585 0.289011 0.286099 0.283128 0.280278 0.27779 0.275037 0.272298 0.269435 0.266897 0.26413 0.261475 0.258823 0.256064 0.253462 0.251065 0.248594 0.246201 0.243575 0.241259 0.23875 0.236398 0.234163 0.231685 0.229249 0.227007 0.224556 0.222066 0.21968 0.217361 0.214974 0.212731 0.210587 0.208414 0.206291 0.20372 0.201403 0.199259 0.197084 0.194774 0.192576 0.190315 0.188213 0.186232 0.184026 0.181898 0.179823 0.177721 0.175661 0.173619 0.171437 0.169217 0.167118 0.164929 0.162531 0.16019 0.157886 0.155552 0.153278 0.151062 0.148933 0.146566 0.144202 0.141909 0.139602 0.137045 0.134766 0.132512 0.130425 0.128272 0.125912 0.123818 0.121311 0.119046 0.116872 0.11453 0.112118 0.109578 0.10685 0.104305 0.101295 0.0982254 0.0949338 0.0917549 0.0886561 0.085382 0.0815209 0.0776469 0.073763 0.0695053 0.0643692 0.0581319 0.0510161 0.0426524 0.0294412 ];
FPR_UFO = [1 0.824609 0.76478 0.708974 0.659325 0.615521 0.578452 0.544665 0.516077 0.489995 0.466284 0.444305 0.424851 0.406709 0.391033 0.376218 0.362563 0.349505 0.338073 0.327308 0.316749 0.307236 0.298262 0.289176 0.280818 0.272658 0.264806 0.257652 0.250797 0.244278 0.238136 0.232467 0.22668 0.221518 0.216228 0.211469 0.206672 0.202291 0.197932 0.193486 0.189479 0.185599 0.1821 0.178556 0.175179 0.171865 0.168526 0.165411 0.162407 0.159655 0.156883 0.154074 0.15123 0.148362 0.145839 0.143317 0.1409 0.138358 0.13596 0.133613 0.131507 0.129321 0.127268 0.125265 0.12338 0.12139 0.119525 0.117707 0.116005 0.114379 0.112685 0.111047 0.109411 0.107784 0.106282 0.104839 0.103215 0.101764 0.100194 0.0987478 0.0972648 0.0958698 0.0944472 0.0930231 0.0916598 0.0903301 0.0890842 0.0878369 0.0866533 0.0854266 0.0841215 0.0828286 0.0816881 0.0804722 0.0792866 0.0778118 0.0763207 0.0748831 0.0734606 0.0721277 0.0707636 0.069404 0.0681302 0.0668189 0.0655452 0.0643222 0.0631329 0.0619079 0.0608127 0.0596948 0.0586407 0.0576135 0.0566005 0.0555684 0.0545935 0.0536786 0.0526792 0.0517363 0.0508358 0.0499297 0.049098 0.0481938 0.0473029 0.0464625 0.0456061 0.0448065 0.0440464 0.0432961 0.0425371 0.0417775 0.0410031 0.0402782 0.0396065 0.038933 0.0382645 0.0376154 0.0369473 0.036318 0.0356725 0.0350386 0.0344524 0.0338654 0.0332521 0.0326966 0.0321301 0.031541 0.0310267 0.0305502 0.0300524 0.0296041 0.0291349 0.0286863 0.0282487 0.02779 0.0273244 0.0269173 0.0264845 0.026064 0.0256695 0.02525 0.0248655 0.0244305 0.0240443 0.0236408 0.023234 0.0228622 0.0225055 0.0221394 0.021796 0.0214762 0.0211216 0.0207914 0.0204698 0.0201338 0.0198171 0.0194843 0.0191987 0.0188701 0.0185787 0.0182878 0.0180023 0.0177051 0.0174207 0.0170741 0.0167907 0.0165035 0.0162397 0.0159789 0.0156983 0.0154276 0.0151579 0.0148924 0.0146407 0.0144196 0.0141977 0.0139483 0.0136843 0.0134585 0.0132262 0.0129718 0.0127599 0.0125234 0.0122729 0.0120357 0.0118093 0.0116069 0.0113933 0.0111759 0.0109854 0.0107599 0.0105778 0.0103818 0.010172 0.00993772 0.00975347 0.00956545 0.00937297 0.00917859 0.00900471 0.00880905 0.0086368 0.00845645 0.00828256 0.0081038 0.00794435 0.0077877 0.00762559 0.00746912 0.00730036 0.00713618 0.00698745 0.00681673 0.0066487 0.00647762 0.00630711 0.00615649 0.00601889 0.00587863 0.00573337 0.00557829 0.00540367 0.00523473 0.00499865 0.00480573 0.00464452 0.00442538 0.0042152 0.00401575 0.00379686 0.00353258 0.00329491 0.00305761 0.0027065 0.00234663 0.00193564 0.00126437 ];
plot(Recall_UFO, Precision_UFO, 'y', 'linewidth', 2);
Recall_MC = [1 0.996127 0.994863 0.99318 0.99096 0.988568 0.986219 0.983608 0.98076 0.977819 0.974911 0.971786 0.968895 0.965836 0.962891 0.960099 0.956859 0.953759 0.95051 0.947515 0.944341 0.94128 0.937988 0.93483 0.931549 0.92828 0.925104 0.922003 0.918936 0.915887 0.912581 0.909484 0.906358 0.902819 0.899224 0.895793 0.892439 0.889187 0.885547 0.882372 0.878732 0.875238 0.871793 0.868582 0.865201 0.861843 0.858521 0.854904 0.85154 0.848122 0.844836 0.84148 0.838028 0.834635 0.831115 0.8277 0.824248 0.820847 0.817362 0.813639 0.810192 0.806952 0.803646 0.800104 0.796858 0.793377 0.789732 0.786077 0.782356 0.778923 0.775551 0.7724 0.768665 0.765246 0.761922 0.758521 0.755163 0.752179 0.748479 0.74506 0.741609 0.737976 0.734382 0.730898 0.727736 0.72457 0.721182 0.717933 0.714565 0.711215 0.707787 0.704767 0.701466 0.697951 0.69456 0.69131 0.687891 0.684405 0.680829 0.677586 0.67456 0.6709 0.667693 0.664598 0.661443 0.657853 0.654451 0.651137 0.647487 0.64387 0.640678 0.637267 0.634002 0.631085 0.62773 0.624541 0.621188 0.617933 0.614595 0.611379 0.608184 0.604673 0.601134 0.598174 0.595019 0.591715 0.588654 0.585372 0.582174 0.578891 0.575981 0.572984 0.569876 0.566838 0.563896 0.560766 0.55767 0.554844 0.551387 0.548065 0.544803 0.541809 0.539151 0.536087 0.53287 0.529637 0.526381 0.523309 0.520437 0.517192 0.514179 0.511515 0.508583 0.505404 0.502196 0.499025 0.49628 0.493168 0.490174 0.487229 0.484213 0.481275 0.478522 0.475642 0.472632 0.469755 0.467039 0.464421 0.46146 0.458849 0.455802 0.453169 0.450463 0.447516 0.444831 0.441638 0.438624 0.435683 0.433021 0.430209 0.4275 0.424495 0.421823 0.418778 0.41601 0.412926 0.410119 0.407145 0.404339 0.40133 0.398305 0.395146 0.392453 0.389933 0.386903 0.38399 0.380873 0.377799 0.374902 0.3717 0.368346 0.364988 0.361885 0.358553 0.35573 0.352703 0.349606 0.346609 0.343738 0.340141 0.33696 0.333684 0.330704 0.327551 0.324103 0.320968 0.317374 0.314276 0.310974 0.306855 0.303349 0.30016 0.296666 0.293152 0.289095 0.285497 0.281989 0.278041 0.274119 0.270032 0.265904 0.261683 0.257377 0.253159 0.248891 0.244648 0.240184 0.235191 0.230463 0.225593 0.220069 0.214159 0.20881 0.203143 0.196336 0.189738 0.182462 0.175084 0.167312 0.159032 0.149202 0.138178 0.12541 0.110772 0.0922258 0.067954 ];
Precision_MC = [0.14847 0.152711 0.161454 0.170427 0.179325 0.188063 0.196548 0.205004 0.213017 0.220837 0.228287 0.235537 0.242508 0.249153 0.255907 0.262211 0.268369 0.274364 0.280068 0.285731 0.29142 0.296956 0.30238 0.307758 0.313179 0.318218 0.323159 0.327936 0.332974 0.337979 0.342794 0.347683 0.352544 0.357192 0.361889 0.366636 0.371316 0.375813 0.380541 0.385506 0.390244 0.394894 0.399593 0.404028 0.408635 0.413153 0.417734 0.422244 0.426667 0.430915 0.435304 0.439802 0.444021 0.448308 0.452689 0.456636 0.460943 0.465054 0.469128 0.472954 0.47683 0.481076 0.485065 0.488877 0.492393 0.496186 0.499399 0.502707 0.505849 0.509355 0.512702 0.516016 0.519227 0.522299 0.525633 0.529 0.532315 0.535594 0.538776 0.541912 0.544972 0.547966 0.551072 0.554043 0.556786 0.559523 0.562164 0.564474 0.567175 0.570241 0.57271 0.575057 0.577493 0.579802 0.581988 0.584195 0.586282 0.588233 0.590062 0.592162 0.594123 0.596136 0.597952 0.600094 0.60204 0.603889 0.606123 0.608081 0.609997 0.611978 0.613872 0.615893 0.617984 0.619573 0.621414 0.623076 0.624467 0.625753 0.627183 0.628528 0.630008 0.631466 0.633048 0.634718 0.63594 0.637403 0.638569 0.639958 0.641182 0.642416 0.643636 0.645054 0.64633 0.647403 0.648892 0.650025 0.65132 0.65276 0.653837 0.65499 0.656455 0.657757 0.659154 0.660303 0.661202 0.662132 0.663494 0.664627 0.665457 0.665754 0.666609 0.667726 0.668928 0.669856 0.670364 0.671079 0.671867 0.672327 0.673175 0.674135 0.675231 0.676346 0.677359 0.678271 0.6791 0.679961 0.680505 0.681672 0.682428 0.683183 0.683756 0.684517 0.685126 0.686125 0.687153 0.687709 0.688292 0.688543 0.689061 0.689979 0.690669 0.691074 0.691795 0.692685 0.693322 0.693839 0.695093 0.695236 0.696063 0.69633 0.696945 0.697243 0.697616 0.698108 0.698695 0.698921 0.699431 0.699731 0.700062 0.700341 0.701144 0.701605 0.701538 0.701507 0.701009 0.701898 0.702438 0.702536 0.703228 0.703978 0.704413 0.704726 0.704978 0.705304 0.705493 0.705441 0.705895 0.705947 0.706403 0.706518 0.706585 0.706787 0.707355 0.707649 0.707604 0.708 0.708305 0.708341 0.708992 0.709678 0.710053 0.710317 0.710276 0.71023 0.710406 0.710815 0.710452 0.710132 0.710439 0.710102 0.710206 0.709792 0.710157 0.71012 0.709652 0.710033 0.709937 0.709321 0.709106 0.708989 0.709011 0.709539 0.70908 0.708261 0.708489 0.708194 ];
TPR_MC = [1 0.996127 0.994863 0.99318 0.99096 0.988568 0.986219 0.983608 0.98076 0.977819 0.974911 0.971786 0.968895 0.965836 0.962891 0.960099 0.956859 0.953759 0.95051 0.947515 0.944341 0.94128 0.937988 0.93483 0.931549 0.92828 0.925104 0.922003 0.918936 0.915887 0.912581 0.909484 0.906358 0.902819 0.899224 0.895793 0.892439 0.889187 0.885547 0.882372 0.878732 0.875238 0.871793 0.868582 0.865201 0.861843 0.858521 0.854904 0.85154 0.848122 0.844836 0.84148 0.838028 0.834635 0.831115 0.8277 0.824248 0.820847 0.817362 0.813639 0.810192 0.806952 0.803646 0.800104 0.796858 0.793377 0.789732 0.786077 0.782356 0.778923 0.775551 0.7724 0.768665 0.765246 0.761922 0.758521 0.755163 0.752179 0.748479 0.74506 0.741609 0.737976 0.734382 0.730898 0.727736 0.72457 0.721182 0.717933 0.714565 0.711215 0.707787 0.704767 0.701466 0.697951 0.69456 0.69131 0.687891 0.684405 0.680829 0.677586 0.67456 0.6709 0.667693 0.664598 0.661443 0.657853 0.654451 0.651137 0.647487 0.64387 0.640678 0.637267 0.634002 0.631085 0.62773 0.624541 0.621188 0.617933 0.614595 0.611379 0.608184 0.604673 0.601134 0.598174 0.595019 0.591715 0.588654 0.585372 0.582174 0.578891 0.575981 0.572984 0.569876 0.566838 0.563896 0.560766 0.55767 0.554844 0.551387 0.548065 0.544803 0.541809 0.539151 0.536087 0.53287 0.529637 0.526381 0.523309 0.520437 0.517192 0.514179 0.511515 0.508583 0.505404 0.502196 0.499025 0.49628 0.493168 0.490174 0.487229 0.484213 0.481275 0.478522 0.475642 0.472632 0.469755 0.467039 0.464421 0.46146 0.458849 0.455802 0.453169 0.450463 0.447516 0.444831 0.441638 0.438624 0.435683 0.433021 0.430209 0.4275 0.424495 0.421823 0.418778 0.41601 0.412926 0.410119 0.407145 0.404339 0.40133 0.398305 0.395146 0.392453 0.389933 0.386903 0.38399 0.380873 0.377799 0.374902 0.3717 0.368346 0.364988 0.361885 0.358553 0.35573 0.352703 0.349606 0.346609 0.343738 0.340141 0.33696 0.333684 0.330704 0.327551 0.324103 0.320968 0.317374 0.314276 0.310974 0.306855 0.303349 0.30016 0.296666 0.293152 0.289095 0.285497 0.281989 0.278041 0.274119 0.270032 0.265904 0.261683 0.257377 0.253159 0.248891 0.244648 0.240184 0.235191 0.230463 0.225593 0.220069 0.214159 0.20881 0.203143 0.196336 0.189738 0.182462 0.175084 0.167312 0.159032 0.149202 0.138178 0.12541 0.110772 0.0922258 0.067954 ];
FPR_MC = [1 0.97155 0.925131 0.88013 0.837308 0.796961 0.759932 0.725944 0.69477 0.666068 0.639587 0.614896 0.592336 0.571206 0.551682 0.533455 0.516417 0.500304 0.485034 0.470926 0.457435 0.444694 0.432567 0.421176 0.410019 0.399478 0.389474 0.380006 0.370808 0.361899 0.353322 0.345013 0.337071 0.329397 0.321975 0.31478 0.30799 0.301448 0.294882 0.288596 0.282474 0.276539 0.270763 0.265314 0.259883 0.254646 0.249506 0.244555 0.23974 0.235069 0.230506 0.225987 0.221721 0.217558 0.213533 0.209581 0.205631 0.201822 0.19818 0.194649 0.191105 0.187643 0.184336 0.181157 0.178059 0.174987 0.171983 0.169078 0.166191 0.16338 0.160669 0.158006 0.155486 0.152981 0.150446 0.147919 0.145508 0.143107 0.140792 0.138484 0.136278 0.134134 0.131984 0.129927 0.127872 0.125852 0.123885 0.122019 0.120171 0.118215 0.116432 0.114644 0.112964 0.111224 0.109509 0.107898 0.106328 0.104709 0.103141 0.101585 0.100073 0.0986356 0.097123 0.0956863 0.0941932 0.0927295 0.09125 0.0898738 0.0885227 0.0871779 0.0858583 0.0845582 0.0832982 0.082078 0.0808756 0.0796203 0.078408 0.0772459 0.0761033 0.0749278 0.0738048 0.0727272 0.0716197 0.070547 0.0695011 0.0685008 0.06748 0.066435 0.0653883 0.0644246 0.0634398 0.0624591 0.0614708 0.0605738 0.0596255 0.0587688 0.05791 0.0570178 0.0561689 0.0553141 0.054421 0.0535283 0.0527083 0.0518743 0.0511106 0.0502976 0.0494706 0.0487198 0.0480205 0.0473164 0.046578 0.0458297 0.0450769 0.044371 0.0436813 0.0430068 0.0423388 0.041675 0.040984 0.0403085 0.0396281 0.0389325 0.0382678 0.0376406 0.0370017 0.0363713 0.0357785 0.0351731 0.0345658 0.0340236 0.0334217 0.0328321 0.0322598 0.0316702 0.0311113 0.0305659 0.0300531 0.0295309 0.0289784 0.0284404 0.027982 0.0274993 0.0270012 0.0265057 0.0259911 0.0255146 0.0250231 0.0245535 0.0240678 0.0236239 0.0231739 0.0227404 0.0223473 0.0219331 0.0215094 0.0211121 0.020719 0.0203435 0.0199679 0.0196084 0.0192178 0.0188232 0.0184763 0.018144 0.0177937 0.0174189 0.0170974 0.0167746 0.0164167 0.0160591 0.0156939 0.0153728 0.0150315 0.0147014 0.0143586 0.0140093 0.0136722 0.0133173 0.0129878 0.0126545 0.0123059 0.011948 0.0116472 0.0113036 0.0109632 0.0106671 0.0103674 0.0100905 0.00979323 0.00947383 0.00919754 0.00892702 0.00866394 0.00840742 0.00810621 0.0078308 0.00754453 0.00726694 0.00697608 0.00671266 0.00644226 0.00614984 0.00590703 0.00564104 0.00538547 0.00508755 0.00479679 0.00452585 0.00423827 0.00391946 0.0036037 0.00328031 0.00295411 0.00258273 0.0021387 0.00160332 ];
plot(Recall_MC, Precision_MC, ':k', 'linewidth', 2);
Recall_DSR = [1 0.984306 0.968858 0.957843 0.948544 0.940053 0.931905 0.924226 0.91667 0.909674 0.902976 0.896525 0.89043 0.884457 0.878737 0.873107 0.867571 0.862126 0.856864 0.851783 0.846823 0.841911 0.837124 0.832533 0.827993 0.823605 0.819285 0.815018 0.810709 0.806525 0.802454 0.79851 0.79454 0.790535 0.786593 0.782742 0.778935 0.77518 0.771416 0.767586 0.763802 0.76012 0.756481 0.75285 0.749198 0.745635 0.742057 0.738482 0.734931 0.731442 0.728034 0.724651 0.721266 0.717964 0.714737 0.711516 0.708233 0.705032 0.701858 0.698745 0.695696 0.692706 0.689648 0.686542 0.683531 0.680538 0.677669 0.674796 0.671915 0.66903 0.666141 0.663255 0.6604 0.657558 0.654744 0.651923 0.649134 0.646413 0.643644 0.640912 0.638193 0.63553 0.632946 0.630307 0.627678 0.625097 0.622516 0.619966 0.61741 0.614817 0.612215 0.60965 0.60711 0.604593 0.602046 0.599457 0.596872 0.594343 0.591838 0.58932 0.586807 0.584334 0.581839 0.579317 0.576832 0.574396 0.571974 0.569609 0.567195 0.564777 0.562291 0.55983 0.55742 0.55505 0.552649 0.550188 0.547749 0.545305 0.542892 0.540561 0.538244 0.535922 0.533617 0.531285 0.528975 0.526701 0.524407 0.522141 0.519852 0.517594 0.515325 0.513016 0.510602 0.508139 0.505748 0.503352 0.501021 0.498721 0.49646 0.49422 0.491966 0.489689 0.487368 0.485062 0.482767 0.480518 0.478264 0.476022 0.473786 0.471554 0.469306 0.467063 0.464823 0.462579 0.460317 0.457994 0.455671 0.453376 0.451077 0.448781 0.446494 0.444181 0.441886 0.439574 0.437267 0.434991 0.432697 0.430392 0.428105 0.425794 0.423453 0.421092 0.418779 0.416485 0.414166 0.411859 0.409564 0.407305 0.405021 0.402657 0.40025 0.397833 0.39537 0.392866 0.390451 0.388008 0.385532 0.383009 0.38049 0.378021 0.37553 0.373025 0.370501 0.367978 0.365466 0.362913 0.360345 0.357723 0.355091 0.352456 0.349767 0.347053 0.344344 0.341607 0.338815 0.335957 0.333116 0.330316 0.327513 0.324652 0.321733 0.318786 0.315792 0.312812 0.30976 0.306658 0.303527 0.30044 0.2973 0.294131 0.290945 0.28772 0.284394 0.281006 0.277606 0.274204 0.270753 0.267193 0.263519 0.25977 0.255897 0.251959 0.247916 0.243778 0.239513 0.23528 0.230819 0.226238 0.221437 0.216496 0.211449 0.206265 0.200971 0.195329 0.189234 0.182804 0.175961 0.168552 0.160467 0.151462 0.14175 0.130634 0.117767 0.102416 0.0822482 0.0493194 ];
Precision_DSR = [0.14847 0.231797 0.271776 0.294465 0.310911 0.324548 0.336241 0.34683 0.356453 0.365306 0.373628 0.381279 0.3885 0.395391 0.401955 0.408158 0.414003 0.419574 0.424875 0.42994 0.434735 0.439361 0.443848 0.44816 0.452404 0.456491 0.460427 0.464354 0.4682 0.472003 0.475699 0.479425 0.483053 0.486594 0.490106 0.493487 0.496822 0.500022 0.503188 0.506354 0.50942 0.512495 0.515508 0.518438 0.521318 0.524163 0.526972 0.529688 0.532284 0.534908 0.537483 0.539985 0.542407 0.544832 0.547232 0.549571 0.551936 0.554283 0.556641 0.558965 0.561285 0.56359 0.565881 0.568113 0.570369 0.572565 0.574781 0.57691 0.579013 0.581125 0.583251 0.585284 0.58726 0.589267 0.591261 0.593224 0.595175 0.597098 0.598977 0.6009 0.602818 0.60474 0.60656 0.608299 0.610011 0.611714 0.613379 0.614981 0.616556 0.618103 0.619608 0.621111 0.62268 0.624298 0.625882 0.6274 0.628842 0.630225 0.631586 0.632891 0.634197 0.635541 0.636873 0.638201 0.639473 0.640753 0.64202 0.643318 0.644563 0.645757 0.646928 0.648059 0.649249 0.650462 0.651617 0.652733 0.653909 0.655088 0.656254 0.657427 0.658544 0.659619 0.660726 0.661814 0.662893 0.663996 0.665096 0.666145 0.667159 0.668174 0.669139 0.670128 0.671153 0.672116 0.673043 0.673942 0.674952 0.675932 0.676866 0.677779 0.678743 0.679726 0.680685 0.681564 0.682442 0.683363 0.684274 0.685184 0.686072 0.686943 0.687755 0.688521 0.689338 0.690203 0.691029 0.691809 0.6926 0.693394 0.694125 0.694855 0.695625 0.696419 0.697133 0.697803 0.698495 0.699202 0.699862 0.70048 0.701098 0.701708 0.702275 0.702765 0.703275 0.703818 0.704423 0.70509 0.70573 0.706324 0.706881 0.707477 0.708064 0.708638 0.709204 0.709824 0.71046 0.711021 0.711558 0.712078 0.712588 0.713168 0.713804 0.714404 0.714907 0.715441 0.716041 0.716561 0.71717 0.717828 0.718467 0.718996 0.719527 0.720053 0.720481 0.720917 0.721358 0.721804 0.722197 0.722609 0.723011 0.72354 0.72398 0.724368 0.724981 0.725565 0.726022 0.726339 0.726765 0.727417 0.728117 0.728584 0.729035 0.729521 0.730065 0.730675 0.731308 0.731957 0.73268 0.73333 0.733921 0.734537 0.734893 0.735274 0.735822 0.736416 0.737052 0.737579 0.738159 0.738474 0.73915 0.739568 0.739752 0.740099 0.740626 0.74101 0.741676 0.742491 0.743288 0.744067 0.744542 0.745206 0.745611 0.746137 0.746789 0.747094 0.746328 0.745005 ];
TPR_DSR = [1 0.984306 0.968858 0.957843 0.948544 0.940053 0.931905 0.924226 0.91667 0.909674 0.902976 0.896525 0.89043 0.884457 0.878737 0.873107 0.867571 0.862126 0.856864 0.851783 0.846823 0.841911 0.837124 0.832533 0.827993 0.823605 0.819285 0.815018 0.810709 0.806525 0.802454 0.79851 0.79454 0.790535 0.786593 0.782742 0.778935 0.77518 0.771416 0.767586 0.763802 0.76012 0.756481 0.75285 0.749198 0.745635 0.742057 0.738482 0.734931 0.731442 0.728034 0.724651 0.721266 0.717964 0.714737 0.711516 0.708233 0.705032 0.701858 0.698745 0.695696 0.692706 0.689648 0.686542 0.683531 0.680538 0.677669 0.674796 0.671915 0.66903 0.666141 0.663255 0.6604 0.657558 0.654744 0.651923 0.649134 0.646413 0.643644 0.640912 0.638193 0.63553 0.632946 0.630307 0.627678 0.625097 0.622516 0.619966 0.61741 0.614817 0.612215 0.60965 0.60711 0.604593 0.602046 0.599457 0.596872 0.594343 0.591838 0.58932 0.586807 0.584334 0.581839 0.579317 0.576832 0.574396 0.571974 0.569609 0.567195 0.564777 0.562291 0.55983 0.55742 0.55505 0.552649 0.550188 0.547749 0.545305 0.542892 0.540561 0.538244 0.535922 0.533617 0.531285 0.528975 0.526701 0.524407 0.522141 0.519852 0.517594 0.515325 0.513016 0.510602 0.508139 0.505748 0.503352 0.501021 0.498721 0.49646 0.49422 0.491966 0.489689 0.487368 0.485062 0.482767 0.480518 0.478264 0.476022 0.473786 0.471554 0.469306 0.467063 0.464823 0.462579 0.460317 0.457994 0.455671 0.453376 0.451077 0.448781 0.446494 0.444181 0.441886 0.439574 0.437267 0.434991 0.432697 0.430392 0.428105 0.425794 0.423453 0.421092 0.418779 0.416485 0.414166 0.411859 0.409564 0.407305 0.405021 0.402657 0.40025 0.397833 0.39537 0.392866 0.390451 0.388008 0.385532 0.383009 0.38049 0.378021 0.37553 0.373025 0.370501 0.367978 0.365466 0.362913 0.360345 0.357723 0.355091 0.352456 0.349767 0.347053 0.344344 0.341607 0.338815 0.335957 0.333116 0.330316 0.327513 0.324652 0.321733 0.318786 0.315792 0.312812 0.30976 0.306658 0.303527 0.30044 0.2973 0.294131 0.290945 0.28772 0.284394 0.281006 0.277606 0.274204 0.270753 0.267193 0.263519 0.25977 0.255897 0.251959 0.247916 0.243778 0.239513 0.23528 0.230819 0.226238 0.221437 0.216496 0.211449 0.206265 0.200971 0.195329 0.189234 0.182804 0.175961 0.168552 0.160467 0.151462 0.14175 0.130634 0.117767 0.102416 0.0822482 0.0493194 ];
FPR_DSR = [1 0.660452 0.523857 0.460253 0.418988 0.387995 0.363143 0.342274 0.324324 0.308613 0.294624 0.282082 0.270787 0.260607 0.251219 0.242601 0.234622 0.2273 0.220528 0.214185 0.208262 0.202726 0.197522 0.192614 0.187947 0.183544 0.179369 0.175378 0.171548 0.167851 0.164364 0.16101 0.157785 0.154651 0.151618 0.148716 0.14592 0.143232 0.140591 0.138009 0.135494 0.133065 0.130707 0.128429 0.126209 0.124051 0.121957 0.119931 0.117976 0.116039 0.114144 0.11231 0.110524 0.108774 0.107073 0.105419 0.103778 0.10217 0.100604 0.0990807 0.0975912 0.0961356 0.0947037 0.0932998 0.0919265 0.0905856 0.089266 0.0879776 0.0867237 0.0854872 0.084262 0.0830703 0.0819098 0.0807598 0.0796267 0.0785146 0.0774308 0.0763765 0.0753375 0.0743126 0.073306 0.0723231 0.071369 0.0704361 0.0695155 0.0686139 0.0677253 0.06685 0.0659838 0.0651301 0.0642949 0.0634811 0.0626754 0.0618713 0.0610811 0.0603058 0.0595453 0.0587977 0.0580565 0.0573292 0.0566092 0.0558941 0.0551936 0.0545089 0.0538407 0.0531797 0.0525243 0.0518751 0.0512366 0.0505996 0.0499767 0.0493642 0.0487561 0.0481513 0.0475593 0.046982 0.0464045 0.045831 0.0452684 0.0447142 0.0441716 0.0436372 0.0431016 0.0425739 0.0420611 0.041551 0.0410462 0.040554 0.0400668 0.0395823 0.0391107 0.0386401 0.0381711 0.0377075 0.037255 0.036806 0.0363557 0.0359139 0.0354821 0.0350564 0.0346321 0.0342144 0.033804 0.0333962 0.0329922 0.0325906 0.0321967 0.0318108 0.0314276 0.0310438 0.0306636 0.0302903 0.0299226 0.0295565 0.0291909 0.0288238 0.0284601 0.0281029 0.0277566 0.0274134 0.0270711 0.0267335 0.0263964 0.0260602 0.0257235 0.0253876 0.0250587 0.0247336 0.02441 0.0240912 0.023777 0.0234653 0.0231536 0.022844 0.022535 0.0222268 0.0219247 0.0216258 0.0213318 0.0210378 0.0207426 0.0204478 0.0201572 0.0198669 0.0195771 0.019289 0.0190031 0.0187204 0.0184401 0.0181598 0.0178813 0.0176071 0.0173322 0.0170558 0.016779 0.0165053 0.0162357 0.0159673 0.015701 0.0154374 0.0151731 0.0149097 0.0146483 0.0143828 0.0141191 0.0138637 0.0136131 0.013364 0.0131151 0.012863 0.0126135 0.0123656 0.0121095 0.0118574 0.0116172 0.01138 0.0111369 0.0108903 0.0106469 0.0104089 0.0101719 0.00993011 0.00968509 0.00943911 0.00919471 0.00894915 0.00870656 0.00846389 0.00822374 0.00798386 0.00774575 0.00751248 0.00728062 0.00704957 0.00681695 0.00658409 0.00634312 0.00610021 0.00584895 0.00560247 0.00535197 0.00509797 0.00484714 0.00459658 0.00433577 0.00406728 0.00379695 0.00351693 0.00322564 0.00291859 0.00260373 0.00226703 0.00189668 0.00148727 0.0010531 0.000503428 ];
plot(Recall_DSR, Precision_DSR, ':b', 'linewidth', 2);
Recall_CHM = [1 0.993773 0.990529 0.986978 0.982443 0.977324 0.971917 0.966543 0.960831 0.954874 0.948528 0.942764 0.935989 0.929691 0.923555 0.916703 0.910112 0.903145 0.896805 0.890191 0.883924 0.877524 0.870703 0.864243 0.857429 0.851147 0.844507 0.838252 0.831281 0.824887 0.818921 0.812523 0.806332 0.800217 0.794025 0.78812 0.782065 0.77587 0.769436 0.762934 0.756968 0.750846 0.744738 0.738881 0.732472 0.726508 0.720626 0.715248 0.709958 0.704459 0.699127 0.693656 0.687885 0.682459 0.677637 0.672099 0.666816 0.661487 0.656257 0.651254 0.646401 0.641377 0.636469 0.631399 0.626091 0.620821 0.61565 0.61056 0.60547 0.600712 0.595878 0.591494 0.586905 0.582428 0.577964 0.573517 0.568932 0.564509 0.560165 0.555578 0.551291 0.54684 0.542539 0.538269 0.534186 0.530462 0.526646 0.523019 0.519153 0.515332 0.511748 0.508485 0.504675 0.500959 0.497502 0.494311 0.491107 0.487499 0.484233 0.480994 0.47782 0.475075 0.471739 0.468264 0.465297 0.462522 0.459581 0.456948 0.454335 0.451667 0.448996 0.446503 0.443819 0.441101 0.438234 0.435726 0.432921 0.430108 0.427795 0.425415 0.422998 0.420999 0.418483 0.416394 0.414321 0.412156 0.410129 0.407876 0.405767 0.403521 0.401524 0.399651 0.397692 0.395779 0.39401 0.392039 0.390091 0.388285 0.386445 0.384356 0.382651 0.380863 0.379307 0.377547 0.37582 0.374159 0.372652 0.371024 0.369253 0.367988 0.366481 0.364957 0.363703 0.362169 0.360763 0.359122 0.357656 0.356268 0.354912 0.35366 0.352251 0.350798 0.349381 0.347771 0.346421 0.345004 0.343751 0.342299 0.34088 0.339381 0.33789 0.336281 0.334756 0.333241 0.331813 0.330313 0.328862 0.327297 0.325745 0.32417 0.322783 0.321089 0.319465 0.31787 0.316373 0.314925 0.313482 0.311908 0.310084 0.308617 0.306901 0.305112 0.303249 0.301454 0.299532 0.298043 0.295733 0.294104 0.292239 0.290137 0.288282 0.28632 0.284138 0.281939 0.279627 0.277305 0.2752 0.272659 0.270256 0.267997 0.265819 0.263011 0.260576 0.258002 0.255077 0.251933 0.248446 0.245329 0.242066 0.238861 0.235458 0.231891 0.228278 0.225025 0.221243 0.217333 0.213342 0.209179 0.204566 0.200061 0.195264 0.190889 0.185991 0.180901 0.175661 0.170372 0.165077 0.159435 0.153569 0.147546 0.141476 0.135614 0.129294 0.123108 0.116346 0.109535 0.102377 0.0946567 0.0870473 0.0799675 0.0729118 0.0651004 0.0577883 0.0510771 0.0450642 0.0386548 ];
Precision_CHM = [0.14847 0.157349 0.16953 0.183359 0.197351 0.211691 0.225764 0.239601 0.25296 0.266098 0.278914 0.291296 0.303014 0.314466 0.325909 0.336837 0.347313 0.357044 0.366717 0.376085 0.38489 0.393421 0.401701 0.409632 0.417513 0.424746 0.431968 0.439025 0.445826 0.452262 0.458545 0.464671 0.47066 0.476554 0.482156 0.487254 0.492418 0.49724 0.502042 0.506521 0.51104 0.51518 0.519085 0.523129 0.527038 0.530637 0.534503 0.538279 0.542021 0.545594 0.549255 0.552841 0.556153 0.559197 0.562232 0.565154 0.568004 0.570771 0.573564 0.57627 0.578956 0.581513 0.584015 0.58643 0.588701 0.590789 0.593186 0.595469 0.597787 0.599684 0.601772 0.603878 0.60587 0.607979 0.610527 0.612291 0.614419 0.616507 0.61816 0.619869 0.621859 0.623394 0.625205 0.626642 0.628018 0.629718 0.631329 0.632818 0.634069 0.635312 0.636371 0.637936 0.63914 0.640425 0.641667 0.642908 0.644123 0.645179 0.64613 0.64714 0.647984 0.649064 0.650018 0.650837 0.652056 0.652812 0.653587 0.654506 0.655457 0.655726 0.656284 0.656865 0.657259 0.657886 0.658495 0.65904 0.659936 0.660108 0.660482 0.660877 0.661087 0.661241 0.660927 0.661115 0.661369 0.661619 0.661784 0.661918 0.662215 0.662618 0.662949 0.663069 0.663475 0.66389 0.663994 0.664026 0.664244 0.664365 0.664147 0.664446 0.664731 0.664905 0.665506 0.665551 0.665604 0.665667 0.665757 0.666015 0.665901 0.666044 0.666253 0.666894 0.667351 0.667591 0.667409 0.667332 0.667451 0.667884 0.668493 0.668671 0.668675 0.668567 0.668975 0.669125 0.669424 0.669867 0.669811 0.669982 0.670201 0.670264 0.67028 0.670295 0.670193 0.670564 0.670243 0.670057 0.669916 0.669615 0.669831 0.669927 0.670358 0.670248 0.67028 0.670605 0.670731 0.670876 0.671103 0.671137 0.671081 0.671604 0.671884 0.67187 0.672017 0.672373 0.67267 0.673226 0.673535 0.674167 0.674777 0.675232 0.676403 0.676535 0.676848 0.67744 0.678043 0.678575 0.679102 0.679399 0.679853 0.680352 0.68118 0.681405 0.681818 0.682396 0.682765 0.683158 0.683519 0.68373 0.684164 0.684525 0.685148 0.685251 0.685558 0.686323 0.686893 0.687159 0.687581 0.688496 0.688763 0.689092 0.689451 0.689736 0.690021 0.690605 0.690609 0.690911 0.691957 0.692568 0.692721 0.692687 0.693424 0.693496 0.693752 0.693757 0.694138 0.694382 0.694723 0.694752 0.695086 0.695262 0.695219 0.694372 0.694673 0.695361 0.695332 0.695279 ];
TPR_CHM = [1 0.993773 0.990529 0.986978 0.982443 0.977324 0.971917 0.966543 0.960831 0.954874 0.948528 0.942764 0.935989 0.929691 0.923555 0.916703 0.910112 0.903145 0.896805 0.890191 0.883924 0.877524 0.870703 0.864243 0.857429 0.851147 0.844507 0.838252 0.831281 0.824887 0.818921 0.812523 0.806332 0.800217 0.794025 0.78812 0.782065 0.77587 0.769436 0.762934 0.756968 0.750846 0.744738 0.738881 0.732472 0.726508 0.720626 0.715248 0.709958 0.704459 0.699127 0.693656 0.687885 0.682459 0.677637 0.672099 0.666816 0.661487 0.656257 0.651254 0.646401 0.641377 0.636469 0.631399 0.626091 0.620821 0.61565 0.61056 0.60547 0.600712 0.595878 0.591494 0.586905 0.582428 0.577964 0.573517 0.568932 0.564509 0.560165 0.555578 0.551291 0.54684 0.542539 0.538269 0.534186 0.530462 0.526646 0.523019 0.519153 0.515332 0.511748 0.508485 0.504675 0.500959 0.497502 0.494311 0.491107 0.487499 0.484233 0.480994 0.47782 0.475075 0.471739 0.468264 0.465297 0.462522 0.459581 0.456948 0.454335 0.451667 0.448996 0.446503 0.443819 0.441101 0.438234 0.435726 0.432921 0.430108 0.427795 0.425415 0.422998 0.420999 0.418483 0.416394 0.414321 0.412156 0.410129 0.407876 0.405767 0.403521 0.401524 0.399651 0.397692 0.395779 0.39401 0.392039 0.390091 0.388285 0.386445 0.384356 0.382651 0.380863 0.379307 0.377547 0.37582 0.374159 0.372652 0.371024 0.369253 0.367988 0.366481 0.364957 0.363703 0.362169 0.360763 0.359122 0.357656 0.356268 0.354912 0.35366 0.352251 0.350798 0.349381 0.347771 0.346421 0.345004 0.343751 0.342299 0.34088 0.339381 0.33789 0.336281 0.334756 0.333241 0.331813 0.330313 0.328862 0.327297 0.325745 0.32417 0.322783 0.321089 0.319465 0.31787 0.316373 0.314925 0.313482 0.311908 0.310084 0.308617 0.306901 0.305112 0.303249 0.301454 0.299532 0.298043 0.295733 0.294104 0.292239 0.290137 0.288282 0.28632 0.284138 0.281939 0.279627 0.277305 0.2752 0.272659 0.270256 0.267997 0.265819 0.263011 0.260576 0.258002 0.255077 0.251933 0.248446 0.245329 0.242066 0.238861 0.235458 0.231891 0.228278 0.225025 0.221243 0.217333 0.213342 0.209179 0.204566 0.200061 0.195264 0.190889 0.185991 0.180901 0.175661 0.170372 0.165077 0.159435 0.153569 0.147546 0.141476 0.135614 0.129294 0.123108 0.116346 0.109535 0.102377 0.0946567 0.0870473 0.0799675 0.0729118 0.0651004 0.0577883 0.0510771 0.0450642 0.0386548 ];
FPR_CHM = [1 0.957007 0.87767 0.806394 0.742724 0.68572 0.635933 0.590992 0.550788 0.514523 0.481335 0.451177 0.42395 0.399198 0.375969 0.355011 0.33573 0.318118 0.301693 0.286627 0.27292 0.259894 0.248123 0.237163 0.226898 0.217479 0.208615 0.200281 0.192328 0.184972 0.178116 0.17161 0.165604 0.159911 0.154456 0.149418 0.144626 0.140008 0.135643 0.131502 0.127707 0.123983 0.120516 0.11705 0.113802 0.110816 0.107856 0.105021 0.10226 0.099565 0.0970298 0.094568 0.0922749 0.0900893 0.0879198 0.0858185 0.0837646 0.081826 0.0799443 0.0781302 0.0764477 0.0748042 0.0731643 0.0716018 0.0700929 0.068664 0.0671807 0.0657989 0.0645016 0.0632638 0.0620324 0.0608145 0.0596551 0.0585347 0.0574416 0.0564031 0.0554036 0.0543615 0.0534043 0.052442 0.0515534 0.0507154 0.0498336 0.0490148 0.0482764 0.0475076 0.0468034 0.0460744 0.0454254 0.0447409 0.0440742 0.0434052 0.0427763 0.0421674 0.0415972 0.0409907 0.0403867 0.03981 0.0392327 0.038701 0.038186 0.037647 0.0371269 0.0366312 0.0361716 0.0357408 0.0352956 0.0348759 0.0344586 0.0341084 0.0336896 0.0333251 0.0329635 0.0325729 0.032244 0.0319074 0.0315506 0.031216 0.0309063 0.0305743 0.0302846 0.0300009 0.0297274 0.0294334 0.0291495 0.028881 0.0286304 0.0284207 0.0281707 0.0279321 0.027679 0.0274614 0.0272281 0.0269749 0.0267709 0.0265582 0.0263405 0.0261495 0.0259439 0.0257362 0.0255583 0.0253663 0.0251667 0.0249722 0.0247894 0.0246003 0.0244017 0.0242303 0.0240523 0.0238687 0.0236876 0.0235056 0.0233123 0.0231608 0.0229856 0.0228256 0.0226673 0.0225043 0.022333 0.0221635 0.0219973 0.0218358 0.0216777 0.0214954 0.0213547 0.0211883 0.021035 0.0208907 0.0207123 0.0205512 0.020405 0.0202534 0.0200856 0.0199224 0.0197662 0.019615 0.0194604 0.0193091 0.0191383 0.0189711 0.0187923 0.0186171 0.0184621 0.0182916 0.0181091 0.0179508 0.0177695 0.0176068 0.0174292 0.0172423 0.0170747 0.016904 0.0167172 0.016531 0.0163292 0.0161351 0.0159369 0.0157331 0.0155215 0.0153421 0.0151018 0.014889 0.0146835 0.0144409 0.0142222 0.0139915 0.0137792 0.0135554 0.0133232 0.0130899 0.0128428 0.0126016 0.0123736 0.0121052 0.0118612 0.0116377 0.0113967 0.0111517 0.0109154 0.0106577 0.010398 0.0101484 0.00989144 0.00962108 0.00934331 0.00909385 0.00883883 0.00854791 0.00828578 0.00803284 0.00776668 0.0074893 0.00720484 0.00692377 0.00664455 0.00636287 0.00608265 0.00579521 0.00550054 0.00522185 0.00495725 0.00473 0.00444698 0.00415581 0.00388822 0.00360451 0.00336157 0.00309977 0.00283879 0.00258813 0.00234496 0.00211978 0.00188318 0.00166646 0.00146321 0.00125942 ];
plot(Recall_CHM, Precision_CHM, ':g', 'linewidth', 2);
Recall_GC = [1 0.970066 0.946667 0.927695 0.910398 0.895573 0.881823 0.869852 0.858913 0.849537 0.841143 0.833303 0.826035 0.819268 0.812689 0.806342 0.800282 0.794217 0.78878 0.783913 0.778634 0.773799 0.769253 0.764611 0.760324 0.755988 0.751672 0.747626 0.743619 0.739212 0.734607 0.730706 0.72674 0.722712 0.71903 0.715222 0.71138 0.707975 0.704416 0.701168 0.698132 0.695019 0.69202 0.68904 0.686132 0.683064 0.680109 0.677273 0.674419 0.671714 0.668963 0.665998 0.663297 0.660558 0.658076 0.655573 0.652915 0.650242 0.646999 0.644191 0.641383 0.638695 0.635959 0.633313 0.630795 0.628215 0.62575 0.623274 0.620803 0.618328 0.61589 0.613554 0.611317 0.609039 0.606623 0.604247 0.60189 0.599437 0.597137 0.594766 0.592342 0.590017 0.587675 0.585384 0.583005 0.580591 0.577662 0.574828 0.572129 0.569521 0.567002 0.564586 0.56217 0.559807 0.557439 0.555216 0.55267 0.550368 0.548136 0.546002 0.543888 0.541577 0.539388 0.537118 0.534912 0.532809 0.530776 0.528637 0.526586 0.524478 0.522444 0.520444 0.518401 0.516325 0.514039 0.511506 0.509099 0.506763 0.50449 0.50239 0.500207 0.498146 0.49596 0.493823 0.491879 0.489994 0.487898 0.485889 0.483809 0.481888 0.480061 0.47822 0.476394 0.474516 0.472673 0.470566 0.46868 0.466748 0.464818 0.462883 0.460937 0.458941 0.456734 0.45429 0.452002 0.449816 0.447461 0.445465 0.443349 0.441301 0.439354 0.437294 0.435191 0.433255 0.431403 0.429525 0.427569 0.425634 0.423771 0.421699 0.419831 0.417819 0.415875 0.413776 0.41176 0.409739 0.407517 0.405207 0.402797 0.400625 0.398281 0.394633 0.391619 0.388954 0.386314 0.38401 0.381635 0.379479 0.377319 0.375245 0.373096 0.370958 0.368912 0.36691 0.364798 0.362764 0.360806 0.358692 0.356624 0.354568 0.352375 0.350313 0.348333 0.346297 0.344087 0.341705 0.339519 0.337065 0.33465 0.331818 0.328653 0.32594 0.323459 0.320939 0.318491 0.316221 0.31382 0.311576 0.309217 0.307042 0.304801 0.302542 0.300251 0.297682 0.295383 0.293018 0.290528 0.288078 0.285167 0.282697 0.280239 0.277598 0.274898 0.272287 0.269497 0.266731 0.26367 0.260476 0.255996 0.252459 0.249096 0.245908 0.242385 0.238831 0.234975 0.23156 0.228007 0.224323 0.22086 0.216963 0.212788 0.209016 0.20445 0.199992 0.195055 0.190013 0.184718 0.179376 0.173339 0.166992 0.160013 0.151804 0.142404 0.131098 0.115929 0.0913317 ];
Precision_GC = [0.14847 0.179705 0.206085 0.228405 0.247551 0.263956 0.278138 0.290777 0.301995 0.31179 0.32067 0.329211 0.337365 0.344033 0.350248 0.356641 0.362048 0.367374 0.372165 0.376991 0.381513 0.385635 0.389822 0.393881 0.397693 0.401269 0.404635 0.408021 0.411489 0.414969 0.418194 0.421068 0.423857 0.426657 0.429378 0.432065 0.43471 0.437348 0.439617 0.441744 0.444094 0.446228 0.448297 0.450312 0.452271 0.454128 0.455799 0.457615 0.459363 0.461287 0.463085 0.464609 0.466311 0.467895 0.469657 0.471323 0.473137 0.47467 0.476313 0.477929 0.479969 0.481574 0.483035 0.484606 0.486167 0.487756 0.489288 0.490797 0.492044 0.49341 0.494689 0.49597 0.497107 0.498505 0.499784 0.500969 0.502066 0.503165 0.504473 0.505618 0.506705 0.507802 0.509092 0.510158 0.511248 0.512434 0.513822 0.515325 0.51672 0.517898 0.519015 0.520097 0.521281 0.522409 0.523631 0.524711 0.525691 0.526711 0.527756 0.52871 0.529629 0.530501 0.531509 0.532293 0.533287 0.534211 0.53516 0.536085 0.536956 0.537715 0.538542 0.539454 0.540443 0.541274 0.542192 0.542867 0.543615 0.544364 0.54506 0.545836 0.546464 0.547215 0.548048 0.54879 0.549541 0.550382 0.551061 0.551747 0.552422 0.553287 0.554032 0.554762 0.555566 0.556234 0.55702 0.55765 0.558414 0.559151 0.559903 0.560744 0.56137 0.562127 0.562902 0.563678 0.564365 0.564926 0.565529 0.566369 0.567102 0.567685 0.568381 0.569059 0.569619 0.570234 0.570868 0.571495 0.572012 0.572602 0.573439 0.574161 0.574842 0.575648 0.576506 0.577033 0.577774 0.578494 0.57912 0.579765 0.580397 0.581106 0.58179 0.58277 0.583505 0.584215 0.585044 0.585984 0.586539 0.587295 0.587919 0.58863 0.589325 0.590186 0.590878 0.59159 0.592285 0.593092 0.593676 0.594039 0.594525 0.594895 0.595335 0.595793 0.596298 0.596924 0.597612 0.598047 0.598843 0.599333 0.600305 0.600764 0.601184 0.601858 0.602417 0.602787 0.603405 0.604006 0.60445 0.605071 0.605764 0.606407 0.606955 0.607634 0.60819 0.608897 0.609415 0.609901 0.61056 0.611261 0.611667 0.612058 0.612811 0.613503 0.614094 0.615041 0.6157 0.61668 0.617465 0.618148 0.61901 0.619853 0.620527 0.621092 0.621506 0.622127 0.622535 0.623108 0.623831 0.624773 0.625514 0.626147 0.626926 0.62819 0.628772 0.629633 0.630014 0.630984 0.632415 0.633235 0.633977 0.635307 0.636974 0.637758 0.639425 0.641066 0.643202 0.644861 ];
TPR_GC = [1 0.970066 0.946667 0.927695 0.910398 0.895573 0.881823 0.869852 0.858913 0.849537 0.841143 0.833303 0.826035 0.819268 0.812689 0.806342 0.800282 0.794217 0.78878 0.783913 0.778634 0.773799 0.769253 0.764611 0.760324 0.755988 0.751672 0.747626 0.743619 0.739212 0.734607 0.730706 0.72674 0.722712 0.71903 0.715222 0.71138 0.707975 0.704416 0.701168 0.698132 0.695019 0.69202 0.68904 0.686132 0.683064 0.680109 0.677273 0.674419 0.671714 0.668963 0.665998 0.663297 0.660558 0.658076 0.655573 0.652915 0.650242 0.646999 0.644191 0.641383 0.638695 0.635959 0.633313 0.630795 0.628215 0.62575 0.623274 0.620803 0.618328 0.61589 0.613554 0.611317 0.609039 0.606623 0.604247 0.60189 0.599437 0.597137 0.594766 0.592342 0.590017 0.587675 0.585384 0.583005 0.580591 0.577662 0.574828 0.572129 0.569521 0.567002 0.564586 0.56217 0.559807 0.557439 0.555216 0.55267 0.550368 0.548136 0.546002 0.543888 0.541577 0.539388 0.537118 0.534912 0.532809 0.530776 0.528637 0.526586 0.524478 0.522444 0.520444 0.518401 0.516325 0.514039 0.511506 0.509099 0.506763 0.50449 0.50239 0.500207 0.498146 0.49596 0.493823 0.491879 0.489994 0.487898 0.485889 0.483809 0.481888 0.480061 0.47822 0.476394 0.474516 0.472673 0.470566 0.46868 0.466748 0.464818 0.462883 0.460937 0.458941 0.456734 0.45429 0.452002 0.449816 0.447461 0.445465 0.443349 0.441301 0.439354 0.437294 0.435191 0.433255 0.431403 0.429525 0.427569 0.425634 0.423771 0.421699 0.419831 0.417819 0.415875 0.413776 0.41176 0.409739 0.407517 0.405207 0.402797 0.400625 0.398281 0.394633 0.391619 0.388954 0.386314 0.38401 0.381635 0.379479 0.377319 0.375245 0.373096 0.370958 0.368912 0.36691 0.364798 0.362764 0.360806 0.358692 0.356624 0.354568 0.352375 0.350313 0.348333 0.346297 0.344087 0.341705 0.339519 0.337065 0.33465 0.331818 0.328653 0.32594 0.323459 0.320939 0.318491 0.316221 0.31382 0.311576 0.309217 0.307042 0.304801 0.302542 0.300251 0.297682 0.295383 0.293018 0.290528 0.288078 0.285167 0.282697 0.280239 0.277598 0.274898 0.272287 0.269497 0.266731 0.26367 0.260476 0.255996 0.252459 0.249096 0.245908 0.242385 0.238831 0.234975 0.23156 0.228007 0.224323 0.22086 0.216963 0.212788 0.209016 0.20445 0.199992 0.195055 0.190013 0.184718 0.179376 0.173339 0.166992 0.160013 0.151804 0.142404 0.131098 0.115929 0.0913317 ];
FPR_GC = [1 0.825185 0.721857 0.651104 0.596583 0.554998 0.520586 0.492626 0.46836 0.448381 0.430436 0.414614 0.400631 0.388318 0.376883 0.366224 0.356231 0.347351 0.339332 0.331833 0.324592 0.318099 0.311956 0.30598 0.300106 0.294821 0.290102 0.285274 0.280569 0.275723 0.27134 0.267297 0.263286 0.259278 0.255378 0.251793 0.24847 0.24504 0.24205 0.239067 0.236065 0.233264 0.230496 0.227835 0.225286 0.222775 0.220365 0.217987 0.215496 0.213153 0.210792 0.208619 0.206436 0.204293 0.202205 0.200263 0.198227 0.196233 0.194221 0.192309 0.190229 0.188302 0.186536 0.1847 0.182894 0.181254 0.179539 0.177794 0.176221 0.174717 0.173093 0.171594 0.170173 0.168692 0.167214 0.165804 0.164326 0.16286 0.161446 0.16006 0.158677 0.157314 0.155903 0.154541 0.153129 0.151777 0.1504 0.149089 0.147729 0.146392 0.145178 0.143957 0.142723 0.141518 0.140246 0.138974 0.137789 0.136675 0.135578 0.13452 0.133456 0.132372 0.131328 0.130299 0.129226 0.12824 0.127161 0.126129 0.12518 0.124225 0.123291 0.122298 0.121296 0.120301 0.11932 0.118399 0.117403 0.116468 0.115566 0.114657 0.113793 0.112898 0.111964 0.111099 0.110243 0.109397 0.10854 0.107735 0.106886 0.106055 0.105143 0.104301 0.103521 0.102753 0.101971 0.101144 0.100363 0.0995621 0.0987913 0.0979467 0.0971747 0.0963948 0.0955903 0.094756 0.0938717 0.0930922 0.0923419 0.0914934 0.0907727 0.0899893 0.0892488 0.0884447 0.0877407 0.0869961 0.0863031 0.0856186 0.0849319 0.0842305 0.0834849 0.0827263 0.0820663 0.0813401 0.0806473 0.0799409 0.0791221 0.0783738 0.0775907 0.0768576 0.07614 0.0753969 0.0746982 0.073903 0.0731386 0.0724105 0.0716267 0.0708764 0.0702055 0.0694829 0.0688294 0.0681459 0.067463 0.0667917 0.0661249 0.0654602 0.0646904 0.0640089 0.0633761 0.0627385 0.0620659 0.061469 0.0608655 0.0602798 0.0596897 0.0590574 0.0583883 0.0577278 0.057055 0.0563995 0.0557143 0.0550994 0.0544299 0.0537521 0.0531279 0.0524677 0.0518427 0.0512614 0.0506953 0.0500823 0.0493757 0.0487812 0.0481728 0.0475949 0.0469873 0.0463594 0.0457431 0.0451228 0.044497 0.043834 0.0431282 0.0424101 0.0417677 0.0410811 0.040398 0.0396382 0.038899 0.0381477 0.0374068 0.0366995 0.0359743 0.0352663 0.0346063 0.0338997 0.0332213 0.0325161 0.0317806 0.0310714 0.0301961 0.0294037 0.0286119 0.0278759 0.0269773 0.0261928 0.0253589 0.0244162 0.023383 0.0223685 0.0214153 0.0203795 0.0193793 0.0182376 0.0169582 0.0156528 0.0141812 0.0124717 0.0104083 0.00733653 ];
plot(Recall_GC, Precision_GC, ':r', 'linewidth', 2);
Recall_LBI = [1 0.998576 0.997649 0.996688 0.995787 0.994786 0.993774 0.992767 0.991543 0.990588 0.989267 0.987898 0.986623 0.985062 0.983694 0.982337 0.980284 0.978852 0.977215 0.975301 0.973584 0.971601 0.969697 0.967453 0.965687 0.96376 0.961669 0.959531 0.957362 0.95503 0.952822 0.950637 0.948532 0.946312 0.943987 0.94131 0.938837 0.935964 0.933568 0.93079 0.928012 0.925713 0.922931 0.920091 0.917414 0.914575 0.911767 0.908677 0.90547 0.902398 0.899344 0.896342 0.893469 0.889798 0.88674 0.883428 0.880168 0.877039 0.87392 0.870482 0.867209 0.863812 0.860138 0.85673 0.853069 0.84918 0.845325 0.841479 0.837717 0.834019 0.830365 0.826623 0.822717 0.818725 0.815124 0.811288 0.806758 0.802894 0.799107 0.79467 0.790727 0.786122 0.781658 0.777781 0.773811 0.76944 0.765311 0.761229 0.757275 0.753331 0.749173 0.74486 0.740869 0.736098 0.73168 0.727626 0.72327 0.718852 0.714416 0.709838 0.705513 0.700934 0.696437 0.692365 0.688042 0.683643 0.678953 0.674197 0.669907 0.665432 0.660673 0.656198 0.651369 0.646639 0.641359 0.63672 0.632049 0.627146 0.622274 0.617396 0.612596 0.607585 0.602676 0.597577 0.592415 0.587491 0.58224 0.576959 0.572078 0.566841 0.56134 0.556376 0.551431 0.546661 0.541366 0.53637 0.530887 0.525937 0.520981 0.515375 0.510694 0.505874 0.500803 0.496008 0.490777 0.485311 0.480522 0.47571 0.470514 0.466125 0.46142 0.456329 0.451097 0.446089 0.440512 0.435951 0.430908 0.425753 0.420586 0.41586 0.411006 0.406228 0.401218 0.396287 0.391112 0.386452 0.381634 0.376985 0.371722 0.367123 0.362595 0.357609 0.352789 0.348174 0.343304 0.33821 0.333771 0.329024 0.324667 0.31999 0.315548 0.311121 0.306438 0.301763 0.297364 0.292545 0.287771 0.283391 0.279096 0.27439 0.270049 0.265365 0.261098 0.256702 0.252229 0.247703 0.243639 0.239249 0.234654 0.229582 0.225277 0.220484 0.215825 0.211817 0.207776 0.203191 0.198804 0.194512 0.190119 0.185993 0.181387 0.177467 0.173399 0.169106 0.165342 0.16123 0.157392 0.153338 0.149256 0.14517 0.140838 0.136774 0.132412 0.128701 0.124894 0.121489 0.117058 0.113225 0.10908 0.105304 0.101665 0.097752 0.093751 0.0900493 0.0864857 0.0822637 0.0777345 0.0741887 0.0702533 0.0665513 0.0629242 0.0594743 0.0560865 0.0525531 0.0486784 0.0449924 0.0412182 0.0374175 0.0345061 0.0313724 0.0280422 0.0255011 0.0227019 0.0200652 0.0179392 0.0157563 ];
Precision_LBI = [0.14847 0.151502 0.154461 0.157255 0.160215 0.163084 0.166036 0.169071 0.172061 0.175181 0.17848 0.181592 0.184664 0.187651 0.190781 0.193882 0.196923 0.199912 0.20296 0.205935 0.20909 0.212136 0.215184 0.218131 0.221182 0.224025 0.226958 0.229795 0.232586 0.235484 0.238376 0.241283 0.244153 0.247107 0.249974 0.252777 0.255675 0.258419 0.261148 0.263843 0.266619 0.269453 0.271992 0.274768 0.277407 0.28006 0.28253 0.285106 0.287626 0.29016 0.292703 0.29528 0.297713 0.300158 0.302694 0.30505 0.307416 0.30994 0.312386 0.314769 0.317155 0.319369 0.321533 0.323758 0.326026 0.328361 0.330538 0.332768 0.334977 0.337207 0.339444 0.341645 0.343703 0.345894 0.348083 0.350185 0.352229 0.354448 0.356586 0.358515 0.36063 0.362373 0.364151 0.366155 0.368104 0.370029 0.371978 0.373931 0.376086 0.37809 0.380036 0.381959 0.38425 0.385962 0.387824 0.389843 0.391687 0.393539 0.395459 0.39754 0.399745 0.401676 0.403546 0.405565 0.407538 0.409404 0.41131 0.413034 0.414877 0.416832 0.418569 0.420465 0.422252 0.424047 0.425666 0.427636 0.42954 0.431238 0.433162 0.435093 0.436906 0.438846 0.440693 0.442263 0.444072 0.445891 0.447658 0.449204 0.45092 0.452701 0.454309 0.456176 0.457907 0.459759 0.461432 0.463112 0.464782 0.466379 0.467979 0.469478 0.4711 0.47277 0.474209 0.476011 0.477685 0.4791 0.480918 0.482677 0.484285 0.486306 0.488171 0.489558 0.491159 0.492775 0.494476 0.495892 0.497394 0.498675 0.500004 0.501353 0.502552 0.504044 0.505179 0.506602 0.507665 0.50877 0.510227 0.511589 0.512993 0.514625 0.515879 0.517124 0.518585 0.519798 0.52094 0.522043 0.523324 0.525124 0.526494 0.527782 0.52894 0.530445 0.531734 0.532801 0.534187 0.535136 0.536144 0.537153 0.537955 0.538909 0.540106 0.541627 0.542554 0.543739 0.545103 0.54651 0.547785 0.548813 0.550093 0.550246 0.55136 0.552003 0.553061 0.553363 0.554427 0.55546 0.556803 0.558213 0.558889 0.559872 0.560807 0.561492 0.562062 0.562908 0.563953 0.564726 0.566133 0.567308 0.567493 0.568429 0.569471 0.570466 0.571467 0.573004 0.57372 0.574177 0.574732 0.575076 0.57578 0.576822 0.577254 0.578099 0.578021 0.579375 0.580909 0.581231 0.581322 0.582545 0.582157 0.581356 0.58227 0.583226 0.583853 0.585117 0.584855 0.583887 0.583859 0.583706 0.584347 0.58308 0.582193 0.581802 0.58112 0.58144 0.581766 0.58248 ];
TPR_LBI = [1 0.998576 0.997649 0.996688 0.995787 0.994786 0.993774 0.992767 0.991543 0.990588 0.989267 0.987898 0.986623 0.985062 0.983694 0.982337 0.980284 0.978852 0.977215 0.975301 0.973584 0.971601 0.969697 0.967453 0.965687 0.96376 0.961669 0.959531 0.957362 0.95503 0.952822 0.950637 0.948532 0.946312 0.943987 0.94131 0.938837 0.935964 0.933568 0.93079 0.928012 0.925713 0.922931 0.920091 0.917414 0.914575 0.911767 0.908677 0.90547 0.902398 0.899344 0.896342 0.893469 0.889798 0.88674 0.883428 0.880168 0.877039 0.87392 0.870482 0.867209 0.863812 0.860138 0.85673 0.853069 0.84918 0.845325 0.841479 0.837717 0.834019 0.830365 0.826623 0.822717 0.818725 0.815124 0.811288 0.806758 0.802894 0.799107 0.79467 0.790727 0.786122 0.781658 0.777781 0.773811 0.76944 0.765311 0.761229 0.757275 0.753331 0.749173 0.74486 0.740869 0.736098 0.73168 0.727626 0.72327 0.718852 0.714416 0.709838 0.705513 0.700934 0.696437 0.692365 0.688042 0.683643 0.678953 0.674197 0.669907 0.665432 0.660673 0.656198 0.651369 0.646639 0.641359 0.63672 0.632049 0.627146 0.622274 0.617396 0.612596 0.607585 0.602676 0.597577 0.592415 0.587491 0.58224 0.576959 0.572078 0.566841 0.56134 0.556376 0.551431 0.546661 0.541366 0.53637 0.530887 0.525937 0.520981 0.515375 0.510694 0.505874 0.500803 0.496008 0.490777 0.485311 0.480522 0.47571 0.470514 0.466125 0.46142 0.456329 0.451097 0.446089 0.440512 0.435951 0.430908 0.425753 0.420586 0.41586 0.411006 0.406228 0.401218 0.396287 0.391112 0.386452 0.381634 0.376985 0.371722 0.367123 0.362595 0.357609 0.352789 0.348174 0.343304 0.33821 0.333771 0.329024 0.324667 0.31999 0.315548 0.311121 0.306438 0.301763 0.297364 0.292545 0.287771 0.283391 0.279096 0.27439 0.270049 0.265365 0.261098 0.256702 0.252229 0.247703 0.243639 0.239249 0.234654 0.229582 0.225277 0.220484 0.215825 0.211817 0.207776 0.203191 0.198804 0.194512 0.190119 0.185993 0.181387 0.177467 0.173399 0.169106 0.165342 0.16123 0.157392 0.153338 0.149256 0.14517 0.140838 0.136774 0.132412 0.128701 0.124894 0.121489 0.117058 0.113225 0.10908 0.105304 0.101665 0.097752 0.093751 0.0900493 0.0864857 0.0822637 0.0777345 0.0741887 0.0702533 0.0665513 0.0629242 0.0594743 0.0560865 0.0525531 0.0486784 0.0449924 0.0412182 0.0374175 0.0345061 0.0313724 0.0280422 0.0255011 0.0227019 0.0200652 0.0179392 0.0157563 ];
FPR_LBI = [1 0.973356 0.94798 0.92465 0.901914 0.880465 0.859785 0.839461 0.820195 0.801816 0.783236 0.765529 0.748903 0.732959 0.717034 0.702221 0.687486 0.67414 0.660792 0.647923 0.634917 0.62229 0.610326 0.598629 0.587496 0.576634 0.565798 0.555703 0.545856 0.536142 0.526728 0.51742 0.508358 0.499277 0.490702 0.482309 0.474047 0.465996 0.458322 0.450808 0.443331 0.436113 0.429333 0.422267 0.41562 0.408964 0.402557 0.396178 0.389903 0.383729 0.377758 0.371885 0.366155 0.360381 0.354776 0.349485 0.344205 0.338835 0.333712 0.32846 0.323456 0.318751 0.314032 0.309345 0.304701 0.300047 0.295486 0.29107 0.286561 0.282205 0.277881 0.273781 0.26969 0.265722 0.261701 0.25777 0.253831 0.250002 0.246204 0.242431 0.23873 0.235199 0.231692 0.228216 0.224824 0.221321 0.21793 0.214643 0.211334 0.208054 0.204826 0.201557 0.198394 0.195356 0.192333 0.189319 0.186297 0.183395 0.180531 0.177543 0.174568 0.171796 0.169052 0.1663 0.163644 0.160976 0.158356 0.155764 0.153242 0.150638 0.148105 0.145644 0.143243 0.140844 0.138451 0.136049 0.133681 0.131327 0.12904 0.126694 0.124537 0.122244 0.120058 0.117922 0.115731 0.11365 0.111571 0.109559 0.107576 0.105574 0.103502 0.10145 0.0995316 0.0976384 0.0957239 0.0938512 0.0920119 0.0902151 0.0884424 0.0866551 0.0849559 0.0832286 0.0815491 0.0799094 0.0782448 0.0766545 0.0751005 0.0735557 0.0719924 0.0704065 0.0688715 0.0674354 0.0659708 0.0645192 0.0630951 0.0617642 0.0604303 0.0591415 0.0578405 0.0565758 0.055317 0.0540346 0.0528751 0.0516747 0.0505045 0.0493616 0.0482191 0.0471187 0.045991 0.0448827 0.0438357 0.0428141 0.0417793 0.0407665 0.0398099 0.0388293 0.0378824 0.0368939 0.0359677 0.0350636 0.0341737 0.0332798 0.0324017 0.0315677 0.0306964 0.0299051 0.0290883 0.0283228 0.0275645 0.0268175 0.0260459 0.0253188 0.0246283 0.0239198 0.0232219 0.0225158 0.0218724 0.0212012 0.0205513 0.0199287 0.0193161 0.0186954 0.0180854 0.0175457 0.0169643 0.0164261 0.0158593 0.0153223 0.0148124 0.0143064 0.0138072 0.0133136 0.0128261 0.0123736 0.0118932 0.0114275 0.0109847 0.0105814 0.0101613 0.00975058 0.00934383 0.00893304 0.00852698 0.00813873 0.00776114 0.00741517 0.00706417 0.00671316 0.00637521 0.00603817 0.00573093 0.00540735 0.00511676 0.00482174 0.00451997 0.00421222 0.00394215 0.00367992 0.00341502 0.00317858 0.00293739 0.0027344 0.00251747 0.00230239 0.00210161 0.00191366 0.00174041 0.00156836 0.00141382 0.00128333 0.00113768 0.00101071 0.00089114 0.000777134 0.000684736 0.000592365 ];
plot(Recall_LBI, Precision_LBI, ':c', 'linewidth', 2);
Recall_PCA = [1 0.99784 0.995849 0.994416 0.993242 0.992131 0.990966 0.989747 0.988435 0.987024 0.985516 0.983899 0.982178 0.9804 0.97855 0.976639 0.974703 0.972686 0.970573 0.96835 0.966106 0.963804 0.961434 0.959007 0.956492 0.953899 0.951235 0.948523 0.945722 0.942867 0.93995 0.936946 0.933851 0.930693 0.927496 0.924265 0.92099 0.917672 0.914345 0.910984 0.907562 0.904105 0.900622 0.897105 0.893539 0.889977 0.886366 0.88272 0.879003 0.875248 0.871435 0.867561 0.863647 0.859677 0.855637 0.851577 0.84748 0.843327 0.839094 0.834812 0.830512 0.82618 0.821807 0.817453 0.813063 0.808645 0.804219 0.799787 0.795294 0.790767 0.786221 0.781595 0.776936 0.772281 0.767618 0.762942 0.75826 0.753575 0.748878 0.744137 0.739366 0.734579 0.729811 0.724992 0.720176 0.715337 0.71048 0.705603 0.700695 0.695735 0.690803 0.685841 0.680858 0.675851 0.670835 0.665828 0.660785 0.655716 0.650623 0.645522 0.640443 0.63535 0.63026 0.625181 0.620138 0.615035 0.609956 0.604926 0.599906 0.594879 0.589837 0.584763 0.579724 0.574674 0.569625 0.564584 0.559553 0.554487 0.549445 0.544404 0.539413 0.534395 0.529386 0.524424 0.519439 0.514456 0.509496 0.504515 0.499544 0.494571 0.489591 0.484627 0.479687 0.474782 0.46987 0.464984 0.46014 0.455301 0.450495 0.445696 0.440908 0.436136 0.431381 0.426603 0.421871 0.417131 0.412417 0.407699 0.403031 0.398379 0.393757 0.389161 0.384609 0.380053 0.375516 0.370997 0.366539 0.362109 0.357682 0.353291 0.34889 0.344522 0.340143 0.335829 0.331537 0.3273 0.323077 0.318877 0.314715 0.310567 0.306444 0.302315 0.298229 0.294154 0.290104 0.286063 0.282052 0.27807 0.274141 0.270226 0.266336 0.262495 0.258704 0.254951 0.251192 0.247484 0.243801 0.24013 0.236498 0.232869 0.229269 0.225663 0.222091 0.218585 0.215109 0.211629 0.208185 0.204743 0.201317 0.197944 0.194613 0.191293 0.188 0.184716 0.181447 0.178217 0.175 0.171805 0.168655 0.165533 0.162441 0.159375 0.156325 0.153347 0.150416 0.147499 0.144645 0.141788 0.138958 0.136187 0.133419 0.130699 0.127978 0.12531 0.122649 0.120047 0.117455 0.114878 0.112289 0.109738 0.107184 0.104692 0.102214 0.099746 0.0973056 0.0949226 0.0925261 0.0901799 0.0878363 0.0855331 0.0832665 0.0810042 0.0787687 0.0765608 0.0743802 0.0722327 0.0701174 0.0680412 0.0659659 0.0639573 0.0619682 0.0600095 0.058074 0.0561847 0.0543557 0.052549 ];
Precision_PCA = [0.14847 0.15441 0.158869 0.163379 0.168258 0.173338 0.178538 0.183788 0.18909 0.19441 0.199739 0.205038 0.210316 0.215542 0.220735 0.225877 0.230971 0.236004 0.240982 0.245891 0.250764 0.255594 0.260396 0.265164 0.269877 0.27453 0.279115 0.283667 0.288171 0.292633 0.297047 0.301397 0.305706 0.30996 0.31419 0.318381 0.322534 0.326662 0.330755 0.334794 0.338789 0.342756 0.346693 0.350576 0.354401 0.358211 0.362001 0.365774 0.369517 0.373222 0.376873 0.380484 0.384067 0.387613 0.391126 0.394614 0.398068 0.401485 0.404862 0.408179 0.411464 0.414721 0.417936 0.421122 0.424288 0.427426 0.430537 0.433635 0.436693 0.439732 0.442729 0.445683 0.448609 0.451507 0.454368 0.457207 0.460026 0.462816 0.465582 0.468311 0.470997 0.473671 0.476327 0.478977 0.481582 0.484163 0.486727 0.489263 0.491768 0.494233 0.496701 0.49916 0.501607 0.504017 0.50641 0.50877 0.511077 0.513354 0.515599 0.517808 0.519988 0.522143 0.524263 0.526371 0.528465 0.530526 0.532585 0.534643 0.536687 0.538711 0.540695 0.542648 0.544576 0.546472 0.548352 0.550193 0.552014 0.5538 0.555576 0.557295 0.55899 0.560676 0.562337 0.564001 0.565624 0.567235 0.568817 0.570361 0.571875 0.573374 0.574837 0.576302 0.577737 0.579178 0.580568 0.581927 0.583283 0.58461 0.585897 0.587146 0.588373 0.589565 0.590769 0.591945 0.593107 0.594253 0.595389 0.596488 0.597582 0.598665 0.599719 0.600758 0.601758 0.602728 0.603689 0.604654 0.60562 0.606575 0.607515 0.60844 0.609351 0.610226 0.611077 0.611929 0.61277 0.613602 0.614406 0.615235 0.616014 0.616812 0.617595 0.618333 0.619072 0.619782 0.620499 0.621173 0.621844 0.622501 0.623181 0.623824 0.624476 0.625126 0.625757 0.626401 0.627005 0.627635 0.628271 0.628851 0.629446 0.629997 0.630567 0.631109 0.631652 0.632201 0.632758 0.633285 0.633809 0.634296 0.6348 0.635301 0.635766 0.636229 0.636672 0.637093 0.637517 0.637933 0.63835 0.638762 0.639137 0.639543 0.639898 0.640301 0.64069 0.641032 0.641423 0.641809 0.64219 0.642565 0.642962 0.643389 0.643759 0.644157 0.644543 0.644978 0.645373 0.645806 0.646232 0.646601 0.646985 0.64731 0.647637 0.647939 0.648235 0.648553 0.64886 0.649174 0.649495 0.649788 0.6501 0.650439 0.650775 0.651097 0.651387 0.651697 0.651985 0.65229 0.652603 0.652944 0.65326 0.653521 0.653731 0.654013 0.654249 0.654486 0.654735 0.655009 ];
TPR_PCA = [1 0.99784 0.995849 0.994416 0.993242 0.992131 0.990966 0.989747 0.988435 0.987024 0.985516 0.983899 0.982178 0.9804 0.97855 0.976639 0.974703 0.972686 0.970573 0.96835 0.966106 0.963804 0.961434 0.959007 0.956492 0.953899 0.951235 0.948523 0.945722 0.942867 0.93995 0.936946 0.933851 0.930693 0.927496 0.924265 0.92099 0.917672 0.914345 0.910984 0.907562 0.904105 0.900622 0.897105 0.893539 0.889977 0.886366 0.88272 0.879003 0.875248 0.871435 0.867561 0.863647 0.859677 0.855637 0.851577 0.84748 0.843327 0.839094 0.834812 0.830512 0.82618 0.821807 0.817453 0.813063 0.808645 0.804219 0.799787 0.795294 0.790767 0.786221 0.781595 0.776936 0.772281 0.767618 0.762942 0.75826 0.753575 0.748878 0.744137 0.739366 0.734579 0.729811 0.724992 0.720176 0.715337 0.71048 0.705603 0.700695 0.695735 0.690803 0.685841 0.680858 0.675851 0.670835 0.665828 0.660785 0.655716 0.650623 0.645522 0.640443 0.63535 0.63026 0.625181 0.620138 0.615035 0.609956 0.604926 0.599906 0.594879 0.589837 0.584763 0.579724 0.574674 0.569625 0.564584 0.559553 0.554487 0.549445 0.544404 0.539413 0.534395 0.529386 0.524424 0.519439 0.514456 0.509496 0.504515 0.499544 0.494571 0.489591 0.484627 0.479687 0.474782 0.46987 0.464984 0.46014 0.455301 0.450495 0.445696 0.440908 0.436136 0.431381 0.426603 0.421871 0.417131 0.412417 0.407699 0.403031 0.398379 0.393757 0.389161 0.384609 0.380053 0.375516 0.370997 0.366539 0.362109 0.357682 0.353291 0.34889 0.344522 0.340143 0.335829 0.331537 0.3273 0.323077 0.318877 0.314715 0.310567 0.306444 0.302315 0.298229 0.294154 0.290104 0.286063 0.282052 0.27807 0.274141 0.270226 0.266336 0.262495 0.258704 0.254951 0.251192 0.247484 0.243801 0.24013 0.236498 0.232869 0.229269 0.225663 0.222091 0.218585 0.215109 0.211629 0.208185 0.204743 0.201317 0.197944 0.194613 0.191293 0.188 0.184716 0.181447 0.178217 0.175 0.171805 0.168655 0.165533 0.162441 0.159375 0.156325 0.153347 0.150416 0.147499 0.144645 0.141788 0.138958 0.136187 0.133419 0.130699 0.127978 0.12531 0.122649 0.120047 0.117455 0.114878 0.112289 0.109738 0.107184 0.104692 0.102214 0.099746 0.0973056 0.0949226 0.0925261 0.0901799 0.0878363 0.0855331 0.0832665 0.0810042 0.0787687 0.0765608 0.0743802 0.0722327 0.0701174 0.0680412 0.0659659 0.0639573 0.0619682 0.0600095 0.058074 0.0561847 0.0543557 0.052549 ];
FPR_PCA = [1 0.952781 0.918938 0.888563 0.858701 0.829559 0.801474 0.774629 0.748926 0.724473 0.701201 0.67909 0.657992 0.637873 0.618708 0.600454 0.583048 0.5664 0.550493 0.535261 0.520639 0.50657 0.493015 0.479974 0.467435 0.455391 0.44381 0.432645 0.421882 0.411495 0.401471 0.391791 0.382421 0.373379 0.364619 0.356133 0.347921 0.33994 0.332199 0.324702 0.31743 0.310358 0.303481 0.296803 0.290321 0.284018 0.277876 0.27189 0.266052 0.260366 0.254831 0.249436 0.24417 0.239032 0.234029 0.229146 0.224384 0.219736 0.2152 0.210786 0.206471 0.202255 0.198136 0.194109 0.190175 0.186325 0.182556 0.178867 0.175263 0.171746 0.168312 0.164953 0.161663 0.158439 0.155291 0.152211 0.149193 0.14624 0.143344 0.140504 0.137729 0.135006 0.132342 0.129728 0.127175 0.124673 0.122216 0.119805 0.117437 0.115119 0.112845 0.110613 0.108422 0.106278 0.104177 0.102111 0.100088 0.0981013 0.0961548 0.0942491 0.0923828 0.0905528 0.0887566 0.086991 0.0852565 0.0835569 0.081888 0.0802481 0.0786355 0.0770539 0.0755041 0.0739806 0.0724905 0.0710303 0.0695954 0.0681959 0.0668218 0.0654741 0.06415 0.062858 0.0615921 0.060347 0.0591307 0.0579361 0.0567631 0.0556137 0.054487 0.0533797 0.0522944 0.0512254 0.0501746 0.0491407 0.0481257 0.0471275 0.0461519 0.0451962 0.0442603 0.0433435 0.0424455 0.0415669 0.0407031 0.0398573 0.0390232 0.0382053 0.0374028 0.0366144 0.0358412 0.0350828 0.0343373 0.0336079 0.0328924 0.0321892 0.0315009 0.0308241 0.030161 0.0295102 0.0288713 0.0282432 0.0276289 0.0270268 0.026435 0.0258557 0.0252888 0.024732 0.0241851 0.0236496 0.0231218 0.0226028 0.0220969 0.0215974 0.0211092 0.0206324 0.0201634 0.0197054 0.0192547 0.0188146 0.0183829 0.0179598 0.0175415 0.0171318 0.0167299 0.0163353 0.0159501 0.0155721 0.0152026 0.0148394 0.0144827 0.0141347 0.0137932 0.0134594 0.0131302 0.0128084 0.0124927 0.0121848 0.0118802 0.0115825 0.0112908 0.011005 0.0107236 0.0104497 0.010182 0.00992052 0.00966281 0.00941358 0.00916859 0.00892879 0.00869383 0.00846373 0.00823928 0.00801664 0.00780087 0.00758925 0.00738193 0.00718034 0.00698152 0.00678567 0.00659464 0.00640769 0.00622376 0.00604423 0.00586952 0.00569921 0.00553171 0.00536798 0.00520844 0.00505221 0.00489991 0.00475029 0.00460487 0.00446321 0.00432418 0.0041902 0.00405858 0.00392964 0.00380405 0.00368197 0.00356282 0.00344648 0.00333346 0.00322253 0.00311384 0.00300813 0.00290509 0.00280415 0.00270635 0.00261169 0.00251922 0.0024293 0.00234148 0.00225653 0.00217484 0.00209451 0.00201604 0.00193998 0.00186591 0.00179451 ];
plot(Recall_PCA, Precision_PCA, ':m', 'linewidth', 2);
Recall_DRFI = [1 0.998701 0.997248 0.996176 0.995172 0.993843 0.992503 0.990943 0.989411 0.987831 0.985951 0.984316 0.982852 0.981264 0.979487 0.978035 0.976321 0.974396 0.972768 0.9708 0.969118 0.96696 0.965031 0.963129 0.961277 0.959256 0.9568 0.954637 0.952231 0.95013 0.948328 0.94629 0.944166 0.941783 0.939355 0.937079 0.934944 0.932968 0.930731 0.928556 0.926086 0.924059 0.921953 0.919519 0.917239 0.914775 0.912198 0.910058 0.907677 0.905157 0.902767 0.900238 0.89799 0.895361 0.893219 0.890812 0.888793 0.886492 0.884237 0.88153 0.878876 0.876893 0.874662 0.872174 0.870081 0.867621 0.865357 0.863094 0.860854 0.858358 0.856019 0.853596 0.851426 0.849248 0.846415 0.843499 0.841186 0.838661 0.836471 0.833913 0.831294 0.828654 0.826062 0.823546 0.820788 0.81795 0.815461 0.813054 0.81049 0.80762 0.805228 0.802652 0.79988 0.797033 0.794304 0.791706 0.789073 0.786307 0.783644 0.780967 0.77781 0.774762 0.77177 0.769153 0.766206 0.763219 0.760185 0.757433 0.754244 0.751217 0.748309 0.745073 0.741809 0.738943 0.736078 0.733012 0.730067 0.72715 0.723885 0.721165 0.71821 0.715014 0.711802 0.708592 0.705596 0.702339 0.699231 0.696044 0.692924 0.689702 0.686373 0.683308 0.680407 0.677238 0.674076 0.670642 0.667751 0.664634 0.661734 0.658392 0.654849 0.651388 0.648504 0.645083 0.641856 0.638773 0.635611 0.632061 0.628245 0.62466 0.621274 0.618224 0.614869 0.611656 0.608203 0.604584 0.601136 0.598023 0.594698 0.591007 0.587145 0.583727 0.580275 0.576601 0.57337 0.569491 0.565754 0.562108 0.558455 0.554563 0.551115 0.546895 0.543174 0.539393 0.535448 0.53162 0.527445 0.523714 0.520319 0.516421 0.512139 0.507859 0.503695 0.499712 0.495549 0.491517 0.48767 0.483617 0.479405 0.475038 0.470664 0.466298 0.461347 0.456926 0.452516 0.448382 0.44344 0.439175 0.434302 0.430295 0.425779 0.42079 0.416259 0.411331 0.406615 0.402159 0.397642 0.392923 0.388421 0.383484 0.37802 0.372838 0.367425 0.362601 0.357703 0.352825 0.347419 0.342098 0.336214 0.33092 0.325561 0.319227 0.313782 0.307961 0.302319 0.296418 0.290599 0.284615 0.278682 0.271633 0.265027 0.258949 0.253101 0.245649 0.238858 0.231505 0.224315 0.217003 0.209817 0.202252 0.195049 0.186676 0.178694 0.170481 0.162042 0.153035 0.144457 0.135289 0.125827 0.115939 0.106641 0.0952823 0.0842845 0.0726527 0.0599904 0.0441779 ];
Precision_DRFI = [0.14847 0.167077 0.181419 0.194011 0.20604 0.216927 0.227203 0.237155 0.246241 0.254605 0.2625 0.270042 0.277711 0.285052 0.291909 0.298604 0.305191 0.311538 0.317563 0.323555 0.329236 0.334882 0.340385 0.345784 0.350841 0.35586 0.360926 0.365911 0.370579 0.375184 0.379989 0.384635 0.389004 0.393239 0.397378 0.40163 0.405843 0.409965 0.413846 0.41786 0.421827 0.425677 0.42935 0.432809 0.436273 0.439699 0.443078 0.446546 0.450013 0.453369 0.456682 0.459904 0.463136 0.466091 0.469195 0.47237 0.475535 0.478778 0.482052 0.485023 0.488001 0.491132 0.494283 0.496917 0.499864 0.502959 0.505973 0.508659 0.511506 0.514169 0.516762 0.51946 0.521937 0.524858 0.527338 0.529941 0.532647 0.535169 0.537745 0.540324 0.542882 0.545323 0.547802 0.550244 0.552614 0.555183 0.557392 0.560048 0.562341 0.564584 0.567177 0.569481 0.571628 0.573987 0.576217 0.578266 0.580289 0.582654 0.584644 0.586845 0.588934 0.590905 0.592731 0.59465 0.596595 0.598308 0.60022 0.602188 0.604009 0.60601 0.607996 0.609927 0.611731 0.613908 0.615842 0.617859 0.619416 0.621373 0.623128 0.625064 0.626983 0.628616 0.630477 0.632621 0.634346 0.636079 0.637811 0.639788 0.641545 0.643378 0.644985 0.646358 0.648361 0.650065 0.651758 0.653307 0.655002 0.656817 0.658368 0.660015 0.661454 0.66315 0.664843 0.666164 0.668059 0.669927 0.671519 0.672937 0.674318 0.676056 0.677362 0.679259 0.680758 0.682427 0.683835 0.684979 0.686175 0.687544 0.688795 0.690271 0.691687 0.693128 0.694661 0.695785 0.697132 0.698634 0.700012 0.701106 0.702758 0.704241 0.705653 0.706835 0.708406 0.709571 0.710754 0.711964 0.71324 0.714891 0.716075 0.717337 0.718334 0.719295 0.72029 0.721549 0.722948 0.724219 0.725675 0.727022 0.728372 0.729827 0.730845 0.731932 0.733029 0.733702 0.734853 0.736548 0.736797 0.737865 0.738563 0.739766 0.740519 0.741575 0.742695 0.74332 0.74425 0.745319 0.746385 0.747213 0.747865 0.748765 0.748921 0.748944 0.749649 0.750593 0.751587 0.752256 0.752685 0.753193 0.753461 0.754401 0.755475 0.755997 0.757075 0.758095 0.759604 0.760277 0.760959 0.761999 0.763137 0.763145 0.764243 0.765161 0.766187 0.766795 0.767688 0.768244 0.768367 0.768704 0.769496 0.770371 0.770592 0.771428 0.771849 0.77182 0.77301 0.773284 0.772647 0.771559 0.770685 0.771369 0.770874 0.770815 0.771056 0.7712 0.769747 0.769133 ];
TPR_DRFI = [1 0.998701 0.997248 0.996176 0.995172 0.993843 0.992503 0.990943 0.989411 0.987831 0.985951 0.984316 0.982852 0.981264 0.979487 0.978035 0.976321 0.974396 0.972768 0.9708 0.969118 0.96696 0.965031 0.963129 0.961277 0.959256 0.9568 0.954637 0.952231 0.95013 0.948328 0.94629 0.944166 0.941783 0.939355 0.937079 0.934944 0.932968 0.930731 0.928556 0.926086 0.924059 0.921953 0.919519 0.917239 0.914775 0.912198 0.910058 0.907677 0.905157 0.902767 0.900238 0.89799 0.895361 0.893219 0.890812 0.888793 0.886492 0.884237 0.88153 0.878876 0.876893 0.874662 0.872174 0.870081 0.867621 0.865357 0.863094 0.860854 0.858358 0.856019 0.853596 0.851426 0.849248 0.846415 0.843499 0.841186 0.838661 0.836471 0.833913 0.831294 0.828654 0.826062 0.823546 0.820788 0.81795 0.815461 0.813054 0.81049 0.80762 0.805228 0.802652 0.79988 0.797033 0.794304 0.791706 0.789073 0.786307 0.783644 0.780967 0.77781 0.774762 0.77177 0.769153 0.766206 0.763219 0.760185 0.757433 0.754244 0.751217 0.748309 0.745073 0.741809 0.738943 0.736078 0.733012 0.730067 0.72715 0.723885 0.721165 0.71821 0.715014 0.711802 0.708592 0.705596 0.702339 0.699231 0.696044 0.692924 0.689702 0.686373 0.683308 0.680407 0.677238 0.674076 0.670642 0.667751 0.664634 0.661734 0.658392 0.654849 0.651388 0.648504 0.645083 0.641856 0.638773 0.635611 0.632061 0.628245 0.62466 0.621274 0.618224 0.614869 0.611656 0.608203 0.604584 0.601136 0.598023 0.594698 0.591007 0.587145 0.583727 0.580275 0.576601 0.57337 0.569491 0.565754 0.562108 0.558455 0.554563 0.551115 0.546895 0.543174 0.539393 0.535448 0.53162 0.527445 0.523714 0.520319 0.516421 0.512139 0.507859 0.503695 0.499712 0.495549 0.491517 0.48767 0.483617 0.479405 0.475038 0.470664 0.466298 0.461347 0.456926 0.452516 0.448382 0.44344 0.439175 0.434302 0.430295 0.425779 0.42079 0.416259 0.411331 0.406615 0.402159 0.397642 0.392923 0.388421 0.383484 0.37802 0.372838 0.367425 0.362601 0.357703 0.352825 0.347419 0.342098 0.336214 0.33092 0.325561 0.319227 0.313782 0.307961 0.302319 0.296418 0.290599 0.284615 0.278682 0.271633 0.265027 0.258949 0.253101 0.245649 0.238858 0.231505 0.224315 0.217003 0.209817 0.202252 0.195049 0.186676 0.178694 0.170481 0.162042 0.153035 0.144457 0.135289 0.125827 0.115939 0.106641 0.0952823 0.0842845 0.0726527 0.0599904 0.0441779 ];
FPR_DRFI = [1 0.883673 0.809764 0.75196 0.703134 0.661638 0.624874 0.593022 0.565613 0.540836 0.517799 0.497561 0.477912 0.459924 0.443627 0.428376 0.41394 0.400476 0.388118 0.376382 0.365581 0.355338 0.345403 0.335875 0.327138 0.318907 0.31059 0.3028 0.295406 0.288493 0.281591 0.274954 0.26878 0.26271 0.257068 0.251299 0.245928 0.240888 0.236006 0.231142 0.226318 0.221693 0.217205 0.213043 0.20913 0.205289 0.201492 0.197892 0.194359 0.190878 0.187395 0.183941 0.180748 0.177643 0.174639 0.171679 0.168912 0.165912 0.163091 0.160425 0.157741 0.155108 0.152521 0.150189 0.147617 0.145178 0.142943 0.140716 0.138468 0.136387 0.134279 0.132265 0.13031 0.128253 0.126405 0.124474 0.122573 0.120776 0.119039 0.117195 0.115426 0.113724 0.112039 0.110466 0.108916 0.107224 0.10556 0.103981 0.102562 0.101102 0.0995433 0.0981235 0.0967241 0.0952823 0.0939398 0.0926184 0.0913196 0.0898848 0.0886757 0.0873206 0.0860088 0.0848156 0.0836414 0.0824561 0.0813208 0.0801836 0.0790221 0.0778725 0.0767346 0.0756153 0.0744694 0.0733725 0.072327 0.071194 0.0701904 0.0691693 0.068206 0.0671606 0.0662247 0.0652468 0.0642645 0.0633427 0.062406 0.0614113 0.0605352 0.0596313 0.0587146 0.0577841 0.0568782 0.0559877 0.0550774 0.0543419 0.0535153 0.0527288 0.0519564 0.0511653 0.0504239 0.0496735 0.048969 0.0482248 0.0474801 0.0467172 0.046029 0.0453311 0.0445948 0.0438839 0.0432116 0.0425583 0.0419033 0.041144 0.0405041 0.0398562 0.0391833 0.0385015 0.0379126 0.03734 0.0367771 0.0362099 0.0356557 0.0350635 0.0344102 0.033837 0.033302 0.0327608 0.0322094 0.0316376 0.0310754 0.0305696 0.0299992 0.0294496 0.028903 0.0283964 0.0278746 0.0273728 0.0268049 0.0263317 0.0258438 0.0253339 0.0248542 0.0243717 0.0238835 0.0234362 0.0230231 0.0225363 0.0220513 0.0215746 0.0210774 0.0206481 0.0202165 0.0197973 0.0193739 0.0189376 0.0185257 0.0181409 0.0177024 0.0172566 0.0168835 0.0164752 0.016119 0.0157272 0.0153836 0.0150424 0.0146458 0.0142841 0.0139083 0.0135772 0.0132384 0.0129232 0.0125991 0.0123103 0.0120045 0.0116734 0.0113461 0.0110225 0.0107121 0.0104034 0.0101109 0.00979526 0.00951395 0.00921821 0.00893939 0.00865568 0.008368 0.00805741 0.00777359 0.00752272 0.00727542 0.00697376 0.00669044 0.00647017 0.00618339 0.00596671 0.00571457 0.00544991 0.00523673 0.00501778 0.00478082 0.0045297 0.00429338 0.00402969 0.00381707 0.00359731 0.00332511 0.00312473 0.00287944 0.00266393 0.00247724 0.00221548 0.00203299 0.0018513 0.00166242 0.00145808 0.00129203 0.00108682 0.000898393 0.00064538 ];
plot(Recall_DRFI, Precision_DRFI, ':y', 'linewidth', 2);
Recall_GMR = [1 0.989649 0.978011 0.969114 0.96116 0.954083 0.947763 0.941668 0.935533 0.929862 0.92455 0.919401 0.91468 0.909971 0.905116 0.900203 0.896008 0.891587 0.887054 0.882782 0.879109 0.875201 0.871422 0.867687 0.863727 0.860334 0.856884 0.853204 0.850061 0.846504 0.843457 0.840098 0.836816 0.833667 0.830835 0.827711 0.824715 0.821858 0.818879 0.81566 0.812567 0.809231 0.806365 0.803406 0.800417 0.797856 0.794783 0.792308 0.789382 0.786429 0.783552 0.780588 0.777698 0.774732 0.772219 0.769676 0.766739 0.764135 0.761392 0.758639 0.755958 0.753316 0.750563 0.747718 0.745205 0.742378 0.739745 0.736994 0.734422 0.731767 0.729151 0.72619 0.723337 0.720874 0.718307 0.715824 0.713487 0.711109 0.708241 0.705659 0.703236 0.700666 0.698163 0.695648 0.692572 0.6899 0.686968 0.684647 0.682312 0.679921 0.67747 0.67501 0.672441 0.670143 0.667505 0.665031 0.66276 0.660519 0.657957 0.655487 0.652958 0.650631 0.64796 0.645764 0.643226 0.640886 0.638308 0.635663 0.633192 0.630778 0.628283 0.625267 0.622794 0.620075 0.617184 0.614787 0.612477 0.609765 0.606956 0.6044 0.601789 0.599199 0.5963 0.593561 0.59095 0.588619 0.586198 0.583854 0.581498 0.578928 0.576678 0.573924 0.571209 0.568361 0.565755 0.563206 0.560869 0.558217 0.555557 0.553222 0.550478 0.548061 0.545539 0.543107 0.540837 0.538219 0.535878 0.533276 0.530839 0.527966 0.525441 0.522835 0.520157 0.517545 0.514834 0.512383 0.510064 0.507509 0.504775 0.502054 0.499173 0.496765 0.494203 0.491749 0.48942 0.486626 0.483492 0.480401 0.477526 0.474755 0.472258 0.46964 0.466741 0.463614 0.460994 0.458391 0.455663 0.45291 0.450005 0.447217 0.444325 0.441734 0.439068 0.436173 0.433471 0.430859 0.42777 0.425006 0.422369 0.419673 0.416838 0.413794 0.410578 0.407703 0.40437 0.401362 0.398494 0.39545 0.391776 0.388315 0.384984 0.38175 0.37876 0.375697 0.37279 0.369848 0.366538 0.36342 0.360583 0.357472 0.35404 0.351134 0.348123 0.344822 0.341499 0.338135 0.334463 0.330653 0.326905 0.32343 0.319813 0.316315 0.312489 0.30865 0.304536 0.300104 0.296109 0.292251 0.288286 0.284032 0.279648 0.274793 0.269986 0.264966 0.260077 0.255179 0.249837 0.244328 0.238901 0.233597 0.228055 0.221749 0.21551 0.208933 0.201571 0.19396 0.18624 0.177879 0.169008 0.159208 0.148001 0.136099 0.122137 0.106654 0.0877427 0.0614671 ];
Precision_GMR = [0.14847 0.178995 0.211425 0.23209 0.248103 0.261654 0.273496 0.284038 0.293209 0.302431 0.310229 0.317246 0.324208 0.330947 0.337352 0.343582 0.349691 0.355596 0.360953 0.366557 0.371452 0.376049 0.380601 0.384948 0.389234 0.393421 0.397738 0.402148 0.406205 0.410026 0.414338 0.418301 0.422185 0.425936 0.429903 0.433281 0.436724 0.43988 0.443139 0.446346 0.449246 0.452178 0.455002 0.457905 0.460729 0.463802 0.4668 0.469726 0.472732 0.475427 0.478318 0.481133 0.483673 0.486192 0.488739 0.491076 0.493545 0.495864 0.498416 0.500844 0.503223 0.50538 0.507582 0.509996 0.512178 0.514339 0.516698 0.518966 0.521272 0.523267 0.525501 0.52776 0.529678 0.531971 0.53379 0.535792 0.538111 0.540201 0.541942 0.543651 0.545299 0.547104 0.548821 0.550465 0.552137 0.553653 0.555138 0.556666 0.558333 0.560079 0.561541 0.563117 0.564708 0.566398 0.56821 0.569999 0.571691 0.5734 0.574794 0.576196 0.577547 0.579048 0.580242 0.581868 0.583401 0.584726 0.58605 0.5874 0.588947 0.590573 0.591874 0.593257 0.594872 0.596144 0.597491 0.598773 0.600029 0.601395 0.602761 0.604151 0.605477 0.607082 0.608325 0.609571 0.61111 0.612412 0.613729 0.61494 0.616278 0.617603 0.618715 0.619871 0.620802 0.621742 0.622952 0.624054 0.625215 0.626422 0.627485 0.628677 0.629603 0.630454 0.631476 0.632575 0.633714 0.634603 0.63532 0.636348 0.637018 0.638101 0.638957 0.639702 0.640398 0.64138 0.641983 0.64294 0.643805 0.64467 0.645584 0.646381 0.647096 0.64774 0.64842 0.649395 0.650182 0.650955 0.65154 0.65206 0.652934 0.653681 0.654546 0.655437 0.656274 0.656969 0.657476 0.658182 0.658861 0.659485 0.66016 0.660691 0.66125 0.661944 0.662787 0.663796 0.664497 0.665267 0.665781 0.66626 0.667069 0.667744 0.668317 0.668977 0.669875 0.670335 0.671339 0.672339 0.673169 0.673729 0.674519 0.674848 0.675456 0.675929 0.676438 0.677372 0.678088 0.67859 0.679384 0.679713 0.680322 0.681183 0.681479 0.682043 0.682565 0.683267 0.683898 0.684231 0.684818 0.685272 0.685306 0.685492 0.685998 0.686765 0.68733 0.687792 0.687755 0.687465 0.687647 0.687783 0.688372 0.688651 0.689326 0.689239 0.689898 0.69031 0.690756 0.691125 0.691537 0.691875 0.692256 0.692331 0.692506 0.692882 0.693096 0.692849 0.692851 0.6931 0.693414 0.693501 0.693538 0.694425 0.695131 0.69519 0.694794 0.69566 0.695488 0.69606 ];
TPR_GMR = [1 0.989649 0.978011 0.969114 0.96116 0.954083 0.947763 0.941668 0.935533 0.929862 0.92455 0.919401 0.91468 0.909971 0.905116 0.900203 0.896008 0.891587 0.887054 0.882782 0.879109 0.875201 0.871422 0.867687 0.863727 0.860334 0.856884 0.853204 0.850061 0.846504 0.843457 0.840098 0.836816 0.833667 0.830835 0.827711 0.824715 0.821858 0.818879 0.81566 0.812567 0.809231 0.806365 0.803406 0.800417 0.797856 0.794783 0.792308 0.789382 0.786429 0.783552 0.780588 0.777698 0.774732 0.772219 0.769676 0.766739 0.764135 0.761392 0.758639 0.755958 0.753316 0.750563 0.747718 0.745205 0.742378 0.739745 0.736994 0.734422 0.731767 0.729151 0.72619 0.723337 0.720874 0.718307 0.715824 0.713487 0.711109 0.708241 0.705659 0.703236 0.700666 0.698163 0.695648 0.692572 0.6899 0.686968 0.684647 0.682312 0.679921 0.67747 0.67501 0.672441 0.670143 0.667505 0.665031 0.66276 0.660519 0.657957 0.655487 0.652958 0.650631 0.64796 0.645764 0.643226 0.640886 0.638308 0.635663 0.633192 0.630778 0.628283 0.625267 0.622794 0.620075 0.617184 0.614787 0.612477 0.609765 0.606956 0.6044 0.601789 0.599199 0.5963 0.593561 0.59095 0.588619 0.586198 0.583854 0.581498 0.578928 0.576678 0.573924 0.571209 0.568361 0.565755 0.563206 0.560869 0.558217 0.555557 0.553222 0.550478 0.548061 0.545539 0.543107 0.540837 0.538219 0.535878 0.533276 0.530839 0.527966 0.525441 0.522835 0.520157 0.517545 0.514834 0.512383 0.510064 0.507509 0.504775 0.502054 0.499173 0.496765 0.494203 0.491749 0.48942 0.486626 0.483492 0.480401 0.477526 0.474755 0.472258 0.46964 0.466741 0.463614 0.460994 0.458391 0.455663 0.45291 0.450005 0.447217 0.444325 0.441734 0.439068 0.436173 0.433471 0.430859 0.42777 0.425006 0.422369 0.419673 0.416838 0.413794 0.410578 0.407703 0.40437 0.401362 0.398494 0.39545 0.391776 0.388315 0.384984 0.38175 0.37876 0.375697 0.37279 0.369848 0.366538 0.36342 0.360583 0.357472 0.35404 0.351134 0.348123 0.344822 0.341499 0.338135 0.334463 0.330653 0.326905 0.32343 0.319813 0.316315 0.312489 0.30865 0.304536 0.300104 0.296109 0.292251 0.288286 0.284032 0.279648 0.274793 0.269986 0.264966 0.260077 0.255179 0.249837 0.244328 0.238901 0.233597 0.228055 0.221749 0.21551 0.208933 0.201571 0.19396 0.18624 0.177879 0.169008 0.159208 0.148001 0.136099 0.122137 0.106654 0.0877427 0.0614671 ];
FPR_GMR = [1 0.867845 0.765629 0.704531 0.659939 0.624757 0.595634 0.570488 0.548163 0.528065 0.510328 0.49447 0.479712 0.465852 0.453067 0.441008 0.429805 0.41907 0.40922 0.399707 0.391109 0.382718 0.374929 0.367292 0.360295 0.353577 0.346872 0.340047 0.333766 0.327702 0.321858 0.316074 0.310433 0.305134 0.300111 0.29532 0.290543 0.286007 0.281513 0.277083 0.272851 0.268592 0.264635 0.260658 0.256858 0.252972 0.249247 0.245722 0.242139 0.238684 0.235276 0.231943 0.228836 0.225649 0.22262 0.219689 0.216755 0.213767 0.210783 0.207942 0.205182 0.20247 0.199925 0.197429 0.194904 0.192383 0.18985 0.187378 0.185013 0.18282 0.18056 0.178349 0.17611 0.173746 0.171555 0.169341 0.167078 0.164943 0.162875 0.160906 0.158938 0.15696 0.155103 0.153295 0.151393 0.149671 0.147873 0.146081 0.144285 0.142636 0.140987 0.13936 0.137749 0.136064 0.134431 0.132817 0.13122 0.129714 0.128264 0.126817 0.125379 0.123856 0.122487 0.120974 0.119522 0.118171 0.11676 0.115373 0.114033 0.112658 0.111357 0.109993 0.108637 0.107355 0.106046 0.104808 0.103557 0.102241 0.100963 0.0997686 0.0985542 0.0972434 0.0960498 0.0948482 0.0936715 0.0925075 0.0912992 0.090209 0.0891118 0.0879894 0.0868421 0.0856882 0.0846073 0.0835653 0.0824304 0.0813818 0.0803547 0.0793382 0.0783134 0.0773503 0.0764215 0.0754086 0.0744072 0.0734501 0.0725452 0.071605 0.070685 0.0697693 0.0689073 0.0679581 0.0671102 0.0662493 0.0653709 0.0644512 0.063583 0.0627361 0.0618882 0.0610009 0.060144 0.0593057 0.0584551 0.0577058 0.056946 0.056197 0.0554656 0.0547337 0.0540195 0.0532269 0.0524103 0.0516466 0.0509341 0.050218 0.0495298 0.0488194 0.048123 0.0474322 0.0467585 0.0460973 0.0454352 0.044813 0.0441678 0.0435267 0.0428868 0.0421992 0.0415473 0.0408774 0.0402254 0.0396463 0.0389928 0.0383866 0.0377849 0.0371646 0.036533 0.0359726 0.0352762 0.0346833 0.0340526 0.0334694 0.0328786 0.0322899 0.0316723 0.0310794 0.0305036 0.0299065 0.029374 0.0287852 0.02826 0.0276837 0.0271286 0.0265227 0.0259837 0.025433 0.024865 0.0243365 0.0237946 0.0232502 0.0227574 0.0222629 0.0217336 0.0212283 0.0207163 0.020153 0.0196553 0.0190896 0.0186061 0.0180666 0.0175342 0.0170501 0.0164592 0.0159661 0.0154293 0.0149713 0.0144306 0.0139246 0.013407 0.0129239 0.012442 0.0119635 0.0114545 0.0109868 0.0104823 0.0099985 0.00947199 0.00895267 0.00842511 0.00792438 0.00738754 0.00686076 0.00630142 0.00577589 0.0052008 0.00462558 0.0040442 0.00335311 0.00270695 0.00196577 ];
plot(Recall_GMR, Precision_GMR, '--k', 'linewidth', 2);
Recall_HS = [1 0.987733 0.987733 0.987733 0.98258 0.982025 0.978869 0.976786 0.976508 0.972665 0.971061 0.969929 0.96674 0.965574 0.962195 0.960296 0.959187 0.956014 0.95463 0.95221 0.949389 0.948125 0.944826 0.942937 0.94054 0.937907 0.936337 0.93347 0.930486 0.928676 0.92611 0.923937 0.92191 0.919434 0.917265 0.914751 0.911884 0.908812 0.906806 0.904711 0.901556 0.899218 0.897524 0.894913 0.892266 0.889848 0.887215 0.884923 0.881676 0.879425 0.876307 0.873112 0.87179 0.869336 0.866242 0.863871 0.860752 0.858723 0.856082 0.853162 0.85126 0.847222 0.844779 0.840931 0.839137 0.835891 0.833489 0.830918 0.828448 0.82586 0.82363 0.820738 0.818399 0.815284 0.812545 0.809071 0.806745 0.804553 0.801389 0.798696 0.796886 0.794174 0.790031 0.787399 0.785255 0.7823 0.779976 0.777437 0.77516 0.772545 0.770115 0.766591 0.763985 0.761349 0.759155 0.756825 0.753795 0.750581 0.748145 0.74523 0.74256 0.740003 0.73654 0.7354 0.732685 0.729854 0.727276 0.724192 0.721548 0.719313 0.715848 0.713106 0.710738 0.707302 0.704254 0.70112 0.698396 0.696151 0.693065 0.690492 0.688244 0.685226 0.682778 0.679897 0.676966 0.675046 0.672184 0.668574 0.667517 0.664034 0.660368 0.657776 0.656296 0.652645 0.649828 0.647216 0.644359 0.641638 0.639261 0.63663 0.634169 0.631657 0.628141 0.625393 0.62245 0.619743 0.616617 0.613791 0.610709 0.608356 0.605062 0.602778 0.599179 0.596066 0.594338 0.591303 0.587826 0.584748 0.581863 0.579377 0.576314 0.572923 0.570314 0.567598 0.56423 0.560984 0.557522 0.554789 0.551477 0.548771 0.545368 0.542004 0.539187 0.536472 0.533679 0.529572 0.52632 0.523479 0.52017 0.517262 0.513741 0.51101 0.507631 0.5052 0.501245 0.49796 0.494721 0.491264 0.488251 0.484561 0.481239 0.478601 0.474328 0.471569 0.467178 0.464909 0.461592 0.458318 0.455194 0.452452 0.449146 0.445891 0.44244 0.439381 0.435569 0.433361 0.429403 0.425401 0.4218 0.418764 0.415157 0.412603 0.409789 0.406726 0.402501 0.399365 0.395765 0.391654 0.387303 0.383979 0.379724 0.376367 0.37341 0.369517 0.365263 0.363183 0.357846 0.354197 0.35142 0.345315 0.342559 0.339212 0.333103 0.329831 0.324801 0.318976 0.316615 0.309491 0.30473 0.30102 0.290895 0.288558 0.282056 0.272815 0.269606 0.25602 0.252406 0.24631 0.228144 0.226449 0.215636 0.196147 0.194044 0.151666 0.151666 0.151666 ];
Precision_HS = [0.14847 0.183891 0.183891 0.183891 0.202617 0.203044 0.211266 0.21442 0.214709 0.225168 0.227527 0.230781 0.239088 0.240698 0.247475 0.252193 0.254544 0.262231 0.264212 0.269111 0.274356 0.275611 0.283011 0.286563 0.289836 0.295535 0.29784 0.303422 0.307954 0.310121 0.315 0.319109 0.322374 0.327143 0.330569 0.333918 0.338571 0.342466 0.345634 0.348997 0.353278 0.356524 0.359839 0.363549 0.368101 0.371581 0.375114 0.378477 0.382286 0.385676 0.389182 0.392477 0.394078 0.397671 0.401092 0.40472 0.40799 0.411137 0.414295 0.417697 0.419835 0.423767 0.425496 0.429234 0.431128 0.434924 0.436983 0.439777 0.442182 0.445114 0.447146 0.450116 0.452099 0.455115 0.457117 0.46033 0.463448 0.465811 0.469114 0.471917 0.474139 0.476255 0.479839 0.482007 0.484453 0.487082 0.489242 0.491664 0.494248 0.496857 0.498948 0.502035 0.50433 0.507125 0.509192 0.51139 0.513461 0.516194 0.518374 0.520761 0.522795 0.52513 0.5275 0.528832 0.531105 0.533753 0.535746 0.538044 0.539685 0.541425 0.543598 0.54528 0.546952 0.5494 0.551515 0.553874 0.555637 0.557578 0.560109 0.562495 0.564028 0.566346 0.568193 0.569935 0.571827 0.573139 0.575007 0.577395 0.577853 0.579693 0.582475 0.584329 0.585559 0.586819 0.58887 0.590308 0.592185 0.593812 0.595669 0.597707 0.598884 0.599997 0.601549 0.603115 0.605257 0.606577 0.608361 0.61007 0.611792 0.613636 0.61512 0.616643 0.618316 0.620227 0.620862 0.622396 0.624126 0.625024 0.62621 0.627693 0.628738 0.629914 0.630511 0.631659 0.63302 0.634078 0.635618 0.63712 0.63835 0.639562 0.640236 0.641822 0.643365 0.644344 0.645402 0.647003 0.648227 0.648975 0.650135 0.650982 0.651635 0.652357 0.653399 0.654382 0.655266 0.656393 0.658088 0.658742 0.659849 0.660828 0.661323 0.66278 0.663716 0.664125 0.665742 0.666424 0.667255 0.668242 0.669496 0.670471 0.67135 0.672137 0.673087 0.674131 0.674833 0.675382 0.676259 0.677204 0.677621 0.678384 0.678805 0.679547 0.680534 0.681368 0.682038 0.682838 0.683953 0.684232 0.684157 0.684787 0.685587 0.686179 0.686804 0.687189 0.687889 0.68818 0.689005 0.689649 0.690143 0.690478 0.691044 0.691535 0.692567 0.693026 0.693483 0.69498 0.695556 0.696919 0.697636 0.698497 0.699614 0.700302 0.701877 0.703103 0.704144 0.706327 0.707162 0.707605 0.709666 0.710153 0.710973 0.712413 0.712807 0.71529 0.71529 0.71529 ];
TPR_HS = [1 0.987733 0.987733 0.987733 0.98258 0.982025 0.978869 0.976786 0.976508 0.972665 0.971061 0.969929 0.96674 0.965574 0.962195 0.960296 0.959187 0.956014 0.95463 0.95221 0.949389 0.948125 0.944826 0.942937 0.94054 0.937907 0.936337 0.93347 0.930486 0.928676 0.92611 0.923937 0.92191 0.919434 0.917265 0.914751 0.911884 0.908812 0.906806 0.904711 0.901556 0.899218 0.897524 0.894913 0.892266 0.889848 0.887215 0.884923 0.881676 0.879425 0.876307 0.873112 0.87179 0.869336 0.866242 0.863871 0.860752 0.858723 0.856082 0.853162 0.85126 0.847222 0.844779 0.840931 0.839137 0.835891 0.833489 0.830918 0.828448 0.82586 0.82363 0.820738 0.818399 0.815284 0.812545 0.809071 0.806745 0.804553 0.801389 0.798696 0.796886 0.794174 0.790031 0.787399 0.785255 0.7823 0.779976 0.777437 0.77516 0.772545 0.770115 0.766591 0.763985 0.761349 0.759155 0.756825 0.753795 0.750581 0.748145 0.74523 0.74256 0.740003 0.73654 0.7354 0.732685 0.729854 0.727276 0.724192 0.721548 0.719313 0.715848 0.713106 0.710738 0.707302 0.704254 0.70112 0.698396 0.696151 0.693065 0.690492 0.688244 0.685226 0.682778 0.679897 0.676966 0.675046 0.672184 0.668574 0.667517 0.664034 0.660368 0.657776 0.656296 0.652645 0.649828 0.647216 0.644359 0.641638 0.639261 0.63663 0.634169 0.631657 0.628141 0.625393 0.62245 0.619743 0.616617 0.613791 0.610709 0.608356 0.605062 0.602778 0.599179 0.596066 0.594338 0.591303 0.587826 0.584748 0.581863 0.579377 0.576314 0.572923 0.570314 0.567598 0.56423 0.560984 0.557522 0.554789 0.551477 0.548771 0.545368 0.542004 0.539187 0.536472 0.533679 0.529572 0.52632 0.523479 0.52017 0.517262 0.513741 0.51101 0.507631 0.5052 0.501245 0.49796 0.494721 0.491264 0.488251 0.484561 0.481239 0.478601 0.474328 0.471569 0.467178 0.464909 0.461592 0.458318 0.455194 0.452452 0.449146 0.445891 0.44244 0.439381 0.435569 0.433361 0.429403 0.425401 0.4218 0.418764 0.415157 0.412603 0.409789 0.406726 0.402501 0.399365 0.395765 0.391654 0.387303 0.383979 0.379724 0.376367 0.37341 0.369517 0.365263 0.363183 0.357846 0.354197 0.35142 0.345315 0.342559 0.339212 0.333103 0.329831 0.324801 0.318976 0.316615 0.309491 0.30473 0.30102 0.290895 0.288558 0.282056 0.272815 0.269606 0.25602 0.252406 0.24631 0.228144 0.226449 0.215636 0.196147 0.194044 0.151666 0.151666 0.151666 ];
FPR_HS = [1 0.849993 0.849993 0.849993 0.787404 0.783743 0.759121 0.744272 0.742148 0.714308 0.704421 0.695842 0.67347 0.666898 0.649775 0.636711 0.630883 0.612581 0.606068 0.594545 0.581471 0.576937 0.562245 0.553119 0.545479 0.533464 0.526963 0.516309 0.50672 0.500719 0.491632 0.482949 0.476873 0.468073 0.460946 0.453958 0.445966 0.437851 0.432302 0.42556 0.4176 0.411589 0.405461 0.399635 0.391544 0.386148 0.380705 0.374717 0.368763 0.363293 0.357184 0.350917 0.347952 0.342437 0.33693 0.331671 0.326596 0.321947 0.317367 0.312111 0.308123 0.302547 0.299488 0.294123 0.291399 0.286405 0.282582 0.278879 0.275034 0.271511 0.268108 0.263992 0.261009 0.256873 0.253621 0.249882 0.246622 0.243516 0.239717 0.235907 0.232989 0.230181 0.225712 0.223055 0.219865 0.216676 0.213951 0.210862 0.208197 0.205425 0.203003 0.199548 0.197033 0.194168 0.192098 0.189372 0.187107 0.184247 0.181979 0.179633 0.177271 0.175029 0.17239 0.171097 0.168436 0.165852 0.163631 0.160918 0.159115 0.157087 0.154815 0.153072 0.151228 0.149164 0.14718 0.145027 0.14312 0.141368 0.1391 0.137019 0.135371 0.13349 0.131616 0.129899 0.128121 0.126715 0.125157 0.122819 0.122234 0.120175 0.117878 0.116255 0.115303 0.11374 0.111668 0.110521 0.108715 0.107116 0.10579 0.104315 0.102743 0.10145 0.0999352 0.0984155 0.0968402 0.095607 0.0941886 0.0928244 0.0913469 0.0900578 0.0887676 0.0877231 0.0864699 0.0849894 0.084361 0.0831035 0.0817494 0.0807074 0.0796742 0.0786981 0.0776855 0.0766115 0.0758784 0.0748498 0.073638 0.0726589 0.0714638 0.0702661 0.0693548 0.0683904 0.0674255 0.0662819 0.0652117 0.0642925 0.0634014 0.0621114 0.0610925 0.0602321 0.0592139 0.0583605 0.0574969 0.0567095 0.0555874 0.054847 0.0539236 0.053117 0.0521107 0.0513377 0.0504854 0.0496648 0.0489999 0.0482385 0.0473105 0.0467774 0.0457883 0.0452585 0.0444594 0.0436474 0.0429081 0.0421962 0.0416306 0.041022 0.0402972 0.0395614 0.0387873 0.0384318 0.0375542 0.0368053 0.0362708 0.0356827 0.0351286 0.0344751 0.0338617 0.0333756 0.0325883 0.0319866 0.0314163 0.03087 0.030248 0.0298291 0.0290775 0.0285944 0.0280162 0.0274181 0.0269798 0.0265544 0.0258395 0.0254192 0.0250137 0.0242737 0.0238938 0.0232296 0.0225979 0.0221815 0.021602 0.020967 0.0203848 0.0195815 0.0191091 0.0184755 0.0178179 0.0173886 0.0164301 0.0158102 0.0153802 0.014214 0.0139316 0.0132895 0.0119973 0.01169 0.0104085 0.00943413 0.00915025 0.00647514 0.00647514 0.00647514 ];
plot(Recall_HS, Precision_HS, '--b', 'linewidth', 2);
Recall_LMLC = [1 0.983549 0.978108 0.974582 0.971548 0.968429 0.965571 0.962715 0.960015 0.957509 0.954774 0.9521 0.949682 0.947354 0.944999 0.942779 0.940623 0.938407 0.936295 0.934238 0.932247 0.930093 0.928036 0.926006 0.923878 0.921647 0.91944 0.917205 0.914829 0.912598 0.910348 0.908169 0.906127 0.904149 0.90219 0.900088 0.897981 0.895765 0.89356 0.891571 0.889446 0.887453 0.885498 0.883537 0.881404 0.879367 0.877308 0.875433 0.873481 0.871311 0.869241 0.867228 0.865016 0.863065 0.861044 0.859033 0.856983 0.854906 0.852814 0.850506 0.848444 0.84617 0.844215 0.842101 0.84002 0.837845 0.83563 0.833429 0.831071 0.828923 0.826462 0.824092 0.821773 0.819429 0.817117 0.81477 0.812494 0.810069 0.80774 0.805386 0.803217 0.800757 0.798579 0.796481 0.794205 0.791995 0.789722 0.787414 0.785098 0.782875 0.780461 0.778144 0.775853 0.773465 0.771108 0.768748 0.766263 0.763838 0.761238 0.758918 0.756461 0.754114 0.751602 0.749186 0.746783 0.744313 0.741849 0.739358 0.736859 0.734529 0.732133 0.729788 0.727409 0.724776 0.722159 0.719732 0.717267 0.714967 0.712321 0.709541 0.706906 0.704229 0.701698 0.699256 0.696657 0.693976 0.691303 0.68882 0.686225 0.68367 0.681154 0.678661 0.676081 0.673579 0.671017 0.668279 0.665617 0.663027 0.660288 0.657836 0.655265 0.652757 0.650213 0.647593 0.644807 0.642252 0.639467 0.636908 0.634217 0.631371 0.628753 0.625847 0.623172 0.620604 0.617913 0.615275 0.612585 0.609771 0.607089 0.604436 0.601918 0.599322 0.596556 0.593876 0.591294 0.588461 0.585727 0.582592 0.579657 0.576787 0.573844 0.570742 0.567783 0.564874 0.561907 0.559066 0.556016 0.553124 0.550123 0.54697 0.544184 0.541174 0.537929 0.534803 0.531523 0.528143 0.524818 0.521529 0.51833 0.515186 0.512209 0.509069 0.505802 0.502602 0.499443 0.496024 0.492791 0.489545 0.486119 0.48289 0.47958 0.47632 0.472809 0.469524 0.466071 0.462479 0.459007 0.455408 0.451841 0.448239 0.444559 0.440794 0.436812 0.432767 0.42848 0.424446 0.420062 0.415709 0.411641 0.407412 0.40312 0.398769 0.394472 0.390192 0.385833 0.381056 0.37637 0.371588 0.36659 0.361535 0.356553 0.351182 0.346024 0.3407 0.334997 0.329216 0.323609 0.317575 0.310687 0.304317 0.297292 0.289883 0.282419 0.274357 0.266567 0.258212 0.248792 0.239454 0.229351 0.218906 0.207594 0.194336 0.17993 0.162591 0.138809 0.100974 ];
Precision_LMLC = [0.14847 0.175556 0.184118 0.19007 0.194931 0.199174 0.20312 0.206774 0.209918 0.212927 0.21566 0.218309 0.220804 0.223278 0.225368 0.227502 0.229651 0.231767 0.233733 0.235749 0.237734 0.239581 0.241507 0.243402 0.245378 0.24714 0.248981 0.250805 0.252647 0.254324 0.255967 0.257464 0.259006 0.260634 0.262159 0.263687 0.265158 0.266558 0.267976 0.269462 0.270798 0.272242 0.273793 0.275216 0.276501 0.277891 0.279191 0.280649 0.282055 0.28344 0.284749 0.286133 0.28746 0.28879 0.290161 0.291536 0.292888 0.294289 0.295546 0.296942 0.298448 0.299856 0.301414 0.302851 0.304227 0.30558 0.306907 0.30824 0.309475 0.310976 0.312266 0.31355 0.314811 0.316192 0.317542 0.318894 0.320308 0.32178 0.323144 0.324519 0.325927 0.327223 0.328551 0.330177 0.331461 0.33297 0.334307 0.335622 0.337017 0.338464 0.339821 0.341137 0.342531 0.344041 0.345468 0.346826 0.34818 0.349492 0.350972 0.352369 0.353778 0.355235 0.3567 0.358059 0.35947 0.360947 0.362454 0.363891 0.36541 0.366978 0.368497 0.369984 0.371486 0.373127 0.374832 0.376327 0.377859 0.379199 0.380603 0.382032 0.383474 0.384892 0.38667 0.388176 0.389715 0.391182 0.392569 0.394148 0.395625 0.397056 0.398546 0.399908 0.401259 0.4027 0.403997 0.405485 0.407222 0.408672 0.410381 0.412077 0.414012 0.415526 0.417092 0.418696 0.420272 0.421963 0.423357 0.424909 0.426512 0.428383 0.43004 0.431851 0.433651 0.435553 0.437283 0.438814 0.440431 0.441911 0.443602 0.445729 0.447847 0.449872 0.451621 0.453657 0.455518 0.457325 0.459149 0.46097 0.462761 0.464558 0.466343 0.468112 0.470125 0.471742 0.473574 0.47534 0.477025 0.479001 0.48091 0.483001 0.48519 0.487013 0.48877 0.490867 0.492965 0.49476 0.496491 0.498365 0.500876 0.502649 0.504568 0.507105 0.508808 0.511197 0.513437 0.515292 0.517734 0.520184 0.522252 0.524958 0.526967 0.528929 0.5308 0.533011 0.535191 0.537351 0.539716 0.542168 0.544251 0.546409 0.548599 0.550845 0.553391 0.555413 0.557638 0.559491 0.561433 0.563476 0.565332 0.56698 0.56885 0.571514 0.573727 0.575695 0.578024 0.580421 0.582455 0.584361 0.586602 0.588573 0.590398 0.592245 0.594516 0.596912 0.59959 0.601648 0.604013 0.60682 0.608328 0.610224 0.611713 0.613556 0.615278 0.61668 0.618923 0.622024 0.622212 0.622694 0.624224 0.625472 0.627058 0.627117 0.628624 0.62814 0.628042 0.629203 ];
TPR_LMLC = [1 0.983549 0.978108 0.974582 0.971548 0.968429 0.965571 0.962715 0.960015 0.957509 0.954774 0.9521 0.949682 0.947354 0.944999 0.942779 0.940623 0.938407 0.936295 0.934238 0.932247 0.930093 0.928036 0.926006 0.923878 0.921647 0.91944 0.917205 0.914829 0.912598 0.910348 0.908169 0.906127 0.904149 0.90219 0.900088 0.897981 0.895765 0.89356 0.891571 0.889446 0.887453 0.885498 0.883537 0.881404 0.879367 0.877308 0.875433 0.873481 0.871311 0.869241 0.867228 0.865016 0.863065 0.861044 0.859033 0.856983 0.854906 0.852814 0.850506 0.848444 0.84617 0.844215 0.842101 0.84002 0.837845 0.83563 0.833429 0.831071 0.828923 0.826462 0.824092 0.821773 0.819429 0.817117 0.81477 0.812494 0.810069 0.80774 0.805386 0.803217 0.800757 0.798579 0.796481 0.794205 0.791995 0.789722 0.787414 0.785098 0.782875 0.780461 0.778144 0.775853 0.773465 0.771108 0.768748 0.766263 0.763838 0.761238 0.758918 0.756461 0.754114 0.751602 0.749186 0.746783 0.744313 0.741849 0.739358 0.736859 0.734529 0.732133 0.729788 0.727409 0.724776 0.722159 0.719732 0.717267 0.714967 0.712321 0.709541 0.706906 0.704229 0.701698 0.699256 0.696657 0.693976 0.691303 0.68882 0.686225 0.68367 0.681154 0.678661 0.676081 0.673579 0.671017 0.668279 0.665617 0.663027 0.660288 0.657836 0.655265 0.652757 0.650213 0.647593 0.644807 0.642252 0.639467 0.636908 0.634217 0.631371 0.628753 0.625847 0.623172 0.620604 0.617913 0.615275 0.612585 0.609771 0.607089 0.604436 0.601918 0.599322 0.596556 0.593876 0.591294 0.588461 0.585727 0.582592 0.579657 0.576787 0.573844 0.570742 0.567783 0.564874 0.561907 0.559066 0.556016 0.553124 0.550123 0.54697 0.544184 0.541174 0.537929 0.534803 0.531523 0.528143 0.524818 0.521529 0.51833 0.515186 0.512209 0.509069 0.505802 0.502602 0.499443 0.496024 0.492791 0.489545 0.486119 0.48289 0.47958 0.47632 0.472809 0.469524 0.466071 0.462479 0.459007 0.455408 0.451841 0.448239 0.444559 0.440794 0.436812 0.432767 0.42848 0.424446 0.420062 0.415709 0.411641 0.407412 0.40312 0.398769 0.394472 0.390192 0.385833 0.381056 0.37637 0.371588 0.36659 0.361535 0.356553 0.351182 0.346024 0.3407 0.334997 0.329216 0.323609 0.317575 0.310687 0.304317 0.297292 0.289883 0.282419 0.274357 0.266567 0.258212 0.248792 0.239454 0.229351 0.218906 0.207594 0.194336 0.17993 0.162591 0.138809 0.100974 ];
FPR_LMLC = [1 0.827214 0.791036 0.767306 0.748146 0.731988 0.71726 0.704166 0.692409 0.681586 0.671802 0.66275 0.654032 0.645449 0.637984 0.630666 0.623437 0.616434 0.609783 0.603204 0.597077 0.590965 0.584961 0.579078 0.573143 0.567524 0.561943 0.556369 0.55086 0.545652 0.540611 0.535677 0.530741 0.525846 0.521238 0.516679 0.51209 0.507614 0.503156 0.498783 0.494651 0.490445 0.486154 0.481911 0.477891 0.473764 0.469881 0.465958 0.461991 0.458133 0.454375 0.450445 0.446761 0.443141 0.439397 0.435854 0.432334 0.428725 0.42522 0.421613 0.418025 0.414535 0.410874 0.407504 0.404159 0.400659 0.397275 0.393977 0.390649 0.387122 0.383745 0.380398 0.377045 0.373733 0.370534 0.367252 0.364021 0.360649 0.357411 0.35422 0.350971 0.347872 0.344761 0.34157 0.338537 0.335445 0.332459 0.32958 0.326582 0.323496 0.320539 0.317657 0.314783 0.311895 0.30897 0.306049 0.303245 0.300388 0.297446 0.294642 0.291787 0.289034 0.286154 0.283428 0.280664 0.277798 0.275041 0.272355 0.269603 0.266917 0.264259 0.261697 0.259131 0.256419 0.25385 0.251313 0.248718 0.246371 0.243877 0.241393 0.238902 0.236397 0.233916 0.231445 0.229 0.226513 0.224216 0.221846 0.219428 0.217047 0.214659 0.212362 0.210028 0.207642 0.205381 0.20302 0.200542 0.198263 0.195905 0.193585 0.191249 0.189052 0.186778 0.184436 0.182154 0.179895 0.177764 0.175664 0.173476 0.171216 0.16903 0.166822 0.164689 0.162516 0.160403 0.158369 0.156351 0.154217 0.152173 0.150068 0.147918 0.145939 0.143923 0.141928 0.140048 0.138071 0.136063 0.13408 0.132248 0.130307 0.128375 0.126455 0.12462 0.122848 0.121052 0.119353 0.117537 0.115755 0.113864 0.112044 0.110203 0.108416 0.10668 0.104964 0.103161 0.101356 0.0996724 0.0979037 0.0961756 0.0945801 0.0929315 0.0912159 0.0895235 0.0878468 0.0862717 0.0847367 0.0831488 0.0815385 0.0800382 0.0784662 0.0769808 0.0754067 0.0739396 0.0725543 0.0711315 0.0696716 0.0683189 0.0669103 0.0655156 0.0640986 0.0626866 0.0611917 0.0595631 0.0581338 0.0567661 0.0553841 0.0539316 0.0524249 0.0511065 0.0497096 0.0483903 0.0470295 0.0457898 0.0444903 0.0432124 0.0419164 0.0405811 0.0393638 0.0380978 0.0368661 0.03567 0.0344589 0.0332645 0.0319564 0.0307344 0.029511 0.028264 0.0271112 0.0258745 0.0246936 0.0234517 0.0223162 0.0212362 0.0200824 0.0188752 0.0176884 0.0166199 0.015422 0.0142822 0.0131046 0.0119747 0.0107732 0.0094638 0.00808859 0.00633814 0.00440032 ];
plot(Recall_LMLC, Precision_LMLC, '--g', 'linewidth', 2);
Recall_SF = [1 0.999788 0.996808 0.988639 0.975968 0.960852 0.943998 0.926761 0.909351 0.892651 0.876452 0.860811 0.845517 0.830621 0.816501 0.803205 0.790643 0.77858 0.767015 0.755809 0.745065 0.734523 0.724428 0.714599 0.704854 0.695448 0.68623 0.677536 0.669282 0.661173 0.653391 0.645816 0.638393 0.631156 0.62408 0.617259 0.610502 0.60394 0.59753 0.591353 0.585333 0.579317 0.573533 0.567797 0.56215 0.55657 0.551133 0.545863 0.540734 0.535639 0.530696 0.525876 0.521052 0.516371 0.511677 0.507039 0.502522 0.498003 0.493688 0.489385 0.485182 0.480981 0.476857 0.47277 0.468773 0.464856 0.461087 0.457429 0.453786 0.450076 0.446361 0.442747 0.439202 0.435735 0.432313 0.428895 0.425539 0.422173 0.418843 0.415581 0.412347 0.409142 0.40595 0.40281 0.399694 0.396634 0.393607 0.390561 0.387568 0.384612 0.381686 0.378812 0.375943 0.373104 0.370301 0.367499 0.364781 0.362124 0.359477 0.356821 0.354195 0.351595 0.348993 0.346389 0.343769 0.341174 0.338563 0.335988 0.333461 0.330953 0.328454 0.325983 0.323516 0.321017 0.318559 0.316143 0.313752 0.311364 0.308973 0.306569 0.304222 0.301873 0.29954 0.297201 0.294889 0.292595 0.290345 0.288111 0.285863 0.283595 0.28138 0.279152 0.276925 0.274718 0.272509 0.270316 0.268135 0.265946 0.263785 0.261637 0.259479 0.257322 0.255171 0.253017 0.250863 0.248716 0.246566 0.244441 0.242324 0.240232 0.238145 0.236073 0.234017 0.231962 0.229931 0.227911 0.225897 0.223874 0.221856 0.219828 0.217796 0.215757 0.213709 0.211661 0.209598 0.207554 0.205498 0.203448 0.201383 0.19934 0.197303 0.195272 0.193243 0.191191 0.189162 0.187123 0.185075 0.183009 0.18097 0.178909 0.176858 0.174802 0.17277 0.170722 0.168669 0.166589 0.164491 0.162393 0.160298 0.158217 0.156103 0.154004 0.151925 0.149838 0.14776 0.145671 0.143586 0.14148 0.139365 0.13724 0.135063 0.132873 0.130655 0.12848 0.126292 0.124073 0.121841 0.119617 0.117369 0.115115 0.112861 0.11059 0.10835 0.106065 0.103778 0.10149 0.0991671 0.0968626 0.0945475 0.0922059 0.0898379 0.0874693 0.085084 0.0827175 0.0803296 0.0779421 0.0755429 0.0730953 0.0706617 0.0682015 0.0657209 0.0632135 0.0606653 0.0580825 0.0554913 0.0528774 0.0502479 0.0476131 0.0449404 0.0422216 0.0395306 0.0367842 0.0340286 0.0312528 0.0284778 0.0256922 0.0228817 0.0200378 0.017189 0.0143653 0.0116046 0.00889882 0.00641482 0.00413744 0.0021872 0.000593382 ];
Precision_SF = [0.14847 0.150521 0.164599 0.187781 0.213698 0.238019 0.259699 0.279501 0.297513 0.313488 0.32757 0.340036 0.35148 0.362213 0.371666 0.380201 0.388111 0.395526 0.402586 0.409206 0.415192 0.420901 0.426323 0.431497 0.436384 0.440968 0.445369 0.449862 0.454257 0.458435 0.46236 0.466109 0.469645 0.472874 0.475945 0.479007 0.481806 0.484503 0.487017 0.48955 0.492132 0.494599 0.497106 0.499516 0.501679 0.503764 0.505914 0.508122 0.510294 0.512427 0.514406 0.516285 0.518036 0.519696 0.521288 0.522865 0.524452 0.525864 0.527282 0.528695 0.530075 0.531427 0.532743 0.534037 0.535312 0.536688 0.538084 0.539369 0.540561 0.541769 0.542958 0.544095 0.54514 0.546221 0.547264 0.54827 0.549256 0.550116 0.551003 0.551857 0.552746 0.553687 0.554657 0.555534 0.556423 0.557259 0.55804 0.558843 0.559772 0.560638 0.561482 0.562374 0.563138 0.563851 0.564588 0.565288 0.566055 0.566869 0.567706 0.568484 0.569244 0.570043 0.570881 0.571709 0.572463 0.573196 0.573834 0.574363 0.574988 0.575689 0.576389 0.57708 0.577809 0.578472 0.579057 0.579634 0.580288 0.580933 0.581553 0.582206 0.582814 0.583366 0.583984 0.584542 0.585041 0.585588 0.586201 0.586693 0.587211 0.587744 0.588264 0.588831 0.589368 0.589898 0.590418 0.590955 0.591454 0.591928 0.592446 0.592982 0.593665 0.594223 0.594698 0.595185 0.595679 0.59623 0.596699 0.597196 0.59764 0.598098 0.598515 0.598953 0.599315 0.599791 0.600147 0.600514 0.600849 0.601226 0.601546 0.601902 0.602273 0.602702 0.603036 0.603294 0.603566 0.6038 0.604026 0.604289 0.604616 0.604915 0.605246 0.605556 0.605837 0.606145 0.606472 0.606834 0.607269 0.607572 0.607839 0.608102 0.608307 0.608507 0.608791 0.609111 0.609481 0.609817 0.610046 0.610277 0.610544 0.610764 0.610997 0.611305 0.611661 0.611979 0.612265 0.612566 0.612854 0.613165 0.613515 0.613928 0.614357 0.614806 0.615257 0.61563 0.615963 0.616189 0.616357 0.616492 0.616595 0.616737 0.61709 0.617423 0.617729 0.61794 0.61815 0.618337 0.61847 0.618595 0.618767 0.61897 0.619231 0.619433 0.619592 0.619974 0.62018 0.62046 0.620667 0.620862 0.620988 0.621037 0.621277 0.621552 0.621784 0.621933 0.622075 0.622138 0.622218 0.622288 0.622173 0.622273 0.622396 0.622697 0.622985 0.623352 0.624052 0.624303 0.624337 0.624147 0.624314 0.624074 0.623647 0.62437 0.624524 0.624063 0.624436 0.623216 ];
TPR_SF = [1 0.999788 0.996808 0.988639 0.975968 0.960852 0.943998 0.926761 0.909351 0.892651 0.876452 0.860811 0.845517 0.830621 0.816501 0.803205 0.790643 0.77858 0.767015 0.755809 0.745065 0.734523 0.724428 0.714599 0.704854 0.695448 0.68623 0.677536 0.669282 0.661173 0.653391 0.645816 0.638393 0.631156 0.62408 0.617259 0.610502 0.60394 0.59753 0.591353 0.585333 0.579317 0.573533 0.567797 0.56215 0.55657 0.551133 0.545863 0.540734 0.535639 0.530696 0.525876 0.521052 0.516371 0.511677 0.507039 0.502522 0.498003 0.493688 0.489385 0.485182 0.480981 0.476857 0.47277 0.468773 0.464856 0.461087 0.457429 0.453786 0.450076 0.446361 0.442747 0.439202 0.435735 0.432313 0.428895 0.425539 0.422173 0.418843 0.415581 0.412347 0.409142 0.40595 0.40281 0.399694 0.396634 0.393607 0.390561 0.387568 0.384612 0.381686 0.378812 0.375943 0.373104 0.370301 0.367499 0.364781 0.362124 0.359477 0.356821 0.354195 0.351595 0.348993 0.346389 0.343769 0.341174 0.338563 0.335988 0.333461 0.330953 0.328454 0.325983 0.323516 0.321017 0.318559 0.316143 0.313752 0.311364 0.308973 0.306569 0.304222 0.301873 0.29954 0.297201 0.294889 0.292595 0.290345 0.288111 0.285863 0.283595 0.28138 0.279152 0.276925 0.274718 0.272509 0.270316 0.268135 0.265946 0.263785 0.261637 0.259479 0.257322 0.255171 0.253017 0.250863 0.248716 0.246566 0.244441 0.242324 0.240232 0.238145 0.236073 0.234017 0.231962 0.229931 0.227911 0.225897 0.223874 0.221856 0.219828 0.217796 0.215757 0.213709 0.211661 0.209598 0.207554 0.205498 0.203448 0.201383 0.19934 0.197303 0.195272 0.193243 0.191191 0.189162 0.187123 0.185075 0.183009 0.18097 0.178909 0.176858 0.174802 0.17277 0.170722 0.168669 0.166589 0.164491 0.162393 0.160298 0.158217 0.156103 0.154004 0.151925 0.149838 0.14776 0.145671 0.143586 0.14148 0.139365 0.13724 0.135063 0.132873 0.130655 0.12848 0.126292 0.124073 0.121841 0.119617 0.117369 0.115115 0.112861 0.11059 0.10835 0.106065 0.103778 0.10149 0.0991671 0.0968626 0.0945475 0.0922059 0.0898379 0.0874693 0.085084 0.0827175 0.0803296 0.0779421 0.0755429 0.0730953 0.0706617 0.0682015 0.0657209 0.0632135 0.0606653 0.0580825 0.0554913 0.0528774 0.0502479 0.0476131 0.0449404 0.0422216 0.0395306 0.0367842 0.0340286 0.0312528 0.0284778 0.0256922 0.0228817 0.0200378 0.017189 0.0143653 0.0116046 0.00889882 0.00641482 0.00413744 0.0021872 0.000593382 ];
FPR_SF = [1 0.979383 0.898657 0.811372 0.733265 0.666943 0.611744 0.565272 0.525741 0.491583 0.461819 0.435823 0.412846 0.39237 0.374005 0.357482 0.342472 0.328736 0.316007 0.304282 0.293548 0.283594 0.274259 0.265516 0.257356 0.249713 0.242513 0.235679 0.229154 0.222967 0.217076 0.211486 0.206152 0.201101 0.196325 0.191752 0.187365 0.183134 0.179092 0.175218 0.171478 0.167906 0.164467 0.161142 0.157946 0.15484 0.151841 0.148935 0.146112 0.143377 0.140727 0.138155 0.135658 0.13325 0.130901 0.128629 0.126425 0.124274 0.122174 0.120127 0.118137 0.116179 0.114273 0.112417 0.110597 0.108828 0.10711 0.105437 0.103798 0.102187 0.10061 0.0990636 0.0975532 0.0960784 0.0946424 0.0932327 0.0918383 0.0904688 0.0891201 0.0877979 0.0865041 0.0852386 0.0840005 0.0827878 0.0815964 0.0804279 0.079279 0.0781466 0.077026 0.0759228 0.074844 0.0737883 0.0727545 0.0717401 0.0707394 0.0697562 0.0687825 0.0678267 0.0668834 0.0659577 0.065038 0.0641326 0.0632425 0.062362 0.061498 0.0606489 0.059816 0.0590039 0.058199 0.0574025 0.0566127 0.055837 0.0550677 0.0543157 0.0535744 0.0528469 0.0521301 0.051425 0.0507314 0.0500457 0.0493693 0.0487017 0.0480356 0.0473825 0.0467421 0.0461114 0.0454896 0.0448746 0.0442635 0.0436589 0.0430613 0.0424706 0.041888 0.0413115 0.0407404 0.0401768 0.039617 0.0390641 0.0385155 0.0379731 0.0374328 0.036899 0.0363734 0.0358535 0.0353428 0.0348358 0.0343344 0.0338374 0.0333446 0.0328551 0.0323667 0.0318842 0.0314103 0.0309449 0.0304857 0.0300312 0.0295801 0.0291343 0.028697 0.0282643 0.0278348 0.0274071 0.0269829 0.0265631 0.0261454 0.0257313 0.0253218 0.0249182 0.024518 0.0241203 0.0237266 0.0233337 0.0229449 0.0225594 0.0221806 0.0218047 0.0214334 0.0210667 0.0207038 0.0203463 0.0199933 0.0196433 0.0192943 0.0189435 0.0185972 0.0182535 0.0179117 0.0175726 0.0172346 0.0168999 0.0165674 0.0162397 0.0159197 0.0156027 0.0152886 0.0149765 0.0146658 0.0143567 0.0140469 0.0137366 0.0134288 0.0131226 0.0128182 0.0125205 0.0122256 0.0119351 0.011649 0.0113641 0.0110815 0.0108008 0.0105225 0.0102471 0.00997344 0.00970054 0.00943248 0.00916738 0.0089046 0.00864381 0.0083828 0.00812144 0.00786139 0.00759973 0.00733787 0.00707918 0.00682255 0.00656767 0.0063139 0.00606165 0.00581091 0.00556415 0.00531761 0.00507499 0.00483549 0.00459706 0.00435778 0.00411844 0.00387926 0.00363919 0.00340085 0.00316391 0.00293205 0.00270083 0.00247098 0.00224325 0.00201775 0.00179479 0.0015784 0.00136667 0.0011605 0.000957571 0.00076328 0.00057855 0.000406675 0.000253484 0.000124154 2.94183e-005 ];
plot(Recall_SF, Precision_SF, '--r', 'linewidth', 2);
Recall_FES = [1 0.925467 0.893658 0.871705 0.853648 0.837953 0.823807 0.810798 0.798855 0.787602 0.776909 0.766763 0.757033 0.747655 0.738606 0.729903 0.721493 0.713321 0.705361 0.697602 0.690093 0.682744 0.675572 0.668537 0.661645 0.6549 0.648274 0.641806 0.635467 0.62923 0.623075 0.61705 0.611099 0.605228 0.599433 0.59372 0.58808 0.582498 0.577005 0.571616 0.566284 0.56101 0.555806 0.550611 0.545495 0.540422 0.535383 0.53043 0.525524 0.520645 0.515806 0.511036 0.506292 0.50159 0.496939 0.492352 0.487799 0.48328 0.478798 0.474348 0.469944 0.465575 0.46125 0.456937 0.452634 0.44839 0.444193 0.440009 0.435883 0.431779 0.427696 0.423643 0.419641 0.415698 0.411759 0.40784 0.403978 0.400137 0.396318 0.392537 0.388779 0.385049 0.381344 0.377668 0.374051 0.370452 0.366871 0.363321 0.359799 0.356302 0.352803 0.349342 0.345881 0.342457 0.339039 0.335667 0.332325 0.32899 0.325713 0.322444 0.319163 0.315913 0.312685 0.309476 0.306278 0.303109 0.299947 0.296854 0.29374 0.290634 0.287563 0.284535 0.281493 0.278486 0.275502 0.272514 0.26953 0.266591 0.263667 0.260765 0.257889 0.255012 0.252143 0.249302 0.246483 0.243659 0.240867 0.238113 0.235334 0.23259 0.229872 0.227176 0.224476 0.221798 0.21914 0.216503 0.213874 0.211266 0.208646 0.206063 0.203486 0.200937 0.198387 0.19585 0.193332 0.190815 0.188335 0.185874 0.183409 0.180957 0.178494 0.176045 0.173615 0.171196 0.168804 0.166438 0.164085 0.161746 0.159439 0.157147 0.154869 0.152613 0.150359 0.14812 0.145906 0.143696 0.141493 0.139319 0.137152 0.135011 0.132858 0.130735 0.128622 0.126505 0.1244 0.122326 0.120245 0.118187 0.116147 0.114136 0.11212 0.110111 0.108098 0.106125 0.104178 0.102237 0.100325 0.0983976 0.0964683 0.0945644 0.0926681 0.0908012 0.0889406 0.0870931 0.0852901 0.0834775 0.0816807 0.0799013 0.0781228 0.0763247 0.0745647 0.0728271 0.0710938 0.0693812 0.0676733 0.065999 0.0643228 0.0626648 0.0610049 0.0593721 0.0577601 0.0561682 0.0545942 0.0530222 0.0514707 0.0499254 0.0483951 0.046895 0.0454054 0.0439105 0.0424458 0.0410008 0.0395607 0.0381353 0.036731 0.0353351 0.0339661 0.0326008 0.0312379 0.0298983 0.0285646 0.0272337 0.0259176 0.0246353 0.0233715 0.0221016 0.0208554 0.0196441 0.0184614 0.0172751 0.0161023 0.0149584 0.0138295 0.0127116 0.0116061 0.0105277 0.00946495 0.00841076 0.00735535 0.00631831 0.00531427 0.00431162 0.00333193 0.00237802 0.00142734 0.000507429 ];
Precision_FES = [0.14847 0.272079 0.304082 0.322719 0.336556 0.347796 0.35745 0.365996 0.373759 0.380832 0.387351 0.393421 0.39909 0.404427 0.409516 0.41437 0.418966 0.423358 0.427557 0.431611 0.43557 0.439396 0.443099 0.446681 0.450202 0.453661 0.456986 0.460196 0.463322 0.466404 0.46942 0.472367 0.475221 0.478011 0.480717 0.483374 0.485978 0.48851 0.49096 0.493359 0.495727 0.498057 0.500363 0.502653 0.504913 0.507138 0.509342 0.511519 0.513664 0.515758 0.517808 0.519826 0.521821 0.523779 0.525741 0.527695 0.529619 0.531527 0.533368 0.535194 0.536981 0.538756 0.540537 0.542278 0.544012 0.545741 0.547426 0.549076 0.550727 0.552344 0.553908 0.555449 0.556974 0.558493 0.55997 0.561424 0.562872 0.564302 0.565737 0.567134 0.568544 0.569928 0.571279 0.572626 0.573952 0.575274 0.576595 0.577916 0.579207 0.580492 0.581776 0.583031 0.584275 0.585506 0.586727 0.587932 0.589146 0.590369 0.591546 0.592718 0.593878 0.595004 0.596133 0.59725 0.59835 0.599435 0.600515 0.601591 0.602634 0.603639 0.604653 0.605671 0.606662 0.60763 0.608563 0.609488 0.610412 0.611334 0.612255 0.613176 0.614081 0.614985 0.615856 0.61672 0.617591 0.618441 0.619282 0.620122 0.620923 0.621734 0.622522 0.623297 0.624034 0.624788 0.625524 0.626284 0.626994 0.627728 0.62843 0.629134 0.629818 0.630527 0.631233 0.631924 0.632622 0.633306 0.63396 0.634646 0.635297 0.635963 0.636601 0.637222 0.637837 0.63845 0.639055 0.639671 0.640245 0.64082 0.641389 0.641914 0.642437 0.642962 0.643472 0.644001 0.644517 0.644999 0.645503 0.645958 0.646418 0.646867 0.647273 0.647727 0.648186 0.648618 0.649041 0.649465 0.649926 0.650356 0.650793 0.651256 0.651698 0.652127 0.652569 0.653014 0.653477 0.653902 0.654342 0.654799 0.655195 0.655582 0.655995 0.656378 0.656704 0.657042 0.657368 0.657662 0.657938 0.658262 0.658554 0.65882 0.659136 0.659359 0.659564 0.659742 0.659861 0.660033 0.660141 0.660273 0.660386 0.660501 0.660644 0.660751 0.660905 0.66097 0.661023 0.66117 0.661323 0.661497 0.661661 0.661847 0.662084 0.662333 0.662616 0.662894 0.663167 0.663426 0.663735 0.664036 0.664306 0.664562 0.664717 0.66481 0.664945 0.665059 0.665206 0.665207 0.66523 0.665288 0.665349 0.665378 0.665416 0.665529 0.665721 0.665908 0.666038 0.666099 0.666196 0.66616 0.666045 0.665914 0.665963 0.666164 0.666397 0.666629 0.66681 0.666491 ];
TPR_FES = [1 0.925467 0.893658 0.871705 0.853648 0.837953 0.823807 0.810798 0.798855 0.787602 0.776909 0.766763 0.757033 0.747655 0.738606 0.729903 0.721493 0.713321 0.705361 0.697602 0.690093 0.682744 0.675572 0.668537 0.661645 0.6549 0.648274 0.641806 0.635467 0.62923 0.623075 0.61705 0.611099 0.605228 0.599433 0.59372 0.58808 0.582498 0.577005 0.571616 0.566284 0.56101 0.555806 0.550611 0.545495 0.540422 0.535383 0.53043 0.525524 0.520645 0.515806 0.511036 0.506292 0.50159 0.496939 0.492352 0.487799 0.48328 0.478798 0.474348 0.469944 0.465575 0.46125 0.456937 0.452634 0.44839 0.444193 0.440009 0.435883 0.431779 0.427696 0.423643 0.419641 0.415698 0.411759 0.40784 0.403978 0.400137 0.396318 0.392537 0.388779 0.385049 0.381344 0.377668 0.374051 0.370452 0.366871 0.363321 0.359799 0.356302 0.352803 0.349342 0.345881 0.342457 0.339039 0.335667 0.332325 0.32899 0.325713 0.322444 0.319163 0.315913 0.312685 0.309476 0.306278 0.303109 0.299947 0.296854 0.29374 0.290634 0.287563 0.284535 0.281493 0.278486 0.275502 0.272514 0.26953 0.266591 0.263667 0.260765 0.257889 0.255012 0.252143 0.249302 0.246483 0.243659 0.240867 0.238113 0.235334 0.23259 0.229872 0.227176 0.224476 0.221798 0.21914 0.216503 0.213874 0.211266 0.208646 0.206063 0.203486 0.200937 0.198387 0.19585 0.193332 0.190815 0.188335 0.185874 0.183409 0.180957 0.178494 0.176045 0.173615 0.171196 0.168804 0.166438 0.164085 0.161746 0.159439 0.157147 0.154869 0.152613 0.150359 0.14812 0.145906 0.143696 0.141493 0.139319 0.137152 0.135011 0.132858 0.130735 0.128622 0.126505 0.1244 0.122326 0.120245 0.118187 0.116147 0.114136 0.11212 0.110111 0.108098 0.106125 0.104178 0.102237 0.100325 0.0983976 0.0964683 0.0945644 0.0926681 0.0908012 0.0889406 0.0870931 0.0852901 0.0834775 0.0816807 0.0799013 0.0781228 0.0763247 0.0745647 0.0728271 0.0710938 0.0693812 0.0676733 0.065999 0.0643228 0.0626648 0.0610049 0.0593721 0.0577601 0.0561682 0.0545942 0.0530222 0.0514707 0.0499254 0.0483951 0.046895 0.0454054 0.0439105 0.0424458 0.0410008 0.0395607 0.0381353 0.036731 0.0353351 0.0339661 0.0326008 0.0312379 0.0298983 0.0285646 0.0272337 0.0259176 0.0246353 0.0233715 0.0221016 0.0208554 0.0196441 0.0184614 0.0172751 0.0161023 0.0149584 0.0138295 0.0127116 0.0116061 0.0105277 0.00946495 0.00841076 0.00735535 0.00631831 0.00531427 0.00431162 0.00333193 0.00237802 0.00142734 0.000507429 ];
FPR_FES = [1 0.430149 0.358283 0.321906 0.296994 0.277936 0.2624 0.249282 0.237887 0.227859 0.218907 0.210822 0.203454 0.196681 0.1904 0.184564 0.179125 0.174027 0.169227 0.164698 0.160411 0.156353 0.152493 0.148811 0.145294 0.141925 0.138693 0.135593 0.132606 0.129725 0.126946 0.12427 0.121689 0.119196 0.116786 0.114449 0.112183 0.109985 0.107856 0.105792 0.103782 0.10183 0.0999287 0.0980763 0.0962759 0.0945211 0.0928066 0.0911346 0.0895019 0.087911 0.0863561 0.0848419 0.0833597 0.0819131 0.0804962 0.0791133 0.0777561 0.0764298 0.0751341 0.0738665 0.0726301 0.0714151 0.0702219 0.0690541 0.0679112 0.0667876 0.0656881 0.064609 0.0635498 0.0625122 0.0614961 0.060497 0.0595191 0.0585556 0.0576117 0.0566856 0.0557742 0.0548816 0.0540012 0.0531361 0.0522833 0.0514471 0.0506264 0.0498192 0.0490281 0.0482481 0.0474813 0.046726 0.0459838 0.0452556 0.0445363 0.0438336 0.043142 0.0424575 0.0417844 0.0411214 0.0404669 0.0398246 0.0391911 0.0385674 0.0379523 0.0373475 0.0367523 0.0361674 0.03559 0.0350211 0.0344598 0.033908 0.0333647 0.0328301 0.0323035 0.0317851 0.0312753 0.0307739 0.0302776 0.0297902 0.0293087 0.0288348 0.0283665 0.0279043 0.0274492 0.0269988 0.0265546 0.0261156 0.0256826 0.0252559 0.0248338 0.0244186 0.0240084 0.0236023 0.0232024 0.0228069 0.022417 0.0220322 0.0216515 0.0212753 0.0209061 0.0205397 0.0201788 0.0198246 0.0194764 0.0191311 0.0187917 0.0184568 0.0181264 0.017799 0.0174765 0.0171561 0.0168413 0.0165294 0.0162222 0.0159195 0.0156211 0.0153265 0.0150373 0.0147519 0.0144715 0.014193 0.0139192 0.0136492 0.0133828 0.0131188 0.0128589 0.0126017 0.0123481 0.0121001 0.0118544 0.0116129 0.0113749 0.0111404 0.0109099 0.010681 0.0104567 0.0102349 0.0100158 0.00979983 0.00958497 0.00937267 0.00916376 0.00895926 0.00875824 0.00855936 0.00836319 0.00816929 0.00797845 0.0077897 0.00760269 0.00741854 0.00723788 0.00705964 0.00688491 0.0067129 0.00654352 0.00637687 0.00621269 0.00605091 0.00589129 0.00573321 0.00557779 0.00542497 0.0052743 0.00512628 0.00498174 0.00483923 0.0046991 0.00456096 0.0044262 0.0042927 0.00416131 0.00403166 0.00390353 0.00377828 0.0036546 0.00353302 0.00341358 0.00329523 0.0031791 0.00306461 0.00295223 0.00284072 0.00273135 0.00262294 0.00251721 0.00241302 0.00231084 0.00221054 0.00211196 0.00201552 0.00192069 0.00182804 0.00173712 0.00164857 0.00156112 0.00147558 0.00139195 0.00130947 0.00122887 0.00115038 0.00107343 0.000998589 0.000925391 0.000853627 0.000783493 0.000715566 0.000650058 0.000586185 0.0005236 0.000462583 0.000403189 0.000345466 0.000288738 0.000233433 0.000179024 0.000126095 7.50171e-005 2.57138e-005 ];
plot(Recall_FES, Precision_FES, '--c', 'linewidth', 2);
Recall_CB = [1 0.996524 0.995933 0.994743 0.994138 0.993046 0.991903 0.990874 0.988867 0.987544 0.985475 0.983838 0.982185 0.980721 0.978948 0.976725 0.974407 0.972494 0.97058 0.968305 0.965658 0.963821 0.961358 0.958018 0.955669 0.952778 0.949884 0.94723 0.944488 0.942137 0.939601 0.936578 0.933273 0.930091 0.927177 0.92378 0.920617 0.916945 0.91387 0.910597 0.907484 0.903657 0.900911 0.897099 0.893603 0.890467 0.887246 0.883628 0.880294 0.876894 0.873128 0.869225 0.866102 0.86263 0.858619 0.854958 0.851485 0.847496 0.843206 0.839509 0.835828 0.831732 0.827502 0.823038 0.819029 0.814944 0.811661 0.807246 0.802948 0.798331 0.794353 0.790211 0.786666 0.78228 0.778194 0.773946 0.770615 0.766225 0.762047 0.758094 0.754444 0.750229 0.746132 0.742323 0.738235 0.734692 0.731336 0.727847 0.724455 0.719674 0.716291 0.712006 0.707499 0.703333 0.699083 0.69445 0.690086 0.685469 0.681337 0.677665 0.673144 0.668941 0.664395 0.660304 0.656459 0.652053 0.64787 0.643772 0.639562 0.635236 0.631055 0.627027 0.622701 0.617732 0.613328 0.609234 0.605324 0.601237 0.597368 0.593502 0.58939 0.585624 0.58112 0.577276 0.573404 0.569967 0.565559 0.561817 0.558277 0.554412 0.550776 0.546251 0.543044 0.539082 0.534709 0.530512 0.526237 0.522805 0.519148 0.514913 0.510069 0.50594 0.502446 0.49839 0.494469 0.490767 0.486525 0.482529 0.477992 0.473756 0.470335 0.466205 0.462161 0.458394 0.4547 0.451338 0.447547 0.444121 0.440771 0.43671 0.432611 0.428895 0.425623 0.422126 0.418692 0.414965 0.411846 0.40843 0.4045 0.400956 0.397223 0.393139 0.389763 0.386316 0.383138 0.379297 0.375836 0.372133 0.369085 0.366221 0.362846 0.359543 0.356399 0.352649 0.349551 0.345992 0.342469 0.339289 0.336428 0.33279 0.32951 0.3259 0.322745 0.319787 0.316496 0.312836 0.309909 0.306129 0.30304 0.299404 0.295584 0.292204 0.288652 0.284716 0.281252 0.27786 0.274371 0.270318 0.266942 0.263615 0.260558 0.257179 0.253614 0.249977 0.246826 0.243206 0.239856 0.23649 0.233287 0.229798 0.225435 0.221612 0.217706 0.214196 0.210847 0.206825 0.202832 0.199126 0.195529 0.191392 0.187309 0.183353 0.180112 0.175516 0.171641 0.167526 0.162929 0.158363 0.154819 0.150685 0.145781 0.141291 0.13757 0.133979 0.130002 0.126047 0.121311 0.116577 0.112668 0.107367 0.102954 0.0988036 0.093747 0.0895408 0.0846791 0.0803784 ];
Precision_CB = [0.14847 0.153097 0.154786 0.156242 0.158002 0.16019 0.162317 0.164371 0.166323 0.168602 0.170965 0.173351 0.175888 0.178529 0.181479 0.184421 0.187767 0.190718 0.193847 0.197108 0.200454 0.203909 0.207043 0.21074 0.213964 0.21761 0.221453 0.225497 0.229211 0.233316 0.237137 0.240957 0.245336 0.249359 0.25345 0.256976 0.261195 0.265558 0.269261 0.273322 0.277165 0.280844 0.285442 0.289141 0.293014 0.296947 0.301071 0.305671 0.309571 0.313403 0.317492 0.321145 0.325206 0.329209 0.332881 0.336532 0.34052 0.34394 0.347699 0.351739 0.355085 0.358658 0.362345 0.365334 0.368987 0.372533 0.376411 0.380249 0.383397 0.386267 0.389837 0.39297 0.396101 0.399282 0.40269 0.405887 0.409216 0.412634 0.415729 0.419102 0.422276 0.425407 0.428278 0.431439 0.434134 0.437506 0.440746 0.443532 0.446281 0.448749 0.451638 0.454574 0.457169 0.459922 0.462124 0.464325 0.46711 0.469846 0.472379 0.474818 0.476859 0.479253 0.48176 0.483642 0.485974 0.488167 0.490221 0.49209 0.494352 0.496527 0.49869 0.500509 0.502532 0.504337 0.506348 0.508194 0.510202 0.512479 0.514311 0.516136 0.517992 0.520176 0.522392 0.524403 0.526286 0.528116 0.529554 0.531333 0.532908 0.534768 0.536049 0.537448 0.539334 0.540792 0.541766 0.543658 0.544964 0.54695 0.548627 0.549734 0.55067 0.552154 0.553567 0.554735 0.556072 0.557528 0.558747 0.560514 0.561526 0.5628 0.564052 0.56486 0.566142 0.56703 0.5683 0.569532 0.571036 0.572156 0.573475 0.573881 0.574336 0.574724 0.575834 0.576735 0.578141 0.579253 0.580113 0.581083 0.58202 0.583608 0.584497 0.585268 0.585851 0.58629 0.586704 0.587368 0.588459 0.589035 0.589898 0.590909 0.591776 0.592519 0.593166 0.593571 0.594383 0.595757 0.596749 0.597259 0.597914 0.598418 0.599234 0.600482 0.601528 0.602085 0.602792 0.603157 0.604167 0.605025 0.606133 0.606472 0.607786 0.608 0.608653 0.609538 0.609868 0.610575 0.611455 0.61139 0.611831 0.612534 0.612677 0.613322 0.613829 0.613986 0.614497 0.615273 0.615838 0.615995 0.616809 0.616778 0.616682 0.61763 0.617111 0.61701 0.61726 0.617434 0.618251 0.617907 0.617697 0.617674 0.617699 0.61865 0.618859 0.619141 0.618578 0.618699 0.617564 0.617957 0.618408 0.618667 0.618581 0.619685 0.619509 0.619873 0.619486 0.618636 0.617647 0.617192 0.619781 0.620045 0.619106 0.617062 0.616703 0.617008 0.61647 0.617666 ];
TPR_CB = [1 0.996524 0.995933 0.994743 0.994138 0.993046 0.991903 0.990874 0.988867 0.987544 0.985475 0.983838 0.982185 0.980721 0.978948 0.976725 0.974407 0.972494 0.97058 0.968305 0.965658 0.963821 0.961358 0.958018 0.955669 0.952778 0.949884 0.94723 0.944488 0.942137 0.939601 0.936578 0.933273 0.930091 0.927177 0.92378 0.920617 0.916945 0.91387 0.910597 0.907484 0.903657 0.900911 0.897099 0.893603 0.890467 0.887246 0.883628 0.880294 0.876894 0.873128 0.869225 0.866102 0.86263 0.858619 0.854958 0.851485 0.847496 0.843206 0.839509 0.835828 0.831732 0.827502 0.823038 0.819029 0.814944 0.811661 0.807246 0.802948 0.798331 0.794353 0.790211 0.786666 0.78228 0.778194 0.773946 0.770615 0.766225 0.762047 0.758094 0.754444 0.750229 0.746132 0.742323 0.738235 0.734692 0.731336 0.727847 0.724455 0.719674 0.716291 0.712006 0.707499 0.703333 0.699083 0.69445 0.690086 0.685469 0.681337 0.677665 0.673144 0.668941 0.664395 0.660304 0.656459 0.652053 0.64787 0.643772 0.639562 0.635236 0.631055 0.627027 0.622701 0.617732 0.613328 0.609234 0.605324 0.601237 0.597368 0.593502 0.58939 0.585624 0.58112 0.577276 0.573404 0.569967 0.565559 0.561817 0.558277 0.554412 0.550776 0.546251 0.543044 0.539082 0.534709 0.530512 0.526237 0.522805 0.519148 0.514913 0.510069 0.50594 0.502446 0.49839 0.494469 0.490767 0.486525 0.482529 0.477992 0.473756 0.470335 0.466205 0.462161 0.458394 0.4547 0.451338 0.447547 0.444121 0.440771 0.43671 0.432611 0.428895 0.425623 0.422126 0.418692 0.414965 0.411846 0.40843 0.4045 0.400956 0.397223 0.393139 0.389763 0.386316 0.383138 0.379297 0.375836 0.372133 0.369085 0.366221 0.362846 0.359543 0.356399 0.352649 0.349551 0.345992 0.342469 0.339289 0.336428 0.33279 0.32951 0.3259 0.322745 0.319787 0.316496 0.312836 0.309909 0.306129 0.30304 0.299404 0.295584 0.292204 0.288652 0.284716 0.281252 0.27786 0.274371 0.270318 0.266942 0.263615 0.260558 0.257179 0.253614 0.249977 0.246826 0.243206 0.239856 0.23649 0.233287 0.229798 0.225435 0.221612 0.217706 0.214196 0.210847 0.206825 0.202832 0.199126 0.195529 0.191392 0.187309 0.183353 0.180112 0.175516 0.171641 0.167526 0.162929 0.158363 0.154819 0.150685 0.145781 0.141291 0.13757 0.133979 0.130002 0.126047 0.121311 0.116577 0.112668 0.107367 0.102954 0.0988036 0.093747 0.0895408 0.0846791 0.0803784 ];
FPR_CB = [1 0.974477 0.963593 0.952254 0.940665 0.928041 0.915092 0.903081 0.890786 0.877877 0.865298 0.852912 0.840489 0.827848 0.81513 0.802456 0.788785 0.77637 0.763668 0.750576 0.737834 0.724981 0.713092 0.699908 0.688323 0.675931 0.663308 0.65065 0.638568 0.626319 0.615452 0.60423 0.59295 0.581787 0.570211 0.559821 0.548321 0.537471 0.527296 0.517496 0.508165 0.498607 0.488697 0.479617 0.470682 0.461735 0.452978 0.443766 0.435514 0.427157 0.419061 0.411604 0.403937 0.395886 0.388362 0.380593 0.373262 0.366366 0.359874 0.352809 0.346445 0.34009 0.333724 0.328153 0.322211 0.315966 0.310093 0.30376 0.298575 0.293277 0.287655 0.282534 0.277658 0.272321 0.267093 0.26214 0.257399 0.252499 0.248163 0.243356 0.23868 0.233944 0.229514 0.225251 0.221201 0.217084 0.213005 0.20921 0.205713 0.202318 0.198964 0.195397 0.192217 0.188909 0.185748 0.182445 0.179105 0.176156 0.172784 0.16981 0.166809 0.163937 0.160985 0.158605 0.155807 0.153028 0.150435 0.147975 0.145487 0.143138 0.140749 0.138557 0.136552 0.134204 0.131685 0.129636 0.127608 0.125535 0.123658 0.121566 0.119564 0.117653 0.115603 0.113643 0.111663 0.10978 0.108115 0.106255 0.104574 0.102781 0.100796 0.0993121 0.0976879 0.0960718 0.0944033 0.0927772 0.0911794 0.0896701 0.0881709 0.0864537 0.0850096 0.083597 0.0823909 0.0809771 0.0795978 0.0783276 0.0771796 0.0756986 0.0745067 0.0731171 0.0718179 0.0707076 0.0694828 0.068263 0.0670469 0.0658404 0.0646056 0.0634171 0.062372 0.0612358 0.0602534 0.0593371 0.0582163 0.0572499 0.0562045 0.0550546 0.0540388 0.0529807 0.0520164 0.0509163 0.049914 0.049027 0.0482557 0.0474187 0.0466392 0.0457312 0.0449343 0.0442337 0.0433218 0.0425134 0.0417027 0.0409406 0.0401611 0.0394052 0.0385917 0.0377426 0.0369565 0.0363802 0.0356096 0.0348556 0.0341529 0.033501 0.0327369 0.0320076 0.0312815 0.0305654 0.0298602 0.0292032 0.0286036 0.0279289 0.0272374 0.0266524 0.0261812 0.0254745 0.0249136 0.0242801 0.0237037 0.023117 0.0225108 0.0219314 0.0213303 0.0206916 0.0202209 0.0198165 0.0193748 0.0189119 0.0183937 0.0179583 0.0174404 0.0170319 0.0165272 0.0159919 0.0155157 0.0150725 0.0146248 0.014178 0.0137178 0.0132578 0.0127754 0.0124329 0.0120725 0.0116944 0.0113203 0.0107507 0.0104168 0.0101001 0.00971448 0.00933488 0.00876795 0.00836044 0.00795747 0.00752488 0.00722083 0.00691891 0.00659493 0.00632019 0.00595464 0.00557187 0.00524571 0.00494113 0.0046617 0.00437055 0.0041018 0.00390263 0.00358437 0.00331217 ];
plot(Recall_CB, Precision_CB, '--m', 'linewidth', 2);
Recall_SVO = [1 0.999933 0.999926 0.999919 0.999907 0.99989 0.999884 0.999864 0.999859 0.999847 0.999757 0.99974 0.999722 0.999691 0.999672 0.999652 0.999636 0.999627 0.999554 0.999516 0.999496 0.999459 0.999435 0.999399 0.999354 0.999321 0.999252 0.999217 0.999118 0.999073 0.999011 0.998914 0.998859 0.998816 0.998734 0.998643 0.998541 0.99847 0.998378 0.998204 0.9981 0.997977 0.997878 0.997731 0.997602 0.997411 0.997263 0.997058 0.996678 0.996469 0.996276 0.996068 0.995796 0.995566 0.995344 0.995029 0.994737 0.994465 0.994161 0.993812 0.993536 0.993129 0.992841 0.992343 0.991974 0.991455 0.991102 0.990669 0.990142 0.989538 0.988889 0.988362 0.987744 0.987043 0.986233 0.985519 0.984595 0.983744 0.982871 0.981919 0.980983 0.979988 0.979029 0.977863 0.976872 0.975701 0.974564 0.973422 0.97216 0.970888 0.969536 0.968165 0.966581 0.965132 0.963708 0.96238 0.960563 0.958489 0.956833 0.955095 0.953277 0.951249 0.949333 0.947605 0.945546 0.943453 0.941333 0.938938 0.936684 0.934365 0.931883 0.929542 0.927113 0.924578 0.922039 0.919654 0.91681 0.914352 0.911385 0.908786 0.906037 0.903133 0.900403 0.897657 0.894695 0.891386 0.888139 0.884801 0.881504 0.878182 0.874595 0.870595 0.867125 0.863434 0.859761 0.855605 0.851129 0.846757 0.842502 0.838853 0.834534 0.829919 0.825674 0.821639 0.817182 0.812392 0.807689 0.80351 0.799124 0.794272 0.789941 0.785048 0.780006 0.774989 0.770383 0.764713 0.75949 0.754508 0.749222 0.744226 0.738899 0.73328 0.72818 0.722638 0.717001 0.71122 0.704986 0.699339 0.692832 0.686998 0.681202 0.6753 0.669382 0.663358 0.657242 0.650582 0.644525 0.637895 0.631943 0.625088 0.618645 0.611934 0.60571 0.599575 0.59264 0.586223 0.579426 0.572613 0.564709 0.5584 0.551079 0.544213 0.53741 0.530416 0.523313 0.51594 0.509432 0.501828 0.494035 0.486523 0.479238 0.470899 0.464282 0.456839 0.449296 0.441402 0.433728 0.425462 0.418336 0.410425 0.402878 0.394857 0.387195 0.379658 0.371203 0.363593 0.355085 0.346641 0.339246 0.332526 0.324403 0.316902 0.308431 0.300044 0.292823 0.284833 0.277206 0.269858 0.262423 0.254126 0.245895 0.237555 0.229219 0.22097 0.213114 0.205928 0.198788 0.191658 0.183532 0.175669 0.168775 0.16114 0.152479 0.144752 0.136712 0.128486 0.121885 0.114019 0.106439 0.0996681 0.09348 0.0865077 0.0799091 0.0731231 0.0666144 0.059103 ];
Precision_SVO = [0.14847 0.149088 0.149145 0.149204 0.149262 0.149324 0.149401 0.149478 0.149568 0.149686 0.149769 0.149855 0.149954 0.150069 0.150201 0.15034 0.150464 0.150621 0.150761 0.150922 0.1511 0.151287 0.151485 0.151667 0.151878 0.152106 0.152456 0.152714 0.152957 0.153293 0.15359 0.153922 0.154285 0.15468 0.155072 0.155506 0.155936 0.156371 0.156837 0.157307 0.157908 0.158473 0.159095 0.159716 0.160315 0.160948 0.16165 0.162474 0.16321 0.164057 0.164946 0.165838 0.166788 0.167761 0.168776 0.16993 0.171043 0.172059 0.173216 0.174357 0.175738 0.176914 0.17819 0.179465 0.180936 0.182429 0.18383 0.185226 0.186815 0.188418 0.189944 0.191605 0.193388 0.195109 0.196803 0.198578 0.200436 0.202382 0.204394 0.206333 0.208334 0.210378 0.212438 0.214505 0.216546 0.218837 0.221153 0.223424 0.225716 0.228172 0.230505 0.232902 0.235277 0.237797 0.240247 0.242847 0.245566 0.248253 0.251004 0.253885 0.256736 0.259551 0.262349 0.265166 0.268183 0.271084 0.273777 0.276831 0.279859 0.282895 0.285979 0.289044 0.291894 0.294916 0.298085 0.301193 0.304312 0.307498 0.310656 0.313735 0.316858 0.319996 0.323401 0.32661 0.32991 0.333 0.336059 0.339335 0.342545 0.345872 0.349273 0.352415 0.355856 0.359083 0.362572 0.365857 0.36931 0.372571 0.375811 0.379439 0.382991 0.386542 0.390018 0.393583 0.397091 0.400681 0.404322 0.408262 0.411867 0.415388 0.418906 0.422453 0.425572 0.429128 0.433059 0.436567 0.439858 0.443419 0.446989 0.450623 0.453979 0.457317 0.460788 0.464731 0.468315 0.472116 0.47563 0.479066 0.482334 0.485569 0.488981 0.492274 0.496097 0.499887 0.503071 0.505956 0.509614 0.513004 0.516435 0.519425 0.523115 0.52661 0.529637 0.532815 0.536168 0.539367 0.542853 0.546298 0.549069 0.551913 0.554745 0.557829 0.561126 0.563827 0.56708 0.569843 0.573127 0.575925 0.578013 0.579954 0.582607 0.585042 0.588169 0.589966 0.592462 0.59436 0.597181 0.599098 0.601603 0.603007 0.604844 0.607401 0.609742 0.612195 0.614387 0.615441 0.61763 0.618607 0.620581 0.623054 0.62426 0.6261 0.627688 0.628862 0.630309 0.631242 0.632159 0.634024 0.634707 0.635844 0.637696 0.639576 0.640036 0.639826 0.640938 0.641514 0.642375 0.643622 0.644024 0.644649 0.645042 0.645135 0.64459 0.643685 0.643358 0.642161 0.641545 0.641768 0.640705 0.640375 0.640624 0.641039 0.641568 0.640834 0.640493 0.637869 ];
TPR_SVO = [1 0.999933 0.999926 0.999919 0.999907 0.99989 0.999884 0.999864 0.999859 0.999847 0.999757 0.99974 0.999722 0.999691 0.999672 0.999652 0.999636 0.999627 0.999554 0.999516 0.999496 0.999459 0.999435 0.999399 0.999354 0.999321 0.999252 0.999217 0.999118 0.999073 0.999011 0.998914 0.998859 0.998816 0.998734 0.998643 0.998541 0.99847 0.998378 0.998204 0.9981 0.997977 0.997878 0.997731 0.997602 0.997411 0.997263 0.997058 0.996678 0.996469 0.996276 0.996068 0.995796 0.995566 0.995344 0.995029 0.994737 0.994465 0.994161 0.993812 0.993536 0.993129 0.992841 0.992343 0.991974 0.991455 0.991102 0.990669 0.990142 0.989538 0.988889 0.988362 0.987744 0.987043 0.986233 0.985519 0.984595 0.983744 0.982871 0.981919 0.980983 0.979988 0.979029 0.977863 0.976872 0.975701 0.974564 0.973422 0.97216 0.970888 0.969536 0.968165 0.966581 0.965132 0.963708 0.96238 0.960563 0.958489 0.956833 0.955095 0.953277 0.951249 0.949333 0.947605 0.945546 0.943453 0.941333 0.938938 0.936684 0.934365 0.931883 0.929542 0.927113 0.924578 0.922039 0.919654 0.91681 0.914352 0.911385 0.908786 0.906037 0.903133 0.900403 0.897657 0.894695 0.891386 0.888139 0.884801 0.881504 0.878182 0.874595 0.870595 0.867125 0.863434 0.859761 0.855605 0.851129 0.846757 0.842502 0.838853 0.834534 0.829919 0.825674 0.821639 0.817182 0.812392 0.807689 0.80351 0.799124 0.794272 0.789941 0.785048 0.780006 0.774989 0.770383 0.764713 0.75949 0.754508 0.749222 0.744226 0.738899 0.73328 0.72818 0.722638 0.717001 0.71122 0.704986 0.699339 0.692832 0.686998 0.681202 0.6753 0.669382 0.663358 0.657242 0.650582 0.644525 0.637895 0.631943 0.625088 0.618645 0.611934 0.60571 0.599575 0.59264 0.586223 0.579426 0.572613 0.564709 0.5584 0.551079 0.544213 0.53741 0.530416 0.523313 0.51594 0.509432 0.501828 0.494035 0.486523 0.479238 0.470899 0.464282 0.456839 0.449296 0.441402 0.433728 0.425462 0.418336 0.410425 0.402878 0.394857 0.387195 0.379658 0.371203 0.363593 0.355085 0.346641 0.339246 0.332526 0.324403 0.316902 0.308431 0.300044 0.292823 0.284833 0.277206 0.269858 0.262423 0.254126 0.245895 0.237555 0.229219 0.22097 0.213114 0.205928 0.198788 0.191658 0.183532 0.175669 0.168775 0.16114 0.152479 0.144752 0.136712 0.128486 0.121885 0.114019 0.106439 0.0996681 0.09348 0.0865077 0.0799091 0.0731231 0.0666144 0.059103 ];
FPR_SVO = [1 0.994974 0.994496 0.994014 0.9935 0.992952 0.992319 0.991659 0.990919 0.990052 0.989274 0.988492 0.987672 0.986687 0.985657 0.984523 0.983519 0.982305 0.981046 0.979733 0.978389 0.976986 0.975506 0.974048 0.972412 0.970626 0.96851 0.966489 0.964492 0.962098 0.959813 0.957293 0.954683 0.952021 0.949237 0.946249 0.943133 0.940055 0.936775 0.933448 0.929579 0.925815 0.921844 0.917836 0.913919 0.909747 0.905428 0.900523 0.895831 0.890937 0.885743 0.880686 0.875378 0.86991 0.864316 0.858584 0.852774 0.84717 0.841269 0.835315 0.828622 0.822567 0.816285 0.809944 0.803236 0.79641 0.789617 0.783093 0.776145 0.769276 0.762356 0.755002 0.747742 0.740448 0.733182 0.725771 0.718181 0.710665 0.703019 0.69558 0.688091 0.680447 0.672691 0.664986 0.657394 0.649419 0.641527 0.633894 0.626234 0.618159 0.610291 0.602493 0.594915 0.587055 0.579457 0.571647 0.563793 0.555885 0.548281 0.540416 0.532711 0.525068 0.517447 0.510015 0.502344 0.494701 0.48755 0.480292 0.473112 0.466146 0.459083 0.451745 0.444701 0.437622 0.430653 0.423582 0.416488 0.409744 0.403006 0.396286 0.38977 0.383178 0.376305 0.370067 0.363438 0.357228 0.350919 0.344556 0.338619 0.332606 0.326495 0.320577 0.314657 0.308833 0.303124 0.297488 0.29168 0.286119 0.280631 0.275274 0.269746 0.26421 0.258926 0.253623 0.248366 0.243285 0.238269 0.233226 0.228377 0.223469 0.218846 0.214155 0.209725 0.205229 0.200794 0.196279 0.191982 0.187724 0.183447 0.179302 0.175319 0.171254 0.16738 0.163419 0.159503 0.155669 0.152101 0.148462 0.144902 0.141369 0.137961 0.134526 0.131116 0.12772 0.124577 0.121471 0.11823 0.115014 0.112018 0.108946 0.106036 0.103103 0.10025 0.097462 0.0947378 0.092085 0.089304 0.0867372 0.0840339 0.0815529 0.0791307 0.0767528 0.0743194 0.0720537 0.0697784 0.0675764 0.0654034 0.0632315 0.061154 0.0592126 0.0572344 0.0552352 0.053414 0.0517184 0.0498859 0.0481902 0.04638 0.0447208 0.0430157 0.0414791 0.0399023 0.0382484 0.0367128 0.0352011 0.0337442 0.0322582 0.0308496 0.0295341 0.0282833 0.0269522 0.025748 0.0245719 0.0234395 0.0223518 0.0212505 0.0202561 0.0192359 0.0182387 0.0173057 0.0164463 0.0155252 0.0146078 0.0137603 0.0129404 0.0121804 0.0114629 0.0108154 0.0100949 0.00945792 0.00885393 0.0082525 0.00765368 0.00712316 0.00657939 0.00610494 0.00563809 0.00521594 0.00478227 0.00433959 0.00395507 0.00355275 0.00319748 0.00287942 0.00258357 0.00232023 0.00202861 ];
plot(Recall_SVO, Precision_SVO, '--y', 'linewidth', 2);
Recall_SWD = [1 0.999964 0.999906 0.999838 0.99976 0.999666 0.999558 0.999435 0.999294 0.999133 0.998955 0.998756 0.998532 0.998278 0.998006 0.997713 0.997391 0.997042 0.996662 0.996246 0.995792 0.995297 0.994765 0.994198 0.993578 0.992899 0.992161 0.991367 0.990515 0.989616 0.988661 0.987648 0.986584 0.985479 0.984338 0.983158 0.981929 0.980647 0.979324 0.977939 0.976514 0.975018 0.973466 0.971839 0.970146 0.968389 0.966566 0.964691 0.96278 0.96082 0.958821 0.956754 0.954636 0.95246 0.950222 0.947919 0.945532 0.943068 0.940578 0.938027 0.935413 0.932742 0.929992 0.927223 0.924407 0.921547 0.918639 0.915682 0.912659 0.909588 0.906473 0.903316 0.900091 0.896831 0.893495 0.890104 0.886676 0.883174 0.87963 0.87601 0.872371 0.868673 0.864933 0.861135 0.857292 0.853382 0.849429 0.84541 0.841305 0.837139 0.832922 0.828665 0.824365 0.820021 0.815637 0.811203 0.806733 0.802232 0.797684 0.793097 0.788434 0.783734 0.779005 0.774249 0.769444 0.7646 0.7597 0.754751 0.749775 0.744747 0.739702 0.734648 0.729564 0.724439 0.719287 0.714097 0.708842 0.703552 0.698227 0.692873 0.687505 0.682137 0.67672 0.671256 0.665783 0.660285 0.654718 0.649148 0.643534 0.637869 0.63218 0.626462 0.62066 0.614877 0.609072 0.603227 0.597353 0.591462 0.585544 0.579652 0.573752 0.567841 0.561919 0.55598 0.550058 0.544152 0.538226 0.532262 0.526308 0.520331 0.514333 0.508341 0.502327 0.496298 0.490299 0.484273 0.478258 0.472255 0.466195 0.460104 0.454065 0.448017 0.441986 0.435962 0.429951 0.42393 0.417911 0.411958 0.405998 0.400053 0.394107 0.388134 0.382218 0.376274 0.370343 0.36443 0.358533 0.352635 0.346754 0.340875 0.33504 0.329232 0.323426 0.317661 0.311912 0.306242 0.300581 0.29493 0.289319 0.283709 0.278172 0.272652 0.26719 0.261742 0.256288 0.250904 0.245528 0.240125 0.234745 0.229411 0.224106 0.218859 0.213641 0.208467 0.203313 0.198179 0.19307 0.187982 0.182933 0.177846 0.17286 0.167914 0.162992 0.158128 0.15328 0.148469 0.143696 0.138964 0.134233 0.129589 0.125026 0.120487 0.115977 0.111536 0.107111 0.102741 0.0984258 0.0941512 0.0899349 0.0857884 0.0816645 0.0776097 0.0735898 0.0696319 0.0657491 0.0619044 0.0581444 0.0544166 0.0507667 0.0471961 0.0437143 0.0402615 0.0369174 0.0336259 0.030416 0.027288 0.0242332 0.0212683 0.018386 0.0156016 0.0129311 0.0103482 0.00787109 0.00550332 0.00323185 0.00107262 ];
Precision_SWD = [0.14847 0.148565 0.148704 0.148883 0.14912 0.149424 0.149797 0.15024 0.150754 0.151341 0.152002 0.152739 0.153546 0.154422 0.155371 0.156389 0.157469 0.158616 0.159827 0.161096 0.162426 0.163806 0.165242 0.166733 0.168274 0.169873 0.171531 0.173241 0.174987 0.176773 0.178609 0.180487 0.182413 0.184388 0.186407 0.188465 0.190557 0.192673 0.194822 0.196995 0.199195 0.201425 0.203684 0.205966 0.208259 0.210574 0.212905 0.215257 0.217624 0.220015 0.222429 0.224863 0.227315 0.229772 0.232235 0.234696 0.237167 0.239646 0.242143 0.244642 0.247144 0.249659 0.252188 0.254718 0.257246 0.259781 0.262317 0.264865 0.267422 0.269987 0.272555 0.275125 0.2777 0.28027 0.282843 0.285419 0.287992 0.290561 0.293136 0.295707 0.298272 0.300825 0.303371 0.305909 0.308451 0.310993 0.313537 0.316084 0.318617 0.32115 0.323675 0.3262 0.328721 0.331229 0.333743 0.336255 0.33876 0.341265 0.343773 0.3463 0.348814 0.351323 0.353827 0.35633 0.35881 0.361287 0.363768 0.366235 0.368687 0.37114 0.373576 0.376005 0.378411 0.380804 0.383197 0.385587 0.38796 0.390345 0.392717 0.395087 0.397459 0.399841 0.402224 0.404589 0.406959 0.409329 0.411682 0.414022 0.416361 0.418687 0.421008 0.42333 0.425632 0.427934 0.430237 0.432541 0.434839 0.437107 0.439352 0.441584 0.443795 0.446008 0.448211 0.450391 0.452566 0.45475 0.456914 0.459064 0.461221 0.463373 0.465521 0.467633 0.469748 0.471854 0.473959 0.476038 0.478123 0.480193 0.482237 0.484286 0.486321 0.488356 0.490367 0.492356 0.49434 0.496321 0.49829 0.500278 0.502267 0.504261 0.506252 0.508211 0.510179 0.512115 0.514027 0.51593 0.517821 0.519718 0.521577 0.523429 0.525273 0.527134 0.528949 0.530741 0.532521 0.534286 0.536027 0.537779 0.539537 0.541269 0.543018 0.544794 0.546592 0.548365 0.550127 0.551866 0.553633 0.555377 0.557151 0.558903 0.560703 0.562469 0.564175 0.565866 0.56754 0.569224 0.570915 0.57255 0.574162 0.575796 0.577476 0.579101 0.580691 0.582299 0.583865 0.585385 0.586897 0.588346 0.589782 0.591237 0.592691 0.594228 0.595722 0.597208 0.59866 0.600095 0.601455 0.602802 0.604046 0.605329 0.606562 0.607757 0.608876 0.609967 0.611041 0.612052 0.613046 0.614045 0.615147 0.616353 0.617593 0.618633 0.619684 0.62078 0.621838 0.62291 0.62403 0.625074 0.626052 0.62693 0.627831 0.62869 0.629568 0.630354 0.631266 0.632182 ];
TPR_SWD = [1 0.999964 0.999906 0.999838 0.99976 0.999666 0.999558 0.999435 0.999294 0.999133 0.998955 0.998756 0.998532 0.998278 0.998006 0.997713 0.997391 0.997042 0.996662 0.996246 0.995792 0.995297 0.994765 0.994198 0.993578 0.992899 0.992161 0.991367 0.990515 0.989616 0.988661 0.987648 0.986584 0.985479 0.984338 0.983158 0.981929 0.980647 0.979324 0.977939 0.976514 0.975018 0.973466 0.971839 0.970146 0.968389 0.966566 0.964691 0.96278 0.96082 0.958821 0.956754 0.954636 0.95246 0.950222 0.947919 0.945532 0.943068 0.940578 0.938027 0.935413 0.932742 0.929992 0.927223 0.924407 0.921547 0.918639 0.915682 0.912659 0.909588 0.906473 0.903316 0.900091 0.896831 0.893495 0.890104 0.886676 0.883174 0.87963 0.87601 0.872371 0.868673 0.864933 0.861135 0.857292 0.853382 0.849429 0.84541 0.841305 0.837139 0.832922 0.828665 0.824365 0.820021 0.815637 0.811203 0.806733 0.802232 0.797684 0.793097 0.788434 0.783734 0.779005 0.774249 0.769444 0.7646 0.7597 0.754751 0.749775 0.744747 0.739702 0.734648 0.729564 0.724439 0.719287 0.714097 0.708842 0.703552 0.698227 0.692873 0.687505 0.682137 0.67672 0.671256 0.665783 0.660285 0.654718 0.649148 0.643534 0.637869 0.63218 0.626462 0.62066 0.614877 0.609072 0.603227 0.597353 0.591462 0.585544 0.579652 0.573752 0.567841 0.561919 0.55598 0.550058 0.544152 0.538226 0.532262 0.526308 0.520331 0.514333 0.508341 0.502327 0.496298 0.490299 0.484273 0.478258 0.472255 0.466195 0.460104 0.454065 0.448017 0.441986 0.435962 0.429951 0.42393 0.417911 0.411958 0.405998 0.400053 0.394107 0.388134 0.382218 0.376274 0.370343 0.36443 0.358533 0.352635 0.346754 0.340875 0.33504 0.329232 0.323426 0.317661 0.311912 0.306242 0.300581 0.29493 0.289319 0.283709 0.278172 0.272652 0.26719 0.261742 0.256288 0.250904 0.245528 0.240125 0.234745 0.229411 0.224106 0.218859 0.213641 0.208467 0.203313 0.198179 0.19307 0.187982 0.182933 0.177846 0.17286 0.167914 0.162992 0.158128 0.15328 0.148469 0.143696 0.138964 0.134233 0.129589 0.125026 0.120487 0.115977 0.111536 0.107111 0.102741 0.0984258 0.0941512 0.0899349 0.0857884 0.0816645 0.0776097 0.0735898 0.0696319 0.0657491 0.0619044 0.0581444 0.0544166 0.0507667 0.0471961 0.0437143 0.0402615 0.0369174 0.0336259 0.030416 0.027288 0.0242332 0.0212683 0.018386 0.0156016 0.0129311 0.0103482 0.00787109 0.00550332 0.00323185 0.00107262 ];
FPR_SWD = [1 0.999146 0.997869 0.996218 0.994029 0.991269 0.987919 0.983992 0.979496 0.974442 0.968845 0.962716 0.956111 0.949042 0.941536 0.933647 0.925413 0.916826 0.907936 0.898798 0.889424 0.879872 0.870111 0.860173 0.850091 0.839844 0.829446 0.818946 0.808395 0.797818 0.787204 0.776568 0.76589 0.755194 0.744503 0.733849 0.723241 0.712713 0.70224 0.691843 0.68154 0.671321 0.661191 0.651135 0.641193 0.631349 0.621616 0.611974 0.602457 0.593026 0.583693 0.574473 0.565372 0.556402 0.547559 0.538844 0.530238 0.521743 0.513355 0.505086 0.496932 0.488881 0.480919 0.473077 0.46536 0.457758 0.450274 0.442888 0.435594 0.428409 0.421332 0.414362 0.407499 0.400742 0.394084 0.387522 0.381065 0.374695 0.368419 0.362234 0.356156 0.350173 0.344286 0.338488 0.332773 0.327133 0.321582 0.316104 0.310708 0.305386 0.300143 0.294973 0.289878 0.284859 0.279908 0.275029 0.270231 0.265502 0.260842 0.256241 0.251708 0.247237 0.242833 0.238498 0.234233 0.230042 0.22591 0.221843 0.217844 0.213901 0.210021 0.206202 0.20245 0.198761 0.195128 0.191549 0.188034 0.184561 0.181145 0.177779 0.174461 0.171187 0.167958 0.16478 0.161647 0.158563 0.155523 0.152533 0.149585 0.146675 0.14381 0.140983 0.1382 0.13546 0.132759 0.130099 0.127475 0.124901 0.122367 0.119875 0.117424 0.11501 0.112631 0.110297 0.107998 0.105734 0.103508 0.101322 0.0991693 0.0970479 0.0949571 0.0929037 0.0908801 0.088886 0.0869213 0.0849951 0.0830994 0.0812393 0.0794116 0.0776111 0.0758363 0.0740915 0.0723802 0.0706997 0.069049 0.0674248 0.0658262 0.0642515 0.0627034 0.0611769 0.0596775 0.0582055 0.0567554 0.0553357 0.0539454 0.0525776 0.051238 0.0499191 0.0486253 0.0473522 0.0461043 0.044877 0.0436729 0.0424923 0.0413354 0.0402037 0.0390925 0.0380019 0.0369321 0.0358838 0.0348524 0.0338394 0.0328421 0.0318619 0.0308984 0.0299558 0.0290285 0.0281204 0.0272279 0.0263522 0.0254893 0.0246485 0.0238259 0.0230189 0.0222285 0.0214519 0.020693 0.0199467 0.0192182 0.0185041 0.017804 0.0171189 0.0164499 0.0157955 0.015156 0.0145332 0.0139231 0.013329 0.0127488 0.0121821 0.0116292 0.0110879 0.0105603 0.0100467 0.00954766 0.00906229 0.00859118 0.00813446 0.00768988 0.00725752 0.00683788 0.00643047 0.00603663 0.00565297 0.00528138 0.00492024 0.00456991 0.00422863 0.00389894 0.00357996 0.00327314 0.00297737 0.00269253 0.00241701 0.00215511 0.00190665 0.0016689 0.00144279 0.00122895 0.00102887 0.000839666 0.000661998 0.000495562 0.000340187 0.000195569 6.30592e-005 ];
plot(Recall_SWD, Precision_SWD, 'k', 'linewidth', 1);
Recall_HC = [1 0.997198 0.994258 0.991191 0.988001 0.984551 0.980994 0.977075 0.973181 0.969267 0.965269 0.961028 0.95717 0.953166 0.949074 0.944873 0.940618 0.936469 0.932212 0.927933 0.923872 0.920021 0.916197 0.912423 0.908703 0.904825 0.9008 0.896813 0.892688 0.888299 0.884216 0.880173 0.876195 0.872178 0.868085 0.863818 0.859815 0.855772 0.851856 0.847967 0.843978 0.840048 0.835992 0.831883 0.827897 0.823723 0.819696 0.815621 0.811571 0.807385 0.803203 0.799287 0.795399 0.791672 0.787831 0.783855 0.779941 0.775932 0.77205 0.768079 0.764087 0.760278 0.756294 0.75262 0.748699 0.744782 0.74102 0.737354 0.733581 0.72968 0.72572 0.721837 0.718083 0.714294 0.710567 0.706903 0.703157 0.699333 0.695619 0.69193 0.68819 0.68435 0.680659 0.677011 0.673213 0.669535 0.666085 0.662704 0.658915 0.65509 0.651495 0.6479 0.644146 0.640336 0.636684 0.633083 0.629488 0.625995 0.622634 0.618996 0.615402 0.61184 0.608392 0.604908 0.60155 0.598204 0.594566 0.591102 0.587452 0.583815 0.580267 0.576696 0.573153 0.569534 0.5662 0.562651 0.559299 0.555568 0.552299 0.549064 0.545717 0.542445 0.539228 0.535732 0.532392 0.529023 0.525346 0.522013 0.518843 0.515435 0.512147 0.508884 0.50555 0.502386 0.499236 0.496026 0.492827 0.489282 0.486155 0.482938 0.479678 0.476308 0.473003 0.469482 0.466073 0.462769 0.459581 0.456609 0.453547 0.450152 0.447163 0.444099 0.441085 0.437913 0.434927 0.431688 0.428562 0.425417 0.422151 0.419165 0.416277 0.413432 0.410483 0.407276 0.40401 0.400896 0.39778 0.394736 0.391771 0.388649 0.385644 0.382795 0.38 0.377264 0.374455 0.371541 0.368337 0.365376 0.362412 0.359483 0.356593 0.353783 0.350783 0.347669 0.344674 0.341684 0.338813 0.335758 0.332791 0.329978 0.327121 0.323879 0.320924 0.317824 0.31482 0.312043 0.309189 0.306412 0.303432 0.300565 0.297719 0.294626 0.291619 0.288603 0.285762 0.282751 0.279726 0.276713 0.273769 0.27078 0.267461 0.264346 0.261459 0.258527 0.255537 0.252621 0.249473 0.246131 0.243135 0.239728 0.236449 0.232773 0.229471 0.226336 0.223355 0.220072 0.216752 0.213189 0.209748 0.206436 0.203192 0.199368 0.195774 0.192075 0.188007 0.183967 0.179986 0.175752 0.171748 0.167256 0.162897 0.158522 0.153793 0.148707 0.143213 0.137979 0.132436 0.126404 0.11969 0.112737 0.104522 0.0949992 0.0847774 0.0734131 0.0603274 0.0414413 ];
Precision_HC = [0.14847 0.155078 0.159347 0.162636 0.166573 0.169446 0.172219 0.174997 0.177581 0.180116 0.182355 0.184771 0.187203 0.189365 0.191567 0.193606 0.195775 0.197796 0.199721 0.201776 0.203833 0.205844 0.207702 0.209421 0.211416 0.213392 0.215244 0.216975 0.218688 0.220222 0.222155 0.223795 0.225397 0.227039 0.228779 0.230243 0.231788 0.233271 0.234932 0.236513 0.238079 0.239578 0.24106 0.242535 0.244067 0.245481 0.246829 0.248312 0.249671 0.25097 0.252259 0.253802 0.255073 0.256529 0.258104 0.259482 0.261032 0.262532 0.263832 0.265203 0.266592 0.267981 0.269179 0.270622 0.271852 0.273134 0.274354 0.275688 0.276927 0.278212 0.279478 0.280627 0.281787 0.282821 0.284032 0.285329 0.286574 0.287652 0.28944 0.290715 0.291798 0.292766 0.294007 0.295105 0.296328 0.297678 0.298961 0.3004 0.301603 0.302682 0.304033 0.30514 0.306464 0.307674 0.308934 0.310206 0.311566 0.312917 0.314269 0.315463 0.316548 0.317626 0.318732 0.319805 0.320783 0.32205 0.32316 0.324182 0.325191 0.326221 0.327172 0.328099 0.329066 0.330033 0.331156 0.332065 0.333161 0.334533 0.335841 0.336828 0.337933 0.338894 0.340017 0.340907 0.341977 0.342771 0.343567 0.34419 0.344923 0.345836 0.346759 0.347851 0.348689 0.349669 0.35083 0.351925 0.352641 0.353566 0.354345 0.355187 0.356164 0.357103 0.358084 0.358659 0.359408 0.360246 0.36095 0.361731 0.362466 0.363273 0.363956 0.364778 0.365582 0.366215 0.367158 0.367938 0.368492 0.36932 0.370288 0.371141 0.371961 0.372745 0.373844 0.374556 0.37517 0.376076 0.376733 0.377317 0.377789 0.37847 0.379111 0.379889 0.380704 0.381467 0.382287 0.382992 0.383641 0.384318 0.38542 0.386214 0.38722 0.387807 0.388706 0.389228 0.38994 0.390618 0.391098 0.391928 0.392341 0.393082 0.393619 0.394065 0.394626 0.395353 0.396324 0.397164 0.397801 0.398999 0.400063 0.400801 0.401696 0.402442 0.403387 0.404007 0.405123 0.405888 0.40654 0.407408 0.408117 0.408948 0.409503 0.410069 0.410934 0.411699 0.412522 0.41321 0.414096 0.415218 0.416196 0.41683 0.41764 0.417997 0.418748 0.419458 0.420231 0.421016 0.421647 0.422162 0.422916 0.423479 0.424129 0.424602 0.425318 0.425967 0.426546 0.427093 0.427305 0.428017 0.429301 0.429655 0.430292 0.430919 0.431474 0.432386 0.433173 0.433823 0.434537 0.435173 0.436246 0.436781 0.437794 0.438474 0.439776 0.440856 0.441146 0.441571 ];
TPR_HC = [1 0.997198 0.994258 0.991191 0.988001 0.984551 0.980994 0.977075 0.973181 0.969267 0.965269 0.961028 0.95717 0.953166 0.949074 0.944873 0.940618 0.936469 0.932212 0.927933 0.923872 0.920021 0.916197 0.912423 0.908703 0.904825 0.9008 0.896813 0.892688 0.888299 0.884216 0.880173 0.876195 0.872178 0.868085 0.863818 0.859815 0.855772 0.851856 0.847967 0.843978 0.840048 0.835992 0.831883 0.827897 0.823723 0.819696 0.815621 0.811571 0.807385 0.803203 0.799287 0.795399 0.791672 0.787831 0.783855 0.779941 0.775932 0.77205 0.768079 0.764087 0.760278 0.756294 0.75262 0.748699 0.744782 0.74102 0.737354 0.733581 0.72968 0.72572 0.721837 0.718083 0.714294 0.710567 0.706903 0.703157 0.699333 0.695619 0.69193 0.68819 0.68435 0.680659 0.677011 0.673213 0.669535 0.666085 0.662704 0.658915 0.65509 0.651495 0.6479 0.644146 0.640336 0.636684 0.633083 0.629488 0.625995 0.622634 0.618996 0.615402 0.61184 0.608392 0.604908 0.60155 0.598204 0.594566 0.591102 0.587452 0.583815 0.580267 0.576696 0.573153 0.569534 0.5662 0.562651 0.559299 0.555568 0.552299 0.549064 0.545717 0.542445 0.539228 0.535732 0.532392 0.529023 0.525346 0.522013 0.518843 0.515435 0.512147 0.508884 0.50555 0.502386 0.499236 0.496026 0.492827 0.489282 0.486155 0.482938 0.479678 0.476308 0.473003 0.469482 0.466073 0.462769 0.459581 0.456609 0.453547 0.450152 0.447163 0.444099 0.441085 0.437913 0.434927 0.431688 0.428562 0.425417 0.422151 0.419165 0.416277 0.413432 0.410483 0.407276 0.40401 0.400896 0.39778 0.394736 0.391771 0.388649 0.385644 0.382795 0.38 0.377264 0.374455 0.371541 0.368337 0.365376 0.362412 0.359483 0.356593 0.353783 0.350783 0.347669 0.344674 0.341684 0.338813 0.335758 0.332791 0.329978 0.327121 0.323879 0.320924 0.317824 0.31482 0.312043 0.309189 0.306412 0.303432 0.300565 0.297719 0.294626 0.291619 0.288603 0.285762 0.282751 0.279726 0.276713 0.273769 0.27078 0.267461 0.264346 0.261459 0.258527 0.255537 0.252621 0.249473 0.246131 0.243135 0.239728 0.236449 0.232773 0.229471 0.226336 0.223355 0.220072 0.216752 0.213189 0.209748 0.206436 0.203192 0.199368 0.195774 0.192075 0.188007 0.183967 0.179986 0.175752 0.171748 0.167256 0.162897 0.158522 0.153793 0.148707 0.143213 0.137979 0.132436 0.126404 0.11969 0.112737 0.104522 0.0949992 0.0847774 0.0734131 0.0603274 0.0414413 ];
FPR_HC = [1 0.964872 0.942167 0.922211 0.901684 0.885005 0.868532 0.852276 0.836977 0.822443 0.808734 0.794753 0.781542 0.769133 0.756916 0.745556 0.73378 0.72264 0.711989 0.70147 0.691526 0.68165 0.672175 0.663185 0.654061 0.645157 0.636717 0.628733 0.620742 0.612896 0.604853 0.597403 0.590228 0.583006 0.575653 0.568542 0.561632 0.554719 0.547792 0.541193 0.534817 0.528344 0.522183 0.51586 0.509811 0.503861 0.497898 0.492021 0.486429 0.480837 0.475446 0.469995 0.464829 0.459739 0.454465 0.449381 0.444208 0.439205 0.434444 0.429594 0.424712 0.419977 0.415477 0.410961 0.406499 0.402362 0.398099 0.393866 0.389641 0.385323 0.381004 0.376978 0.373035 0.369245 0.365357 0.361431 0.357667 0.354022 0.350009 0.346311 0.342648 0.339103 0.335481 0.331986 0.328566 0.325111 0.321745 0.318158 0.314752 0.311362 0.307943 0.304756 0.301499 0.298291 0.295061 0.291933 0.288682 0.28529 0.282094 0.27904 0.276173 0.27327 0.270375 0.267757 0.265058 0.262163 0.259467 0.256846 0.254108 0.251525 0.249004 0.246479 0.243935 0.241339 0.23885 0.236432 0.233985 0.231321 0.228909 0.226541 0.224314 0.221951 0.219621 0.217389 0.21503 0.212851 0.210699 0.208604 0.206521 0.204353 0.202111 0.199803 0.19769 0.1956 0.193508 0.191404 0.189391 0.187402 0.185397 0.183331 0.181357 0.179312 0.177403 0.175515 0.173658 0.171868 0.170146 0.168451 0.166572 0.164727 0.162934 0.161168 0.159464 0.157796 0.156123 0.154476 0.152851 0.151117 0.149148 0.147517 0.145724 0.144071 0.142156 0.140554 0.138902 0.1372 0.13565 0.134183 0.132691 0.131134 0.12961 0.128143 0.126673 0.125273 0.123844 0.122365 0.121008 0.119629 0.118215 0.11693 0.115636 0.114243 0.112851 0.111498 0.110128 0.10876 0.107494 0.106096 0.10476 0.103281 0.101997 0.100826 0.0995542 0.0983223 0.097072 0.0958031 0.0945989 0.0932294 0.091758 0.0905424 0.0892747 0.0880972 0.0868489 0.0856299 0.0842807 0.0830658 0.0817627 0.0805772 0.0793586 0.0781661 0.0769625 0.0757537 0.0745294 0.0733885 0.0720872 0.0707861 0.0695684 0.0683636 0.0671157 0.0659868 0.0647052 0.0635053 0.0623106 0.061161 0.0599763 0.0588704 0.0576787 0.0564377 0.055279 0.0541749 0.0530124 0.0517812 0.0505875 0.0494523 0.0481275 0.0467681 0.0455349 0.0442814 0.0430603 0.0418226 0.0405776 0.0391968 0.037904 0.0365536 0.0351426 0.0336156 0.0321117 0.0304064 0.0284089 0.026703 0.0246467 0.0223238 0.0198111 0.0172343 0.0141639 0.00948757 ];
plot(Recall_HC, Precision_HC, 'b', 'linewidth', 1);
Recall_RC = [1 0.930365 0.929764 0.929033 0.928572 0.927798 0.92697 0.925888 0.924682 0.923829 0.922839 0.921605 0.92052 0.919084 0.917645 0.915998 0.914401 0.913169 0.911858 0.910583 0.908869 0.907292 0.905684 0.904129 0.902627 0.901002 0.899143 0.897071 0.895349 0.893458 0.891326 0.889391 0.887375 0.885449 0.883608 0.881818 0.879474 0.877234 0.875117 0.87279 0.870393 0.868027 0.866044 0.863791 0.861492 0.859057 0.856774 0.854605 0.852401 0.849853 0.847358 0.844996 0.842476 0.840183 0.837776 0.835341 0.833179 0.830538 0.828171 0.825358 0.822718 0.820037 0.817414 0.814917 0.812337 0.809035 0.8065 0.803849 0.80145 0.798934 0.79619 0.793605 0.790917 0.788511 0.785643 0.782422 0.779064 0.776305 0.773781 0.770728 0.767701 0.76496 0.76171 0.759168 0.7562 0.753221 0.750016 0.747225 0.744242 0.741113 0.738523 0.735767 0.732613 0.729443 0.725711 0.721994 0.718719 0.715779 0.712535 0.709442 0.706418 0.7035 0.700725 0.697286 0.694127 0.690917 0.687654 0.684677 0.681615 0.678903 0.675862 0.672363 0.66918 0.666294 0.663215 0.659341 0.656355 0.653114 0.65035 0.647274 0.64434 0.641658 0.638539 0.635155 0.632213 0.628729 0.625793 0.622567 0.618873 0.6158 0.61303 0.610066 0.606992 0.603905 0.600854 0.597524 0.593849 0.590367 0.587041 0.584088 0.580528 0.576983 0.573533 0.570137 0.566653 0.56317 0.559774 0.55636 0.552694 0.549572 0.54625 0.543368 0.539938 0.536819 0.533334 0.529672 0.526627 0.523517 0.520356 0.517282 0.513976 0.510507 0.506621 0.503653 0.500198 0.496427 0.493241 0.489735 0.486418 0.482996 0.47963 0.47623 0.47274 0.46864 0.465059 0.461475 0.457983 0.454514 0.450587 0.446499 0.442895 0.439195 0.435007 0.431202 0.427485 0.423599 0.420031 0.41654 0.412686 0.408716 0.404609 0.400483 0.39606 0.392315 0.388571 0.38384 0.379547 0.375281 0.371439 0.367166 0.362808 0.359032 0.355034 0.351179 0.346651 0.342619 0.33869 0.334796 0.330506 0.326083 0.322305 0.317908 0.313054 0.308749 0.304588 0.300082 0.295847 0.29131 0.28663 0.281949 0.277615 0.272699 0.268173 0.26348 0.258816 0.254023 0.249149 0.244548 0.239538 0.234389 0.229598 0.224981 0.219743 0.214555 0.20904 0.203759 0.199076 0.193667 0.188073 0.182951 0.177413 0.171886 0.165343 0.159352 0.153931 0.147297 0.141547 0.135061 0.129266 0.12232 0.115788 0.109611 0.103109 0.0974937 0.0925615 0.0858133 ];
Precision_RC = [0.14847 0.246367 0.249754 0.252821 0.256032 0.259132 0.262096 0.264993 0.268188 0.271573 0.274563 0.277583 0.28076 0.284306 0.287517 0.290639 0.294051 0.297262 0.300549 0.303713 0.306994 0.310454 0.314165 0.317666 0.321298 0.324609 0.328163 0.331565 0.335104 0.338636 0.341928 0.345283 0.348924 0.352579 0.355961 0.359598 0.363218 0.366609 0.370041 0.373507 0.376688 0.380384 0.384085 0.387446 0.391004 0.394125 0.397484 0.400601 0.403906 0.406925 0.410198 0.413264 0.416434 0.419613 0.42259 0.425963 0.428954 0.43234 0.435685 0.43866 0.441583 0.444506 0.447416 0.450153 0.453072 0.455652 0.45861 0.46172 0.464325 0.467105 0.469667 0.47229 0.474921 0.47765 0.480109 0.482834 0.485699 0.487967 0.490099 0.492743 0.495141 0.497451 0.49947 0.502076 0.504276 0.506355 0.508437 0.510691 0.512898 0.514837 0.517274 0.519273 0.521533 0.523577 0.525571 0.527343 0.529451 0.531729 0.533658 0.535734 0.537894 0.539796 0.541845 0.543759 0.5456 0.547578 0.549626 0.551804 0.553542 0.555391 0.557275 0.558974 0.5606 0.562176 0.563855 0.565387 0.566806 0.56843 0.570217 0.571661 0.573451 0.575227 0.576656 0.578321 0.580222 0.581546 0.583189 0.58477 0.586283 0.587566 0.588773 0.589998 0.591236 0.593073 0.594448 0.5959 0.597463 0.598777 0.600499 0.60199 0.603378 0.604556 0.606029 0.607508 0.608868 0.609947 0.611283 0.612361 0.613647 0.614978 0.616166 0.617452 0.618666 0.619854 0.621033 0.622432 0.62371 0.624776 0.625964 0.627345 0.628374 0.629655 0.630598 0.631594 0.632945 0.634328 0.635391 0.636088 0.636974 0.637993 0.639092 0.640429 0.641775 0.642731 0.643915 0.644712 0.646013 0.647148 0.648387 0.649604 0.650463 0.65137 0.651988 0.653207 0.654347 0.655608 0.656514 0.657867 0.658558 0.659765 0.660558 0.661393 0.662087 0.662755 0.664013 0.664434 0.665227 0.665934 0.66661 0.667429 0.668233 0.668914 0.669692 0.670467 0.671026 0.671979 0.672963 0.674307 0.675016 0.675161 0.675977 0.676445 0.676785 0.677355 0.677861 0.678243 0.678588 0.679102 0.679395 0.680056 0.680672 0.681105 0.681367 0.681872 0.682806 0.683545 0.683489 0.684445 0.685421 0.686382 0.68675 0.687324 0.687468 0.687102 0.688052 0.688207 0.688538 0.68911 0.689329 0.689785 0.690663 0.690337 0.690558 0.691486 0.691206 0.691012 0.690997 0.691181 0.690781 0.689232 0.687851 0.687938 0.687207 0.68637 0.684628 0.684033 ];
TPR_RC = [1 0.930365 0.929764 0.929033 0.928572 0.927798 0.92697 0.925888 0.924682 0.923829 0.922839 0.921605 0.92052 0.919084 0.917645 0.915998 0.914401 0.913169 0.911858 0.910583 0.908869 0.907292 0.905684 0.904129 0.902627 0.901002 0.899143 0.897071 0.895349 0.893458 0.891326 0.889391 0.887375 0.885449 0.883608 0.881818 0.879474 0.877234 0.875117 0.87279 0.870393 0.868027 0.866044 0.863791 0.861492 0.859057 0.856774 0.854605 0.852401 0.849853 0.847358 0.844996 0.842476 0.840183 0.837776 0.835341 0.833179 0.830538 0.828171 0.825358 0.822718 0.820037 0.817414 0.814917 0.812337 0.809035 0.8065 0.803849 0.80145 0.798934 0.79619 0.793605 0.790917 0.788511 0.785643 0.782422 0.779064 0.776305 0.773781 0.770728 0.767701 0.76496 0.76171 0.759168 0.7562 0.753221 0.750016 0.747225 0.744242 0.741113 0.738523 0.735767 0.732613 0.729443 0.725711 0.721994 0.718719 0.715779 0.712535 0.709442 0.706418 0.7035 0.700725 0.697286 0.694127 0.690917 0.687654 0.684677 0.681615 0.678903 0.675862 0.672363 0.66918 0.666294 0.663215 0.659341 0.656355 0.653114 0.65035 0.647274 0.64434 0.641658 0.638539 0.635155 0.632213 0.628729 0.625793 0.622567 0.618873 0.6158 0.61303 0.610066 0.606992 0.603905 0.600854 0.597524 0.593849 0.590367 0.587041 0.584088 0.580528 0.576983 0.573533 0.570137 0.566653 0.56317 0.559774 0.55636 0.552694 0.549572 0.54625 0.543368 0.539938 0.536819 0.533334 0.529672 0.526627 0.523517 0.520356 0.517282 0.513976 0.510507 0.506621 0.503653 0.500198 0.496427 0.493241 0.489735 0.486418 0.482996 0.47963 0.47623 0.47274 0.46864 0.465059 0.461475 0.457983 0.454514 0.450587 0.446499 0.442895 0.439195 0.435007 0.431202 0.427485 0.423599 0.420031 0.41654 0.412686 0.408716 0.404609 0.400483 0.39606 0.392315 0.388571 0.38384 0.379547 0.375281 0.371439 0.367166 0.362808 0.359032 0.355034 0.351179 0.346651 0.342619 0.33869 0.334796 0.330506 0.326083 0.322305 0.317908 0.313054 0.308749 0.304588 0.300082 0.295847 0.29131 0.28663 0.281949 0.277615 0.272699 0.268173 0.26348 0.258816 0.254023 0.249149 0.244548 0.239538 0.234389 0.229598 0.224981 0.219743 0.214555 0.20904 0.203759 0.199076 0.193667 0.188073 0.182951 0.177413 0.171886 0.165343 0.159352 0.153931 0.147297 0.141547 0.135061 0.129266 0.12232 0.115788 0.109611 0.103109 0.0974937 0.0925615 0.0858133 ];
FPR_RC = [1 0.490025 0.483331 0.477214 0.471291 0.465436 0.459902 0.454531 0.448873 0.443302 0.438069 0.432788 0.427589 0.422288 0.417258 0.412203 0.407111 0.402292 0.397436 0.392848 0.388073 0.383397 0.37868 0.373882 0.369121 0.364567 0.360123 0.35565 0.351213 0.346662 0.342331 0.338015 0.333654 0.329475 0.325496 0.321487 0.317361 0.313547 0.30976 0.30567 0.301963 0.297957 0.294209 0.29053 0.28693 0.283482 0.280097 0.276669 0.273247 0.270019 0.266592 0.263235 0.260003 0.256878 0.253806 0.250574 0.247647 0.244435 0.241413 0.238435 0.235585 0.232737 0.229969 0.227169 0.224405 0.221826 0.219044 0.216363 0.213919 0.211416 0.209003 0.206557 0.204121 0.201693 0.199283 0.196906 0.194577 0.192268 0.190251 0.187908 0.185847 0.183747 0.181744 0.179497 0.177473 0.175557 0.173531 0.1714 0.169378 0.167517 0.165562 0.16366 0.161591 0.159701 0.157872 0.156024 0.153912 0.151963 0.150253 0.148488 0.146731 0.145028 0.143159 0.141342 0.139684 0.137926 0.136345 0.134666 0.133136 0.131649 0.129975 0.128402 0.126966 0.125479 0.124066 0.122576 0.121254 0.119852 0.118384 0.117057 0.11568 0.114269 0.112969 0.111553 0.110226 0.108882 0.107557 0.106217 0.104851 0.103683 0.102407 0.101292 0.100179 0.0989295 0.0976773 0.0964424 0.0951529 0.0938997 0.0926343 0.0915856 0.0904892 0.0893152 0.088112 0.0870576 0.0859778 0.0849373 0.0838755 0.082819 0.0817297 0.0806928 0.0796794 0.0786741 0.0777029 0.0765959 0.0756011 0.0745285 0.0736103 0.0727153 0.0717078 0.0706887 0.0696855 0.068647 0.0677012 0.0667982 0.065775 0.064723 0.0638163 0.0629105 0.0620656 0.0611521 0.0601905 0.0591938 0.0583187 0.0574446 0.0565404 0.055535 0.0546025 0.0536318 0.0527094 0.0517196 0.0509077 0.049963 0.0490656 0.0481828 0.0473329 0.0465032 0.0457279 0.0449546 0.0442044 0.0434093 0.0426115 0.0418712 0.041021 0.0402838 0.0394538 0.0388198 0.038072 0.0373793 0.0366902 0.0359562 0.0351668 0.0343935 0.0336808 0.0329391 0.0322502 0.0315427 0.0308322 0.0301788 0.0294987 0.0287249 0.0281335 0.0274931 0.0268555 0.0262546 0.0257139 0.0250633 0.0243389 0.0236756 0.0230921 0.0224733 0.0218274 0.0211448 0.0205317 0.0198672 0.0192534 0.0186082 0.0180142 0.0173495 0.0167041 0.016213 0.0157114 0.0150448 0.0145103 0.0139101 0.0132684 0.0127997 0.0122549 0.0117192 0.0112095 0.0107166 0.0100952 0.00954712 0.00909217 0.00854969 0.00805597 0.00745854 0.00697692 0.00647603 0.00604243 0.00566718 0.00518325 0.00479506 0.00446686 0.00411897 0.00378368 0.00344634 ];
plot(Recall_RC, Precision_RC, 'g', 'linewidth', 1);
Recall_SEG = [1 0.984011 0.984011 0.98401 0.984009 0.984008 0.984006 0.984005 0.984003 0.984001 0.983997 0.983994 0.983991 0.983987 0.983984 0.983979 0.983975 0.98397 0.983965 0.983958 0.98395 0.983939 0.98393 0.98392 0.983908 0.983897 0.983881 0.983862 0.983843 0.983819 0.983795 0.983774 0.983749 0.983719 0.983682 0.983648 0.983601 0.98356 0.983518 0.983473 0.98341 0.983339 0.983263 0.983164 0.983063 0.98295 0.982817 0.982673 0.982513 0.982346 0.982151 0.981932 0.981664 0.981351 0.980977 0.980489 0.979879 0.979097 0.978136 0.976966 0.975567 0.973929 0.972088 0.969956 0.967493 0.964864 0.962052 0.959033 0.955752 0.952409 0.948855 0.945104 0.941059 0.93687 0.932621 0.928047 0.923477 0.9186 0.913684 0.908563 0.903366 0.898061 0.892628 0.887144 0.881545 0.875973 0.8702 0.864501 0.858828 0.853087 0.847309 0.841465 0.835503 0.829385 0.823421 0.817533 0.811579 0.80569 0.799652 0.793735 0.787826 0.781899 0.77604 0.770179 0.764303 0.758458 0.752599 0.746783 0.740849 0.735024 0.729189 0.723382 0.717681 0.712011 0.706293 0.700751 0.695071 0.689464 0.683921 0.678178 0.672576 0.667035 0.66143 0.656036 0.650572 0.645152 0.639669 0.634396 0.628936 0.623417 0.618166 0.612831 0.607601 0.602173 0.596876 0.591521 0.586334 0.581379 0.576259 0.571165 0.566252 0.561053 0.556105 0.551061 0.546061 0.541266 0.536335 0.531474 0.526728 0.521853 0.517203 0.512552 0.507813 0.503178 0.498633 0.494089 0.489671 0.485177 0.480716 0.476285 0.471787 0.467415 0.462854 0.458415 0.454212 0.450225 0.446091 0.441958 0.437846 0.433706 0.429715 0.425628 0.421703 0.417739 0.413597 0.409406 0.405421 0.401665 0.397838 0.393934 0.39016 0.386383 0.382747 0.37887 0.375192 0.371424 0.367633 0.364084 0.360594 0.357079 0.353528 0.350147 0.346662 0.343228 0.339859 0.336399 0.333019 0.32983 0.32645 0.323042 0.319852 0.316421 0.313062 0.309767 0.306509 0.30314 0.299835 0.296594 0.293308 0.290093 0.286793 0.28373 0.280728 0.277441 0.274193 0.270794 0.267578 0.264385 0.26118 0.257917 0.25463 0.251267 0.248133 0.245104 0.242076 0.238955 0.235973 0.232836 0.229707 0.226651 0.223519 0.220481 0.21737 0.214227 0.211006 0.207638 0.204035 0.200603 0.197211 0.193971 0.190577 0.187064 0.183314 0.179589 0.175743 0.171932 0.167978 0.16337 0.158827 0.154283 0.149241 0.143705 0.137568 0.130259 0.121883 0.108011 ];
Precision_SEG = [0.14847 0.167046 0.167047 0.167048 0.16705 0.167052 0.167054 0.167057 0.16706 0.167063 0.167066 0.16707 0.167075 0.16708 0.167086 0.167093 0.167101 0.167111 0.167121 0.167133 0.167146 0.16716 0.167177 0.167194 0.167213 0.167234 0.167257 0.167283 0.167311 0.167342 0.167377 0.167415 0.16746 0.167508 0.167563 0.167626 0.167696 0.167774 0.167865 0.167964 0.168069 0.168185 0.168319 0.168468 0.168636 0.168825 0.169042 0.169281 0.169544 0.169841 0.170177 0.170572 0.171094 0.171735 0.172453 0.173259 0.174204 0.175263 0.176456 0.17783 0.179456 0.181175 0.183156 0.185425 0.18769 0.1901 0.192646 0.195518 0.198613 0.201996 0.205176 0.208536 0.212173 0.21606 0.219921 0.223769 0.22775 0.231933 0.23616 0.240462 0.24455 0.248824 0.253203 0.25759 0.26222 0.267011 0.271621 0.276286 0.28089 0.28566 0.290147 0.294667 0.299049 0.303557 0.308042 0.312776 0.31707 0.321525 0.326069 0.330644 0.335101 0.339516 0.343819 0.348254 0.35276 0.357017 0.361502 0.365668 0.369883 0.374126 0.378257 0.382152 0.386362 0.390451 0.39457 0.398426 0.402187 0.405756 0.40957 0.413025 0.416586 0.420378 0.424005 0.427645 0.431304 0.435011 0.438611 0.442112 0.445555 0.448942 0.452708 0.455955 0.459279 0.462605 0.465872 0.469016 0.472093 0.475345 0.478313 0.481325 0.484303 0.487071 0.489909 0.492783 0.495646 0.49843 0.50106 0.503528 0.505951 0.508158 0.510599 0.512876 0.515045 0.517256 0.51935 0.5214 0.523579 0.525758 0.527617 0.529506 0.531207 0.532977 0.534793 0.53645 0.538451 0.540214 0.541962 0.543531 0.544964 0.546537 0.548019 0.549566 0.551155 0.552794 0.554375 0.555685 0.557062 0.558612 0.559909 0.561065 0.562128 0.563339 0.564518 0.565464 0.56648 0.567503 0.568482 0.569683 0.570737 0.57185 0.573026 0.573989 0.575038 0.575801 0.576805 0.5776 0.578415 0.579344 0.580267 0.581018 0.582048 0.582905 0.583631 0.584324 0.585007 0.585789 0.58658 0.587415 0.58812 0.588901 0.589651 0.5901 0.590778 0.59125 0.591752 0.592252 0.592698 0.593213 0.593641 0.594156 0.594451 0.594464 0.594705 0.594701 0.594819 0.594857 0.595015 0.594922 0.595063 0.595269 0.595197 0.595503 0.5955 0.595554 0.595562 0.595324 0.595032 0.594301 0.594085 0.594132 0.59428 0.594045 0.593493 0.592837 0.591762 0.591575 0.591118 0.589787 0.5886 0.587342 0.585523 0.583548 0.581439 0.579606 0.575009 0.568163 ];
TPR_SEG = [1 0.984011 0.984011 0.98401 0.984009 0.984008 0.984006 0.984005 0.984003 0.984001 0.983997 0.983994 0.983991 0.983987 0.983984 0.983979 0.983975 0.98397 0.983965 0.983958 0.98395 0.983939 0.98393 0.98392 0.983908 0.983897 0.983881 0.983862 0.983843 0.983819 0.983795 0.983774 0.983749 0.983719 0.983682 0.983648 0.983601 0.98356 0.983518 0.983473 0.98341 0.983339 0.983263 0.983164 0.983063 0.98295 0.982817 0.982673 0.982513 0.982346 0.982151 0.981932 0.981664 0.981351 0.980977 0.980489 0.979879 0.979097 0.978136 0.976966 0.975567 0.973929 0.972088 0.969956 0.967493 0.964864 0.962052 0.959033 0.955752 0.952409 0.948855 0.945104 0.941059 0.93687 0.932621 0.928047 0.923477 0.9186 0.913684 0.908563 0.903366 0.898061 0.892628 0.887144 0.881545 0.875973 0.8702 0.864501 0.858828 0.853087 0.847309 0.841465 0.835503 0.829385 0.823421 0.817533 0.811579 0.80569 0.799652 0.793735 0.787826 0.781899 0.77604 0.770179 0.764303 0.758458 0.752599 0.746783 0.740849 0.735024 0.729189 0.723382 0.717681 0.712011 0.706293 0.700751 0.695071 0.689464 0.683921 0.678178 0.672576 0.667035 0.66143 0.656036 0.650572 0.645152 0.639669 0.634396 0.628936 0.623417 0.618166 0.612831 0.607601 0.602173 0.596876 0.591521 0.586334 0.581379 0.576259 0.571165 0.566252 0.561053 0.556105 0.551061 0.546061 0.541266 0.536335 0.531474 0.526728 0.521853 0.517203 0.512552 0.507813 0.503178 0.498633 0.494089 0.489671 0.485177 0.480716 0.476285 0.471787 0.467415 0.462854 0.458415 0.454212 0.450225 0.446091 0.441958 0.437846 0.433706 0.429715 0.425628 0.421703 0.417739 0.413597 0.409406 0.405421 0.401665 0.397838 0.393934 0.39016 0.386383 0.382747 0.37887 0.375192 0.371424 0.367633 0.364084 0.360594 0.357079 0.353528 0.350147 0.346662 0.343228 0.339859 0.336399 0.333019 0.32983 0.32645 0.323042 0.319852 0.316421 0.313062 0.309767 0.306509 0.30314 0.299835 0.296594 0.293308 0.290093 0.286793 0.28373 0.280728 0.277441 0.274193 0.270794 0.267578 0.264385 0.26118 0.257917 0.25463 0.251267 0.248133 0.245104 0.242076 0.238955 0.235973 0.232836 0.229707 0.226651 0.223519 0.220481 0.21737 0.214227 0.211006 0.207638 0.204035 0.200603 0.197211 0.193971 0.190577 0.187064 0.183314 0.179589 0.175743 0.171932 0.167978 0.16337 0.158827 0.154283 0.149241 0.143705 0.137568 0.130259 0.121883 0.108011 ];
FPR_SEG = [1 0.848975 0.84897 0.848964 0.848954 0.848939 0.848925 0.848908 0.84889 0.848868 0.848844 0.848816 0.848785 0.848752 0.848711 0.848665 0.848613 0.848556 0.848493 0.848423 0.848342 0.848254 0.848155 0.848047 0.847927 0.847801 0.847659 0.847496 0.847322 0.847125 0.84691 0.846678 0.846406 0.846107 0.845775 0.845403 0.844982 0.844522 0.843992 0.843413 0.842794 0.842094 0.841287 0.840389 0.839377 0.838228 0.836908 0.835447 0.833797 0.831932 0.829813 0.827305 0.823897 0.81967 0.814833 0.809417 0.803237 0.796428 0.788928 0.780551 0.771331 0.76145 0.750891 0.739853 0.728417 0.716561 0.704379 0.691663 0.678718 0.665483 0.652214 0.638675 0.625077 0.611348 0.597706 0.584235 0.570992 0.557609 0.544504 0.531242 0.518493 0.50601 0.493641 0.481523 0.469567 0.458034 0.446463 0.435377 0.424449 0.413571 0.402932 0.39258 0.382514 0.372538 0.362939 0.353462 0.344382 0.335368 0.326682 0.31813 0.309965 0.301871 0.294095 0.286421 0.279011 0.271794 0.26475 0.257947 0.251296 0.244683 0.238321 0.232133 0.226072 0.220229 0.214515 0.20904 0.20369 0.198506 0.193333 0.188409 0.183618 0.178969 0.17439 0.169981 0.165636 0.161382 0.15723 0.153242 0.149309 0.145502 0.141686 0.13812 0.134617 0.131192 0.12785 0.124552 0.121446 0.118367 0.115373 0.112442 0.10957 0.106836 0.10416 0.101529 0.0989551 0.0964732 0.0940796 0.0917621 0.0895618 0.087332 0.0851829 0.0831276 0.0811473 0.0791787 0.0773027 0.0754605 0.0736487 0.0718814 0.0701994 0.0685803 0.0669435 0.065347 0.0638051 0.0623073 0.0608485 0.0594257 0.0580218 0.056695 0.055357 0.0540745 0.0528408 0.0516216 0.0504128 0.0492013 0.0480613 0.0469541 0.0458933 0.0448408 0.0438181 0.042855 0.0418909 0.0409227 0.0400137 0.0391148 0.0382454 0.0373759 0.0365306 0.0356759 0.0348768 0.0340904 0.0333012 0.0325464 0.0318167 0.0311363 0.0304599 0.0297744 0.0291172 0.028479 0.0278622 0.0272462 0.0266461 0.0260511 0.0254454 0.0248833 0.0243203 0.0237635 0.0232039 0.0226553 0.0221376 0.0216199 0.0211194 0.0206355 0.02016 0.0196997 0.0192598 0.0188101 0.0183704 0.0179339 0.0174994 0.0170735 0.016649 0.0162433 0.0158545 0.0154785 0.0150912 0.0147129 0.0143379 0.013968 0.0136049 0.0132392 0.0128956 0.0125346 0.0121904 0.0118634 0.0115241 0.0111979 0.0108696 0.0105583 0.010228 0.00990948 0.00957909 0.00924299 0.00892017 0.00858512 0.00827079 0.00794202 0.00760287 0.0072559 0.0068876 0.00651485 0.00613506 0.0057408 0.00532706 0.00485912 0.0043106 0.00349263 ];
plot(Recall_SEG, Precision_SEG, 'r', 'linewidth', 1);
Recall_MSS = [1 0.994253 0.981276 0.967837 0.954331 0.940901 0.927655 0.914692 0.901964 0.889411 0.877109 0.865106 0.853227 0.841547 0.830106 0.818754 0.807589 0.796578 0.785697 0.77499 0.764516 0.754202 0.744058 0.734055 0.724201 0.714498 0.7049 0.695451 0.686132 0.676969 0.667888 0.658924 0.650115 0.641417 0.63282 0.62431 0.615934 0.607656 0.599513 0.591498 0.583607 0.575829 0.568176 0.560612 0.553128 0.545734 0.538462 0.531293 0.524231 0.517312 0.510441 0.50367 0.496996 0.490425 0.483875 0.477435 0.471054 0.464734 0.45851 0.452411 0.446378 0.44038 0.434444 0.428573 0.422786 0.417073 0.411419 0.40583 0.400306 0.394855 0.389474 0.384148 0.378923 0.373733 0.368622 0.363539 0.358522 0.353576 0.348717 0.343851 0.33906 0.334296 0.329585 0.324943 0.320324 0.315742 0.311231 0.306807 0.302414 0.298083 0.293794 0.28956 0.285382 0.281248 0.277154 0.273091 0.269086 0.265128 0.261216 0.257337 0.253519 0.249739 0.246021 0.242347 0.238685 0.235092 0.231526 0.228025 0.224581 0.221182 0.217825 0.214518 0.211243 0.208027 0.204824 0.201689 0.198587 0.195539 0.1925 0.189487 0.186519 0.183601 0.180714 0.177857 0.175039 0.172264 0.169496 0.166765 0.16408 0.161431 0.15881 0.156202 0.153631 0.151094 0.148586 0.146105 0.143666 0.141219 0.138822 0.136453 0.134133 0.131833 0.129537 0.127295 0.125058 0.122846 0.120679 0.118535 0.116398 0.114326 0.112269 0.110201 0.108176 0.106196 0.104222 0.102245 0.100287 0.0983425 0.096439 0.0945657 0.0926956 0.0908461 0.0890295 0.087206 0.0854328 0.0836827 0.0819671 0.0802567 0.0785581 0.0768702 0.0752034 0.073567 0.0719543 0.0703527 0.0687546 0.0671785 0.0656241 0.064084 0.0625478 0.0610383 0.0595394 0.0580624 0.0566148 0.0551826 0.0537753 0.0523679 0.0509964 0.0496441 0.0483191 0.0470058 0.045717 0.0444472 0.0431979 0.0419573 0.0407367 0.039556 0.0383803 0.0372197 0.0360942 0.0349846 0.0338764 0.0327927 0.0317233 0.0306804 0.0296412 0.0286397 0.027639 0.0266735 0.025728 0.0247783 0.023852 0.0229466 0.022055 0.0211558 0.020292 0.0194274 0.0186031 0.0177923 0.0170096 0.0162469 0.0154989 0.0147803 0.0140652 0.0133614 0.0126659 0.0119907 0.0113282 0.0106874 0.0100662 0.00946323 0.00886608 0.00829551 0.00773249 0.00718385 0.00666704 0.00616706 0.00567482 0.0052182 0.00477247 0.00434751 0.00392984 0.00354688 0.00317822 0.00281987 0.00248261 0.0021541 0.00185038 0.00156502 0.00129835 0.00105863 0.000840827 0.00065564 0.000483912 0.000340013 0.000221916 0.000137205 ];
Precision_MSS = [0.14847 0.166573 0.181961 0.193631 0.203869 0.213225 0.222021 0.230456 0.238563 0.246396 0.254007 0.26145 0.268693 0.275761 0.282617 0.289283 0.295765 0.302054 0.308183 0.314174 0.320052 0.325834 0.331511 0.337086 0.34256 0.347942 0.35323 0.35842 0.363502 0.368481 0.373357 0.378127 0.382825 0.387425 0.391938 0.396356 0.400678 0.404913 0.40909 0.41322 0.417283 0.421249 0.425135 0.428969 0.432719 0.436378 0.439975 0.44348 0.446922 0.450309 0.453649 0.456941 0.460202 0.46344 0.466545 0.469628 0.472661 0.475629 0.478548 0.481419 0.484197 0.486927 0.489583 0.492149 0.494691 0.497181 0.499611 0.502008 0.504364 0.506672 0.508922 0.511133 0.513291 0.515386 0.517483 0.519542 0.521609 0.523668 0.52563 0.527513 0.529349 0.531105 0.532833 0.534536 0.536181 0.537771 0.539356 0.540894 0.54242 0.543904 0.545345 0.546772 0.548156 0.549496 0.550782 0.552002 0.553134 0.554228 0.555313 0.556353 0.557416 0.558464 0.559515 0.560585 0.561642 0.562604 0.563534 0.564475 0.565402 0.566268 0.567105 0.567982 0.56879 0.569621 0.570389 0.571127 0.57187 0.572534 0.573172 0.573736 0.574273 0.574736 0.575186 0.575609 0.576004 0.57624 0.576287 0.576634 0.576959 0.577296 0.577613 0.57799 0.578291 0.578577 0.578836 0.579019 0.579194 0.579371 0.57952 0.579624 0.579799 0.579941 0.579965 0.580107 0.580211 0.580215 0.580258 0.580283 0.580217 0.580308 0.580391 0.580435 0.580429 0.580425 0.580336 0.580312 0.580186 0.580058 0.579905 0.579683 0.579417 0.579196 0.578929 0.578514 0.578283 0.578095 0.577862 0.577634 0.577404 0.577021 0.576688 0.576441 0.576111 0.575673 0.575125 0.574728 0.574159 0.57385 0.573466 0.57307 0.572812 0.57239 0.57205 0.571665 0.571196 0.570796 0.570377 0.569964 0.569541 0.569051 0.568517 0.567883 0.567345 0.566827 0.566183 0.565532 0.564814 0.564186 0.56359 0.562939 0.562216 0.56152 0.561001 0.560169 0.559376 0.55874 0.55816 0.557701 0.557182 0.556415 0.555877 0.555109 0.554512 0.554037 0.553571 0.553026 0.55243 0.55175 0.551045 0.55023 0.549499 0.548721 0.547831 0.546965 0.546147 0.545166 0.544375 0.544008 0.543274 0.54253 0.542105 0.541415 0.540793 0.540098 0.539461 0.538962 0.53862 0.538218 0.537714 0.537042 0.536335 0.535559 0.534987 0.534031 0.533284 0.532628 0.532187 0.531149 0.530996 0.530102 0.529694 0.529047 0.528265 0.527818 0.52851 0.52881 ];
TPR_MSS = [1 0.994253 0.981276 0.967837 0.954331 0.940901 0.927655 0.914692 0.901964 0.889411 0.877109 0.865106 0.853227 0.841547 0.830106 0.818754 0.807589 0.796578 0.785697 0.77499 0.764516 0.754202 0.744058 0.734055 0.724201 0.714498 0.7049 0.695451 0.686132 0.676969 0.667888 0.658924 0.650115 0.641417 0.63282 0.62431 0.615934 0.607656 0.599513 0.591498 0.583607 0.575829 0.568176 0.560612 0.553128 0.545734 0.538462 0.531293 0.524231 0.517312 0.510441 0.50367 0.496996 0.490425 0.483875 0.477435 0.471054 0.464734 0.45851 0.452411 0.446378 0.44038 0.434444 0.428573 0.422786 0.417073 0.411419 0.40583 0.400306 0.394855 0.389474 0.384148 0.378923 0.373733 0.368622 0.363539 0.358522 0.353576 0.348717 0.343851 0.33906 0.334296 0.329585 0.324943 0.320324 0.315742 0.311231 0.306807 0.302414 0.298083 0.293794 0.28956 0.285382 0.281248 0.277154 0.273091 0.269086 0.265128 0.261216 0.257337 0.253519 0.249739 0.246021 0.242347 0.238685 0.235092 0.231526 0.228025 0.224581 0.221182 0.217825 0.214518 0.211243 0.208027 0.204824 0.201689 0.198587 0.195539 0.1925 0.189487 0.186519 0.183601 0.180714 0.177857 0.175039 0.172264 0.169496 0.166765 0.16408 0.161431 0.15881 0.156202 0.153631 0.151094 0.148586 0.146105 0.143666 0.141219 0.138822 0.136453 0.134133 0.131833 0.129537 0.127295 0.125058 0.122846 0.120679 0.118535 0.116398 0.114326 0.112269 0.110201 0.108176 0.106196 0.104222 0.102245 0.100287 0.0983425 0.096439 0.0945657 0.0926956 0.0908461 0.0890295 0.087206 0.0854328 0.0836827 0.0819671 0.0802567 0.0785581 0.0768702 0.0752034 0.073567 0.0719543 0.0703527 0.0687546 0.0671785 0.0656241 0.064084 0.0625478 0.0610383 0.0595394 0.0580624 0.0566148 0.0551826 0.0537753 0.0523679 0.0509964 0.0496441 0.0483191 0.0470058 0.045717 0.0444472 0.0431979 0.0419573 0.0407367 0.039556 0.0383803 0.0372197 0.0360942 0.0349846 0.0338764 0.0327927 0.0317233 0.0306804 0.0296412 0.0286397 0.027639 0.0266735 0.025728 0.0247783 0.023852 0.0229466 0.022055 0.0211558 0.020292 0.0194274 0.0186031 0.0177923 0.0170096 0.0162469 0.0154989 0.0147803 0.0140652 0.0133614 0.0126659 0.0119907 0.0113282 0.0106874 0.0100662 0.00946323 0.00886608 0.00829551 0.00773249 0.00718385 0.00666704 0.00616706 0.00567482 0.0052182 0.00477247 0.00434751 0.00392984 0.00354688 0.00317822 0.00281987 0.00248261 0.0021541 0.00185038 0.00156502 0.00129835 0.00105863 0.000840827 0.00065564 0.000483912 0.000340013 0.000221916 0.000137205 ];
FPR_MSS = [1 0.863413 0.764275 0.698983 0.647845 0.605192 0.568419 0.535994 0.507034 0.480861 0.45702 0.435118 0.414891 0.39611 0.378646 0.362338 0.347074 0.332727 0.319208 0.306455 0.294388 0.282958 0.27213 0.261865 0.252108 0.242825 0.233975 0.225536 0.217494 0.209821 0.202492 0.195488 0.188785 0.182368 0.176227 0.170336 0.164693 0.159278 0.154082 0.149094 0.144305 0.139702 0.135274 0.131008 0.126902 0.122953 0.119148 0.115488 0.111964 0.108564 0.105276 0.102108 0.0990474 0.0960899 0.0932359 0.0904777 0.0878094 0.0852338 0.0827473 0.0803426 0.0780212 0.0757755 0.0735989 0.0714947 0.0694561 0.0674839 0.0655771 0.0637264 0.0619359 0.0602033 0.0585312 0.0568991 0.0553202 0.0537902 0.0523055 0.0508653 0.0494669 0.048112 0.0467966 0.0455209 0.0442825 0.0430811 0.0419118 0.0407737 0.0396717 0.0386008 0.037561 0.0365481 0.035565 0.0346101 0.0336836 0.0327829 0.0319082 0.0310572 0.0302301 0.0294253 0.0286429 0.0278838 0.0271436 0.0264251 0.0257279 0.0250465 0.0243858 0.0237399 0.0231113 0.0225004 0.0219063 0.0213271 0.0207634 0.0202171 0.0196844 0.0191651 0.0186598 0.0181671 0.0176882 0.0172193 0.0167648 0.0163215 0.0158894 0.0154678 0.0150584 0.0146597 0.0142733 0.0138955 0.0135272 0.0131686 0.0128163 0.0124734 0.0121385 0.0118129 0.0114951 0.0111866 0.0108867 0.0105917 0.0103049 0.010026 0.00975452 0.00948889 0.00922816 0.00897281 0.00872397 0.00848237 0.00824639 0.00801792 0.00779468 0.00757831 0.00736452 0.00715558 0.00695304 0.00675558 0.00656277 0.00637483 0.00619188 0.0060138 0.00584126 0.00567221 0.00550708 0.00534651 0.00519118 0.00503965 0.00489099 0.00474701 0.0046056 0.00446853 0.00433437 0.00420399 0.00407675 0.0039539 0.00383425 0.00371787 0.00360514 0.00349427 0.00338769 0.00328237 0.00317998 0.00308035 0.0029837 0.00288979 0.00279684 0.00270659 0.00261852 0.00253375 0.00245002 0.00236811 0.00228874 0.00221179 0.00213639 0.00206344 0.00199208 0.00192267 0.00185437 0.00178794 0.00172298 0.00166074 0.00159953 0.00154037 0.00148239 0.00142602 0.00137068 0.0013169 0.00126472 0.00121434 0.00116554 0.00111764 0.00107185 0.00102625 0.000982229 0.000939306 0.000897996 0.000857969 0.000818588 0.000780386 0.000743024 0.000707219 0.000672896 0.000639894 0.000607981 0.00057673 0.000546661 0.000517644 0.000489952 0.000463219 0.00043743 0.000412023 0.000388153 0.000364788 0.00034257 0.000321564 0.000300991 0.000281289 0.000262357 0.000244379 0.0002272 0.00021081 0.000194966 0.000179502 0.000164872 0.000150876 0.0001376 0.00012496 0.000112883 0.000101609 9.08247e-005 8.05149e-005 7.09257e-005 6.21883e-005 5.37359e-005 4.60546e-005 3.90568e-005 3.23742e-005 2.63267e-005 2.08783e-005 1.60125e-005 1.19077e-005 8.54288e-006 5.86957e-006 ];
plot(Recall_MSS, Precision_MSS, 'c', 'linewidth', 1);
Recall_CA = [1 0.999046 0.997926 0.99658 0.99505 0.993329 0.991359 0.989207 0.98695 0.984413 0.981699 0.978953 0.976158 0.973204 0.970117 0.967022 0.963875 0.960634 0.9573 0.953937 0.950663 0.94723 0.943678 0.940126 0.936537 0.932833 0.929026 0.925227 0.921428 0.917513 0.913542 0.909587 0.905611 0.901582 0.897478 0.893387 0.889289 0.885145 0.880989 0.876777 0.872566 0.868299 0.863968 0.859661 0.855377 0.850999 0.846573 0.842136 0.837722 0.833269 0.828766 0.824324 0.819896 0.815396 0.810863 0.806363 0.801863 0.797336 0.79278 0.788224 0.783679 0.779093 0.774485 0.769908 0.765336 0.760927 0.756304 0.751694 0.747133 0.742551 0.737974 0.733379 0.728821 0.724245 0.719656 0.71509 0.710524 0.705939 0.701312 0.696692 0.692096 0.687481 0.682839 0.67821 0.673624 0.669005 0.66437 0.659724 0.655115 0.650477 0.64581 0.64117 0.636533 0.631876 0.627188 0.62255 0.617911 0.61327 0.60859 0.603944 0.59931 0.594638 0.589979 0.585326 0.580693 0.576066 0.571424 0.56681 0.562204 0.557599 0.552972 0.548385 0.543808 0.53922 0.534608 0.530001 0.525459 0.520889 0.516298 0.511741 0.5072 0.502663 0.498119 0.493587 0.489062 0.48451 0.479939 0.475395 0.472956 0.468453 0.463939 0.459427 0.454967 0.450495 0.445996 0.441495 0.437017 0.432552 0.42811 0.423656 0.419221 0.414807 0.410374 0.405953 0.401546 0.397155 0.392778 0.38841 0.384064 0.379729 0.375369 0.37104 0.366708 0.36238 0.358054 0.353737 0.34943 0.345132 0.340856 0.336543 0.332248 0.327966 0.323674 0.319401 0.315136 0.310892 0.306641 0.302407 0.298179 0.293945 0.289701 0.285485 0.281294 0.277094 0.272868 0.268651 0.264483 0.260325 0.256153 0.251987 0.247824 0.243646 0.239472 0.235309 0.231181 0.227051 0.222905 0.218807 0.214689 0.210596 0.206516 0.202459 0.198545 0.194509 0.190473 0.186427 0.182413 0.178423 0.174419 0.170428 0.166467 0.162478 0.158513 0.154555 0.150617 0.146683 0.142769 0.138872 0.134996 0.131141 0.127301 0.123455 0.119621 0.11582 0.112007 0.108234 0.104475 0.100714 0.0969856 0.0932754 0.089589 0.0859095 0.0822865 0.0786952 0.0751605 0.0716278 0.0681722 0.0647269 0.0613039 0.0579605 0.0546703 0.0514528 0.0483111 0.0452451 0.0422572 0.0393263 0.0364793 0.0337256 0.031051 0.0284722 0.0259861 0.0235777 0.0212315 0.0189585 0.0167748 0.0147338 0.0127775 0.0109449 0.00923744 0.00760515 0.00606876 0.00465397 0.00336255 0.00220057 0.00118059 0.000384875 ];
Precision_CA = [0.14847 0.150541 0.153833 0.157197 0.160592 0.163962 0.167307 0.170563 0.173733 0.176848 0.179899 0.182885 0.185803 0.188698 0.191586 0.194411 0.197162 0.199894 0.202621 0.205312 0.207915 0.210545 0.213176 0.215756 0.218289 0.220813 0.223352 0.225838 0.228289 0.230745 0.233207 0.235627 0.237995 0.240374 0.242753 0.245114 0.247434 0.249754 0.252066 0.254383 0.25664 0.258913 0.261195 0.263455 0.265682 0.267909 0.270138 0.272348 0.274532 0.276717 0.27891 0.281094 0.283251 0.285402 0.287554 0.289699 0.291822 0.293953 0.29608 0.298191 0.300284 0.302374 0.304474 0.306556 0.308618 0.31064 0.312719 0.314788 0.316832 0.318883 0.32094 0.322984 0.325009 0.327044 0.329075 0.331085 0.333093 0.335097 0.337103 0.339089 0.341066 0.343039 0.345004 0.346956 0.348898 0.35083 0.352763 0.354675 0.356587 0.358505 0.360402 0.362289 0.364159 0.366012 0.367872 0.369708 0.371522 0.373324 0.375104 0.376892 0.378662 0.380424 0.382193 0.383934 0.38565 0.387379 0.38909 0.390801 0.392491 0.394177 0.395856 0.397507 0.399132 0.400757 0.402384 0.403972 0.405561 0.407127 0.408686 0.410242 0.411787 0.413322 0.414837 0.41635 0.417833 0.419311 0.420781 0.422225 0.423037 0.424462 0.425878 0.427276 0.428662 0.430054 0.431424 0.432768 0.434105 0.435443 0.436778 0.438104 0.43943 0.440734 0.442019 0.443324 0.444615 0.445884 0.447172 0.448434 0.449702 0.450952 0.452212 0.453477 0.454724 0.455965 0.457199 0.458419 0.459647 0.460876 0.462096 0.463302 0.464512 0.465718 0.466924 0.468137 0.469344 0.470538 0.47175 0.472977 0.474187 0.475383 0.476543 0.477734 0.478897 0.480065 0.481259 0.482425 0.483608 0.484786 0.485962 0.487146 0.488292 0.489425 0.490563 0.4917 0.49282 0.493952 0.495039 0.496161 0.497218 0.498341 0.499435 0.500539 0.501581 0.502674 0.50377 0.504828 0.505938 0.507018 0.508099 0.509173 0.510277 0.511342 0.51244 0.513558 0.514601 0.51566 0.516766 0.517829 0.518908 0.519958 0.52106 0.522161 0.523267 0.524391 0.525485 0.526569 0.527617 0.528728 0.529774 0.530826 0.531852 0.532816 0.533934 0.534953 0.536151 0.53718 0.538297 0.539359 0.540246 0.541216 0.542361 0.543522 0.544579 0.545659 0.546836 0.547934 0.549033 0.549954 0.55105 0.552118 0.552899 0.55369 0.554851 0.555553 0.556496 0.557347 0.557934 0.558921 0.559851 0.560982 0.562047 0.562664 0.564625 0.565626 0.566488 0.567478 ];
TPR_CA = [1 0.999046 0.997926 0.99658 0.99505 0.993329 0.991359 0.989207 0.98695 0.984413 0.981699 0.978953 0.976158 0.973204 0.970117 0.967022 0.963875 0.960634 0.9573 0.953937 0.950663 0.94723 0.943678 0.940126 0.936537 0.932833 0.929026 0.925227 0.921428 0.917513 0.913542 0.909587 0.905611 0.901582 0.897478 0.893387 0.889289 0.885145 0.880989 0.876777 0.872566 0.868299 0.863968 0.859661 0.855377 0.850999 0.846573 0.842136 0.837722 0.833269 0.828766 0.824324 0.819896 0.815396 0.810863 0.806363 0.801863 0.797336 0.79278 0.788224 0.783679 0.779093 0.774485 0.769908 0.765336 0.760927 0.756304 0.751694 0.747133 0.742551 0.737974 0.733379 0.728821 0.724245 0.719656 0.71509 0.710524 0.705939 0.701312 0.696692 0.692096 0.687481 0.682839 0.67821 0.673624 0.669005 0.66437 0.659724 0.655115 0.650477 0.64581 0.64117 0.636533 0.631876 0.627188 0.62255 0.617911 0.61327 0.60859 0.603944 0.59931 0.594638 0.589979 0.585326 0.580693 0.576066 0.571424 0.56681 0.562204 0.557599 0.552972 0.548385 0.543808 0.53922 0.534608 0.530001 0.525459 0.520889 0.516298 0.511741 0.5072 0.502663 0.498119 0.493587 0.489062 0.48451 0.479939 0.475395 0.472956 0.468453 0.463939 0.459427 0.454967 0.450495 0.445996 0.441495 0.437017 0.432552 0.42811 0.423656 0.419221 0.414807 0.410374 0.405953 0.401546 0.397155 0.392778 0.38841 0.384064 0.379729 0.375369 0.37104 0.366708 0.36238 0.358054 0.353737 0.34943 0.345132 0.340856 0.336543 0.332248 0.327966 0.323674 0.319401 0.315136 0.310892 0.306641 0.302407 0.298179 0.293945 0.289701 0.285485 0.281294 0.277094 0.272868 0.268651 0.264483 0.260325 0.256153 0.251987 0.247824 0.243646 0.239472 0.235309 0.231181 0.227051 0.222905 0.218807 0.214689 0.210596 0.206516 0.202459 0.198545 0.194509 0.190473 0.186427 0.182413 0.178423 0.174419 0.170428 0.166467 0.162478 0.158513 0.154555 0.150617 0.146683 0.142769 0.138872 0.134996 0.131141 0.127301 0.123455 0.119621 0.11582 0.112007 0.108234 0.104475 0.100714 0.0969856 0.0932754 0.089589 0.0859095 0.0822865 0.0786952 0.0751605 0.0716278 0.0681722 0.0647269 0.0613039 0.0579605 0.0546703 0.0514528 0.0483111 0.0452451 0.0422572 0.0393263 0.0364793 0.0337256 0.031051 0.0284722 0.0259861 0.0235777 0.0212315 0.0189585 0.0167748 0.0147338 0.0127775 0.0109449 0.00923744 0.00760515 0.00606876 0.00465397 0.00336255 0.00220057 0.00118059 0.000384875 ];
FPR_CA = [1 0.982303 0.954535 0.927796 0.902194 0.877913 0.854819 0.833135 0.812716 0.793108 0.774425 0.756693 0.739842 0.723565 0.707774 0.692733 0.678415 0.664512 0.65096 0.637896 0.625594 0.613396 0.601465 0.590031 0.579033 0.56827 0.557641 0.547437 0.537587 0.527877 0.518336 0.509108 0.500192 0.491383 0.482696 0.47426 0.466079 0.458017 0.450126 0.442344 0.434858 0.427444 0.420127 0.413007 0.406087 0.39926 0.392504 0.385906 0.379473 0.373124 0.366839 0.360696 0.354708 0.348797 0.342952 0.337249 0.33167 0.326164 0.320734 0.315415 0.310211 0.305059 0.299967 0.294997 0.29013 0.285478 0.280714 0.276051 0.271501 0.267001 0.26256 0.258209 0.253956 0.249739 0.245574 0.241502 0.237501 0.233546 0.22965 0.22583 0.222086 0.218392 0.214744 0.211172 0.207673 0.204215 0.200798 0.197452 0.19417 0.19092 0.18772 0.184577 0.181497 0.178459 0.175448 0.17251 0.169625 0.166778 0.163961 0.161191 0.158475 0.155787 0.153136 0.150534 0.14798 0.145452 0.142959 0.140508 0.138102 0.135728 0.133379 0.13108 0.128823 0.126595 0.124389 0.122224 0.120103 0.118008 0.115936 0.1139 0.111903 0.109925 0.107977 0.106063 0.104185 0.102325 0.100489 0.0986863 0.0977424 0.0959859 0.0942436 0.0925349 0.0908524 0.0891949 0.0875578 0.0859444 0.0843576 0.0827941 0.0812477 0.0797258 0.0782272 0.0767483 0.0752872 0.0738468 0.0724302 0.0710343 0.0696528 0.0682881 0.0669472 0.0656215 0.0643113 0.063017 0.0617436 0.0604847 0.059241 0.0580177 0.0568112 0.0556212 0.0544451 0.0532839 0.0521394 0.0510116 0.0498935 0.0487936 0.0477116 0.046642 0.0455878 0.0445436 0.0435151 0.0425033 0.0415052 0.0405219 0.0395548 0.0386003 0.037659 0.0367304 0.0358171 0.0349163 0.0340268 0.0331485 0.0322877 0.0314366 0.0305986 0.0297724 0.0289596 0.0281589 0.0273686 0.0265895 0.0258242 0.0250675 0.0243223 0.0235893 0.0228894 0.0221783 0.0214771 0.0207906 0.0201137 0.0194483 0.0187917 0.018145 0.0175131 0.0168894 0.016276 0.0156725 0.0150825 0.014502 0.0139306 0.0133717 0.0128206 0.0122815 0.0117525 0.0112331 0.0107246 0.010226 0.00973622 0.00925637 0.0087889 0.00833051 0.00788407 0.00744898 0.00702623 0.00661564 0.00621299 0.00582551 0.00544989 0.00508647 0.00473527 0.0043983 0.0040762 0.00376747 0.0034717 0.00318978 0.00292157 0.00266745 0.00242658 0.00219881 0.00198576 0.00178859 0.00160193 0.0014282 0.00126763 0.00111738 0.000977279 0.000849373 0.000731275 0.00062419 0.000526678 0.00043846 0.00035944 0.000288225 0.000224924 0.00016903 0.000119448 7.71898e-005 4.12866e-005 1.36832e-005 ];
plot(Recall_CA, Precision_CA, 'm', 'linewidth', 1);
Recall_FT = [1 0.99729 0.988908 0.97929 0.969126 0.958919 0.948806 0.938664 0.928644 0.918675 0.908733 0.898844 0.889047 0.879358 0.869734 0.860228 0.850851 0.841586 0.83234 0.823201 0.814148 0.805179 0.796367 0.787676 0.779008 0.770445 0.762006 0.753674 0.745464 0.737376 0.729332 0.721335 0.713432 0.705662 0.697991 0.69047 0.682962 0.675473 0.668076 0.660764 0.653602 0.646466 0.639418 0.632414 0.625483 0.618645 0.611926 0.605284 0.598666 0.592092 0.585642 0.57923 0.572908 0.566654 0.560436 0.554228 0.548086 0.54204 0.536026 0.529988 0.52404 0.518215 0.512426 0.506712 0.500995 0.495353 0.489806 0.484328 0.478914 0.473596 0.468299 0.463033 0.457808 0.452634 0.447502 0.44237 0.437288 0.432107 0.427179 0.422245 0.417384 0.41257 0.407812 0.403061 0.398345 0.393662 0.389064 0.384459 0.379952 0.375479 0.371062 0.366686 0.362385 0.358145 0.353882 0.349621 0.345467 0.341371 0.337329 0.333343 0.32937 0.325405 0.321494 0.317588 0.313728 0.30989 0.306118 0.3024 0.298726 0.295063 0.291427 0.287797 0.284196 0.280648 0.277114 0.273592 0.270111 0.266665 0.263239 0.259826 0.256431 0.25309 0.24982 0.24661 0.243432 0.240307 0.237211 0.23415 0.231112 0.228106 0.22511 0.22213 0.219169 0.216262 0.213394 0.210537 0.207732 0.204931 0.202186 0.199457 0.196751 0.194057 0.19144 0.188824 0.186145 0.183568 0.181019 0.178493 0.175996 0.173514 0.171057 0.168592 0.166159 0.163755 0.161377 0.159 0.156629 0.154306 0.151944 0.149618 0.147334 0.145051 0.142758 0.140484 0.13823 0.135967 0.133733 0.131525 0.129348 0.127202 0.125066 0.122927 0.120794 0.118715 0.116636 0.114586 0.11255 0.110557 0.108521 0.106534 0.104563 0.102613 0.10068 0.0987435 0.0968422 0.0949432 0.0930441 0.0911383 0.0892317 0.0873678 0.0855414 0.0837037 0.081886 0.0800883 0.0783061 0.0765182 0.0747958 0.0729096 0.0712056 0.0695195 0.0678457 0.0661902 0.0645387 0.062887 0.0612156 0.0595328 0.0579199 0.0563344 0.0547753 0.0532306 0.0517318 0.0502327 0.0487211 0.0472932 0.0458637 0.0444004 0.0430152 0.0416347 0.0402619 0.0389107 0.0375826 0.036264 0.0349771 0.0336792 0.0323779 0.0311104 0.02981 0.0285361 0.0272766 0.0260518 0.0247865 0.0234656 0.0222575 0.0210871 0.0199574 0.018864 0.017762 0.0166849 0.0156171 0.0145898 0.0134457 0.0124458 0.0114624 0.0105285 0.00962553 0.00872799 0.00788229 0.00700446 0.00619881 0.00542795 0.00465584 0.0037752 0.00314459 0.00246899 0.00188596 0.00127549 ];
Precision_FT = [0.14847 0.149043 0.150924 0.153025 0.155443 0.158269 0.161162 0.164145 0.1672 0.170279 0.17345 0.176765 0.1801 0.183273 0.186434 0.189565 0.19279 0.196084 0.199265 0.20235 0.205716 0.208977 0.212258 0.215438 0.218576 0.221735 0.225009 0.228187 0.231381 0.234304 0.237209 0.240065 0.242864 0.245734 0.248608 0.251451 0.254305 0.257028 0.259726 0.26236 0.264961 0.267604 0.270264 0.272934 0.275562 0.278262 0.28092 0.283634 0.286365 0.288936 0.291394 0.293946 0.296511 0.298955 0.301379 0.303781 0.306111 0.308461 0.310678 0.312926 0.315339 0.317818 0.32014 0.322421 0.324742 0.327015 0.329484 0.331979 0.334361 0.336719 0.339131 0.341455 0.343808 0.346326 0.348788 0.351174 0.353239 0.355244 0.357482 0.359549 0.361751 0.363961 0.366286 0.368467 0.370653 0.372719 0.374778 0.376719 0.378796 0.380803 0.382626 0.384517 0.386348 0.387979 0.389842 0.391323 0.392872 0.394425 0.396006 0.397731 0.399582 0.400983 0.40249 0.404182 0.405773 0.407375 0.408939 0.410369 0.411922 0.413298 0.414659 0.416049 0.417373 0.41881 0.420096 0.421494 0.422709 0.424008 0.425109 0.426515 0.42782 0.428982 0.430235 0.431549 0.432594 0.433673 0.434859 0.435859 0.436765 0.437669 0.438475 0.43924 0.440106 0.440906 0.441577 0.442396 0.443049 0.443605 0.444303 0.444982 0.445789 0.446623 0.447897 0.448735 0.449475 0.450183 0.450971 0.45165 0.452176 0.452718 0.453532 0.454069 0.454643 0.455177 0.455702 0.456287 0.457052 0.45767 0.458457 0.458991 0.459675 0.460215 0.460853 0.461396 0.461925 0.462398 0.463009 0.463608 0.464149 0.464751 0.465212 0.465794 0.466236 0.466966 0.467595 0.468077 0.468751 0.469182 0.46955 0.47022 0.470836 0.471455 0.472144 0.472626 0.473372 0.474045 0.47458 0.475041 0.475426 0.475736 0.476122 0.476555 0.4769 0.477111 0.477333 0.477482 0.477968 0.478324 0.478601 0.478788 0.47896 0.479215 0.479444 0.479586 0.479749 0.479904 0.480239 0.480363 0.480591 0.480852 0.480779 0.480915 0.480911 0.480888 0.48099 0.480916 0.480904 0.481019 0.481032 0.481024 0.481223 0.481662 0.482155 0.482543 0.482681 0.482719 0.482677 0.48238 0.482619 0.482651 0.482709 0.482599 0.482425 0.48235 0.482237 0.482167 0.482013 0.482002 0.48148 0.482115 0.48227 0.481964 0.482188 0.482378 0.481932 0.482759 0.482437 0.481965 0.482166 0.482148 0.482396 0.481995 0.482033 0.481455 0.481602 0.482035 ];
TPR_FT = [1 0.99729 0.988908 0.97929 0.969126 0.958919 0.948806 0.938664 0.928644 0.918675 0.908733 0.898844 0.889047 0.879358 0.869734 0.860228 0.850851 0.841586 0.83234 0.823201 0.814148 0.805179 0.796367 0.787676 0.779008 0.770445 0.762006 0.753674 0.745464 0.737376 0.729332 0.721335 0.713432 0.705662 0.697991 0.69047 0.682962 0.675473 0.668076 0.660764 0.653602 0.646466 0.639418 0.632414 0.625483 0.618645 0.611926 0.605284 0.598666 0.592092 0.585642 0.57923 0.572908 0.566654 0.560436 0.554228 0.548086 0.54204 0.536026 0.529988 0.52404 0.518215 0.512426 0.506712 0.500995 0.495353 0.489806 0.484328 0.478914 0.473596 0.468299 0.463033 0.457808 0.452634 0.447502 0.44237 0.437288 0.432107 0.427179 0.422245 0.417384 0.41257 0.407812 0.403061 0.398345 0.393662 0.389064 0.384459 0.379952 0.375479 0.371062 0.366686 0.362385 0.358145 0.353882 0.349621 0.345467 0.341371 0.337329 0.333343 0.32937 0.325405 0.321494 0.317588 0.313728 0.30989 0.306118 0.3024 0.298726 0.295063 0.291427 0.287797 0.284196 0.280648 0.277114 0.273592 0.270111 0.266665 0.263239 0.259826 0.256431 0.25309 0.24982 0.24661 0.243432 0.240307 0.237211 0.23415 0.231112 0.228106 0.22511 0.22213 0.219169 0.216262 0.213394 0.210537 0.207732 0.204931 0.202186 0.199457 0.196751 0.194057 0.19144 0.188824 0.186145 0.183568 0.181019 0.178493 0.175996 0.173514 0.171057 0.168592 0.166159 0.163755 0.161377 0.159 0.156629 0.154306 0.151944 0.149618 0.147334 0.145051 0.142758 0.140484 0.13823 0.135967 0.133733 0.131525 0.129348 0.127202 0.125066 0.122927 0.120794 0.118715 0.116636 0.114586 0.11255 0.110557 0.108521 0.106534 0.104563 0.102613 0.10068 0.0987435 0.0968422 0.0949432 0.0930441 0.0911383 0.0892317 0.0873678 0.0855414 0.0837037 0.081886 0.0800883 0.0783061 0.0765182 0.0747958 0.0729096 0.0712056 0.0695195 0.0678457 0.0661902 0.0645387 0.062887 0.0612156 0.0595328 0.0579199 0.0563344 0.0547753 0.0532306 0.0517318 0.0502327 0.0487211 0.0472932 0.0458637 0.0444004 0.0430152 0.0416347 0.0402619 0.0389107 0.0375826 0.036264 0.0349771 0.0336792 0.0323779 0.0311104 0.02981 0.0285361 0.0272766 0.0260518 0.0247865 0.0234656 0.0222575 0.0210871 0.0199574 0.018864 0.017762 0.0166849 0.0156171 0.0145898 0.0134457 0.0124458 0.0114624 0.0105285 0.00962553 0.00872799 0.00788229 0.00700446 0.00619881 0.00542795 0.00465584 0.0037752 0.00314459 0.00246899 0.00188596 0.00127549 ];
FPR_FT = [1 0.989868 0.963563 0.937057 0.911222 0.886024 0.861963 0.839117 0.81724 0.796283 0.77606 0.75637 0.737468 0.719438 0.701898 0.684951 0.668459 0.652378 0.636966 0.622032 0.60722 0.593022 0.579178 0.565913 0.553109 0.540696 0.528603 0.516949 0.50562 0.494706 0.484058 0.473644 0.463552 0.453641 0.443958 0.434511 0.425252 0.416314 0.407608 0.399182 0.390929 0.382718 0.374724 0.366927 0.359294 0.351725 0.344429 0.337285 0.330321 0.323574 0.317007 0.310557 0.304285 0.298218 0.292277 0.286455 0.280823 0.27528 0.269891 0.264574 0.259244 0.253973 0.249016 0.244111 0.23926 0.234585 0.229932 0.225379 0.220932 0.216602 0.212353 0.208199 0.204139 0.200122 0.196003 0.192183 0.18844 0.184771 0.18117 0.177688 0.17426 0.170918 0.167621 0.164371 0.161231 0.158182 0.155143 0.152264 0.14931 0.146495 0.143719 0.140968 0.138186 0.135571 0.132976 0.13052 0.128069 0.125676 0.123311 0.12094 0.118601 0.116402 0.114235 0.112032 0.109857 0.10779 0.105765 0.103781 0.101828 0.0999308 0.0980372 0.0961784 0.0943738 0.0925744 0.0908408 0.0891337 0.0874466 0.0857962 0.084117 0.0824293 0.0808515 0.0792808 0.0777308 0.0762103 0.0747504 0.0732422 0.0718015 0.0704193 0.0690315 0.0676583 0.0663519 0.065073 0.0637345 0.0625201 0.0613494 0.0601239 0.0589149 0.0578012 0.0566844 0.0555996 0.0545007 0.0533679 0.0522347 0.0512194 0.0501586 0.0491606 0.0481623 0.0472182 0.0463218 0.0454218 0.0444903 0.0435986 0.0427138 0.0418988 0.0410558 0.0402226 0.039378 0.0385773 0.0377334 0.0369781 0.0362243 0.0354448 0.0347281 0.0340245 0.0333282 0.032649 0.0319652 0.0313106 0.0306367 0.029997 0.0293708 0.0287473 0.0281496 0.0275425 0.0269711 0.0263375 0.0257302 0.02519 0.0246414 0.0240009 0.0234665 0.0229056 0.0223927 0.0218924 0.0213356 0.0208375 0.0203794 0.0199156 0.0194179 0.0189425 0.0185209 0.0180866 0.0176556 0.0172303 0.0168147 0.0164289 0.0160296 0.0156225 0.0152491 0.0148984 0.0145112 0.0141378 0.0137665 0.0134072 0.0130625 0.0127172 0.0123615 0.0120086 0.0116779 0.0113682 0.0110281 0.0107089 0.0104077 0.0101037 0.009772 0.00948908 0.00921166 0.00893101 0.00866883 0.00840165 0.00812643 0.0078655 0.00759319 0.00733531 0.00709359 0.00685472 0.0066098 0.00637379 0.00610408 0.00587402 0.00564418 0.00542214 0.00520684 0.00498884 0.00477498 0.00456523 0.00436353 0.00416797 0.00390213 0.00369196 0.00349179 0.0033086 0.00308784 0.00288513 0.00271386 0.00252095 0.00227995 0.0020516 0.00188316 0.00170389 0.00147786 0.00130818 0.0010951 0.000803548 0.000673249 0.000546736 ];
plot(Recall_FT, Precision_FT, 'y', 'linewidth', 1);
Recall_AC = [1 0.995776 0.97412 0.947337 0.920068 0.893459 0.867941 0.843745 0.820792 0.799085 0.778509 0.758977 0.740356 0.722582 0.70552 0.689136 0.673415 0.658287 0.643634 0.629505 0.615825 0.602563 0.589748 0.577318 0.565386 0.553785 0.5426 0.531723 0.521127 0.510797 0.500698 0.490904 0.481328 0.471979 0.462898 0.454042 0.445425 0.436981 0.428741 0.420673 0.412809 0.405149 0.397616 0.39028 0.383091 0.376065 0.369165 0.362407 0.355758 0.34924 0.342848 0.336596 0.330467 0.324467 0.318572 0.312812 0.307154 0.301624 0.296196 0.290912 0.285725 0.280634 0.275672 0.27079 0.265971 0.261252 0.256626 0.25204 0.247554 0.24314 0.238801 0.234497 0.230302 0.226197 0.222155 0.218192 0.214295 0.210477 0.206746 0.203072 0.199437 0.195889 0.19241 0.188974 0.185584 0.182244 0.17894 0.175711 0.172519 0.16939 0.16628 0.163221 0.160213 0.157246 0.154315 0.151428 0.148575 0.145757 0.142979 0.140236 0.137531 0.134878 0.132264 0.129683 0.127158 0.124657 0.122201 0.119801 0.117454 0.115135 0.112854 0.110611 0.108412 0.106256 0.104136 0.102064 0.100032 0.0980376 0.0960644 0.0941141 0.0921986 0.0903289 0.0884919 0.0866676 0.0848517 0.0830585 0.0813188 0.0796083 0.0779184 0.0762486 0.0746114 0.0730145 0.07144 0.0699091 0.0684029 0.0669311 0.0654618 0.063991 0.0625747 0.0611712 0.059794 0.0584383 0.057092 0.0557857 0.0545103 0.053245 0.052014 0.0507966 0.0496031 0.0484286 0.0472363 0.0460908 0.0449453 0.0438379 0.0427547 0.0416889 0.0406587 0.039632 0.0386399 0.0376444 0.036679 0.035725 0.0348032 0.0338738 0.0329766 0.0320974 0.031239 0.0303946 0.0295579 0.0287406 0.0279636 0.0272025 0.0264528 0.0257049 0.0249971 0.0242688 0.0235974 0.0229332 0.0222832 0.0216475 0.0210144 0.0203963 0.0197842 0.0191988 0.0186158 0.0180418 0.0175081 0.0169621 0.0164348 0.0159216 0.0154083 0.0149023 0.0144097 0.0139175 0.0134389 0.0129693 0.0125249 0.01209 0.0116608 0.0112552 0.0108492 0.0104716 0.0100945 0.00971298 0.00934648 0.00899671 0.00864885 0.00832209 0.00799277 0.00767134 0.00736193 0.00704603 0.00672616 0.00644821 0.00616917 0.00589636 0.00563872 0.00538557 0.00513767 0.0048775 0.00463976 0.00439995 0.00417459 0.00396006 0.00375569 0.00354509 0.00334224 0.00315452 0.00297302 0.00279076 0.0026263 0.00245196 0.00228028 0.00210945 0.00194677 0.0017792 0.00163269 0.00149355 0.00132872 0.00119599 0.00108381 0.000976571 0.000874138 0.000792739 0.000715018 0.000638786 0.0005704 0.000499363 0.000430392 0.000364973 0.00031709 0.000258993 0.000206483 0.000157717 0.000123153 8.89472e-005 ];
Precision_AC = [0.14847 0.151955 0.161413 0.170649 0.179248 0.187142 0.194551 0.201608 0.208299 0.214703 0.220866 0.22678 0.232449 0.237895 0.243155 0.248261 0.253218 0.258004 0.262627 0.267127 0.271483 0.275684 0.279749 0.283724 0.287607 0.291392 0.295113 0.298789 0.302291 0.305633 0.308858 0.312006 0.315059 0.318034 0.320921 0.323737 0.326448 0.329062 0.331589 0.33404 0.336427 0.33876 0.341036 0.343266 0.345449 0.347594 0.349716 0.351788 0.353809 0.355771 0.357661 0.359511 0.361325 0.363075 0.364772 0.366428 0.368073 0.369691 0.371267 0.372839 0.374356 0.375839 0.377319 0.378809 0.38025 0.381666 0.383036 0.384364 0.385668 0.386886 0.388074 0.389217 0.390349 0.391427 0.392462 0.393424 0.394379 0.395325 0.396276 0.397168 0.398046 0.398897 0.399715 0.400528 0.401283 0.402049 0.402793 0.403557 0.404298 0.405062 0.405743 0.406432 0.407098 0.407787 0.408391 0.409043 0.409691 0.410258 0.410837 0.41136 0.41185 0.412334 0.41278 0.413193 0.413583 0.414 0.414412 0.41471 0.415125 0.415505 0.415818 0.416127 0.41645 0.416713 0.41702 0.417292 0.417546 0.417799 0.418062 0.418194 0.418278 0.418494 0.418657 0.418744 0.418885 0.418959 0.419087 0.419175 0.41919 0.419144 0.419111 0.419027 0.418963 0.418819 0.418762 0.418632 0.418459 0.418216 0.41812 0.418008 0.417907 0.417735 0.417377 0.417127 0.416855 0.416547 0.416292 0.416059 0.415758 0.415538 0.415199 0.41482 0.4146 0.414235 0.413809 0.413299 0.412776 0.412334 0.41206 0.41159 0.411269 0.410897 0.410497 0.410194 0.409689 0.409343 0.408921 0.408377 0.407954 0.407473 0.407014 0.406604 0.40619 0.405698 0.404949 0.404298 0.403809 0.403482 0.403042 0.402362 0.40177 0.401423 0.401016 0.400341 0.399928 0.399048 0.398452 0.397704 0.397286 0.396593 0.396261 0.395652 0.395256 0.394979 0.394535 0.393965 0.393759 0.393474 0.392801 0.39228 0.391749 0.391019 0.3904 0.389947 0.38927 0.388737 0.3878 0.387524 0.387071 0.386471 0.385891 0.385346 0.384265 0.383777 0.383413 0.382812 0.382791 0.382765 0.381927 0.381561 0.381362 0.380497 0.379854 0.379397 0.378407 0.377751 0.377359 0.376491 0.376004 0.375334 0.374679 0.374075 0.373723 0.373653 0.37346 0.37194 0.370352 0.370114 0.369626 0.369421 0.369016 0.368399 0.368433 0.368004 0.367437 0.366849 0.36731 0.366764 0.366085 0.365872 0.365264 0.36442 0.36593 0.366265 0.365846 0.365069 ];
TPR_AC = [1 0.995776 0.97412 0.947337 0.920068 0.893459 0.867941 0.843745 0.820792 0.799085 0.778509 0.758977 0.740356 0.722582 0.70552 0.689136 0.673415 0.658287 0.643634 0.629505 0.615825 0.602563 0.589748 0.577318 0.565386 0.553785 0.5426 0.531723 0.521127 0.510797 0.500698 0.490904 0.481328 0.471979 0.462898 0.454042 0.445425 0.436981 0.428741 0.420673 0.412809 0.405149 0.397616 0.39028 0.383091 0.376065 0.369165 0.362407 0.355758 0.34924 0.342848 0.336596 0.330467 0.324467 0.318572 0.312812 0.307154 0.301624 0.296196 0.290912 0.285725 0.280634 0.275672 0.27079 0.265971 0.261252 0.256626 0.25204 0.247554 0.24314 0.238801 0.234497 0.230302 0.226197 0.222155 0.218192 0.214295 0.210477 0.206746 0.203072 0.199437 0.195889 0.19241 0.188974 0.185584 0.182244 0.17894 0.175711 0.172519 0.16939 0.16628 0.163221 0.160213 0.157246 0.154315 0.151428 0.148575 0.145757 0.142979 0.140236 0.137531 0.134878 0.132264 0.129683 0.127158 0.124657 0.122201 0.119801 0.117454 0.115135 0.112854 0.110611 0.108412 0.106256 0.104136 0.102064 0.100032 0.0980376 0.0960644 0.0941141 0.0921986 0.0903289 0.0884919 0.0866676 0.0848517 0.0830585 0.0813188 0.0796083 0.0779184 0.0762486 0.0746114 0.0730145 0.07144 0.0699091 0.0684029 0.0669311 0.0654618 0.063991 0.0625747 0.0611712 0.059794 0.0584383 0.057092 0.0557857 0.0545103 0.053245 0.052014 0.0507966 0.0496031 0.0484286 0.0472363 0.0460908 0.0449453 0.0438379 0.0427547 0.0416889 0.0406587 0.039632 0.0386399 0.0376444 0.036679 0.035725 0.0348032 0.0338738 0.0329766 0.0320974 0.031239 0.0303946 0.0295579 0.0287406 0.0279636 0.0272025 0.0264528 0.0257049 0.0249971 0.0242688 0.0235974 0.0229332 0.0222832 0.0216475 0.0210144 0.0203963 0.0197842 0.0191988 0.0186158 0.0180418 0.0175081 0.0169621 0.0164348 0.0159216 0.0154083 0.0149023 0.0144097 0.0139175 0.0134389 0.0129693 0.0125249 0.01209 0.0116608 0.0112552 0.0108492 0.0104716 0.0100945 0.00971298 0.00934648 0.00899671 0.00864885 0.00832209 0.00799277 0.00767134 0.00736193 0.00704603 0.00672616 0.00644821 0.00616917 0.00589636 0.00563872 0.00538557 0.00513767 0.0048775 0.00463976 0.00439995 0.00417459 0.00396006 0.00375569 0.00354509 0.00334224 0.00315452 0.00297302 0.00279076 0.0026263 0.00245196 0.00228028 0.00210945 0.00194677 0.0017792 0.00163269 0.00149355 0.00132872 0.00119599 0.00108381 0.000976571 0.000874138 0.000792739 0.000715018 0.000638786 0.0005704 0.000499363 0.000430392 0.000364973 0.00031709 0.000258993 0.000206483 0.000157717 0.000123153 8.89472e-005 ];
FPR_AC = [1 0.959601 0.865491 0.785424 0.719148 0.663737 0.616461 0.57558 0.539738 0.507934 0.479445 0.453768 0.430472 0.409172 0.389577 0.371457 0.35465 0.339019 0.324464 0.310846 0.298028 0.285988 0.27465 0.263937 0.253806 0.244204 0.235093 0.226438 0.218206 0.210378 0.202908 0.195774 0.188957 0.182436 0.176207 0.170246 0.164549 0.159093 0.153875 0.148861 0.144039 0.139403 0.134946 0.130651 0.126519 0.122548 0.118715 0.115027 0.11147 0.108032 0.104724 0.101534 0.0984557 0.095486 0.0926205 0.0898483 0.0871681 0.0845798 0.0820754 0.0796587 0.0773262 0.0750708 0.0728882 0.0707731 0.0687259 0.0667368 0.064818 0.0629577 0.0611519 0.0594067 0.0577179 0.0560841 0.0544985 0.0529581 0.0514649 0.050018 0.0486124 0.0472468 0.0459171 0.044633 0.0433814 0.0421705 0.0409923 0.0398482 0.0387404 0.0376666 0.0366257 0.0356147 0.0346301 0.0336765 0.0327467 0.0318436 0.0309661 0.0301122 0.0292829 0.0284748 0.0276922 0.0269325 0.026191 0.0254737 0.0247732 0.024093 0.0234314 0.0227879 0.0221642 0.0215541 0.0209568 0.020382 0.0198197 0.0192756 0.0187474 0.0182336 0.0177342 0.0172493 0.0167762 0.016316 0.0158698 0.0154344 0.0150098 0.0146001 0.0142004 0.0138116 0.0134328 0.0130652 0.0127044 0.0123556 0.0120147 0.0116826 0.0113593 0.0110461 0.0107418 0.0104462 0.0101581 0.00987871 0.00960505 0.00933802 0.00907705 0.0088246 0.00857756 0.00833797 0.00810508 0.00787879 0.00765781 0.00744191 0.00723238 0.00702797 0.00682949 0.00663576 0.00644589 0.0062599 0.00608094 0.00590594 0.00573464 0.00556917 0.00540783 0.0052517 0.00509978 0.00495111 0.00480601 0.00466412 0.00452421 0.00438855 0.00425668 0.00412836 0.00400366 0.00388146 0.00376355 0.00364873 0.00353631 0.00342814 0.00332092 0.00321762 0.00311719 0.00301998 0.00292501 0.00283259 0.0027419 0.00265348 0.0025683 0.00248561 0.00240428 0.00232507 0.00224813 0.0021735 0.00209994 0.00202881 0.00195978 0.00189254 0.00182685 0.0017633 0.00169984 0.00163933 0.00157983 0.00152178 0.00146513 0.00141015 0.00135659 0.00130415 0.00125331 0.00120456 0.00115728 0.00111124 0.00106674 0.00102429 0.000982904 0.000943325 0.000904434 0.000866834 0.00083082 0.00079592 0.000762104 0.000729314 0.000697383 0.000666369 0.000635818 0.000606404 0.000577128 0.000548904 0.000521709 0.000495114 0.000469793 0.000445445 0.00042216 0.000399492 0.0003776 0.000356406 0.000336168 0.000316777 0.000297703 0.000279229 0.000261832 0.000245137 0.000228758 0.000213383 0.000198286 0.000183724 0.000169886 0.000156842 0.000144265 0.000132481 0.000121218 0.000110049 9.91149e-005 8.90631e-005 7.93551e-005 7.01306e-005 6.1317e-005 5.33066e-005 4.58096e-005 3.85927e-005 3.20934e-005 2.62428e-005 2.06306e-005 1.54069e-005 1.14835e-005 8.22597e-006 ];
plot(Recall_AC, Precision_AC, ':k', 'linewidth', 1);
Recall_OBJ = [1 0.994519 0.994519 0.994519 0.994519 0.994519 0.994519 0.994519 0.994519 0.994519 0.994519 0.994519 0.99451 0.99451 0.994509 0.994509 0.994509 0.994509 0.99447 0.994463 0.99446 0.994422 0.994331 0.994205 0.994117 0.993605 0.992944 0.992259 0.990246 0.989171 0.987184 0.984946 0.982169 0.979804 0.977743 0.975246 0.973185 0.97104 0.968912 0.966425 0.964422 0.962353 0.960634 0.959145 0.957842 0.956669 0.955733 0.954857 0.954074 0.953028 0.951934 0.950837 0.94969 0.948388 0.946816 0.945191 0.943861 0.941726 0.940179 0.937154 0.934462 0.93188 0.928975 0.925864 0.922151 0.918718 0.915002 0.911687 0.908886 0.90671 0.903771 0.90135 0.898498 0.895195 0.89198 0.887961 0.885139 0.881628 0.877827 0.875026 0.872719 0.87042 0.867652 0.864826 0.861907 0.858456 0.854434 0.850793 0.846882 0.843277 0.839936 0.836804 0.833636 0.830738 0.827303 0.823911 0.819594 0.815722 0.810992 0.80665 0.802791 0.79885 0.794942 0.791138 0.786572 0.78364 0.779469 0.77564 0.770904 0.76651 0.761132 0.756156 0.750881 0.745793 0.74104 0.735524 0.729496 0.724972 0.719892 0.716055 0.71236 0.708697 0.705799 0.702396 0.698458 0.694855 0.690537 0.684156 0.676812 0.668846 0.661155 0.653882 0.647727 0.64212 0.636855 0.632725 0.628671 0.624487 0.620981 0.617868 0.613466 0.609464 0.60444 0.599906 0.593817 0.586833 0.578801 0.57049 0.563003 0.556759 0.550671 0.544785 0.539703 0.534674 0.530143 0.525448 0.520472 0.515104 0.509553 0.503551 0.498106 0.492433 0.485896 0.48027 0.47545 0.469747 0.463994 0.458752 0.453755 0.448415 0.442965 0.436033 0.428679 0.421917 0.415326 0.409981 0.404445 0.399513 0.3947 0.389236 0.38346 0.376653 0.369648 0.362692 0.355834 0.348837 0.341974 0.336349 0.331735 0.326079 0.321045 0.314804 0.308572 0.302454 0.295241 0.28893 0.283274 0.278093 0.272523 0.266684 0.259991 0.253059 0.247545 0.242218 0.238112 0.233922 0.229791 0.225357 0.220946 0.217197 0.213066 0.20949 0.206101 0.201485 0.197407 0.192268 0.186857 0.182159 0.177001 0.170764 0.16398 0.156934 0.150307 0.143741 0.135247 0.127235 0.119624 0.113104 0.105398 0.0987996 0.0924497 0.0870249 0.0815179 0.0775413 0.0750105 0.0727065 0.0709139 0.0697348 0.0688095 0.0679926 0.0673527 0.0666445 0.0663444 0.0657934 0.065323 0.0645726 0.0637847 0.0634004 0.0626409 0.0618201 0.0606051 0.0593216 0.0576939 0.0558356 0.0525981 0.0506723 ];
Precision_OBJ = [0.14847 0.166276 0.166276 0.166276 0.166276 0.166276 0.166276 0.166276 0.166276 0.166276 0.166276 0.166277 0.166278 0.16628 0.166286 0.166286 0.166287 0.166316 0.166347 0.166463 0.166536 0.166847 0.167077 0.167542 0.16816 0.169453 0.170864 0.172598 0.174657 0.177816 0.180633 0.184884 0.188713 0.19224 0.195785 0.199277 0.202519 0.205294 0.208174 0.210751 0.212861 0.214741 0.216728 0.218449 0.220024 0.221435 0.222978 0.223863 0.224768 0.225947 0.22711 0.228387 0.230067 0.232017 0.233639 0.23534 0.237834 0.240243 0.243293 0.246282 0.249258 0.251982 0.254635 0.257118 0.259959 0.263003 0.265846 0.269047 0.271486 0.273954 0.275966 0.278288 0.280164 0.282307 0.285096 0.28726 0.289418 0.291488 0.293837 0.296423 0.29885 0.301392 0.30381 0.306075 0.308452 0.311754 0.314808 0.318097 0.321262 0.324141 0.326729 0.32898 0.331165 0.333645 0.335814 0.337947 0.340508 0.343464 0.34583 0.348005 0.350789 0.352992 0.354972 0.356954 0.359146 0.361158 0.36309 0.364914 0.367021 0.369413 0.371874 0.374745 0.377623 0.380797 0.383618 0.386097 0.388605 0.391232 0.393069 0.395145 0.397107 0.39915 0.400805 0.402153 0.403733 0.405742 0.408096 0.410461 0.413151 0.416291 0.419343 0.421969 0.42433 0.426766 0.42888 0.430605 0.431976 0.433089 0.434504 0.43631 0.437763 0.439326 0.440857 0.443354 0.445489 0.448167 0.450848 0.452782 0.454536 0.45609 0.458156 0.460091 0.461691 0.463658 0.464769 0.466668 0.467784 0.469575 0.470637 0.472743 0.474853 0.477108 0.478407 0.479908 0.481855 0.483442 0.485087 0.48717 0.488875 0.490082 0.491842 0.493572 0.495091 0.497287 0.498919 0.500691 0.501723 0.50342 0.505064 0.506127 0.507797 0.508765 0.509687 0.511754 0.513085 0.514771 0.515613 0.516143 0.517733 0.519007 0.520305 0.521372 0.523135 0.524683 0.525915 0.52716 0.528172 0.529041 0.529755 0.531447 0.532311 0.532244 0.533097 0.533861 0.534544 0.535282 0.536982 0.537733 0.537856 0.537519 0.537511 0.538555 0.538944 0.539682 0.540458 0.540769 0.541157 0.541611 0.541747 0.542405 0.543894 0.543284 0.543263 0.542888 0.540704 0.540176 0.541164 0.539919 0.541642 0.541183 0.541325 0.541032 0.541545 0.541501 0.541475 0.542516 0.543121 0.543337 0.543761 0.543775 0.543751 0.544441 0.545179 0.545265 0.545467 0.545166 0.546178 0.545897 0.546331 0.546213 0.546686 0.545969 0.544417 0.542984 0.541229 0.539259 ];
TPR_OBJ = [1 0.994519 0.994519 0.994519 0.994519 0.994519 0.994519 0.994519 0.994519 0.994519 0.994519 0.994519 0.99451 0.99451 0.994509 0.994509 0.994509 0.994509 0.99447 0.994463 0.99446 0.994422 0.994331 0.994205 0.994117 0.993605 0.992944 0.992259 0.990246 0.989171 0.987184 0.984946 0.982169 0.979804 0.977743 0.975246 0.973185 0.97104 0.968912 0.966425 0.964422 0.962353 0.960634 0.959145 0.957842 0.956669 0.955733 0.954857 0.954074 0.953028 0.951934 0.950837 0.94969 0.948388 0.946816 0.945191 0.943861 0.941726 0.940179 0.937154 0.934462 0.93188 0.928975 0.925864 0.922151 0.918718 0.915002 0.911687 0.908886 0.90671 0.903771 0.90135 0.898498 0.895195 0.89198 0.887961 0.885139 0.881628 0.877827 0.875026 0.872719 0.87042 0.867652 0.864826 0.861907 0.858456 0.854434 0.850793 0.846882 0.843277 0.839936 0.836804 0.833636 0.830738 0.827303 0.823911 0.819594 0.815722 0.810992 0.80665 0.802791 0.79885 0.794942 0.791138 0.786572 0.78364 0.779469 0.77564 0.770904 0.76651 0.761132 0.756156 0.750881 0.745793 0.74104 0.735524 0.729496 0.724972 0.719892 0.716055 0.71236 0.708697 0.705799 0.702396 0.698458 0.694855 0.690537 0.684156 0.676812 0.668846 0.661155 0.653882 0.647727 0.64212 0.636855 0.632725 0.628671 0.624487 0.620981 0.617868 0.613466 0.609464 0.60444 0.599906 0.593817 0.586833 0.578801 0.57049 0.563003 0.556759 0.550671 0.544785 0.539703 0.534674 0.530143 0.525448 0.520472 0.515104 0.509553 0.503551 0.498106 0.492433 0.485896 0.48027 0.47545 0.469747 0.463994 0.458752 0.453755 0.448415 0.442965 0.436033 0.428679 0.421917 0.415326 0.409981 0.404445 0.399513 0.3947 0.389236 0.38346 0.376653 0.369648 0.362692 0.355834 0.348837 0.341974 0.336349 0.331735 0.326079 0.321045 0.314804 0.308572 0.302454 0.295241 0.28893 0.283274 0.278093 0.272523 0.266684 0.259991 0.253059 0.247545 0.242218 0.238112 0.233922 0.229791 0.225357 0.220946 0.217197 0.213066 0.20949 0.206101 0.201485 0.197407 0.192268 0.186857 0.182159 0.177001 0.170764 0.16398 0.156934 0.150307 0.143741 0.135247 0.127235 0.119624 0.113104 0.105398 0.0987996 0.0924497 0.0870249 0.0815179 0.0775413 0.0750105 0.0727065 0.0709139 0.0697348 0.0688095 0.0679926 0.0673527 0.0666445 0.0663444 0.0657934 0.065323 0.0645726 0.0637847 0.0634004 0.0626409 0.0618201 0.0606051 0.0593216 0.0576939 0.0558356 0.0525981 0.0506723 ];
FPR_OBJ = [1 0.885711 0.885711 0.885711 0.88571 0.885709 0.885709 0.885709 0.885707 0.885707 0.885707 0.885683 0.885672 0.885644 0.8856 0.885586 0.88557 0.885518 0.88509 0.88483 0.884545 0.883471 0.88247 0.881046 0.878551 0.873889 0.868953 0.861576 0.851325 0.838886 0.826052 0.809596 0.79293 0.777339 0.761191 0.745333 0.730476 0.717253 0.704576 0.692273 0.681777 0.671875 0.66269 0.65539 0.648444 0.642301 0.635879 0.631231 0.627236 0.622796 0.618812 0.614432 0.609807 0.60531 0.600525 0.595549 0.589511 0.582816 0.575455 0.567992 0.560458 0.553196 0.546016 0.538951 0.530085 0.520399 0.511493 0.503284 0.495999 0.489265 0.48289 0.476113 0.469317 0.462088 0.453798 0.446303 0.439463 0.432877 0.426322 0.420552 0.415168 0.410032 0.404862 0.399661 0.394145 0.387856 0.38116 0.374871 0.368629 0.362589 0.357166 0.352403 0.347642 0.342979 0.338382 0.333979 0.329004 0.323501 0.317637 0.312459 0.307214 0.302676 0.298463 0.294533 0.290104 0.286556 0.28262 0.278856 0.27462 0.27003 0.264758 0.259249 0.253989 0.248719 0.243985 0.239158 0.234862 0.231258 0.227705 0.224792 0.221982 0.219048 0.216282 0.213713 0.210817 0.207836 0.204141 0.199705 0.194982 0.18988 0.185015 0.18042 0.176275 0.172877 0.169739 0.167094 0.165016 0.163081 0.161078 0.15896 0.156957 0.154818 0.152397 0.149751 0.146676 0.14305 0.139173 0.135437 0.131952 0.128728 0.125881 0.123002 0.120369 0.118058 0.116211 0.114172 0.112405 0.110198 0.108139 0.106051 0.103801 0.101176 0.0989392 0.0966775 0.0946946 0.0928901 0.0908362 0.0888824 0.0869737 0.0849883 0.0830102 0.0807268 0.0785205 0.0765302 0.074598 0.072813 0.0712915 0.0697878 0.0681933 0.0666392 0.0648626 0.0631975 0.0609749 0.0588672 0.0568398 0.0548356 0.0528914 0.0515099 0.0501489 0.0487628 0.0474327 0.0460134 0.0445382 0.0428168 0.0412976 0.0400483 0.0390341 0.0380905 0.0372717 0.0362664 0.0353122 0.034298 0.0333018 0.0324765 0.0317025 0.0309567 0.0302377 0.0294337 0.0287785 0.0281721 0.0274537 0.0266808 0.0258259 0.0247882 0.0238499 0.0227696 0.0215785 0.0204539 0.019289 0.0180033 0.0166523 0.0155732 0.0144008 0.0132657 0.0122392 0.0112844 0.0104368 0.00975928 0.0091743 0.00864538 0.00818478 0.00776945 0.00750215 0.00729809 0.00713336 0.00697951 0.00685596 0.0067659 0.00668742 0.00660185 0.00653456 0.00645739 0.00635793 0.00628325 0.00617667 0.00609427 0.00600528 0.005888 0.00578401 0.00564388 0.00547762 0.0052586 0.00499426 0.00472075 0.00431143 0.00393924 ];
plot(Recall_OBJ, Precision_OBJ, ':b', 'linewidth', 1);
Recall_BMS = [1 0.93846 0.936992 0.933609 0.929273 0.924888 0.922353 0.919868 0.917559 0.915252 0.912025 0.908492 0.905609 0.90256 0.899162 0.895314 0.892072 0.888623 0.885127 0.882069 0.878373 0.875233 0.871877 0.868067 0.864402 0.861297 0.857794 0.85408 0.85014 0.846502 0.843129 0.84025 0.83658 0.832668 0.828717 0.825268 0.821281 0.817723 0.814387 0.810899 0.807397 0.803713 0.800352 0.796922 0.792636 0.788769 0.785115 0.781555 0.777976 0.774361 0.771439 0.767591 0.763413 0.758738 0.755593 0.752491 0.749432 0.746183 0.74277 0.739335 0.736706 0.732924 0.72961 0.725792 0.722021 0.716919 0.713518 0.710096 0.706726 0.702194 0.699117 0.695725 0.692187 0.688394 0.685575 0.682227 0.678381 0.675212 0.671641 0.66837 0.665406 0.662547 0.659568 0.65629 0.65335 0.648836 0.64281 0.639766 0.637022 0.632805 0.630322 0.627086 0.624419 0.621228 0.6179 0.614827 0.611938 0.608333 0.605838 0.602394 0.599414 0.596279 0.592705 0.589607 0.586483 0.583743 0.581068 0.578358 0.575689 0.57243 0.569018 0.565829 0.562802 0.559594 0.556011 0.55239 0.549433 0.545944 0.542918 0.540117 0.537326 0.53434 0.531834 0.52959 0.526522 0.52354 0.520814 0.518121 0.516406 0.506243 0.50336 0.501054 0.498584 0.496213 0.493039 0.489767 0.487071 0.484532 0.48126 0.478731 0.475843 0.473282 0.470207 0.467603 0.464066 0.46166 0.458925 0.455592 0.452841 0.450254 0.447455 0.44466 0.442032 0.439508 0.436281 0.433676 0.431182 0.42877 0.425972 0.423328 0.420508 0.417883 0.415489 0.412629 0.410092 0.407936 0.405674 0.402754 0.399937 0.397986 0.395527 0.390999 0.388216 0.385968 0.383493 0.38063 0.378035 0.37541 0.372794 0.370084 0.367101 0.364533 0.36183 0.359343 0.356454 0.353525 0.351258 0.348815 0.346471 0.344397 0.340966 0.338113 0.334613 0.332093 0.329682 0.327115 0.324556 0.321728 0.319016 0.316536 0.314041 0.311204 0.308462 0.306601 0.303357 0.300686 0.298076 0.295751 0.293845 0.291136 0.288591 0.286522 0.284261 0.28209 0.279088 0.277154 0.274725 0.271785 0.269602 0.267214 0.264192 0.261967 0.259332 0.256678 0.254311 0.251484 0.249216 0.245844 0.24316 0.240897 0.238203 0.235269 0.232896 0.230204 0.227401 0.224861 0.222322 0.219575 0.216872 0.213943 0.21177 0.207637 0.204128 0.20144 0.197941 0.195025 0.191374 0.187008 0.183132 0.178857 0.174636 0.170226 0.165253 0.160771 0.156551 0.153268 ];
Precision_BMS = [0.14847 0.228631 0.233011 0.241335 0.249768 0.257911 0.263524 0.26748 0.272298 0.276613 0.282418 0.288247 0.294093 0.299491 0.305505 0.31118 0.317695 0.323552 0.328421 0.333669 0.338813 0.34364 0.348387 0.353408 0.357904 0.363343 0.367891 0.372352 0.376661 0.380766 0.385048 0.38908 0.393387 0.397827 0.401847 0.405502 0.409212 0.413901 0.417619 0.420993 0.424908 0.428124 0.431325 0.434806 0.438706 0.441778 0.444475 0.447794 0.451078 0.454361 0.457492 0.460405 0.463864 0.466322 0.469275 0.471507 0.474255 0.477232 0.480086 0.483033 0.485187 0.487381 0.489946 0.492165 0.495023 0.497984 0.499695 0.501975 0.504187 0.506204 0.508439 0.510616 0.512585 0.514982 0.516671 0.518626 0.520625 0.522752 0.524869 0.526987 0.528961 0.530605 0.532352 0.533872 0.535793 0.537779 0.54078 0.542372 0.544086 0.545503 0.547235 0.54899 0.550589 0.55171 0.553426 0.55499 0.556488 0.558297 0.559459 0.560954 0.562112 0.563331 0.564429 0.565428 0.565823 0.567012 0.568089 0.569405 0.57057 0.571943 0.573217 0.574389 0.575421 0.576646 0.578154 0.579326 0.580486 0.581433 0.582398 0.583202 0.583948 0.585119 0.58632 0.587242 0.588792 0.589157 0.590668 0.591504 0.592035 0.594534 0.594884 0.596069 0.597248 0.598306 0.599342 0.600302 0.601446 0.602064 0.602822 0.603636 0.604337 0.605028 0.605699 0.606497 0.606908 0.608145 0.609079 0.609838 0.610442 0.611041 0.611566 0.612315 0.612961 0.613055 0.613522 0.614129 0.61496 0.615562 0.61597 0.616591 0.617274 0.617321 0.617824 0.618584 0.618945 0.619484 0.620081 0.620589 0.621225 0.621791 0.62215 0.623278 0.623764 0.623916 0.62392 0.624291 0.624173 0.624565 0.62525 0.624959 0.625326 0.625557 0.626037 0.626515 0.626659 0.627045 0.626988 0.627567 0.627906 0.628341 0.628387 0.628399 0.628824 0.629104 0.629428 0.629739 0.629667 0.629579 0.629627 0.630075 0.629842 0.630008 0.630156 0.630285 0.630198 0.630444 0.630751 0.630742 0.631481 0.631657 0.631941 0.632307 0.632655 0.633373 0.633901 0.633922 0.634293 0.634203 0.634547 0.63442 0.63509 0.635098 0.635246 0.635409 0.635895 0.635984 0.63599 0.635905 0.63636 0.636496 0.636223 0.636087 0.636436 0.636361 0.636366 0.636853 0.636846 0.636365 0.636557 0.636415 0.636908 0.636869 0.636746 0.637152 0.637468 0.638169 0.63798 0.63791 0.638143 0.63835 0.639136 0.639319 0.638693 0.638331 0.637888 0.637994 ];
TPR_BMS = [1 0.93846 0.936992 0.933609 0.929273 0.924888 0.922353 0.919868 0.917559 0.915252 0.912025 0.908492 0.905609 0.90256 0.899162 0.895314 0.892072 0.888623 0.885127 0.882069 0.878373 0.875233 0.871877 0.868067 0.864402 0.861297 0.857794 0.85408 0.85014 0.846502 0.843129 0.84025 0.83658 0.832668 0.828717 0.825268 0.821281 0.817723 0.814387 0.810899 0.807397 0.803713 0.800352 0.796922 0.792636 0.788769 0.785115 0.781555 0.777976 0.774361 0.771439 0.767591 0.763413 0.758738 0.755593 0.752491 0.749432 0.746183 0.74277 0.739335 0.736706 0.732924 0.72961 0.725792 0.722021 0.716919 0.713518 0.710096 0.706726 0.702194 0.699117 0.695725 0.692187 0.688394 0.685575 0.682227 0.678381 0.675212 0.671641 0.66837 0.665406 0.662547 0.659568 0.65629 0.65335 0.648836 0.64281 0.639766 0.637022 0.632805 0.630322 0.627086 0.624419 0.621228 0.6179 0.614827 0.611938 0.608333 0.605838 0.602394 0.599414 0.596279 0.592705 0.589607 0.586483 0.583743 0.581068 0.578358 0.575689 0.57243 0.569018 0.565829 0.562802 0.559594 0.556011 0.55239 0.549433 0.545944 0.542918 0.540117 0.537326 0.53434 0.531834 0.52959 0.526522 0.52354 0.520814 0.518121 0.516406 0.506243 0.50336 0.501054 0.498584 0.496213 0.493039 0.489767 0.487071 0.484532 0.48126 0.478731 0.475843 0.473282 0.470207 0.467603 0.464066 0.46166 0.458925 0.455592 0.452841 0.450254 0.447455 0.44466 0.442032 0.439508 0.436281 0.433676 0.431182 0.42877 0.425972 0.423328 0.420508 0.417883 0.415489 0.412629 0.410092 0.407936 0.405674 0.402754 0.399937 0.397986 0.395527 0.390999 0.388216 0.385968 0.383493 0.38063 0.378035 0.37541 0.372794 0.370084 0.367101 0.364533 0.36183 0.359343 0.356454 0.353525 0.351258 0.348815 0.346471 0.344397 0.340966 0.338113 0.334613 0.332093 0.329682 0.327115 0.324556 0.321728 0.319016 0.316536 0.314041 0.311204 0.308462 0.306601 0.303357 0.300686 0.298076 0.295751 0.293845 0.291136 0.288591 0.286522 0.284261 0.28209 0.279088 0.277154 0.274725 0.271785 0.269602 0.267214 0.264192 0.261967 0.259332 0.256678 0.254311 0.251484 0.249216 0.245844 0.24316 0.240897 0.238203 0.235269 0.232896 0.230204 0.227401 0.224861 0.222322 0.219575 0.216872 0.213943 0.21177 0.207637 0.204128 0.20144 0.197941 0.195025 0.191374 0.187008 0.183132 0.178857 0.174636 0.170226 0.165253 0.160771 0.156551 0.153268 ];
FPR_BMS = [1 0.605676 0.587752 0.555565 0.524753 0.498496 0.482311 0.470959 0.460048 0.450536 0.438842 0.426807 0.416685 0.40688 0.396023 0.385692 0.374952 0.365935 0.357355 0.348805 0.340564 0.332751 0.325731 0.317863 0.310838 0.304021 0.29756 0.290859 0.284555 0.278501 0.272891 0.267902 0.262263 0.256929 0.251721 0.247248 0.243001 0.237505 0.233289 0.229078 0.224706 0.220811 0.217216 0.213264 0.208672 0.205173 0.202136 0.198406 0.195059 0.191886 0.188711 0.18502 0.181442 0.178331 0.175504 0.172915 0.170509 0.167859 0.165306 0.162569 0.160406 0.157957 0.155417 0.152955 0.150303 0.146646 0.144511 0.142459 0.14026 0.137939 0.13609 0.134109 0.132372 0.13018 0.128487 0.126529 0.124763 0.122924 0.121186 0.119104 0.117655 0.11612 0.114665 0.113171 0.111561 0.109564 0.106365 0.105196 0.103636 0.102169 0.100929 0.0993616 0.0982209 0.0970436 0.0957964 0.0945594 0.0932621 0.0916754 0.0907554 0.0896459 0.088683 0.0874098 0.0860545 0.0849249 0.0839587 0.0829401 0.082009 0.0810602 0.0800019 0.0787523 0.0777752 0.076968 0.0758952 0.0748448 0.0736679 0.0727724 0.0719143 0.0709977 0.0701625 0.0693236 0.0687129 0.0678364 0.0671169 0.0663862 0.0654755 0.0647447 0.0638351 0.0631086 0.0627566 0.0588311 0.0582802 0.0576269 0.0568861 0.0562173 0.055494 0.0547634 0.0540256 0.0532779 0.052505 0.0519607 0.0513527 0.050804 0.0502124 0.049575 0.0488842 0.0483868 0.0478622 0.0471399 0.0465155 0.045972 0.0454861 0.0448948 0.044273 0.0438894 0.0432737 0.0427719 0.0422342 0.0418123 0.0413168 0.0407692 0.0401123 0.0397216 0.039332 0.0388267 0.0384093 0.0379515 0.0375245 0.0371351 0.0365912 0.0362298 0.0359311 0.0348294 0.0342987 0.0339848 0.0336445 0.033191 0.0328553 0.0324365 0.0320791 0.0317972 0.0313692 0.0310397 0.0306572 0.0303753 0.030007 0.029667 0.0292772 0.0289318 0.0285446 0.0282808 0.0278228 0.0274341 0.0268945 0.0265643 0.026234 0.0259006 0.0255652 0.0252301 0.0249334 0.0245757 0.0243292 0.0240216 0.0236866 0.0234857 0.0231674 0.0228076 0.022509 0.0222937 0.0220506 0.0218455 0.021521 0.021261 0.0209723 0.0206843 0.0203463 0.0201397 0.0198981 0.0196066 0.0192852 0.0190819 0.0186909 0.0184805 0.0182233 0.0179892 0.0176767 0.0174555 0.0172712 0.017028 0.0167184 0.0165236 0.0163484 0.0160324 0.0157939 0.0156054 0.0153689 0.0151556 0.0149264 0.0146878 0.0144889 0.0142661 0.0140302 0.0138062 0.0135588 0.0133888 0.0131379 0.0129213 0.0127397 0.0125117 0.0123226 0.0120706 0.0117574 0.0114518 0.0112083 0.011027 0.0108897 0.0107942 ];
plot(Recall_BMS, Precision_BMS, ':g', 'linewidth', 1);
Recall_COV = [1 0.972177 0.936191 0.907311 0.882595 0.860937 0.841245 0.823253 0.806659 0.791145 0.776632 0.762931 0.749915 0.737537 0.725709 0.714324 0.703435 0.692935 0.682788 0.67302 0.663559 0.654357 0.645417 0.636732 0.628297 0.620115 0.61216 0.604378 0.596788 0.58937 0.582088 0.575004 0.56808 0.561322 0.554702 0.548173 0.541776 0.535477 0.52927 0.52318 0.517178 0.511287 0.505526 0.499857 0.494285 0.488812 0.483434 0.478113 0.472896 0.467726 0.46264 0.457617 0.452666 0.447774 0.442946 0.438173 0.433466 0.428798 0.424227 0.419702 0.415226 0.410821 0.406449 0.402146 0.397878 0.393624 0.389441 0.385299 0.381183 0.377113 0.373108 0.369104 0.365175 0.361238 0.357355 0.353507 0.34969 0.345908 0.342175 0.338481 0.334821 0.331187 0.327595 0.324031 0.320508 0.31703 0.313593 0.310191 0.306824 0.303463 0.30017 0.296898 0.293655 0.29045 0.287261 0.284107 0.280971 0.277889 0.274816 0.271786 0.268778 0.265797 0.262841 0.259915 0.257012 0.254129 0.25128 0.248476 0.245675 0.242894 0.240156 0.237413 0.234696 0.232011 0.229332 0.226693 0.224082 0.221492 0.218928 0.216385 0.213864 0.21137 0.208894 0.206438 0.203992 0.201569 0.199162 0.196787 0.194407 0.192044 0.189727 0.187431 0.185114 0.182844 0.180557 0.178298 0.176044 0.173823 0.171626 0.169417 0.167237 0.165075 0.162937 0.160807 0.158676 0.156571 0.154487 0.152432 0.150387 0.148355 0.146324 0.144326 0.142332 0.140357 0.138374 0.1364 0.134464 0.132527 0.130614 0.12872 0.126819 0.124939 0.123084 0.121249 0.119396 0.117557 0.11575 0.113947 0.112141 0.110364 0.108606 0.106847 0.105106 0.103391 0.101682 0.0999701 0.0982722 0.0965989 0.0949374 0.0932694 0.091641 0.090012 0.0883799 0.0867567 0.0851491 0.0835583 0.0819783 0.0804014 0.0788347 0.0772988 0.075788 0.0742645 0.072763 0.0712874 0.0698143 0.0683591 0.0669047 0.0654636 0.0640552 0.062662 0.0612599 0.0598782 0.0585173 0.0571509 0.0558077 0.0544759 0.0531448 0.0518473 0.0505659 0.0492674 0.0479716 0.0467116 0.0454411 0.0441778 0.0429422 0.041707 0.0404986 0.0392981 0.0381062 0.0368786 0.0357024 0.0345046 0.0333408 0.0321673 0.0309862 0.0298275 0.0286955 0.027568 0.0264655 0.0253412 0.0242557 0.023179 0.0221049 0.0210389 0.0199915 0.0189478 0.0179381 0.0169192 0.0159118 0.0149132 0.0139314 0.0129542 0.0119776 0.011038 0.0100941 0.00915925 0.00823511 0.00730022 0.00639713 0.00551737 0.00463441 0.00377856 0.00292571 0.0020901 0.00125977 0.000452116 ];
Precision_COV = [0.14847 0.226022 0.270316 0.295688 0.313821 0.328123 0.339939 0.350051 0.358901 0.366791 0.373947 0.380514 0.386562 0.392164 0.397398 0.40228 0.406868 0.411203 0.415303 0.419209 0.422928 0.426479 0.429902 0.433194 0.436372 0.43944 0.442407 0.445255 0.447996 0.450677 0.453274 0.455818 0.458282 0.46068 0.463008 0.465271 0.467487 0.469645 0.471743 0.4738 0.475809 0.477764 0.479688 0.48156 0.48341 0.485219 0.487014 0.488756 0.490485 0.492156 0.493805 0.495423 0.497012 0.498573 0.500116 0.501624 0.503135 0.504618 0.506083 0.507515 0.50894 0.510344 0.511739 0.513101 0.514441 0.515763 0.517064 0.518345 0.519595 0.520848 0.522075 0.523287 0.524504 0.525679 0.526842 0.528013 0.529147 0.530285 0.531419 0.53253 0.533608 0.534683 0.535731 0.536752 0.537774 0.538768 0.539765 0.540754 0.541741 0.542697 0.543655 0.544607 0.545538 0.546487 0.547441 0.548394 0.549338 0.550263 0.55118 0.552094 0.553005 0.553885 0.55478 0.555678 0.556538 0.557402 0.558279 0.559136 0.559985 0.560831 0.561665 0.562489 0.56331 0.564126 0.564926 0.565723 0.566517 0.567312 0.568117 0.568916 0.569695 0.570479 0.571266 0.572023 0.572775 0.573538 0.574302 0.575051 0.575783 0.576528 0.577286 0.577971 0.578672 0.579415 0.580126 0.580819 0.581504 0.582196 0.582939 0.583643 0.584369 0.585117 0.585882 0.58659 0.587291 0.587966 0.588655 0.589343 0.590068 0.590787 0.591447 0.592144 0.592831 0.593526 0.594187 0.594817 0.595467 0.596124 0.596749 0.597419 0.598038 0.598676 0.599325 0.599962 0.600558 0.601184 0.601834 0.602497 0.603097 0.603732 0.604352 0.605006 0.605664 0.606303 0.606948 0.607557 0.608184 0.608798 0.609415 0.610038 0.610674 0.61136 0.611951 0.612595 0.61323 0.613849 0.61443 0.61504 0.61562 0.616188 0.61679 0.617328 0.617854 0.618393 0.618977 0.619509 0.620113 0.620617 0.621173 0.621726 0.622225 0.622805 0.623334 0.623861 0.624408 0.62497 0.625483 0.626027 0.626568 0.62707 0.627548 0.628072 0.628627 0.629133 0.629726 0.63029 0.630789 0.631352 0.63193 0.632473 0.632997 0.633547 0.634054 0.634534 0.635108 0.635678 0.636134 0.63663 0.637174 0.637795 0.638351 0.638826 0.639255 0.639754 0.640326 0.64089 0.641557 0.642179 0.642669 0.643323 0.643886 0.644459 0.644978 0.645637 0.646032 0.646527 0.647292 0.64773 0.648284 0.648822 0.649609 0.649916 0.650496 0.651146 0.651962 0.652331 ];
TPR_COV = [1 0.972177 0.936191 0.907311 0.882595 0.860937 0.841245 0.823253 0.806659 0.791145 0.776632 0.762931 0.749915 0.737537 0.725709 0.714324 0.703435 0.692935 0.682788 0.67302 0.663559 0.654357 0.645417 0.636732 0.628297 0.620115 0.61216 0.604378 0.596788 0.58937 0.582088 0.575004 0.56808 0.561322 0.554702 0.548173 0.541776 0.535477 0.52927 0.52318 0.517178 0.511287 0.505526 0.499857 0.494285 0.488812 0.483434 0.478113 0.472896 0.467726 0.46264 0.457617 0.452666 0.447774 0.442946 0.438173 0.433466 0.428798 0.424227 0.419702 0.415226 0.410821 0.406449 0.402146 0.397878 0.393624 0.389441 0.385299 0.381183 0.377113 0.373108 0.369104 0.365175 0.361238 0.357355 0.353507 0.34969 0.345908 0.342175 0.338481 0.334821 0.331187 0.327595 0.324031 0.320508 0.31703 0.313593 0.310191 0.306824 0.303463 0.30017 0.296898 0.293655 0.29045 0.287261 0.284107 0.280971 0.277889 0.274816 0.271786 0.268778 0.265797 0.262841 0.259915 0.257012 0.254129 0.25128 0.248476 0.245675 0.242894 0.240156 0.237413 0.234696 0.232011 0.229332 0.226693 0.224082 0.221492 0.218928 0.216385 0.213864 0.21137 0.208894 0.206438 0.203992 0.201569 0.199162 0.196787 0.194407 0.192044 0.189727 0.187431 0.185114 0.182844 0.180557 0.178298 0.176044 0.173823 0.171626 0.169417 0.167237 0.165075 0.162937 0.160807 0.158676 0.156571 0.154487 0.152432 0.150387 0.148355 0.146324 0.144326 0.142332 0.140357 0.138374 0.1364 0.134464 0.132527 0.130614 0.12872 0.126819 0.124939 0.123084 0.121249 0.119396 0.117557 0.11575 0.113947 0.112141 0.110364 0.108606 0.106847 0.105106 0.103391 0.101682 0.0999701 0.0982722 0.0965989 0.0949374 0.0932694 0.091641 0.090012 0.0883799 0.0867567 0.0851491 0.0835583 0.0819783 0.0804014 0.0788347 0.0772988 0.075788 0.0742645 0.072763 0.0712874 0.0698143 0.0683591 0.0669047 0.0654636 0.0640552 0.062662 0.0612599 0.0598782 0.0585173 0.0571509 0.0558077 0.0544759 0.0531448 0.0518473 0.0505659 0.0492674 0.0479716 0.0467116 0.0454411 0.0441778 0.0429422 0.041707 0.0404986 0.0392981 0.0381062 0.0368786 0.0357024 0.0345046 0.0333408 0.0321673 0.0309862 0.0298275 0.0286955 0.027568 0.0264655 0.0253412 0.0242557 0.023179 0.0221049 0.0210389 0.0199915 0.0189478 0.0179381 0.0169192 0.0159118 0.0149132 0.0139314 0.0129542 0.0119776 0.011038 0.0100941 0.00915925 0.00823511 0.00730022 0.00639713 0.00551737 0.00463441 0.00377856 0.00292571 0.0020901 0.00125977 0.000452116 ];
FPR_COV = [1 0.57256 0.426079 0.358466 0.315927 0.285539 0.262181 0.243398 0.227812 0.214532 0.203005 0.192843 0.183787 0.175658 0.168293 0.161582 0.155426 0.149743 0.144481 0.139589 0.13503 0.130755 0.12673 0.122936 0.119351 0.115957 0.112736 0.109678 0.106775 0.103997 0.101346 0.098804 0.0963726 0.0940389 0.0917961 0.08964 0.0875656 0.0855654 0.0836405 0.0817812 0.0799865 0.0782536 0.0765777 0.074957 0.0733855 0.0718633 0.0703848 0.0689544 0.0675619 0.0662146 0.0649065 0.0636339 0.062398 0.0611961 0.0600241 0.0588826 0.0577649 0.0566787 0.0556175 0.0545842 0.0535753 0.0525893 0.0516231 0.0506811 0.0497606 0.0488593 0.0479814 0.0471222 0.0462835 0.0454616 0.0446575 0.0438716 0.0430993 0.0423431 0.041604 0.0408777 0.0401679 0.039469 0.0387834 0.0381121 0.0374547 0.0368125 0.0361836 0.0355671 0.0349647 0.0343738 0.0337946 0.0332255 0.0326671 0.0321177 0.0315789 0.0310511 0.0305314 0.0300184 0.0295133 0.0290156 0.0285275 0.0280501 0.0275796 0.0271164 0.0266609 0.0262128 0.0257711 0.0253384 0.0249131 0.0244945 0.0240838 0.0236792 0.0232803 0.0228884 0.0225041 0.0221249 0.021752 0.0213859 0.0210243 0.020669 0.0203187 0.0199728 0.0196322 0.0192974 0.0189686 0.0186441 0.0183243 0.0180103 0.0177014 0.0173971 0.0170958 0.0167999 0.0165086 0.0162212 0.0159394 0.0156635 0.0153907 0.0151212 0.0148546 0.0145925 0.0143341 0.0140799 0.0138276 0.0135804 0.0133354 0.0130933 0.0128537 0.0126196 0.0123882 0.0121603 0.0119354 0.0117133 0.011493 0.0112774 0.0110661 0.0108569 0.010651 0.0104472 0.0102472 0.01005 0.00985589 0.00966301 0.00947351 0.00928766 0.00910413 0.00892229 0.00874228 0.00856459 0.00839125 0.00822017 0.00805091 0.00788329 0.00771918 0.00755734 0.00739805 0.00723974 0.0070845 0.00693197 0.00678091 0.0066319 0.00648405 0.00633935 0.00619654 0.00605563 0.00591689 0.00578004 0.00564647 0.00551387 0.00538299 0.00525419 0.00512697 0.00500193 0.00487874 0.00475802 0.00463916 0.00452168 0.00440581 0.00429179 0.00417897 0.00406883 0.00395886 0.00385076 0.0037445 0.00363984 0.00353794 0.00343661 0.00333689 0.00323846 0.00314246 0.00304687 0.00295449 0.00286269 0.0027715 0.00268254 0.00259513 0.00250961 0.00242563 0.00234304 0.00226167 0.00218206 0.00210452 0.00202788 0.00195253 0.00187846 0.00180602 0.00173511 0.00166463 0.00159555 0.00152754 0.00146116 0.00139666 0.00133313 0.00127128 0.00120979 0.00115032 0.00109193 0.00103476 0.000978582 0.000923293 0.00086931 0.000816593 0.000764972 0.000714077 0.000664403 0.000616258 0.000568933 0.000523237 0.000477342 0.000433234 0.000390136 0.000347923 0.00030689 0.000266856 0.00022754 0.000189814 0.000153184 0.000117391 8.29097e-005 4.96499e-005 1.73978e-005 ];
plot(Recall_COV, Precision_COV, ':r', 'linewidth', 1);
Recall_SS = [1 0.999991 0.999967 0.999919 0.999828 0.999662 0.999406 0.998993 0.998435 0.997674 0.996663 0.995414 0.993934 0.992143 0.990143 0.988012 0.985617 0.983079 0.980363 0.977525 0.974459 0.97127 0.96795 0.964478 0.960883 0.957174 0.953283 0.949303 0.945183 0.940914 0.936489 0.931945 0.927361 0.922644 0.917817 0.912911 0.907903 0.902763 0.897588 0.892308 0.887028 0.881713 0.876313 0.870833 0.865343 0.859719 0.854071 0.848363 0.842607 0.836819 0.831024 0.825179 0.819278 0.813308 0.807317 0.801325 0.795293 0.789223 0.783049 0.776878 0.77071 0.764551 0.758394 0.752241 0.746075 0.739922 0.733777 0.727647 0.721504 0.7154 0.709269 0.703136 0.696978 0.690834 0.684681 0.678534 0.672386 0.666229 0.660077 0.653939 0.647788 0.641665 0.635553 0.629458 0.623378 0.617289 0.611227 0.605164 0.59914 0.593118 0.587117 0.581127 0.575168 0.569257 0.563357 0.557455 0.551551 0.545668 0.539826 0.533992 0.528203 0.522413 0.516638 0.5109 0.505217 0.499553 0.49391 0.488319 0.482707 0.477094 0.471516 0.465989 0.46049 0.45503 0.449605 0.444175 0.438826 0.433505 0.428192 0.422932 0.417684 0.412499 0.407341 0.40221 0.397142 0.392118 0.387144 0.382201 0.379391 0.374516 0.36967 0.364857 0.360059 0.35529 0.350586 0.345856 0.341202 0.336598 0.332022 0.327513 0.323021 0.318562 0.314144 0.309799 0.305506 0.301231 0.296977 0.292752 0.288559 0.284438 0.280335 0.276263 0.272214 0.268194 0.264254 0.260351 0.256477 0.252624 0.248795 0.244966 0.241187 0.237432 0.2337 0.230007 0.22634 0.222729 0.219144 0.21563 0.212116 0.20863 0.205184 0.201765 0.198349 0.194938 0.191593 0.188259 0.184961 0.181717 0.178461 0.175258 0.172085 0.168948 0.16583 0.162735 0.159638 0.156596 0.153604 0.1506 0.147617 0.144688 0.141762 0.138907 0.136083 0.133263 0.130516 0.127772 0.12504 0.122372 0.119712 0.117108 0.114496 0.111935 0.109385 0.10686 0.104379 0.101943 0.0994954 0.0970948 0.0947177 0.0923373 0.0899851 0.0876442 0.085296 0.0829853 0.0806932 0.0784174 0.0761325 0.0738763 0.0716446 0.0694342 0.0672234 0.0650484 0.062862 0.0606888 0.0585634 0.0564423 0.0543509 0.0522493 0.0502169 0.0481395 0.0460904 0.0440693 0.0420524 0.040057 0.0380835 0.0361078 0.0341582 0.0321884 0.030263 0.02833 0.0264071 0.024513 0.0226163 0.0207431 0.0188678 0.0169703 0.0151282 0.0133194 0.0114856 0.00969714 0.00793912 0.00619258 0.00450784 0.00291071 0.00147949 0.000430647 ];
Precision_SS = [0.14847 0.148504 0.148602 0.148828 0.149268 0.149969 0.150956 0.15227 0.153924 0.155881 0.158089 0.160514 0.163139 0.165844 0.168744 0.171703 0.174739 0.177821 0.180914 0.183988 0.187088 0.190128 0.193114 0.196086 0.199038 0.201932 0.204801 0.207613 0.210392 0.21313 0.215824 0.218485 0.221137 0.223786 0.226392 0.228956 0.231493 0.234005 0.236489 0.238995 0.241488 0.243974 0.246438 0.248893 0.251333 0.253761 0.256154 0.258509 0.260831 0.263158 0.265463 0.267775 0.270058 0.272324 0.27458 0.276828 0.279053 0.281267 0.283471 0.285641 0.287797 0.289951 0.292083 0.294211 0.296326 0.298398 0.300474 0.302552 0.304615 0.306652 0.308696 0.310721 0.312708 0.314691 0.316641 0.318561 0.320466 0.322363 0.324246 0.326117 0.327953 0.329781 0.331598 0.333401 0.335185 0.336956 0.338723 0.34046 0.342187 0.343887 0.345566 0.347217 0.348875 0.350514 0.352154 0.353792 0.355405 0.357007 0.358584 0.360127 0.361657 0.363186 0.364682 0.366181 0.367662 0.369123 0.3706 0.372065 0.373522 0.374961 0.376406 0.377832 0.379246 0.380642 0.382019 0.383366 0.384727 0.386095 0.387451 0.388781 0.39011 0.391431 0.392742 0.394048 0.395373 0.396687 0.397993 0.399304 0.400062 0.401355 0.402633 0.403917 0.405174 0.406431 0.407706 0.408933 0.410156 0.411378 0.412619 0.413854 0.415064 0.416265 0.417462 0.418659 0.419864 0.421064 0.422271 0.423469 0.424664 0.425874 0.427059 0.428246 0.429423 0.430587 0.431739 0.432892 0.434033 0.435156 0.436267 0.437378 0.438487 0.439585 0.440673 0.441753 0.442813 0.443899 0.445002 0.446104 0.4472 0.448282 0.449359 0.450463 0.451553 0.452587 0.453662 0.454705 0.455772 0.456838 0.457863 0.458882 0.459906 0.460954 0.462007 0.463057 0.464084 0.465106 0.466109 0.467129 0.468117 0.469101 0.470124 0.471108 0.47213 0.473144 0.474176 0.475215 0.476229 0.477229 0.478268 0.479347 0.480362 0.48145 0.482512 0.483571 0.48461 0.48571 0.48676 0.487808 0.488893 0.489954 0.490987 0.491948 0.49294 0.493954 0.494941 0.49595 0.496902 0.497822 0.498728 0.499645 0.500583 0.501493 0.50235 0.503255 0.504197 0.505173 0.506123 0.507085 0.507987 0.50907 0.510069 0.511016 0.512119 0.513209 0.514434 0.515574 0.516792 0.518 0.519131 0.520348 0.521487 0.522805 0.523932 0.525191 0.526354 0.527572 0.52856 0.529785 0.530803 0.531948 0.532888 0.534346 0.535569 0.536794 0.536528 0.534477 ];
TPR_SS = [1 0.999991 0.999967 0.999919 0.999828 0.999662 0.999406 0.998993 0.998435 0.997674 0.996663 0.995414 0.993934 0.992143 0.990143 0.988012 0.985617 0.983079 0.980363 0.977525 0.974459 0.97127 0.96795 0.964478 0.960883 0.957174 0.953283 0.949303 0.945183 0.940914 0.936489 0.931945 0.927361 0.922644 0.917817 0.912911 0.907903 0.902763 0.897588 0.892308 0.887028 0.881713 0.876313 0.870833 0.865343 0.859719 0.854071 0.848363 0.842607 0.836819 0.831024 0.825179 0.819278 0.813308 0.807317 0.801325 0.795293 0.789223 0.783049 0.776878 0.77071 0.764551 0.758394 0.752241 0.746075 0.739922 0.733777 0.727647 0.721504 0.7154 0.709269 0.703136 0.696978 0.690834 0.684681 0.678534 0.672386 0.666229 0.660077 0.653939 0.647788 0.641665 0.635553 0.629458 0.623378 0.617289 0.611227 0.605164 0.59914 0.593118 0.587117 0.581127 0.575168 0.569257 0.563357 0.557455 0.551551 0.545668 0.539826 0.533992 0.528203 0.522413 0.516638 0.5109 0.505217 0.499553 0.49391 0.488319 0.482707 0.477094 0.471516 0.465989 0.46049 0.45503 0.449605 0.444175 0.438826 0.433505 0.428192 0.422932 0.417684 0.412499 0.407341 0.40221 0.397142 0.392118 0.387144 0.382201 0.379391 0.374516 0.36967 0.364857 0.360059 0.35529 0.350586 0.345856 0.341202 0.336598 0.332022 0.327513 0.323021 0.318562 0.314144 0.309799 0.305506 0.301231 0.296977 0.292752 0.288559 0.284438 0.280335 0.276263 0.272214 0.268194 0.264254 0.260351 0.256477 0.252624 0.248795 0.244966 0.241187 0.237432 0.2337 0.230007 0.22634 0.222729 0.219144 0.21563 0.212116 0.20863 0.205184 0.201765 0.198349 0.194938 0.191593 0.188259 0.184961 0.181717 0.178461 0.175258 0.172085 0.168948 0.16583 0.162735 0.159638 0.156596 0.153604 0.1506 0.147617 0.144688 0.141762 0.138907 0.136083 0.133263 0.130516 0.127772 0.12504 0.122372 0.119712 0.117108 0.114496 0.111935 0.109385 0.10686 0.104379 0.101943 0.0994954 0.0970948 0.0947177 0.0923373 0.0899851 0.0876442 0.085296 0.0829853 0.0806932 0.0784174 0.0761325 0.0738763 0.0716446 0.0694342 0.0672234 0.0650484 0.062862 0.0606888 0.0585634 0.0564423 0.0543509 0.0522493 0.0502169 0.0481395 0.0460904 0.0440693 0.0420524 0.040057 0.0380835 0.0361078 0.0341582 0.0321884 0.030263 0.02833 0.0264071 0.024513 0.0226163 0.0207431 0.0188678 0.0169703 0.0151282 0.0133194 0.0114856 0.00969714 0.00793912 0.00619258 0.00450784 0.00291071 0.00147949 0.000430647 ];
FPR_SS = [1 0.999668 0.998519 0.995894 0.991142 0.984248 0.975258 0.964233 0.951373 0.937133 0.921876 0.90589 0.889303 0.872619 0.8553 0.838189 0.821081 0.804187 0.787596 0.771432 0.755362 0.739923 0.724964 0.710376 0.696162 0.682486 0.6691 0.656147 0.643521 0.631221 0.619265 0.607616 0.596264 0.585093 0.574242 0.563629 0.553243 0.543102 0.533202 0.523413 0.513854 0.504462 0.495227 0.48616 0.477292 0.468528 0.459958 0.451558 0.443308 0.435202 0.42726 0.419413 0.411705 0.404141 0.396696 0.38937 0.38218 0.375101 0.368111 0.361267 0.354542 0.347932 0.341446 0.335074 0.328799 0.322676 0.316635 0.310682 0.304851 0.299116 0.293451 0.287887 0.282418 0.277053 0.271791 0.266628 0.261546 0.256545 0.251645 0.246828 0.242098 0.23745 0.232876 0.228371 0.22394 0.219587 0.215304 0.2111 0.206961 0.20289 0.198898 0.194979 0.191119 0.187324 0.183593 0.179912 0.176289 0.172728 0.169233 0.165801 0.162432 0.159119 0.155867 0.152673 0.149538 0.146454 0.143433 0.140466 0.137546 0.134677 0.13186 0.129094 0.12638 0.123716 0.121099 0.118535 0.116009 0.113528 0.111093 0.108704 0.106359 0.104054 0.101797 0.0995744 0.0973951 0.0952558 0.0931558 0.0910909 0.0898335 0.0878318 0.0858633 0.0839332 0.0820403 0.0801795 0.0783535 0.0765658 0.0748111 0.0730895 0.0713969 0.0697359 0.0681078 0.0665116 0.0649473 0.0634133 0.0619125 0.0604416 0.0589933 0.0575738 0.0561769 0.0548081 0.0534671 0.0521519 0.0508613 0.049596 0.0483584 0.0471484 0.0459647 0.0448051 0.0436661 0.0425494 0.0414554 0.0403842 0.039335 0.0383093 0.0373019 0.0363184 0.0353538 0.0344117 0.033489 0.0325845 0.0316994 0.0308344 0.0299894 0.0291657 0.028361 0.0275738 0.0268028 0.0260483 0.0253115 0.0245936 0.0238907 0.0232042 0.0225356 0.0218783 0.021236 0.0206089 0.0199988 0.019401 0.0188152 0.0182431 0.0176811 0.0171339 0.016601 0.0160778 0.0155675 0.01507 0.0145827 0.0141091 0.0136455 0.0131919 0.0127496 0.0123172 0.0118952 0.0114835 0.0110817 0.0106893 0.0103079 0.00993552 0.00956925 0.00921186 0.00886332 0.00852553 0.0081941 0.0078709 0.00755609 0.00724875 0.00695132 0.00666239 0.00638166 0.00610935 0.00584287 0.00558408 0.00533218 0.0050854 0.00484556 0.00461207 0.00438296 0.00416163 0.00394723 0.00373779 0.00353462 0.00333829 0.00314817 0.00296257 0.0027808 0.00260498 0.00243398 0.00226819 0.00210729 0.00194952 0.00179787 0.0016496 0.00150617 0.00136554 0.00122941 0.00109727 0.00096801 0.000842456 0.00072071 0.000602223 0.000487974 0.000378287 0.000273593 0.000174945 8.72284e-005 2.20655e-005 ];
plot(Recall_SS, Precision_SS, ':c', 'linewidth', 1);
Recall_SIM = [1 0.999949 0.999868 0.999769 0.999654 0.999524 0.99938 0.999224 0.999057 0.998873 0.998677 0.998463 0.998232 0.997985 0.99772 0.997444 0.997152 0.996843 0.996518 0.996178 0.995822 0.995454 0.995069 0.994675 0.994263 0.993828 0.993382 0.992917 0.992429 0.991924 0.991401 0.990871 0.99033 0.989774 0.989207 0.988624 0.988018 0.987393 0.986743 0.986074 0.985391 0.984694 0.983973 0.983225 0.982457 0.981663 0.980856 0.980036 0.979194 0.978333 0.977441 0.976528 0.975584 0.974613 0.973617 0.97259 0.971544 0.970465 0.969358 0.968206 0.967023 0.965809 0.964576 0.963314 0.962021 0.960697 0.959338 0.957951 0.956532 0.955083 0.953605 0.952092 0.950541 0.948962 0.947353 0.945708 0.944038 0.942347 0.940616 0.938844 0.937035 0.935194 0.933302 0.931369 0.929401 0.927411 0.925372 0.923284 0.921142 0.918955 0.91671 0.914431 0.912125 0.909797 0.90742 0.905014 0.902579 0.900095 0.89758 0.895008 0.892402 0.88973 0.887022 0.884271 0.881474 0.878624 0.875716 0.872753 0.869732 0.866642 0.863537 0.860388 0.857172 0.853887 0.850524 0.847108 0.843635 0.840126 0.836564 0.832927 0.829261 0.825553 0.821779 0.817962 0.814112 0.810249 0.806322 0.802345 0.79881 0.79472 0.790562 0.786324 0.782019 0.777669 0.773238 0.768752 0.764208 0.759601 0.754942 0.750232 0.745422 0.740584 0.735667 0.730699 0.725667 0.720582 0.715463 0.710275 0.704982 0.699645 0.694279 0.68885 0.683388 0.67786 0.672287 0.666638 0.660912 0.655129 0.649316 0.643452 0.63753 0.631569 0.625568 0.619506 0.613367 0.607179 0.600928 0.594605 0.588248 0.581796 0.57528 0.56875 0.562187 0.555556 0.548902 0.542133 0.535331 0.528513 0.521633 0.514769 0.507857 0.50091 0.493907 0.486853 0.479765 0.472643 0.465485 0.458283 0.451063 0.443793 0.436497 0.429189 0.421817 0.41446 0.40706 0.399642 0.392174 0.384715 0.377259 0.369818 0.362261 0.354725 0.347209 0.339702 0.332174 0.324638 0.317078 0.30954 0.301962 0.29436 0.28677 0.279187 0.271633 0.264085 0.256519 0.248973 0.241421 0.233862 0.226291 0.218738 0.211236 0.203796 0.196376 0.18899 0.18167 0.17438 0.167119 0.159838 0.152619 0.145482 0.138416 0.131385 0.124392 0.11751 0.110739 0.104059 0.097535 0.0911242 0.0847882 0.0785202 0.0723008 0.0661858 0.0602125 0.0543748 0.0487394 0.0431485 0.0377075 0.0324311 0.0273146 0.0224138 0.0177741 0.0134411 0.00938547 0.0057255 0.00264558 0.000449191 ];
Precision_SIM = [0.14847 0.148533 0.148627 0.14875 0.148896 0.149062 0.149247 0.149448 0.149665 0.149895 0.15014 0.150398 0.150669 0.150949 0.15124 0.151541 0.151854 0.152176 0.152506 0.152845 0.153189 0.153541 0.153902 0.154271 0.154647 0.15503 0.155422 0.155822 0.156228 0.15664 0.157057 0.157481 0.157914 0.158353 0.158799 0.159253 0.15971 0.160173 0.160641 0.161113 0.161592 0.162081 0.162575 0.163074 0.163578 0.164086 0.164602 0.165128 0.16566 0.166198 0.166742 0.167294 0.167853 0.168419 0.168994 0.169576 0.170166 0.170761 0.171365 0.171975 0.17259 0.173214 0.173845 0.174483 0.175127 0.175779 0.176436 0.177101 0.177773 0.178453 0.17914 0.179835 0.180535 0.181244 0.181962 0.182687 0.183423 0.184171 0.184929 0.185694 0.186465 0.187248 0.188035 0.188828 0.189628 0.190437 0.191252 0.192075 0.192898 0.193728 0.194566 0.195416 0.196278 0.197155 0.198036 0.198929 0.199831 0.200741 0.201665 0.2026 0.203547 0.204503 0.205471 0.206454 0.207448 0.208453 0.209471 0.210497 0.211534 0.212583 0.213649 0.214721 0.215803 0.216894 0.217993 0.2191 0.220217 0.221346 0.222484 0.223634 0.224799 0.225977 0.227164 0.228363 0.229577 0.230804 0.232041 0.23329 0.234389 0.235663 0.236949 0.238237 0.239541 0.240859 0.242182 0.243514 0.244859 0.246216 0.247596 0.248993 0.250401 0.251823 0.253252 0.254705 0.256167 0.257649 0.259149 0.260657 0.262165 0.263697 0.265239 0.266795 0.268373 0.269965 0.271571 0.273194 0.274828 0.276481 0.278143 0.279815 0.281504 0.283208 0.284945 0.28669 0.288442 0.290198 0.291956 0.293723 0.295503 0.297277 0.299066 0.300866 0.302676 0.304491 0.306335 0.308158 0.310012 0.31187 0.313754 0.31565 0.317534 0.319423 0.321331 0.323239 0.325149 0.327089 0.329044 0.331009 0.332991 0.334967 0.336977 0.33899 0.340986 0.342975 0.344938 0.346905 0.34887 0.350837 0.352818 0.35482 0.356807 0.358789 0.36078 0.362782 0.364798 0.366802 0.368814 0.370819 0.372799 0.374793 0.376757 0.378715 0.38068 0.382672 0.384678 0.386718 0.388716 0.390696 0.392681 0.394648 0.396602 0.398546 0.400508 0.402457 0.404361 0.406183 0.407988 0.409823 0.411735 0.413659 0.415648 0.417628 0.419529 0.421424 0.423215 0.424982 0.426842 0.428666 0.430439 0.432362 0.434236 0.436018 0.437658 0.439327 0.440891 0.44241 0.443629 0.444897 0.446167 0.446952 0.448346 0.449446 0.450212 0.450007 0.449054 0.449357 ];
TPR_SIM = [1 0.999949 0.999868 0.999769 0.999654 0.999524 0.99938 0.999224 0.999057 0.998873 0.998677 0.998463 0.998232 0.997985 0.99772 0.997444 0.997152 0.996843 0.996518 0.996178 0.995822 0.995454 0.995069 0.994675 0.994263 0.993828 0.993382 0.992917 0.992429 0.991924 0.991401 0.990871 0.99033 0.989774 0.989207 0.988624 0.988018 0.987393 0.986743 0.986074 0.985391 0.984694 0.983973 0.983225 0.982457 0.981663 0.980856 0.980036 0.979194 0.978333 0.977441 0.976528 0.975584 0.974613 0.973617 0.97259 0.971544 0.970465 0.969358 0.968206 0.967023 0.965809 0.964576 0.963314 0.962021 0.960697 0.959338 0.957951 0.956532 0.955083 0.953605 0.952092 0.950541 0.948962 0.947353 0.945708 0.944038 0.942347 0.940616 0.938844 0.937035 0.935194 0.933302 0.931369 0.929401 0.927411 0.925372 0.923284 0.921142 0.918955 0.91671 0.914431 0.912125 0.909797 0.90742 0.905014 0.902579 0.900095 0.89758 0.895008 0.892402 0.88973 0.887022 0.884271 0.881474 0.878624 0.875716 0.872753 0.869732 0.866642 0.863537 0.860388 0.857172 0.853887 0.850524 0.847108 0.843635 0.840126 0.836564 0.832927 0.829261 0.825553 0.821779 0.817962 0.814112 0.810249 0.806322 0.802345 0.79881 0.79472 0.790562 0.786324 0.782019 0.777669 0.773238 0.768752 0.764208 0.759601 0.754942 0.750232 0.745422 0.740584 0.735667 0.730699 0.725667 0.720582 0.715463 0.710275 0.704982 0.699645 0.694279 0.68885 0.683388 0.67786 0.672287 0.666638 0.660912 0.655129 0.649316 0.643452 0.63753 0.631569 0.625568 0.619506 0.613367 0.607179 0.600928 0.594605 0.588248 0.581796 0.57528 0.56875 0.562187 0.555556 0.548902 0.542133 0.535331 0.528513 0.521633 0.514769 0.507857 0.50091 0.493907 0.486853 0.479765 0.472643 0.465485 0.458283 0.451063 0.443793 0.436497 0.429189 0.421817 0.41446 0.40706 0.399642 0.392174 0.384715 0.377259 0.369818 0.362261 0.354725 0.347209 0.339702 0.332174 0.324638 0.317078 0.30954 0.301962 0.29436 0.28677 0.279187 0.271633 0.264085 0.256519 0.248973 0.241421 0.233862 0.226291 0.218738 0.211236 0.203796 0.196376 0.18899 0.18167 0.17438 0.167119 0.159838 0.152619 0.145482 0.138416 0.131385 0.124392 0.11751 0.110739 0.104059 0.097535 0.0911242 0.0847882 0.0785202 0.0723008 0.0661858 0.0602125 0.0543748 0.0487394 0.0431485 0.0377075 0.0324311 0.0273146 0.0224138 0.0177741 0.0134411 0.00938547 0.0057255 0.00264558 0.000449191 ];
FPR_SIM = [1 0.999377 0.998427 0.9972 0.995749 0.994099 0.992261 0.990263 0.988107 0.985816 0.983391 0.980835 0.978172 0.975412 0.972555 0.969602 0.966553 0.963428 0.960228 0.956948 0.953604 0.950199 0.94673 0.943204 0.939619 0.935969 0.932261 0.928488 0.924666 0.9208 0.91689 0.912929 0.908917 0.904861 0.900767 0.896623 0.892444 0.888223 0.883967 0.879677 0.875354 0.870979 0.866563 0.862111 0.857627 0.853115 0.848569 0.843983 0.839365 0.834718 0.830037 0.825309 0.820539 0.815721 0.81086 0.805961 0.801038 0.79608 0.791086 0.786056 0.781005 0.775913 0.770786 0.765623 0.760433 0.755212 0.749972 0.744706 0.739418 0.734095 0.728742 0.723352 0.717939 0.712505 0.707052 0.701584 0.696084 0.69056 0.685005 0.679425 0.673833 0.668212 0.662577 0.656928 0.651267 0.645598 0.639921 0.634226 0.62853 0.622826 0.617106 0.611369 0.605614 0.599838 0.594058 0.588266 0.582476 0.576672 0.570846 0.565006 0.559161 0.553303 0.547427 0.541535 0.535633 0.529722 0.5238 0.517877 0.51195 0.506017 0.500076 0.49414 0.488199 0.482268 0.476335 0.470409 0.464492 0.458576 0.452657 0.446745 0.440835 0.434933 0.42904 0.423164 0.4173 0.411449 0.405612 0.399795 0.394733 0.388937 0.383144 0.377376 0.37163 0.365898 0.360191 0.354508 0.348846 0.343209 0.337583 0.331973 0.3264 0.320853 0.315329 0.309834 0.304366 0.298924 0.29351 0.288123 0.282773 0.277445 0.272156 0.266899 0.261676 0.256493 0.251357 0.246252 0.241184 0.236155 0.231173 0.226236 0.221347 0.2165 0.211692 0.206936 0.202236 0.19759 0.193001 0.188458 0.183967 0.179534 0.175151 0.170825 0.166557 0.162338 0.158164 0.154048 0.149982 0.145965 0.142004 0.138102 0.134262 0.130475 0.12674 0.123066 0.119446 0.115877 0.112367 0.108907 0.105506 0.10216 0.0988635 0.0956271 0.0924554 0.0893438 0.0862919 0.0833017 0.0803717 0.0774955 0.0746739 0.0719135 0.069211 0.0665713 0.0639956 0.0614714 0.0590092 0.0566067 0.054262 0.0519819 0.0497596 0.0475856 0.0454748 0.0434183 0.0414185 0.0394731 0.0375772 0.0357393 0.0339561 0.0322248 0.0305445 0.0289164 0.0273383 0.0258134 0.0243341 0.0229052 0.0215274 0.0201971 0.0189182 0.0176799 0.0164863 0.0153395 0.0142405 0.013188 0.0121817 0.0112193 0.0103043 0.00943244 0.00860582 0.00781978 0.00707405 0.00636477 0.00569539 0.00506602 0.00447616 0.00392034 0.00340423 0.00292575 0.00248044 0.00206943 0.00169145 0.00134976 0.00103884 0.000760412 0.000515688 0.000306889 0.0001369 1.97799e-005 ];
plot(Recall_SIM, Precision_SIM, ':m', 'linewidth', 1);
Recall_SeR = [1 0.999416 0.998688 0.997866 0.997008 0.996141 0.995279 0.994393 0.993486 0.992567 0.991615 0.990598 0.989535 0.988458 0.987363 0.986246 0.985089 0.983901 0.982699 0.981473 0.980243 0.978984 0.977709 0.976405 0.97509 0.973755 0.972377 0.970976 0.96955 0.968121 0.966647 0.965165 0.963674 0.962163 0.960629 0.959075 0.957491 0.955889 0.954259 0.952598 0.950926 0.949229 0.947518 0.94578 0.944012 0.942225 0.940404 0.938569 0.936714 0.934818 0.9329 0.930976 0.929033 0.927074 0.92509 0.923077 0.921042 0.918983 0.916914 0.914814 0.912689 0.910527 0.908344 0.906102 0.903845 0.901553 0.899233 0.896894 0.894511 0.89211 0.889682 0.887238 0.884769 0.882252 0.87971 0.877133 0.874536 0.87192 0.869259 0.86659 0.863895 0.861175 0.858425 0.855653 0.852851 0.850016 0.847156 0.844278 0.841358 0.838404 0.835429 0.832436 0.829422 0.826391 0.823325 0.820219 0.817093 0.81393 0.810741 0.807515 0.804265 0.800987 0.79769 0.794362 0.790992 0.787614 0.784214 0.780776 0.777273 0.773777 0.770244 0.766669 0.763062 0.759425 0.75575 0.752059 0.748349 0.744571 0.740767 0.736929 0.733067 0.729198 0.725275 0.721333 0.717339 0.713304 0.709267 0.705185 0.701044 0.696873 0.692682 0.688449 0.684177 0.679869 0.67552 0.671163 0.666801 0.662407 0.657987 0.653538 0.649061 0.644573 0.640043 0.635486 0.630899 0.626283 0.621644 0.616982 0.612269 0.607524 0.602736 0.597913 0.593056 0.588172 0.583262 0.578335 0.573359 0.56832 0.56325 0.558163 0.553026 0.547866 0.542674 0.53746 0.532214 0.526928 0.521606 0.516256 0.51089 0.505521 0.50011 0.494686 0.489243 0.483741 0.478225 0.472657 0.467086 0.461451 0.455802 0.450122 0.444415 0.438688 0.432932 0.427179 0.421403 0.415621 0.409834 0.403954 0.398089 0.392205 0.386294 0.380368 0.374431 0.368506 0.362558 0.356553 0.350523 0.344489 0.338457 0.332383 0.326268 0.320165 0.314031 0.307888 0.30172 0.295554 0.289386 0.283225 0.277014 0.270794 0.26457 0.258351 0.252113 0.245857 0.239597 0.23332 0.227067 0.220804 0.21457 0.20832 0.202043 0.195769 0.189517 0.183233 0.17696 0.1707 0.164383 0.158087 0.151807 0.145594 0.139388 0.13322 0.127085 0.121003 0.114971 0.109022 0.103107 0.0972327 0.091395 0.0855635 0.0797616 0.0739896 0.0682583 0.0625653 0.0569128 0.0513279 0.0457758 0.0404063 0.0351909 0.0300689 0.0250421 0.0200868 0.0152335 0.0105595 0.00602585 0.00174201 ];
Precision_SeR = [0.14847 0.149345 0.150686 0.152169 0.153772 0.155415 0.157006 0.158526 0.159966 0.161344 0.162675 0.163969 0.165224 0.166451 0.167651 0.168825 0.169977 0.171107 0.172215 0.173313 0.174397 0.175471 0.176535 0.177591 0.178641 0.17969 0.180725 0.181752 0.182763 0.183771 0.184775 0.185775 0.186775 0.187775 0.188769 0.18976 0.190749 0.191738 0.192727 0.193714 0.1947 0.195686 0.196672 0.197655 0.19864 0.199627 0.200614 0.201609 0.202606 0.203606 0.204608 0.20561 0.206612 0.207615 0.208627 0.20964 0.210655 0.211672 0.21269 0.21371 0.214731 0.215751 0.216777 0.217799 0.218824 0.219853 0.220881 0.221912 0.222947 0.223987 0.225027 0.226073 0.227121 0.228166 0.229215 0.230267 0.231325 0.232391 0.233463 0.234539 0.235617 0.236703 0.237791 0.238886 0.239986 0.241089 0.242201 0.243322 0.244446 0.245576 0.246716 0.24786 0.249004 0.250165 0.251327 0.252491 0.253666 0.254843 0.256024 0.257211 0.2584 0.259596 0.2608 0.262004 0.263211 0.264431 0.265652 0.266878 0.268103 0.269332 0.270572 0.271808 0.273051 0.274308 0.275561 0.276817 0.278078 0.279336 0.280595 0.281864 0.283128 0.284414 0.285689 0.286976 0.288252 0.28955 0.290859 0.292179 0.293497 0.29482 0.29614 0.297468 0.298803 0.300151 0.301509 0.302871 0.304244 0.305619 0.306992 0.308382 0.309781 0.311186 0.312592 0.314013 0.315438 0.31686 0.318297 0.319735 0.321174 0.322621 0.324074 0.325533 0.32698 0.328434 0.329872 0.331328 0.332792 0.334244 0.335709 0.337171 0.338629 0.340095 0.341568 0.343048 0.344537 0.346031 0.347519 0.34902 0.350521 0.352045 0.353561 0.355087 0.356613 0.358146 0.359682 0.361215 0.362748 0.364299 0.365839 0.367393 0.368973 0.37055 0.372126 0.37371 0.375308 0.376894 0.378501 0.380062 0.38165 0.383238 0.384826 0.38644 0.388081 0.389715 0.391361 0.392988 0.394613 0.396252 0.39793 0.399632 0.401292 0.402991 0.404709 0.406426 0.408146 0.409847 0.411539 0.413273 0.414959 0.416712 0.418445 0.420157 0.421902 0.423659 0.425415 0.427159 0.428925 0.430697 0.432452 0.434257 0.436054 0.437826 0.439642 0.441503 0.443324 0.44514 0.446825 0.448506 0.450129 0.451795 0.4535 0.455215 0.457018 0.458882 0.460743 0.46268 0.464513 0.466399 0.468187 0.470044 0.47192 0.4737 0.475519 0.477257 0.479006 0.480564 0.48237 0.484703 0.486765 0.489055 0.491292 0.493321 0.495551 0.497324 0.498542 0.500655 ];
TPR_SeR = [1 0.999416 0.998688 0.997866 0.997008 0.996141 0.995279 0.994393 0.993486 0.992567 0.991615 0.990598 0.989535 0.988458 0.987363 0.986246 0.985089 0.983901 0.982699 0.981473 0.980243 0.978984 0.977709 0.976405 0.97509 0.973755 0.972377 0.970976 0.96955 0.968121 0.966647 0.965165 0.963674 0.962163 0.960629 0.959075 0.957491 0.955889 0.954259 0.952598 0.950926 0.949229 0.947518 0.94578 0.944012 0.942225 0.940404 0.938569 0.936714 0.934818 0.9329 0.930976 0.929033 0.927074 0.92509 0.923077 0.921042 0.918983 0.916914 0.914814 0.912689 0.910527 0.908344 0.906102 0.903845 0.901553 0.899233 0.896894 0.894511 0.89211 0.889682 0.887238 0.884769 0.882252 0.87971 0.877133 0.874536 0.87192 0.869259 0.86659 0.863895 0.861175 0.858425 0.855653 0.852851 0.850016 0.847156 0.844278 0.841358 0.838404 0.835429 0.832436 0.829422 0.826391 0.823325 0.820219 0.817093 0.81393 0.810741 0.807515 0.804265 0.800987 0.79769 0.794362 0.790992 0.787614 0.784214 0.780776 0.777273 0.773777 0.770244 0.766669 0.763062 0.759425 0.75575 0.752059 0.748349 0.744571 0.740767 0.736929 0.733067 0.729198 0.725275 0.721333 0.717339 0.713304 0.709267 0.705185 0.701044 0.696873 0.692682 0.688449 0.684177 0.679869 0.67552 0.671163 0.666801 0.662407 0.657987 0.653538 0.649061 0.644573 0.640043 0.635486 0.630899 0.626283 0.621644 0.616982 0.612269 0.607524 0.602736 0.597913 0.593056 0.588172 0.583262 0.578335 0.573359 0.56832 0.56325 0.558163 0.553026 0.547866 0.542674 0.53746 0.532214 0.526928 0.521606 0.516256 0.51089 0.505521 0.50011 0.494686 0.489243 0.483741 0.478225 0.472657 0.467086 0.461451 0.455802 0.450122 0.444415 0.438688 0.432932 0.427179 0.421403 0.415621 0.409834 0.403954 0.398089 0.392205 0.386294 0.380368 0.374431 0.368506 0.362558 0.356553 0.350523 0.344489 0.338457 0.332383 0.326268 0.320165 0.314031 0.307888 0.30172 0.295554 0.289386 0.283225 0.277014 0.270794 0.26457 0.258351 0.252113 0.245857 0.239597 0.23332 0.227067 0.220804 0.21457 0.20832 0.202043 0.195769 0.189517 0.183233 0.17696 0.1707 0.164383 0.158087 0.151807 0.145594 0.139388 0.13322 0.127085 0.121003 0.114971 0.109022 0.103107 0.0972327 0.091395 0.0855635 0.0797616 0.0739896 0.0682583 0.0625653 0.0569128 0.0513279 0.0457758 0.0404063 0.0351909 0.0300689 0.0250421 0.0200868 0.0152335 0.0105595 0.00602585 0.00174201 ];
FPR_SeR = [1 0.992503 0.980907 0.968342 0.955313 0.942501 0.930405 0.919033 0.90828 0.898081 0.888272 0.878795 0.869675 0.860882 0.852405 0.844177 0.836186 0.828407 0.820822 0.813404 0.806172 0.799081 0.792112 0.785261 0.77853 0.77189 0.765351 0.758907 0.752578 0.74633 0.740131 0.733996 0.727928 0.721914 0.715974 0.71009 0.70425 0.698464 0.692722 0.687029 0.681385 0.675785 0.670224 0.664705 0.65921 0.65376 0.648337 0.642942 0.637566 0.632219 0.626897 0.621604 0.616345 0.611122 0.605913 0.600722 0.595566 0.590425 0.585313 0.580215 0.575144 0.570098 0.56507 0.560063 0.555084 0.550125 0.545194 0.540289 0.535391 0.530511 0.525651 0.520807 0.515982 0.511185 0.506402 0.501636 0.496891 0.492155 0.487438 0.482749 0.478071 0.473411 0.468763 0.464128 0.459516 0.454918 0.450332 0.445761 0.441209 0.436678 0.432158 0.427657 0.423187 0.418727 0.414286 0.409866 0.405465 0.401079 0.396716 0.392367 0.38804 0.383729 0.379441 0.375176 0.370931 0.366703 0.362499 0.358311 0.354145 0.350005 0.345875 0.341768 0.337676 0.333601 0.329551 0.32552 0.321509 0.317513 0.31354 0.309579 0.305644 0.301719 0.297824 0.293943 0.290097 0.286257 0.282437 0.278638 0.274864 0.271109 0.26738 0.263672 0.259982 0.256311 0.252661 0.249033 0.245429 0.24185 0.238298 0.234761 0.231242 0.227747 0.224277 0.220826 0.2174 0.214002 0.210622 0.207263 0.20393 0.200617 0.19733 0.194067 0.190834 0.187621 0.184439 0.181278 0.178133 0.175022 0.171928 0.168861 0.165813 0.162791 0.15979 0.156811 0.15386 0.150933 0.148034 0.145162 0.142319 0.139495 0.136695 0.133926 0.131177 0.128454 0.125755 0.123085 0.120448 0.117831 0.115244 0.112683 0.110138 0.107625 0.105144 0.102685 0.100256 0.0978573 0.095483 0.0931393 0.0908199 0.0885257 0.0862572 0.0840103 0.0817859 0.0795884 0.0774133 0.0752692 0.073151 0.0710612 0.0690016 0.0669646 0.0649635 0.0629885 0.0610437 0.0591268 0.0572407 0.0553876 0.0535622 0.0517648 0.0499955 0.0482498 0.0465374 0.0448541 0.043195 0.0415677 0.0399674 0.0383992 0.0368648 0.0353597 0.0338859 0.0324392 0.0310238 0.0296346 0.0282701 0.0269334 0.0256189 0.024333 0.0230808 0.0218588 0.0206667 0.019504 0.0183701 0.0172668 0.0161929 0.0151479 0.0141294 0.0131384 0.0121816 0.0112535 0.0103533 0.00948293 0.00864251 0.00783543 0.00705924 0.00631762 0.00561026 0.0049382 0.00429415 0.00368203 0.00310254 0.00255746 0.00205059 0.00158282 0.00115205 0.000758146 0.000411566 0.000116304 ];
plot(Recall_SeR, Precision_SeR, ':y', 'linewidth', 1);
Recall_SUN = [1 0.999001 0.998627 0.998135 0.997513 0.996803 0.996003 0.995112 0.994127 0.993024 0.991845 0.990567 0.9892 0.987751 0.986236 0.984656 0.983009 0.981267 0.979429 0.977516 0.975514 0.973447 0.971351 0.969136 0.966834 0.964446 0.962106 0.959578 0.956999 0.954376 0.95167 0.948914 0.946111 0.943536 0.94064 0.937709 0.934719 0.931676 0.928576 0.925408 0.922208 0.91894 0.915597 0.912205 0.909418 0.905916 0.902337 0.898716 0.895055 0.891337 0.887527 0.883661 0.879756 0.875792 0.871778 0.867708 0.863607 0.859427 0.85517 0.850855 0.846477 0.842026 0.837508 0.832934 0.828293 0.825002 0.820277 0.815492 0.810671 0.80579 0.800869 0.795891 0.790893 0.785828 0.780707 0.775561 0.770358 0.765077 0.760009 0.754614 0.749177 0.743704 0.738144 0.732528 0.72687 0.721189 0.71547 0.709692 0.703871 0.698 0.69209 0.686112 0.680122 0.674051 0.667913 0.661737 0.655518 0.649983 0.643682 0.637368 0.631005 0.624585 0.618151 0.611679 0.605201 0.598689 0.592178 0.58575 0.579203 0.57262 0.565995 0.559361 0.552718 0.54606 0.539416 0.532748 0.526094 0.519433 0.512767 0.506082 0.499427 0.492757 0.486058 0.479381 0.47271 0.466053 0.459409 0.452786 0.448388 0.443066 0.436469 0.429896 0.423343 0.416802 0.41032 0.403823 0.397396 0.390956 0.384513 0.378066 0.37165 0.365273 0.358892 0.352547 0.346226 0.339911 0.33365 0.327414 0.321235 0.315085 0.309059 0.302994 0.296962 0.290997 0.285064 0.279185 0.273367 0.26763 0.261912 0.256258 0.251289 0.245735 0.240265 0.23485 0.229498 0.224218 0.218959 0.213766 0.208616 0.203558 0.198548 0.193643 0.188788 0.184007 0.179274 0.174614 0.170034 0.165496 0.161026 0.156599 0.152509 0.14824 0.144009 0.13989 0.135788 0.131759 0.127811 0.123898 0.120068 0.116286 0.112567 0.108934 0.106471 0.102936 0.0994486 0.0960461 0.0927185 0.0894424 0.086236 0.083103 0.0800631 0.0771158 0.0741779 0.0713144 0.068494 0.0657519 0.0630638 0.0604226 0.0578376 0.0553112 0.05286 0.0504497 0.0481087 0.0458522 0.0441104 0.0419351 0.039844 0.0378487 0.0359046 0.0340003 0.0321566 0.030385 0.0286492 0.0269673 0.0255251 0.0239567 0.0224616 0.0210199 0.0195833 0.0181869 0.0169594 0.0157114 0.0144936 0.0133341 0.0122339 0.0112071 0.0102032 0.00924164 0.00833305 0.00744296 0.00662342 0.00585641 0.00513948 0.0044697 0.00380401 0.0032146 0.00269936 0.00221959 0.00179299 0.00141702 0.00108351 0.000797329 0.000559792 0.00037375 0.000222619 0.000113059 ];
Precision_SUN = [0.14847 0.148942 0.149132 0.149481 0.149955 0.150538 0.151229 0.151991 0.152814 0.153703 0.154623 0.155572 0.15656 0.157586 0.158644 0.159701 0.160771 0.161855 0.162937 0.164014 0.165082 0.166156 0.167204 0.168262 0.169308 0.170339 0.171293 0.172299 0.17329 0.174277 0.175254 0.176221 0.177183 0.178032 0.178996 0.179953 0.180909 0.181859 0.182808 0.183756 0.184701 0.18564 0.186583 0.187532 0.188278 0.189237 0.190202 0.191172 0.192146 0.193128 0.194114 0.19511 0.196115 0.197126 0.198156 0.199189 0.200221 0.201269 0.202324 0.203383 0.204448 0.205524 0.206598 0.207686 0.208781 0.209533 0.210642 0.211755 0.212873 0.213996 0.215132 0.216274 0.217426 0.218586 0.219755 0.220934 0.222119 0.223307 0.224435 0.225633 0.226836 0.228052 0.229273 0.230503 0.231735 0.232985 0.234249 0.235518 0.236793 0.238078 0.239365 0.240661 0.241944 0.243241 0.244544 0.245856 0.247169 0.248333 0.249652 0.250985 0.252329 0.253681 0.25504 0.256411 0.257789 0.259172 0.260568 0.261946 0.263352 0.264767 0.266173 0.267591 0.269022 0.270457 0.271904 0.273359 0.274828 0.276296 0.277771 0.279233 0.280691 0.282152 0.283593 0.285048 0.286485 0.287932 0.289371 0.290804 0.291758 0.29294 0.294365 0.295794 0.29724 0.298686 0.30015 0.301608 0.303065 0.304528 0.305973 0.307404 0.308822 0.31024 0.311654 0.313066 0.314466 0.315864 0.317259 0.318633 0.320021 0.321381 0.322719 0.324084 0.325419 0.32675 0.328117 0.329436 0.330754 0.332074 0.333385 0.334693 0.33586 0.337152 0.338467 0.339766 0.341072 0.34232 0.343585 0.344855 0.346107 0.347358 0.348581 0.349818 0.351056 0.352294 0.353479 0.354668 0.355884 0.357044 0.358257 0.359448 0.36054 0.361731 0.362943 0.364144 0.365332 0.366493 0.367642 0.368757 0.36989 0.371008 0.372133 0.373241 0.373978 0.375081 0.376183 0.377225 0.378239 0.379259 0.380315 0.381353 0.38242 0.383448 0.384456 0.385515 0.386566 0.38765 0.388727 0.389779 0.390828 0.391813 0.392849 0.393829 0.39476 0.395649 0.396419 0.39728 0.398162 0.399092 0.399932 0.40069 0.401611 0.402557 0.403358 0.404186 0.40497 0.405876 0.406741 0.407661 0.408447 0.409275 0.410012 0.410707 0.411383 0.412026 0.412741 0.413401 0.414212 0.414928 0.415506 0.416276 0.416888 0.417676 0.418379 0.418951 0.419332 0.419786 0.420536 0.42114 0.421363 0.422437 0.4224 0.422823 0.423159 0.423751 0.42274 0.422312 ];
TPR_SUN = [1 0.999001 0.998627 0.998135 0.997513 0.996803 0.996003 0.995112 0.994127 0.993024 0.991845 0.990567 0.9892 0.987751 0.986236 0.984656 0.983009 0.981267 0.979429 0.977516 0.975514 0.973447 0.971351 0.969136 0.966834 0.964446 0.962106 0.959578 0.956999 0.954376 0.95167 0.948914 0.946111 0.943536 0.94064 0.937709 0.934719 0.931676 0.928576 0.925408 0.922208 0.91894 0.915597 0.912205 0.909418 0.905916 0.902337 0.898716 0.895055 0.891337 0.887527 0.883661 0.879756 0.875792 0.871778 0.867708 0.863607 0.859427 0.85517 0.850855 0.846477 0.842026 0.837508 0.832934 0.828293 0.825002 0.820277 0.815492 0.810671 0.80579 0.800869 0.795891 0.790893 0.785828 0.780707 0.775561 0.770358 0.765077 0.760009 0.754614 0.749177 0.743704 0.738144 0.732528 0.72687 0.721189 0.71547 0.709692 0.703871 0.698 0.69209 0.686112 0.680122 0.674051 0.667913 0.661737 0.655518 0.649983 0.643682 0.637368 0.631005 0.624585 0.618151 0.611679 0.605201 0.598689 0.592178 0.58575 0.579203 0.57262 0.565995 0.559361 0.552718 0.54606 0.539416 0.532748 0.526094 0.519433 0.512767 0.506082 0.499427 0.492757 0.486058 0.479381 0.47271 0.466053 0.459409 0.452786 0.448388 0.443066 0.436469 0.429896 0.423343 0.416802 0.41032 0.403823 0.397396 0.390956 0.384513 0.378066 0.37165 0.365273 0.358892 0.352547 0.346226 0.339911 0.33365 0.327414 0.321235 0.315085 0.309059 0.302994 0.296962 0.290997 0.285064 0.279185 0.273367 0.26763 0.261912 0.256258 0.251289 0.245735 0.240265 0.23485 0.229498 0.224218 0.218959 0.213766 0.208616 0.203558 0.198548 0.193643 0.188788 0.184007 0.179274 0.174614 0.170034 0.165496 0.161026 0.156599 0.152509 0.14824 0.144009 0.13989 0.135788 0.131759 0.127811 0.123898 0.120068 0.116286 0.112567 0.108934 0.106471 0.102936 0.0994486 0.0960461 0.0927185 0.0894424 0.086236 0.083103 0.0800631 0.0771158 0.0741779 0.0713144 0.068494 0.0657519 0.0630638 0.0604226 0.0578376 0.0553112 0.05286 0.0504497 0.0481087 0.0458522 0.0441104 0.0419351 0.039844 0.0378487 0.0359046 0.0340003 0.0321566 0.030385 0.0286492 0.0269673 0.0255251 0.0239567 0.0224616 0.0210199 0.0195833 0.0181869 0.0169594 0.0157114 0.0144936 0.0133341 0.0122339 0.0112071 0.0102032 0.00924164 0.00833305 0.00744296 0.00662342 0.00585641 0.00513948 0.0044697 0.00380401 0.0032146 0.00269936 0.00221959 0.00179299 0.00141702 0.00108351 0.000797329 0.000559792 0.00037375 0.000222619 0.000113059 ];
FPR_SUN = [1 0.995705 0.993939 0.99093 0.986965 0.98224 0.976747 0.970659 0.964079 0.956924 0.94952 0.941834 0.933889 0.925738 0.917415 0.909068 0.900663 0.892221 0.88383 0.875529 0.867344 0.859198 0.85129 0.843374 0.835521 0.827785 0.820567 0.812993 0.805525 0.798117 0.790772 0.78349 0.776258 0.76989 0.762739 0.755673 0.74864 0.741652 0.734689 0.72774 0.720833 0.713946 0.707055 0.700186 0.694692 0.687863 0.681043 0.674237 0.667452 0.660667 0.653886 0.647114 0.640353 0.633603 0.626844 0.620088 0.613389 0.606647 0.599919 0.593205 0.586501 0.579791 0.573091 0.566379 0.559678 0.555039 0.548352 0.541679 0.535033 0.528389 0.521746 0.515125 0.508531 0.501949 0.495385 0.488844 0.482328 0.475829 0.469694 0.463228 0.456792 0.450391 0.443997 0.437625 0.431276 0.424942 0.418643 0.412361 0.406116 0.399889 0.393706 0.387546 0.381468 0.375373 0.36931 0.36328 0.357297 0.352 0.34609 0.34021 0.334371 0.328567 0.322799 0.317072 0.311391 0.305747 0.300152 0.294703 0.289195 0.283725 0.278309 0.272936 0.267623 0.262371 0.257155 0.251985 0.246874 0.241817 0.236816 0.231875 0.226988 0.222154 0.217383 0.212657 0.207997 0.2034 0.198854 0.194372 0.191423 0.187814 0.183467 0.179172 0.174937 0.170758 0.16663 0.162566 0.15856 0.154608 0.150716 0.146886 0.143117 0.139406 0.135756 0.132163 0.128643 0.125166 0.121747 0.118383 0.115077 0.111833 0.108706 0.105573 0.102497 0.099479 0.0965136 0.0936074 0.0907607 0.0879702 0.0852312 0.0825461 0.080206 0.0776238 0.0750912 0.0726117 0.0701878 0.0678446 0.06553 0.0632697 0.0610524 0.0588917 0.0567878 0.0547309 0.0527257 0.0507728 0.0488715 0.0470163 0.0452172 0.0434613 0.0417504 0.0400848 0.03855 0.0369746 0.0354447 0.0339593 0.0325163 0.0311228 0.0297665 0.0284541 0.0271826 0.0259533 0.0247646 0.0236134 0.0228393 0.0217538 0.0207099 0.0197028 0.0187333 0.0177991 0.0169006 0.0160361 0.0152051 0.0144148 0.0136461 0.0129082 0.0122004 0.0115215 0.01087 0.0102463 0.00965224 0.00908033 0.00853333 0.00801234 0.00751409 0.00703835 0.00667897 0.00624299 0.00582876 0.00543452 0.00506107 0.004707 0.0043707 0.00405129 0.00374982 0.00346539 0.0032235 0.00296872 0.00272832 0.00250146 0.0022892 0.00208849 0.00190971 0.00173494 0.00156975 0.00141639 0.00127239 0.00114339 0.00101947 0.0009058 0.000801459 0.000704196 0.000615019 0.000533808 0.000459774 0.000392026 0.000330817 0.000276435 0.000227562 0.000185109 0.000147566 0.000115091 8.72402e-005 6.38036e-005 4.43219e-005 2.8683e-005 1.71335e-005 8.92163e-006 ];
plot(Recall_SUN, Precision_SUN, '--k', 'linewidth', 1);
Recall_SR = [1 0.977731 0.924121 0.876642 0.835082 0.797802 0.763856 0.732611 0.703724 0.676747 0.651557 0.627827 0.605449 0.584289 0.564327 0.545403 0.527395 0.510235 0.493897 0.478295 0.463383 0.449125 0.435455 0.422315 0.409627 0.397504 0.385875 0.374689 0.363923 0.353554 0.343565 0.333938 0.324703 0.315752 0.307074 0.298753 0.290621 0.282788 0.275218 0.26791 0.260844 0.254015 0.247381 0.240948 0.234749 0.228713 0.222906 0.217258 0.211779 0.206443 0.201283 0.19631 0.191491 0.186789 0.182234 0.177774 0.173446 0.16922 0.165127 0.161169 0.157313 0.153578 0.149944 0.14641 0.14297 0.139666 0.136408 0.133268 0.130156 0.127153 0.124203 0.121355 0.118572 0.115824 0.113189 0.110592 0.108091 0.105658 0.103262 0.100929 0.098651 0.096415 0.0942465 0.0921335 0.0900807 0.0880633 0.0861006 0.0841694 0.082307 0.0804855 0.0787327 0.0769947 0.0753049 0.0736731 0.0720794 0.0705011 0.0689814 0.0675007 0.0660424 0.0646397 0.0632724 0.061942 0.0606265 0.0593425 0.058092 0.0568756 0.0556782 0.0545201 0.0533887 0.0522723 0.0511772 0.0501156 0.0490735 0.0480711 0.0470861 0.0461052 0.0451575 0.0442175 0.0433084 0.0424235 0.041555 0.0407089 0.0398738 0.0390546 0.0382549 0.0374748 0.0367174 0.0359777 0.0352738 0.0345715 0.0338897 0.0332113 0.0325446 0.0318895 0.0312581 0.0306243 0.0299892 0.0293924 0.0287972 0.028208 0.0276433 0.0270853 0.0265278 0.0260036 0.0254832 0.0249598 0.0244562 0.0239776 0.023493 0.0230282 0.0225549 0.022096 0.02165 0.0212076 0.0207761 0.0203553 0.0199564 0.0195489 0.0191511 0.0187606 0.018367 0.0179956 0.0176226 0.0172613 0.016915 0.0165646 0.0162168 0.0158765 0.0155311 0.0152002 0.0148853 0.0145686 0.0142512 0.0139393 0.0136479 0.0133422 0.0130514 0.0127618 0.0124793 0.0121979 0.0119202 0.0116449 0.0113782 0.0111023 0.0108392 0.0105769 0.0103425 0.0101068 0.00986664 0.00964055 0.0094087 0.0091775 0.0089677 0.00875458 0.00853296 0.00833636 0.00813764 0.00793923 0.00775006 0.00756887 0.00738026 0.00719383 0.00701024 0.00683337 0.00666808 0.00650461 0.00631793 0.00615643 0.00599467 0.00583878 0.00568384 0.00552235 0.00537054 0.00522664 0.00507604 0.00492584 0.00478521 0.004643 0.00450658 0.00437331 0.00424257 0.00411943 0.00399631 0.00387576 0.0037407 0.00361255 0.0034824 0.0033649 0.00325026 0.00313731 0.00301955 0.00291184 0.00280625 0.00270342 0.00259394 0.00248577 0.00238976 0.00227118 0.00217923 0.00208028 0.00198042 0.00187725 0.00179536 0.00170184 0.00161633 0.00152436 0.00144456 0.00135542 0.00127046 0.00118968 0.00110027 0.00102041 0.000940895 0.000847011 0.00077182 0.000697857 ];
Precision_SR = [0.14847 0.155365 0.172383 0.184906 0.194501 0.202408 0.209203 0.215177 0.220557 0.225478 0.230043 0.234262 0.238212 0.241938 0.245453 0.24879 0.251986 0.255044 0.257993 0.260827 0.263545 0.266181 0.268717 0.27115 0.273483 0.275758 0.277946 0.280082 0.28213 0.284111 0.286036 0.287905 0.289745 0.291521 0.293258 0.294926 0.296536 0.298104 0.299637 0.301152 0.302612 0.304017 0.305401 0.306729 0.308047 0.30932 0.310557 0.31178 0.312951 0.314116 0.31526 0.316415 0.317519 0.318616 0.319689 0.320742 0.321753 0.322774 0.323745 0.324693 0.325609 0.326522 0.327427 0.32828 0.329132 0.329989 0.330825 0.331665 0.332476 0.33328 0.33403 0.334791 0.335543 0.336259 0.336967 0.337642 0.338318 0.338992 0.339638 0.340251 0.340895 0.341473 0.342089 0.342662 0.343252 0.343774 0.344351 0.344865 0.345372 0.345921 0.346442 0.346957 0.347435 0.347934 0.348418 0.348878 0.349326 0.349769 0.350234 0.350729 0.351168 0.351661 0.352131 0.352557 0.352995 0.353417 0.353836 0.35425 0.354629 0.355034 0.355442 0.355809 0.356148 0.356532 0.356968 0.357347 0.357705 0.358071 0.358424 0.358779 0.359157 0.35951 0.359776 0.360108 0.360435 0.360718 0.360999 0.361297 0.36161 0.361911 0.362184 0.362426 0.36268 0.362911 0.3632 0.363428 0.36375 0.363982 0.364225 0.364419 0.3646 0.364927 0.365109 0.365263 0.365484 0.365746 0.365936 0.366161 0.366457 0.366667 0.366895 0.367069 0.36728 0.367505 0.36773 0.368053 0.368328 0.368594 0.368856 0.369072 0.369261 0.369484 0.369742 0.369973 0.370252 0.370564 0.37085 0.371162 0.371328 0.371535 0.371747 0.371971 0.372114 0.372226 0.372376 0.372676 0.372861 0.373016 0.373149 0.373487 0.373724 0.373793 0.373881 0.374044 0.374125 0.374176 0.374413 0.374554 0.374692 0.374875 0.375104 0.375269 0.375336 0.375604 0.375691 0.376002 0.376145 0.37629 0.376656 0.376804 0.377097 0.377241 0.377567 0.377707 0.377779 0.378004 0.378136 0.378321 0.378447 0.378584 0.378727 0.379143 0.379194 0.379416 0.379685 0.380064 0.380183 0.380431 0.380658 0.380794 0.380758 0.38099 0.381422 0.381897 0.381939 0.381964 0.382013 0.381875 0.381774 0.381907 0.382242 0.382239 0.382351 0.382325 0.382392 0.382467 0.382462 0.382622 0.38291 0.382883 0.383174 0.38296 0.383112 0.382837 0.382877 0.382856 0.382972 0.383092 0.383266 0.382983 0.383181 0.382456 0.382655 0.382478 0.381971 0.382215 ];
TPR_SR = [1 0.977731 0.924121 0.876642 0.835082 0.797802 0.763856 0.732611 0.703724 0.676747 0.651557 0.627827 0.605449 0.584289 0.564327 0.545403 0.527395 0.510235 0.493897 0.478295 0.463383 0.449125 0.435455 0.422315 0.409627 0.397504 0.385875 0.374689 0.363923 0.353554 0.343565 0.333938 0.324703 0.315752 0.307074 0.298753 0.290621 0.282788 0.275218 0.26791 0.260844 0.254015 0.247381 0.240948 0.234749 0.228713 0.222906 0.217258 0.211779 0.206443 0.201283 0.19631 0.191491 0.186789 0.182234 0.177774 0.173446 0.16922 0.165127 0.161169 0.157313 0.153578 0.149944 0.14641 0.14297 0.139666 0.136408 0.133268 0.130156 0.127153 0.124203 0.121355 0.118572 0.115824 0.113189 0.110592 0.108091 0.105658 0.103262 0.100929 0.098651 0.096415 0.0942465 0.0921335 0.0900807 0.0880633 0.0861006 0.0841694 0.082307 0.0804855 0.0787327 0.0769947 0.0753049 0.0736731 0.0720794 0.0705011 0.0689814 0.0675007 0.0660424 0.0646397 0.0632724 0.061942 0.0606265 0.0593425 0.058092 0.0568756 0.0556782 0.0545201 0.0533887 0.0522723 0.0511772 0.0501156 0.0490735 0.0480711 0.0470861 0.0461052 0.0451575 0.0442175 0.0433084 0.0424235 0.041555 0.0407089 0.0398738 0.0390546 0.0382549 0.0374748 0.0367174 0.0359777 0.0352738 0.0345715 0.0338897 0.0332113 0.0325446 0.0318895 0.0312581 0.0306243 0.0299892 0.0293924 0.0287972 0.028208 0.0276433 0.0270853 0.0265278 0.0260036 0.0254832 0.0249598 0.0244562 0.0239776 0.023493 0.0230282 0.0225549 0.022096 0.02165 0.0212076 0.0207761 0.0203553 0.0199564 0.0195489 0.0191511 0.0187606 0.018367 0.0179956 0.0176226 0.0172613 0.016915 0.0165646 0.0162168 0.0158765 0.0155311 0.0152002 0.0148853 0.0145686 0.0142512 0.0139393 0.0136479 0.0133422 0.0130514 0.0127618 0.0124793 0.0121979 0.0119202 0.0116449 0.0113782 0.0111023 0.0108392 0.0105769 0.0103425 0.0101068 0.00986664 0.00964055 0.0094087 0.0091775 0.0089677 0.00875458 0.00853296 0.00833636 0.00813764 0.00793923 0.00775006 0.00756887 0.00738026 0.00719383 0.00701024 0.00683337 0.00666808 0.00650461 0.00631793 0.00615643 0.00599467 0.00583878 0.00568384 0.00552235 0.00537054 0.00522664 0.00507604 0.00492584 0.00478521 0.004643 0.00450658 0.00437331 0.00424257 0.00411943 0.00399631 0.00387576 0.0037407 0.00361255 0.0034824 0.0033649 0.00325026 0.00313731 0.00301955 0.00291184 0.00280625 0.00270342 0.00259394 0.00248577 0.00238976 0.00227118 0.00217923 0.00208028 0.00198042 0.00187725 0.00179536 0.00170184 0.00161633 0.00152436 0.00144456 0.00135542 0.00127046 0.00118968 0.00110027 0.00102041 0.000940895 0.000847011 0.00077182 0.000697857 ];
FPR_SR = [1 0.925659 0.776759 0.678084 0.606646 0.550798 0.505077 0.466442 0.433068 0.403711 0.377563 0.354076 0.33281 0.313453 0.295783 0.27956 0.264608 0.250769 0.237941 0.226014 0.214901 0.204522 0.194812 0.185729 0.177206 0.169199 0.161667 0.154567 0.147874 0.141555 0.13558 0.129921 0.12456 0.119477 0.11465 0.110069 0.105714 0.101577 0.0976339 0.093874 0.0902889 0.0868748 0.0836112 0.0805033 0.0775312 0.0746906 0.0719739 0.0693727 0.0668856 0.0645035 0.0622206 0.0600315 0.0579358 0.0559281 0.0540002 0.0521491 0.050379 0.0486749 0.0470372 0.0454655 0.0439566 0.0425037 0.0411065 0.0397615 0.0384671 0.0372309 0.0360313 0.034874 0.033758 0.0326861 0.0316522 0.0306516 0.0296895 0.0287588 0.0278609 0.0269959 0.026161 0.0253552 0.0245774 0.023824 0.0230988 0.0223969 0.0217216 0.0210659 0.0204317 0.0198209 0.0192275 0.0186562 0.018103 0.0175673 0.0170487 0.016547 0.0160616 0.0155929 0.0151388 0.0146999 0.0142743 0.0138615 0.0134625 0.013075 0.0127002 0.012337 0.0119856 0.0116445 0.0113141 0.0109945 0.0106839 0.0103836 0.0100927 0.00980852 0.00953423 0.00926896 0.00901258 0.00876234 0.00851956 0.00828435 0.00805587 0.00783458 0.00761972 0.00741097 0.00720754 0.00701064 0.0068215 0.0066345 0.00645456 0.00628003 0.00611085 0.00594649 0.00579077 0.00563583 0.0054852 0.00533864 0.00519615 0.00505768 0.00492252 0.00479134 0.00466417 0.00453972 0.00441918 0.00430294 0.00418907 0.00407857 0.00397148 0.00386732 0.00376504 0.00366523 0.00356912 0.00347595 0.00338411 0.00329509 0.00320828 0.00312404 0.00304199 0.00296169 0.00288399 0.00280739 0.00273364 0.00266155 0.00259077 0.00252256 0.00245594 0.00239078 0.00232759 0.00226672 0.00220637 0.00214781 0.00209087 0.00203511 0.00198113 0.001928 0.00187641 0.00182669 0.0017783 0.00173089 0.00168523 0.00163955 0.0015955 0.00155289 0.00151116 0.00147011 0.00143049 0.00139139 0.00135441 0.00131762 0.00128163 0.00124663 0.00121196 0.00117886 0.0011461 0.00111415 0.00108325 0.00105358 0.00102439 0.00099599 0.000968194 0.00094058 0.000913697 0.000887888 0.000862019 0.000837468 0.000813194 0.000789005 0.000765392 0.000742669 0.000720616 0.000698984 0.000677851 0.000657477 0.000637378 0.000617684 0.000597903 0.000579188 0.000560751 0.000542688 0.000524883 0.000508133 0.000491681 0.000475244 0.000459561 0.000443959 0.00042852 0.000413508 0.000398894 0.000384686 0.000371082 0.000357232 0.000344112 0.000331225 0.000318633 0.000306133 0.000294139 0.000282658 0.000270928 0.000259693 0.000248558 0.000238069 0.00022772 0.000217364 0.000207054 0.000197406 0.000187747 0.00017843 0.000169262 0.000160544 0.000151534 0.000142948 0.000134759 0.000126731 0.000118758 0.000110947 0.000103246 9.59195e-005 8.84408e-005 8.1112e-005 7.40474e-005 6.71706e-005 ];
plot(Recall_SR, Precision_SR, '--b', 'linewidth', 1);
Recall_GB = [1 0.999687 0.998806 0.997725 0.99639 0.994783 0.992926 0.990816 0.988496 0.985984 0.983432 0.980904 0.978428 0.976 0.973619 0.97131 0.96903 0.966784 0.964586 0.962397 0.960231 0.958069 0.955899 0.953748 0.951598 0.949445 0.947293 0.945133 0.942965 0.940785 0.938591 0.936373 0.934132 0.931869 0.929591 0.927298 0.924958 0.922619 0.920251 0.917861 0.915419 0.912969 0.91047 0.907936 0.905362 0.902762 0.900111 0.897419 0.894711 0.891969 0.889222 0.886435 0.883605 0.88075 0.877843 0.874917 0.871958 0.868973 0.865949 0.862878 0.859764 0.8566 0.853375 0.850118 0.846777 0.843359 0.839918 0.836445 0.832904 0.829332 0.825716 0.822031 0.818269 0.814453 0.810598 0.806652 0.802695 0.798719 0.794663 0.790585 0.786448 0.782258 0.778007 0.773687 0.769308 0.764869 0.760402 0.755879 0.751287 0.746683 0.742067 0.737412 0.732742 0.728035 0.723288 0.718503 0.713692 0.708868 0.703985 0.699075 0.694128 0.689142 0.684108 0.67905 0.673962 0.668831 0.663683 0.658449 0.653181 0.647895 0.642557 0.637196 0.631773 0.626314 0.620825 0.615327 0.609824 0.604295 0.598752 0.593188 0.58758 0.581928 0.57623 0.570539 0.564836 0.559124 0.553369 0.547638 0.541889 0.536143 0.530391 0.524643 0.518864 0.513076 0.507296 0.501517 0.495754 0.489967 0.484166 0.478347 0.472512 0.466682 0.460831 0.455002 0.449201 0.443397 0.437596 0.431799 0.426018 0.42026 0.414561 0.408885 0.403173 0.3975 0.391872 0.386242 0.380658 0.375099 0.369553 0.364065 0.35856 0.353081 0.347594 0.342101 0.336627 0.331155 0.32574 0.320341 0.314957 0.309621 0.3043 0.298999 0.29373 0.288476 0.283242 0.278039 0.272923 0.267822 0.262749 0.257737 0.252744 0.247775 0.242816 0.237934 0.233073 0.228266 0.223505 0.218786 0.2141 0.209484 0.204904 0.200349 0.19586 0.191381 0.18695 0.182526 0.178142 0.173826 0.169559 0.16534 0.161197 0.157074 0.153006 0.149005 0.145041 0.141097 0.137213 0.133404 0.129619 0.125879 0.122215 0.118601 0.115001 0.111458 0.107963 0.10452 0.10113 0.0977845 0.0944432 0.0911857 0.0879648 0.0847795 0.0816033 0.0784829 0.0754212 0.0723955 0.0693894 0.0664193 0.0635242 0.0606538 0.0578284 0.0550493 0.0523176 0.0496153 0.0469867 0.0443734 0.0418289 0.0393062 0.0368381 0.034397 0.0319776 0.0296352 0.027314 0.0250418 0.022825 0.0206213 0.0184959 0.0164046 0.014368 0.0123402 0.0103565 0.00837116 0.00645342 0.00456512 0.00273614 0.000940592 ];
Precision_GB = [0.14847 0.150204 0.153887 0.157688 0.161569 0.165498 0.169439 0.173339 0.177152 0.180846 0.184409 0.187823 0.19109 0.194221 0.197238 0.200156 0.202981 0.205731 0.208414 0.211036 0.213612 0.216143 0.218636 0.221101 0.223542 0.225967 0.228373 0.230761 0.233138 0.2355 0.237856 0.240204 0.242546 0.244894 0.247244 0.249596 0.251949 0.2543 0.256659 0.259016 0.261376 0.263742 0.266122 0.268505 0.270898 0.273301 0.275709 0.278114 0.280535 0.282965 0.285404 0.287846 0.290293 0.292755 0.295233 0.297729 0.300233 0.302752 0.305277 0.30781 0.31036 0.312913 0.31547 0.31804 0.320606 0.323174 0.325752 0.328335 0.330933 0.333546 0.336168 0.338789 0.341412 0.344047 0.346677 0.349315 0.351965 0.354631 0.357293 0.359969 0.362643 0.365323 0.367983 0.370633 0.373288 0.375952 0.378614 0.381284 0.383948 0.386609 0.389272 0.391939 0.39462 0.397309 0.399991 0.402676 0.405364 0.408073 0.410765 0.413456 0.416154 0.418847 0.421544 0.424243 0.426932 0.429606 0.43227 0.434918 0.437572 0.44021 0.442862 0.445508 0.44814 0.450756 0.453374 0.455999 0.45862 0.461259 0.463878 0.466482 0.469065 0.471634 0.474216 0.476769 0.479301 0.481836 0.484345 0.486841 0.489328 0.491819 0.494278 0.496749 0.499205 0.501641 0.504064 0.506481 0.508897 0.51129 0.513655 0.516002 0.518333 0.520628 0.52292 0.52519 0.527454 0.529725 0.531994 0.534214 0.536456 0.538663 0.540865 0.543035 0.545158 0.547285 0.549427 0.551558 0.553681 0.555797 0.557885 0.559952 0.561991 0.56401 0.566008 0.567975 0.569905 0.571808 0.573732 0.57562 0.577483 0.579327 0.581138 0.582912 0.584654 0.586382 0.588092 0.589763 0.591449 0.593129 0.5948 0.596475 0.598136 0.59977 0.601335 0.602909 0.60446 0.606016 0.607525 0.609048 0.610574 0.612121 0.613662 0.615172 0.616655 0.618145 0.619623 0.621074 0.622456 0.623813 0.625139 0.626469 0.627788 0.62913 0.630449 0.631764 0.633092 0.634359 0.635599 0.636815 0.638047 0.639272 0.640489 0.641653 0.642876 0.644016 0.64516 0.64632 0.64744 0.648549 0.649635 0.650811 0.652004 0.653131 0.654258 0.655359 0.656524 0.657615 0.658707 0.659722 0.660739 0.661751 0.662786 0.663801 0.664828 0.665741 0.666814 0.667682 0.668675 0.669598 0.670645 0.671723 0.672791 0.673782 0.674919 0.676206 0.677387 0.678427 0.679402 0.680732 0.681992 0.683512 0.684799 0.685479 0.686379 0.687056 0.687638 0.688796 ];
TPR_GB = [1 0.999687 0.998806 0.997725 0.99639 0.994783 0.992926 0.990816 0.988496 0.985984 0.983432 0.980904 0.978428 0.976 0.973619 0.97131 0.96903 0.966784 0.964586 0.962397 0.960231 0.958069 0.955899 0.953748 0.951598 0.949445 0.947293 0.945133 0.942965 0.940785 0.938591 0.936373 0.934132 0.931869 0.929591 0.927298 0.924958 0.922619 0.920251 0.917861 0.915419 0.912969 0.91047 0.907936 0.905362 0.902762 0.900111 0.897419 0.894711 0.891969 0.889222 0.886435 0.883605 0.88075 0.877843 0.874917 0.871958 0.868973 0.865949 0.862878 0.859764 0.8566 0.853375 0.850118 0.846777 0.843359 0.839918 0.836445 0.832904 0.829332 0.825716 0.822031 0.818269 0.814453 0.810598 0.806652 0.802695 0.798719 0.794663 0.790585 0.786448 0.782258 0.778007 0.773687 0.769308 0.764869 0.760402 0.755879 0.751287 0.746683 0.742067 0.737412 0.732742 0.728035 0.723288 0.718503 0.713692 0.708868 0.703985 0.699075 0.694128 0.689142 0.684108 0.67905 0.673962 0.668831 0.663683 0.658449 0.653181 0.647895 0.642557 0.637196 0.631773 0.626314 0.620825 0.615327 0.609824 0.604295 0.598752 0.593188 0.58758 0.581928 0.57623 0.570539 0.564836 0.559124 0.553369 0.547638 0.541889 0.536143 0.530391 0.524643 0.518864 0.513076 0.507296 0.501517 0.495754 0.489967 0.484166 0.478347 0.472512 0.466682 0.460831 0.455002 0.449201 0.443397 0.437596 0.431799 0.426018 0.42026 0.414561 0.408885 0.403173 0.3975 0.391872 0.386242 0.380658 0.375099 0.369553 0.364065 0.35856 0.353081 0.347594 0.342101 0.336627 0.331155 0.32574 0.320341 0.314957 0.309621 0.3043 0.298999 0.29373 0.288476 0.283242 0.278039 0.272923 0.267822 0.262749 0.257737 0.252744 0.247775 0.242816 0.237934 0.233073 0.228266 0.223505 0.218786 0.2141 0.209484 0.204904 0.200349 0.19586 0.191381 0.18695 0.182526 0.178142 0.173826 0.169559 0.16534 0.161197 0.157074 0.153006 0.149005 0.145041 0.141097 0.137213 0.133404 0.129619 0.125879 0.122215 0.118601 0.115001 0.111458 0.107963 0.10452 0.10113 0.0977845 0.0944432 0.0911857 0.0879648 0.0847795 0.0816033 0.0784829 0.0754212 0.0723955 0.0693894 0.0664193 0.0635242 0.0606538 0.0578284 0.0550493 0.0523176 0.0496153 0.0469867 0.0443734 0.0418289 0.0393062 0.0368381 0.034397 0.0319776 0.0296352 0.027314 0.0250418 0.022825 0.0206213 0.0184959 0.0164046 0.014368 0.0123402 0.0103565 0.00837116 0.00645342 0.00456512 0.00273614 0.000940592 ];
FPR_GB = [1 0.984079 0.951112 0.919227 0.888658 0.859435 0.831704 0.805505 0.780959 0.758108 0.736871 0.717275 0.699181 0.682399 0.666749 0.652087 0.6383 0.625262 0.612883 0.601092 0.589806 0.578987 0.56858 0.558544 0.548844 0.539447 0.530341 0.52151 0.512918 0.504565 0.496424 0.48848 0.480731 0.473138 0.465708 0.458433 0.451304 0.444323 0.437473 0.43076 0.424168 0.41769 0.411319 0.405055 0.398894 0.392835 0.386866 0.381008 0.375234 0.369552 0.363954 0.358435 0.352985 0.34761 0.342295 0.337054 0.331877 0.326769 0.321735 0.316761 0.311849 0.307 0.30221 0.297474 0.292797 0.288174 0.283613 0.279112 0.274658 0.270258 0.265903 0.261597 0.257343 0.253137 0.248982 0.244871 0.24081 0.236803 0.232848 0.228938 0.225078 0.221264 0.217497 0.213779 0.210106 0.206475 0.202888 0.199338 0.195836 0.192383 0.188975 0.185607 0.182277 0.17899 0.175748 0.172554 0.169394 0.166266 0.163188 0.160151 0.157157 0.154204 0.151287 0.148412 0.145576 0.142786 0.140032 0.137319 0.134642 0.132002 0.129393 0.126818 0.124279 0.121776 0.119314 0.116886 0.114493 0.11213 0.109803 0.107514 0.105256 0.103037 0.100839 0.0986821 0.0965624 0.0944695 0.0924122 0.0903914 0.0884059 0.0864508 0.0845258 0.0826323 0.0807682 0.0789373 0.0771339 0.0753645 0.0736247 0.0719137 0.0702309 0.068581 0.0669615 0.0653724 0.0638142 0.0622817 0.060774 0.0592867 0.0578239 0.0563908 0.0549839 0.0536068 0.0522548 0.0509264 0.049624 0.0483472 0.047091 0.0458578 0.0446493 0.0434657 0.0423055 0.0411757 0.0400679 0.038986 0.0379247 0.0368842 0.0358664 0.0348742 0.0339005 0.0329501 0.0320191 0.0311101 0.0302163 0.0293442 0.028492 0.027658 0.0268448 0.0260499 0.0252723 0.0245099 0.0237649 0.0230348 0.0223242 0.02163 0.0209533 0.0202918 0.0196445 0.0190116 0.0183936 0.0177926 0.0172046 0.0166297 0.0160698 0.0155236 0.0149906 0.0144712 0.0139638 0.0134692 0.0129901 0.0125233 0.0120719 0.0116312 0.0112033 0.010785 0.0103783 0.00998156 0.00959628 0.00922138 0.0088573 0.00850292 0.00815947 0.00782577 0.00750183 0.00718837 0.00688289 0.00658776 0.00630051 0.00602133 0.00575146 0.00548943 0.00523487 0.00498709 0.00474656 0.00451386 0.00428829 0.0040704 0.00385879 0.00365384 0.00345632 0.0032655 0.00308114 0.00290378 0.00273253 0.00256802 0.00240702 0.0022522 0.00210225 0.00195824 0.00181977 0.00168641 0.00155815 0.00143373 0.00131356 0.00119819 0.00108716 0.000980095 0.000877187 0.000780169 0.000686993 0.000597824 0.000513241 0.000432646 0.000355954 0.000284079 0.000215064 0.000149364 8.69874e-005 2.90958e-005 ];
plot(Recall_GB, Precision_GB, '--g', 'linewidth', 1);
Recall_AIM = [1 0.986214 0.986122 0.985912 0.985593 0.985144 0.984566 0.983901 0.983144 0.982291 0.981343 0.980318 0.979198 0.977988 0.976696 0.97532 0.973919 0.97246 0.970958 0.969417 0.967831 0.966208 0.964552 0.962863 0.961149 0.959416 0.957655 0.955862 0.954016 0.952141 0.950238 0.948308 0.94636 0.944397 0.942402 0.940388 0.938354 0.936283 0.934187 0.93207 0.92991 0.927743 0.925536 0.923302 0.921031 0.918738 0.916408 0.91404 0.911631 0.909198 0.906728 0.904224 0.901688 0.899125 0.89652 0.893865 0.891174 0.888448 0.885663 0.88285 0.879993 0.87709 0.874141 0.871147 0.868104 0.865004 0.861855 0.858663 0.855437 0.852158 0.848822 0.84545 0.842016 0.838529 0.834975 0.831385 0.827749 0.824045 0.820295 0.816496 0.812657 0.808751 0.804802 0.800809 0.796763 0.792653 0.788518 0.784284 0.780015 0.775689 0.771289 0.766839 0.76236 0.757827 0.753229 0.748575 0.743856 0.739089 0.734246 0.729346 0.724391 0.719384 0.714299 0.70918 0.704018 0.698794 0.693498 0.688145 0.682733 0.677287 0.6718 0.666239 0.660615 0.654929 0.649208 0.643426 0.637614 0.631744 0.62582 0.619845 0.613823 0.607758 0.601627 0.595455 0.589244 0.58294 0.576601 0.570242 0.563809 0.557337 0.550814 0.544237 0.537638 0.530996 0.524314 0.5176 0.510858 0.504068 0.497237 0.490407 0.483501 0.476574 0.469666 0.462703 0.45572 0.448718 0.441702 0.434679 0.427624 0.420568 0.413513 0.406417 0.399331 0.392266 0.385163 0.378058 0.370985 0.363921 0.356864 0.349783 0.342741 0.335726 0.328706 0.321709 0.314721 0.307761 0.300827 0.293882 0.286983 0.280093 0.273227 0.266408 0.259629 0.252864 0.246135 0.23942 0.232781 0.226196 0.21965 0.213168 0.206759 0.200389 0.194047 0.18782 0.181618 0.175513 0.169499 0.163577 0.157703 0.151957 0.146228 0.140604 0.135054 0.129615 0.124309 0.119043 0.113884 0.108838 0.103913 0.0991138 0.094406 0.0898409 0.0853838 0.0810042 0.0767707 0.0726457 0.0686464 0.0647718 0.0610489 0.0574398 0.0539525 0.0505995 0.0473719 0.0442816 0.0412788 0.0384287 0.0357048 0.0331022 0.0305982 0.0282021 0.0259885 0.0238501 0.0218285 0.0199188 0.0181382 0.0164472 0.0148951 0.0134106 0.0120739 0.0108163 0.00964837 0.00858794 0.00759355 0.00669086 0.00588422 0.00514572 0.00447708 0.00390522 0.00337643 0.00289792 0.00248757 0.00211418 0.001792 0.0015031 0.00125496 0.00104186 0.000855609 0.000696188 0.000560504 0.000443927 0.000358563 0.000278089 0.000220412 0.000166163 0.00013029 9.7181e-005 ];
Precision_AIM = [0.14847 0.165595 0.165624 0.165674 0.165761 0.165893 0.166082 0.166343 0.166679 0.167094 0.167592 0.168169 0.168822 0.169549 0.170347 0.171208 0.172131 0.173112 0.174134 0.175195 0.176291 0.177412 0.178555 0.179711 0.180876 0.182043 0.183209 0.184367 0.185513 0.186648 0.187772 0.188884 0.189983 0.191071 0.192146 0.193211 0.194266 0.195312 0.196348 0.197379 0.198401 0.199415 0.200421 0.201425 0.202422 0.203415 0.204405 0.205393 0.206377 0.207362 0.20835 0.209341 0.210335 0.211336 0.21234 0.213349 0.214365 0.215382 0.216406 0.217436 0.218473 0.219519 0.220573 0.221636 0.222704 0.223782 0.224867 0.225959 0.227064 0.228177 0.229301 0.230433 0.231574 0.232722 0.233877 0.23504 0.236214 0.237397 0.238586 0.239783 0.240995 0.242215 0.243438 0.244676 0.245928 0.247188 0.248458 0.249733 0.251025 0.252327 0.253631 0.254948 0.256277 0.257623 0.258969 0.26033 0.261701 0.263081 0.264466 0.265858 0.267264 0.268679 0.270102 0.271528 0.272972 0.274424 0.275878 0.277336 0.278808 0.280287 0.281776 0.283271 0.284771 0.286283 0.287804 0.289336 0.290876 0.292413 0.293955 0.295508 0.297077 0.298655 0.300229 0.301811 0.303412 0.305005 0.306596 0.308207 0.30982 0.31144 0.313057 0.314685 0.316329 0.317974 0.319629 0.321293 0.322965 0.324642 0.326313 0.327981 0.329655 0.331328 0.333032 0.334736 0.336427 0.338138 0.339845 0.34157 0.343285 0.345016 0.346752 0.348494 0.350257 0.352005 0.353763 0.355516 0.35729 0.359069 0.360863 0.362617 0.364387 0.36616 0.367915 0.36969 0.371472 0.373236 0.375024 0.376788 0.378549 0.380291 0.381999 0.383688 0.385415 0.387118 0.388834 0.39053 0.392227 0.393925 0.395611 0.3973 0.399 0.400681 0.402374 0.404088 0.405753 0.407428 0.409108 0.41079 0.412451 0.414151 0.415755 0.417377 0.419002 0.420678 0.422266 0.423926 0.425453 0.427013 0.428678 0.430231 0.431803 0.433402 0.434993 0.436567 0.438148 0.439756 0.441196 0.442666 0.444216 0.445635 0.447041 0.4486 0.450072 0.451594 0.452952 0.454428 0.455796 0.457209 0.458481 0.459677 0.461044 0.462163 0.463182 0.464405 0.465579 0.466735 0.467817 0.468442 0.46916 0.470014 0.471028 0.471855 0.472823 0.473599 0.474234 0.475328 0.475815 0.476321 0.477245 0.476924 0.477428 0.47811 0.478094 0.478409 0.478563 0.479268 0.478069 0.478064 0.478022 0.478743 0.48014 0.480511 0.478951 0.479943 0.480268 0.48162 ];
TPR_AIM = [1 0.986214 0.986122 0.985912 0.985593 0.985144 0.984566 0.983901 0.983144 0.982291 0.981343 0.980318 0.979198 0.977988 0.976696 0.97532 0.973919 0.97246 0.970958 0.969417 0.967831 0.966208 0.964552 0.962863 0.961149 0.959416 0.957655 0.955862 0.954016 0.952141 0.950238 0.948308 0.94636 0.944397 0.942402 0.940388 0.938354 0.936283 0.934187 0.93207 0.92991 0.927743 0.925536 0.923302 0.921031 0.918738 0.916408 0.91404 0.911631 0.909198 0.906728 0.904224 0.901688 0.899125 0.89652 0.893865 0.891174 0.888448 0.885663 0.88285 0.879993 0.87709 0.874141 0.871147 0.868104 0.865004 0.861855 0.858663 0.855437 0.852158 0.848822 0.84545 0.842016 0.838529 0.834975 0.831385 0.827749 0.824045 0.820295 0.816496 0.812657 0.808751 0.804802 0.800809 0.796763 0.792653 0.788518 0.784284 0.780015 0.775689 0.771289 0.766839 0.76236 0.757827 0.753229 0.748575 0.743856 0.739089 0.734246 0.729346 0.724391 0.719384 0.714299 0.70918 0.704018 0.698794 0.693498 0.688145 0.682733 0.677287 0.6718 0.666239 0.660615 0.654929 0.649208 0.643426 0.637614 0.631744 0.62582 0.619845 0.613823 0.607758 0.601627 0.595455 0.589244 0.58294 0.576601 0.570242 0.563809 0.557337 0.550814 0.544237 0.537638 0.530996 0.524314 0.5176 0.510858 0.504068 0.497237 0.490407 0.483501 0.476574 0.469666 0.462703 0.45572 0.448718 0.441702 0.434679 0.427624 0.420568 0.413513 0.406417 0.399331 0.392266 0.385163 0.378058 0.370985 0.363921 0.356864 0.349783 0.342741 0.335726 0.328706 0.321709 0.314721 0.307761 0.300827 0.293882 0.286983 0.280093 0.273227 0.266408 0.259629 0.252864 0.246135 0.23942 0.232781 0.226196 0.21965 0.213168 0.206759 0.200389 0.194047 0.18782 0.181618 0.175513 0.169499 0.163577 0.157703 0.151957 0.146228 0.140604 0.135054 0.129615 0.124309 0.119043 0.113884 0.108838 0.103913 0.0991138 0.094406 0.0898409 0.0853838 0.0810042 0.0767707 0.0726457 0.0686464 0.0647718 0.0610489 0.0574398 0.0539525 0.0505995 0.0473719 0.0442816 0.0412788 0.0384287 0.0357048 0.0331022 0.0305982 0.0282021 0.0259885 0.0238501 0.0218285 0.0199188 0.0181382 0.0164472 0.0148951 0.0134106 0.0120739 0.0108163 0.00964837 0.00858794 0.00759355 0.00669086 0.00588422 0.00514572 0.00447708 0.00390522 0.00337643 0.00289792 0.00248757 0.00211418 0.001792 0.0015031 0.00125496 0.00104186 0.000855609 0.000696188 0.000560504 0.000443927 0.000358563 0.000278089 0.000220412 0.000166163 0.00013029 9.7181e-005 ];
FPR_AIM = [1 0.861277 0.861005 0.860462 0.859527 0.85811 0.856128 0.853518 0.850248 0.846307 0.841705 0.836501 0.830747 0.824495 0.817823 0.810807 0.803521 0.796015 0.788379 0.78067 0.772924 0.765185 0.757482 0.749866 0.742355 0.73497 0.727714 0.720601 0.713629 0.706795 0.700095 0.693522 0.687075 0.680746 0.67452 0.668397 0.662371 0.656427 0.650561 0.644763 0.639039 0.633374 0.627762 0.622194 0.616677 0.611202 0.605757 0.600348 0.594969 0.589617 0.58428 0.578959 0.573651 0.568359 0.563077 0.557801 0.552533 0.547279 0.542029 0.536793 0.531564 0.52634 0.521122 0.515918 0.510716 0.505521 0.500324 0.495139 0.489958 0.484782 0.479611 0.474442 0.469274 0.464115 0.458959 0.453808 0.448665 0.443522 0.438392 0.43326 0.428134 0.42301 0.417897 0.412787 0.407681 0.402579 0.397496 0.392425 0.387356 0.382305 0.377268 0.372243 0.367228 0.362221 0.357231 0.352251 0.347286 0.342333 0.337394 0.33247 0.327556 0.322661 0.31777 0.312898 0.308043 0.303195 0.298367 0.293557 0.288761 0.283981 0.279225 0.274487 0.269774 0.265072 0.260398 0.255748 0.251126 0.246532 0.241964 0.237425 0.232906 0.228421 0.223969 0.219545 0.215149 0.210783 0.206449 0.202149 0.197879 0.193646 0.18945 0.185286 0.181157 0.177064 0.173016 0.168998 0.165027 0.161095 0.157204 0.153356 0.14955 0.145791 0.142076 0.138404 0.134778 0.131197 0.127659 0.124174 0.120732 0.117342 0.114002 0.110705 0.107457 0.104268 0.101125 0.0980348 0.0949949 0.092003 0.0890645 0.0861802 0.0833481 0.080568 0.0778465 0.0751747 0.0725601 0.0699992 0.0674932 0.0650439 0.0626429 0.0603 0.0580151 0.0557802 0.0535997 0.0514701 0.0493941 0.0473711 0.0454049 0.0434871 0.0416244 0.0398111 0.038049 0.0363396 0.0346816 0.033072 0.0315125 0.0299999 0.0285355 0.02712 0.0257504 0.0244289 0.0231526 0.0219229 0.020734 0.01959 0.0184892 0.0174332 0.016419 0.015447 0.014512 0.0136195 0.0127659 0.0119505 0.0111723 0.0104313 0.00972569 0.00905282 0.00841576 0.00780997 0.00723515 0.00669361 0.00618171 0.00569761 0.00524197 0.00481535 0.0044156 0.00403896 0.00368745 0.00335721 0.00305137 0.00276809 0.00250415 0.00226067 0.00203612 0.00182771 0.00163651 0.0014613 0.00130179 0.00115646 0.00102463 0.000904705 0.000795833 0.000697787 0.00060941 0.000530768 0.000460742 0.00039862 0.000343262 0.000294361 0.000251308 0.000213654 0.00018031 0.000151402 0.00012648 0.000105325 8.69809e-005 7.12866e-005 5.7969e-005 4.70755e-005 3.77657e-005 2.98345e-005 2.34302e-005 1.82019e-005 1.40065e-005 1.066e-005 8.0851e-006 6.06376e-006 ];
plot(Recall_AIM, Precision_AIM, '--r', 'linewidth', 1);
Recall_IT = [1 0.999767 0.999179 0.998376 0.997327 0.995888 0.993797 0.991009 0.987584 0.982732 0.974972 0.965031 0.950854 0.931488 0.903411 0.869522 0.829457 0.770608 0.638749 0.495217 0.455879 0.424135 0.401836 0.383179 0.37014 0.358472 0.348981 0.340615 0.333363 0.326474 0.320452 0.31477 0.309355 0.304178 0.299212 0.294391 0.289735 0.285092 0.280771 0.276554 0.272463 0.268474 0.264578 0.260787 0.257077 0.253484 0.249945 0.246477 0.243092 0.239786 0.23656 0.2334 0.230294 0.227259 0.224246 0.221332 0.218448 0.215625 0.21282 0.210074 0.207368 0.204716 0.202108 0.199527 0.196991 0.194534 0.192097 0.189712 0.187341 0.185024 0.18274 0.180495 0.178282 0.176098 0.173938 0.171824 0.169713 0.167629 0.165582 0.163558 0.161569 0.159586 0.157633 0.155719 0.15384 0.151973 0.150138 0.14833 0.146544 0.144775 0.143023 0.141293 0.139575 0.13788 0.136198 0.134535 0.132878 0.131256 0.129644 0.128032 0.126448 0.124869 0.123342 0.121801 0.120298 0.118807 0.117339 0.115897 0.114458 0.11301 0.11159 0.110198 0.108807 0.107418 0.106039 0.104698 0.103364 0.102036 0.100699 0.0993926 0.0981046 0.0968341 0.0955768 0.0943414 0.0931393 0.0919033 0.0906903 0.0895059 0.0883244 0.0871352 0.085982 0.0848287 0.0836788 0.0825355 0.0814384 0.0803071 0.079212 0.0781197 0.0770466 0.0759928 0.0749382 0.0738898 0.0728497 0.071838 0.0708345 0.0698305 0.0688352 0.0678546 0.0668898 0.0659358 0.0649736 0.0640166 0.0630693 0.062137 0.0612192 0.0603005 0.0593909 0.0584823 0.0575939 0.0567078 0.0558259 0.0549459 0.0540764 0.0532238 0.0523852 0.0515605 0.0507221 0.0498931 0.0490726 0.0482544 0.0474607 0.0466724 0.0458807 0.0451147 0.0443406 0.0435757 0.0428185 0.0420764 0.0413356 0.0406084 0.0398706 0.0391373 0.0384108 0.037704 0.0370121 0.0363276 0.0356311 0.0349455 0.0342682 0.0335968 0.0329217 0.0322737 0.0316218 0.0309732 0.0303259 0.0296886 0.0290579 0.0284275 0.0277949 0.0271804 0.0265717 0.025958 0.0253426 0.0247527 0.024167 0.0235878 0.0230173 0.0224496 0.021878 0.021312 0.0207556 0.0202029 0.0196618 0.0191157 0.0185735 0.0180255 0.0174946 0.0169599 0.0164428 0.0159378 0.0154276 0.0149276 0.0144267 0.0139356 0.013443 0.0129598 0.0124766 0.0120072 0.0115319 0.0110504 0.0105863 0.0101168 0.00965427 0.00919775 0.00874316 0.00830867 0.00786936 0.00743173 0.0070001 0.00657062 0.00614512 0.0057178 0.00529395 0.00486188 0.00445648 0.00406098 0.00366473 0.0032682 0.00287928 0.00248659 0.00210675 0.00171354 0.00133528 0.000963101 0.000595222 0.000246913 ];
Precision_IT = [0.14847 0.148459 0.148432 0.148393 0.148342 0.148271 0.148267 0.148366 0.148475 0.148738 0.149908 0.151517 0.154632 0.160205 0.169003 0.178134 0.190249 0.209545 0.257198 0.317531 0.332944 0.346537 0.356059 0.364301 0.371106 0.376802 0.381462 0.386104 0.390177 0.393997 0.397438 0.400764 0.403926 0.406962 0.409872 0.412687 0.415444 0.418097 0.420686 0.423228 0.425691 0.428076 0.430417 0.432698 0.434951 0.437186 0.439382 0.441541 0.443634 0.445694 0.447717 0.449705 0.451661 0.453569 0.455427 0.457285 0.459093 0.460903 0.462671 0.464431 0.46619 0.467919 0.469622 0.471285 0.472885 0.474451 0.475983 0.477496 0.47899 0.480466 0.481938 0.483365 0.484778 0.486221 0.487594 0.488941 0.490275 0.491577 0.492888 0.49415 0.495405 0.496641 0.497855 0.49907 0.500222 0.501381 0.502511 0.503651 0.504782 0.505858 0.506945 0.508003 0.509019 0.510031 0.51104 0.512038 0.513012 0.513963 0.514935 0.515888 0.51685 0.517762 0.518657 0.519503 0.520334 0.521196 0.522042 0.522853 0.523641 0.52443 0.52524 0.525994 0.526741 0.527456 0.528159 0.528885 0.529599 0.530291 0.530946 0.531561 0.532198 0.532776 0.533378 0.533996 0.534588 0.53513 0.535713 0.536225 0.536728 0.537241 0.537816 0.538364 0.538851 0.539359 0.539821 0.540286 0.540716 0.541161 0.541634 0.542025 0.54246 0.542862 0.543318 0.543698 0.544104 0.544481 0.544813 0.54521 0.545574 0.545943 0.546278 0.546573 0.546874 0.547195 0.54756 0.547868 0.548175 0.548463 0.548751 0.549081 0.54935 0.549631 0.549918 0.550192 0.550437 0.550686 0.550844 0.55105 0.551246 0.551465 0.551665 0.551836 0.552029 0.552257 0.552456 0.552641 0.552856 0.553054 0.553256 0.553457 0.553693 0.553887 0.554117 0.554387 0.554592 0.554822 0.555092 0.555302 0.555515 0.55568 0.555837 0.55604 0.556221 0.556351 0.556587 0.556707 0.55683 0.556983 0.55711 0.557274 0.557438 0.557584 0.557686 0.557868 0.558049 0.558151 0.558277 0.558413 0.558525 0.558677 0.558881 0.559018 0.559136 0.55937 0.559562 0.559599 0.559751 0.559926 0.560013 0.560157 0.560262 0.56043 0.560566 0.560692 0.56082 0.560924 0.561046 0.561161 0.561274 0.56128 0.561292 0.561309 0.561524 0.561446 0.561335 0.561344 0.561233 0.561154 0.561088 0.561021 0.560927 0.560873 0.560806 0.560832 0.56058 0.560203 0.559953 0.559542 0.559393 0.558982 0.558559 0.558377 0.558304 0.558475 0.558499 0.558374 ];
TPR_IT = [1 0.999767 0.999179 0.998376 0.997327 0.995888 0.993797 0.991009 0.987584 0.982732 0.974972 0.965031 0.950854 0.931488 0.903411 0.869522 0.829457 0.770608 0.638749 0.495217 0.455879 0.424135 0.401836 0.383179 0.37014 0.358472 0.348981 0.340615 0.333363 0.326474 0.320452 0.31477 0.309355 0.304178 0.299212 0.294391 0.289735 0.285092 0.280771 0.276554 0.272463 0.268474 0.264578 0.260787 0.257077 0.253484 0.249945 0.246477 0.243092 0.239786 0.23656 0.2334 0.230294 0.227259 0.224246 0.221332 0.218448 0.215625 0.21282 0.210074 0.207368 0.204716 0.202108 0.199527 0.196991 0.194534 0.192097 0.189712 0.187341 0.185024 0.18274 0.180495 0.178282 0.176098 0.173938 0.171824 0.169713 0.167629 0.165582 0.163558 0.161569 0.159586 0.157633 0.155719 0.15384 0.151973 0.150138 0.14833 0.146544 0.144775 0.143023 0.141293 0.139575 0.13788 0.136198 0.134535 0.132878 0.131256 0.129644 0.128032 0.126448 0.124869 0.123342 0.121801 0.120298 0.118807 0.117339 0.115897 0.114458 0.11301 0.11159 0.110198 0.108807 0.107418 0.106039 0.104698 0.103364 0.102036 0.100699 0.0993926 0.0981046 0.0968341 0.0955768 0.0943414 0.0931393 0.0919033 0.0906903 0.0895059 0.0883244 0.0871352 0.085982 0.0848287 0.0836788 0.0825355 0.0814384 0.0803071 0.079212 0.0781197 0.0770466 0.0759928 0.0749382 0.0738898 0.0728497 0.071838 0.0708345 0.0698305 0.0688352 0.0678546 0.0668898 0.0659358 0.0649736 0.0640166 0.0630693 0.062137 0.0612192 0.0603005 0.0593909 0.0584823 0.0575939 0.0567078 0.0558259 0.0549459 0.0540764 0.0532238 0.0523852 0.0515605 0.0507221 0.0498931 0.0490726 0.0482544 0.0474607 0.0466724 0.0458807 0.0451147 0.0443406 0.0435757 0.0428185 0.0420764 0.0413356 0.0406084 0.0398706 0.0391373 0.0384108 0.037704 0.0370121 0.0363276 0.0356311 0.0349455 0.0342682 0.0335968 0.0329217 0.0322737 0.0316218 0.0309732 0.0303259 0.0296886 0.0290579 0.0284275 0.0277949 0.0271804 0.0265717 0.025958 0.0253426 0.0247527 0.024167 0.0235878 0.0230173 0.0224496 0.021878 0.021312 0.0207556 0.0202029 0.0196618 0.0191157 0.0185735 0.0180255 0.0174946 0.0169599 0.0164428 0.0159378 0.0154276 0.0149276 0.0144267 0.0139356 0.013443 0.0129598 0.0124766 0.0120072 0.0115319 0.0110504 0.0105863 0.0101168 0.00965427 0.00919775 0.00874316 0.00830867 0.00786936 0.00743173 0.0070001 0.00657062 0.00614512 0.0057178 0.00529395 0.00486188 0.00445648 0.00406098 0.00366473 0.0032682 0.00287928 0.00248659 0.00210675 0.00171354 0.00133528 0.000963101 0.000595222 0.000246913 ];
FPR_IT = [1 0.999903 0.99966 0.999312 0.998872 0.998256 0.99709 0.995461 0.993144 0.989684 0.981836 0.971702 0.955878 0.930416 0.893495 0.849885 0.797382 0.712015 0.495585 0.248876 0.195587 0.154395 0.128948 0.109389 0.0962608 0.0863028 0.079569 0.0739708 0.0699175 0.0660006 0.0634053 0.0610055 0.0589122 0.0569545 0.0551212 0.0533778 0.051614 0.0499319 0.0484593 0.0470577 0.0457224 0.0444474 0.0432229 0.0420518 0.0409249 0.0398412 0.0387995 0.0377939 0.0368312 0.0359026 0.0350093 0.0341461 0.0333125 0.0325063 0.031729 0.0309769 0.0302473 0.0295396 0.0288547 0.0281891 0.0275406 0.026912 0.0263023 0.0257079 0.0251368 0.0245833 0.0240439 0.0235214 0.0230122 0.0225148 0.0220306 0.0215583 0.0210974 0.020649 0.0202146 0.019791 0.0193781 0.0189747 0.0185808 0.018196 0.0178219 0.0174561 0.0170991 0.0167511 0.016414 0.0160826 0.0157599 0.0154455 0.0151356 0.0148347 0.014539 0.0142494 0.013967 0.0136922 0.0134207 0.0131556 0.0128969 0.0126431 0.012394 0.0121503 0.0119112 0.0116766 0.0114493 0.0112277 0.0110103 0.0107974 0.0105894 0.010386 0.0101858 0.0099891 0.00979586 0.00960798 0.00942303 0.00924117 0.00906335 0.00888961 0.00871711 0.00854913 0.00838441 0.00822455 0.00806661 0.00791201 0.00776088 0.00761249 0.00746773 0.0073261 0.00718587 0.00704982 0.00691608 0.00678341 0.00665316 0.00652608 0.00640009 0.00627754 0.00615608 0.00603677 0.00592079 0.00580726 0.0056935 0.00558355 0.00547436 0.00536688 0.0052604 0.00515728 0.00505643 0.00495783 0.00486063 0.00476402 0.00466984 0.00457683 0.00448601 0.00439669 0.00430971 0.00422423 0.00413895 0.00405608 0.00397474 0.00389474 0.00381589 0.00373819 0.00366211 0.00358698 0.0035128 0.00344024 0.00337009 0.00330076 0.00323265 0.00316526 0.00309896 0.00303343 0.00296952 0.00290651 0.00284372 0.0027828 0.00272259 0.00266353 0.00260549 0.00254782 0.00249092 0.0024354 0.00238049 0.00232574 0.00227165 0.00221883 0.00216813 0.00211808 0.0020688 0.0020199 0.00197204 0.00192532 0.00187902 0.00183351 0.00178873 0.00174482 0.0017014 0.00165844 0.00161629 0.00157438 0.00153289 0.00149189 0.0014515 0.00141088 0.00137294 0.00133552 0.00129885 0.00126303 0.00122729 0.00119275 0.00115842 0.00112434 0.00109085 0.00105791 0.00102497 0.000992949 0.000960968 0.000929311 0.000897825 0.000866126 0.000836765 0.00080804 0.000779489 0.000751128 0.000723754 0.000696798 0.000669814 0.00064371 0.000617562 0.000592396 0.000566925 0.00054181 0.000517406 0.00049264 0.000467394 0.000444129 0.000421709 0.0003997 0.000378062 0.000355949 0.000334811 0.000313441 0.000292591 0.000271769 0.000251007 0.000229364 0.000209803 0.000190625 0.000172342 0.00015369 0.000135235 0.000116967 9.90105e-005 8.05401e-005 6.21421e-005 4.5115e-005 2.85966e-005 1.23988e-005 ];
plot(Recall_IT, Precision_IT, '--c', 'linewidth', 1);
Recall_AVG = [1 0.999972 0.999736 0.999131 0.998305 0.997451 0.996519 0.995578 0.994413 0.993058 0.991481 0.989815 0.988114 0.98637 0.984639 0.982745 0.980806 0.978834 0.976768 0.974754 0.972762 0.970666 0.968592 0.966452 0.964307 0.962098 0.959895 0.957608 0.955371 0.953021 0.950601 0.948198 0.945752 0.943272 0.940746 0.93815 0.935508 0.932742 0.929832 0.927117 0.924363 0.921533 0.918743 0.915946 0.913158 0.910315 0.90733 0.904247 0.901149 0.898145 0.895103 0.892124 0.889119 0.886068 0.882994 0.879865 0.876816 0.873644 0.870526 0.867425 0.864349 0.861231 0.858051 0.85481 0.851525 0.848204 0.844892 0.84157 0.838102 0.834813 0.831433 0.828074 0.824611 0.821193 0.817653 0.814182 0.810585 0.807079 0.803584 0.800025 0.796436 0.792905 0.789228 0.785626 0.781988 0.778379 0.774684 0.770989 0.767378 0.763638 0.760017 0.756289 0.752566 0.748822 0.745026 0.741276 0.73747 0.733811 0.729961 0.726347 0.722636 0.718997 0.715299 0.711722 0.707983 0.704385 0.700599 0.696957 0.693147 0.689417 0.685725 0.681908 0.678254 0.674442 0.670587 0.66689 0.662876 0.659147 0.655166 0.651347 0.647333 0.643341 0.639178 0.635137 0.630825 0.626779 0.622443 0.618231 0.613761 0.609583 0.605268 0.600971 0.59681 0.592554 0.58833 0.583823 0.579627 0.575107 0.570765 0.566452 0.562015 0.557646 0.553151 0.548862 0.544415 0.539989 0.535453 0.531105 0.526668 0.522182 0.517684 0.513381 0.508816 0.504355 0.499815 0.495325 0.490781 0.486271 0.48172 0.477095 0.472438 0.467805 0.462941 0.458152 0.453358 0.448605 0.443861 0.43912 0.434342 0.429511 0.424603 0.419934 0.415273 0.410383 0.405653 0.40078 0.395794 0.390677 0.385928 0.380916 0.37605 0.371101 0.366199 0.36124 0.356504 0.35165 0.346451 0.341514 0.336173 0.331132 0.325942 0.321069 0.316017 0.311077 0.306172 0.301295 0.296486 0.291356 0.286287 0.281272 0.276086 0.271128 0.266203 0.261343 0.256496 0.25165 0.24684 0.242061 0.237228 0.232247 0.22731 0.2226 0.217764 0.2129 0.208147 0.203077 0.1981 0.193008 0.18785 0.182707 0.177504 0.172121 0.166812 0.161533 0.156065 0.151018 0.145912 0.140976 0.135865 0.130734 0.125383 0.120191 0.115022 0.109877 0.104708 0.0995039 0.0943512 0.0890042 0.0834697 0.0782587 0.0731732 0.0679003 0.0626444 0.0574314 0.0519179 0.045958 0.0387851 0.0337269 0.0288794 0.0240838 0.0195712 0.0155708 0.0114401 0.00779457 0.00370417 0.000389557 ];
Precision_AVG = [0.14847 0.149321 0.151934 0.15519 0.158282 0.160793 0.163099 0.165142 0.167607 0.170182 0.172974 0.175684 0.178293 0.180764 0.183083 0.185472 0.187831 0.190104 0.192381 0.194489 0.196509 0.198549 0.200485 0.202413 0.204277 0.20613 0.207921 0.209733 0.211456 0.213215 0.214992 0.21671 0.21844 0.220143 0.221847 0.22358 0.225297 0.22709 0.228929 0.230609 0.232274 0.233968 0.235609 0.237227 0.238826 0.240422 0.242088 0.243772 0.245441 0.247043 0.248641 0.250195 0.251738 0.253287 0.254813 0.256365 0.257863 0.259388 0.260881 0.262344 0.263784 0.265229 0.266674 0.268141 0.26961 0.27108 0.272526 0.273959 0.275438 0.276829 0.278246 0.279633 0.281046 0.282434 0.283865 0.285237 0.286661 0.288026 0.28939 0.290752 0.29213 0.293463 0.294854 0.296187 0.297539 0.29886 0.300213 0.301543 0.30285 0.304185 0.305464 0.306791 0.308086 0.309397 0.310711 0.312001 0.313305 0.314564 0.315856 0.317089 0.318328 0.319541 0.320756 0.321943 0.323151 0.324326 0.325544 0.326702 0.327909 0.329098 0.33024 0.331427 0.332559 0.333725 0.334891 0.336027 0.337207 0.338337 0.339523 0.340645 0.34183 0.342998 0.344205 0.345375 0.346607 0.347761 0.349002 0.3502 0.351451 0.352634 0.353847 0.355041 0.356209 0.357382 0.358549 0.359783 0.360927 0.362154 0.363329 0.364501 0.365685 0.36685 0.368038 0.369177 0.370358 0.37151 0.372691 0.37383 0.374966 0.37612 0.377273 0.378367 0.379516 0.380647 0.381785 0.382906 0.384035 0.385148 0.386276 0.387402 0.388541 0.389673 0.390848 0.392002 0.393155 0.394302 0.395433 0.396556 0.397707 0.398838 0.400001 0.401103 0.402208 0.403358 0.404476 0.405623 0.406777 0.407976 0.409098 0.410244 0.411379 0.412515 0.413656 0.414775 0.415869 0.416972 0.41815 0.419248 0.420485 0.421608 0.422789 0.423891 0.425042 0.426134 0.427236 0.428322 0.429395 0.430514 0.431642 0.432743 0.433883 0.434971 0.436058 0.437117 0.438188 0.439239 0.440269 0.441299 0.442337 0.443394 0.444434 0.445419 0.446419 0.447422 0.448403 0.449442 0.450468 0.451493 0.452555 0.453588 0.454641 0.455737 0.45681 0.457866 0.458973 0.45999 0.461021 0.461998 0.463029 0.46404 0.465106 0.466129 0.46716 0.468159 0.469208 0.470213 0.471223 0.472266 0.473331 0.474356 0.47532 0.476367 0.477364 0.478339 0.479347 0.480497 0.482012 0.483146 0.484267 0.485471 0.486607 0.48751 0.488481 0.489426 0.49069 0.491737 ];
TPR_AVG = [1 0.999972 0.999736 0.999131 0.998305 0.997451 0.996519 0.995578 0.994413 0.993058 0.991481 0.989815 0.988114 0.98637 0.984639 0.982745 0.980806 0.978834 0.976768 0.974754 0.972762 0.970666 0.968592 0.966452 0.964307 0.962098 0.959895 0.957608 0.955371 0.953021 0.950601 0.948198 0.945752 0.943272 0.940746 0.93815 0.935508 0.932742 0.929832 0.927117 0.924363 0.921533 0.918743 0.915946 0.913158 0.910315 0.90733 0.904247 0.901149 0.898145 0.895103 0.892124 0.889119 0.886068 0.882994 0.879865 0.876816 0.873644 0.870526 0.867425 0.864349 0.861231 0.858051 0.85481 0.851525 0.848204 0.844892 0.84157 0.838102 0.834813 0.831433 0.828074 0.824611 0.821193 0.817653 0.814182 0.810585 0.807079 0.803584 0.800025 0.796436 0.792905 0.789228 0.785626 0.781988 0.778379 0.774684 0.770989 0.767378 0.763638 0.760017 0.756289 0.752566 0.748822 0.745026 0.741276 0.73747 0.733811 0.729961 0.726347 0.722636 0.718997 0.715299 0.711722 0.707983 0.704385 0.700599 0.696957 0.693147 0.689417 0.685725 0.681908 0.678254 0.674442 0.670587 0.66689 0.662876 0.659147 0.655166 0.651347 0.647333 0.643341 0.639178 0.635137 0.630825 0.626779 0.622443 0.618231 0.613761 0.609583 0.605268 0.600971 0.59681 0.592554 0.58833 0.583823 0.579627 0.575107 0.570765 0.566452 0.562015 0.557646 0.553151 0.548862 0.544415 0.539989 0.535453 0.531105 0.526668 0.522182 0.517684 0.513381 0.508816 0.504355 0.499815 0.495325 0.490781 0.486271 0.48172 0.477095 0.472438 0.467805 0.462941 0.458152 0.453358 0.448605 0.443861 0.43912 0.434342 0.429511 0.424603 0.419934 0.415273 0.410383 0.405653 0.40078 0.395794 0.390677 0.385928 0.380916 0.37605 0.371101 0.366199 0.36124 0.356504 0.35165 0.346451 0.341514 0.336173 0.331132 0.325942 0.321069 0.316017 0.311077 0.306172 0.301295 0.296486 0.291356 0.286287 0.281272 0.276086 0.271128 0.266203 0.261343 0.256496 0.25165 0.24684 0.242061 0.237228 0.232247 0.22731 0.2226 0.217764 0.2129 0.208147 0.203077 0.1981 0.193008 0.18785 0.182707 0.177504 0.172121 0.166812 0.161533 0.156065 0.151018 0.145912 0.140976 0.135865 0.130734 0.125383 0.120191 0.115022 0.109877 0.104708 0.0995039 0.0943512 0.0890042 0.0834697 0.0782587 0.0731732 0.0679003 0.0626444 0.0574314 0.0519179 0.045958 0.0387851 0.0337269 0.0288794 0.0240838 0.0195712 0.0155708 0.0114401 0.00779457 0.00370417 0.000389557 ];
FPR_AVG = [1 0.993098 0.972226 0.946845 0.923705 0.905371 0.888823 0.87445 0.857527 0.840158 0.821772 0.804423 0.788074 0.77291 0.759042 0.745001 0.73141 0.718613 0.705998 0.694522 0.683728 0.672986 0.662941 0.653099 0.643715 0.634504 0.625728 0.616957 0.608736 0.60042 0.59214 0.584238 0.576384 0.568713 0.561132 0.553549 0.546096 0.538448 0.530683 0.52368 0.516802 0.509884 0.503275 0.496813 0.490509 0.484292 0.477869 0.471442 0.465144 0.459187 0.453279 0.447623 0.442057 0.436524 0.43112 0.425694 0.420524 0.415279 0.410205 0.405276 0.400484 0.395707 0.39097 0.386215 0.381499 0.376821 0.372257 0.367775 0.363194 0.358932 0.354622 0.350441 0.346217 0.34211 0.337919 0.333926 0.32982 0.325917 0.322054 0.318225 0.314393 0.310697 0.306896 0.303267 0.299636 0.296104 0.292518 0.289013 0.285612 0.282158 0.278862 0.275503 0.272209 0.268934 0.265663 0.262475 0.259276 0.256238 0.253108 0.250173 0.247223 0.244367 0.241504 0.238763 0.235951 0.233267 0.230483 0.227857 0.225127 0.222493 0.219935 0.21731 0.214834 0.21228 0.209739 0.207314 0.204746 0.202359 0.199844 0.197477 0.195003 0.19258 0.190079 0.187693 0.185179 0.182846 0.180362 0.17798 0.175495 0.173188 0.170832 0.168516 0.16629 0.164056 0.16185 0.159537 0.157407 0.155135 0.152989 0.15086 0.14872 0.146628 0.144506 0.142506 0.140442 0.138427 0.136382 0.13444 0.132494 0.130541 0.128603 0.12678 0.124861 0.123004 0.121139 0.119318 0.11749 0.115704 0.113912 0.112131 0.11034 0.108584 0.106767 0.104994 0.103241 0.101514 0.09982 0.0981416 0.09646 0.0947908 0.0931076 0.0915139 0.0899428 0.0883058 0.0867373 0.0851375 0.0835316 0.0818885 0.0803832 0.0788188 0.0773098 0.0757984 0.0743117 0.072838 0.071434 0.070013 0.0685131 0.0671089 0.0655948 0.0641867 0.0627519 0.0614204 0.0600474 0.0587348 0.0574398 0.0561702 0.0549288 0.053624 0.0523468 0.0510985 0.0498253 0.048616 0.0474258 0.0462687 0.0451245 0.0439963 0.0428938 0.0418079 0.0407258 0.0396226 0.0385454 0.037528 0.0364986 0.0354723 0.0344783 0.0334268 0.0324046 0.0313727 0.0303372 0.0293201 0.0283008 0.0272563 0.0262372 0.0252339 0.0242107 0.0232738 0.0223392 0.0214458 0.0205287 0.0196169 0.0186774 0.0177721 0.0168825 0.0160092 0.0151391 0.0142828 0.0134393 0.0125817 0.0117025 0.0108835 0.0101029 0.00930435 0.00851915 0.00775417 0.00695843 0.0061005 0.00507884 0.0043741 0.0037058 0.00305421 0.00245668 0.0019363 0.00140969 0.000951141 0.000449706 4.65768e-005 ];
plot(Recall_AVG, Precision_AVG, '--m', 'linewidth', 1);
hold off;
xlabel('Recall');
ylabel('Precision')

legend('ST', 'QCUT', 'HDCT', 'RBD', 'GR', 'MNP', 'UFO', 'MC', 'DSR', 'CHM', 'GC', 'LBI', 'PCA', 'DRFI', 'GMR', 'HS', 'LMLC', 'SF', 'FES', 'CB', 'SVO', 'SWD', 'HC', 'RC', 'SEG', 'MSS', 'CA', 'FT', 'AC', 'OBJ', 'BMS', 'COV', 'SS', 'SIM', 'SeR', 'SUN', 'SR', 'GB', 'AIM', 'IT', 'AVG');
grid on;
axis([0 1 0 1]);
title('Precision recall curve');



%%
figure(2);
hold on;
plot(FPR_ST, TPR_ST,  'k', 'linewidth', 2);
plot(FPR_QCUT, TPR_QCUT,  'b', 'linewidth', 2);
plot(FPR_HDCT, TPR_HDCT,  'g', 'linewidth', 2);
plot(FPR_RBD, TPR_RBD,  'r', 'linewidth', 2);
plot(FPR_GR, TPR_GR,  'c', 'linewidth', 2);
plot(FPR_MNP, TPR_MNP,  'm', 'linewidth', 2);
plot(FPR_UFO, TPR_UFO,  'y', 'linewidth', 2);
plot(FPR_MC, TPR_MC,  ':k', 'linewidth', 2);
plot(FPR_DSR, TPR_DSR,  ':b', 'linewidth', 2);
plot(FPR_CHM, TPR_CHM,  ':g', 'linewidth', 2);
plot(FPR_GC, TPR_GC,  ':r', 'linewidth', 2);
plot(FPR_LBI, TPR_LBI,  ':c', 'linewidth', 2);
plot(FPR_PCA, TPR_PCA,  ':m', 'linewidth', 2);
plot(FPR_DRFI, TPR_DRFI,  ':y', 'linewidth', 2);
plot(FPR_GMR, TPR_GMR,  '--k', 'linewidth', 2);
plot(FPR_HS, TPR_HS,  '--b', 'linewidth', 2);
plot(FPR_LMLC, TPR_LMLC,  '--g', 'linewidth', 2);
plot(FPR_SF, TPR_SF,  '--r', 'linewidth', 2);
plot(FPR_FES, TPR_FES,  '--c', 'linewidth', 2);
plot(FPR_CB, TPR_CB,  '--m', 'linewidth', 2);
plot(FPR_SVO, TPR_SVO,  '--y', 'linewidth', 2);
plot(FPR_SWD, TPR_SWD,  'k', 'linewidth', 1);
plot(FPR_HC, TPR_HC,  'b', 'linewidth', 1);
plot(FPR_RC, TPR_RC,  'g', 'linewidth', 1);
plot(FPR_SEG, TPR_SEG,  'r', 'linewidth', 1);
plot(FPR_MSS, TPR_MSS,  'c', 'linewidth', 1);
plot(FPR_CA, TPR_CA,  'm', 'linewidth', 1);
plot(FPR_FT, TPR_FT,  'y', 'linewidth', 1);
plot(FPR_AC, TPR_AC,  ':k', 'linewidth', 1);
plot(FPR_OBJ, TPR_OBJ,  ':b', 'linewidth', 1);
plot(FPR_BMS, TPR_BMS,  ':g', 'linewidth', 1);
plot(FPR_COV, TPR_COV,  ':r', 'linewidth', 1);
plot(FPR_SS, TPR_SS,  ':c', 'linewidth', 1);
plot(FPR_SIM, TPR_SIM,  ':m', 'linewidth', 1);
plot(FPR_SeR, TPR_SeR,  ':y', 'linewidth', 1);
plot(FPR_SUN, TPR_SUN,  '--k', 'linewidth', 1);
plot(FPR_SR, TPR_SR,  '--b', 'linewidth', 1);
plot(FPR_GB, TPR_GB,  '--g', 'linewidth', 1);
plot(FPR_AIM, TPR_AIM,  '--r', 'linewidth', 1);
plot(FPR_IT, TPR_IT,  '--c', 'linewidth', 1);
plot(FPR_AVG, TPR_AVG,  '--m', 'linewidth', 1);
hold off;
xlabel('False positive rate');
ylabel('True positive rate')

legend('ST', 'QCUT', 'HDCT', 'RBD', 'GR', 'MNP', 'UFO', 'MC', 'DSR', 'CHM', 'GC', 'LBI', 'PCA', 'DRFI', 'GMR', 'HS', 'LMLC', 'SF', 'FES', 'CB', 'SVO', 'SWD', 'HC', 'RC', 'SEG', 'MSS', 'CA', 'FT', 'AC', 'OBJ', 'BMS', 'COV', 'SS', 'SIM', 'SeR', 'SUN', 'SR', 'GB', 'AIM', 'IT', 'AVG');
grid on;
axis([0 1 0 1]);


%%
figure(3);
title('ROC curve');
%   ST: AUC = 0.895, MeanF = 0.536, MaxF = 0.631, MAE = 0.182
% QCUT: AUC = 0.897, MeanF = 0.600, MaxF = 0.683, MAE = 0.119
% HDCT: AUC = 0.869, MeanF = 0.505, MaxF = 0.609, MAE = 0.164
%  RBD: AUC = 0.894, MeanF = 0.551, MaxF = 0.630, MAE = 0.144
%   GR: AUC = 0.846, MeanF = 0.471, MaxF = 0.599, MAE = 0.259
%  MNP: AUC = 0.835, MeanF = 0.370, MaxF = 0.467, MAE = 0.272
%  UFO: AUC = 0.839, MeanF = 0.451, MaxF = 0.545, MAE = 0.173
%   MC: AUC = 0.887, MeanF = 0.529, MaxF = 0.627, MAE = 0.186
%  DSR: AUC = 0.899, MeanF = 0.560, MaxF = 0.626, MAE = 0.139
%  CHM: AUC = 0.890, MeanF = 0.512, MaxF = 0.604, MAE = 0.152
%   GC: AUC = 0.796, MeanF = 0.489, MaxF = 0.535, MAE = 0.197
%  LBI: AUC = 0.854, MeanF = 0.371, MaxF = 0.482, MAE = 0.249
%  PCA: AUC = 0.887, MeanF = 0.429, MaxF = 0.554, MAE = 0.206
% DRFI: AUC = 0.933, MeanF = 0.555, MaxF = 0.665, MAE = 0.155
%  GMR: AUC = 0.853, MeanF = 0.537, MaxF = 0.610, MAE = 0.189
%   HS: AUC = 0.860, MeanF = 0.520, MaxF = 0.616, MAE = 0.227
% LMLC: AUC = 0.817, MeanF = 0.417, MaxF = 0.521, MAE = 0.277
%   SF: AUC = 0.803, MeanF = 0.401, MaxF = 0.519, MAE = 0.183
%  FES: AUC = 0.848, MeanF = 0.370, MaxF = 0.520, MAE = 0.156
%   CB: AUC = 0.831, MeanF = 0.433, MaxF = 0.542, MAE = 0.257
%  SVO: AUC = 0.866, MeanF = 0.361, MaxF = 0.557, MAE = 0.409
%  SWD: AUC = 0.843, MeanF = 0.338, MaxF = 0.478, MAE = 0.310
%   HC: AUC = 0.733, MeanF = 0.331, MaxF = 0.382, MAE = 0.310
%   RC: AUC = 0.859, MeanF = 0.506, MaxF = 0.599, MAE = 0.189
%  SEG: AUC = 0.825, MeanF = 0.378, MaxF = 0.516, MAE = 0.337
%  MSS: AUC = 0.817, MeanF = 0.288, MaxF = 0.476, MAE = 0.177
%   CA: AUC = 0.815, MeanF = 0.328, MaxF = 0.435, MAE = 0.254
%   FT: AUC = 0.682, MeanF = 0.268, MaxF = 0.381, MAE = 0.250
%   AC: AUC = 0.721, MeanF = 0.188, MaxF = 0.354, MAE = 0.190
%  OBJ: AUC = 0.822, MeanF = 0.353, MaxF = 0.481, MAE = 0.323
%  BMS: AUC = 0.856, MeanF = 0.503, MaxF = 0.573, MAE = 0.175
%  COV: AUC = 0.864, MeanF = 0.334, MaxF = 0.486, MAE = 0.156
%   SS: AUC = 0.784, MeanF = 0.295, MaxF = 0.396, MAE = 0.277
%  SIM: AUC = 0.783, MeanF = 0.258, MaxF = 0.358, MAE = 0.429
%  SeR: AUC = 0.786, MeanF = 0.296, MaxF = 0.385, MAE = 0.352
%  SUN: AUC = 0.708, MeanF = 0.227, MaxF = 0.321, MAE = 0.349
%   SR: AUC = 0.688, MeanF = 0.137, MaxF = 0.298, MAE = 0.181
%   GB: AUC = 0.857, MeanF = 0.361, MaxF = 0.507, MAE = 0.240
%  AIM: AUC = 0.768, MeanF = 0.246, MaxF = 0.361, MAE = 0.322
%   IT: AUC = 0.636, MeanF = 0.216, MaxF = 0.378, MAE = 0.198
%  AVG: AUC = 0.814, MeanF = 0.325, MaxF = 0.406, MAE = 0.288
AUC = [0.895498 0.896791 0.868565 0.893709 0.846345 0.834607 0.839211 0.886856 0.898999 0.890384 0.795585 0.854352 0.887113 0.93349 0.852699 0.860216 0.817348 0.80313 0.847533 0.83084 0.865637 0.843402 0.733467 0.859017 0.825088 0.816686 0.81485 0.682119 0.721343 0.82188 0.855883 0.863991 0.783604 0.783191 0.786279 0.70752 0.688065 0.856503 0.768416 0.635908 0.813916 ];
MeanFMeasure = [0.535878 0.599901 0.504648 0.550716 0.471102 0.370187 0.450664 0.528752 0.560256 0.511686 0.488852 0.371082 0.428607 0.555028 0.536551 0.520477 0.417165 0.401183 0.369582 0.432961 0.361204 0.338265 0.331481 0.506081 0.377705 0.288439 0.327521 0.267643 0.187839 0.352997 0.502755 0.334465 0.294746 0.257619 0.295888 0.226511 0.136933 0.361149 0.246368 0.216405 0.324616 ];
MaxFMeasure = [0.630742 0.683062 0.609173 0.630284 0.599289 0.46743 0.545436 0.627217 0.62632 0.604016 0.535425 0.481726 0.554384 0.664758 0.609557 0.616042 0.52137 0.519223 0.519913 0.541531 0.557054 0.478483 0.381706 0.598617 0.516395 0.476079 0.434774 0.380909 0.354257 0.480559 0.573149 0.486311 0.396163 0.358173 0.385322 0.321417 0.2976 0.507151 0.360546 0.377666 0.405646 ];
MAE = [0.18153 0.11919 0.16409 0.143779 0.259087 0.272316 0.173417 0.186266 0.138785 0.151543 0.197337 0.249098 0.206326 0.155376 0.188985 0.227402 0.277173 0.183078 0.155734 0.256632 0.40937 0.310263 0.309997 0.188635 0.336884 0.176883 0.254387 0.249756 0.189875 0.322594 0.175414 0.156155 0.276887 0.42936 0.352444 0.349178 0.181143 0.239548 0.322155 0.19792 0.288035 ];
methodLabels = {'ST', 'QCUT', 'HDCT', 'RBD', 'GR', 'MNP', 'UFO', 'MC', 'DSR', 'CHM', 'GC', 'LBI', 'PCA', 'DRFI', 'GMR', 'HS', 'LMLC', 'SF', 'FES', 'CB', 'SVO', 'SWD', 'HC', 'RC', 'SEG', 'MSS', 'CA', 'FT', 'AC', 'OBJ', 'BMS', 'COV', 'SS', 'SIM', 'SeR', 'SUN', 'SR', 'GB', 'AIM', 'IT', 'AVG'};

bar([MeanFMeasure; MaxFMeasure; AUC]');
legend('Mean F_\beta', 'Max F_\beta', 'AUC');xlim([0 42]);
grid on;


figure(4);
bar(MAE);
title('MAE');
grid on;
xlim([0 42]);


figure(5);
PrecisionMaskFT = [0.568358 0.656887 0.562351 0.562028 0.56559 0.476548 0.55044 0.606871 0.614836 0.589676 0.54261 0.510911 0.555779 0.588982 0.601569 0.580656 0.502831 0.535708 0.559756 0.570865 0.437444 0.558273 0.37108 0.585472 0.562803 0.486646 0.454773 0.397296 0.380306 0.482948 0.580001 0.597283 0.454593 0.401221 0.401367 0.352643 0.362312 0.5706 0.429513 0.499957 0.559857 ];
RecallMaskFT = [0.608013 0.616165 0.607352 0.649016 0.468199 0.518335 0.511686 0.591622 0.611178 0.574895 0.483603 0.480581 0.550174 0.667247 0.556422 0.519534 0.464671 0.444977 0.540597 0.440369 0.32895 0.386755 0.414203 0.554031 0.269941 0.500789 0.469658 0.358121 0.393315 0.352627 0.56203 0.523838 0.407839 0.405173 0.447569 0.384518 0.3671 0.483158 0.268213 0.334961 0.404546 ];
FMeasureMaskFT = [0.577043 0.647019 0.572133 0.579967 0.539684 0.485581 0.540985 0.603283 0.613988 0.586198 0.52775 0.503577 0.554475 0.605368 0.590512 0.565308 0.493478 0.511634 0.555215 0.534326 0.406504 0.506443 0.380215 0.577904 0.450111 0.489838 0.458123 0.387514 0.383231 0.444996 0.575752 0.578563 0.442877 0.402126 0.411162 0.359521 0.363406 0.547725 0.377169 0.448926 0.514293 ];
bar([PrecisionMaskFT; RecallMaskFT; FMeasureMaskFT]');
title('SegmentationFT');
grid on
PrecisionMaskSC = [0.627461 0.696302 0.668558 0.658905 0.580478 0.574144 0.61439 0.626333 0.644705 0.677737 0.544821 0.601227 0.638636 0.680793 0.599797 0.61262 0.521469 0.436431 0.527505 0.593048 0.587781 0.600276 0.452727 0.631068 0.52113 0.258637 0.568968 0.319047 0.0550545 0.569911 0.621365 0.546213 0.542139 0.510573 0.514302 0.455093 0.000772678 0.656161 0.49978 0.00764072 0.51188 ];
RecallMaskSC = [0.663083 0.523388 0.568638 0.610519 0.577044 0.581837 0.532089 0.581728 0.468372 0.529915 0.409346 0.637784 0.579053 0.631872 0.562761 0.628544 0.682483 0.260201 0.19651 0.594342 0.694394 0.661783 0.383895 0.589677 0.76199 0.104157 0.43658 0.159101 0.0210233 0.608683 0.474619 0.181702 0.402876 0.664948 0.602409 0.415399 0.00015103 0.584486 0.479362 0.00233021 0.625354 ];
FMeasureMaskSC = [0.635337 0.646976 0.642504 0.647071 0.579682 0.575901 0.593216 0.615443 0.59317 0.636747 0.506163 0.609286 0.623823 0.668843 0.590824 0.616223 0.551494 0.377439 0.379855 0.593346 0.609371 0.613433 0.434739 0.621009 0.562135 0.192687 0.531756 0.258968 0.0400818 0.578413 0.579983 0.373365 0.502087 0.539476 0.532267 0.445274 0.000396274 0.638103 0.494915 0.00500729 0.534251 ];
bar([PrecisionMaskSC; RecallMaskSC; FMeasureMaskSC]');
title('SegmentationSC');
grid on



bar([FMeasureMaskFT; FMeasureMaskSC]');
grid on;
axis([0 42 0 1]);
methodLabels = {'ST', 'QCUT', 'HDCT', 'RBD', 'GR', 'MNP', 'UFO', 'MC', 'DSR', 'CHM', 'GC', 'LBI', 'PCA', 'DRFI', 'GMR', 'HS', 'LMLC', 'SF', 'FES', 'CB', 'SVO', 'SWD', 'HC', 'RC', 'SEG', 'MSS', 'CA', 'FT', 'AC', 'OBJ', 'BMS', 'COV', 'SS', 'SIM', 'SeR', 'SUN', 'SR', 'GB', 'AIM', 'IT', 'AVG'};
legend('CutFT', 'CutSC');
xticklabel_rotate([1:41],90, methodLabels,'interpreter','none');title('FMeasure');

figure(6);
load res.mat
bar(Q(:,4));
title('FE');
grid on;
xlim([0 42]);
legend('mean');
xticklabel_rotate([1:41],90, methodLabels,'interpreter','none');


==> ResNew/ECSSDPrRocAuc.m <==
clear;
close all;
clc;


%%
figure(1);
hold on;
Threshold = [0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 50 51 52 53 54 55 56 57 58 59 60 61 62 63 64 65 66 67 68 69 70 71 72 73 74 75 76 77 78 79 80 81 82 83 84 85 86 87 88 89 90 91 92 93 94 95 96 97 98 99 100 101 102 103 104 105 106 107 108 109 110 111 112 113 114 115 116 117 118 119 120 121 122 123 124 125 126 127 128 129 130 131 132 133 134 135 136 137 138 139 140 141 142 143 144 145 146 147 148 149 150 151 152 153 154 155 156 157 158 159 160 161 162 163 164 165 166 167 168 169 170 171 172 173 174 175 176 177 178 179 180 181 182 183 184 185 186 187 188 189 190 191 192 193 194 195 196 197 198 199 200 201 202 203 204 205 206 207 208 209 210 211 212 213 214 215 216 217 218 219 220 221 222 223 224 225 226 227 228 229 230 231 232 233 234 235 236 237 238 239 240 241 242 243 244 245 246 247 248 249 250 251 252 253 254 255 ];

Recall_ST = [1 0.996848 0.993256 0.990027 0.987933 0.985591 0.98309 0.980523 0.977782 0.974575 0.970624 0.967724 0.965039 0.962557 0.96041 0.957328 0.953931 0.950744 0.948352 0.945201 0.942535 0.939804 0.937099 0.934357 0.932209 0.929485 0.926837 0.924012 0.921741 0.919793 0.917825 0.916142 0.914169 0.912619 0.910879 0.908682 0.905966 0.903849 0.901732 0.899415 0.896947 0.894341 0.891897 0.889107 0.886325 0.883939 0.881226 0.879116 0.876143 0.873748 0.871674 0.869441 0.866687 0.864176 0.861971 0.859505 0.856297 0.85377 0.851161 0.848491 0.846074 0.843818 0.84159 0.839432 0.837101 0.834755 0.832068 0.830213 0.828169 0.825132 0.822742 0.820238 0.817899 0.815834 0.813716 0.811576 0.809632 0.807692 0.804873 0.80276 0.800907 0.798389 0.795461 0.792818 0.790858 0.788493 0.785589 0.783183 0.780915 0.778893 0.776985 0.774613 0.771248 0.769143 0.767057 0.76483 0.762499 0.759773 0.756882 0.754277 0.752226 0.750563 0.748552 0.746393 0.743879 0.741617 0.739106 0.736816 0.734451 0.732116 0.729571 0.727097 0.724251 0.72172 0.718985 0.717201 0.714419 0.711983 0.710026 0.70778 0.705382 0.702511 0.700261 0.697982 0.695188 0.692859 0.690608 0.688012 0.685055 0.682552 0.679592 0.67686 0.674244 0.671222 0.668343 0.665614 0.66302 0.660442 0.657102 0.653922 0.650805 0.6472 0.643902 0.640105 0.637151 0.633959 0.63076 0.626621 0.623588 0.620341 0.617323 0.613817 0.610163 0.606888 0.603162 0.599922 0.596155 0.592391 0.587552 0.583805 0.580265 0.576743 0.572886 0.568675 0.564033 0.560343 0.556676 0.553224 0.549171 0.545418 0.541574 0.537848 0.533899 0.52903 0.524906 0.521037 0.516207 0.511665 0.507513 0.503616 0.499281 0.494131 0.489332 0.48469 0.480532 0.476248 0.471569 0.467047 0.462527 0.45797 0.453772 0.449172 0.44427 0.438744 0.433156 0.428476 0.423272 0.418234 0.413089 0.408011 0.402333 0.396924 0.391911 0.385956 0.380171 0.374534 0.368446 0.362793 0.357199 0.350887 0.344809 0.339257 0.333217 0.327218 0.32149 0.315211 0.309483 0.303617 0.297395 0.291618 0.28509 0.27779 0.270855 0.264307 0.257316 0.249846 0.24292 0.236284 0.230937 0.225446 0.21849 0.211675 0.20462 0.19876 0.192909 0.186889 0.179078 0.171322 0.163071 0.154858 0.145681 0.137003 0.127904 0.120237 0.112682 0.105628 0.0979628 0.0904057 0.0829335 0.0760071 0.0679706 0.0613475 0.0545587 0.0467888 0.0376018 0.0253526 ];
Precision_ST = [0.238314 0.252583 0.280542 0.302271 0.322438 0.340043 0.356328 0.370848 0.384564 0.397332 0.410907 0.423993 0.435534 0.444731 0.455013 0.464009 0.472203 0.48057 0.488015 0.495404 0.502673 0.509842 0.516678 0.522224 0.527557 0.53293 0.5381 0.542795 0.547154 0.552104 0.556941 0.561804 0.566195 0.570208 0.575034 0.578764 0.582755 0.586489 0.590352 0.593976 0.597699 0.600986 0.604433 0.608369 0.612048 0.615535 0.619365 0.622479 0.625586 0.628585 0.63165 0.635211 0.638307 0.641172 0.644205 0.646661 0.649791 0.652453 0.655116 0.657598 0.660683 0.662722 0.665144 0.667299 0.669531 0.67178 0.674266 0.676815 0.679105 0.68102 0.683264 0.685385 0.687488 0.689933 0.691376 0.693266 0.695166 0.697062 0.6994 0.701268 0.703311 0.705097 0.706584 0.708106 0.70989 0.711558 0.712804 0.714009 0.715319 0.716737 0.718411 0.72 0.720966 0.722559 0.724275 0.725894 0.726789 0.72762 0.729029 0.730099 0.731913 0.73393 0.735531 0.736816 0.738293 0.739776 0.741158 0.742861 0.744385 0.746404 0.748491 0.750241 0.751899 0.753409 0.754787 0.756762 0.758522 0.759996 0.761624 0.763079 0.764679 0.766007 0.767404 0.768566 0.769526 0.771064 0.772089 0.773354 0.774185 0.775282 0.776087 0.777716 0.778753 0.779393 0.780145 0.781341 0.78209 0.783181 0.783755 0.784524 0.785116 0.78561 0.786158 0.786623 0.78743 0.788266 0.789435 0.790391 0.791486 0.792169 0.793144 0.793807 0.794147 0.79482 0.79537 0.796007 0.79678 0.798481 0.799525 0.799898 0.800354 0.800709 0.801479 0.802216 0.802279 0.803463 0.804254 0.804921 0.805635 0.806253 0.806416 0.807302 0.8081 0.807813 0.808303 0.808895 0.808513 0.809317 0.809714 0.810035 0.810524 0.81165 0.812536 0.813636 0.814587 0.815148 0.81576 0.816037 0.817193 0.817941 0.818812 0.81977 0.819936 0.820414 0.821011 0.821646 0.821606 0.821749 0.822061 0.823146 0.823866 0.824575 0.825122 0.825501 0.825373 0.825334 0.825616 0.825801 0.826255 0.825679 0.826015 0.825732 0.825926 0.826202 0.826529 0.826187 0.826434 0.82637 0.826667 0.827268 0.827921 0.827758 0.827155 0.828641 0.828811 0.828534 0.827736 0.827731 0.827488 0.828544 0.828608 0.827525 0.82676 0.827212 0.827655 0.827162 0.826683 0.826653 0.824397 0.824303 0.823386 0.823221 0.822968 0.823963 0.824544 0.825265 0.82397 0.824553 0.82345 0.823075 0.824151 0.823135 0.822124 0.822783 0.821944 0.820043 ];
TPR_ST = [1 0.996848 0.993256 0.990027 0.987933 0.985591 0.98309 0.980523 0.977782 0.974575 0.970624 0.967724 0.965039 0.962557 0.96041 0.957328 0.953931 0.950744 0.948352 0.945201 0.942535 0.939804 0.937099 0.934357 0.932209 0.929485 0.926837 0.924012 0.921741 0.919793 0.917825 0.916142 0.914169 0.912619 0.910879 0.908682 0.905966 0.903849 0.901732 0.899415 0.896947 0.894341 0.891897 0.889107 0.886325 0.883939 0.881226 0.879116 0.876143 0.873748 0.871674 0.869441 0.866687 0.864176 0.861971 0.859505 0.856297 0.85377 0.851161 0.848491 0.846074 0.843818 0.84159 0.839432 0.837101 0.834755 0.832068 0.830213 0.828169 0.825132 0.822742 0.820238 0.817899 0.815834 0.813716 0.811576 0.809632 0.807692 0.804873 0.80276 0.800907 0.798389 0.795461 0.792818 0.790858 0.788493 0.785589 0.783183 0.780915 0.778893 0.776985 0.774613 0.771248 0.769143 0.767057 0.76483 0.762499 0.759773 0.756882 0.754277 0.752226 0.750563 0.748552 0.746393 0.743879 0.741617 0.739106 0.736816 0.734451 0.732116 0.729571 0.727097 0.724251 0.72172 0.718985 0.717201 0.714419 0.711983 0.710026 0.70778 0.705382 0.702511 0.700261 0.697982 0.695188 0.692859 0.690608 0.688012 0.685055 0.682552 0.679592 0.67686 0.674244 0.671222 0.668343 0.665614 0.66302 0.660442 0.657102 0.653922 0.650805 0.6472 0.643902 0.640105 0.637151 0.633959 0.63076 0.626621 0.623588 0.620341 0.617323 0.613817 0.610163 0.606888 0.603162 0.599922 0.596155 0.592391 0.587552 0.583805 0.580265 0.576743 0.572886 0.568675 0.564033 0.560343 0.556676 0.553224 0.549171 0.545418 0.541574 0.537848 0.533899 0.52903 0.524906 0.521037 0.516207 0.511665 0.507513 0.503616 0.499281 0.494131 0.489332 0.48469 0.480532 0.476248 0.471569 0.467047 0.462527 0.45797 0.453772 0.449172 0.44427 0.438744 0.433156 0.428476 0.423272 0.418234 0.413089 0.408011 0.402333 0.396924 0.391911 0.385956 0.380171 0.374534 0.368446 0.362793 0.357199 0.350887 0.344809 0.339257 0.333217 0.327218 0.32149 0.315211 0.309483 0.303617 0.297395 0.291618 0.28509 0.27779 0.270855 0.264307 0.257316 0.249846 0.24292 0.236284 0.230937 0.225446 0.21849 0.211675 0.20462 0.19876 0.192909 0.186889 0.179078 0.171322 0.163071 0.154858 0.145681 0.137003 0.127904 0.120237 0.112682 0.105628 0.0979628 0.0904057 0.0829335 0.0760071 0.0679706 0.0613475 0.0545587 0.0467888 0.0376018 0.0253526 ];
FPR_ST = [1 0.94642 0.86872 0.811878 0.762268 0.721223 0.682947 0.65005 0.620987 0.593107 0.565021 0.539841 0.518899 0.499827 0.479278 0.462197 0.446118 0.430926 0.418271 0.403787 0.391859 0.38019 0.368525 0.358812 0.350216 0.341102 0.332803 0.324811 0.317693 0.310643 0.30255 0.295053 0.288112 0.281973 0.27455 0.268913 0.263277 0.258039 0.25252 0.247003 0.241658 0.23669 0.231866 0.22614 0.221215 0.216597 0.211689 0.207394 0.203305 0.199562 0.196034 0.19192 0.188152 0.184995 0.181564 0.178431 0.174907 0.172152 0.169207 0.166624 0.163667 0.161263 0.158623 0.156313 0.153669 0.150946 0.148 0.145461 0.142856 0.140562 0.138135 0.135937 0.133865 0.131462 0.129579 0.127647 0.12573 0.123848 0.121789 0.119745 0.117585 0.115582 0.113732 0.112107 0.110242 0.108395 0.106773 0.105391 0.10392 0.102411 0.10078 0.0990657 0.0976295 0.096133 0.0945638 0.093029 0.0918651 0.090622 0.0892117 0.088032 0.0865376 0.0851724 0.08396 0.0828258 0.0815653 0.0804104 0.0792642 0.0782016 0.0771556 0.0758424 0.0744138 0.0732414 0.0718977 0.0708062 0.0697592 0.0685476 0.0673742 0.0664569 0.0655356 0.0645603 0.0635149 0.0625448 0.0616576 0.0609087 0.060102 0.0592066 0.0582003 0.057305 0.0564288 0.0554765 0.054661 0.0538678 0.0532411 0.0526025 0.0519623 0.0512608 0.0505863 0.0498299 0.0491202 0.0483479 0.0476951 0.0469991 0.0463319 0.0455309 0.0449489 0.0443302 0.0435773 0.0427762 0.0420562 0.0412638 0.0406132 0.039999 0.0394866 0.0389317 0.038344 0.0377042 0.0370434 0.0360706 0.0354162 0.0348354 0.0341816 0.0336456 0.0330741 0.0325441 0.0320101 0.0314183 0.0309026 0.0303919 0.0299567 0.0295162 0.0290659 0.0284515 0.0278069 0.0273541 0.0268751 0.0264218 0.0259618 0.0253094 0.0247275 0.0243201 0.0238296 0.0232654 0.0227907 0.0223096 0.0219074 0.0215172 0.0210809 0.0206684 0.0201995 0.0197632 0.0193375 0.0189167 0.0184668 0.0180794 0.0176438 0.017287 0.0168424 0.0164077 0.0160378 0.0155788 0.0151735 0.0147963 0.0144774 0.0141135 0.0137247 0.0132953 0.0129201 0.0125398 0.0122118 0.011934 0.0115297 0.0111812 0.0108367 0.0105028 0.0101841 0.00985996 0.00951796 0.00921501 0.00885849 0.00851488 0.00816017 0.00788712 0.00764544 0.00728535 0.00701748 0.00671371 0.00640589 0.00618853 0.00599962 0.00574913 0.00553722 0.00535147 0.00518413 0.00501129 0.00481708 0.00462057 0.00443704 0.00424482 0.0040517 0.00382326 0.00364312 0.0034625 0.00327101 0.00308955 0.00289322 0.00276846 0.00263513 0.00248093 0.00233782 0.00217233 0.00191839 0.00172439 0.00152895 0.00129324 0.00104884 0.000713769 ];
plot(Recall_ST, Precision_ST, 'k', 'linewidth', 2);
Recall_QCUT = [1 0.961666 0.944786 0.931736 0.91947 0.90804 0.898266 0.889152 0.880644 0.872458 0.86371 0.855629 0.848133 0.840403 0.833581 0.827186 0.821051 0.814976 0.80888 0.803005 0.797462 0.792186 0.786784 0.781485 0.776426 0.770906 0.765896 0.761506 0.756822 0.751773 0.747479 0.743171 0.738955 0.734812 0.730876 0.726974 0.723075 0.719039 0.7147 0.710303 0.706446 0.702576 0.698708 0.694931 0.691513 0.687985 0.684372 0.68087 0.677412 0.673948 0.670148 0.665965 0.662381 0.658668 0.655104 0.651555 0.648001 0.644452 0.640775 0.637083 0.633772 0.630841 0.627749 0.62476 0.621428 0.6181 0.615102 0.611985 0.608943 0.605815 0.602698 0.599317 0.596074 0.592788 0.589372 0.586321 0.583409 0.58027 0.577426 0.574603 0.571958 0.568985 0.565938 0.562927 0.560092 0.557063 0.55438 0.551571 0.548656 0.54592 0.543027 0.540086 0.53721 0.534298 0.531341 0.52849 0.525611 0.522618 0.519486 0.516566 0.5137 0.510548 0.507684 0.504659 0.501946 0.498907 0.49582 0.49281 0.489891 0.487038 0.48396 0.481077 0.477904 0.474793 0.471967 0.469246 0.466412 0.463337 0.460461 0.45774 0.454892 0.451965 0.449333 0.446798 0.444157 0.441447 0.43858 0.435912 0.433282 0.430552 0.427632 0.424526 0.421476 0.418719 0.415986 0.412892 0.410227 0.407454 0.404602 0.401868 0.399324 0.396717 0.39394 0.391181 0.388075 0.385238 0.382527 0.379649 0.376927 0.374014 0.37114 0.368504 0.366069 0.363159 0.3604 0.357846 0.355181 0.3527 0.350042 0.347232 0.344394 0.341583 0.338659 0.335585 0.332908 0.329979 0.32686 0.323531 0.320757 0.318286 0.315419 0.312771 0.310028 0.307509 0.304956 0.302432 0.300109 0.297541 0.295025 0.292706 0.290038 0.287577 0.285153 0.282392 0.279603 0.277413 0.275123 0.272539 0.269657 0.266924 0.264203 0.261566 0.259015 0.256322 0.253525 0.250719 0.248116 0.245189 0.24238 0.239685 0.236828 0.233998 0.230766 0.227678 0.224962 0.222152 0.219 0.215952 0.212863 0.210072 0.20727 0.204522 0.201636 0.198673 0.195667 0.192595 0.189539 0.186346 0.183151 0.180121 0.177045 0.173869 0.170473 0.167154 0.163703 0.160273 0.156698 0.153108 0.14942 0.145556 0.141879 0.138117 0.134516 0.130458 0.126753 0.123211 0.119882 0.116188 0.112235 0.108166 0.104114 0.0992758 0.0948684 0.0899634 0.0851315 0.0799059 0.0746361 0.0694302 0.0641834 0.0580022 0.051717 0.044118 0.0362481 0.0282619 0.0183249 0.00304469 ];
Precision_QCUT = [0.238314 0.38153 0.431329 0.469206 0.500228 0.525831 0.547871 0.567215 0.584213 0.599537 0.613924 0.626455 0.638093 0.648612 0.658607 0.668407 0.677786 0.686022 0.694084 0.700925 0.707295 0.713841 0.72037 0.725926 0.730964 0.735924 0.740639 0.745593 0.75016 0.754281 0.758155 0.76195 0.765945 0.769791 0.773955 0.777957 0.781499 0.784934 0.78829 0.791175 0.793876 0.796313 0.798984 0.801575 0.804345 0.807185 0.809946 0.812116 0.814355 0.816203 0.818146 0.82031 0.82223 0.823884 0.825613 0.827314 0.829001 0.83076 0.832744 0.834645 0.836332 0.838127 0.839688 0.840961 0.842105 0.843198 0.844465 0.845624 0.846753 0.847925 0.849095 0.850077 0.851075 0.851979 0.852785 0.853775 0.85462 0.855229 0.856115 0.857296 0.858201 0.85901 0.859914 0.86082 0.861614 0.862977 0.864097 0.865082 0.865846 0.866852 0.86777 0.868693 0.869396 0.869983 0.870257 0.871006 0.871744 0.872322 0.872596 0.872869 0.873137 0.873581 0.874228 0.874511 0.874727 0.875293 0.875441 0.875806 0.876107 0.876342 0.876523 0.877371 0.877979 0.8781 0.878239 0.878519 0.87857 0.879011 0.879107 0.87986 0.880088 0.880176 0.880141 0.880005 0.880403 0.880912 0.881104 0.881443 0.88148 0.881652 0.88196 0.882346 0.882632 0.883095 0.883643 0.883964 0.884303 0.884732 0.88488 0.885284 0.8857 0.885912 0.886058 0.886039 0.886042 0.886409 0.886497 0.886931 0.887071 0.88727 0.887194 0.887328 0.887667 0.887792 0.887939 0.888442 0.888871 0.889355 0.889414 0.889722 0.889713 0.889901 0.889909 0.889719 0.889653 0.889637 0.889019 0.888997 0.888583 0.888611 0.888582 0.888663 0.887815 0.887789 0.887615 0.887678 0.887897 0.887327 0.886913 0.886795 0.886146 0.886081 0.885663 0.885699 0.885604 0.885499 0.885563 0.885782 0.886272 0.886426 0.886489 0.887046 0.887489 0.887861 0.888049 0.888114 0.887895 0.887713 0.887795 0.88737 0.886959 0.886701 0.886465 0.886435 0.886265 0.885464 0.885539 0.885613 0.88473 0.884986 0.885033 0.883858 0.884074 0.884151 0.884852 0.885154 0.885322 0.885461 0.885509 0.885265 0.885063 0.884891 0.88468 0.885057 0.884843 0.884488 0.88424 0.883444 0.883673 0.883724 0.883795 0.883333 0.882451 0.882432 0.882186 0.882507 0.882654 0.882325 0.882421 0.882582 0.882648 0.882965 0.882757 0.88193 0.882007 0.882318 0.882419 0.882276 0.882022 0.881808 0.880766 0.880455 0.881661 0.881564 0.881648 0.882319 ];
TPR_QCUT = [1 0.961666 0.944786 0.931736 0.91947 0.90804 0.898266 0.889152 0.880644 0.872458 0.86371 0.855629 0.848133 0.840403 0.833581 0.827186 0.821051 0.814976 0.80888 0.803005 0.797462 0.792186 0.786784 0.781485 0.776426 0.770906 0.765896 0.761506 0.756822 0.751773 0.747479 0.743171 0.738955 0.734812 0.730876 0.726974 0.723075 0.719039 0.7147 0.710303 0.706446 0.702576 0.698708 0.694931 0.691513 0.687985 0.684372 0.68087 0.677412 0.673948 0.670148 0.665965 0.662381 0.658668 0.655104 0.651555 0.648001 0.644452 0.640775 0.637083 0.633772 0.630841 0.627749 0.62476 0.621428 0.6181 0.615102 0.611985 0.608943 0.605815 0.602698 0.599317 0.596074 0.592788 0.589372 0.586321 0.583409 0.58027 0.577426 0.574603 0.571958 0.568985 0.565938 0.562927 0.560092 0.557063 0.55438 0.551571 0.548656 0.54592 0.543027 0.540086 0.53721 0.534298 0.531341 0.52849 0.525611 0.522618 0.519486 0.516566 0.5137 0.510548 0.507684 0.504659 0.501946 0.498907 0.49582 0.49281 0.489891 0.487038 0.48396 0.481077 0.477904 0.474793 0.471967 0.469246 0.466412 0.463337 0.460461 0.45774 0.454892 0.451965 0.449333 0.446798 0.444157 0.441447 0.43858 0.435912 0.433282 0.430552 0.427632 0.424526 0.421476 0.418719 0.415986 0.412892 0.410227 0.407454 0.404602 0.401868 0.399324 0.396717 0.39394 0.391181 0.388075 0.385238 0.382527 0.379649 0.376927 0.374014 0.37114 0.368504 0.366069 0.363159 0.3604 0.357846 0.355181 0.3527 0.350042 0.347232 0.344394 0.341583 0.338659 0.335585 0.332908 0.329979 0.32686 0.323531 0.320757 0.318286 0.315419 0.312771 0.310028 0.307509 0.304956 0.302432 0.300109 0.297541 0.295025 0.292706 0.290038 0.287577 0.285153 0.282392 0.279603 0.277413 0.275123 0.272539 0.269657 0.266924 0.264203 0.261566 0.259015 0.256322 0.253525 0.250719 0.248116 0.245189 0.24238 0.239685 0.236828 0.233998 0.230766 0.227678 0.224962 0.222152 0.219 0.215952 0.212863 0.210072 0.20727 0.204522 0.201636 0.198673 0.195667 0.192595 0.189539 0.186346 0.183151 0.180121 0.177045 0.173869 0.170473 0.167154 0.163703 0.160273 0.156698 0.153108 0.14942 0.145556 0.141879 0.138117 0.134516 0.130458 0.126753 0.123211 0.119882 0.116188 0.112235 0.108166 0.104114 0.0992758 0.0948684 0.0899634 0.0851315 0.0799059 0.0746361 0.0694302 0.0641834 0.0580022 0.051717 0.044118 0.0362481 0.0282619 0.0183249 0.00304469 ];
FPR_QCUT = [1 0.518887 0.428344 0.371332 0.330486 0.298878 0.273449 0.252665 0.235338 0.220491 0.206985 0.195169 0.184561 0.174994 0.166539 0.158745 0.151613 0.145212 0.139153 0.133683 0.128493 0.123554 0.118925 0.114665 0.110755 0.10704 0.103418 0.100184 0.0969878 0.0940068 0.0911606 0.0884252 0.0857414 0.083171 0.0806546 0.0782116 0.0759521 0.0737448 0.0717682 0.069813 0.0679442 0.0661699 0.0644782 0.0628 0.0611897 0.059566 0.0580316 0.0566468 0.0553274 0.0540921 0.0528298 0.0515659 0.0504101 0.04929 0.0482486 0.0472155 0.046143 0.0451482 0.044149 0.043258 0.0423959 0.0415174 0.040666 0.0398875 0.0391047 0.0383567 0.0376209 0.0368961 0.0362586 0.0356048 0.0349334 0.0342875 0.0336677 0.0329998 0.032384 0.0317736 0.0311691 0.0305473 0.0299603 0.0293932 0.0288399 0.0283259 0.0277817 0.0272481 0.026747 0.026211 0.0257403 0.0252929 0.0248597 0.0243871 0.0239128 0.0234357 0.0230111 0.0226145 0.0222206 0.0218025 0.021418 0.0210222 0.0206364 0.0202551 0.019868 0.019505 0.019164 0.0188043 0.0184521 0.0180984 0.017775 0.0174147 0.0171071 0.0167591 0.0164388 0.0161223 0.0157707 0.0154513 0.0151893 0.0149308 0.0146668 0.0143848 0.0141405 0.01386 0.013596 0.0133574 0.0131239 0.0128888 0.0126525 0.0124007 0.0121293 0.0118888 0.0116962 0.0114867 0.0112869 0.0110915 0.0108846 0.0106667 0.0104488 0.0102554 0.0100663 0.00988205 0.00969204 0.00951193 0.00932682 0.00916237 0.00899117 0.00881912 0.00866514 0.00845001 0.00830523 0.00817322 0.00804848 0.00791776 0.00778643 0.00764323 0.00752532 0.00741155 0.00729576 0.00716014 0.00700101 0.00687032 0.00675036 0.00663466 0.00652925 0.00641561 0.00629815 0.00619131 0.00608132 0.00597695 0.00586039 0.00575212 0.00566521 0.00556918 0.00549062 0.00539094 0.00528732 0.00519164 0.00512783 0.00503644 0.00492631 0.00485477 0.00477589 0.00469023 0.00460783 0.00451576 0.00443989 0.00434696 0.00425406 0.00417265 0.00409677 0.00401509 0.0039113 0.00383323 0.00375361 0.00366773 0.00356975 0.00350249 0.00343565 0.00336793 0.0033127 0.00326747 0.00321726 0.00317942 0.00312039 0.00306903 0.00302384 0.00297918 0.00293508 0.00288109 0.00282438 0.00277148 0.00270688 0.00264996 0.00258994 0.00253352 0.00246832 0.00240078 0.00231985 0.0022488 0.00218892 0.0021406 0.00209266 0.00204796 0.00200276 0.00196247 0.00192668 0.00185678 0.00181183 0.00176186 0.00172386 0.00167141 0.001625 0.00158356 0.00154353 0.00150191 0.00146327 0.00140958 0.00134113 0.00128659 0.00123011 0.00117887 0.00110821 0.00107123 0.00101913 0.00097463 0.000931085 0.000895 0.000837372 0.000790561 0.000754033 0.000715874 0.000673285 0.000595821 0.000514741 0.000424062 0.000350263 0.000268173 0.000215665 9.39784e-005 ];
plot(Recall_QCUT, Precision_QCUT, 'b', 'linewidth', 2);
Recall_HDCT = [1 0.977897 0.967336 0.959501 0.95247 0.945993 0.939849 0.933694 0.927862 0.922486 0.917145 0.911464 0.906292 0.901009 0.895764 0.890162 0.884998 0.880448 0.875795 0.871143 0.866221 0.861987 0.857477 0.853245 0.848232 0.843329 0.838706 0.833914 0.829579 0.825204 0.820864 0.816694 0.812604 0.808245 0.804128 0.799791 0.795642 0.791323 0.787026 0.783106 0.779356 0.775493 0.771366 0.767332 0.763568 0.759662 0.755905 0.752252 0.74863 0.745057 0.741553 0.737857 0.734183 0.73029 0.726801 0.72324 0.719516 0.715638 0.71228 0.708734 0.705181 0.701317 0.697865 0.694174 0.690656 0.6875 0.684154 0.680614 0.677257 0.673706 0.670441 0.667287 0.664204 0.661424 0.658374 0.655041 0.651745 0.648404 0.645626 0.642598 0.639606 0.636681 0.633904 0.630902 0.628078 0.625377 0.622498 0.619896 0.617364 0.614835 0.612181 0.609373 0.606495 0.60392 0.601364 0.598465 0.595806 0.593131 0.590711 0.588146 0.585476 0.582844 0.58055 0.57795 0.575345 0.573017 0.570421 0.567948 0.565506 0.563312 0.560844 0.558042 0.555542 0.553349 0.550821 0.548567 0.546008 0.543586 0.54114 0.538721 0.536276 0.533859 0.531458 0.528945 0.526289 0.524024 0.521643 0.519327 0.516939 0.514504 0.512244 0.509896 0.507701 0.505308 0.502861 0.500186 0.497813 0.495338 0.492863 0.490815 0.487915 0.485566 0.483282 0.481149 0.479008 0.476676 0.474397 0.471895 0.46945 0.466802 0.464522 0.461853 0.459332 0.457049 0.454373 0.451735 0.449203 0.446644 0.443643 0.441257 0.439034 0.436644 0.434259 0.431598 0.429008 0.426511 0.424134 0.421271 0.418655 0.416244 0.41387 0.411388 0.408906 0.406421 0.403878 0.401342 0.398835 0.395998 0.393514 0.390817 0.388216 0.385336 0.382834 0.380058 0.377168 0.37428 0.37127 0.368499 0.365651 0.362753 0.359947 0.356698 0.353717 0.351066 0.347996 0.344659 0.341505 0.338303 0.335499 0.332388 0.329182 0.326014 0.322604 0.319275 0.315973 0.312585 0.30944 0.305511 0.302249 0.298771 0.295271 0.29202 0.288213 0.284416 0.280619 0.276374 0.272725 0.268812 0.264585 0.260756 0.256559 0.252419 0.248071 0.243592 0.238946 0.234339 0.229236 0.223667 0.218637 0.213332 0.207336 0.201612 0.195658 0.189459 0.183108 0.175588 0.168928 0.161389 0.154241 0.146521 0.138131 0.129855 0.121178 0.112063 0.102488 0.0922837 0.0825884 0.0725446 0.062276 0.0526721 0.0432715 0.0350536 0.0270238 0.0205959 0.0149803 0.0106494 ];
Precision_HDCT = [0.238314 0.253505 0.26676 0.278018 0.288871 0.29928 0.30934 0.3188 0.327844 0.336793 0.345408 0.353772 0.361741 0.36947 0.377159 0.384597 0.391933 0.39901 0.406335 0.413364 0.420072 0.426789 0.433267 0.439909 0.446276 0.452721 0.458735 0.465026 0.471258 0.47765 0.483359 0.489186 0.495216 0.500986 0.50666 0.512243 0.518106 0.523885 0.52956 0.535176 0.540752 0.546304 0.551424 0.55671 0.561668 0.566659 0.572043 0.576994 0.582275 0.587546 0.592203 0.597612 0.602527 0.606995 0.612121 0.617423 0.62221 0.626983 0.632335 0.636699 0.641688 0.645887 0.650525 0.654628 0.658647 0.663074 0.667249 0.671259 0.675331 0.678751 0.682599 0.686083 0.689403 0.692704 0.696314 0.698915 0.701546 0.703995 0.70672 0.709525 0.712149 0.714397 0.716877 0.719692 0.72191 0.724207 0.726385 0.728257 0.73058 0.732113 0.734275 0.736111 0.737633 0.739282 0.740926 0.742232 0.743443 0.74521 0.746644 0.748471 0.749809 0.75111 0.75259 0.753919 0.755537 0.756879 0.758322 0.759728 0.761182 0.762499 0.763488 0.765009 0.766374 0.767397 0.768285 0.769587 0.770819 0.771433 0.772392 0.773534 0.7746 0.775839 0.777312 0.778368 0.779127 0.779906 0.780874 0.781865 0.783039 0.783816 0.784419 0.785482 0.786472 0.787377 0.788355 0.788954 0.789702 0.790452 0.791428 0.792034 0.792328 0.793005 0.793923 0.794333 0.795014 0.795558 0.796381 0.797286 0.797515 0.797905 0.79859 0.799067 0.799894 0.800409 0.80072 0.801327 0.801511 0.802263 0.802737 0.803798 0.804543 0.805274 0.806061 0.806593 0.806828 0.807223 0.808226 0.808842 0.809155 0.809236 0.809783 0.809829 0.810792 0.811204 0.81177 0.812018 0.813047 0.813579 0.814464 0.815021 0.815578 0.81554 0.815945 0.81609 0.81708 0.817641 0.81759 0.817824 0.818337 0.818544 0.819411 0.819848 0.821113 0.822547 0.823091 0.823899 0.824019 0.824526 0.825311 0.826145 0.826212 0.826459 0.826408 0.826852 0.827005 0.827351 0.827884 0.827934 0.828439 0.829256 0.829249 0.82887 0.828723 0.830097 0.830831 0.831674 0.832649 0.833845 0.834623 0.835597 0.835479 0.83593 0.835495 0.835509 0.83631 0.837091 0.837889 0.838182 0.839448 0.841109 0.841741 0.841888 0.842474 0.843539 0.843553 0.844437 0.844925 0.846429 0.846 0.846124 0.847664 0.848507 0.849171 0.851922 0.851625 0.851829 0.850002 0.848879 0.847472 0.847233 0.847438 0.845702 0.843701 0.845206 0.845341 0.849203 ];
TPR_HDCT = [1 0.977897 0.967336 0.959501 0.95247 0.945993 0.939849 0.933694 0.927862 0.922486 0.917145 0.911464 0.906292 0.901009 0.895764 0.890162 0.884998 0.880448 0.875795 0.871143 0.866221 0.861987 0.857477 0.853245 0.848232 0.843329 0.838706 0.833914 0.829579 0.825204 0.820864 0.816694 0.812604 0.808245 0.804128 0.799791 0.795642 0.791323 0.787026 0.783106 0.779356 0.775493 0.771366 0.767332 0.763568 0.759662 0.755905 0.752252 0.74863 0.745057 0.741553 0.737857 0.734183 0.73029 0.726801 0.72324 0.719516 0.715638 0.71228 0.708734 0.705181 0.701317 0.697865 0.694174 0.690656 0.6875 0.684154 0.680614 0.677257 0.673706 0.670441 0.667287 0.664204 0.661424 0.658374 0.655041 0.651745 0.648404 0.645626 0.642598 0.639606 0.636681 0.633904 0.630902 0.628078 0.625377 0.622498 0.619896 0.617364 0.614835 0.612181 0.609373 0.606495 0.60392 0.601364 0.598465 0.595806 0.593131 0.590711 0.588146 0.585476 0.582844 0.58055 0.57795 0.575345 0.573017 0.570421 0.567948 0.565506 0.563312 0.560844 0.558042 0.555542 0.553349 0.550821 0.548567 0.546008 0.543586 0.54114 0.538721 0.536276 0.533859 0.531458 0.528945 0.526289 0.524024 0.521643 0.519327 0.516939 0.514504 0.512244 0.509896 0.507701 0.505308 0.502861 0.500186 0.497813 0.495338 0.492863 0.490815 0.487915 0.485566 0.483282 0.481149 0.479008 0.476676 0.474397 0.471895 0.46945 0.466802 0.464522 0.461853 0.459332 0.457049 0.454373 0.451735 0.449203 0.446644 0.443643 0.441257 0.439034 0.436644 0.434259 0.431598 0.429008 0.426511 0.424134 0.421271 0.418655 0.416244 0.41387 0.411388 0.408906 0.406421 0.403878 0.401342 0.398835 0.395998 0.393514 0.390817 0.388216 0.385336 0.382834 0.380058 0.377168 0.37428 0.37127 0.368499 0.365651 0.362753 0.359947 0.356698 0.353717 0.351066 0.347996 0.344659 0.341505 0.338303 0.335499 0.332388 0.329182 0.326014 0.322604 0.319275 0.315973 0.312585 0.30944 0.305511 0.302249 0.298771 0.295271 0.29202 0.288213 0.284416 0.280619 0.276374 0.272725 0.268812 0.264585 0.260756 0.256559 0.252419 0.248071 0.243592 0.238946 0.234339 0.229236 0.223667 0.218637 0.213332 0.207336 0.201612 0.195658 0.189459 0.183108 0.175588 0.168928 0.161389 0.154241 0.146521 0.138131 0.129855 0.121178 0.112063 0.102488 0.0922837 0.0825884 0.0725446 0.062276 0.0526721 0.0432715 0.0350536 0.0270238 0.0205959 0.0149803 0.0106494 ];
FPR_HDCT = [1 0.888034 0.812381 0.757013 0.709749 0.668986 0.632784 0.600481 0.571456 0.54491 0.520644 0.497778 0.477265 0.458027 0.439747 0.422572 0.406679 0.391977 0.377529 0.364257 0.35161 0.339742 0.328457 0.317557 0.306964 0.296703 0.287397 0.278157 0.269319 0.26063 0.25286 0.245274 0.237723 0.230536 0.223577 0.216798 0.210197 0.203876 0.197825 0.192107 0.186606 0.181236 0.176139 0.171085 0.16649 0.162047 0.157509 0.153294 0.149052 0.144961 0.141195 0.137191 0.133357 0.130017 0.126375 0.122804 0.119411 0.116163 0.112756 0.109841 0.106791 0.103932 0.101211 0.0984753 0.0960347 0.0935879 0.0912121 0.0888556 0.0866748 0.084733 0.0827732 0.0809421 0.0790987 0.0774168 0.0757138 0.0741706 0.0726551 0.0712528 0.0698267 0.0683214 0.0669172 0.0657153 0.0643844 0.0631792 0.062017 0.0609347 0.0598318 0.0588276 0.0577255 0.0568355 0.0558172 0.0548633 0.0539882 0.0530879 0.0522201 0.0514397 0.0506404 0.0498182 0.0490849 0.048272 0.0474856 0.0467104 0.0460513 0.0453417 0.0446102 0.0439287 0.0432199 0.0425598 0.0418927 0.0412751 0.0406205 0.0400221 0.0394198 0.038846 0.0383148 0.0377748 0.0372384 0.0366876 0.0361836 0.0356808 0.0351986 0.0346709 0.0341681 0.0336784 0.0332162 0.0328077 0.032374 0.0319328 0.0314777 0.0310978 0.0306496 0.0302129 0.0297697 0.0293651 0.0289848 0.0285733 0.0281638 0.0277601 0.0273894 0.0269955 0.0266134 0.0262159 0.025861 0.0255409 0.0252108 0.0248924 0.0245577 0.0242065 0.0238776 0.0235847 0.0232317 0.0229379 0.0226158 0.0223461 0.0220305 0.0217262 0.0214804 0.0211094 0.0208196 0.0205238 0.0202296 0.0199234 0.0196481 0.0193196 0.0190687 0.0188081 0.0184977 0.0182052 0.0179597 0.0177068 0.0174513 0.0172126 0.016938 0.016718 0.0164959 0.0162365 0.0159471 0.0157308 0.0154485 0.0152115 0.0150018 0.0148025 0.0145731 0.0143807 0.0141234 0.0139085 0.0137129 0.0135065 0.0132761 0.0130407 0.0127982 0.0125771 0.0123123 0.0120863 0.0118908 0.0116855 0.011488 0.0112799 0.0110599 0.0108258 0.0106262 0.0103966 0.0102077 0.00997166 0.00978275 0.00961144 0.00941741 0.00922003 0.00903137 0.00883956 0.00865918 0.00850478 0.00832419 0.00812014 0.00786827 0.00766587 0.00745928 0.00717907 0.00696972 0.00672996 0.00650978 0.00630594 0.00612373 0.00596313 0.00576188 0.00561615 0.00541138 0.00520257 0.00498607 0.00482111 0.00460769 0.00444881 0.00427159 0.00405111 0.00384919 0.00369089 0.0034949 0.00328285 0.00310595 0.00290628 0.00269849 0.0025158 0.00230873 0.00209072 0.00194009 0.001716 0.00154647 0.00138928 0.00123476 0.00106116 0.000937782 0.000793407 0.000676285 0.00053317 0.000443539 0.000365846 ];
plot(Recall_HDCT, Precision_HDCT, 'g', 'linewidth', 2);
Recall_RBD = [1 0.931149 0.92662 0.921583 0.916167 0.911017 0.9053 0.899434 0.893724 0.887111 0.880998 0.875371 0.869062 0.864119 0.859215 0.853821 0.8485 0.843691 0.838899 0.834702 0.829698 0.825534 0.821343 0.817681 0.813901 0.809335 0.80561 0.801779 0.798102 0.794447 0.791348 0.787893 0.7845 0.780872 0.777818 0.774389 0.771203 0.767937 0.764261 0.761451 0.759054 0.755647 0.752744 0.749916 0.746664 0.74367 0.740771 0.737627 0.734329 0.731308 0.728092 0.725021 0.722521 0.71993 0.717638 0.715434 0.712549 0.709286 0.706286 0.703386 0.700905 0.698426 0.695173 0.692803 0.690246 0.68811 0.685553 0.682962 0.68056 0.678313 0.675673 0.673008 0.670804 0.667785 0.665011 0.662182 0.659662 0.657451 0.655405 0.652618 0.650677 0.648051 0.645463 0.643395 0.640433 0.63838 0.635887 0.633957 0.631442 0.628895 0.626669 0.623711 0.621322 0.618861 0.616712 0.614635 0.612348 0.609955 0.607393 0.605227 0.602375 0.599886 0.59736 0.595227 0.592883 0.589746 0.586569 0.583964 0.581497 0.57906 0.576532 0.574127 0.571729 0.569865 0.566815 0.564344 0.561188 0.558737 0.555594 0.553033 0.550316 0.547303 0.544319 0.541382 0.538524 0.536238 0.533786 0.531315 0.528754 0.526134 0.523627 0.52091 0.518471 0.515777 0.513491 0.511194 0.508632 0.505901 0.503429 0.500954 0.498299 0.495591 0.492762 0.490104 0.487266 0.484896 0.481807 0.479451 0.477068 0.473946 0.47138 0.468726 0.465796 0.463356 0.460549 0.457679 0.454882 0.452102 0.449059 0.445337 0.442457 0.43972 0.436587 0.434265 0.431568 0.428181 0.425128 0.422674 0.419642 0.416607 0.413353 0.410382 0.407547 0.403969 0.401382 0.398355 0.395068 0.391515 0.388387 0.385696 0.382828 0.37893 0.375868 0.373334 0.370018 0.366341 0.363322 0.359842 0.356628 0.35292 0.348774 0.34518 0.341614 0.337902 0.334956 0.33101 0.328181 0.324688 0.321282 0.316911 0.313395 0.309372 0.304799 0.301085 0.296653 0.292832 0.288621 0.283921 0.279193 0.275385 0.271247 0.267773 0.262533 0.258036 0.253141 0.248297 0.243458 0.238421 0.23344 0.228857 0.224223 0.218943 0.214373 0.208923 0.203527 0.197767 0.192605 0.187163 0.181872 0.17683 0.171407 0.166953 0.161233 0.15649 0.150675 0.145145 0.13926 0.133091 0.126851 0.120281 0.115395 0.10913 0.10345 0.0982468 0.0920386 0.0861602 0.0792152 0.0725163 0.065942 0.0603285 0.054538 0.0484965 0.0437839 0.0372439 0.0310506 0.0266035 ];
Precision_RBD = [0.238314 0.446248 0.46481 0.48021 0.493835 0.50594 0.51756 0.527434 0.537377 0.546551 0.554229 0.561431 0.568354 0.575282 0.581344 0.58667 0.59154 0.596484 0.600801 0.604808 0.608652 0.612731 0.616304 0.620324 0.62362 0.626739 0.629685 0.632743 0.635846 0.639248 0.642149 0.644921 0.647977 0.650798 0.653597 0.655937 0.658465 0.660944 0.663599 0.666153 0.66878 0.670975 0.673524 0.675521 0.677758 0.67982 0.682274 0.684231 0.686365 0.688182 0.690082 0.692084 0.694074 0.696498 0.698547 0.700395 0.70202 0.703522 0.70529 0.706491 0.708308 0.709835 0.711437 0.713398 0.715198 0.717059 0.71897 0.72048 0.72189 0.723306 0.724889 0.72606 0.727207 0.728692 0.729739 0.731404 0.732524 0.734081 0.735278 0.736683 0.738245 0.739699 0.740858 0.742168 0.742836 0.744015 0.745324 0.746732 0.747648 0.748692 0.750001 0.751047 0.752035 0.752937 0.754446 0.75586 0.757122 0.758216 0.759338 0.760723 0.761677 0.763049 0.763808 0.764922 0.765875 0.766731 0.768222 0.769323 0.770231 0.771782 0.77335 0.774151 0.774528 0.775304 0.776205 0.77724 0.778236 0.779141 0.780152 0.780816 0.781578 0.782695 0.783504 0.784166 0.785046 0.78523 0.785786 0.786614 0.787055 0.788395 0.789104 0.790152 0.790143 0.790716 0.79127 0.791769 0.792641 0.793042 0.793329 0.794257 0.795114 0.796175 0.796614 0.797556 0.797599 0.798171 0.798136 0.799198 0.800096 0.800023 0.800868 0.801789 0.802056 0.802954 0.803171 0.804195 0.805556 0.8064 0.806625 0.806067 0.80661 0.807504 0.80863 0.808831 0.809875 0.809723 0.810219 0.811059 0.811528 0.812211 0.812425 0.81314 0.813562 0.813109 0.814067 0.814312 0.813921 0.814316 0.814623 0.815063 0.815485 0.816461 0.817271 0.818079 0.818468 0.82025 0.820968 0.82048 0.820607 0.820624 0.821058 0.8213 0.821961 0.822061 0.821535 0.822309 0.82318 0.82277 0.821885 0.821611 0.823325 0.824528 0.824923 0.825453 0.825539 0.826111 0.824724 0.825295 0.824184 0.824496 0.825411 0.826926 0.826245 0.8262 0.827214 0.827069 0.82712 0.828376 0.827368 0.826645 0.826771 0.825604 0.82604 0.825968 0.825457 0.825649 0.826492 0.825614 0.826367 0.82587 0.824632 0.825367 0.824365 0.824906 0.82526 0.825666 0.825707 0.826751 0.826119 0.824596 0.825645 0.826092 0.825856 0.826674 0.827053 0.828085 0.827991 0.827481 0.825238 0.825135 0.824202 0.822738 0.823785 0.823823 0.822887 0.822509 ];
TPR_RBD = [1 0.931149 0.92662 0.921583 0.916167 0.911017 0.9053 0.899434 0.893724 0.887111 0.880998 0.875371 0.869062 0.864119 0.859215 0.853821 0.8485 0.843691 0.838899 0.834702 0.829698 0.825534 0.821343 0.817681 0.813901 0.809335 0.80561 0.801779 0.798102 0.794447 0.791348 0.787893 0.7845 0.780872 0.777818 0.774389 0.771203 0.767937 0.764261 0.761451 0.759054 0.755647 0.752744 0.749916 0.746664 0.74367 0.740771 0.737627 0.734329 0.731308 0.728092 0.725021 0.722521 0.71993 0.717638 0.715434 0.712549 0.709286 0.706286 0.703386 0.700905 0.698426 0.695173 0.692803 0.690246 0.68811 0.685553 0.682962 0.68056 0.678313 0.675673 0.673008 0.670804 0.667785 0.665011 0.662182 0.659662 0.657451 0.655405 0.652618 0.650677 0.648051 0.645463 0.643395 0.640433 0.63838 0.635887 0.633957 0.631442 0.628895 0.626669 0.623711 0.621322 0.618861 0.616712 0.614635 0.612348 0.609955 0.607393 0.605227 0.602375 0.599886 0.59736 0.595227 0.592883 0.589746 0.586569 0.583964 0.581497 0.57906 0.576532 0.574127 0.571729 0.569865 0.566815 0.564344 0.561188 0.558737 0.555594 0.553033 0.550316 0.547303 0.544319 0.541382 0.538524 0.536238 0.533786 0.531315 0.528754 0.526134 0.523627 0.52091 0.518471 0.515777 0.513491 0.511194 0.508632 0.505901 0.503429 0.500954 0.498299 0.495591 0.492762 0.490104 0.487266 0.484896 0.481807 0.479451 0.477068 0.473946 0.47138 0.468726 0.465796 0.463356 0.460549 0.457679 0.454882 0.452102 0.449059 0.445337 0.442457 0.43972 0.436587 0.434265 0.431568 0.428181 0.425128 0.422674 0.419642 0.416607 0.413353 0.410382 0.407547 0.403969 0.401382 0.398355 0.395068 0.391515 0.388387 0.385696 0.382828 0.37893 0.375868 0.373334 0.370018 0.366341 0.363322 0.359842 0.356628 0.35292 0.348774 0.34518 0.341614 0.337902 0.334956 0.33101 0.328181 0.324688 0.321282 0.316911 0.313395 0.309372 0.304799 0.301085 0.296653 0.292832 0.288621 0.283921 0.279193 0.275385 0.271247 0.267773 0.262533 0.258036 0.253141 0.248297 0.243458 0.238421 0.23344 0.228857 0.224223 0.218943 0.214373 0.208923 0.203527 0.197767 0.192605 0.187163 0.181872 0.17683 0.171407 0.166953 0.161233 0.15649 0.150675 0.145145 0.13926 0.133091 0.126851 0.120281 0.115395 0.10913 0.10345 0.0982468 0.0920386 0.0861602 0.0792152 0.0725163 0.065942 0.0603285 0.054538 0.0484965 0.0437839 0.0372439 0.0310506 0.0266035 ];
FPR_RBD = [1 0.420446 0.384782 0.356049 0.33341 0.314526 0.297233 0.282688 0.269076 0.256795 0.246222 0.236348 0.227647 0.219751 0.212603 0.206074 0.200036 0.194426 0.18921 0.184496 0.179783 0.175279 0.171206 0.167162 0.163361 0.159819 0.156578 0.153289 0.150039 0.146749 0.143805 0.141014 0.138192 0.135388 0.132802 0.130368 0.127881 0.125473 0.123001 0.120629 0.118435 0.116362 0.114198 0.112032 0.110012 0.108044 0.105981 0.104196 0.102311 0.100606 0.0988627 0.0971607 0.0955809 0.0940215 0.0925543 0.0910363 0.0895954 0.0881711 0.0867374 0.0855282 0.0841313 0.0829074 0.0816728 0.0803928 0.0792025 0.0780287 0.0769337 0.0757768 0.0747133 0.0736827 0.072588 0.0716696 0.0707427 0.0697179 0.0687403 0.0676579 0.0667642 0.0657466 0.0649801 0.0639978 0.0630544 0.0622381 0.0613523 0.0606833 0.0600135 0.0592466 0.05834 0.0574832 0.056829 0.0561378 0.0553497 0.0545994 0.0539265 0.0532668 0.0525883 0.0519483 0.0512655 0.0505066 0.04994 0.0492646 0.0485936 0.047836 0.0472798 0.0465314 0.04585 0.045179 0.0445302 0.0438945 0.0432571 0.042585 0.0418886 0.0413458 0.0408757 0.0403386 0.0397015 0.0391988 0.0386738 0.0381105 0.0375831 0.0370007 0.0364548 0.035964 0.0352974 0.0347939 0.0343071 0.0338142 0.0333708 0.0328863 0.0324905 0.031951 0.0315128 0.0309866 0.0305571 0.0301638 0.0298426 0.0294591 0.0290694 0.0287088 0.0283362 0.0277822 0.0274324 0.0270254 0.0266256 0.0261806 0.0258429 0.0254578 0.0251553 0.0247769 0.0243517 0.0240204 0.0235906 0.0232756 0.0228713 0.0225591 0.022243 0.0218544 0.021445 0.0210313 0.0207456 0.0203927 0.0200831 0.0197437 0.019393 0.0191166 0.0187865 0.018504 0.0182154 0.0179178 0.0176937 0.0174086 0.0171699 0.0168419 0.0165364 0.016297 0.0160112 0.0157823 0.015471 0.0152535 0.0150288 0.0147738 0.0145112 0.0142503 0.0139897 0.0137645 0.0134983 0.0132422 0.0129774 0.0127465 0.0125157 0.0122148 0.0119434 0.0116906 0.0114509 0.0112627 0.0110686 0.0107801 0.010582 0.0103684 0.0101588 0.00995074 0.0096678 0.00940003 0.00915409 0.00890682 0.00874338 0.00854142 0.00832116 0.00809497 0.00786629 0.00763793 0.00747286 0.00729507 0.00713319 0.00696894 0.00674559 0.00658964 0.00643355 0.00624136 0.00607698 0.00589341 0.00573744 0.00555554 0.00539553 0.0052257 0.00507877 0.00489347 0.00470473 0.00455814 0.0044224 0.0042225 0.00409294 0.00393543 0.00375781 0.00364755 0.00347746 0.00337125 0.00325871 0.00304977 0.00290174 0.00280724 0.00265544 0.00249719 0.00238138 0.00228498 0.00214793 0.00204126 0.00192827 0.0018226 0.00169499 0.00162344 0.00149536 0.00134839 0.00127367 0.0011561 0.00102996 0.000915737 ];
plot(Recall_RBD, Precision_RBD, 'r', 'linewidth', 2);
Recall_GR = [1 0.99276 0.992653 0.992556 0.992266 0.991881 0.991426 0.990745 0.989853 0.989039 0.987986 0.986423 0.98475 0.983126 0.981368 0.979211 0.977388 0.975639 0.97404 0.972414 0.970526 0.969051 0.966869 0.964976 0.96266 0.961008 0.958502 0.955818 0.953553 0.95085 0.948561 0.945437 0.94254 0.939699 0.936398 0.933625 0.931014 0.928537 0.925783 0.922687 0.919934 0.916596 0.913668 0.910259 0.907159 0.903955 0.900027 0.896356 0.893177 0.889427 0.886264 0.882302 0.878303 0.874279 0.870196 0.865836 0.862025 0.857695 0.85322 0.848931 0.844441 0.839777 0.836082 0.832006 0.828308 0.823942 0.819367 0.815215 0.810629 0.806331 0.801955 0.797525 0.792922 0.788481 0.784638 0.780174 0.775634 0.771092 0.766279 0.761316 0.756291 0.751732 0.747098 0.742374 0.73707 0.73158 0.726585 0.721409 0.71655 0.711963 0.707181 0.702524 0.69799 0.69331 0.688464 0.683466 0.678436 0.673959 0.669262 0.66481 0.659215 0.65366 0.64856 0.644265 0.639056 0.634461 0.629964 0.625486 0.62084 0.616332 0.612414 0.607338 0.602522 0.597715 0.592685 0.588396 0.583632 0.579803 0.575446 0.57109 0.56641 0.561844 0.557725 0.552472 0.548282 0.543801 0.539004 0.534681 0.530597 0.52599 0.520667 0.516639 0.512287 0.508001 0.50363 0.499598 0.495747 0.491739 0.487125 0.482721 0.477588 0.473535 0.469571 0.464843 0.460842 0.456381 0.452639 0.448244 0.444534 0.43997 0.436473 0.43245 0.428483 0.424379 0.420195 0.416323 0.412121 0.408656 0.405254 0.400619 0.396437 0.392585 0.388832 0.384606 0.380121 0.375795 0.372077 0.368268 0.364059 0.359366 0.355743 0.352336 0.348845 0.34481 0.341548 0.337967 0.333861 0.329281 0.325338 0.321564 0.317279 0.313737 0.309806 0.306322 0.302188 0.297847 0.294302 0.290991 0.287253 0.283524 0.279773 0.275882 0.272122 0.268638 0.265643 0.262276 0.258217 0.254362 0.250744 0.2473 0.243529 0.240102 0.236402 0.232764 0.228824 0.224053 0.220301 0.217218 0.213976 0.210329 0.206471 0.203314 0.200057 0.196676 0.19326 0.189097 0.185607 0.182485 0.178979 0.175111 0.17152 0.168099 0.164489 0.160236 0.156884 0.152428 0.148883 0.145414 0.142532 0.138892 0.135317 0.132043 0.129214 0.126164 0.122726 0.119581 0.116336 0.113217 0.109921 0.106221 0.102581 0.0979003 0.093929 0.0895659 0.0861239 0.0818244 0.0770406 0.0732342 0.068784 0.0643684 0.0589331 0.0535965 0.0473715 0.0410282 0.0327268 0.0228907 ];
Precision_GR = [0.238314 0.244383 0.245913 0.247709 0.249893 0.252462 0.255393 0.258476 0.261937 0.26546 0.268837 0.272416 0.275793 0.279614 0.283732 0.288165 0.292528 0.296695 0.301024 0.306112 0.310582 0.31522 0.319731 0.324628 0.329709 0.334871 0.340398 0.345895 0.351297 0.356208 0.361688 0.366943 0.371839 0.377053 0.382484 0.38851 0.393438 0.398489 0.403526 0.408551 0.413782 0.418784 0.423534 0.42834 0.433433 0.43814 0.443319 0.448505 0.453851 0.458857 0.463834 0.468489 0.472844 0.477789 0.483122 0.487452 0.491799 0.496366 0.501255 0.505683 0.510459 0.514735 0.519406 0.523843 0.529138 0.533535 0.537727 0.542478 0.546422 0.550934 0.555216 0.558868 0.562808 0.566203 0.57011 0.573628 0.577435 0.581375 0.585201 0.588562 0.591707 0.594943 0.597569 0.600794 0.603763 0.606721 0.609725 0.612019 0.615335 0.617757 0.620429 0.62366 0.627217 0.630236 0.632652 0.635259 0.638855 0.642679 0.645424 0.648244 0.650542 0.65318 0.655728 0.658364 0.660432 0.662897 0.665362 0.667962 0.671002 0.673727 0.677822 0.679827 0.682227 0.684618 0.686959 0.690006 0.692092 0.694546 0.69561 0.69755 0.699838 0.700934 0.703239 0.703975 0.706607 0.708589 0.711243 0.713385 0.715151 0.717134 0.718649 0.720468 0.723042 0.723774 0.725838 0.728056 0.729714 0.73048 0.731693 0.73298 0.734331 0.735859 0.7365 0.738298 0.740217 0.740623 0.742311 0.743399 0.744454 0.745374 0.745601 0.746702 0.748428 0.749739 0.75068 0.751306 0.752763 0.754353 0.755946 0.756149 0.756408 0.756373 0.757815 0.758857 0.759589 0.760243 0.761208 0.762466 0.763297 0.762005 0.762419 0.763811 0.764976 0.765541 0.766042 0.766287 0.766635 0.767439 0.767683 0.76746 0.768273 0.768065 0.767673 0.768128 0.768033 0.768073 0.769676 0.770415 0.770705 0.771149 0.771487 0.772541 0.771814 0.770814 0.771569 0.772495 0.772077 0.771483 0.771047 0.770072 0.770557 0.770554 0.770233 0.770413 0.770039 0.771514 0.77163 0.771927 0.771477 0.77061 0.771152 0.770453 0.77049 0.769811 0.769451 0.767984 0.767371 0.767255 0.769062 0.769454 0.769538 0.769962 0.769686 0.768865 0.767686 0.76695 0.76572 0.764011 0.763404 0.760598 0.760492 0.759823 0.75948 0.759065 0.758358 0.758231 0.757635 0.755952 0.756354 0.75666 0.757644 0.756143 0.756266 0.756897 0.756664 0.756767 0.757925 0.758068 0.757424 0.757055 0.756839 0.756382 0.755464 0.756562 0.75832 0.758613 ];
TPR_GR = [1 0.99276 0.992653 0.992556 0.992266 0.991881 0.991426 0.990745 0.989853 0.989039 0.987986 0.986423 0.98475 0.983126 0.981368 0.979211 0.977388 0.975639 0.97404 0.972414 0.970526 0.969051 0.966869 0.964976 0.96266 0.961008 0.958502 0.955818 0.953553 0.95085 0.948561 0.945437 0.94254 0.939699 0.936398 0.933625 0.931014 0.928537 0.925783 0.922687 0.919934 0.916596 0.913668 0.910259 0.907159 0.903955 0.900027 0.896356 0.893177 0.889427 0.886264 0.882302 0.878303 0.874279 0.870196 0.865836 0.862025 0.857695 0.85322 0.848931 0.844441 0.839777 0.836082 0.832006 0.828308 0.823942 0.819367 0.815215 0.810629 0.806331 0.801955 0.797525 0.792922 0.788481 0.784638 0.780174 0.775634 0.771092 0.766279 0.761316 0.756291 0.751732 0.747098 0.742374 0.73707 0.73158 0.726585 0.721409 0.71655 0.711963 0.707181 0.702524 0.69799 0.69331 0.688464 0.683466 0.678436 0.673959 0.669262 0.66481 0.659215 0.65366 0.64856 0.644265 0.639056 0.634461 0.629964 0.625486 0.62084 0.616332 0.612414 0.607338 0.602522 0.597715 0.592685 0.588396 0.583632 0.579803 0.575446 0.57109 0.56641 0.561844 0.557725 0.552472 0.548282 0.543801 0.539004 0.534681 0.530597 0.52599 0.520667 0.516639 0.512287 0.508001 0.50363 0.499598 0.495747 0.491739 0.487125 0.482721 0.477588 0.473535 0.469571 0.464843 0.460842 0.456381 0.452639 0.448244 0.444534 0.43997 0.436473 0.43245 0.428483 0.424379 0.420195 0.416323 0.412121 0.408656 0.405254 0.400619 0.396437 0.392585 0.388832 0.384606 0.380121 0.375795 0.372077 0.368268 0.364059 0.359366 0.355743 0.352336 0.348845 0.34481 0.341548 0.337967 0.333861 0.329281 0.325338 0.321564 0.317279 0.313737 0.309806 0.306322 0.302188 0.297847 0.294302 0.290991 0.287253 0.283524 0.279773 0.275882 0.272122 0.268638 0.265643 0.262276 0.258217 0.254362 0.250744 0.2473 0.243529 0.240102 0.236402 0.232764 0.228824 0.224053 0.220301 0.217218 0.213976 0.210329 0.206471 0.203314 0.200057 0.196676 0.19326 0.189097 0.185607 0.182485 0.178979 0.175111 0.17152 0.168099 0.164489 0.160236 0.156884 0.152428 0.148883 0.145414 0.142532 0.138892 0.135317 0.132043 0.129214 0.126164 0.122726 0.119581 0.116336 0.113217 0.109921 0.106221 0.102581 0.0979003 0.093929 0.0895659 0.0861239 0.0818244 0.0770406 0.0732342 0.068784 0.0643684 0.0589331 0.0535965 0.0473715 0.0410282 0.0327268 0.0228907 ];
FPR_GR = [1 0.98441 0.975208 0.964798 0.953059 0.940485 0.92794 0.914766 0.901302 0.888034 0.87505 0.861851 0.849302 0.836736 0.82346 0.810219 0.797095 0.784381 0.771868 0.758842 0.746541 0.734812 0.722911 0.711126 0.699283 0.687555 0.675928 0.664135 0.653047 0.642019 0.630903 0.619905 0.609527 0.599337 0.589471 0.579456 0.569874 0.560194 0.550601 0.541446 0.531825 0.522419 0.513391 0.504328 0.495193 0.486572 0.477317 0.468756 0.459932 0.451391 0.442783 0.434425 0.426665 0.41862 0.410611 0.403069 0.395796 0.388333 0.381039 0.373944 0.366839 0.359876 0.353181 0.346702 0.339993 0.333633 0.327505 0.321429 0.315553 0.309739 0.304085 0.298396 0.292961 0.287718 0.282421 0.27738 0.272196 0.266778 0.261536 0.256608 0.251749 0.247111 0.242634 0.237897 0.233346 0.228745 0.224074 0.219531 0.215297 0.21125 0.20735 0.202951 0.198354 0.194359 0.190688 0.187009 0.183238 0.179292 0.175611 0.171985 0.168594 0.16509 0.161856 0.158684 0.1554 0.152157 0.148934 0.14595 0.142819 0.13987 0.137097 0.134097 0.131322 0.128517 0.125753 0.123157 0.120659 0.118005 0.115691 0.113305 0.110903 0.108579 0.106353 0.104083 0.101694 0.0996967 0.097674 0.0956382 0.0937727 0.0916859 0.0895833 0.0874555 0.085484 0.0836105 0.0816843 0.0798524 0.0781455 0.0766155 0.0751009 0.0733373 0.0717294 0.070077 0.0684856 0.0667354 0.0650952 0.0638244 0.0623759 0.0609019 0.0593376 0.0578671 0.0566141 0.0552671 0.0539722 0.0525873 0.0514546 0.0502609 0.0490452 0.0477973 0.0467038 0.0456366 0.0445126 0.0434919 0.0423426 0.0412361 0.040167 0.0391632 0.0381467 0.0371232 0.0362237 0.0353627 0.0344416 0.0334897 0.0325448 0.0315931 0.0307547 0.0300493 0.0293607 0.0285692 0.0278269 0.0271521 0.0263466 0.0257499 0.0251648 0.0244249 0.0238151 0.0231487 0.0225388 0.0219405 0.0214929 0.0210318 0.0206353 0.0201817 0.0197335 0.0192891 0.0187859 0.0184147 0.0179955 0.0175372 0.0170044 0.0165946 0.0161857 0.0157212 0.0152861 0.0148174 0.0144399 0.0139998 0.0135763 0.0131833 0.0127749 0.0125186 0.0121037 0.0117899 0.0114569 0.0110072 0.0106786 0.0103788 0.0100713 0.00972465 0.00941736 0.00917709 0.00894061 0.00862205 0.00840466 0.00820365 0.00797299 0.00771433 0.00751971 0.00730776 0.00710511 0.00697022 0.00676641 0.00657369 0.00625299 0.00597661 0.00577495 0.00555439 0.00537408 0.00521603 0.00505062 0.00485575 0.00466463 0.00454094 0.0043327 0.00411113 0.00393075 0.00373496 0.00347954 0.00327892 0.00310959 0.00286441 0.0027069 0.00240129 0.00219063 0.00187625 0.00162251 0.00135062 ];
plot(Recall_GR, Precision_GR, 'c', 'linewidth', 2);
Recall_MNP = [1 0.999716 0.999229 0.998819 0.998357 0.997773 0.997036 0.996219 0.995374 0.994406 0.993389 0.992233 0.991063 0.989883 0.988627 0.987284 0.985879 0.984505 0.983126 0.981711 0.980194 0.978652 0.977136 0.975441 0.973729 0.971967 0.970173 0.968498 0.966647 0.964699 0.962779 0.960781 0.9587 0.956808 0.954608 0.952402 0.950205 0.947863 0.945511 0.943104 0.940573 0.938039 0.935382 0.932648 0.9303 0.927518 0.9247 0.921885 0.91898 0.916092 0.913196 0.910262 0.907173 0.904115 0.901159 0.897991 0.894937 0.891711 0.88842 0.885133 0.881754 0.87831 0.874806 0.871199 0.867477 0.864542 0.860749 0.856927 0.853042 0.849149 0.845283 0.841235 0.837319 0.833215 0.828946 0.824805 0.820501 0.816035 0.811998 0.807527 0.802931 0.7985 0.793904 0.789152 0.784596 0.779788 0.774846 0.769917 0.765086 0.760388 0.755491 0.750501 0.745707 0.740658 0.735648 0.730508 0.725274 0.720464 0.715191 0.709953 0.704889 0.699591 0.694294 0.688864 0.683488 0.678321 0.672892 0.667865 0.662303 0.657025 0.651466 0.645883 0.640359 0.634965 0.629453 0.623841 0.61834 0.612709 0.607188 0.601646 0.595968 0.590478 0.584798 0.579097 0.573357 0.567615 0.561822 0.556038 0.551608 0.547344 0.541562 0.535761 0.530032 0.52429 0.518577 0.512864 0.507322 0.501541 0.495941 0.490333 0.484643 0.479066 0.473359 0.467621 0.462205 0.456399 0.450843 0.445148 0.439662 0.433906 0.428587 0.422898 0.41747 0.411883 0.406155 0.400545 0.395022 0.389643 0.384103 0.378509 0.373591 0.36804 0.362652 0.357182 0.351811 0.346731 0.341401 0.336171 0.331058 0.325785 0.320497 0.315206 0.310028 0.304976 0.299976 0.29506 0.290274 0.285262 0.280336 0.275374 0.270846 0.266007 0.261357 0.256543 0.251881 0.247342 0.242664 0.238165 0.233653 0.229115 0.224574 0.220074 0.216508 0.212078 0.207671 0.203386 0.199228 0.194976 0.190935 0.186783 0.182708 0.178924 0.174904 0.171004 0.167185 0.163249 0.159447 0.15572 0.152059 0.148287 0.144568 0.140886 0.13725 0.133591 0.130554 0.127029 0.123536 0.120077 0.116772 0.113402 0.110044 0.106894 0.103682 0.10047 0.0977091 0.094575 0.0915091 0.0885409 0.0854979 0.0825832 0.0796823 0.0769936 0.0741926 0.0713634 0.0686536 0.0660933 0.0633773 0.0607361 0.0583052 0.0557354 0.053315 0.0508024 0.0484433 0.0460717 0.0437116 0.041408 0.0391266 0.03668 0.034446 0.0321178 0.0296524 0.027314 0.0248279 0.0222318 0.0193148 0.0132231 ];
Precision_MNP = [0.238314 0.239341 0.241019 0.243266 0.245736 0.248246 0.250797 0.253482 0.256242 0.259005 0.261723 0.26444 0.267203 0.26999 0.272802 0.275611 0.278524 0.281326 0.284276 0.287052 0.29007 0.2931 0.295978 0.299095 0.302219 0.305329 0.308476 0.3114 0.314598 0.317864 0.321025 0.324288 0.327567 0.33048 0.333747 0.337012 0.340157 0.343469 0.346743 0.349996 0.353281 0.356524 0.359791 0.363073 0.365899 0.369208 0.372518 0.375778 0.379034 0.382184 0.385365 0.38858 0.391859 0.395078 0.398175 0.401376 0.404368 0.40753 0.410701 0.413717 0.416792 0.419875 0.422917 0.425956 0.428979 0.431367 0.434385 0.437366 0.440311 0.443185 0.445997 0.448878 0.451617 0.454378 0.457207 0.459881 0.462644 0.465392 0.467849 0.470534 0.473203 0.475745 0.478268 0.480842 0.483302 0.48585 0.488363 0.490851 0.493283 0.495627 0.497962 0.500309 0.502507 0.504783 0.507012 0.509258 0.511513 0.513519 0.515741 0.517878 0.519956 0.52206 0.524167 0.526311 0.528359 0.530302 0.532341 0.534281 0.536316 0.538272 0.540261 0.542233 0.544169 0.546029 0.547896 0.549797 0.551633 0.553499 0.555337 0.55713 0.558976 0.560757 0.562568 0.564356 0.566117 0.567852 0.569601 0.571362 0.572745 0.57398 0.575687 0.577409 0.579114 0.580777 0.582459 0.584137 0.585748 0.587371 0.588932 0.590499 0.592062 0.593529 0.595037 0.596519 0.597884 0.599423 0.600876 0.602327 0.603749 0.605185 0.606506 0.607896 0.609232 0.610576 0.611949 0.613243 0.614557 0.615854 0.617131 0.618438 0.619624 0.620908 0.622132 0.623374 0.624558 0.625635 0.626834 0.627986 0.629058 0.630131 0.631254 0.632358 0.633441 0.634546 0.635576 0.63663 0.637701 0.638744 0.639855 0.640983 0.641929 0.642968 0.643993 0.645077 0.646127 0.64717 0.648228 0.649267 0.650291 0.651317 0.652354 0.653386 0.654151 0.655196 0.656194 0.657159 0.658129 0.659115 0.66006 0.661042 0.661961 0.662891 0.663835 0.664742 0.665707 0.666704 0.667596 0.668489 0.669337 0.670129 0.670947 0.67181 0.672558 0.673366 0.674022 0.67485 0.675622 0.676431 0.677164 0.677922 0.678649 0.679395 0.680126 0.680913 0.681615 0.68234 0.683022 0.683789 0.684513 0.685303 0.686062 0.686924 0.687689 0.688453 0.689128 0.689785 0.69048 0.691096 0.691844 0.692642 0.693449 0.694238 0.695065 0.695717 0.696606 0.69732 0.698173 0.699199 0.700047 0.70079 0.702044 0.702482 0.70354 0.705073 0.705524 0.703901 ];
TPR_MNP = [1 0.999716 0.999229 0.998819 0.998357 0.997773 0.997036 0.996219 0.995374 0.994406 0.993389 0.992233 0.991063 0.989883 0.988627 0.987284 0.985879 0.984505 0.983126 0.981711 0.980194 0.978652 0.977136 0.975441 0.973729 0.971967 0.970173 0.968498 0.966647 0.964699 0.962779 0.960781 0.9587 0.956808 0.954608 0.952402 0.950205 0.947863 0.945511 0.943104 0.940573 0.938039 0.935382 0.932648 0.9303 0.927518 0.9247 0.921885 0.91898 0.916092 0.913196 0.910262 0.907173 0.904115 0.901159 0.897991 0.894937 0.891711 0.88842 0.885133 0.881754 0.87831 0.874806 0.871199 0.867477 0.864542 0.860749 0.856927 0.853042 0.849149 0.845283 0.841235 0.837319 0.833215 0.828946 0.824805 0.820501 0.816035 0.811998 0.807527 0.802931 0.7985 0.793904 0.789152 0.784596 0.779788 0.774846 0.769917 0.765086 0.760388 0.755491 0.750501 0.745707 0.740658 0.735648 0.730508 0.725274 0.720464 0.715191 0.709953 0.704889 0.699591 0.694294 0.688864 0.683488 0.678321 0.672892 0.667865 0.662303 0.657025 0.651466 0.645883 0.640359 0.634965 0.629453 0.623841 0.61834 0.612709 0.607188 0.601646 0.595968 0.590478 0.584798 0.579097 0.573357 0.567615 0.561822 0.556038 0.551608 0.547344 0.541562 0.535761 0.530032 0.52429 0.518577 0.512864 0.507322 0.501541 0.495941 0.490333 0.484643 0.479066 0.473359 0.467621 0.462205 0.456399 0.450843 0.445148 0.439662 0.433906 0.428587 0.422898 0.41747 0.411883 0.406155 0.400545 0.395022 0.389643 0.384103 0.378509 0.373591 0.36804 0.362652 0.357182 0.351811 0.346731 0.341401 0.336171 0.331058 0.325785 0.320497 0.315206 0.310028 0.304976 0.299976 0.29506 0.290274 0.285262 0.280336 0.275374 0.270846 0.266007 0.261357 0.256543 0.251881 0.247342 0.242664 0.238165 0.233653 0.229115 0.224574 0.220074 0.216508 0.212078 0.207671 0.203386 0.199228 0.194976 0.190935 0.186783 0.182708 0.178924 0.174904 0.171004 0.167185 0.163249 0.159447 0.15572 0.152059 0.148287 0.144568 0.140886 0.13725 0.133591 0.130554 0.127029 0.123536 0.120077 0.116772 0.113402 0.110044 0.106894 0.103682 0.10047 0.0977091 0.094575 0.0915091 0.0885409 0.0854979 0.0825832 0.0796823 0.0769936 0.0741926 0.0713634 0.0686536 0.0660933 0.0633773 0.0607361 0.0583052 0.0557354 0.053315 0.0508024 0.0484433 0.0460717 0.0437116 0.041408 0.0391266 0.03668 0.034446 0.0321178 0.0296524 0.027314 0.0248279 0.0222318 0.0193148 0.0132231 ];
FPR_MNP = [1 0.993213 0.982745 0.970531 0.957479 0.9446 0.931904 0.919058 0.906322 0.893603 0.881292 0.869172 0.857269 0.845551 0.833806 0.822333 0.810547 0.799538 0.78817 0.777752 0.766612 0.755616 0.745439 0.734544 0.72387 0.713406 0.703041 0.693489 0.683354 0.673226 0.663684 0.653932 0.644237 0.635757 0.626344 0.617173 0.60854 0.599409 0.590624 0.581938 0.573221 0.564689 0.55619 0.547759 0.540597 0.532327 0.524164 0.516234 0.50836 0.500791 0.493299 0.485898 0.478276 0.470998 0.464095 0.456906 0.450234 0.443286 0.436409 0.429905 0.423327 0.416743 0.410312 0.403848 0.397394 0.392409 0.386103 0.379938 0.373888 0.368021 0.362343 0.356527 0.35098 0.345436 0.339742 0.334429 0.328998 0.323547 0.318692 0.313508 0.30836 0.303476 0.298588 0.293641 0.289012 0.284205 0.279371 0.274678 0.270138 0.265787 0.26138 0.257012 0.252889 0.248664 0.244554 0.240385 0.236224 0.23251 0.228439 0.224532 0.220787 0.216978 0.213216 0.209382 0.205747 0.202277 0.198665 0.19536 0.191783 0.188434 0.185016 0.181636 0.17837 0.175174 0.172009 0.168795 0.165738 0.16264 0.159641 0.156703 0.153706 0.150858 0.147934 0.145075 0.142272 0.139487 0.136697 0.133935 0.131886 0.129824 0.127177 0.124555 0.12201 0.119533 0.117078 0.114642 0.112328 0.109969 0.107725 0.105497 0.103263 0.101143 0.0989757 0.0968468 0.0948714 0.0927698 0.0907942 0.0888127 0.086925 0.0849613 0.0831954 0.0813297 0.0795546 0.0777633 0.0759453 0.0742211 0.0725348 0.0709281 0.0693071 0.0676692 0.0662388 0.0646602 0.0631717 0.0616607 0.060215 0.0588543 0.0574543 0.0561024 0.0548137 0.0535048 0.0521888 0.0508841 0.049634 0.0484293 0.0472563 0.0460965 0.0449866 0.0438491 0.0427266 0.0416081 0.0406162 0.0395638 0.038569 0.0375375 0.036565 0.035631 0.0346768 0.0337692 0.0328622 0.0319642 0.0310717 0.0301904 0.02951 0.0286612 0.0278361 0.0270509 0.0262847 0.0255102 0.0247789 0.0240424 0.0233302 0.0226625 0.0219731 0.0213131 0.0206813 0.0200234 0.019415 0.0188187 0.0182378 0.0176544 0.0170835 0.0165259 0.0159796 0.0154385 0.0149971 0.0144839 0.0139851 0.0134938 0.0130318 0.0125587 0.0120942 0.0116637 0.0112253 0.0107938 0.0104204 0.0100109 0.00961868 0.00924335 0.00886357 0.00849309 0.00813532 0.00779804 0.00746701 0.00713024 0.00681277 0.00651586 0.00620397 0.00590892 0.00563082 0.00535112 0.00507834 0.00480484 0.00455307 0.0043066 0.00405782 0.00381738 0.00358165 0.0033295 0.0031063 0.00287712 0.00263878 0.00242032 0.00218721 0.00193415 0.00165225 0.00106538 ];
plot(Recall_MNP, Precision_MNP, 'm', 'linewidth', 2);
Recall_UFO = [1 0.982225 0.977603 0.971773 0.963911 0.957465 0.95003 0.940931 0.931816 0.922181 0.913983 0.904387 0.895493 0.887841 0.879799 0.872547 0.864809 0.857693 0.849735 0.843151 0.837214 0.830251 0.824038 0.817727 0.811688 0.806063 0.800284 0.79456 0.788873 0.782047 0.775645 0.768794 0.763281 0.757198 0.750604 0.744956 0.739975 0.734751 0.729847 0.724579 0.719917 0.715748 0.711073 0.707064 0.702912 0.698956 0.695061 0.690873 0.686812 0.682366 0.678278 0.673757 0.670003 0.666383 0.662281 0.657789 0.653784 0.649347 0.645141 0.641512 0.637653 0.633364 0.629618 0.62585 0.621652 0.617887 0.614184 0.610501 0.607013 0.603539 0.599763 0.59585 0.591757 0.588455 0.584216 0.581068 0.577439 0.573893 0.570488 0.566799 0.563501 0.558883 0.555294 0.551606 0.54817 0.544595 0.540967 0.537543 0.533887 0.530015 0.526518 0.522604 0.519123 0.515858 0.512566 0.50868 0.504457 0.500184 0.494817 0.489821 0.484622 0.479328 0.473919 0.46887 0.464144 0.459634 0.455032 0.450448 0.44577 0.441435 0.436883 0.432472 0.427674 0.423589 0.41974 0.415688 0.411532 0.407255 0.403251 0.399089 0.39484 0.39077 0.386389 0.382657 0.378965 0.374923 0.37096 0.36708 0.363253 0.359415 0.355709 0.352046 0.348379 0.34449 0.340901 0.337218 0.333643 0.330006 0.326436 0.322774 0.319344 0.315834 0.311921 0.308746 0.305362 0.301843 0.298633 0.29585 0.292835 0.289809 0.286385 0.283429 0.280287 0.277166 0.273509 0.270275 0.267357 0.264448 0.261803 0.259038 0.255652 0.253062 0.250326 0.247618 0.244557 0.241834 0.239046 0.236358 0.233598 0.230794 0.227915 0.225309 0.22226 0.219649 0.217256 0.214929 0.212605 0.210223 0.208101 0.205637 0.203405 0.201259 0.198753 0.196607 0.194471 0.192319 0.190108 0.188199 0.185817 0.183544 0.181529 0.179442 0.177349 0.175029 0.173082 0.170937 0.168815 0.166683 0.164916 0.162975 0.161018 0.158965 0.156493 0.15431 0.152442 0.15057 0.148923 0.146823 0.145177 0.143043 0.141138 0.139292 0.13726 0.134978 0.13262 0.130587 0.128778 0.126694 0.124968 0.122848 0.120476 0.117917 0.115852 0.114013 0.112263 0.110579 0.108527 0.106446 0.104064 0.101243 0.0989963 0.0967137 0.0947391 0.0925273 0.0905692 0.0887985 0.0866483 0.0844211 0.0819742 0.0797758 0.0778129 0.075155 0.0724341 0.0695488 0.0670806 0.0646129 0.0618919 0.0585702 0.0558935 0.0524753 0.0486823 0.0455591 0.040835 0.0354475 0.0289733 0.0192265 ];
Precision_UFO = [0.238314 0.275758 0.294732 0.312862 0.332924 0.351493 0.370468 0.388435 0.406595 0.422279 0.436154 0.449039 0.462442 0.474687 0.486796 0.499006 0.509532 0.520101 0.53046 0.540045 0.549073 0.557257 0.566886 0.575824 0.583556 0.590615 0.596958 0.60372 0.610212 0.615896 0.622067 0.627164 0.632536 0.637437 0.64209 0.647087 0.651788 0.65609 0.660141 0.663467 0.666752 0.670693 0.674442 0.678171 0.682432 0.685774 0.689046 0.692566 0.696019 0.698308 0.700658 0.703044 0.705922 0.708393 0.71081 0.712816 0.714577 0.716611 0.718519 0.720385 0.722085 0.723841 0.725261 0.726768 0.727454 0.728799 0.73074 0.732293 0.733807 0.735346 0.736736 0.737862 0.739009 0.740661 0.742029 0.743395 0.744169 0.744914 0.745968 0.746839 0.747958 0.749095 0.750391 0.752175 0.753132 0.754008 0.754717 0.755967 0.756642 0.757349 0.758026 0.758797 0.759531 0.760515 0.761327 0.762754 0.764168 0.76572 0.766847 0.767959 0.768637 0.769317 0.769953 0.770584 0.770915 0.771541 0.772037 0.772715 0.773596 0.774561 0.775699 0.776463 0.777233 0.778205 0.778957 0.779644 0.780516 0.780698 0.781662 0.781986 0.782313 0.782539 0.782893 0.78366 0.78389 0.784214 0.7842 0.78384 0.783923 0.784272 0.784402 0.784544 0.785053 0.785109 0.785342 0.786126 0.786359 0.786967 0.786707 0.787564 0.78765 0.787711 0.78727 0.787301 0.787391 0.787212 0.787348 0.787808 0.787716 0.787735 0.787768 0.787654 0.787608 0.787007 0.787118 0.787525 0.787549 0.78755 0.788045 0.788087 0.787534 0.788425 0.788342 0.788281 0.787696 0.787539 0.787344 0.787419 0.787465 0.787968 0.78771 0.787843 0.787756 0.78764 0.787271 0.787062 0.787005 0.787047 0.787247 0.788361 0.788325 0.7882 0.788397 0.788478 0.788333 0.788208 0.787569 0.787431 0.787408 0.786873 0.787216 0.787101 0.787257 0.787405 0.787516 0.787758 0.787146 0.786854 0.786488 0.786503 0.786506 0.786056 0.786284 0.785677 0.786004 0.785861 0.785241 0.785247 0.78407 0.783559 0.7837 0.784367 0.784174 0.78261 0.782183 0.781866 0.781722 0.781671 0.782018 0.782929 0.783076 0.782836 0.783935 0.783249 0.784015 0.783885 0.783919 0.783093 0.783242 0.782625 0.7832 0.784052 0.784863 0.785018 0.784667 0.784135 0.783062 0.782854 0.78174 0.7819 0.782337 0.782351 0.780995 0.780749 0.779678 0.778502 0.779138 0.779707 0.779757 0.780296 0.780222 0.780641 0.778483 0.779439 0.779328 0.776155 ];
TPR_UFO = [1 0.982225 0.977603 0.971773 0.963911 0.957465 0.95003 0.940931 0.931816 0.922181 0.913983 0.904387 0.895493 0.887841 0.879799 0.872547 0.864809 0.857693 0.849735 0.843151 0.837214 0.830251 0.824038 0.817727 0.811688 0.806063 0.800284 0.79456 0.788873 0.782047 0.775645 0.768794 0.763281 0.757198 0.750604 0.744956 0.739975 0.734751 0.729847 0.724579 0.719917 0.715748 0.711073 0.707064 0.702912 0.698956 0.695061 0.690873 0.686812 0.682366 0.678278 0.673757 0.670003 0.666383 0.662281 0.657789 0.653784 0.649347 0.645141 0.641512 0.637653 0.633364 0.629618 0.62585 0.621652 0.617887 0.614184 0.610501 0.607013 0.603539 0.599763 0.59585 0.591757 0.588455 0.584216 0.581068 0.577439 0.573893 0.570488 0.566799 0.563501 0.558883 0.555294 0.551606 0.54817 0.544595 0.540967 0.537543 0.533887 0.530015 0.526518 0.522604 0.519123 0.515858 0.512566 0.50868 0.504457 0.500184 0.494817 0.489821 0.484622 0.479328 0.473919 0.46887 0.464144 0.459634 0.455032 0.450448 0.44577 0.441435 0.436883 0.432472 0.427674 0.423589 0.41974 0.415688 0.411532 0.407255 0.403251 0.399089 0.39484 0.39077 0.386389 0.382657 0.378965 0.374923 0.37096 0.36708 0.363253 0.359415 0.355709 0.352046 0.348379 0.34449 0.340901 0.337218 0.333643 0.330006 0.326436 0.322774 0.319344 0.315834 0.311921 0.308746 0.305362 0.301843 0.298633 0.29585 0.292835 0.289809 0.286385 0.283429 0.280287 0.277166 0.273509 0.270275 0.267357 0.264448 0.261803 0.259038 0.255652 0.253062 0.250326 0.247618 0.244557 0.241834 0.239046 0.236358 0.233598 0.230794 0.227915 0.225309 0.22226 0.219649 0.217256 0.214929 0.212605 0.210223 0.208101 0.205637 0.203405 0.201259 0.198753 0.196607 0.194471 0.192319 0.190108 0.188199 0.185817 0.183544 0.181529 0.179442 0.177349 0.175029 0.173082 0.170937 0.168815 0.166683 0.164916 0.162975 0.161018 0.158965 0.156493 0.15431 0.152442 0.15057 0.148923 0.146823 0.145177 0.143043 0.141138 0.139292 0.13726 0.134978 0.13262 0.130587 0.128778 0.126694 0.124968 0.122848 0.120476 0.117917 0.115852 0.114013 0.112263 0.110579 0.108527 0.106446 0.104064 0.101243 0.0989963 0.0967137 0.0947391 0.0925273 0.0905692 0.0887985 0.0866483 0.0844211 0.0819742 0.0797758 0.0778129 0.075155 0.0724341 0.0695488 0.0670806 0.0646129 0.0618919 0.0585702 0.0558935 0.0524753 0.0486823 0.0455591 0.040835 0.0354475 0.0289733 0.0192265 ];
FPR_UFO = [1 0.822718 0.755069 0.698314 0.638669 0.589402 0.541479 0.50126 0.464989 0.435164 0.408527 0.384824 0.362344 0.343589 0.326005 0.309585 0.294791 0.280439 0.266662 0.25502 0.244777 0.234974 0.224697 0.215495 0.208088 0.200988 0.194451 0.187814 0.181274 0.175265 0.169016 0.16384 0.158976 0.154469 0.150099 0.145687 0.141585 0.137878 0.134323 0.131205 0.128037 0.124841 0.121813 0.118978 0.115924 0.113339 0.110965 0.108423 0.106037 0.103927 0.101934 0.0998955 0.0976907 0.0957822 0.093662 0.0920548 0.0905361 0.0889086 0.0874578 0.0859889 0.0845675 0.0829377 0.0815813 0.0802842 0.0791058 0.077763 0.0763384 0.0750282 0.0738656 0.072668 0.0715594 0.0704455 0.0693157 0.0681411 0.0669839 0.0657817 0.0648998 0.0640408 0.0630846 0.0621725 0.0611843 0.060193 0.0591916 0.0578983 0.0570608 0.0562194 0.0553467 0.0545521 0.0538397 0.0530912 0.0523233 0.0516182 0.0508262 0.0501283 0.0494582 0.0485324 0.0475008 0.0463621 0.0452011 0.0441108 0.0431786 0.0420765 0.0408345 0.0399664 0.0391726 0.0383805 0.0375608 0.0368213 0.0360768 0.0352789 0.0344134 0.0336896 0.0329355 0.032239 0.031554 0.0309284 0.0303142 0.0297615 0.029165 0.0286691 0.0281557 0.0276548 0.0271445 0.0265404 0.0260529 0.0255285 0.0249241 0.0244158 0.0240106 0.0235686 0.0231024 0.0226382 0.0222082 0.0218492 0.021503 0.0210383 0.0206174 0.0201555 0.0198142 0.0193897 0.0190453 0.0186972 0.0183439 0.0179884 0.0176307 0.0173272 0.0170261 0.0167488 0.016479 0.0162079 0.0158857 0.0155715 0.0153351 0.0150496 0.0147775 0.0145517 0.0143438 0.0141058 0.0138784 0.0136927 0.0133851 0.013174 0.012981 0.0127556 0.0124958 0.0123099 0.0121109 0.0119041 0.0117226 0.0115067 0.0113281 0.0110813 0.0108643 0.0106637 0.0105063 0.0103321 0.0101663 0.00999339 0.00980269 0.00949292 0.00932571 0.00917446 0.00899365 0.00884208 0.00869685 0.0085176 0.00838143 0.00823603 0.00806181 0.00788194 0.00771983 0.0075981 0.0074463 0.00727912 0.00713428 0.00701046 0.00690913 0.00679246 0.00668146 0.00653857 0.00632777 0.00621352 0.0060459 0.00594294 0.00580948 0.00571448 0.00562796 0.00552983 0.00542642 0.00533189 0.00522657 0.00510664 0.00500186 0.0048893 0.0047541 0.00467969 0.00460098 0.00451657 0.0044399 0.00430957 0.00422044 0.00415296 0.00406227 0.00399553 0.00392162 0.00383903 0.00376843 0.00370183 0.00362102 0.00354879 0.00347526 0.00340492 0.00327922 0.00320778 0.00312698 0.00303873 0.00296458 0.00285979 0.00278965 0.0027217 0.00265161 0.00258712 0.00251664 0.00244241 0.00237893 0.0023098 0.00222054 0.00212467 0.00203487 0.00194967 0.0017957 0.00167521 0.00157442 0.00143069 0.00120233 0.000824013 ];
plot(Recall_UFO, Precision_UFO, 'y', 'linewidth', 2);
Recall_MC = [1 0.999105 0.998093 0.996606 0.994489 0.992345 0.990228 0.987543 0.98469 0.981708 0.979229 0.976545 0.973412 0.970482 0.967641 0.964605 0.961535 0.958462 0.955343 0.952029 0.94882 0.945141 0.941848 0.938792 0.935612 0.932612 0.929468 0.92665 0.923294 0.920017 0.916505 0.913314 0.909618 0.906384 0.903091 0.900033 0.896967 0.893741 0.890451 0.887315 0.88387 0.880213 0.876393 0.873193 0.869654 0.865822 0.861781 0.858295 0.854693 0.850989 0.847499 0.84424 0.839765 0.836078 0.832132 0.828465 0.824335 0.82077 0.817172 0.813231 0.809203 0.805603 0.80219 0.798418 0.794286 0.790309 0.786237 0.782603 0.778173 0.774088 0.770353 0.765765 0.761245 0.75725 0.75304 0.749346 0.74571 0.741377 0.736905 0.732702 0.7292 0.725051 0.721013 0.717452 0.714023 0.710108 0.705513 0.701669 0.69806 0.694085 0.689931 0.686302 0.68276 0.67923 0.675515 0.671813 0.668056 0.664382 0.660572 0.657106 0.653004 0.649402 0.645813 0.641922 0.638261 0.634623 0.63053 0.627811 0.624748 0.620703 0.617261 0.613742 0.61032 0.606307 0.6026 0.598892 0.595183 0.592192 0.588909 0.58501 0.580821 0.577 0.573628 0.570226 0.5667 0.563107 0.559691 0.55604 0.55242 0.548975 0.54573 0.542248 0.538344 0.533962 0.530372 0.526375 0.522455 0.518788 0.515364 0.511843 0.507949 0.504095 0.500103 0.49658 0.493124 0.489966 0.486543 0.483041 0.479801 0.476816 0.473582 0.469922 0.466984 0.463082 0.459333 0.455856 0.452723 0.449591 0.446681 0.443051 0.439975 0.435512 0.431582 0.428568 0.425211 0.421611 0.418604 0.415656 0.412435 0.408787 0.405314 0.402055 0.399145 0.39578 0.392094 0.388823 0.385324 0.381853 0.37897 0.375669 0.372143 0.369128 0.366094 0.362831 0.35965 0.356284 0.353098 0.349577 0.346486 0.342888 0.339816 0.336208 0.333224 0.330363 0.327391 0.323792 0.320376 0.317093 0.313587 0.310636 0.307209 0.304243 0.301093 0.29789 0.294565 0.291361 0.288408 0.285391 0.282345 0.279358 0.275622 0.27212 0.268973 0.265442 0.262321 0.259338 0.255717 0.252107 0.249089 0.246264 0.242239 0.238954 0.23543 0.232316 0.228784 0.225129 0.221438 0.217904 0.214558 0.210819 0.206907 0.20252 0.198071 0.193599 0.18945 0.18492 0.180667 0.17637 0.172198 0.167462 0.162533 0.157605 0.152704 0.147013 0.142 0.136352 0.129608 0.123365 0.116506 0.109585 0.101506 0.0927518 0.08229 0.0702444 0.0557292 0.0352204 ];
Precision_MC = [0.238314 0.244413 0.257362 0.270721 0.283437 0.295708 0.308284 0.319992 0.330764 0.341088 0.351245 0.361401 0.371522 0.380863 0.389995 0.398425 0.407048 0.415745 0.424084 0.4322 0.440095 0.44769 0.454891 0.462238 0.468775 0.4759 0.482291 0.488819 0.495558 0.501882 0.507939 0.51387 0.520097 0.525955 0.531975 0.537517 0.543215 0.548617 0.554078 0.55895 0.564013 0.569775 0.574333 0.579605 0.584426 0.589182 0.593825 0.598382 0.60294 0.607426 0.61266 0.617631 0.621957 0.626338 0.630637 0.63524 0.639455 0.644119 0.647943 0.652005 0.655852 0.660345 0.664501 0.668344 0.672222 0.67567 0.678885 0.682401 0.686375 0.689788 0.693449 0.697164 0.700894 0.703863 0.706607 0.709355 0.712149 0.715318 0.718032 0.720557 0.723462 0.726332 0.729006 0.731732 0.734176 0.736941 0.739054 0.741071 0.743941 0.746232 0.748713 0.750494 0.752353 0.7548 0.756994 0.75916 0.761619 0.764121 0.766248 0.768407 0.770348 0.771973 0.774058 0.775795 0.777956 0.77954 0.782065 0.784701 0.785707 0.786893 0.788131 0.789989 0.791311 0.792035 0.792287 0.793175 0.794533 0.796053 0.796971 0.79817 0.798985 0.7997 0.800676 0.802118 0.802505 0.803322 0.80455 0.805103 0.80599 0.807255 0.807495 0.808572 0.809201 0.80992 0.810771 0.811627 0.812256 0.812988 0.814308 0.814505 0.814801 0.815902 0.816222 0.816398 0.81567 0.816228 0.816745 0.816909 0.817536 0.817639 0.818594 0.819253 0.819541 0.819975 0.820478 0.820916 0.821426 0.82242 0.823071 0.824124 0.824178 0.824788 0.825975 0.826376 0.826716 0.826704 0.827103 0.828403 0.828763 0.828171 0.828406 0.828507 0.828988 0.82883 0.829398 0.829982 0.830166 0.829969 0.830669 0.830391 0.830313 0.82997 0.831021 0.831522 0.831181 0.832143 0.831788 0.831372 0.832028 0.831651 0.830981 0.831004 0.831372 0.831367 0.831685 0.831784 0.83074 0.830516 0.830609 0.830229 0.828997 0.828865 0.828817 0.829474 0.829522 0.828371 0.828053 0.827141 0.826764 0.825196 0.824454 0.825225 0.824516 0.823924 0.82343 0.823297 0.823086 0.823169 0.822286 0.82185 0.82074 0.821355 0.820746 0.820901 0.820933 0.820226 0.820629 0.821039 0.82085 0.821448 0.820953 0.819903 0.819809 0.820525 0.819455 0.819397 0.818729 0.817685 0.817152 0.81705 0.817101 0.815691 0.815378 0.815134 0.814637 0.814266 0.813743 0.813467 0.813894 0.81442 0.814961 0.814985 0.817204 0.816681 0.815397 0.812361 ];
TPR_MC = [1 0.999105 0.998093 0.996606 0.994489 0.992345 0.990228 0.987543 0.98469 0.981708 0.979229 0.976545 0.973412 0.970482 0.967641 0.964605 0.961535 0.958462 0.955343 0.952029 0.94882 0.945141 0.941848 0.938792 0.935612 0.932612 0.929468 0.92665 0.923294 0.920017 0.916505 0.913314 0.909618 0.906384 0.903091 0.900033 0.896967 0.893741 0.890451 0.887315 0.88387 0.880213 0.876393 0.873193 0.869654 0.865822 0.861781 0.858295 0.854693 0.850989 0.847499 0.84424 0.839765 0.836078 0.832132 0.828465 0.824335 0.82077 0.817172 0.813231 0.809203 0.805603 0.80219 0.798418 0.794286 0.790309 0.786237 0.782603 0.778173 0.774088 0.770353 0.765765 0.761245 0.75725 0.75304 0.749346 0.74571 0.741377 0.736905 0.732702 0.7292 0.725051 0.721013 0.717452 0.714023 0.710108 0.705513 0.701669 0.69806 0.694085 0.689931 0.686302 0.68276 0.67923 0.675515 0.671813 0.668056 0.664382 0.660572 0.657106 0.653004 0.649402 0.645813 0.641922 0.638261 0.634623 0.63053 0.627811 0.624748 0.620703 0.617261 0.613742 0.61032 0.606307 0.6026 0.598892 0.595183 0.592192 0.588909 0.58501 0.580821 0.577 0.573628 0.570226 0.5667 0.563107 0.559691 0.55604 0.55242 0.548975 0.54573 0.542248 0.538344 0.533962 0.530372 0.526375 0.522455 0.518788 0.515364 0.511843 0.507949 0.504095 0.500103 0.49658 0.493124 0.489966 0.486543 0.483041 0.479801 0.476816 0.473582 0.469922 0.466984 0.463082 0.459333 0.455856 0.452723 0.449591 0.446681 0.443051 0.439975 0.435512 0.431582 0.428568 0.425211 0.421611 0.418604 0.415656 0.412435 0.408787 0.405314 0.402055 0.399145 0.39578 0.392094 0.388823 0.385324 0.381853 0.37897 0.375669 0.372143 0.369128 0.366094 0.362831 0.35965 0.356284 0.353098 0.349577 0.346486 0.342888 0.339816 0.336208 0.333224 0.330363 0.327391 0.323792 0.320376 0.317093 0.313587 0.310636 0.307209 0.304243 0.301093 0.29789 0.294565 0.291361 0.288408 0.285391 0.282345 0.279358 0.275622 0.27212 0.268973 0.265442 0.262321 0.259338 0.255717 0.252107 0.249089 0.246264 0.242239 0.238954 0.23543 0.232316 0.228784 0.225129 0.221438 0.217904 0.214558 0.210819 0.206907 0.20252 0.198071 0.193599 0.18945 0.18492 0.180667 0.17637 0.172198 0.167462 0.162533 0.157605 0.152704 0.147013 0.142 0.136352 0.129608 0.123365 0.116506 0.109585 0.101506 0.0927518 0.08229 0.0702444 0.0557292 0.0352204 ];
FPR_MC = [1 0.969611 0.918183 0.869478 0.823494 0.781642 0.741658 0.703994 0.670003 0.638663 0.609518 0.581956 0.555814 0.532611 0.510964 0.491319 0.472545 0.454648 0.438048 0.422331 0.407962 0.394692 0.38223 0.369698 0.358541 0.347129 0.336793 0.326991 0.317198 0.308146 0.299473 0.291151 0.283111 0.275684 0.268422 0.261513 0.254692 0.248213 0.241834 0.23569 0.229788 0.223748 0.218332 0.213013 0.207966 0.202831 0.198083 0.193485 0.188962 0.184483 0.179984 0.175679 0.171569 0.167658 0.163837 0.159803 0.156023 0.152171 0.14892 0.145668 0.142292 0.138952 0.135886 0.132934 0.129979 0.127179 0.124761 0.122142 0.119449 0.11695 0.11458 0.112099 0.109679 0.107536 0.105286 0.103177 0.101139 0.0989473 0.0969151 0.0949186 0.0929822 0.0911357 0.0892778 0.0875813 0.0859263 0.0840665 0.0823142 0.0808663 0.0793128 0.0778492 0.0763381 0.0748236 0.0734199 0.0719199 0.0705035 0.0691669 0.0677654 0.0663692 0.0651478 0.0638455 0.0625767 0.0614146 0.0602934 0.0591898 0.0580358 0.0569535 0.0558796 0.0548378 0.0538004 0.0528363 0.0518862 0.0508352 0.0499456 0.0490275 0.0482398 0.04742 0.0465032 0.0456381 0.0448125 0.0439896 0.0432516 0.0424884 0.0417112 0.0409737 0.0403627 0.0395591 0.0387515 0.0381072 0.0374777 0.0367992 0.0361694 0.0354766 0.0348744 0.0341704 0.0335502 0.0329737 0.0324214 0.0317009 0.0310148 0.0304512 0.0298746 0.0292491 0.0286165 0.0280954 0.0276774 0.0272101 0.0266961 0.0262198 0.0257315 0.0252336 0.0246754 0.0242277 0.0237429 0.023303 0.0228185 0.0223354 0.0219265 0.0215165 0.0210635 0.0207365 0.0203998 0.0200212 0.0195867 0.0191112 0.0187771 0.0184372 0.0181194 0.0176514 0.0172647 0.0170088 0.0167169 0.0164761 0.0161282 0.0157781 0.0154455 0.0151083 0.0147531 0.0144496 0.0141437 0.0138981 0.013662 0.0134436 0.0131751 0.0128406 0.0126017 0.0123498 0.0121713 0.0119738 0.0117511 0.0115653 0.0113707 0.0111071 0.0109143 0.0106745 0.01047 0.0102277 0.0100492 0.0098535 0.00968911 0.00952203 0.00935338 0.00916143 0.00904272 0.00882697 0.00863953 0.00849502 0.00830988 0.00816631 0.00798287 0.00779167 0.00762274 0.00746664 0.00733363 0.00715608 0.00703719 0.00686748 0.00671793 0.00657969 0.00645342 0.00630232 0.00615412 0.00598318 0.00583496 0.00568382 0.00557402 0.00543549 0.00528161 0.00515611 0.00506081 0.00491278 0.00474832 0.00460813 0.00451926 0.00437639 0.00426672 0.00413093 0.00403 0.00396016 0.00385141 0.00371974 0.00354515 0.00339535 0.00327849 0.00314813 0.00301852 0.0029113 0.00274101 0.00259794 0.00242813 0.00229521 0.00213891 0.00195606 0.00172525 0.00155859 0.00134091 0.00111245 ];
plot(Recall_MC, Precision_MC, ':k', 'linewidth', 2);
Recall_DSR = [1 0.981722 0.964723 0.952011 0.941249 0.931534 0.922502 0.914221 0.905607 0.89751 0.889951 0.88277 0.875838 0.869287 0.862772 0.856614 0.850746 0.845047 0.839531 0.834272 0.829156 0.824034 0.819082 0.814166 0.809316 0.804603 0.79983 0.795215 0.790605 0.785957 0.781405 0.777004 0.772732 0.76842 0.764203 0.760016 0.755847 0.751662 0.7476 0.74358 0.739491 0.735362 0.731379 0.727325 0.723395 0.719528 0.715801 0.712196 0.708569 0.704922 0.70127 0.697619 0.694029 0.690598 0.687229 0.683868 0.680349 0.676791 0.673259 0.66982 0.66646 0.66306 0.659706 0.656423 0.653188 0.649978 0.646868 0.643824 0.640714 0.637615 0.634538 0.631464 0.628431 0.625455 0.622509 0.619442 0.616401 0.613347 0.610343 0.607383 0.604396 0.601373 0.598298 0.595294 0.592352 0.589398 0.5864 0.583504 0.580598 0.577708 0.574845 0.572103 0.569359 0.566582 0.563847 0.561109 0.558302 0.555428 0.552569 0.549762 0.547025 0.544348 0.541657 0.5389 0.536124 0.533411 0.530752 0.528161 0.525551 0.522914 0.520294 0.51765 0.515075 0.512558 0.510087 0.507649 0.505231 0.502805 0.500412 0.49805 0.495664 0.493228 0.490861 0.488563 0.486221 0.483856 0.481455 0.479066 0.476694 0.474372 0.472054 0.469687 0.467344 0.464926 0.462474 0.460127 0.457857 0.455514 0.453157 0.450793 0.448395 0.446063 0.443752 0.441436 0.439158 0.436877 0.434587 0.432329 0.43004 0.427711 0.425369 0.423061 0.420757 0.418466 0.416176 0.413831 0.411461 0.409128 0.406864 0.404635 0.402318 0.399937 0.39756 0.395216 0.392856 0.390467 0.388096 0.385754 0.383469 0.381147 0.3787 0.37623 0.373826 0.371446 0.369024 0.366639 0.364218 0.361787 0.359355 0.356885 0.354452 0.352119 0.349797 0.347438 0.344967 0.342478 0.340043 0.337695 0.33532 0.3329 0.330479 0.328096 0.325745 0.323311 0.320845 0.318337 0.315798 0.313287 0.310706 0.308067 0.305458 0.302832 0.300109 0.297393 0.294743 0.291952 0.289121 0.286406 0.283746 0.281071 0.278285 0.275472 0.272529 0.269773 0.266983 0.26412 0.261179 0.25837 0.255516 0.25265 0.249688 0.246707 0.243626 0.240523 0.237424 0.234219 0.230944 0.227572 0.224288 0.220781 0.217245 0.213842 0.210254 0.206542 0.202698 0.198802 0.19496 0.190862 0.186658 0.182402 0.177821 0.173201 0.168398 0.163096 0.15781 0.15201 0.146104 0.139624 0.132802 0.125199 0.116476 0.10689 0.0955697 0.0824158 0.0657946 0.038946 ];
Precision_DSR = [0.238314 0.362037 0.419837 0.450429 0.472237 0.489786 0.504988 0.518396 0.530587 0.54163 0.551847 0.561503 0.570234 0.578179 0.585662 0.59276 0.599401 0.605875 0.611871 0.617585 0.623001 0.628269 0.633547 0.638466 0.64322 0.647816 0.652314 0.65654 0.660675 0.664634 0.668523 0.672232 0.675926 0.679581 0.683111 0.686615 0.690147 0.693522 0.696922 0.700063 0.703151 0.706236 0.709392 0.71249 0.7156 0.718496 0.721352 0.724178 0.726811 0.729288 0.731689 0.734093 0.736452 0.738721 0.740973 0.743189 0.745425 0.747672 0.749816 0.7519 0.753945 0.755939 0.757926 0.759909 0.761881 0.763781 0.76572 0.767592 0.769385 0.771132 0.772835 0.774491 0.776145 0.777779 0.779377 0.78093 0.782458 0.784046 0.785703 0.787387 0.789008 0.79056 0.792101 0.793589 0.794973 0.796395 0.79774 0.799074 0.800364 0.801595 0.80278 0.803971 0.805184 0.806405 0.807612 0.80872 0.809791 0.810854 0.811881 0.812979 0.814081 0.815112 0.816094 0.816937 0.817734 0.818562 0.819408 0.820238 0.821016 0.821736 0.822554 0.823323 0.824112 0.824823 0.825374 0.826007 0.826581 0.827114 0.827533 0.828102 0.8288 0.829534 0.830279 0.831028 0.831783 0.832512 0.833186 0.833831 0.834452 0.835066 0.835642 0.836153 0.836675 0.83716 0.83761 0.838009 0.838417 0.838755 0.839083 0.83931 0.839494 0.839752 0.839967 0.840167 0.840474 0.840943 0.841455 0.841994 0.842496 0.843006 0.843476 0.843919 0.844348 0.844803 0.845251 0.845769 0.846314 0.84685 0.847412 0.848004 0.8485 0.84884 0.849201 0.849586 0.84996 0.850344 0.850756 0.851215 0.851598 0.851883 0.852126 0.852532 0.853034 0.85356 0.854115 0.854522 0.854738 0.854912 0.855193 0.855463 0.855775 0.856151 0.856595 0.856973 0.857342 0.857679 0.857992 0.858466 0.858869 0.859321 0.859739 0.86008 0.86054 0.8612 0.861927 0.862598 0.863147 0.863709 0.864244 0.86466 0.865362 0.866204 0.867027 0.867576 0.867996 0.868294 0.868604 0.869191 0.869912 0.870418 0.870936 0.871436 0.871857 0.872455 0.872935 0.873359 0.873631 0.87415 0.874652 0.874894 0.875501 0.875904 0.876077 0.876184 0.876421 0.876847 0.877071 0.877068 0.877147 0.87707 0.877057 0.876996 0.876451 0.876043 0.87553 0.875413 0.874746 0.87387 0.873457 0.872954 0.872458 0.87264 0.873193 0.873384 0.873512 0.873432 0.873402 0.873876 0.874195 0.874169 0.874351 0.875461 0.875906 0.876986 0.876805 0.879706 ];
TPR_DSR = [1 0.981722 0.964723 0.952011 0.941249 0.931534 0.922502 0.914221 0.905607 0.89751 0.889951 0.88277 0.875838 0.869287 0.862772 0.856614 0.850746 0.845047 0.839531 0.834272 0.829156 0.824034 0.819082 0.814166 0.809316 0.804603 0.79983 0.795215 0.790605 0.785957 0.781405 0.777004 0.772732 0.76842 0.764203 0.760016 0.755847 0.751662 0.7476 0.74358 0.739491 0.735362 0.731379 0.727325 0.723395 0.719528 0.715801 0.712196 0.708569 0.704922 0.70127 0.697619 0.694029 0.690598 0.687229 0.683868 0.680349 0.676791 0.673259 0.66982 0.66646 0.66306 0.659706 0.656423 0.653188 0.649978 0.646868 0.643824 0.640714 0.637615 0.634538 0.631464 0.628431 0.625455 0.622509 0.619442 0.616401 0.613347 0.610343 0.607383 0.604396 0.601373 0.598298 0.595294 0.592352 0.589398 0.5864 0.583504 0.580598 0.577708 0.574845 0.572103 0.569359 0.566582 0.563847 0.561109 0.558302 0.555428 0.552569 0.549762 0.547025 0.544348 0.541657 0.5389 0.536124 0.533411 0.530752 0.528161 0.525551 0.522914 0.520294 0.51765 0.515075 0.512558 0.510087 0.507649 0.505231 0.502805 0.500412 0.49805 0.495664 0.493228 0.490861 0.488563 0.486221 0.483856 0.481455 0.479066 0.476694 0.474372 0.472054 0.469687 0.467344 0.464926 0.462474 0.460127 0.457857 0.455514 0.453157 0.450793 0.448395 0.446063 0.443752 0.441436 0.439158 0.436877 0.434587 0.432329 0.43004 0.427711 0.425369 0.423061 0.420757 0.418466 0.416176 0.413831 0.411461 0.409128 0.406864 0.404635 0.402318 0.399937 0.39756 0.395216 0.392856 0.390467 0.388096 0.385754 0.383469 0.381147 0.3787 0.37623 0.373826 0.371446 0.369024 0.366639 0.364218 0.361787 0.359355 0.356885 0.354452 0.352119 0.349797 0.347438 0.344967 0.342478 0.340043 0.337695 0.33532 0.3329 0.330479 0.328096 0.325745 0.323311 0.320845 0.318337 0.315798 0.313287 0.310706 0.308067 0.305458 0.302832 0.300109 0.297393 0.294743 0.291952 0.289121 0.286406 0.283746 0.281071 0.278285 0.275472 0.272529 0.269773 0.266983 0.26412 0.261179 0.25837 0.255516 0.25265 0.249688 0.246707 0.243626 0.240523 0.237424 0.234219 0.230944 0.227572 0.224288 0.220781 0.217245 0.213842 0.210254 0.206542 0.202698 0.198802 0.19496 0.190862 0.186658 0.182402 0.177821 0.173201 0.168398 0.163096 0.15781 0.15201 0.146104 0.139624 0.132802 0.125199 0.116476 0.10689 0.0955697 0.0824158 0.0657946 0.038946 ];
FPR_DSR = [1 0.59773 0.457072 0.393773 0.352991 0.322469 0.29808 0.27809 0.260787 0.24591 0.23278 0.221086 0.210784 0.201687 0.193394 0.185769 0.178841 0.172441 0.166452 0.160942 0.155804 0.150973 0.146278 0.141936 0.137833 0.133936 0.130175 0.126656 0.1233 0.120112 0.117064 0.114179 0.111383 0.108697 0.106122 0.103644 0.101238 0.0988936 0.0966214 0.0944949 0.0924377 0.0904354 0.0884742 0.0866119 0.0847974 0.0830618 0.0813738 0.0797134 0.078131 0.0766271 0.0751719 0.0737301 0.0723287 0.0709935 0.0697067 0.0684644 0.0672316 0.0660171 0.0648328 0.0636953 0.0625998 0.0615325 0.0604817 0.0594536 0.058444 0.0574698 0.0564957 0.0555366 0.0545955 0.0536803 0.0527948 0.0519368 0.0510852 0.0502523 0.0494463 0.0486514 0.0478675 0.0470867 0.0463112 0.0455498 0.0448069 0.0440801 0.0433773 0.0427004 0.0420375 0.0413739 0.0407129 0.040067 0.0394523 0.0388555 0.0382738 0.0377144 0.0371675 0.0366252 0.0361039 0.035596 0.0350809 0.0345699 0.0340641 0.0335588 0.0330638 0.0325906 0.0321254 0.0316803 0.0312431 0.0308108 0.03038 0.0299602 0.029556 0.0291702 0.0287801 0.0283915 0.0280073 0.0276284 0.0272541 0.0268897 0.0265413 0.0262119 0.0258763 0.025545 0.0252054 0.024863 0.024522 0.0241894 0.0238681 0.0235552 0.0232554 0.0229618 0.0226649 0.022377 0.0220938 0.0218102 0.0215236 0.0212468 0.0209735 0.0207018 0.0204337 0.0201645 0.0199031 0.0196521 0.0194009 0.0191407 0.0188856 0.0186346 0.0183818 0.0181374 0.0178983 0.017655 0.0174077 0.0171577 0.0169116 0.0166717 0.0164434 0.0162114 0.0159775 0.0157373 0.0155069 0.0152868 0.0150649 0.0148392 0.0146225 0.0144184 0.0142137 0.0140166 0.0138223 0.0136216 0.0134189 0.0132089 0.0130056 0.0128185 0.0126346 0.012439 0.0122417 0.0120495 0.0118608 0.0116738 0.0114902 0.0113075 0.0111265 0.0109411 0.0107521 0.0105664 0.0103914 0.0102231 0.0100479 0.00987351 0.00970636 0.00954141 0.00937684 0.00920711 0.00903578 0.00886765 0.00870165 0.00852685 0.0083558 0.00819385 0.00804261 0.00788424 0.00772787 0.00757223 0.00741112 0.00724784 0.00708749 0.00693398 0.00678233 0.00663141 0.00647951 0.00633216 0.00618752 0.00603993 0.00589218 0.00575341 0.00562202 0.00548912 0.00535995 0.005235 0.00511361 0.00500026 0.00488123 0.00476052 0.00464131 0.00452756 0.0044089 0.00428765 0.00416664 0.00405241 0.00394409 0.00383814 0.00373063 0.00362485 0.00352213 0.00341606 0.00331905 0.00321435 0.00310922 0.00300618 0.00289155 0.00278172 0.00267833 0.00256675 0.00245649 0.00233575 0.00220796 0.00208593 0.00195366 0.00181284 0.00168043 0.00154728 0.00140747 0.00126717 0.0011162 0.000968664 0.000812935 0.000646911 0.00045889 0.000220125 ];
plot(Recall_DSR, Precision_DSR, ':b', 'linewidth', 2);
Recall_CHM = [1 0.997141 0.995136 0.992038 0.987419 0.982891 0.977911 0.972213 0.965965 0.959781 0.952963 0.945822 0.939125 0.931865 0.925121 0.917934 0.910654 0.903401 0.895685 0.888466 0.880776 0.872476 0.865163 0.857389 0.84995 0.841816 0.834243 0.826747 0.818538 0.810896 0.803118 0.795767 0.788153 0.780871 0.773832 0.767764 0.760144 0.75311 0.746534 0.73933 0.732711 0.725459 0.718664 0.712752 0.706136 0.700295 0.69385 0.687674 0.681865 0.67623 0.670554 0.665147 0.659731 0.654252 0.648547 0.642215 0.635806 0.629814 0.624287 0.618679 0.613483 0.60804 0.603031 0.598288 0.592905 0.587596 0.58224 0.577479 0.571943 0.566613 0.561391 0.556547 0.551551 0.546777 0.54219 0.537376 0.532947 0.528251 0.523694 0.519352 0.515328 0.510469 0.506676 0.502976 0.499253 0.495695 0.491886 0.488369 0.48495 0.481335 0.477548 0.473914 0.47025 0.466469 0.462719 0.458812 0.45543 0.452556 0.449036 0.446423 0.443363 0.440397 0.437912 0.434691 0.431704 0.42886 0.425975 0.423402 0.420978 0.418044 0.415418 0.412514 0.409539 0.406789 0.404288 0.402189 0.399544 0.397337 0.394353 0.39227 0.389721 0.387391 0.385101 0.383073 0.380903 0.378299 0.37636 0.374403 0.372401 0.369794 0.367518 0.365793 0.364039 0.362372 0.360468 0.358618 0.357047 0.355105 0.353675 0.35197 0.349913 0.348458 0.346529 0.345004 0.343166 0.341477 0.340149 0.338856 0.33743 0.336003 0.334494 0.332984 0.331888 0.33029 0.329155 0.327717 0.326413 0.32476 0.323552 0.322361 0.321015 0.319486 0.318118 0.316932 0.315823 0.314966 0.313685 0.312219 0.311294 0.310055 0.308853 0.307671 0.306524 0.305278 0.304104 0.303042 0.301696 0.30014 0.298889 0.297427 0.296041 0.294909 0.29361 0.292025 0.290374 0.2888 0.287201 0.285705 0.284216 0.2825 0.28088 0.279274 0.277441 0.275778 0.274156 0.272338 0.270178 0.268689 0.266826 0.264625 0.262644 0.260248 0.258185 0.256055 0.253515 0.251559 0.249276 0.247168 0.244646 0.241767 0.239159 0.236424 0.233667 0.230495 0.227603 0.224433 0.221319 0.218119 0.214218 0.210678 0.207068 0.203273 0.199773 0.195751 0.191417 0.187564 0.182457 0.177999 0.173623 0.168984 0.163637 0.158491 0.153932 0.149112 0.144391 0.139103 0.133712 0.127599 0.121683 0.114939 0.108595 0.103076 0.0967337 0.0908566 0.0845044 0.0775044 0.0712872 0.0649175 0.0579052 0.051175 0.0454086 0.039671 0.0342848 0.0287942 0.0241131 0.0193628 ];
Precision_CHM = [0.238314 0.244272 0.257258 0.275066 0.295124 0.316167 0.337094 0.357669 0.376974 0.395361 0.413544 0.431109 0.446963 0.461647 0.475709 0.489178 0.502305 0.514335 0.527139 0.53792 0.549121 0.559431 0.569785 0.579574 0.588968 0.597816 0.606673 0.614411 0.621825 0.629723 0.637372 0.64432 0.650678 0.656726 0.663242 0.669558 0.674689 0.679987 0.68567 0.690748 0.695431 0.700077 0.704704 0.709318 0.71389 0.71697 0.720766 0.724529 0.72888 0.732228 0.735483 0.73859 0.741965 0.7446 0.747187 0.749347 0.751916 0.754095 0.756625 0.759018 0.761368 0.7636 0.76525 0.767448 0.768915 0.770817 0.772558 0.774833 0.776141 0.776985 0.777984 0.77949 0.780437 0.782459 0.784021 0.785648 0.786278 0.786873 0.788162 0.788918 0.789521 0.790056 0.790119 0.790598 0.790864 0.79214 0.79274 0.793503 0.794438 0.79483 0.79524 0.795333 0.795899 0.796172 0.796991 0.797122 0.797317 0.79805 0.798239 0.79884 0.799034 0.799219 0.799931 0.800528 0.80103 0.800896 0.800289 0.800592 0.800277 0.800317 0.800832 0.801015 0.801102 0.800999 0.801195 0.801187 0.800297 0.800541 0.799073 0.799839 0.799716 0.799335 0.799035 0.798895 0.799163 0.798464 0.798372 0.797865 0.795985 0.795206 0.795295 0.795175 0.795303 0.795296 0.795036 0.795069 0.795026 0.794729 0.795056 0.79562 0.795106 0.795429 0.795438 0.795235 0.795186 0.794287 0.794064 0.792667 0.792428 0.792573 0.792366 0.791314 0.7913 0.791286 0.791469 0.79176 0.79191 0.792041 0.792348 0.79224 0.79216 0.791109 0.790493 0.790469 0.790536 0.790672 0.790432 0.789647 0.789923 0.789571 0.790503 0.789513 0.789174 0.789332 0.790277 0.790566 0.790314 0.790079 0.790334 0.790251 0.790129 0.790076 0.790242 0.79018 0.790734 0.791297 0.791496 0.791942 0.792069 0.792154 0.791909 0.792525 0.792746 0.79333 0.793603 0.794769 0.794513 0.794452 0.794541 0.795092 0.796066 0.795807 0.79636 0.796678 0.796504 0.796827 0.796565 0.79722 0.797113 0.798239 0.79878 0.79875 0.799316 0.799713 0.800125 0.799595 0.799608 0.799644 0.800059 0.80031 0.800764 0.800968 0.80118 0.801335 0.801185 0.802036 0.802641 0.803078 0.803357 0.803322 0.803991 0.804345 0.804074 0.804332 0.804396 0.804089 0.80456 0.804878 0.805472 0.80521 0.804823 0.805042 0.804456 0.805577 0.806553 0.806859 0.80748 0.80671 0.808543 0.807919 0.80762 0.808198 0.808172 0.80886 0.809093 0.809741 ];
TPR_CHM = [1 0.997141 0.995136 0.992038 0.987419 0.982891 0.977911 0.972213 0.965965 0.959781 0.952963 0.945822 0.939125 0.931865 0.925121 0.917934 0.910654 0.903401 0.895685 0.888466 0.880776 0.872476 0.865163 0.857389 0.84995 0.841816 0.834243 0.826747 0.818538 0.810896 0.803118 0.795767 0.788153 0.780871 0.773832 0.767764 0.760144 0.75311 0.746534 0.73933 0.732711 0.725459 0.718664 0.712752 0.706136 0.700295 0.69385 0.687674 0.681865 0.67623 0.670554 0.665147 0.659731 0.654252 0.648547 0.642215 0.635806 0.629814 0.624287 0.618679 0.613483 0.60804 0.603031 0.598288 0.592905 0.587596 0.58224 0.577479 0.571943 0.566613 0.561391 0.556547 0.551551 0.546777 0.54219 0.537376 0.532947 0.528251 0.523694 0.519352 0.515328 0.510469 0.506676 0.502976 0.499253 0.495695 0.491886 0.488369 0.48495 0.481335 0.477548 0.473914 0.47025 0.466469 0.462719 0.458812 0.45543 0.452556 0.449036 0.446423 0.443363 0.440397 0.437912 0.434691 0.431704 0.42886 0.425975 0.423402 0.420978 0.418044 0.415418 0.412514 0.409539 0.406789 0.404288 0.402189 0.399544 0.397337 0.394353 0.39227 0.389721 0.387391 0.385101 0.383073 0.380903 0.378299 0.37636 0.374403 0.372401 0.369794 0.367518 0.365793 0.364039 0.362372 0.360468 0.358618 0.357047 0.355105 0.353675 0.35197 0.349913 0.348458 0.346529 0.345004 0.343166 0.341477 0.340149 0.338856 0.33743 0.336003 0.334494 0.332984 0.331888 0.33029 0.329155 0.327717 0.326413 0.32476 0.323552 0.322361 0.321015 0.319486 0.318118 0.316932 0.315823 0.314966 0.313685 0.312219 0.311294 0.310055 0.308853 0.307671 0.306524 0.305278 0.304104 0.303042 0.301696 0.30014 0.298889 0.297427 0.296041 0.294909 0.29361 0.292025 0.290374 0.2888 0.287201 0.285705 0.284216 0.2825 0.28088 0.279274 0.277441 0.275778 0.274156 0.272338 0.270178 0.268689 0.266826 0.264625 0.262644 0.260248 0.258185 0.256055 0.253515 0.251559 0.249276 0.247168 0.244646 0.241767 0.239159 0.236424 0.233667 0.230495 0.227603 0.224433 0.221319 0.218119 0.214218 0.210678 0.207068 0.203273 0.199773 0.195751 0.191417 0.187564 0.182457 0.177999 0.173623 0.168984 0.163637 0.158491 0.153932 0.149112 0.144391 0.139103 0.133712 0.127599 0.121683 0.114939 0.108595 0.103076 0.0967337 0.0908566 0.0845044 0.0775044 0.0712872 0.0649175 0.0579052 0.051175 0.0454086 0.039671 0.0342848 0.0287942 0.0241131 0.0193628 ];
FPR_CHM = [1 0.973266 0.906671 0.833297 0.760937 0.696154 0.638231 0.586446 0.540286 0.499825 0.462011 0.427981 0.398813 0.373278 0.350408 0.329105 0.30927 0.291352 0.273622 0.258601 0.244273 0.230807 0.218432 0.206913 0.196403 0.186509 0.177373 0.168945 0.160979 0.153323 0.146107 0.139771 0.133762 0.12823 0.122665 0.117612 0.113106 0.108453 0.104165 0.100164 0.0966788 0.0929577 0.0895216 0.08646 0.083286 0.0807781 0.0781722 0.0755092 0.0729728 0.0707445 0.0686687 0.0666148 0.0646877 0.0628186 0.0608858 0.0592389 0.0574387 0.0558622 0.0543244 0.052826 0.0514169 0.0500626 0.0488026 0.0474977 0.0463828 0.0452865 0.0441651 0.0430532 0.0419661 0.0410251 0.0401951 0.0393706 0.0384951 0.0376229 0.0367984 0.0360709 0.03532 0.0346542 0.0339507 0.0332361 0.0326595 0.0321254 0.0316155 0.031085 0.0305602 0.0299723 0.0293722 0.0289169 0.0284522 0.0280256 0.0275728 0.0271376 0.0267404 0.0263473 0.0259038 0.0255023 0.0251314 0.0248129 0.0245364 0.0242473 0.0239139 0.0236127 0.0233066 0.0229649 0.0227007 0.0224693 0.0222288 0.0219735 0.0217211 0.0214967 0.0212704 0.0209836 0.0207839 0.0205392 0.0202552 0.0200578 0.0198856 0.0196824 0.0195001 0.0193007 0.0191103 0.0189314 0.018786 0.0186284 0.018452 0.0183756 0.0182001 0.018118 0.0179613 0.0177935 0.0176315 0.0174642 0.0173209 0.017205 0.0170978 0.0170147 0.0169007 0.0167778 0.0166613 0.0165464 0.016383 0.0162508 0.0161197 0.0159946 0.0158748 0.0157942 0.0156656 0.0155613 0.0154665 0.0153442 0.015184 0.0150974 0.0149202 0.0148313 0.0147554 0.0145908 0.0144408 0.014341 0.0142018 0.0141146 0.0140071 0.0138848 0.0137705 0.0136183 0.0134857 0.013345 0.0132357 0.0131026 0.0129754 0.0127847 0.0126645 0.0125758 0.0124608 0.0123508 0.0122326 0.0121531 0.0120437 0.0118834 0.011761 0.0116843 0.0115694 0.0114638 0.0114007 0.0112984 0.0111626 0.0110555 0.0109091 0.0107878 0.0106873 0.0105946 0.0105143 0.0103932 0.0102625 0.0101258 0.00999466 0.00979717 0.00964039 0.00950885 0.00937336 0.00919736 0.00904401 0.00889482 0.00875029 0.00857507 0.008428 0.00828666 0.00814685 0.00799211 0.00785943 0.00771539 0.00754326 0.00739648 0.00721117 0.00706528 0.00691784 0.00676046 0.00658517 0.00642892 0.00629746 0.00614808 0.00596504 0.00579638 0.00565531 0.00542662 0.00531143 0.00514423 0.00497367 0.0048147 0.00470297 0.00456165 0.00440445 0.00420784 0.00403188 0.00391155 0.00372872 0.00357417 0.00345719 0.00332142 0.00313255 0.00302689 0.00288771 0.00274272 0.00260592 0.00243743 0.00226981 0.0021435 0.00197386 0.00185771 0.00166268 0.00155358 0.0014757 0.0013645 0.00128679 0.00116467 0.00104365 0.000911004 ];
plot(Recall_CHM, Precision_CHM, ':g', 'linewidth', 2);
Recall_GC = [1 0.958423 0.922523 0.897921 0.876446 0.857049 0.841073 0.827989 0.816108 0.805725 0.796725 0.788651 0.779785 0.772337 0.765763 0.759044 0.752966 0.74685 0.740677 0.735397 0.730314 0.725276 0.720372 0.715999 0.711597 0.707505 0.703429 0.699109 0.694971 0.690783 0.686575 0.682362 0.678163 0.674339 0.670599 0.66686 0.663442 0.660001 0.656631 0.653294 0.650039 0.646498 0.642497 0.639171 0.635598 0.632648 0.629835 0.627182 0.624619 0.621837 0.618923 0.616254 0.613657 0.610959 0.608406 0.605829 0.603412 0.600691 0.597799 0.595006 0.592155 0.589534 0.587067 0.584562 0.582266 0.579832 0.577537 0.575296 0.573037 0.570504 0.568139 0.566024 0.563706 0.561529 0.559363 0.557118 0.554471 0.552277 0.550067 0.547951 0.545782 0.543741 0.541595 0.538937 0.536431 0.533934 0.531022 0.527956 0.525048 0.522504 0.519913 0.517392 0.515163 0.512809 0.510387 0.508048 0.505938 0.503912 0.501922 0.499931 0.49792 0.495848 0.49382 0.491841 0.489754 0.48764 0.485515 0.48348 0.481431 0.479424 0.477447 0.475494 0.473366 0.47101 0.468804 0.466484 0.464437 0.462319 0.460332 0.458361 0.456439 0.454419 0.452225 0.450158 0.447836 0.445869 0.443962 0.441897 0.440081 0.438287 0.436141 0.434318 0.432143 0.430228 0.428344 0.426361 0.424246 0.422385 0.420389 0.41815 0.415981 0.413802 0.411794 0.40938 0.407152 0.405052 0.402926 0.401014 0.399074 0.397118 0.395133 0.393146 0.391235 0.389295 0.38736 0.385127 0.383105 0.381113 0.378971 0.37627 0.374035 0.372122 0.370067 0.367917 0.365838 0.36375 0.361862 0.359978 0.357926 0.355826 0.35362 0.350747 0.348053 0.345704 0.343443 0.341324 0.339233 0.337273 0.335356 0.333287 0.331285 0.329353 0.327259 0.325238 0.322939 0.320985 0.319014 0.317053 0.314919 0.312805 0.310548 0.308462 0.306515 0.304462 0.302225 0.300204 0.298196 0.295938 0.293675 0.291065 0.288387 0.285737 0.283313 0.28105 0.27864 0.276534 0.274564 0.272436 0.270218 0.268063 0.266062 0.264064 0.261798 0.259549 0.257188 0.254669 0.252203 0.249776 0.247652 0.245012 0.24221 0.239377 0.236672 0.234148 0.231403 0.228557 0.225619 0.222166 0.218253 0.215072 0.212129 0.208796 0.205442 0.201553 0.198487 0.195321 0.19119 0.187681 0.183906 0.180262 0.176376 0.172666 0.169053 0.165177 0.160812 0.156349 0.150674 0.144812 0.139229 0.133351 0.126765 0.119667 0.110879 0.100582 0.0869801 0.0662029 ];
Precision_GC = [0.238314 0.293193 0.343353 0.377335 0.403092 0.425358 0.443462 0.457361 0.471062 0.481575 0.491318 0.500316 0.508205 0.515913 0.52207 0.52842 0.534438 0.53993 0.545418 0.551477 0.556158 0.560564 0.565246 0.569534 0.573797 0.577605 0.581185 0.584491 0.587564 0.590795 0.594237 0.597433 0.600437 0.603475 0.606165 0.608881 0.611602 0.613831 0.616008 0.618058 0.620357 0.622961 0.624912 0.627044 0.628096 0.62986 0.631814 0.633314 0.634758 0.636213 0.637534 0.638929 0.640455 0.641811 0.643277 0.644779 0.646186 0.647492 0.649188 0.650805 0.652649 0.65392 0.65517 0.656331 0.657602 0.658881 0.660004 0.661129 0.662332 0.66336 0.664816 0.665845 0.666818 0.668068 0.66913 0.670399 0.67144 0.672597 0.673688 0.674679 0.67575 0.676736 0.677778 0.678658 0.679705 0.680704 0.682561 0.683892 0.685052 0.686112 0.686985 0.688073 0.689196 0.690283 0.69124 0.692163 0.693178 0.694036 0.695076 0.696219 0.696917 0.697596 0.698454 0.699222 0.700021 0.700898 0.701721 0.702563 0.703303 0.704434 0.705285 0.706289 0.707098 0.708036 0.708949 0.709797 0.710683 0.711592 0.712361 0.713054 0.713758 0.714334 0.715083 0.715988 0.716883 0.718294 0.719048 0.719668 0.720541 0.721383 0.722368 0.723021 0.723636 0.724251 0.724874 0.725458 0.7268 0.727492 0.728672 0.729543 0.730048 0.730635 0.731519 0.732179 0.732677 0.733278 0.733814 0.734336 0.734875 0.735826 0.736386 0.736979 0.737921 0.738429 0.739071 0.739546 0.739795 0.740286 0.740782 0.740931 0.741316 0.741905 0.742161 0.742608 0.743044 0.743484 0.743859 0.744783 0.745344 0.745855 0.746442 0.746978 0.747754 0.748454 0.748933 0.749586 0.750052 0.750868 0.751297 0.752145 0.752661 0.753085 0.753487 0.754038 0.754334 0.7549 0.755352 0.755932 0.756802 0.757241 0.757751 0.758871 0.759974 0.760454 0.761461 0.762448 0.763074 0.763487 0.763737 0.764248 0.765059 0.765602 0.766219 0.766816 0.767271 0.768298 0.768862 0.769686 0.770768 0.771259 0.772282 0.772652 0.772755 0.773061 0.774167 0.774933 0.776005 0.776434 0.777322 0.778695 0.779525 0.78044 0.781177 0.781362 0.78211 0.783032 0.783599 0.784003 0.784579 0.785212 0.785658 0.78599 0.786599 0.786769 0.787425 0.787741 0.788222 0.789145 0.789856 0.790879 0.791451 0.792428 0.793459 0.794305 0.793809 0.794698 0.796383 0.796932 0.796935 0.798469 0.799428 0.800162 0.801164 0.802021 0.80161 0.800479 ];
TPR_GC = [1 0.958423 0.922523 0.897921 0.876446 0.857049 0.841073 0.827989 0.816108 0.805725 0.796725 0.788651 0.779785 0.772337 0.765763 0.759044 0.752966 0.74685 0.740677 0.735397 0.730314 0.725276 0.720372 0.715999 0.711597 0.707505 0.703429 0.699109 0.694971 0.690783 0.686575 0.682362 0.678163 0.674339 0.670599 0.66686 0.663442 0.660001 0.656631 0.653294 0.650039 0.646498 0.642497 0.639171 0.635598 0.632648 0.629835 0.627182 0.624619 0.621837 0.618923 0.616254 0.613657 0.610959 0.608406 0.605829 0.603412 0.600691 0.597799 0.595006 0.592155 0.589534 0.587067 0.584562 0.582266 0.579832 0.577537 0.575296 0.573037 0.570504 0.568139 0.566024 0.563706 0.561529 0.559363 0.557118 0.554471 0.552277 0.550067 0.547951 0.545782 0.543741 0.541595 0.538937 0.536431 0.533934 0.531022 0.527956 0.525048 0.522504 0.519913 0.517392 0.515163 0.512809 0.510387 0.508048 0.505938 0.503912 0.501922 0.499931 0.49792 0.495848 0.49382 0.491841 0.489754 0.48764 0.485515 0.48348 0.481431 0.479424 0.477447 0.475494 0.473366 0.47101 0.468804 0.466484 0.464437 0.462319 0.460332 0.458361 0.456439 0.454419 0.452225 0.450158 0.447836 0.445869 0.443962 0.441897 0.440081 0.438287 0.436141 0.434318 0.432143 0.430228 0.428344 0.426361 0.424246 0.422385 0.420389 0.41815 0.415981 0.413802 0.411794 0.40938 0.407152 0.405052 0.402926 0.401014 0.399074 0.397118 0.395133 0.393146 0.391235 0.389295 0.38736 0.385127 0.383105 0.381113 0.378971 0.37627 0.374035 0.372122 0.370067 0.367917 0.365838 0.36375 0.361862 0.359978 0.357926 0.355826 0.35362 0.350747 0.348053 0.345704 0.343443 0.341324 0.339233 0.337273 0.335356 0.333287 0.331285 0.329353 0.327259 0.325238 0.322939 0.320985 0.319014 0.317053 0.314919 0.312805 0.310548 0.308462 0.306515 0.304462 0.302225 0.300204 0.298196 0.295938 0.293675 0.291065 0.288387 0.285737 0.283313 0.28105 0.27864 0.276534 0.274564 0.272436 0.270218 0.268063 0.266062 0.264064 0.261798 0.259549 0.257188 0.254669 0.252203 0.249776 0.247652 0.245012 0.24221 0.239377 0.236672 0.234148 0.231403 0.228557 0.225619 0.222166 0.218253 0.215072 0.212129 0.208796 0.205442 0.201553 0.198487 0.195321 0.19119 0.187681 0.183906 0.180262 0.176376 0.172666 0.169053 0.165177 0.160812 0.156349 0.150674 0.144812 0.139229 0.133351 0.126765 0.119667 0.110879 0.100582 0.0869801 0.0662029 ];
FPR_GC = [1 0.769154 0.628954 0.550289 0.497106 0.456714 0.424685 0.39952 0.377023 0.35933 0.344315 0.330546 0.318459 0.308115 0.298413 0.289577 0.280666 0.272339 0.265384 0.258818 0.25236 0.246755 0.241069 0.235973 0.231164 0.226588 0.222155 0.218239 0.214492 0.210653 0.207126 0.203688 0.200363 0.197165 0.194026 0.190906 0.187928 0.185331 0.182802 0.180305 0.177913 0.175498 0.17303 0.170794 0.168778 0.166706 0.164596 0.162766 0.160898 0.15889 0.157202 0.155504 0.15388 0.152282 0.150646 0.148978 0.1475 0.145927 0.144377 0.142907 0.141415 0.139985 0.138665 0.137402 0.13605 0.134608 0.133399 0.132183 0.130958 0.129735 0.128521 0.127337 0.126155 0.124926 0.123731 0.122469 0.121333 0.120099 0.118874 0.117767 0.116563 0.115532 0.114384 0.113312 0.11225 0.111229 0.11005 0.108976 0.107816 0.106794 0.105793 0.104674 0.103726 0.102795 0.10189 0.100988 0.100081 0.0992385 0.0984179 0.0974397 0.0966157 0.0958154 0.0949464 0.0940564 0.093214 0.0924475 0.0916112 0.0907956 0.090052 0.0892399 0.0884654 0.0876447 0.0869143 0.0860389 0.0852693 0.0845023 0.0837566 0.0830242 0.0823079 0.0816197 0.0808835 0.0802413 0.0795027 0.0788005 0.0779648 0.0771904 0.0765218 0.0757947 0.0751048 0.0744493 0.0734946 0.0728731 0.0722095 0.071618 0.0709807 0.0703451 0.0694631 0.0687833 0.0681347 0.0672845 0.0667059 0.0661209 0.0654825 0.0647961 0.0642208 0.0636162 0.0630201 0.0624141 0.0618381 0.0612256 0.0606843 0.0601246 0.0595229 0.058958 0.0583656 0.0576944 0.0570575 0.0565498 0.0560401 0.0554152 0.0548573 0.0543312 0.0538263 0.0533069 0.0527842 0.052223 0.0517236 0.0511185 0.050601 0.0500762 0.0495056 0.0489268 0.0481046 0.0474935 0.0468886 0.0463504 0.0458253 0.0452709 0.0447703 0.0441379 0.0436337 0.0431068 0.0426481 0.0421849 0.0417351 0.0412386 0.0407887 0.040201 0.0396286 0.0391609 0.0386956 0.0382019 0.0377237 0.037279 0.0368117 0.0363088 0.0358142 0.0353794 0.0349614 0.0345094 0.0340175 0.0335766 0.0329111 0.0324907 0.0320704 0.0314983 0.0311116 0.0306988 0.0303143 0.0299397 0.0295214 0.0291392 0.0287262 0.028308 0.0278131 0.0271999 0.0267663 0.0262785 0.0258049 0.0252964 0.0248139 0.0242807 0.0238598 0.0234599 0.0229864 0.0225332 0.0220074 0.0216031 0.0211088 0.0206678 0.0202565 0.0198201 0.0193689 0.0189159 0.0184417 0.0180393 0.0176228 0.0171826 0.0167383 0.0163205 0.0158118 0.0153521 0.0149168 0.0144643 0.0139345 0.0134226 0.012715 0.0121323 0.0115583 0.0109112 0.0101731 0.00949358 0.0084536 0.00757425 0.00661484 0.00501438 ];
plot(Recall_GC, Precision_GC, ':r', 'linewidth', 2);
Recall_LBI = [1 0.998874 0.998017 0.997201 0.996534 0.99555 0.994676 0.993926 0.993068 0.991502 0.989915 0.988655 0.987361 0.986095 0.984423 0.983128 0.981649 0.979577 0.977526 0.97597 0.973573 0.971266 0.969234 0.967126 0.964762 0.962455 0.959584 0.957507 0.95452 0.95166 0.949286 0.946644 0.944033 0.940843 0.938619 0.935669 0.932522 0.930083 0.926133 0.922099 0.918564 0.915083 0.91113 0.907859 0.904142 0.900128 0.896378 0.893142 0.889354 0.885343 0.881727 0.877718 0.874245 0.870807 0.866685 0.863349 0.858662 0.854581 0.850739 0.846351 0.841443 0.837042 0.832807 0.828251 0.824336 0.819319 0.814546 0.81013 0.805692 0.800898 0.796478 0.792624 0.788594 0.783932 0.779047 0.774725 0.770364 0.766256 0.761737 0.757218 0.752999 0.7484 0.743897 0.738939 0.73417 0.72952 0.724684 0.72008 0.715686 0.711223 0.707122 0.702493 0.696943 0.691702 0.686565 0.68124 0.676069 0.670283 0.665026 0.659522 0.654638 0.649851 0.645374 0.639907 0.635022 0.630155 0.625374 0.621211 0.615738 0.611127 0.60634 0.601018 0.595848 0.590666 0.585899 0.58052 0.575802 0.5705 0.565827 0.560637 0.554774 0.549549 0.545325 0.540683 0.534962 0.529773 0.524856 0.519875 0.514144 0.509316 0.504583 0.49956 0.493426 0.488006 0.483842 0.478927 0.47323 0.468029 0.462889 0.457631 0.452723 0.446948 0.442513 0.43781 0.432906 0.427953 0.423075 0.418385 0.413391 0.408517 0.403159 0.398293 0.392768 0.38815 0.383447 0.378495 0.373951 0.368827 0.363495 0.358201 0.352789 0.347417 0.342314 0.336284 0.330966 0.325566 0.320883 0.316535 0.311713 0.306981 0.302405 0.297878 0.292875 0.287379 0.282998 0.278827 0.274122 0.269449 0.264911 0.260841 0.25627 0.25204 0.247631 0.24308 0.238963 0.233977 0.229572 0.224878 0.22029 0.216295 0.212244 0.207774 0.202574 0.198282 0.194174 0.190596 0.187075 0.182954 0.178797 0.174705 0.17099 0.167225 0.163198 0.159262 0.155164 0.151713 0.148129 0.144735 0.140648 0.136981 0.13352 0.129849 0.126608 0.122544 0.11944 0.115875 0.112353 0.108979 0.105425 0.102064 0.0982581 0.0949439 0.0916451 0.0880644 0.0842304 0.0808901 0.0780184 0.0750717 0.0715134 0.0688071 0.0660581 0.0630571 0.0597917 0.0567449 0.0536868 0.0509452 0.0480717 0.0453462 0.0426585 0.0399213 0.0364948 0.0336141 0.0313838 0.028927 0.0266698 0.024443 0.0221024 0.0201599 0.0177998 0.0154315 0.0135679 0.0121079 0.0100658 0.00900337 0.00801639 0.00698304 ];
Precision_LBI = [0.238314 0.241912 0.244945 0.247913 0.251207 0.255053 0.258877 0.262405 0.26653 0.270731 0.274288 0.278076 0.282122 0.286578 0.290567 0.294397 0.29872 0.302582 0.306692 0.31097 0.315632 0.319621 0.323437 0.327019 0.330348 0.334228 0.33801 0.342991 0.347034 0.350682 0.354919 0.359006 0.362439 0.366434 0.370485 0.374151 0.377294 0.38094 0.384039 0.387132 0.39029 0.393987 0.397303 0.400891 0.40386 0.40678 0.410291 0.413773 0.417591 0.420413 0.423613 0.42654 0.429818 0.433207 0.436549 0.43976 0.442243 0.444936 0.447726 0.450527 0.452719 0.455973 0.459106 0.46166 0.464452 0.466906 0.469446 0.472273 0.474882 0.477237 0.48031 0.483051 0.486404 0.488651 0.491408 0.493985 0.496417 0.499288 0.501691 0.504161 0.506959 0.509689 0.511957 0.514146 0.516556 0.518851 0.521558 0.523844 0.525978 0.528524 0.530865 0.533083 0.535457 0.537661 0.54015 0.542329 0.544797 0.546996 0.549082 0.550875 0.552847 0.555269 0.557339 0.559514 0.561383 0.563764 0.566133 0.568093 0.570402 0.572576 0.574437 0.576307 0.578361 0.580554 0.582589 0.584581 0.586578 0.589065 0.590634 0.592629 0.594005 0.595903 0.599041 0.601306 0.60294 0.604867 0.606761 0.608749 0.610334 0.612553 0.614714 0.616379 0.617317 0.618846 0.620968 0.623277 0.624401 0.626134 0.627992 0.629855 0.631161 0.632739 0.634747 0.6368 0.638673 0.639856 0.641077 0.642661 0.6443 0.646344 0.647932 0.649597 0.650894 0.651946 0.654161 0.655898 0.657647 0.658937 0.660316 0.661066 0.662267 0.663349 0.6646 0.665389 0.666016 0.666897 0.667844 0.668745 0.670184 0.670756 0.671478 0.672111 0.672898 0.673787 0.67574 0.675921 0.676916 0.677171 0.678407 0.679113 0.680323 0.681289 0.681343 0.681512 0.681392 0.681683 0.683553 0.683534 0.684389 0.685289 0.686987 0.687856 0.688683 0.689885 0.690368 0.691004 0.691037 0.69104 0.691774 0.693052 0.695501 0.695708 0.696315 0.697072 0.69888 0.699282 0.700568 0.699943 0.700645 0.702842 0.703523 0.704854 0.706242 0.705594 0.706891 0.707192 0.708484 0.708754 0.708245 0.707773 0.708917 0.709753 0.71173 0.711807 0.712108 0.711981 0.714069 0.715462 0.713274 0.715119 0.71525 0.715076 0.712364 0.712821 0.716243 0.716988 0.717103 0.718078 0.718635 0.717952 0.716859 0.716593 0.718169 0.716261 0.714337 0.715252 0.713114 0.710408 0.710687 0.708227 0.708372 0.707411 0.707748 0.70676 0.704766 0.704747 ];
TPR_LBI = [1 0.998874 0.998017 0.997201 0.996534 0.99555 0.994676 0.993926 0.993068 0.991502 0.989915 0.988655 0.987361 0.986095 0.984423 0.983128 0.981649 0.979577 0.977526 0.97597 0.973573 0.971266 0.969234 0.967126 0.964762 0.962455 0.959584 0.957507 0.95452 0.95166 0.949286 0.946644 0.944033 0.940843 0.938619 0.935669 0.932522 0.930083 0.926133 0.922099 0.918564 0.915083 0.91113 0.907859 0.904142 0.900128 0.896378 0.893142 0.889354 0.885343 0.881727 0.877718 0.874245 0.870807 0.866685 0.863349 0.858662 0.854581 0.850739 0.846351 0.841443 0.837042 0.832807 0.828251 0.824336 0.819319 0.814546 0.81013 0.805692 0.800898 0.796478 0.792624 0.788594 0.783932 0.779047 0.774725 0.770364 0.766256 0.761737 0.757218 0.752999 0.7484 0.743897 0.738939 0.73417 0.72952 0.724684 0.72008 0.715686 0.711223 0.707122 0.702493 0.696943 0.691702 0.686565 0.68124 0.676069 0.670283 0.665026 0.659522 0.654638 0.649851 0.645374 0.639907 0.635022 0.630155 0.625374 0.621211 0.615738 0.611127 0.60634 0.601018 0.595848 0.590666 0.585899 0.58052 0.575802 0.5705 0.565827 0.560637 0.554774 0.549549 0.545325 0.540683 0.534962 0.529773 0.524856 0.519875 0.514144 0.509316 0.504583 0.49956 0.493426 0.488006 0.483842 0.478927 0.47323 0.468029 0.462889 0.457631 0.452723 0.446948 0.442513 0.43781 0.432906 0.427953 0.423075 0.418385 0.413391 0.408517 0.403159 0.398293 0.392768 0.38815 0.383447 0.378495 0.373951 0.368827 0.363495 0.358201 0.352789 0.347417 0.342314 0.336284 0.330966 0.325566 0.320883 0.316535 0.311713 0.306981 0.302405 0.297878 0.292875 0.287379 0.282998 0.278827 0.274122 0.269449 0.264911 0.260841 0.25627 0.25204 0.247631 0.24308 0.238963 0.233977 0.229572 0.224878 0.22029 0.216295 0.212244 0.207774 0.202574 0.198282 0.194174 0.190596 0.187075 0.182954 0.178797 0.174705 0.17099 0.167225 0.163198 0.159262 0.155164 0.151713 0.148129 0.144735 0.140648 0.136981 0.13352 0.129849 0.126608 0.122544 0.11944 0.115875 0.112353 0.108979 0.105425 0.102064 0.0982581 0.0949439 0.0916451 0.0880644 0.0842304 0.0808901 0.0780184 0.0750717 0.0715134 0.0688071 0.0660581 0.0630571 0.0597917 0.0567449 0.0536868 0.0509452 0.0480717 0.0453462 0.0426585 0.0399213 0.0364948 0.0336141 0.0313838 0.028927 0.0266698 0.024443 0.0221024 0.0201599 0.0177998 0.0154315 0.0135679 0.0121079 0.0100658 0.00900337 0.00801639 0.00698304 ];
FPR_LBI = [1 0.977289 0.958475 0.940702 0.922332 0.902735 0.883657 0.866348 0.847481 0.82895 0.812284 0.79614 0.779183 0.762397 0.747101 0.732949 0.71763 0.703687 0.689417 0.675317 0.661367 0.648681 0.636525 0.625168 0.614155 0.602187 0.590968 0.578959 0.56742 0.556745 0.545934 0.534992 0.525959 0.515567 0.505714 0.496335 0.487569 0.479509 0.471248 0.463057 0.454657 0.446363 0.438252 0.430326 0.423364 0.416342 0.408313 0.40113 0.393842 0.387534 0.381001 0.375098 0.368432 0.361963 0.355409 0.34932 0.343774 0.338235 0.332825 0.327279 0.322325 0.316302 0.311142 0.30619 0.301185 0.29653 0.291701 0.286875 0.281975 0.27772 0.27251 0.267956 0.263046 0.258914 0.254525 0.250352 0.246501 0.242381 0.238601 0.234551 0.230659 0.226626 0.223009 0.219354 0.215491 0.211972 0.208317 0.204753 0.201609 0.198144 0.194842 0.191589 0.188108 0.184744 0.181439 0.17825 0.17501 0.171843 0.168895 0.165974 0.163209 0.160348 0.157701 0.154909 0.152271 0.149533 0.14655 0.144029 0.141082 0.138535 0.135967 0.133478 0.1309 0.12844 0.126064 0.123593 0.121373 0.118703 0.116577 0.11419 0.111884 0.109706 0.10729 0.105056 0.102844 0.100812 0.0986671 0.0965835 0.0945852 0.092487 0.090534 0.0887015 0.0868409 0.0849852 0.083041 0.0811177 0.0793367 0.0774187 0.0757276 0.0739748 0.0723525 0.0707286 0.0691484 0.0675229 0.0659407 0.0644614 0.0630792 0.0616082 0.0602396 0.0588431 0.0573837 0.0560329 0.0546697 0.0534714 0.0521001 0.0508369 0.049527 0.0482924 0.0471778 0.0460938 0.0449919 0.0439013 0.0428473 0.0417412 0.0407259 0.0397723 0.0387661 0.0377368 0.0367719 0.0357867 0.0349119 0.0340363 0.0330664 0.0322191 0.0312613 0.0305363 0.0297163 0.0289546 0.0281453 0.027445 0.0266323 0.025913 0.0252056 0.0244654 0.0238568 0.0232499 0.0225215 0.0218408 0.0212014 0.0205905 0.0198759 0.0193025 0.0186833 0.0180955 0.0175811 0.0170388 0.0165275 0.0161151 0.0155089 0.0149362 0.0144107 0.0139277 0.0135042 0.0130867 0.0126373 0.0121983 0.0117613 0.0114187 0.0110245 0.0105934 0.0101747 0.00975536 0.00938019 0.00905667 0.00869891 0.00840711 0.00810169 0.00782224 0.00752291 0.00721955 0.00690586 0.00658835 0.00630425 0.00605221 0.00579393 0.00549591 0.00520901 0.00496102 0.00469104 0.00444413 0.00423549 0.00402697 0.00380334 0.00358182 0.00337112 0.00318987 0.00299764 0.00282352 0.00268992 0.002525 0.00234727 0.00217028 0.00198696 0.00182628 0.00168717 0.00154208 0.00143659 0.00131304 0.00115283 0.00103867 0.000914276 0.000820047 0.000720436 0.00064141 0.00057778 0.000532619 ];
plot(Recall_LBI, Precision_LBI, ':c', 'linewidth', 2);
Recall_PCA = [1 0.998321 0.996383 0.995163 0.994157 0.993063 0.991839 0.990504 0.989047 0.987472 0.985781 0.98392 0.9819 0.979773 0.977539 0.975105 0.972539 0.969929 0.96717 0.964303 0.961299 0.958317 0.955276 0.952104 0.948903 0.945616 0.942243 0.93876 0.935235 0.931604 0.927958 0.924267 0.920463 0.916639 0.912756 0.908817 0.904842 0.90077 0.896605 0.8924 0.88806 0.883638 0.879097 0.87447 0.86975 0.865009 0.860204 0.855365 0.85049 0.845617 0.840668 0.835709 0.830703 0.825656 0.82056 0.815434 0.810266 0.805075 0.799809 0.7945 0.789149 0.783762 0.778373 0.77301 0.767628 0.762215 0.75678 0.751315 0.745836 0.740312 0.734753 0.729188 0.723594 0.717961 0.712355 0.706671 0.700958 0.695253 0.689533 0.683724 0.677958 0.672171 0.666381 0.660578 0.654781 0.648974 0.643158 0.637375 0.631656 0.625928 0.620194 0.614424 0.608673 0.602925 0.597167 0.591419 0.585729 0.580036 0.574379 0.568663 0.562895 0.557141 0.55145 0.545806 0.540192 0.53461 0.529075 0.523534 0.518004 0.512462 0.506934 0.501406 0.495883 0.490396 0.484928 0.479522 0.474163 0.468835 0.463522 0.458252 0.453007 0.447717 0.44241 0.437115 0.431882 0.426664 0.421415 0.416163 0.410919 0.405716 0.400501 0.395335 0.390178 0.385047 0.379939 0.374855 0.36978 0.364713 0.359696 0.354659 0.349694 0.344804 0.34 0.33526 0.330519 0.325766 0.321063 0.316377 0.311779 0.307214 0.302696 0.298198 0.293695 0.289229 0.284812 0.280457 0.276128 0.271844 0.267594 0.263434 0.25931 0.255199 0.25116 0.247194 0.243257 0.239344 0.235431 0.231563 0.227751 0.223949 0.220158 0.216399 0.212729 0.209064 0.205407 0.201796 0.198276 0.194771 0.191293 0.187835 0.184424 0.181043 0.177719 0.174403 0.171138 0.167889 0.164692 0.161509 0.158397 0.155294 0.152255 0.149247 0.146278 0.143312 0.14037 0.137407 0.134451 0.131526 0.128671 0.125817 0.123066 0.120363 0.117672 0.115034 0.112413 0.109813 0.107282 0.104763 0.102271 0.0998287 0.0974552 0.0950841 0.0927334 0.0904003 0.0881369 0.0858684 0.0836596 0.0814897 0.0793179 0.0772205 0.075159 0.0731289 0.0711094 0.0691465 0.067178 0.0652414 0.0633032 0.0613514 0.0594694 0.0576375 0.0558256 0.0540755 0.0523651 0.050676 0.0490019 0.0473618 0.0457522 0.0441672 0.0426322 0.041134 0.0396601 0.0382439 0.0368792 0.0354988 0.03416 0.0328604 0.031614 0.0304092 0.0292365 0.0280888 0.0269838 0.0259171 0.0249029 0.0239393 0.0229775 0.0219869 ];
Precision_PCA = [0.238314 0.244663 0.251259 0.257459 0.263977 0.270735 0.277605 0.284446 0.291278 0.29817 0.305053 0.311958 0.318829 0.325693 0.332501 0.339284 0.346009 0.352691 0.35926 0.365747 0.372156 0.378564 0.384864 0.391039 0.397162 0.403224 0.409207 0.415115 0.420963 0.426699 0.432325 0.437867 0.443324 0.448686 0.453972 0.459174 0.464305 0.46935 0.474305 0.479188 0.483979 0.488748 0.493421 0.498003 0.502516 0.506971 0.511369 0.515685 0.519952 0.524161 0.528333 0.532453 0.536505 0.540508 0.544458 0.548363 0.552219 0.556003 0.55973 0.563403 0.566997 0.570528 0.57403 0.577483 0.580893 0.584209 0.587482 0.590709 0.593915 0.597072 0.600169 0.603244 0.606279 0.609272 0.612219 0.615113 0.617975 0.62081 0.62359 0.626304 0.629014 0.631673 0.634253 0.636763 0.63925 0.6417 0.644109 0.646485 0.64886 0.651178 0.65348 0.655744 0.657962 0.660146 0.662277 0.664379 0.666484 0.668584 0.670625 0.672614 0.674547 0.676394 0.678219 0.680039 0.681811 0.683616 0.685377 0.687117 0.6888 0.690412 0.691963 0.693485 0.694956 0.696407 0.697821 0.699258 0.700696 0.702084 0.703394 0.704725 0.706077 0.707375 0.708621 0.709849 0.71107 0.712186 0.713286 0.714349 0.715356 0.716341 0.717281 0.71821 0.719134 0.720051 0.720944 0.721838 0.72265 0.723436 0.724177 0.724873 0.725573 0.726287 0.726971 0.727606 0.728187 0.728779 0.729365 0.729935 0.730462 0.731013 0.731541 0.732068 0.732565 0.733043 0.733447 0.733929 0.734359 0.734797 0.735214 0.735607 0.736004 0.736409 0.736796 0.737145 0.73753 0.73791 0.738248 0.738584 0.738972 0.73932 0.739633 0.739896 0.74017 0.740463 0.740782 0.74114 0.741486 0.741867 0.742198 0.742494 0.742827 0.743088 0.7433 0.743532 0.743811 0.744045 0.744304 0.744467 0.744687 0.744925 0.745178 0.745489 0.745771 0.74597 0.746087 0.746184 0.746257 0.746386 0.74657 0.74674 0.746928 0.747171 0.74733 0.747471 0.747636 0.747799 0.748044 0.748177 0.748239 0.748359 0.748513 0.748672 0.748774 0.748901 0.74904 0.74921 0.749388 0.749545 0.749626 0.749849 0.75008 0.75031 0.75055 0.750762 0.750914 0.751067 0.751176 0.751296 0.751352 0.75141 0.751486 0.751494 0.751607 0.751668 0.751641 0.751593 0.751582 0.751598 0.751641 0.751641 0.75166 0.751696 0.751766 0.751805 0.751884 0.751881 0.752105 0.752283 0.752448 0.752704 0.752938 0.753341 0.753653 0.754215 0.754753 0.755284 ];
TPR_PCA = [1 0.998321 0.996383 0.995163 0.994157 0.993063 0.991839 0.990504 0.989047 0.987472 0.985781 0.98392 0.9819 0.979773 0.977539 0.975105 0.972539 0.969929 0.96717 0.964303 0.961299 0.958317 0.955276 0.952104 0.948903 0.945616 0.942243 0.93876 0.935235 0.931604 0.927958 0.924267 0.920463 0.916639 0.912756 0.908817 0.904842 0.90077 0.896605 0.8924 0.88806 0.883638 0.879097 0.87447 0.86975 0.865009 0.860204 0.855365 0.85049 0.845617 0.840668 0.835709 0.830703 0.825656 0.82056 0.815434 0.810266 0.805075 0.799809 0.7945 0.789149 0.783762 0.778373 0.77301 0.767628 0.762215 0.75678 0.751315 0.745836 0.740312 0.734753 0.729188 0.723594 0.717961 0.712355 0.706671 0.700958 0.695253 0.689533 0.683724 0.677958 0.672171 0.666381 0.660578 0.654781 0.648974 0.643158 0.637375 0.631656 0.625928 0.620194 0.614424 0.608673 0.602925 0.597167 0.591419 0.585729 0.580036 0.574379 0.568663 0.562895 0.557141 0.55145 0.545806 0.540192 0.53461 0.529075 0.523534 0.518004 0.512462 0.506934 0.501406 0.495883 0.490396 0.484928 0.479522 0.474163 0.468835 0.463522 0.458252 0.453007 0.447717 0.44241 0.437115 0.431882 0.426664 0.421415 0.416163 0.410919 0.405716 0.400501 0.395335 0.390178 0.385047 0.379939 0.374855 0.36978 0.364713 0.359696 0.354659 0.349694 0.344804 0.34 0.33526 0.330519 0.325766 0.321063 0.316377 0.311779 0.307214 0.302696 0.298198 0.293695 0.289229 0.284812 0.280457 0.276128 0.271844 0.267594 0.263434 0.25931 0.255199 0.25116 0.247194 0.243257 0.239344 0.235431 0.231563 0.227751 0.223949 0.220158 0.216399 0.212729 0.209064 0.205407 0.201796 0.198276 0.194771 0.191293 0.187835 0.184424 0.181043 0.177719 0.174403 0.171138 0.167889 0.164692 0.161509 0.158397 0.155294 0.152255 0.149247 0.146278 0.143312 0.14037 0.137407 0.134451 0.131526 0.128671 0.125817 0.123066 0.120363 0.117672 0.115034 0.112413 0.109813 0.107282 0.104763 0.102271 0.0998287 0.0974552 0.0950841 0.0927334 0.0904003 0.0881369 0.0858684 0.0836596 0.0814897 0.0793179 0.0772205 0.075159 0.0731289 0.0711094 0.0691465 0.067178 0.0652414 0.0633032 0.0613514 0.0594694 0.0576375 0.0558256 0.0540755 0.0523651 0.050676 0.0490019 0.0473618 0.0457522 0.0441672 0.0426322 0.041134 0.0396601 0.0382439 0.0368792 0.0354988 0.03416 0.0328604 0.031614 0.0304092 0.0292365 0.0280888 0.0269838 0.0259171 0.0249029 0.0239393 0.0229775 0.0219869 ];
FPR_PCA = [1 0.962668 0.926542 0.896353 0.867397 0.839201 0.812033 0.785839 0.760639 0.736362 0.713142 0.690731 0.669302 0.648677 0.628897 0.60987 0.591646 0.574154 0.557387 0.541261 0.525731 0.510759 0.496421 0.482644 0.469355 0.456533 0.44418 0.432249 0.420705 0.409589 0.39889 0.388547 0.378523 0.368863 0.359513 0.350466 0.34169 0.333157 0.324904 0.316939 0.309225 0.301704 0.294403 0.287324 0.280452 0.273771 0.267264 0.260943 0.254774 0.248769 0.242919 0.237208 0.231651 0.226217 0.220931 0.215777 0.210758 0.205886 0.201138 0.196508 0.192017 0.187659 0.183395 0.179252 0.175212 0.171294 0.167475 0.163747 0.160101 0.156541 0.153064 0.149671 0.146342 0.143083 0.139884 0.136754 0.133694 0.130696 0.127767 0.12491 0.12211 0.119375 0.116708 0.1141 0.111544 0.10905 0.106614 0.104242 0.101915 0.0996439 0.0974155 0.0952353 0.0931089 0.0910275 0.088981 0.0869908 0.0850381 0.0831288 0.0812694 0.0794483 0.0776595 0.0759195 0.0742149 0.0725515 0.0709206 0.069321 0.0677676 0.06624 0.0647564 0.0633096 0.0619057 0.0605297 0.059184 0.0578679 0.0565792 0.0553112 0.0540689 0.0528578 0.0516841 0.0505236 0.0493902 0.0482867 0.0472081 0.0461522 0.0451166 0.044112 0.0431279 0.0421656 0.0412257 0.0403063 0.0394094 0.0385324 0.0376738 0.0368317 0.0360019 0.0351918 0.0344089 0.0336359 0.0328843 0.032144 0.0314234 0.030712 0.0300155 0.02934 0.0286787 0.0280318 0.0273981 0.026779 0.0261755 0.0255812 0.0249946 0.0244216 0.0238586 0.0233097 0.0227773 0.0222486 0.021731 0.0212258 0.0207329 0.020255 0.0197845 0.0193221 0.0188716 0.0184326 0.0179971 0.0175708 0.0171536 0.0167418 0.0163436 0.0159527 0.0155737 0.0152042 0.0148435 0.0144902 0.0141404 0.0138007 0.0134688 0.0131412 0.0128222 0.0125119 0.0122071 0.0119136 0.0116251 0.0113399 0.0110616 0.0107902 0.010525 0.0102698 0.0100176 0.00977065 0.00952938 0.00928829 0.00905579 0.00882767 0.00860816 0.00839188 0.00818558 0.00798243 0.00778431 0.00758988 0.00740285 0.00721913 0.00703846 0.00686509 0.00669477 0.00652859 0.00636227 0.00620217 0.00604461 0.00588825 0.0057364 0.0055885 0.00544356 0.00530109 0.00516169 0.00502617 0.00489424 0.00476473 0.00463954 0.00451128 0.00438786 0.00427013 0.00415391 0.00403836 0.00392743 0.0038181 0.00371242 0.0036076 0.00350548 0.00340998 0.0033146 0.0032206 0.0031255 0.00303406 0.00294655 0.00286103 0.00277593 0.00269275 0.00260984 0.00253183 0.00245508 0.00237892 0.00230322 0.00222971 0.00215605 0.00208623 0.002017 0.00195032 0.00188458 0.00182068 0.00175774 0.0016947 0.00163373 0.00157324 0.00151469 0.00145588 ];
plot(Recall_PCA, Precision_PCA, ':m', 'linewidth', 2);
Recall_DRFI = [1 0.99826 0.997113 0.995665 0.993997 0.991584 0.989559 0.987686 0.985425 0.983564 0.981116 0.978454 0.974456 0.971706 0.969166 0.965986 0.963016 0.960552 0.957954 0.954931 0.952464 0.949887 0.947969 0.94512 0.942646 0.939977 0.937963 0.935334 0.931806 0.929107 0.92686 0.924225 0.921167 0.918229 0.915043 0.912505 0.909206 0.906324 0.903378 0.900599 0.897697 0.894965 0.892292 0.889333 0.886747 0.88398 0.881167 0.878277 0.875669 0.872927 0.869783 0.866154 0.863249 0.860735 0.858363 0.855649 0.85215 0.849276 0.845917 0.842943 0.8395 0.836456 0.833143 0.830195 0.827407 0.825095 0.821891 0.818997 0.816191 0.813333 0.810429 0.807877 0.804414 0.801629 0.798254 0.794617 0.79208 0.789579 0.786597 0.783921 0.780947 0.778309 0.775694 0.772565 0.76969 0.766725 0.763931 0.761116 0.757078 0.753926 0.751309 0.748364 0.745642 0.742639 0.739285 0.735982 0.733166 0.730128 0.72629 0.722925 0.718745 0.715075 0.712349 0.709357 0.706123 0.702719 0.699902 0.697101 0.694169 0.691232 0.688339 0.685216 0.681667 0.67863 0.675603 0.671446 0.668398 0.665074 0.661963 0.658931 0.655909 0.653495 0.650734 0.647569 0.644367 0.640385 0.636858 0.632368 0.62948 0.626057 0.622029 0.618975 0.615973 0.612963 0.609877 0.606201 0.602156 0.598209 0.595192 0.592301 0.588633 0.585826 0.583273 0.580098 0.576523 0.573445 0.570356 0.566884 0.562515 0.558912 0.554736 0.550452 0.547037 0.543281 0.539687 0.536162 0.532875 0.529826 0.526702 0.523152 0.519278 0.51542 0.512095 0.508176 0.50397 0.499583 0.495288 0.491284 0.487703 0.483881 0.48011 0.47697 0.473213 0.470406 0.467313 0.462471 0.458868 0.454618 0.450857 0.446779 0.443017 0.439193 0.435351 0.43147 0.427348 0.423163 0.418855 0.414461 0.410821 0.405976 0.401971 0.397329 0.392923 0.388967 0.383594 0.379353 0.375022 0.370053 0.365699 0.362106 0.357498 0.353387 0.348799 0.345203 0.340652 0.335314 0.330509 0.326096 0.32171 0.317888 0.312957 0.30877 0.303564 0.299226 0.294504 0.289352 0.28516 0.280567 0.276748 0.271592 0.266498 0.261356 0.25671 0.251209 0.244751 0.238559 0.234627 0.230226 0.225602 0.220729 0.215482 0.210074 0.204978 0.199058 0.193338 0.186987 0.180167 0.173808 0.16753 0.159925 0.151982 0.145068 0.13823 0.12976 0.123208 0.11528 0.107319 0.0997816 0.0925689 0.0838998 0.0758373 0.0674244 0.0589464 0.0496334 0.0395798 0.0267037 ];
Precision_DRFI = [0.238314 0.273392 0.300453 0.323017 0.343068 0.360118 0.375946 0.390805 0.404137 0.417242 0.42976 0.441311 0.451609 0.462205 0.472441 0.481757 0.49075 0.499659 0.508428 0.516687 0.525947 0.533636 0.540782 0.547821 0.554992 0.56176 0.568942 0.575101 0.581589 0.587712 0.593593 0.599318 0.604394 0.610114 0.614963 0.62029 0.625619 0.630654 0.635241 0.639974 0.64441 0.649007 0.652923 0.656372 0.660502 0.664587 0.668869 0.672668 0.677156 0.681091 0.684839 0.688365 0.691536 0.695081 0.698437 0.701714 0.705053 0.708147 0.711136 0.714028 0.716863 0.719883 0.722557 0.725333 0.727956 0.730852 0.733366 0.735744 0.738314 0.741141 0.743276 0.746129 0.748301 0.750537 0.75276 0.755085 0.757197 0.759747 0.762203 0.76495 0.767124 0.769288 0.771592 0.773469 0.775889 0.778028 0.780458 0.782584 0.784695 0.786497 0.788745 0.790938 0.792596 0.795016 0.79636 0.797947 0.799741 0.801502 0.802997 0.804712 0.805769 0.807312 0.809023 0.811096 0.812646 0.814145 0.816003 0.817411 0.818754 0.820315 0.822405 0.823888 0.825122 0.82626 0.827948 0.828999 0.830866 0.832163 0.833456 0.835363 0.836524 0.838276 0.840027 0.841243 0.842313 0.843359 0.844284 0.844819 0.845999 0.846945 0.848244 0.849796 0.850701 0.851646 0.85342 0.854214 0.854811 0.855377 0.856333 0.858313 0.859438 0.860642 0.862119 0.863827 0.864918 0.865843 0.867424 0.868606 0.86992 0.871059 0.872114 0.872567 0.873795 0.874473 0.875782 0.87718 0.877969 0.878759 0.880328 0.88072 0.881593 0.883032 0.883755 0.88459 0.885343 0.885615 0.88629 0.886679 0.8876 0.888134 0.888727 0.889819 0.890777 0.891781 0.892797 0.893503 0.894289 0.895205 0.895441 0.895418 0.896128 0.896294 0.897122 0.89707 0.897898 0.899423 0.900678 0.90099 0.901666 0.902345 0.902663 0.90337 0.90494 0.905088 0.90553 0.907057 0.907582 0.908246 0.908999 0.909472 0.909961 0.909737 0.908659 0.908684 0.909274 0.909196 0.909483 0.910366 0.910829 0.911083 0.911172 0.911297 0.91206 0.911788 0.912244 0.912438 0.913502 0.913705 0.914401 0.913284 0.913197 0.913322 0.91359 0.913447 0.912675 0.912893 0.913303 0.914895 0.915428 0.916744 0.916946 0.915897 0.915918 0.916544 0.9171 0.918195 0.918107 0.917911 0.920295 0.919949 0.918781 0.919368 0.919772 0.919238 0.920375 0.920468 0.920937 0.921863 0.921721 0.921585 0.920844 0.919049 0.918502 0.917633 0.9166 0.916251 ];
TPR_DRFI = [1 0.99826 0.997113 0.995665 0.993997 0.991584 0.989559 0.987686 0.985425 0.983564 0.981116 0.978454 0.974456 0.971706 0.969166 0.965986 0.963016 0.960552 0.957954 0.954931 0.952464 0.949887 0.947969 0.94512 0.942646 0.939977 0.937963 0.935334 0.931806 0.929107 0.92686 0.924225 0.921167 0.918229 0.915043 0.912505 0.909206 0.906324 0.903378 0.900599 0.897697 0.894965 0.892292 0.889333 0.886747 0.88398 0.881167 0.878277 0.875669 0.872927 0.869783 0.866154 0.863249 0.860735 0.858363 0.855649 0.85215 0.849276 0.845917 0.842943 0.8395 0.836456 0.833143 0.830195 0.827407 0.825095 0.821891 0.818997 0.816191 0.813333 0.810429 0.807877 0.804414 0.801629 0.798254 0.794617 0.79208 0.789579 0.786597 0.783921 0.780947 0.778309 0.775694 0.772565 0.76969 0.766725 0.763931 0.761116 0.757078 0.753926 0.751309 0.748364 0.745642 0.742639 0.739285 0.735982 0.733166 0.730128 0.72629 0.722925 0.718745 0.715075 0.712349 0.709357 0.706123 0.702719 0.699902 0.697101 0.694169 0.691232 0.688339 0.685216 0.681667 0.67863 0.675603 0.671446 0.668398 0.665074 0.661963 0.658931 0.655909 0.653495 0.650734 0.647569 0.644367 0.640385 0.636858 0.632368 0.62948 0.626057 0.622029 0.618975 0.615973 0.612963 0.609877 0.606201 0.602156 0.598209 0.595192 0.592301 0.588633 0.585826 0.583273 0.580098 0.576523 0.573445 0.570356 0.566884 0.562515 0.558912 0.554736 0.550452 0.547037 0.543281 0.539687 0.536162 0.532875 0.529826 0.526702 0.523152 0.519278 0.51542 0.512095 0.508176 0.50397 0.499583 0.495288 0.491284 0.487703 0.483881 0.48011 0.47697 0.473213 0.470406 0.467313 0.462471 0.458868 0.454618 0.450857 0.446779 0.443017 0.439193 0.435351 0.43147 0.427348 0.423163 0.418855 0.414461 0.410821 0.405976 0.401971 0.397329 0.392923 0.388967 0.383594 0.379353 0.375022 0.370053 0.365699 0.362106 0.357498 0.353387 0.348799 0.345203 0.340652 0.335314 0.330509 0.326096 0.32171 0.317888 0.312957 0.30877 0.303564 0.299226 0.294504 0.289352 0.28516 0.280567 0.276748 0.271592 0.266498 0.261356 0.25671 0.251209 0.244751 0.238559 0.234627 0.230226 0.225602 0.220729 0.215482 0.210074 0.204978 0.199058 0.193338 0.186987 0.180167 0.173808 0.16753 0.159925 0.151982 0.145068 0.13823 0.12976 0.123208 0.11528 0.107319 0.0997816 0.0925689 0.0838998 0.0758373 0.0674244 0.0589464 0.0496334 0.0395798 0.0267037 ];
FPR_DRFI = [1 0.849128 0.751926 0.683308 0.627718 0.584586 0.54703 0.51427 0.485994 0.459825 0.435687 0.413746 0.394258 0.376117 0.359462 0.344709 0.330839 0.317696 0.30489 0.293251 0.28171 0.271904 0.262929 0.254203 0.245936 0.238076 0.230694 0.223796 0.216477 0.209941 0.203914 0.198144 0.1928 0.187295 0.182218 0.177072 0.171891 0.167291 0.162891 0.158837 0.154771 0.150736 0.147317 0.144169 0.140652 0.137287 0.134106 0.130913 0.127687 0.124432 0.12166 0.118851 0.116258 0.113884 0.111561 0.10912 0.106563 0.10431 0.102078 0.0998505 0.097722 0.0957129 0.0937888 0.0918191 0.0901199 0.0883315 0.0866837 0.0851709 0.0837336 0.0820727 0.0806687 0.0790909 0.0777307 0.076421 0.0750131 0.0734788 0.072269 0.0710668 0.0697487 0.0683741 0.0672502 0.066043 0.0648528 0.0637183 0.0624872 0.0612692 0.0599954 0.0588545 0.0577344 0.0567327 0.0557306 0.0547235 0.0539068 0.0529104 0.0520887 0.0512074 0.0503187 0.0494649 0.0485754 0.0477033 0.0467016 0.0458246 0.0450275 0.0441386 0.0433471 0.0426364 0.0417872 0.0411408 0.0403921 0.0396534 0.0388675 0.0381959 0.0375178 0.036915 0.036229 0.0356013 0.0348334 0.0342267 0.0336828 0.0329779 0.032448 0.0318087 0.0311614 0.0306352 0.0301673 0.0296296 0.0290893 0.0285705 0.0280416 0.0275558 0.027012 0.0264598 0.0260345 0.0256016 0.0249887 0.024563 0.0241504 0.0237689 0.0233258 0.0228832 0.0223442 0.0219539 0.0214935 0.0209798 0.020568 0.0201831 0.0196739 0.0192037 0.0188266 0.0183702 0.0179745 0.0176301 0.0172609 0.0169086 0.0165615 0.0161507 0.0159053 0.0156116 0.0153005 0.0149996 0.0146293 0.0142681 0.0140229 0.013741 0.0134067 0.0131857 0.0129275 0.0126942 0.0123768 0.0121351 0.0118573 0.0115515 0.0112493 0.0110236 0.0108055 0.0105488 0.0103274 0.0101083 0.0099423 0.00976064 0.00958816 0.0094342 0.00925786 0.0090894 0.00886623 0.00860396 0.00841693 0.00824997 0.00808784 0.00786479 0.00770978 0.00752284 0.00726244 0.00713966 0.00688233 0.00671172 0.00652673 0.00637542 0.00620097 0.00604615 0.00586285 0.00572326 0.0056124 0.00548173 0.00532859 0.00521708 0.00507987 0.00491556 0.00475394 0.00459493 0.00447708 0.00435445 0.0042349 0.00414442 0.004032 0.00389865 0.00378219 0.00369799 0.00360578 0.00339113 0.00327387 0.00313304 0.0029696 0.00286978 0.00278986 0.00265528 0.00248755 0.00232127 0.00216556 0.00204617 0.00197143 0.00184386 0.00178196 0.00167972 0.00161007 0.00152225 0.00145497 0.00137896 0.00127921 0.00122192 0.001136 0.00105029 0.000989019 0.000923311 0.000865848 0.000799238 0.00076511 0.000716576 0.000653245 0.000601038 0.000546582 0.00047085 0.000420226 0.000376099 0.000286056 0.000210622 ];
plot(Recall_DRFI, Precision_DRFI, ':y', 'linewidth', 2);
Recall_GMR = [1 0.989934 0.976386 0.966153 0.95733 0.950095 0.943439 0.937124 0.931102 0.926076 0.920962 0.915887 0.91037 0.905485 0.901141 0.896401 0.892356 0.887898 0.883216 0.877959 0.872961 0.868495 0.863875 0.859855 0.854654 0.850508 0.846602 0.842496 0.839193 0.835728 0.831897 0.82901 0.825278 0.821693 0.817921 0.81449 0.811263 0.807512 0.804351 0.800494 0.796462 0.792801 0.789608 0.786419 0.782808 0.779994 0.776672 0.772901 0.769823 0.766807 0.763998 0.760564 0.757407 0.754318 0.75082 0.747716 0.745189 0.742449 0.738563 0.735535 0.732133 0.729024 0.726399 0.72357 0.721035 0.71784 0.714658 0.71105 0.708618 0.705706 0.702793 0.70002 0.697124 0.694202 0.690431 0.687758 0.684525 0.682236 0.679663 0.67664 0.673922 0.671296 0.668162 0.665186 0.662706 0.66026 0.657861 0.655402 0.65331 0.650675 0.647848 0.645138 0.642331 0.639113 0.636732 0.63404 0.631464 0.628973 0.626322 0.623319 0.620671 0.617428 0.613982 0.611571 0.609147 0.606425 0.604077 0.601665 0.598807 0.596161 0.593188 0.591203 0.58819 0.58508 0.582307 0.579515 0.576424 0.573591 0.570673 0.567816 0.564402 0.561858 0.559098 0.556271 0.553541 0.55123 0.548237 0.545812 0.542883 0.540016 0.537666 0.535397 0.532536 0.529824 0.527354 0.524423 0.522106 0.519098 0.516261 0.513286 0.509825 0.50714 0.504318 0.50193 0.499606 0.496483 0.492722 0.489788 0.486624 0.483331 0.479682 0.475834 0.47252 0.469088 0.466131 0.462534 0.459359 0.455869 0.452423 0.44973 0.446303 0.442695 0.439627 0.43637 0.432829 0.428795 0.426067 0.423066 0.420227 0.417239 0.413835 0.411005 0.407555 0.404906 0.401584 0.398701 0.394958 0.391913 0.388729 0.386121 0.382929 0.380004 0.377359 0.374672 0.371796 0.369155 0.36627 0.363449 0.360322 0.356731 0.353637 0.351283 0.348461 0.345263 0.342495 0.33932 0.336521 0.333326 0.33036 0.326918 0.324177 0.321007 0.317747 0.314266 0.310357 0.307588 0.304654 0.302124 0.298579 0.295142 0.292146 0.28884 0.285739 0.282685 0.279156 0.275344 0.271917 0.268041 0.265028 0.261071 0.257405 0.253513 0.25018 0.246396 0.242288 0.237656 0.234183 0.229798 0.225397 0.22158 0.216615 0.212481 0.20756 0.202667 0.197486 0.192568 0.188292 0.183948 0.179162 0.174667 0.170306 0.164576 0.159051 0.153208 0.146934 0.139929 0.134061 0.127328 0.119409 0.109988 0.101747 0.0919535 0.0820195 0.0703904 0.0557097 0.0370516 ];
Precision_GMR = [0.238314 0.285325 0.333021 0.367924 0.395308 0.416501 0.43388 0.449421 0.463225 0.475739 0.487475 0.499106 0.510109 0.519495 0.527993 0.536886 0.54494 0.552327 0.559532 0.566015 0.571599 0.577515 0.582993 0.588728 0.594438 0.599846 0.604805 0.609742 0.615083 0.619504 0.624537 0.628987 0.633156 0.63759 0.641217 0.645231 0.648947 0.652801 0.656989 0.661048 0.664406 0.66733 0.670339 0.673037 0.67628 0.679151 0.682071 0.685205 0.687629 0.690962 0.693545 0.697224 0.699455 0.701777 0.704178 0.705978 0.708423 0.710484 0.712505 0.71489 0.716771 0.718713 0.720697 0.723131 0.725035 0.727235 0.729523 0.731531 0.733702 0.736227 0.738534 0.740149 0.743045 0.744708 0.746052 0.747067 0.748335 0.74991 0.751612 0.753482 0.755278 0.757506 0.758719 0.760068 0.761715 0.762998 0.76468 0.766279 0.767689 0.769273 0.770516 0.772369 0.774016 0.775441 0.776811 0.778029 0.7796 0.780828 0.78202 0.783049 0.784138 0.785095 0.786458 0.787772 0.788944 0.790037 0.791247 0.792509 0.793308 0.794583 0.795729 0.79742 0.797954 0.79929 0.800211 0.801176 0.802123 0.803306 0.804752 0.805403 0.806279 0.807648 0.80887 0.809918 0.811408 0.812773 0.814109 0.814804 0.81567 0.816808 0.818337 0.8193 0.820182 0.821246 0.822427 0.823731 0.824827 0.825305 0.825968 0.82664 0.827214 0.828517 0.829184 0.830144 0.831198 0.832425 0.83328 0.833892 0.834538 0.834795 0.835582 0.836492 0.837117 0.838024 0.838341 0.838791 0.839389 0.83964 0.840434 0.841102 0.840953 0.841521 0.841515 0.842081 0.842205 0.84253 0.842916 0.843644 0.843889 0.84463 0.844649 0.844847 0.844832 0.845464 0.84593 0.846685 0.846679 0.847545 0.847867 0.847993 0.847757 0.847501 0.848235 0.848767 0.848774 0.848777 0.849415 0.849882 0.850166 0.850289 0.850569 0.851475 0.85178 0.851957 0.852192 0.85285 0.85311 0.853411 0.853203 0.853275 0.853672 0.854873 0.855861 0.855957 0.855981 0.856108 0.856225 0.855984 0.85573 0.855741 0.856068 0.856899 0.857319 0.857493 0.857899 0.857916 0.857923 0.857912 0.858471 0.859083 0.858914 0.859096 0.859487 0.859765 0.860492 0.860451 0.860768 0.86058 0.861006 0.861055 0.860566 0.860842 0.86029 0.859839 0.859545 0.859352 0.859181 0.859033 0.859196 0.85972 0.859503 0.859701 0.859398 0.860538 0.85997 0.859798 0.859213 0.859848 0.860339 0.8595 0.860769 0.8616 0.862783 0.862913 0.865834 0.864974 ];
TPR_GMR = [1 0.989934 0.976386 0.966153 0.95733 0.950095 0.943439 0.937124 0.931102 0.926076 0.920962 0.915887 0.91037 0.905485 0.901141 0.896401 0.892356 0.887898 0.883216 0.877959 0.872961 0.868495 0.863875 0.859855 0.854654 0.850508 0.846602 0.842496 0.839193 0.835728 0.831897 0.82901 0.825278 0.821693 0.817921 0.81449 0.811263 0.807512 0.804351 0.800494 0.796462 0.792801 0.789608 0.786419 0.782808 0.779994 0.776672 0.772901 0.769823 0.766807 0.763998 0.760564 0.757407 0.754318 0.75082 0.747716 0.745189 0.742449 0.738563 0.735535 0.732133 0.729024 0.726399 0.72357 0.721035 0.71784 0.714658 0.71105 0.708618 0.705706 0.702793 0.70002 0.697124 0.694202 0.690431 0.687758 0.684525 0.682236 0.679663 0.67664 0.673922 0.671296 0.668162 0.665186 0.662706 0.66026 0.657861 0.655402 0.65331 0.650675 0.647848 0.645138 0.642331 0.639113 0.636732 0.63404 0.631464 0.628973 0.626322 0.623319 0.620671 0.617428 0.613982 0.611571 0.609147 0.606425 0.604077 0.601665 0.598807 0.596161 0.593188 0.591203 0.58819 0.58508 0.582307 0.579515 0.576424 0.573591 0.570673 0.567816 0.564402 0.561858 0.559098 0.556271 0.553541 0.55123 0.548237 0.545812 0.542883 0.540016 0.537666 0.535397 0.532536 0.529824 0.527354 0.524423 0.522106 0.519098 0.516261 0.513286 0.509825 0.50714 0.504318 0.50193 0.499606 0.496483 0.492722 0.489788 0.486624 0.483331 0.479682 0.475834 0.47252 0.469088 0.466131 0.462534 0.459359 0.455869 0.452423 0.44973 0.446303 0.442695 0.439627 0.43637 0.432829 0.428795 0.426067 0.423066 0.420227 0.417239 0.413835 0.411005 0.407555 0.404906 0.401584 0.398701 0.394958 0.391913 0.388729 0.386121 0.382929 0.380004 0.377359 0.374672 0.371796 0.369155 0.36627 0.363449 0.360322 0.356731 0.353637 0.351283 0.348461 0.345263 0.342495 0.33932 0.336521 0.333326 0.33036 0.326918 0.324177 0.321007 0.317747 0.314266 0.310357 0.307588 0.304654 0.302124 0.298579 0.295142 0.292146 0.28884 0.285739 0.282685 0.279156 0.275344 0.271917 0.268041 0.265028 0.261071 0.257405 0.253513 0.25018 0.246396 0.242288 0.237656 0.234183 0.229798 0.225397 0.22158 0.216615 0.212481 0.20756 0.202667 0.197486 0.192568 0.188292 0.183948 0.179162 0.174667 0.170306 0.164576 0.159051 0.153208 0.146934 0.139929 0.134061 0.127328 0.119409 0.109988 0.101747 0.0919535 0.0820195 0.0703904 0.0557097 0.0370516 ];
FPR_GMR = [1 0.835067 0.711341 0.633703 0.578148 0.535687 0.501389 0.472051 0.446655 0.424463 0.404686 0.386528 0.369555 0.355204 0.342351 0.329697 0.318453 0.308324 0.298591 0.289186 0.280912 0.272563 0.264479 0.256908 0.249065 0.242134 0.235387 0.228828 0.22265 0.21701 0.211253 0.206521 0.201973 0.197825 0.193925 0.189728 0.185974 0.182144 0.178173 0.174345 0.170544 0.167419 0.164168 0.161143 0.158002 0.155129 0.152158 0.148723 0.145736 0.142535 0.139982 0.137394 0.135095 0.132647 0.130356 0.128156 0.125753 0.123651 0.121409 0.119311 0.117333 0.115528 0.113708 0.111828 0.110065 0.108274 0.106243 0.104376 0.102577 0.100858 0.0991213 0.0973047 0.0953439 0.09377 0.0921452 0.0908763 0.0894228 0.088026 0.0866692 0.0851964 0.0838543 0.0822735 0.0809484 0.0795984 0.0784858 0.0773027 0.0759761 0.0747909 0.0736084 0.0724121 0.0710619 0.0696076 0.0682719 0.0671145 0.066005 0.0649386 0.0638582 0.0628107 0.0619461 0.061074 0.0601266 0.0591724 0.0580655 0.0570228 0.0560883 0.0552372 0.0543976 0.0536634 0.0529656 0.0521627 0.05138 0.0504799 0.0495863 0.0487622 0.0478426 0.0470155 0.0462782 0.0455957 0.0448407 0.0441982 0.0436045 0.0427677 0.0421027 0.0413959 0.0406589 0.0399234 0.039102 0.0386043 0.0380783 0.0374677 0.0367998 0.0362259 0.035593 0.035071 0.0344539 0.0337853 0.0332685 0.0327228 0.0322069 0.0317273 0.0312243 0.0306178 0.0301373 0.0295948 0.0290729 0.0285781 0.0280858 0.0276137 0.0270334 0.0267029 0.0262397 0.0257122 0.0252228 0.0247292 0.0243692 0.023925 0.0235568 0.0232283 0.022757 0.0224097 0.022034 0.0215426 0.0211934 0.0209042 0.0205361 0.0201748 0.0199175 0.0195441 0.0191612 0.0188853 0.018603 0.0183144 0.0180841 0.017791 0.0175091 0.0172169 0.0169222 0.0166344 0.01637 0.0160847 0.0158869 0.0156933 0.0154186 0.0151438 0.0148342 0.0146521 0.0143179 0.0141198 0.0138635 0.0135671 0.0133164 0.0131121 0.0129035 0.0127266 0.0125463 0.012332 0.0120973 0.0119072 0.01171 0.0114466 0.0112392 0.0110624 0.0108748 0.0106783 0.0104691 0.0103021 0.0101004 0.00995161 0.00973656 0.00950463 0.00929995 0.00908941 0.00892463 0.0088061 0.00858838 0.00835955 0.00815147 0.00796914 0.00778368 0.0075672 0.0074074 0.00728997 0.00716848 0.00697921 0.0067078 0.00652945 0.00635924 0.00619468 0.00600588 0.00582738 0.00569167 0.00551478 0.00538805 0.00520414 0.00510305 0.00494752 0.00478789 0.00461691 0.00440015 0.00421028 0.00406158 0.00387557 0.00367534 0.00348814 0.00325773 0.00310009 0.00290449 0.00269046 0.00251457 0.00232965 0.00206816 0.00182789 0.00164491 0.00144049 0.00114029 0.000918689 ];
plot(Recall_GMR, Precision_GMR, '--k', 'linewidth', 2);
Recall_HS = [1 0.993985 0.993985 0.993985 0.990697 0.989709 0.98853 0.986636 0.986294 0.983826 0.982451 0.981747 0.97864 0.977699 0.975106 0.972642 0.971261 0.968092 0.966638 0.964652 0.961127 0.958857 0.955714 0.953759 0.950541 0.947169 0.945499 0.943161 0.939984 0.937972 0.935665 0.931848 0.930398 0.92787 0.925907 0.922216 0.920043 0.916938 0.91413 0.911424 0.908401 0.905849 0.903774 0.901062 0.896947 0.895149 0.891744 0.888439 0.884605 0.881953 0.878384 0.874743 0.872919 0.870322 0.867719 0.864482 0.860762 0.858487 0.854208 0.850705 0.848346 0.844062 0.841634 0.838023 0.835081 0.832347 0.829357 0.82639 0.824243 0.82087 0.817745 0.814804 0.811957 0.808 0.804991 0.801593 0.798073 0.795194 0.792163 0.788917 0.785437 0.781598 0.776513 0.774294 0.772115 0.768713 0.765737 0.762895 0.759802 0.755309 0.751259 0.746095 0.743159 0.73991 0.737508 0.734055 0.730288 0.726957 0.723516 0.720658 0.716886 0.713582 0.709533 0.708532 0.704871 0.701531 0.698816 0.695522 0.692637 0.689618 0.68565 0.682804 0.67993 0.676234 0.673562 0.670421 0.666945 0.663995 0.661234 0.657922 0.65497 0.651454 0.64771 0.644296 0.641221 0.639009 0.635463 0.631476 0.630673 0.627419 0.623692 0.620547 0.61916 0.61513 0.611907 0.609425 0.606307 0.60372 0.600703 0.597353 0.594195 0.591197 0.588732 0.585355 0.581771 0.578918 0.575559 0.571942 0.568416 0.565681 0.562069 0.558389 0.554034 0.550362 0.5488 0.545241 0.541821 0.538946 0.536065 0.532931 0.529696 0.524978 0.522065 0.519018 0.514676 0.511448 0.507617 0.504465 0.500434 0.496587 0.493407 0.49014 0.485372 0.482511 0.47892 0.474493 0.471471 0.467137 0.464231 0.46222 0.457776 0.454557 0.450895 0.44649 0.442354 0.438886 0.435193 0.431517 0.428411 0.42514 0.42189 0.41944 0.414201 0.411948 0.407793 0.405214 0.401611 0.397664 0.393877 0.390423 0.386369 0.383012 0.379456 0.376785 0.372312 0.370401 0.366291 0.361378 0.357833 0.353878 0.350298 0.346241 0.343179 0.33962 0.335087 0.331828 0.328567 0.324082 0.319744 0.317282 0.312868 0.30967 0.307105 0.303384 0.299288 0.296958 0.292485 0.289013 0.287042 0.281091 0.278123 0.274959 0.268563 0.266558 0.26192 0.255897 0.253115 0.244962 0.240403 0.235843 0.227079 0.22415 0.217 0.20856 0.20618 0.190758 0.188584 0.184169 0.16593 0.164083 0.154726 0.137784 0.136499 0.0999074 0.0999074 0.0999074 ];
Precision_HS = [0.238314 0.263779 0.263779 0.263779 0.280994 0.281983 0.291555 0.298357 0.299617 0.316817 0.319328 0.323005 0.338421 0.341531 0.351207 0.359201 0.362866 0.374906 0.37893 0.385979 0.398788 0.400955 0.411301 0.419416 0.423046 0.432276 0.436494 0.442392 0.450973 0.455432 0.461806 0.468799 0.473456 0.481187 0.48644 0.492539 0.497083 0.504052 0.508132 0.513249 0.518103 0.522875 0.526224 0.531091 0.537645 0.541094 0.546354 0.550183 0.555347 0.559429 0.5629 0.5664 0.568238 0.572221 0.576004 0.579268 0.582972 0.586622 0.589048 0.593108 0.595825 0.598808 0.600373 0.603832 0.606937 0.610889 0.613361 0.61733 0.62067 0.624124 0.627063 0.630469 0.634221 0.637282 0.639184 0.642946 0.645859 0.648072 0.652509 0.655153 0.657322 0.660843 0.664854 0.667937 0.669905 0.672288 0.675104 0.678613 0.681638 0.683955 0.685467 0.688085 0.691052 0.69359 0.695721 0.698065 0.700281 0.702852 0.704457 0.706827 0.709333 0.712809 0.71539 0.717502 0.720671 0.722341 0.72487 0.72781 0.730691 0.731825 0.734835 0.737346 0.738846 0.740977 0.743351 0.745072 0.746642 0.748015 0.750685 0.752441 0.753451 0.755602 0.756638 0.758584 0.760069 0.760899 0.7622 0.764477 0.764916 0.766622 0.768947 0.770553 0.771835 0.774089 0.775553 0.776933 0.778405 0.779492 0.780615 0.78222 0.783275 0.784612 0.785673 0.786731 0.788906 0.790327 0.791246 0.793166 0.794634 0.795486 0.796812 0.798631 0.798796 0.800075 0.800964 0.801681 0.802872 0.803635 0.804113 0.805403 0.807426 0.807782 0.808228 0.808307 0.809294 0.810581 0.811663 0.812204 0.813101 0.813351 0.814125 0.815023 0.815194 0.815986 0.816361 0.816905 0.817768 0.818549 0.81946 0.819933 0.82026 0.821278 0.822311 0.822126 0.822697 0.823354 0.8237 0.824067 0.825827 0.826788 0.827379 0.827437 0.827275 0.827851 0.828557 0.828486 0.829565 0.830221 0.829915 0.830905 0.830842 0.831886 0.833619 0.83407 0.835535 0.836033 0.836812 0.837729 0.838279 0.837535 0.838249 0.838641 0.839195 0.83933 0.839388 0.839587 0.840167 0.839741 0.839688 0.840302 0.839561 0.840466 0.840857 0.840989 0.8408 0.841337 0.841889 0.842508 0.843184 0.843427 0.844009 0.845093 0.846193 0.846217 0.846389 0.847264 0.847422 0.846769 0.847327 0.847319 0.847265 0.847815 0.847293 0.847128 0.846437 0.848358 0.847732 0.848301 0.848768 0.848851 0.852094 0.852203 0.850774 0.854016 0.854016 0.854016 ];
TPR_HS = [1 0.993985 0.993985 0.993985 0.990697 0.989709 0.98853 0.986636 0.986294 0.983826 0.982451 0.981747 0.97864 0.977699 0.975106 0.972642 0.971261 0.968092 0.966638 0.964652 0.961127 0.958857 0.955714 0.953759 0.950541 0.947169 0.945499 0.943161 0.939984 0.937972 0.935665 0.931848 0.930398 0.92787 0.925907 0.922216 0.920043 0.916938 0.91413 0.911424 0.908401 0.905849 0.903774 0.901062 0.896947 0.895149 0.891744 0.888439 0.884605 0.881953 0.878384 0.874743 0.872919 0.870322 0.867719 0.864482 0.860762 0.858487 0.854208 0.850705 0.848346 0.844062 0.841634 0.838023 0.835081 0.832347 0.829357 0.82639 0.824243 0.82087 0.817745 0.814804 0.811957 0.808 0.804991 0.801593 0.798073 0.795194 0.792163 0.788917 0.785437 0.781598 0.776513 0.774294 0.772115 0.768713 0.765737 0.762895 0.759802 0.755309 0.751259 0.746095 0.743159 0.73991 0.737508 0.734055 0.730288 0.726957 0.723516 0.720658 0.716886 0.713582 0.709533 0.708532 0.704871 0.701531 0.698816 0.695522 0.692637 0.689618 0.68565 0.682804 0.67993 0.676234 0.673562 0.670421 0.666945 0.663995 0.661234 0.657922 0.65497 0.651454 0.64771 0.644296 0.641221 0.639009 0.635463 0.631476 0.630673 0.627419 0.623692 0.620547 0.61916 0.61513 0.611907 0.609425 0.606307 0.60372 0.600703 0.597353 0.594195 0.591197 0.588732 0.585355 0.581771 0.578918 0.575559 0.571942 0.568416 0.565681 0.562069 0.558389 0.554034 0.550362 0.5488 0.545241 0.541821 0.538946 0.536065 0.532931 0.529696 0.524978 0.522065 0.519018 0.514676 0.511448 0.507617 0.504465 0.500434 0.496587 0.493407 0.49014 0.485372 0.482511 0.47892 0.474493 0.471471 0.467137 0.464231 0.46222 0.457776 0.454557 0.450895 0.44649 0.442354 0.438886 0.435193 0.431517 0.428411 0.42514 0.42189 0.41944 0.414201 0.411948 0.407793 0.405214 0.401611 0.397664 0.393877 0.390423 0.386369 0.383012 0.379456 0.376785 0.372312 0.370401 0.366291 0.361378 0.357833 0.353878 0.350298 0.346241 0.343179 0.33962 0.335087 0.331828 0.328567 0.324082 0.319744 0.317282 0.312868 0.30967 0.307105 0.303384 0.299288 0.296958 0.292485 0.289013 0.287042 0.281091 0.278123 0.274959 0.268563 0.266558 0.26192 0.255897 0.253115 0.244962 0.240403 0.235843 0.227079 0.22415 0.217 0.20856 0.20618 0.190758 0.188584 0.184169 0.16593 0.164083 0.154726 0.137784 0.136499 0.0999074 0.0999074 0.0999074 ];
FPR_HS = [1 0.905034 0.905034 0.905034 0.845928 0.840877 0.811958 0.791384 0.786729 0.743694 0.733952 0.726752 0.689516 0.680163 0.660593 0.642564 0.634554 0.612832 0.603441 0.591875 0.569528 0.561946 0.543912 0.530117 0.52055 0.506815 0.498959 0.487879 0.475902 0.468986 0.457988 0.446883 0.438894 0.428216 0.419771 0.410126 0.403617 0.392573 0.386653 0.378267 0.371006 0.363909 0.357958 0.351012 0.342079 0.336429 0.328786 0.322369 0.315435 0.309223 0.303871 0.298482 0.295303 0.289897 0.284601 0.27916 0.273542 0.267761 0.263644 0.258332 0.254132 0.248813 0.245676 0.240143 0.235979 0.231088 0.226933 0.222238 0.217777 0.21353 0.20956 0.205107 0.201181 0.197533 0.194438 0.190122 0.186213 0.183247 0.178594 0.175427 0.172954 0.169191 0.164816 0.162495 0.160093 0.157346 0.154916 0.151398 0.147897 0.145069 0.142766 0.139794 0.137007 0.134449 0.1323 0.129783 0.127321 0.125245 0.123189 0.121427 0.118724 0.115963 0.113493 0.112401 0.109249 0.107529 0.105655 0.103617 0.101825 0.10066 0.0986769 0.0968025 0.0950406 0.0933822 0.09184 0.0901552 0.0886961 0.087357 0.0856669 0.084443 0.0832615 0.0818014 0.0805741 0.0792319 0.0779619 0.077178 0.0757779 0.0741825 0.0739308 0.0720333 0.0707273 0.0693079 0.0686134 0.0671941 0.0660801 0.0654615 0.0646203 0.0636392 0.0629166 0.0617508 0.0609567 0.0599219 0.0592179 0.0583369 0.0571202 0.0563729 0.0555109 0.0541743 0.0534814 0.0525818 0.0517581 0.0506722 0.0500488 0.0490948 0.0486549 0.047937 0.0471668 0.0464064 0.0457507 0.0449894 0.044282 0.0435841 0.0431464 0.0424518 0.0418942 0.0411775 0.0403056 0.0397349 0.0390022 0.0385392 0.0379155 0.0372966 0.0367272 0.0359537 0.035508 0.0350078 0.0344171 0.0337166 0.0332105 0.0327584 0.032095 0.0312272 0.0305642 0.0301589 0.0295991 0.028912 0.0284109 0.0280494 0.0273393 0.0268466 0.026504 0.0260785 0.0255757 0.0253034 0.0246791 0.0242062 0.0237323 0.0233755 0.0228929 0.0223774 0.0221605 0.021551 0.0209877 0.0206773 0.020097 0.0198245 0.0194898 0.0189479 0.0187028 0.0184976 0.0180197 0.017657 0.0173982 0.0171377 0.0167676 0.0165386 0.0163025 0.0159764 0.01569 0.015253 0.0149501 0.0146885 0.0143971 0.0140799 0.0138502 0.0136404 0.0132816 0.0129652 0.0127881 0.0125109 0.0123017 0.0120707 0.0117507 0.0115964 0.0113431 0.0110806 0.0108498 0.0104973 0.0102234 0.0100173 0.00955423 0.009381 0.00886062 0.00872282 0.00842643 0.00794216 0.00782187 0.00739302 0.00696681 0.00684031 0.00587568 0.00552994 0.00545965 0.004112 0.004112 0.004112 ];
plot(Recall_HS, Precision_HS, '--b', 'linewidth', 2);
Recall_LMLC = [1 0.977319 0.972667 0.969416 0.96677 0.964251 0.962268 0.960049 0.95773 0.955666 0.953368 0.951164 0.949099 0.947165 0.945044 0.943068 0.941193 0.939275 0.937653 0.935976 0.934322 0.932649 0.930529 0.928763 0.927282 0.925542 0.923907 0.922094 0.920526 0.918632 0.916708 0.914866 0.91264 0.910859 0.909055 0.907146 0.9054 0.903011 0.90151 0.899647 0.89794 0.896035 0.894355 0.892741 0.890871 0.889125 0.88742 0.885787 0.883904 0.881903 0.880011 0.878011 0.876074 0.873997 0.872052 0.870202 0.867978 0.865897 0.863979 0.861645 0.859623 0.857285 0.854705 0.852344 0.850013 0.8479 0.845608 0.843135 0.841088 0.839048 0.836858 0.834677 0.832499 0.830256 0.828328 0.826153 0.824044 0.822156 0.819802 0.817324 0.815037 0.812701 0.810463 0.808015 0.805762 0.80328 0.801164 0.798599 0.796378 0.79387 0.791555 0.789435 0.787231 0.784912 0.782806 0.780736 0.778536 0.776567 0.774369 0.772098 0.769762 0.766739 0.764216 0.761986 0.759795 0.757379 0.754976 0.752731 0.750227 0.748061 0.745504 0.743359 0.74094 0.738515 0.73627 0.734137 0.731872 0.729521 0.727011 0.724771 0.722431 0.719794 0.717212 0.714715 0.712159 0.70985 0.707483 0.705187 0.7028 0.700185 0.697261 0.694412 0.691787 0.689005 0.686268 0.683249 0.680448 0.677887 0.675372 0.672787 0.670441 0.668039 0.665439 0.662909 0.660526 0.65755 0.654872 0.652161 0.649592 0.646502 0.643851 0.641195 0.638623 0.635623 0.632639 0.63003 0.627032 0.62428 0.62127 0.618683 0.61548 0.612716 0.609871 0.60721 0.604375 0.601595 0.59893 0.596147 0.593188 0.590512 0.587555 0.584776 0.582143 0.57857 0.575714 0.572785 0.569553 0.566613 0.563287 0.56017 0.556549 0.553307 0.549933 0.547055 0.543859 0.541132 0.53791 0.534723 0.53143 0.527494 0.524233 0.520677 0.517407 0.513686 0.509995 0.506847 0.502757 0.499814 0.495969 0.492377 0.488965 0.48534 0.481829 0.478028 0.474553 0.471024 0.467645 0.463857 0.45985 0.45571 0.45183 0.447951 0.444195 0.439917 0.434978 0.431221 0.427232 0.423157 0.419198 0.415031 0.410743 0.406614 0.40195 0.397305 0.392449 0.387602 0.383091 0.377735 0.372294 0.367348 0.36212 0.356785 0.351141 0.345046 0.339155 0.33264 0.325971 0.320214 0.313578 0.30696 0.300527 0.294016 0.28685 0.279171 0.270085 0.261347 0.251747 0.241406 0.230038 0.219289 0.207538 0.192834 0.176636 0.156178 0.128184 0.08968 ];
Precision_LMLC = [0.238314 0.278783 0.290146 0.297162 0.303531 0.309372 0.315003 0.319624 0.323778 0.327672 0.331753 0.33569 0.339137 0.342266 0.345721 0.348852 0.352212 0.35545 0.358534 0.361254 0.363916 0.366523 0.368938 0.371616 0.374189 0.376393 0.37937 0.381604 0.384179 0.386587 0.38903 0.391957 0.394118 0.396117 0.39816 0.400268 0.402359 0.40442 0.406568 0.408755 0.411087 0.413459 0.415889 0.418338 0.420617 0.422557 0.424753 0.426694 0.428921 0.431378 0.433518 0.435852 0.437937 0.440033 0.442201 0.444066 0.445992 0.448388 0.450323 0.452554 0.454381 0.456247 0.458376 0.460516 0.462409 0.464358 0.466359 0.468345 0.470424 0.472687 0.474893 0.477112 0.479159 0.481057 0.482782 0.484551 0.486406 0.488138 0.489919 0.491672 0.49368 0.495419 0.497072 0.498749 0.500893 0.502838 0.504665 0.506458 0.508468 0.510699 0.512356 0.514502 0.516449 0.518156 0.520273 0.522209 0.524029 0.526217 0.528071 0.530216 0.532501 0.534182 0.536171 0.537712 0.539598 0.541807 0.543818 0.545633 0.547416 0.549448 0.551476 0.553666 0.555781 0.557772 0.559649 0.561589 0.563873 0.565848 0.567696 0.569718 0.572029 0.574113 0.576301 0.57834 0.580198 0.582462 0.584661 0.586822 0.589184 0.591349 0.593314 0.595152 0.596989 0.59903 0.601128 0.603166 0.605447 0.607379 0.609454 0.611321 0.613135 0.615199 0.617269 0.6193 0.621514 0.623534 0.625194 0.627416 0.629319 0.630902 0.632698 0.635042 0.636678 0.637992 0.639998 0.642135 0.644271 0.646474 0.648821 0.651342 0.653938 0.655699 0.65722 0.658871 0.660552 0.662337 0.664067 0.665919 0.66831 0.670401 0.672433 0.674863 0.677006 0.679275 0.681198 0.683154 0.685094 0.687452 0.689974 0.691973 0.693889 0.696047 0.697734 0.700189 0.701964 0.703292 0.705183 0.707339 0.710045 0.711679 0.714008 0.715937 0.718213 0.719944 0.721442 0.722931 0.723852 0.725743 0.72704 0.728554 0.730709 0.73238 0.734552 0.73673 0.738473 0.739908 0.74134 0.742315 0.742862 0.744056 0.745287 0.747515 0.748409 0.75012 0.752182 0.75392 0.75575 0.756968 0.758355 0.760321 0.762588 0.763547 0.766275 0.768408 0.769231 0.770827 0.771871 0.773656 0.774637 0.776459 0.777431 0.778779 0.780346 0.781991 0.783445 0.785183 0.7863 0.788277 0.789109 0.790403 0.79057 0.793448 0.795584 0.797258 0.797548 0.798634 0.798437 0.80003 0.800746 0.800461 0.800585 0.798856 0.796809 0.795024 0.794704 0.791987 ];
TPR_LMLC = [1 0.977319 0.972667 0.969416 0.96677 0.964251 0.962268 0.960049 0.95773 0.955666 0.953368 0.951164 0.949099 0.947165 0.945044 0.943068 0.941193 0.939275 0.937653 0.935976 0.934322 0.932649 0.930529 0.928763 0.927282 0.925542 0.923907 0.922094 0.920526 0.918632 0.916708 0.914866 0.91264 0.910859 0.909055 0.907146 0.9054 0.903011 0.90151 0.899647 0.89794 0.896035 0.894355 0.892741 0.890871 0.889125 0.88742 0.885787 0.883904 0.881903 0.880011 0.878011 0.876074 0.873997 0.872052 0.870202 0.867978 0.865897 0.863979 0.861645 0.859623 0.857285 0.854705 0.852344 0.850013 0.8479 0.845608 0.843135 0.841088 0.839048 0.836858 0.834677 0.832499 0.830256 0.828328 0.826153 0.824044 0.822156 0.819802 0.817324 0.815037 0.812701 0.810463 0.808015 0.805762 0.80328 0.801164 0.798599 0.796378 0.79387 0.791555 0.789435 0.787231 0.784912 0.782806 0.780736 0.778536 0.776567 0.774369 0.772098 0.769762 0.766739 0.764216 0.761986 0.759795 0.757379 0.754976 0.752731 0.750227 0.748061 0.745504 0.743359 0.74094 0.738515 0.73627 0.734137 0.731872 0.729521 0.727011 0.724771 0.722431 0.719794 0.717212 0.714715 0.712159 0.70985 0.707483 0.705187 0.7028 0.700185 0.697261 0.694412 0.691787 0.689005 0.686268 0.683249 0.680448 0.677887 0.675372 0.672787 0.670441 0.668039 0.665439 0.662909 0.660526 0.65755 0.654872 0.652161 0.649592 0.646502 0.643851 0.641195 0.638623 0.635623 0.632639 0.63003 0.627032 0.62428 0.62127 0.618683 0.61548 0.612716 0.609871 0.60721 0.604375 0.601595 0.59893 0.596147 0.593188 0.590512 0.587555 0.584776 0.582143 0.57857 0.575714 0.572785 0.569553 0.566613 0.563287 0.56017 0.556549 0.553307 0.549933 0.547055 0.543859 0.541132 0.53791 0.534723 0.53143 0.527494 0.524233 0.520677 0.517407 0.513686 0.509995 0.506847 0.502757 0.499814 0.495969 0.492377 0.488965 0.48534 0.481829 0.478028 0.474553 0.471024 0.467645 0.463857 0.45985 0.45571 0.45183 0.447951 0.444195 0.439917 0.434978 0.431221 0.427232 0.423157 0.419198 0.415031 0.410743 0.406614 0.40195 0.397305 0.392449 0.387602 0.383091 0.377735 0.372294 0.367348 0.36212 0.356785 0.351141 0.345046 0.339155 0.33264 0.325971 0.320214 0.313578 0.30696 0.300527 0.294016 0.28685 0.279171 0.270085 0.261347 0.251747 0.241406 0.230038 0.219289 0.207538 0.192834 0.176636 0.156178 0.128184 0.08968 ];
FPR_LMLC = [1 0.82901 0.791293 0.766632 0.745781 0.726948 0.710723 0.696871 0.684406 0.672482 0.661694 0.6512 0.641366 0.632188 0.62229 0.613145 0.603697 0.594996 0.587137 0.579533 0.572344 0.565205 0.558293 0.551426 0.54492 0.538976 0.5319 0.525925 0.519584 0.513412 0.507395 0.501801 0.496148 0.490942 0.485811 0.480577 0.475432 0.470282 0.465058 0.459834 0.454622 0.449662 0.444706 0.439936 0.435259 0.431082 0.42692 0.422955 0.418456 0.413692 0.409426 0.405008 0.400665 0.396659 0.392514 0.388838 0.384925 0.380806 0.377047 0.373095 0.369383 0.365798 0.361792 0.357826 0.354011 0.350409 0.346535 0.342673 0.338914 0.335039 0.331234 0.327098 0.32342 0.320131 0.316974 0.31355 0.310194 0.306897 0.303599 0.300252 0.296916 0.293624 0.290442 0.287296 0.283946 0.280651 0.277533 0.274246 0.270938 0.267327 0.264404 0.261181 0.257976 0.254913 0.251777 0.24898 0.246119 0.24309 0.240224 0.237085 0.233958 0.231075 0.228092 0.225516 0.222856 0.219871 0.216921 0.214414 0.211754 0.209141 0.206655 0.203885 0.200935 0.198338 0.195845 0.193456 0.190966 0.188589 0.186307 0.184057 0.181656 0.179202 0.176819 0.174476 0.172173 0.169939 0.16758 0.165214 0.162733 0.160479 0.158221 0.155902 0.15397 0.151791 0.14967 0.147564 0.145514 0.143473 0.141564 0.139619 0.137804 0.135465 0.133326 0.131243 0.129142 0.127104 0.125308 0.123382 0.121497 0.119755 0.117904 0.116072 0.114276 0.112615 0.11072 0.108933 0.107147 0.105358 0.103357 0.101521 0.0995989 0.0979603 0.0964027 0.0949941 0.0934982 0.0919866 0.0904958 0.0889693 0.0871101 0.0856588 0.0843125 0.0827358 0.0812267 0.0795133 0.0780848 0.0765992 0.074918 0.0733297 0.0718575 0.0705022 0.0690204 0.0674789 0.0659916 0.0647646 0.0634235 0.0621715 0.0608928 0.0595594 0.0582179 0.0569136 0.0557054 0.0545878 0.0534677 0.0523785 0.0513232 0.0501482 0.0490166 0.047991 0.0469136 0.0459612 0.044975 0.044061 0.0430384 0.0420375 0.0411995 0.0403006 0.0393964 0.0385613 0.0376913 0.0368394 0.0360242 0.0351924 0.0343829 0.0334752 0.0325356 0.0315891 0.0306867 0.0298388 0.0289254 0.0280687 0.0272613 0.0264972 0.0256197 0.0248112 0.0240333 0.0232798 0.0225608 0.021819 0.0210869 0.0203052 0.0197004 0.0190646 0.018456 0.017764 0.0170867 0.0163112 0.0155544 0.0146191 0.0139332 0.0131878 0.0124304 0.0118525 0.0112321 0.0106401 0.00998188 0.00933112 0.00877533 0.00784882 0.00716024 0.0064839 0.00593113 0.00536306 0.00470629 0.00401572 0.0032671 0.00224871 ];
plot(Recall_LMLC, Precision_LMLC, '--g', 'linewidth', 2);
Recall_SF = [1 0.999737 0.994887 0.981162 0.961907 0.939821 0.91804 0.896855 0.875426 0.855145 0.83594 0.817077 0.799539 0.782417 0.76604 0.74998 0.734551 0.720435 0.706661 0.693599 0.681096 0.669171 0.657939 0.646816 0.636016 0.62589 0.616332 0.606991 0.597847 0.588837 0.580178 0.571903 0.563816 0.555966 0.548295 0.540779 0.533529 0.526533 0.519819 0.513229 0.506744 0.500433 0.494263 0.48838 0.482649 0.477044 0.471554 0.466097 0.460726 0.455522 0.450519 0.445664 0.440908 0.436271 0.431739 0.427334 0.422957 0.418639 0.414385 0.410136 0.405912 0.401733 0.397654 0.393704 0.389806 0.385964 0.382182 0.378469 0.374793 0.371131 0.367592 0.364113 0.360674 0.357259 0.353977 0.350684 0.347474 0.344322 0.341221 0.338121 0.335071 0.332045 0.329029 0.32601 0.323065 0.320155 0.317263 0.314398 0.311572 0.308813 0.306084 0.303432 0.300791 0.29819 0.295609 0.293018 0.290423 0.287842 0.285282 0.282703 0.280153 0.27763 0.27511 0.27264 0.270198 0.267817 0.26544 0.263058 0.260653 0.258218 0.255774 0.253357 0.250961 0.248619 0.246322 0.244036 0.241795 0.239502 0.23724 0.235026 0.232843 0.230651 0.22844 0.226192 0.223916 0.221658 0.21943 0.217207 0.214986 0.212829 0.210727 0.208637 0.206556 0.204496 0.202445 0.200412 0.198393 0.196371 0.194364 0.192347 0.190336 0.188313 0.186292 0.184309 0.182339 0.180431 0.178557 0.176689 0.17483 0.172974 0.171163 0.169357 0.167582 0.165791 0.163981 0.162176 0.160394 0.158635 0.156861 0.155104 0.153334 0.151583 0.149818 0.148076 0.146357 0.144641 0.142929 0.141213 0.139478 0.137764 0.13605 0.134346 0.132654 0.130991 0.129338 0.127674 0.125992 0.12435 0.122699 0.121079 0.119431 0.117771 0.116115 0.114452 0.112794 0.111129 0.109476 0.107841 0.10622 0.104594 0.102943 0.101303 0.0996784 0.09805 0.0964214 0.0947886 0.0931736 0.0915454 0.0898987 0.0882899 0.0866713 0.0850537 0.0834346 0.0818366 0.0802175 0.0786011 0.0769786 0.0753791 0.0737569 0.0721676 0.0705552 0.068932 0.0673071 0.0656735 0.0640531 0.0624428 0.0608194 0.0591921 0.0575474 0.055885 0.0542131 0.0525449 0.0508714 0.0491821 0.047467 0.0457198 0.0439777 0.0422466 0.0405143 0.0387546 0.0370108 0.0352942 0.0335653 0.0318317 0.0301271 0.0284198 0.0267245 0.0250275 0.0233658 0.0217657 0.0201669 0.0185831 0.017013 0.0154432 0.0139205 0.0124211 0.0109355 0.00947725 0.00804413 0.00668489 0.00534493 0.00407424 0.00284983 0.00169906 0.000781595 0.000176542 ];
Precision_SF = [0.238314 0.243214 0.270716 0.311862 0.352518 0.391037 0.424659 0.452289 0.475448 0.494709 0.510428 0.523399 0.534814 0.544456 0.553334 0.561585 0.568935 0.57611 0.582767 0.588855 0.594454 0.599359 0.603868 0.607803 0.611313 0.61477 0.618349 0.621839 0.625262 0.628485 0.631902 0.634911 0.637581 0.639897 0.642401 0.644788 0.647097 0.64958 0.651554 0.653353 0.654951 0.656493 0.658123 0.659885 0.661562 0.663361 0.665158 0.667139 0.668873 0.669978 0.67102 0.672221 0.673449 0.674699 0.675948 0.676925 0.677782 0.678698 0.679602 0.680398 0.68109 0.681754 0.682491 0.683321 0.684141 0.684818 0.685499 0.686269 0.687196 0.68812 0.689159 0.690317 0.691257 0.692025 0.692766 0.693457 0.694236 0.695057 0.695731 0.696423 0.69711 0.697813 0.698496 0.699144 0.699782 0.700499 0.701258 0.702125 0.702874 0.703565 0.704136 0.704494 0.70474 0.705109 0.705432 0.705825 0.706286 0.706811 0.70732 0.707917 0.708491 0.709013 0.709581 0.710267 0.710818 0.711305 0.71177 0.712226 0.712708 0.713344 0.713927 0.714323 0.714657 0.71495 0.715243 0.715599 0.715987 0.716298 0.716563 0.716849 0.717124 0.717375 0.717594 0.717802 0.718005 0.71812 0.718201 0.718298 0.718372 0.718515 0.718697 0.718813 0.719058 0.719289 0.719327 0.719249 0.71927 0.719444 0.719606 0.719806 0.720004 0.72029 0.720541 0.720715 0.72091 0.721176 0.721513 0.721982 0.722357 0.722337 0.722641 0.722898 0.723184 0.723445 0.723607 0.723748 0.723969 0.724197 0.72435 0.724463 0.724502 0.724469 0.724428 0.724439 0.724569 0.724914 0.725344 0.725658 0.725909 0.726222 0.726178 0.726256 0.72637 0.726458 0.726533 0.726632 0.726548 0.726565 0.726649 0.72683 0.727161 0.727469 0.727665 0.727798 0.727868 0.727998 0.728446 0.728414 0.72835 0.728292 0.728175 0.728098 0.727914 0.727579 0.727052 0.727079 0.727296 0.727606 0.727851 0.728307 0.728302 0.728413 0.728641 0.728998 0.729343 0.729541 0.72979 0.729976 0.73005 0.730202 0.73026 0.730251 0.730127 0.730131 0.730186 0.730375 0.730675 0.731147 0.731328 0.731584 0.732162 0.732791 0.73313 0.733339 0.733672 0.73394 0.734101 0.734375 0.734528 0.734821 0.734863 0.735062 0.735238 0.735397 0.735473 0.735454 0.736106 0.736497 0.736813 0.736967 0.737225 0.737435 0.738056 0.737537 0.737731 0.73812 0.737822 0.738403 0.7387 0.738377 0.738083 0.73795 0.73777 0.737217 0.737434 0.736583 ];
TPR_SF = [1 0.999737 0.994887 0.981162 0.961907 0.939821 0.91804 0.896855 0.875426 0.855145 0.83594 0.817077 0.799539 0.782417 0.76604 0.74998 0.734551 0.720435 0.706661 0.693599 0.681096 0.669171 0.657939 0.646816 0.636016 0.62589 0.616332 0.606991 0.597847 0.588837 0.580178 0.571903 0.563816 0.555966 0.548295 0.540779 0.533529 0.526533 0.519819 0.513229 0.506744 0.500433 0.494263 0.48838 0.482649 0.477044 0.471554 0.466097 0.460726 0.455522 0.450519 0.445664 0.440908 0.436271 0.431739 0.427334 0.422957 0.418639 0.414385 0.410136 0.405912 0.401733 0.397654 0.393704 0.389806 0.385964 0.382182 0.378469 0.374793 0.371131 0.367592 0.364113 0.360674 0.357259 0.353977 0.350684 0.347474 0.344322 0.341221 0.338121 0.335071 0.332045 0.329029 0.32601 0.323065 0.320155 0.317263 0.314398 0.311572 0.308813 0.306084 0.303432 0.300791 0.29819 0.295609 0.293018 0.290423 0.287842 0.285282 0.282703 0.280153 0.27763 0.27511 0.27264 0.270198 0.267817 0.26544 0.263058 0.260653 0.258218 0.255774 0.253357 0.250961 0.248619 0.246322 0.244036 0.241795 0.239502 0.23724 0.235026 0.232843 0.230651 0.22844 0.226192 0.223916 0.221658 0.21943 0.217207 0.214986 0.212829 0.210727 0.208637 0.206556 0.204496 0.202445 0.200412 0.198393 0.196371 0.194364 0.192347 0.190336 0.188313 0.186292 0.184309 0.182339 0.180431 0.178557 0.176689 0.17483 0.172974 0.171163 0.169357 0.167582 0.165791 0.163981 0.162176 0.160394 0.158635 0.156861 0.155104 0.153334 0.151583 0.149818 0.148076 0.146357 0.144641 0.142929 0.141213 0.139478 0.137764 0.13605 0.134346 0.132654 0.130991 0.129338 0.127674 0.125992 0.12435 0.122699 0.121079 0.119431 0.117771 0.116115 0.114452 0.112794 0.111129 0.109476 0.107841 0.10622 0.104594 0.102943 0.101303 0.0996784 0.09805 0.0964214 0.0947886 0.0931736 0.0915454 0.0898987 0.0882899 0.0866713 0.0850537 0.0834346 0.0818366 0.0802175 0.0786011 0.0769786 0.0753791 0.0737569 0.0721676 0.0705552 0.068932 0.0673071 0.0656735 0.0640531 0.0624428 0.0608194 0.0591921 0.0575474 0.055885 0.0542131 0.0525449 0.0508714 0.0491821 0.047467 0.0457198 0.0439777 0.0422466 0.0405143 0.0387546 0.0370108 0.0352942 0.0335653 0.0318317 0.0301271 0.0284198 0.0267245 0.0250275 0.0233658 0.0217657 0.0201669 0.0185831 0.017013 0.0154432 0.0139205 0.0124211 0.0109355 0.00947725 0.00804413 0.00668489 0.00534493 0.00407424 0.00284983 0.00169906 0.000781595 0.000176542 ];
FPR_SF = [1 0.97239 0.861097 0.749482 0.656651 0.5796 0.517364 0.467782 0.42691 0.392992 0.364363 0.339627 0.318236 0.299515 0.282643 0.26757 0.254027 0.241702 0.230543 0.22055 0.211503 0.203131 0.195458 0.188333 0.181665 0.175368 0.169451 0.163821 0.158552 0.153616 0.148891 0.144392 0.14017 0.13613 0.132266 0.128629 0.125153 0.121817 0.11868 0.115692 0.112862 0.110167 0.107553 0.105083 0.102702 0.100404 0.098211 0.0961254 0.0941457 0.0922562 0.0904127 0.0886174 0.0868691 0.0852004 0.0835804 0.082026 0.0805702 0.0791651 0.0778196 0.0765023 0.0752304 0.0739951 0.0727794 0.0716031 0.0704491 0.0693154 0.0681937 0.067077 0.0659722 0.0648908 0.0638432 0.0628037 0.0618011 0.0608269 0.0598785 0.0589332 0.0579859 0.0570624 0.0561628 0.055291 0.054447 0.0536166 0.0528124 0.0520186 0.0512538 0.0505042 0.0497686 0.0490378 0.0483318 0.0476459 0.0469833 0.0463362 0.0456932 0.0450617 0.0444504 0.0438466 0.0432541 0.042664 0.042083 0.0415089 0.0409393 0.040369 0.0397908 0.0392196 0.0386772 0.0381606 0.0376492 0.0371431 0.0366468 0.0361598 0.0356862 0.0352177 0.0347597 0.034302 0.0338561 0.0334045 0.0329594 0.0325218 0.0320868 0.0316572 0.0312328 0.0308127 0.0303998 0.0299885 0.0295797 0.0291685 0.0287611 0.0283525 0.027943 0.0275312 0.0271207 0.02672 0.0263267 0.0259341 0.0255527 0.0251781 0.0248093 0.0244415 0.0240822 0.0237256 0.0233711 0.023015 0.0226634 0.0223262 0.0219899 0.0216438 0.0213132 0.0209805 0.0206561 0.020341 0.0200333 0.0197317 0.0194294 0.0191263 0.018822 0.018521 0.01822 0.0179168 0.0176249 0.0173453 0.0170738 0.0168033 0.016538 0.0162828 0.0160303 0.0157717 0.0155172 0.0152626 0.0150134 0.0147661 0.0145243 0.0142769 0.0140319 0.0137897 0.0135516 0.0133158 0.0130845 0.0128559 0.0126315 0.0124104 0.012189 0.0119711 0.011753 0.0115451 0.0113419 0.0111395 0.0109357 0.0107317 0.0105347 0.0103355 0.0101425 0.00995151 0.00975983 0.0095684 0.00937192 0.0091663 0.00895344 0.00874692 0.00855186 0.00835731 0.00817121 0.00799114 0.0078119 0.0076317 0.00745679 0.00728388 0.00711449 0.00694486 0.00677299 0.00659983 0.00643127 0.00626429 0.00609842 0.00593528 0.0057774 0.00561838 0.00546009 0.00530698 0.00515435 0.00500164 0.00484107 0.00468492 0.00453429 0.00438184 0.00422971 0.004079 0.00393086 0.003782 0.00363521 0.00348849 0.00334154 0.00319474 0.00304912 0.00290265 0.00275644 0.00260672 0.00245483 0.0023061 0.00215295 0.00200272 0.00185423 0.00170681 0.00156194 0.0014167 0.00127359 0.00113391 0.000995724 0.000863485 0.000737304 0.000617207 0.000496293 0.000379411 0.000268165 0.000166228 8.13358e-005 2.12509e-005 ];
plot(Recall_SF, Precision_SF, '--r', 'linewidth', 2);
Recall_FES = [1 0.929756 0.897314 0.875075 0.85686 0.841092 0.82696 0.813992 0.801876 0.790499 0.779712 0.769305 0.759249 0.74967 0.740537 0.73174 0.723119 0.714723 0.706504 0.698497 0.690723 0.683139 0.67569 0.668432 0.661352 0.65437 0.647557 0.640817 0.63416 0.627608 0.621145 0.614786 0.608501 0.602261 0.596098 0.590034 0.584038 0.578081 0.572199 0.566389 0.560628 0.555005 0.549426 0.543883 0.538424 0.533082 0.527802 0.522574 0.5174 0.512296 0.50725 0.502253 0.497346 0.492459 0.48759 0.482817 0.478104 0.473437 0.468787 0.464194 0.459637 0.455125 0.450675 0.446265 0.44189 0.43752 0.433208 0.428921 0.42469 0.420454 0.416215 0.412049 0.407952 0.403874 0.399846 0.395842 0.391851 0.387904 0.383982 0.380051 0.376157 0.3723 0.368477 0.364647 0.360871 0.357126 0.353414 0.349735 0.346054 0.342413 0.338785 0.335196 0.331602 0.328019 0.324442 0.320879 0.317355 0.313846 0.310347 0.306911 0.303488 0.300079 0.296714 0.293366 0.290005 0.286673 0.283387 0.280156 0.27693 0.273707 0.2705 0.267346 0.264227 0.261121 0.25802 0.254945 0.25188 0.248832 0.245819 0.242873 0.239923 0.237005 0.234092 0.231206 0.228348 0.225496 0.222701 0.219901 0.217103 0.2143 0.211502 0.208719 0.205976 0.203218 0.200515 0.19779 0.195089 0.192423 0.18977 0.187132 0.184559 0.181984 0.179426 0.176911 0.174408 0.171947 0.169518 0.167087 0.164667 0.162272 0.159894 0.157519 0.155155 0.152833 0.150507 0.14823 0.145977 0.143716 0.14148 0.139242 0.137031 0.134837 0.132645 0.130484 0.128366 0.126236 0.124127 0.122034 0.119946 0.11789 0.115843 0.113806 0.111788 0.109778 0.107813 0.105853 0.103903 0.101956 0.10002 0.098115 0.0962496 0.0944093 0.0925848 0.0907823 0.088995 0.0872284 0.0854719 0.0837261 0.0819871 0.0802897 0.0785838 0.0769068 0.0752097 0.0735369 0.0718728 0.0702212 0.0686104 0.0669889 0.065389 0.0637986 0.0622623 0.0607321 0.0592129 0.0577257 0.056228 0.0547607 0.0533006 0.0518706 0.0504403 0.0490095 0.0475819 0.0461776 0.044767 0.0433649 0.0420071 0.0406836 0.0393527 0.0380479 0.036748 0.035477 0.0342183 0.0329809 0.0317468 0.0305332 0.0293102 0.0281185 0.026954 0.0257943 0.0246548 0.0235222 0.0224243 0.0213481 0.0202892 0.019245 0.0182321 0.0172109 0.0161968 0.015195 0.0142246 0.0132509 0.012297 0.0113581 0.0104254 0.00952001 0.00864538 0.00777909 0.00694155 0.00613119 0.00533372 0.00455912 0.00380164 0.0030655 0.00234668 0.00165833 0.00098287 0.000338022 ];
Precision_FES = [0.238314 0.404033 0.446551 0.470928 0.488977 0.503593 0.515976 0.526829 0.536505 0.54533 0.553453 0.560931 0.567879 0.574402 0.580545 0.586331 0.591758 0.596885 0.601798 0.606477 0.611014 0.615391 0.619612 0.623706 0.627693 0.63153 0.635228 0.638825 0.642254 0.645546 0.648725 0.651832 0.654836 0.657761 0.660585 0.66336 0.666045 0.668639 0.671168 0.673613 0.675981 0.678336 0.680597 0.682818 0.685003 0.687187 0.689316 0.69143 0.693495 0.695529 0.697549 0.699492 0.701394 0.703277 0.7051 0.706956 0.708793 0.710638 0.712406 0.714123 0.715831 0.717493 0.719144 0.720716 0.722299 0.723807 0.72528 0.726698 0.728155 0.729539 0.730902 0.732247 0.733581 0.734897 0.736246 0.737566 0.738856 0.740142 0.741421 0.742661 0.743915 0.7451 0.746274 0.747416 0.748564 0.749671 0.750775 0.751888 0.752988 0.754021 0.755062 0.756094 0.757123 0.758112 0.759083 0.760032 0.760989 0.761938 0.762832 0.763782 0.764703 0.765568 0.766429 0.767275 0.768101 0.768886 0.769631 0.770412 0.771177 0.771931 0.772655 0.773406 0.774126 0.7748 0.775534 0.776197 0.776867 0.777484 0.778084 0.778726 0.779349 0.779967 0.780523 0.781113 0.781691 0.782274 0.782878 0.783473 0.784034 0.784634 0.785161 0.785693 0.78625 0.786791 0.787304 0.78776 0.7882 0.788683 0.789137 0.789629 0.790104 0.790497 0.790854 0.791199 0.791572 0.79193 0.792295 0.792603 0.792893 0.79316 0.793446 0.793678 0.793878 0.794046 0.794218 0.794358 0.794545 0.794725 0.794875 0.794987 0.795179 0.795311 0.795379 0.795462 0.79561 0.795677 0.795814 0.795918 0.795977 0.796069 0.79621 0.796278 0.796388 0.796489 0.796523 0.796588 0.796559 0.796534 0.796447 0.796408 0.796392 0.796463 0.796376 0.796325 0.796357 0.796393 0.796494 0.796659 0.796663 0.796774 0.796845 0.796869 0.796965 0.797015 0.797052 0.797025 0.797009 0.796922 0.796949 0.796885 0.79682 0.796769 0.796773 0.796776 0.796736 0.796658 0.796567 0.796433 0.796297 0.796227 0.796067 0.79589 0.795614 0.795336 0.7951 0.794831 0.794572 0.794339 0.794184 0.794035 0.79387 0.79358 0.793533 0.793446 0.793373 0.793262 0.793213 0.792813 0.792717 0.792595 0.792686 0.792731 0.792612 0.792472 0.792271 0.791922 0.791523 0.791108 0.790752 0.790345 0.789706 0.789493 0.788975 0.788298 0.78759 0.787078 0.786796 0.78649 0.786068 0.786155 0.786177 0.786066 0.785791 0.784825 0.784328 0.784003 ];
TPR_FES = [1 0.929756 0.897314 0.875075 0.85686 0.841092 0.82696 0.813992 0.801876 0.790499 0.779712 0.769305 0.759249 0.74967 0.740537 0.73174 0.723119 0.714723 0.706504 0.698497 0.690723 0.683139 0.67569 0.668432 0.661352 0.65437 0.647557 0.640817 0.63416 0.627608 0.621145 0.614786 0.608501 0.602261 0.596098 0.590034 0.584038 0.578081 0.572199 0.566389 0.560628 0.555005 0.549426 0.543883 0.538424 0.533082 0.527802 0.522574 0.5174 0.512296 0.50725 0.502253 0.497346 0.492459 0.48759 0.482817 0.478104 0.473437 0.468787 0.464194 0.459637 0.455125 0.450675 0.446265 0.44189 0.43752 0.433208 0.428921 0.42469 0.420454 0.416215 0.412049 0.407952 0.403874 0.399846 0.395842 0.391851 0.387904 0.383982 0.380051 0.376157 0.3723 0.368477 0.364647 0.360871 0.357126 0.353414 0.349735 0.346054 0.342413 0.338785 0.335196 0.331602 0.328019 0.324442 0.320879 0.317355 0.313846 0.310347 0.306911 0.303488 0.300079 0.296714 0.293366 0.290005 0.286673 0.283387 0.280156 0.27693 0.273707 0.2705 0.267346 0.264227 0.261121 0.25802 0.254945 0.25188 0.248832 0.245819 0.242873 0.239923 0.237005 0.234092 0.231206 0.228348 0.225496 0.222701 0.219901 0.217103 0.2143 0.211502 0.208719 0.205976 0.203218 0.200515 0.19779 0.195089 0.192423 0.18977 0.187132 0.184559 0.181984 0.179426 0.176911 0.174408 0.171947 0.169518 0.167087 0.164667 0.162272 0.159894 0.157519 0.155155 0.152833 0.150507 0.14823 0.145977 0.143716 0.14148 0.139242 0.137031 0.134837 0.132645 0.130484 0.128366 0.126236 0.124127 0.122034 0.119946 0.11789 0.115843 0.113806 0.111788 0.109778 0.107813 0.105853 0.103903 0.101956 0.10002 0.098115 0.0962496 0.0944093 0.0925848 0.0907823 0.088995 0.0872284 0.0854719 0.0837261 0.0819871 0.0802897 0.0785838 0.0769068 0.0752097 0.0735369 0.0718728 0.0702212 0.0686104 0.0669889 0.065389 0.0637986 0.0622623 0.0607321 0.0592129 0.0577257 0.056228 0.0547607 0.0533006 0.0518706 0.0504403 0.0490095 0.0475819 0.0461776 0.044767 0.0433649 0.0420071 0.0406836 0.0393527 0.0380479 0.036748 0.035477 0.0342183 0.0329809 0.0317468 0.0305332 0.0293102 0.0281185 0.026954 0.0257943 0.0246548 0.0235222 0.0224243 0.0213481 0.0202892 0.019245 0.0182321 0.0172109 0.0161968 0.015195 0.0142246 0.0132509 0.012297 0.0113581 0.0104254 0.00952001 0.00864538 0.00777909 0.00694155 0.00613119 0.00533372 0.00455912 0.00380164 0.0030655 0.00234668 0.00165833 0.00098287 0.000338022 ];
FPR_FES = [1 0.427587 0.349966 0.310739 0.283848 0.263365 0.246805 0.232829 0.220755 0.210132 0.200652 0.192115 0.184357 0.177256 0.170738 0.164715 0.159135 0.153948 0.149078 0.144508 0.140195 0.136127 0.132259 0.128572 0.125068 0.121734 0.118552 0.115509 0.112604 0.109826 0.107166 0.104595 0.102113 0.0997217 0.0974124 0.0951786 0.0930332 0.0909648 0.0889739 0.0870474 0.0851826 0.0833702 0.0816167 0.0799026 0.0782427 0.0766211 0.0750506 0.0735104 0.0720191 0.0705638 0.0691406 0.0677667 0.0664233 0.0651098 0.0638309 0.0625815 0.0613674 0.0601764 0.0590161 0.0578874 0.0567862 0.0557062 0.0546502 0.0536249 0.0526205 0.0516425 0.0506918 0.0497666 0.048849 0.0479621 0.0470851 0.0462264 0.0453815 0.0445558 0.043744 0.0429552 0.042189 0.0414393 0.0406975 0.0399712 0.0392616 0.0385647 0.0378773 0.0372074 0.0365506 0.035903 0.0352726 0.0346489 0.0340375 0.0334443 0.0328614 0.0322867 0.0317214 0.0311726 0.0306291 0.0301007 0.0295796 0.0290641 0.0285609 0.0280626 0.0275759 0.0271035 0.0266385 0.0261809 0.0257261 0.025281 0.0248458 0.024419 0.0239977 0.023586 0.0231827 0.0227814 0.0223845 0.0219997 0.0216142 0.0212431 0.0208736 0.0205143 0.0201616 0.019813 0.0194736 0.0191365 0.018808 0.0184795 0.0181559 0.0178355 0.0175219 0.0172119 0.0169 0.0165932 0.0162948 0.0159972 0.0157038 0.0154149 0.0151345 0.0148543 0.0145806 0.0143062 0.0140395 0.0137776 0.0135196 0.0132675 0.0130212 0.0127794 0.0125392 0.012307 0.0120747 0.0118465 0.0116218 0.0114007 0.0111828 0.0109685 0.0107591 0.0105556 0.0103525 0.0101571 0.00996393 0.00977256 0.00958482 0.00940105 0.00921806 0.00903629 0.00885594 0.00867954 0.00850473 0.00833124 0.00815659 0.00798461 0.00781303 0.00764261 0.00747447 0.00731094 0.00715146 0.00699417 0.00684362 0.0066936 0.00654747 0.00640185 0.00625868 0.00611703 0.00597479 0.00583339 0.00569646 0.00555997 0.00542838 0.00529758 0.00516977 0.00504209 0.00492029 0.00479665 0.00467576 0.00455745 0.00443931 0.00432591 0.00421325 0.00410468 0.00399748 0.00389418 0.0037919 0.003692 0.00359185 0.00349483 0.00339707 0.003304 0.00321035 0.00311837 0.00302775 0.00293891 0.00285015 0.00276307 0.00267694 0.00259389 0.00251134 0.00243247 0.0023525 0.00227341 0.00219464 0.00211659 0.00204056 0.00196506 0.0018908 0.0018177 0.00174507 0.00167233 0.00160022 0.00153042 0.00146076 0.00139335 0.0013267 0.00126223 0.00119825 0.00113751 0.00107742 0.00101974 0.00096238 0.000906811 0.000853289 0.000800504 0.000748012 0.000697729 0.000646768 0.000597712 0.000549688 0.000503375 0.000455523 0.000410594 0.000366118 0.000323207 0.000281781 0.000241467 0.000202443 0.000164554 0.000126985 8.95231e-005 5.28037e-005 1.82727e-005 ];
plot(Recall_FES, Precision_FES, '--c', 'linewidth', 2);
Recall_CB = [1 0.988925 0.987989 0.987509 0.985888 0.984791 0.982934 0.982317 0.981662 0.97986 0.978495 0.977344 0.975594 0.973938 0.972659 0.97044 0.96764 0.966104 0.964242 0.962707 0.961248 0.959517 0.957241 0.955243 0.952024 0.949656 0.947644 0.944969 0.942669 0.94032 0.936907 0.934032 0.931218 0.928568 0.925271 0.921752 0.918735 0.915163 0.91125 0.90762 0.905057 0.902177 0.899298 0.896626 0.892752 0.889399 0.885627 0.881673 0.878783 0.875185 0.871087 0.866861 0.862918 0.859495 0.856024 0.852341 0.848728 0.84452 0.840093 0.8359 0.83264 0.828905 0.82548 0.822392 0.818419 0.813784 0.809412 0.80524 0.801568 0.796177 0.792901 0.788693 0.784242 0.779476 0.775223 0.771332 0.766968 0.763287 0.758578 0.754723 0.751123 0.748059 0.744476 0.740359 0.737007 0.733532 0.73022 0.726782 0.722071 0.718042 0.714217 0.711167 0.708161 0.704394 0.700067 0.697075 0.692767 0.689013 0.685397 0.681528 0.677798 0.675018 0.670622 0.666062 0.662025 0.657941 0.65381 0.650084 0.645878 0.64152 0.63772 0.633221 0.629756 0.626623 0.623116 0.618853 0.61369 0.610472 0.605314 0.601661 0.598305 0.594972 0.591513 0.58807 0.585382 0.581536 0.57759 0.574299 0.570211 0.564235 0.559215 0.555486 0.550613 0.547163 0.543326 0.538664 0.533983 0.529468 0.525984 0.522803 0.51982 0.516235 0.512303 0.508202 0.504833 0.501143 0.49738 0.492939 0.488705 0.484687 0.480866 0.478043 0.474346 0.470505 0.465492 0.462154 0.457616 0.45446 0.450082 0.445617 0.441231 0.437135 0.432457 0.42839 0.424502 0.420142 0.41559 0.412377 0.408157 0.402726 0.398583 0.395308 0.391407 0.387814 0.383023 0.378751 0.37517 0.371599 0.366823 0.362002 0.359091 0.354887 0.350671 0.346476 0.343084 0.340607 0.337414 0.333685 0.330251 0.327134 0.32421 0.320283 0.315876 0.312515 0.309331 0.304137 0.301018 0.295804 0.291412 0.286289 0.280635 0.276368 0.272511 0.269295 0.265693 0.260093 0.256655 0.253408 0.249361 0.244119 0.240527 0.236963 0.231728 0.226851 0.221565 0.218024 0.214136 0.210107 0.207542 0.202606 0.19936 0.195729 0.19156 0.187179 0.182873 0.178788 0.175134 0.172216 0.169135 0.165497 0.161509 0.158298 0.155621 0.150868 0.147397 0.142964 0.138925 0.135431 0.13142 0.128005 0.123971 0.118101 0.114409 0.1098 0.105914 0.102174 0.0983511 0.0938389 0.0881612 0.0837463 0.0777497 0.0716191 0.0685846 0.0646185 0.0608717 0.0566401 ];
Precision_CB = [0.238314 0.254644 0.258759 0.26267 0.267436 0.272875 0.277944 0.282622 0.287646 0.293954 0.299563 0.304379 0.311612 0.31663 0.321443 0.326372 0.332181 0.338042 0.343787 0.350143 0.355989 0.363255 0.369091 0.375003 0.379986 0.386437 0.391737 0.397896 0.40376 0.40875 0.415702 0.420997 0.427239 0.432897 0.439332 0.445287 0.451893 0.457162 0.463024 0.469002 0.475244 0.482226 0.488122 0.495708 0.499793 0.504104 0.509983 0.514221 0.519314 0.524505 0.530063 0.534967 0.54045 0.545519 0.549359 0.554535 0.559274 0.563456 0.568317 0.57192 0.576497 0.580268 0.585841 0.592575 0.597066 0.600815 0.604246 0.608221 0.61153 0.614939 0.618814 0.622974 0.625614 0.628507 0.63123 0.634265 0.637912 0.642268 0.645988 0.648781 0.65271 0.656108 0.659542 0.66191 0.665279 0.66986 0.672356 0.675455 0.677733 0.681099 0.683899 0.686503 0.689805 0.693272 0.696036 0.698612 0.702494 0.70497 0.707187 0.710636 0.713682 0.717002 0.720051 0.722967 0.725458 0.727713 0.729864 0.734079 0.735563 0.73832 0.740637 0.743237 0.745582 0.747139 0.74921 0.751537 0.753654 0.755349 0.756547 0.758795 0.760834 0.762746 0.764342 0.765723 0.768258 0.770032 0.771579 0.773196 0.773962 0.774947 0.77559 0.776581 0.778225 0.780011 0.781083 0.78172 0.782099 0.783951 0.785585 0.787022 0.788417 0.789518 0.790978 0.793236 0.794963 0.796395 0.79806 0.798405 0.799911 0.80062 0.801356 0.802562 0.804174 0.805156 0.805235 0.805714 0.806098 0.807041 0.807657 0.806959 0.807029 0.806734 0.807373 0.808135 0.808654 0.809826 0.809771 0.811088 0.810682 0.811408 0.81251 0.812663 0.813062 0.814047 0.814189 0.814554 0.814617 0.814825 0.814414 0.815636 0.816802 0.817571 0.816583 0.817164 0.81806 0.819144 0.818195 0.818332 0.818934 0.819962 0.821619 0.821263 0.821841 0.822998 0.823153 0.822695 0.823158 0.823217 0.82386 0.82397 0.82373 0.823279 0.824066 0.825512 0.825904 0.824045 0.823539 0.823403 0.822196 0.823808 0.823335 0.823919 0.821958 0.822731 0.822693 0.82372 0.824123 0.824751 0.825589 0.824354 0.825348 0.824164 0.824543 0.824105 0.82283 0.821936 0.822555 0.821952 0.820858 0.822303 0.821573 0.821023 0.82114 0.821368 0.820256 0.821747 0.822202 0.822385 0.821998 0.82336 0.824517 0.825465 0.826158 0.825079 0.82447 0.823537 0.82427 0.823367 0.821976 0.822044 0.819804 0.817642 0.817972 0.817366 0.816881 0.817836 ];
TPR_CB = [1 0.988925 0.987989 0.987509 0.985888 0.984791 0.982934 0.982317 0.981662 0.97986 0.978495 0.977344 0.975594 0.973938 0.972659 0.97044 0.96764 0.966104 0.964242 0.962707 0.961248 0.959517 0.957241 0.955243 0.952024 0.949656 0.947644 0.944969 0.942669 0.94032 0.936907 0.934032 0.931218 0.928568 0.925271 0.921752 0.918735 0.915163 0.91125 0.90762 0.905057 0.902177 0.899298 0.896626 0.892752 0.889399 0.885627 0.881673 0.878783 0.875185 0.871087 0.866861 0.862918 0.859495 0.856024 0.852341 0.848728 0.84452 0.840093 0.8359 0.83264 0.828905 0.82548 0.822392 0.818419 0.813784 0.809412 0.80524 0.801568 0.796177 0.792901 0.788693 0.784242 0.779476 0.775223 0.771332 0.766968 0.763287 0.758578 0.754723 0.751123 0.748059 0.744476 0.740359 0.737007 0.733532 0.73022 0.726782 0.722071 0.718042 0.714217 0.711167 0.708161 0.704394 0.700067 0.697075 0.692767 0.689013 0.685397 0.681528 0.677798 0.675018 0.670622 0.666062 0.662025 0.657941 0.65381 0.650084 0.645878 0.64152 0.63772 0.633221 0.629756 0.626623 0.623116 0.618853 0.61369 0.610472 0.605314 0.601661 0.598305 0.594972 0.591513 0.58807 0.585382 0.581536 0.57759 0.574299 0.570211 0.564235 0.559215 0.555486 0.550613 0.547163 0.543326 0.538664 0.533983 0.529468 0.525984 0.522803 0.51982 0.516235 0.512303 0.508202 0.504833 0.501143 0.49738 0.492939 0.488705 0.484687 0.480866 0.478043 0.474346 0.470505 0.465492 0.462154 0.457616 0.45446 0.450082 0.445617 0.441231 0.437135 0.432457 0.42839 0.424502 0.420142 0.41559 0.412377 0.408157 0.402726 0.398583 0.395308 0.391407 0.387814 0.383023 0.378751 0.37517 0.371599 0.366823 0.362002 0.359091 0.354887 0.350671 0.346476 0.343084 0.340607 0.337414 0.333685 0.330251 0.327134 0.32421 0.320283 0.315876 0.312515 0.309331 0.304137 0.301018 0.295804 0.291412 0.286289 0.280635 0.276368 0.272511 0.269295 0.265693 0.260093 0.256655 0.253408 0.249361 0.244119 0.240527 0.236963 0.231728 0.226851 0.221565 0.218024 0.214136 0.210107 0.207542 0.202606 0.19936 0.195729 0.19156 0.187179 0.182873 0.178788 0.175134 0.172216 0.169135 0.165497 0.161509 0.158298 0.155621 0.150868 0.147397 0.142964 0.138925 0.135431 0.13142 0.128005 0.123971 0.118101 0.114409 0.1098 0.105914 0.102174 0.0983511 0.0938389 0.0881612 0.0837463 0.0777497 0.0716191 0.0685846 0.0646185 0.0608717 0.0566401 ];
FPR_CB = [1 0.949399 0.931038 0.91492 0.897979 0.879122 0.861983 0.846173 0.830412 0.811867 0.794248 0.779009 0.760417 0.745134 0.730679 0.715344 0.699495 0.685153 0.66945 0.653196 0.638039 0.622422 0.60873 0.594552 0.580285 0.565253 0.552533 0.540174 0.52754 0.517175 0.503712 0.492382 0.480574 0.468972 0.457814 0.446539 0.434988 0.425335 0.415417 0.405591 0.39483 0.383304 0.373837 0.362044 0.354393 0.34672 0.33753 0.329623 0.321384 0.313557 0.305065 0.297168 0.290094 0.282515 0.276108 0.268601 0.262245 0.255851 0.250304 0.245077 0.239541 0.234631 0.228349 0.221701 0.215786 0.210611 0.206262 0.201477 0.197268 0.192453 0.187926 0.183041 0.179571 0.176482 0.172806 0.169572 0.165922 0.161525 0.157678 0.154892 0.1509 0.147393 0.144515 0.142251 0.139002 0.135735 0.133308 0.130247 0.127655 0.124052 0.121813 0.119846 0.116678 0.114022 0.111742 0.109539 0.106607 0.104331 0.10253 0.100024 0.0979721 0.0955121 0.093418 0.0911928 0.089142 0.087192 0.0856749 0.0833297 0.0818321 0.079969 0.0786209 0.0773558 0.0755297 0.0742652 0.0732259 0.0719292 0.0708143 0.0694259 0.0683634 0.0671468 0.0658662 0.0645781 0.0633234 0.0620063 0.0608677 0.0597738 0.0588335 0.0576945 0.0567825 0.0555526 0.0546297 0.0538205 0.0528067 0.0520187 0.0506802 0.0498717 0.0491715 0.0481988 0.0474778 0.0465966 0.0457761 0.0451633 0.0444031 0.04345 0.0426446 0.0419959 0.0412757 0.040416 0.0396944 0.0390689 0.0382636 0.0377251 0.0369986 0.0364354 0.0357685 0.035201 0.0344819 0.0339202 0.0332833 0.0327123 0.0322026 0.0319376 0.0313909 0.0309546 0.0303587 0.0296675 0.0291509 0.0285495 0.0279354 0.0273566 0.02679 0.02624 0.0256997 0.0252024 0.0247264 0.0243597 0.0239272 0.0237066 0.0230325 0.0223679 0.0218502 0.0213051 0.0209677 0.020043 0.0196391 0.0192412 0.018983 0.0185905 0.0184008 0.0180156 0.0176585 0.0173949 0.0169916 0.0165416 0.0162118 0.0157251 0.0152174 0.0148994 0.0145564 0.014263 0.0138504 0.013395 0.0130525 0.0126784 0.0123233 0.0120911 0.0118899 0.0116321 0.0113113 0.0110256 0.0108061 0.010626 0.0104013 0.00998916 0.00975173 0.00937093 0.00913009 0.0089449 0.00865133 0.00813315 0.00784889 0.00766695 0.00761535 0.00694127 0.00675856 0.00660286 0.0064688 0.00612293 0.00598735 0.0056515 0.00543336 0.00530726 0.00511665 0.00483978 0.00465982 0.00448091 0.0043742 0.00424128 0.00409307 0.00384393 0.00374343 0.00335485 0.00322044 0.0030644 0.00291013 0.00281637 0.00271301 0.00262237 0.00255971 0.00241111 0.00224993 0.00211746 0.00203605 0.00193948 0.00182536 0.00181044 ];
plot(Recall_CB, Precision_CB, '--m', 'linewidth', 2);
Recall_SVO = [1 0.999887 0.999886 0.999884 0.999883 0.999883 0.999858 0.999858 0.999858 0.999842 0.999841 0.999809 0.999808 0.999795 0.999784 0.999772 0.999706 0.999699 0.999683 0.999658 0.999651 0.999618 0.999618 0.999615 0.999583 0.999569 0.999489 0.999474 0.999456 0.999396 0.999329 0.999275 0.99918 0.999002 0.998881 0.998781 0.998712 0.998628 0.998494 0.998327 0.998273 0.998036 0.997913 0.99779 0.997674 0.997484 0.997363 0.99697 0.996792 0.99667 0.996432 0.996298 0.995901 0.995754 0.995377 0.99505 0.994749 0.994483 0.994176 0.993894 0.993589 0.993312 0.992953 0.992504 0.992101 0.991321 0.990143 0.9894 0.98895 0.9883 0.987684 0.986698 0.986301 0.985668 0.984638 0.98385 0.98288 0.982152 0.981127 0.979868 0.978728 0.977425 0.976225 0.975163 0.973892 0.972866 0.971631 0.970683 0.969047 0.967585 0.966419 0.965031 0.96376 0.96242 0.960989 0.958871 0.957456 0.955631 0.953921 0.95245 0.950233 0.94821 0.946694 0.944421 0.942542 0.940577 0.938587 0.936581 0.934611 0.931941 0.929507 0.927218 0.924413 0.922225 0.919763 0.917574 0.914955 0.911806 0.908765 0.906109 0.90358 0.90065 0.897963 0.894772 0.891921 0.888632 0.884864 0.881678 0.878403 0.874729 0.870598 0.866822 0.862985 0.858984 0.855341 0.851408 0.847735 0.843325 0.838786 0.834672 0.830579 0.826589 0.822247 0.818323 0.812681 0.808271 0.803271 0.798726 0.79369 0.788809 0.78367 0.778168 0.773288 0.768163 0.76166 0.755229 0.749552 0.743459 0.737388 0.730893 0.724365 0.718406 0.71327 0.707006 0.700815 0.694887 0.688235 0.680942 0.67416 0.669294 0.661696 0.654834 0.647589 0.640033 0.632956 0.62553 0.619112 0.611292 0.603315 0.595868 0.588199 0.580586 0.573309 0.56494 0.557769 0.548735 0.541215 0.533304 0.525383 0.517189 0.509189 0.501386 0.493316 0.485697 0.475653 0.467839 0.459099 0.448692 0.441737 0.433965 0.425217 0.417229 0.408423 0.399834 0.391418 0.382831 0.375395 0.36679 0.359083 0.349406 0.340963 0.332617 0.325333 0.318432 0.309438 0.301047 0.29316 0.285482 0.277436 0.267781 0.26068 0.252771 0.244562 0.23715 0.228859 0.221189 0.21233 0.20367 0.195952 0.18742 0.180167 0.172929 0.164386 0.157112 0.150431 0.143249 0.136138 0.129251 0.122607 0.11527 0.108863 0.10217 0.0952508 0.0895568 0.08345 0.0763474 0.0708067 0.0647203 0.0582287 0.0530556 0.0478107 0.0424484 0.037599 0.0333906 0.0291407 0.0250445 ];
Precision_SVO = [0.238314 0.239249 0.23933 0.239395 0.239483 0.239552 0.239638 0.239733 0.239865 0.240005 0.240134 0.240257 0.240396 0.240536 0.240699 0.240893 0.24108 0.241309 0.241512 0.241788 0.242029 0.242292 0.242573 0.242859 0.243139 0.243432 0.243724 0.244114 0.244442 0.244805 0.245254 0.245856 0.246419 0.246892 0.247637 0.2482 0.248881 0.249389 0.25 0.250677 0.251481 0.252334 0.253149 0.253902 0.254811 0.255732 0.256691 0.257543 0.258537 0.259575 0.260853 0.262022 0.263088 0.26419 0.26574 0.266942 0.268607 0.269877 0.271239 0.272785 0.27444 0.275968 0.277729 0.279239 0.281049 0.282901 0.284588 0.28632 0.288034 0.289615 0.291807 0.293964 0.295893 0.297891 0.299672 0.301907 0.304578 0.306831 0.309185 0.311784 0.314291 0.316587 0.319226 0.322044 0.32454 0.327246 0.32975 0.332218 0.335048 0.337867 0.34088 0.343568 0.346488 0.349752 0.352419 0.355533 0.358276 0.361372 0.364248 0.367811 0.370733 0.373844 0.377252 0.380683 0.38368 0.386589 0.390277 0.393293 0.39661 0.399745 0.40311 0.406635 0.41001 0.413448 0.416865 0.420748 0.424558 0.427693 0.431249 0.435231 0.438588 0.442577 0.446498 0.450196 0.453457 0.457451 0.461382 0.465454 0.469246 0.473123 0.47667 0.480699 0.484676 0.488558 0.491989 0.495851 0.499911 0.503662 0.507361 0.511558 0.515719 0.519891 0.524059 0.527559 0.531215 0.534933 0.538437 0.542006 0.54618 0.549533 0.553305 0.556426 0.560584 0.563835 0.567511 0.570836 0.574868 0.578632 0.581834 0.585119 0.588829 0.592339 0.596266 0.599789 0.603855 0.607671 0.610288 0.613627 0.617324 0.621383 0.624382 0.628296 0.631687 0.634863 0.638437 0.64172 0.64532 0.648353 0.651106 0.652971 0.655953 0.658661 0.660537 0.662257 0.665917 0.667633 0.670492 0.672857 0.674642 0.676601 0.679355 0.682156 0.684676 0.686804 0.688116 0.69095 0.692317 0.693213 0.696334 0.698855 0.700621 0.702537 0.704895 0.708087 0.710393 0.71176 0.714254 0.716134 0.717285 0.718807 0.720854 0.722413 0.723015 0.725294 0.726361 0.72803 0.728757 0.730844 0.732945 0.73544 0.735887 0.738263 0.738312 0.739161 0.740138 0.742609 0.743022 0.744215 0.745954 0.744386 0.743913 0.743642 0.744223 0.746324 0.746373 0.74789 0.74957 0.747672 0.746185 0.746071 0.745134 0.745259 0.745246 0.743014 0.745224 0.747605 0.744687 0.743839 0.745098 0.747002 0.746419 0.747922 0.747224 0.748943 0.746291 0.74665 ];
TPR_SVO = [1 0.999887 0.999886 0.999884 0.999883 0.999883 0.999858 0.999858 0.999858 0.999842 0.999841 0.999809 0.999808 0.999795 0.999784 0.999772 0.999706 0.999699 0.999683 0.999658 0.999651 0.999618 0.999618 0.999615 0.999583 0.999569 0.999489 0.999474 0.999456 0.999396 0.999329 0.999275 0.99918 0.999002 0.998881 0.998781 0.998712 0.998628 0.998494 0.998327 0.998273 0.998036 0.997913 0.99779 0.997674 0.997484 0.997363 0.99697 0.996792 0.99667 0.996432 0.996298 0.995901 0.995754 0.995377 0.99505 0.994749 0.994483 0.994176 0.993894 0.993589 0.993312 0.992953 0.992504 0.992101 0.991321 0.990143 0.9894 0.98895 0.9883 0.987684 0.986698 0.986301 0.985668 0.984638 0.98385 0.98288 0.982152 0.981127 0.979868 0.978728 0.977425 0.976225 0.975163 0.973892 0.972866 0.971631 0.970683 0.969047 0.967585 0.966419 0.965031 0.96376 0.96242 0.960989 0.958871 0.957456 0.955631 0.953921 0.95245 0.950233 0.94821 0.946694 0.944421 0.942542 0.940577 0.938587 0.936581 0.934611 0.931941 0.929507 0.927218 0.924413 0.922225 0.919763 0.917574 0.914955 0.911806 0.908765 0.906109 0.90358 0.90065 0.897963 0.894772 0.891921 0.888632 0.884864 0.881678 0.878403 0.874729 0.870598 0.866822 0.862985 0.858984 0.855341 0.851408 0.847735 0.843325 0.838786 0.834672 0.830579 0.826589 0.822247 0.818323 0.812681 0.808271 0.803271 0.798726 0.79369 0.788809 0.78367 0.778168 0.773288 0.768163 0.76166 0.755229 0.749552 0.743459 0.737388 0.730893 0.724365 0.718406 0.71327 0.707006 0.700815 0.694887 0.688235 0.680942 0.67416 0.669294 0.661696 0.654834 0.647589 0.640033 0.632956 0.62553 0.619112 0.611292 0.603315 0.595868 0.588199 0.580586 0.573309 0.56494 0.557769 0.548735 0.541215 0.533304 0.525383 0.517189 0.509189 0.501386 0.493316 0.485697 0.475653 0.467839 0.459099 0.448692 0.441737 0.433965 0.425217 0.417229 0.408423 0.399834 0.391418 0.382831 0.375395 0.36679 0.359083 0.349406 0.340963 0.332617 0.325333 0.318432 0.309438 0.301047 0.29316 0.285482 0.277436 0.267781 0.26068 0.252771 0.244562 0.23715 0.228859 0.221189 0.21233 0.20367 0.195952 0.18742 0.180167 0.172929 0.164386 0.157112 0.150431 0.143249 0.136138 0.129251 0.122607 0.11527 0.108863 0.10217 0.0952508 0.0895568 0.08345 0.0763474 0.0708067 0.0647203 0.0582287 0.0530556 0.0478107 0.0424484 0.037599 0.0333906 0.0291407 0.0250445 ];
FPR_SVO = [1 0.994463 0.993966 0.993565 0.99302 0.9926 0.992039 0.991512 0.990745 0.98992 0.989153 0.988361 0.987448 0.986532 0.985575 0.984407 0.983216 0.981953 0.980743 0.979367 0.978043 0.976574 0.974973 0.973438 0.971796 0.970168 0.968462 0.966375 0.964443 0.962393 0.959906 0.957056 0.954515 0.951957 0.948654 0.945835 0.942673 0.940257 0.937116 0.93379 0.930236 0.926313 0.922689 0.918971 0.915038 0.910889 0.906517 0.902579 0.898179 0.893831 0.888644 0.883946 0.879485 0.874964 0.868939 0.863942 0.85822 0.853275 0.847964 0.842315 0.836527 0.830744 0.824636 0.818618 0.81202 0.805276 0.798893 0.792802 0.786708 0.7811 0.774273 0.767018 0.7604 0.753914 0.747446 0.740139 0.732784 0.725906 0.718446 0.710514 0.702691 0.695372 0.687538 0.679564 0.671956 0.664077 0.656529 0.649482 0.641259 0.633769 0.625711 0.618256 0.610482 0.601851 0.594784 0.586752 0.579644 0.572077 0.564752 0.556544 0.549063 0.541519 0.533177 0.525468 0.518247 0.511142 0.503106 0.495669 0.488719 0.481417 0.473501 0.466196 0.458695 0.451659 0.444513 0.436982 0.429221 0.4219 0.41498 0.407459 0.400884 0.39372 0.386699 0.380028 0.373779 0.366726 0.360051 0.353297 0.346858 0.340275 0.3335 0.327146 0.320758 0.314527 0.308873 0.302676 0.296398 0.290696 0.284778 0.27871 0.272824 0.266999 0.261452 0.256372 0.251092 0.246278 0.241094 0.235931 0.230597 0.225779 0.220652 0.21605 0.211457 0.206469 0.20149 0.196914 0.191968 0.187371 0.183036 0.178898 0.174392 0.170121 0.166033 0.161863 0.157768 0.153803 0.150175 0.146542 0.142675 0.139068 0.135513 0.13145 0.127869 0.124095 0.120556 0.117043 0.113701 0.110647 0.107388 0.104705 0.101591 0.09867 0.0960193 0.0934505 0.0903746 0.0878246 0.0850148 0.0822958 0.0796508 0.0775443 0.0749911 0.0725698 0.0702742 0.0680474 0.065716 0.0633633 0.0616422 0.0597669 0.0577062 0.0556254 0.0535095 0.0516248 0.0498471 0.0478228 0.0458755 0.0441569 0.0423378 0.0409003 0.0393975 0.0379429 0.036562 0.0352298 0.0340439 0.0324958 0.031284 0.0297031 0.0284119 0.0270697 0.0259251 0.0246848 0.0235754 0.0223184 0.0213171 0.0201603 0.0190612 0.0179417 0.0170087 0.0159741 0.0149668 0.0142609 0.013551 0.0128459 0.0121435 0.0112674 0.010636 0.00994636 0.00931657 0.00881835 0.0083058 0.00761117 0.00716831 0.00653755 0.00596435 0.00554898 0.00502158 0.00457159 0.00418935 0.00377681 0.00346553 0.00309184 0.0027876 0.00246025 0.00220456 0.00195881 0.00174986 0.00151607 ];
plot(Recall_SVO, Precision_SVO, '--y', 'linewidth', 2);
Recall_SWD = [1 0.999953 0.999886 0.999815 0.999732 0.99963 0.999514 0.999388 0.999247 0.999089 0.998915 0.998719 0.998487 0.998232 0.997956 0.997621 0.99728 0.996901 0.996469 0.995998 0.995483 0.994898 0.994234 0.993547 0.992842 0.99209 0.991289 0.990446 0.989564 0.988632 0.987656 0.986617 0.985547 0.984426 0.983248 0.982026 0.980758 0.979482 0.978157 0.976765 0.975323 0.973855 0.972321 0.970725 0.96911 0.967461 0.965769 0.964014 0.962213 0.960343 0.958418 0.956439 0.954414 0.952331 0.950215 0.948064 0.945836 0.943538 0.941183 0.938788 0.936342 0.93383 0.931246 0.928609 0.925895 0.923111 0.92027 0.917362 0.914391 0.911354 0.908251 0.905101 0.901888 0.89864 0.895347 0.892021 0.888624 0.885179 0.88164 0.878049 0.874404 0.870712 0.866972 0.863181 0.859343 0.855457 0.851517 0.847511 0.843419 0.839264 0.835061 0.830784 0.826458 0.822117 0.817723 0.813274 0.808779 0.804226 0.799598 0.794909 0.79013 0.785302 0.780435 0.77547 0.770453 0.765387 0.760265 0.755073 0.749814 0.744505 0.739123 0.733722 0.728302 0.722838 0.717322 0.711861 0.706346 0.700888 0.695364 0.68983 0.684275 0.678668 0.673045 0.667408 0.661787 0.656091 0.65037 0.644658 0.638909 0.633111 0.627256 0.62141 0.615521 0.609625 0.603735 0.597836 0.591912 0.585971 0.580005 0.574015 0.568036 0.562035 0.556031 0.550049 0.544056 0.538036 0.531996 0.525941 0.519896 0.513807 0.507727 0.50164 0.495513 0.489375 0.483251 0.477149 0.471025 0.464921 0.458807 0.452649 0.446501 0.440319 0.434141 0.427944 0.421779 0.415575 0.409336 0.403034 0.396752 0.390472 0.384245 0.378051 0.371845 0.36565 0.359502 0.353303 0.347141 0.341006 0.334902 0.32884 0.322809 0.316815 0.310847 0.304879 0.298956 0.29305 0.287146 0.281314 0.275467 0.269627 0.263801 0.258034 0.252269 0.246583 0.240945 0.235347 0.229837 0.224351 0.218922 0.213549 0.208206 0.202852 0.197553 0.192306 0.187088 0.181889 0.176773 0.171726 0.166673 0.161694 0.15676 0.151863 0.147023 0.142184 0.137426 0.13271 0.128045 0.123482 0.11895 0.11448 0.110023 0.105626 0.101236 0.096903 0.092704 0.0885312 0.084406 0.0803872 0.076413 0.0725259 0.0687051 0.0649484 0.0612671 0.0576431 0.0541176 0.0506776 0.0473357 0.0440765 0.040926 0.0378171 0.0348106 0.0319168 0.0290691 0.0262847 0.0235903 0.0209868 0.0184813 0.0160686 0.0137756 0.0115967 0.00953944 0.00757232 0.00571881 0.00397205 0.00231807 0.000755596 ];
Precision_SWD = [0.238314 0.238463 0.238681 0.238939 0.239273 0.239692 0.240203 0.240819 0.24154 0.242361 0.243281 0.24429 0.245398 0.246612 0.247918 0.249318 0.250827 0.252444 0.25415 0.255951 0.257848 0.259823 0.261881 0.264036 0.266261 0.26856 0.270916 0.273341 0.275826 0.278371 0.280955 0.28358 0.286254 0.288969 0.291701 0.294471 0.297276 0.30012 0.302998 0.305912 0.308883 0.311908 0.314946 0.318002 0.321107 0.324238 0.327407 0.330589 0.333785 0.33702 0.34028 0.343562 0.346839 0.350141 0.353475 0.356828 0.360182 0.363543 0.366931 0.370338 0.373778 0.377224 0.380674 0.384151 0.387627 0.391098 0.394582 0.398056 0.401547 0.40504 0.40854 0.412048 0.415572 0.419118 0.422694 0.426269 0.429859 0.433466 0.437071 0.440686 0.444316 0.447955 0.451605 0.455247 0.458884 0.462528 0.46616 0.469774 0.473373 0.476968 0.48059 0.484204 0.487816 0.491407 0.494967 0.498504 0.502044 0.505576 0.509091 0.512597 0.516083 0.519551 0.523031 0.526507 0.529984 0.53344 0.536873 0.540284 0.543654 0.547042 0.550366 0.553667 0.556932 0.560172 0.56339 0.566599 0.569788 0.572958 0.576105 0.579236 0.582346 0.58542 0.588505 0.591578 0.594644 0.597692 0.600723 0.603762 0.606757 0.609713 0.612646 0.61556 0.618456 0.621306 0.624174 0.627027 0.629851 0.632627 0.635424 0.638179 0.640948 0.643709 0.646456 0.649214 0.651993 0.65473 0.657412 0.660077 0.662765 0.66541 0.667999 0.670547 0.673128 0.675681 0.678219 0.680808 0.683359 0.685923 0.688409 0.690862 0.693339 0.695739 0.698145 0.70055 0.702903 0.705202 0.707467 0.709685 0.711881 0.714043 0.716211 0.718388 0.720453 0.722496 0.724577 0.726531 0.72848 0.730477 0.732496 0.73452 0.7365 0.738487 0.740406 0.742342 0.744272 0.746174 0.748013 0.749845 0.751586 0.753266 0.754933 0.756658 0.758338 0.75998 0.761715 0.763353 0.764953 0.766514 0.768042 0.769566 0.770996 0.772411 0.773817 0.775287 0.776725 0.778127 0.77956 0.780947 0.782211 0.783465 0.784705 0.785925 0.787072 0.788145 0.78935 0.790323 0.791391 0.792536 0.793674 0.794755 0.795849 0.796911 0.797804 0.798771 0.79977 0.800693 0.801508 0.802299 0.803222 0.804092 0.805027 0.805925 0.806717 0.807285 0.807974 0.808422 0.808688 0.808949 0.809253 0.809399 0.809718 0.810023 0.810216 0.810222 0.81001 0.809543 0.808936 0.80871 0.808375 0.808754 0.809167 0.808988 0.808922 0.809481 0.810374 0.81044 ];
TPR_SWD = [1 0.999953 0.999886 0.999815 0.999732 0.99963 0.999514 0.999388 0.999247 0.999089 0.998915 0.998719 0.998487 0.998232 0.997956 0.997621 0.99728 0.996901 0.996469 0.995998 0.995483 0.994898 0.994234 0.993547 0.992842 0.99209 0.991289 0.990446 0.989564 0.988632 0.987656 0.986617 0.985547 0.984426 0.983248 0.982026 0.980758 0.979482 0.978157 0.976765 0.975323 0.973855 0.972321 0.970725 0.96911 0.967461 0.965769 0.964014 0.962213 0.960343 0.958418 0.956439 0.954414 0.952331 0.950215 0.948064 0.945836 0.943538 0.941183 0.938788 0.936342 0.93383 0.931246 0.928609 0.925895 0.923111 0.92027 0.917362 0.914391 0.911354 0.908251 0.905101 0.901888 0.89864 0.895347 0.892021 0.888624 0.885179 0.88164 0.878049 0.874404 0.870712 0.866972 0.863181 0.859343 0.855457 0.851517 0.847511 0.843419 0.839264 0.835061 0.830784 0.826458 0.822117 0.817723 0.813274 0.808779 0.804226 0.799598 0.794909 0.79013 0.785302 0.780435 0.77547 0.770453 0.765387 0.760265 0.755073 0.749814 0.744505 0.739123 0.733722 0.728302 0.722838 0.717322 0.711861 0.706346 0.700888 0.695364 0.68983 0.684275 0.678668 0.673045 0.667408 0.661787 0.656091 0.65037 0.644658 0.638909 0.633111 0.627256 0.62141 0.615521 0.609625 0.603735 0.597836 0.591912 0.585971 0.580005 0.574015 0.568036 0.562035 0.556031 0.550049 0.544056 0.538036 0.531996 0.525941 0.519896 0.513807 0.507727 0.50164 0.495513 0.489375 0.483251 0.477149 0.471025 0.464921 0.458807 0.452649 0.446501 0.440319 0.434141 0.427944 0.421779 0.415575 0.409336 0.403034 0.396752 0.390472 0.384245 0.378051 0.371845 0.36565 0.359502 0.353303 0.347141 0.341006 0.334902 0.32884 0.322809 0.316815 0.310847 0.304879 0.298956 0.29305 0.287146 0.281314 0.275467 0.269627 0.263801 0.258034 0.252269 0.246583 0.240945 0.235347 0.229837 0.224351 0.218922 0.213549 0.208206 0.202852 0.197553 0.192306 0.187088 0.181889 0.176773 0.171726 0.166673 0.161694 0.15676 0.151863 0.147023 0.142184 0.137426 0.13271 0.128045 0.123482 0.11895 0.11448 0.110023 0.105626 0.101236 0.096903 0.092704 0.0885312 0.084406 0.0803872 0.076413 0.0725259 0.0687051 0.0649484 0.0612671 0.0576431 0.0541176 0.0506776 0.0473357 0.0440765 0.040926 0.0378171 0.0348106 0.0319168 0.0290691 0.0262847 0.0235903 0.0209868 0.0184813 0.0160686 0.0137756 0.0115967 0.00953944 0.00757232 0.00571881 0.00397205 0.00231807 0.000755596 ];
FPR_SWD = [1 0.99905 0.997666 0.996015 0.993904 0.991263 0.98807 0.984272 0.979894 0.974965 0.969507 0.963583 0.957166 0.950233 0.942909 0.935164 0.92699 0.918361 0.909382 0.900094 0.89048 0.880608 0.870458 0.860064 0.849513 0.838801 0.827998 0.817092 0.806101 0.795061 0.784023 0.772977 0.761946 0.750985 0.740127 0.729302 0.718519 0.707808 0.697164 0.686569 0.676004 0.66549 0.6551 0.644839 0.634665 0.624614 0.614649 0.604815 0.595113 0.585477 0.575958 0.566537 0.55724 0.548044 0.538943 0.529971 0.521128 0.512384 0.503717 0.495144 0.486653 0.478275 0.470015 0.461822 0.453746 0.445785 0.437923 0.430187 0.42255 0.415008 0.407567 0.400227 0.392985 0.385829 0.378738 0.371753 0.36485 0.358027 0.351313 0.344697 0.338169 0.331744 0.325408 0.319187 0.313065 0.307041 0.301112 0.295277 0.289527 0.283866 0.278278 0.272783 0.267366 0.26207 0.256877 0.251778 0.246746 0.241793 0.236927 0.232138 0.227432 0.222806 0.218257 0.213774 0.20936 0.205032 0.200783 0.196598 0.192494 0.188439 0.184477 0.180601 0.176796 0.173055 0.169384 0.165785 0.162247 0.158771 0.155363 0.152022 0.148747 0.145542 0.142382 0.139272 0.136228 0.133233 0.130307 0.127426 0.124606 0.121839 0.11911 0.116436 0.113798 0.111218 0.108677 0.10619 0.103747 0.101359 0.0990059 0.0966932 0.0944175 0.0921832 0.0899946 0.0878491 0.0857433 0.0836812 0.0816681 0.0797024 0.0777673 0.0758792 0.0740296 0.0722218 0.0704361 0.0686872 0.0669702 0.0652739 0.0636137 0.0619869 0.060407 0.0588545 0.0573261 0.0558395 0.0543728 0.0529333 0.0515299 0.0501592 0.0488145 0.047498 0.0462101 0.0449514 0.043722 0.0425192 0.0413517 0.0402062 0.0390821 0.0379977 0.0369324 0.0358806 0.0348463 0.0338319 0.0328383 0.0318678 0.030923 0.0300004 0.0290962 0.0282123 0.0273526 0.0265113 0.0256852 0.024884 0.0240989 0.0233217 0.0225652 0.0218267 0.0211012 0.0203975 0.019717 0.0190518 0.0184017 0.0177685 0.0171493 0.0165405 0.0159496 0.0153658 0.0147943 0.014237 0.013694 0.0131677 0.0126554 0.0121558 0.0116708 0.0111971 0.0107393 0.0102902 0.00984955 0.00942872 0.00900969 0.00860153 0.00820055 0.00781138 0.00742734 0.00706311 0.0067121 0.00636758 0.00603637 0.00571795 0.00540645 0.00510394 0.0048062 0.00451918 0.00423719 0.00396889 0.00371385 0.00347446 0.00324039 0.00301766 0.00280498 0.00259991 0.00239781 0.00220312 0.00201333 0.00182904 0.00165343 0.0014871 0.00132723 0.00117498 0.00103148 0.000895964 0.0007646 0.000636261 0.000517525 0.00040837 0.000304674 0.000208931 0.000119717 3.85532e-005 ];
plot(Recall_SWD, Precision_SWD, 'k', 'linewidth', 1);
Recall_HC = [1 0.996132 0.993083 0.989207 0.985003 0.980811 0.975644 0.970631 0.965561 0.960233 0.9543 0.948391 0.942584 0.936576 0.931296 0.924943 0.91928 0.913731 0.907918 0.902414 0.897048 0.891429 0.885735 0.879695 0.874569 0.869585 0.864661 0.859325 0.854219 0.848723 0.84316 0.838169 0.83299 0.827009 0.821396 0.815697 0.810289 0.805422 0.799763 0.794712 0.78982 0.784572 0.778994 0.773953 0.769138 0.764568 0.760257 0.755704 0.751188 0.746463 0.741983 0.737584 0.733058 0.728623 0.723967 0.719258 0.714417 0.709862 0.705485 0.701151 0.696899 0.69252 0.687928 0.683202 0.678773 0.673899 0.669871 0.665187 0.660633 0.655903 0.651661 0.647476 0.643171 0.638832 0.634548 0.630333 0.626102 0.622244 0.618017 0.613861 0.609813 0.605536 0.601422 0.597636 0.593695 0.590026 0.586084 0.581862 0.577953 0.573808 0.570078 0.565981 0.56198 0.558068 0.554334 0.550502 0.546432 0.54195 0.538175 0.534001 0.53043 0.526722 0.523238 0.519765 0.516387 0.512971 0.509675 0.506001 0.502474 0.498782 0.495129 0.491471 0.48805 0.484489 0.480966 0.477803 0.474729 0.471312 0.468093 0.464808 0.46175 0.45866 0.45557 0.452501 0.449267 0.44624 0.442804 0.439591 0.43651 0.433217 0.430056 0.426752 0.423508 0.420517 0.417582 0.414504 0.411648 0.408148 0.405215 0.40223 0.399437 0.396462 0.393319 0.389999 0.386771 0.383242 0.38018 0.37687 0.373662 0.370771 0.36798 0.364708 0.361963 0.359316 0.356513 0.353466 0.350647 0.347704 0.344836 0.341453 0.338419 0.335198 0.332116 0.329481 0.326732 0.324123 0.321241 0.318647 0.315977 0.313119 0.310483 0.30715 0.304059 0.301324 0.298853 0.296301 0.293657 0.290767 0.288386 0.285981 0.283474 0.280688 0.277984 0.275242 0.272773 0.270287 0.267611 0.265096 0.262625 0.25991 0.257152 0.254266 0.25169 0.249115 0.246469 0.244136 0.24103 0.238343 0.23607 0.23382 0.230982 0.228412 0.226003 0.223581 0.221097 0.217978 0.215426 0.212875 0.210337 0.207779 0.205368 0.202879 0.200262 0.197766 0.195143 0.192822 0.190299 0.187805 0.185016 0.18229 0.179416 0.176927 0.174284 0.1713 0.168574 0.165986 0.163069 0.160321 0.157469 0.154349 0.151594 0.148178 0.145362 0.142476 0.139576 0.136677 0.133485 0.130641 0.127188 0.123759 0.120425 0.117118 0.113478 0.109237 0.105101 0.100394 0.0951732 0.0900638 0.0844884 0.0789666 0.0727299 0.0666557 0.0593287 0.0497848 0.0399719 0.0262932 ];
Precision_HC = [0.238314 0.243404 0.248438 0.252048 0.256332 0.259755 0.263352 0.266543 0.269338 0.272712 0.275914 0.279004 0.281959 0.285071 0.287787 0.290208 0.29246 0.294659 0.296933 0.299385 0.301631 0.303736 0.306229 0.308474 0.310823 0.312959 0.314882 0.316906 0.319019 0.321133 0.323281 0.325304 0.327538 0.329074 0.331061 0.333072 0.335207 0.337669 0.339439 0.342186 0.344722 0.346722 0.34864 0.350573 0.352479 0.354652 0.356637 0.358824 0.36104 0.363193 0.364983 0.366623 0.368245 0.369809 0.371263 0.37298 0.374398 0.376258 0.378223 0.379922 0.381607 0.383154 0.384629 0.386221 0.38766 0.388653 0.390172 0.391163 0.392171 0.393431 0.394833 0.396173 0.397848 0.398959 0.40031 0.401306 0.402391 0.40353 0.404505 0.405622 0.406914 0.408183 0.409339 0.410671 0.412311 0.414358 0.416101 0.417256 0.418481 0.419418 0.420538 0.421876 0.422607 0.42419 0.425772 0.427242 0.429125 0.430487 0.432452 0.433251 0.434312 0.435222 0.436685 0.437873 0.439269 0.440773 0.442828 0.443846 0.445335 0.44683 0.44821 0.449354 0.450332 0.451374 0.452458 0.453651 0.454946 0.456231 0.457414 0.458555 0.459777 0.46062 0.461507 0.462374 0.46339 0.464391 0.465189 0.466125 0.466995 0.46862 0.469484 0.470633 0.471772 0.472452 0.473186 0.473867 0.474585 0.47522 0.476111 0.477113 0.478543 0.47945 0.48061 0.481157 0.481733 0.482379 0.482844 0.48326 0.483666 0.484629 0.485258 0.485728 0.486488 0.487808 0.488706 0.489425 0.490137 0.49068 0.49203 0.492338 0.492993 0.493355 0.494006 0.494754 0.495721 0.496687 0.498528 0.499359 0.500333 0.500745 0.501207 0.501361 0.501399 0.501986 0.502727 0.503818 0.504174 0.504455 0.505042 0.505799 0.506778 0.507406 0.508069 0.509375 0.510194 0.510965 0.511215 0.511597 0.511899 0.512655 0.513141 0.513597 0.514309 0.515241 0.515993 0.516871 0.516725 0.51684 0.51784 0.518184 0.519263 0.520091 0.520857 0.521839 0.522871 0.522466 0.522765 0.523019 0.523693 0.524133 0.524274 0.52435 0.524532 0.525053 0.52506 0.52545 0.525723 0.526217 0.527966 0.528261 0.52887 0.529063 0.530079 0.530053 0.531728 0.53273 0.532706 0.533538 0.533561 0.533959 0.53459 0.534744 0.534935 0.534517 0.53454 0.535418 0.5355 0.536213 0.537112 0.537635 0.539633 0.540957 0.541554 0.543322 0.543525 0.544297 0.545608 0.546586 0.545103 0.545827 0.543937 0.542214 0.543461 0.544417 0.544301 0.545477 ];
TPR_HC = [1 0.996132 0.993083 0.989207 0.985003 0.980811 0.975644 0.970631 0.965561 0.960233 0.9543 0.948391 0.942584 0.936576 0.931296 0.924943 0.91928 0.913731 0.907918 0.902414 0.897048 0.891429 0.885735 0.879695 0.874569 0.869585 0.864661 0.859325 0.854219 0.848723 0.84316 0.838169 0.83299 0.827009 0.821396 0.815697 0.810289 0.805422 0.799763 0.794712 0.78982 0.784572 0.778994 0.773953 0.769138 0.764568 0.760257 0.755704 0.751188 0.746463 0.741983 0.737584 0.733058 0.728623 0.723967 0.719258 0.714417 0.709862 0.705485 0.701151 0.696899 0.69252 0.687928 0.683202 0.678773 0.673899 0.669871 0.665187 0.660633 0.655903 0.651661 0.647476 0.643171 0.638832 0.634548 0.630333 0.626102 0.622244 0.618017 0.613861 0.609813 0.605536 0.601422 0.597636 0.593695 0.590026 0.586084 0.581862 0.577953 0.573808 0.570078 0.565981 0.56198 0.558068 0.554334 0.550502 0.546432 0.54195 0.538175 0.534001 0.53043 0.526722 0.523238 0.519765 0.516387 0.512971 0.509675 0.506001 0.502474 0.498782 0.495129 0.491471 0.48805 0.484489 0.480966 0.477803 0.474729 0.471312 0.468093 0.464808 0.46175 0.45866 0.45557 0.452501 0.449267 0.44624 0.442804 0.439591 0.43651 0.433217 0.430056 0.426752 0.423508 0.420517 0.417582 0.414504 0.411648 0.408148 0.405215 0.40223 0.399437 0.396462 0.393319 0.389999 0.386771 0.383242 0.38018 0.37687 0.373662 0.370771 0.36798 0.364708 0.361963 0.359316 0.356513 0.353466 0.350647 0.347704 0.344836 0.341453 0.338419 0.335198 0.332116 0.329481 0.326732 0.324123 0.321241 0.318647 0.315977 0.313119 0.310483 0.30715 0.304059 0.301324 0.298853 0.296301 0.293657 0.290767 0.288386 0.285981 0.283474 0.280688 0.277984 0.275242 0.272773 0.270287 0.267611 0.265096 0.262625 0.25991 0.257152 0.254266 0.25169 0.249115 0.246469 0.244136 0.24103 0.238343 0.23607 0.23382 0.230982 0.228412 0.226003 0.223581 0.221097 0.217978 0.215426 0.212875 0.210337 0.207779 0.205368 0.202879 0.200262 0.197766 0.195143 0.192822 0.190299 0.187805 0.185016 0.18229 0.179416 0.176927 0.174284 0.1713 0.168574 0.165986 0.163069 0.160321 0.157469 0.154349 0.151594 0.148178 0.145362 0.142476 0.139576 0.136677 0.133485 0.130641 0.127188 0.123759 0.120425 0.117118 0.113478 0.109237 0.105101 0.100394 0.0951732 0.0900638 0.0844884 0.0789666 0.0727299 0.0666557 0.0593287 0.0497848 0.0399719 0.0262932 ];
FPR_HC = [1 0.974157 0.954039 0.935536 0.91487 0.897121 0.879294 0.862707 0.847666 0.831882 0.816579 0.802157 0.78834 0.774623 0.762853 0.750819 0.73971 0.728839 0.717655 0.706542 0.696095 0.685774 0.674937 0.66473 0.654878 0.645766 0.636804 0.627901 0.618993 0.609849 0.60096 0.592724 0.584504 0.576447 0.568259 0.559677 0.552032 0.544232 0.536819 0.528536 0.520894 0.513494 0.506328 0.499807 0.493234 0.486483 0.480094 0.473286 0.466933 0.46043 0.454478 0.449055 0.443455 0.438037 0.432615 0.42727 0.421857 0.416091 0.410446 0.405088 0.400265 0.395491 0.390716 0.386001 0.381502 0.377186 0.372746 0.368576 0.364534 0.360069 0.355709 0.351762 0.347206 0.342883 0.338843 0.335095 0.331404 0.32774 0.323966 0.320236 0.316587 0.312788 0.30899 0.305208 0.301147 0.297131 0.293 0.289322 0.286057 0.28278 0.279594 0.276216 0.273155 0.269711 0.266251 0.262931 0.259299 0.255831 0.252435 0.249334 0.246346 0.243466 0.240362 0.237397 0.234255 0.231344 0.228213 0.225436 0.222576 0.21956 0.216665 0.214092 0.211662 0.209211 0.206919 0.204563 0.202395 0.200127 0.197613 0.195162 0.19296 0.191021 0.189044 0.186962 0.184936 0.182841 0.180447 0.178389 0.176315 0.173662 0.171577 0.16913 0.167288 0.165411 0.163564 0.161632 0.159642 0.15788 0.156238 0.154489 0.152789 0.150956 0.148846 0.147076 0.145346 0.143578 0.142085 0.140543 0.138897 0.137264 0.135745 0.134187 0.132654 0.131007 0.129438 0.127658 0.126208 0.124627 0.122919 0.121356 0.119966 0.118528 0.116879 0.115452 0.113914 0.112607 0.110535 0.10925 0.107842 0.106424 0.105155 0.104017 0.102885 0.101625 0.10027 0.098895 0.0977621 0.0964987 0.0952753 0.0940165 0.0927794 0.0915439 0.0901567 0.0885365 0.0874483 0.0864183 0.0853057 0.0842251 0.0832013 0.0819496 0.0808907 0.0799506 0.0788753 0.0777395 0.0767449 0.0757055 0.0748248 0.0739257 0.0727814 0.0719013 0.0707268 0.0696886 0.0686661 0.0676037 0.0665959 0.06577 0.0649063 0.0640063 0.0630288 0.0618499 0.0610288 0.060141 0.0589555 0.0580732 0.0572709 0.0563904 0.05516 0.0542693 0.0532533 0.0522972 0.0510202 0.0502241 0.0492376 0.048295 0.0473213 0.0463831 0.0454855 0.0445979 0.043669 0.0428115 0.0418226 0.0409602 0.039979 0.0391028 0.0380498 0.0369766 0.0360198 0.0349917 0.0340593 0.0325557 0.0315287 0.030299 0.0292282 0.027955 0.0267253 0.0256165 0.0243857 0.0232411 0.0219801 0.0204003 0.018811 0.0169882 0.0152321 0.0133159 0.0105569 0.00658291 ];
plot(Recall_HC, Precision_HC, 'b', 'linewidth', 1);
Recall_RC = [1 0.93363 0.933314 0.932964 0.932473 0.932022 0.931359 0.93058 0.929674 0.928666 0.927627 0.926345 0.92518 0.923506 0.922311 0.921329 0.919742 0.917685 0.916433 0.914741 0.912996 0.91146 0.91034 0.909124 0.907293 0.905633 0.903888 0.902167 0.900033 0.898222 0.896402 0.894736 0.892317 0.89041 0.887759 0.885638 0.883559 0.882066 0.880183 0.878236 0.875719 0.87287 0.871236 0.868193 0.865718 0.863373 0.86114 0.858144 0.855769 0.853033 0.85031 0.848354 0.846228 0.843806 0.840994 0.838402 0.835664 0.832387 0.830322 0.827515 0.825289 0.821993 0.81931 0.816353 0.814045 0.811483 0.808237 0.805557 0.802756 0.799783 0.797424 0.795088 0.791469 0.789189 0.786702 0.783781 0.78115 0.778218 0.776009 0.77307 0.770537 0.767761 0.765161 0.761809 0.758996 0.755252 0.752256 0.747941 0.743769 0.74102 0.737458 0.73423 0.731198 0.727919 0.724953 0.721195 0.718574 0.715224 0.711859 0.708578 0.704449 0.701072 0.698118 0.695826 0.693255 0.690521 0.686465 0.682764 0.679302 0.676437 0.672347 0.669094 0.665514 0.662675 0.658235 0.655396 0.652118 0.649193 0.645759 0.641239 0.638084 0.634297 0.630507 0.626067 0.622846 0.618554 0.615188 0.611843 0.609374 0.606164 0.602445 0.598942 0.59575 0.591028 0.587863 0.582287 0.578105 0.575618 0.571203 0.566859 0.563713 0.560374 0.557723 0.554122 0.55142 0.548556 0.545136 0.542249 0.539062 0.53568 0.532224 0.529017 0.525566 0.522557 0.518986 0.515539 0.511809 0.509005 0.505008 0.501838 0.497786 0.494271 0.491549 0.487587 0.483747 0.48039 0.474401 0.471079 0.466653 0.462885 0.459428 0.455538 0.452103 0.448053 0.444077 0.44045 0.437968 0.434281 0.430235 0.426342 0.422319 0.418809 0.414852 0.411356 0.408021 0.404612 0.400333 0.396588 0.392763 0.389749 0.385082 0.380522 0.377244 0.373033 0.369498 0.366221 0.362032 0.35828 0.354308 0.351378 0.347631 0.344241 0.34021 0.336497 0.333387 0.329493 0.325116 0.319537 0.315791 0.311763 0.308478 0.303262 0.29882 0.294713 0.289434 0.284925 0.278246 0.273715 0.268881 0.264121 0.259659 0.255095 0.249604 0.245649 0.240125 0.233878 0.228761 0.223653 0.218613 0.21311 0.208673 0.203756 0.197993 0.193699 0.188838 0.185223 0.179933 0.175696 0.171188 0.166998 0.161718 0.15644 0.14916 0.14317 0.136266 0.130786 0.124618 0.119214 0.114552 0.107824 0.103671 0.0987318 0.0938664 0.0888186 0.0846725 0.0798576 ];
Precision_RC = [0.238314 0.413176 0.417829 0.422654 0.42787 0.432442 0.436832 0.44135 0.446201 0.451036 0.455999 0.462161 0.466952 0.472195 0.477282 0.482662 0.488208 0.492979 0.497787 0.503061 0.507696 0.512733 0.517737 0.522991 0.528119 0.532469 0.536682 0.540757 0.544941 0.550003 0.553567 0.557718 0.562035 0.565754 0.569156 0.573672 0.577277 0.580803 0.584624 0.588325 0.591707 0.594457 0.598429 0.6018 0.605473 0.608966 0.612276 0.615255 0.618381 0.621342 0.62431 0.627516 0.6299 0.632631 0.635054 0.638179 0.640856 0.643144 0.645633 0.648518 0.651741 0.654199 0.657435 0.660123 0.662311 0.665201 0.667877 0.670392 0.672628 0.674915 0.678259 0.681071 0.683284 0.685484 0.688078 0.69045 0.692645 0.695431 0.697821 0.699783 0.702284 0.704796 0.70723 0.709876 0.712078 0.713272 0.715654 0.71724 0.719962 0.722575 0.724574 0.726725 0.72865 0.730861 0.73256 0.734355 0.736704 0.738952 0.741358 0.743039 0.74436 0.746471 0.747924 0.749584 0.751499 0.753803 0.754616 0.756607 0.758843 0.760583 0.762453 0.764794 0.766311 0.767406 0.769086 0.7707 0.771911 0.773373 0.774261 0.775518 0.776595 0.777639 0.778384 0.77926 0.780079 0.780929 0.781676 0.782739 0.784213 0.785248 0.786629 0.788248 0.789448 0.79009 0.791294 0.79285 0.793666 0.795058 0.795554 0.796745 0.798334 0.799765 0.801029 0.802786 0.804983 0.806146 0.807786 0.808964 0.81026 0.811503 0.813412 0.814794 0.816167 0.817701 0.818318 0.81986 0.820829 0.821934 0.82275 0.823653 0.824968 0.826085 0.828046 0.82845 0.829519 0.829951 0.830738 0.832523 0.83352 0.834007 0.835195 0.836403 0.836862 0.836941 0.837248 0.838198 0.83936 0.840047 0.84057 0.840846 0.841028 0.842843 0.843838 0.844708 0.844979 0.845642 0.846278 0.847452 0.848444 0.849371 0.850872 0.851676 0.851722 0.851822 0.851693 0.852469 0.852695 0.853127 0.85357 0.854021 0.854511 0.855268 0.856225 0.857383 0.85737 0.857131 0.857275 0.857836 0.857653 0.857035 0.857129 0.857637 0.85786 0.858881 0.858152 0.857523 0.858522 0.858875 0.858437 0.858182 0.858179 0.858525 0.858125 0.860113 0.860483 0.859804 0.859954 0.859549 0.858538 0.861244 0.861544 0.861984 0.862824 0.863271 0.864635 0.864153 0.86416 0.863647 0.863617 0.864528 0.864627 0.865004 0.862358 0.86298 0.865103 0.86562 0.860867 0.860613 0.860008 0.860319 0.85991 0.85941 0.858546 0.857643 0.85784 0.85725 ];
TPR_RC = [1 0.93363 0.933314 0.932964 0.932473 0.932022 0.931359 0.93058 0.929674 0.928666 0.927627 0.926345 0.92518 0.923506 0.922311 0.921329 0.919742 0.917685 0.916433 0.914741 0.912996 0.91146 0.91034 0.909124 0.907293 0.905633 0.903888 0.902167 0.900033 0.898222 0.896402 0.894736 0.892317 0.89041 0.887759 0.885638 0.883559 0.882066 0.880183 0.878236 0.875719 0.87287 0.871236 0.868193 0.865718 0.863373 0.86114 0.858144 0.855769 0.853033 0.85031 0.848354 0.846228 0.843806 0.840994 0.838402 0.835664 0.832387 0.830322 0.827515 0.825289 0.821993 0.81931 0.816353 0.814045 0.811483 0.808237 0.805557 0.802756 0.799783 0.797424 0.795088 0.791469 0.789189 0.786702 0.783781 0.78115 0.778218 0.776009 0.77307 0.770537 0.767761 0.765161 0.761809 0.758996 0.755252 0.752256 0.747941 0.743769 0.74102 0.737458 0.73423 0.731198 0.727919 0.724953 0.721195 0.718574 0.715224 0.711859 0.708578 0.704449 0.701072 0.698118 0.695826 0.693255 0.690521 0.686465 0.682764 0.679302 0.676437 0.672347 0.669094 0.665514 0.662675 0.658235 0.655396 0.652118 0.649193 0.645759 0.641239 0.638084 0.634297 0.630507 0.626067 0.622846 0.618554 0.615188 0.611843 0.609374 0.606164 0.602445 0.598942 0.59575 0.591028 0.587863 0.582287 0.578105 0.575618 0.571203 0.566859 0.563713 0.560374 0.557723 0.554122 0.55142 0.548556 0.545136 0.542249 0.539062 0.53568 0.532224 0.529017 0.525566 0.522557 0.518986 0.515539 0.511809 0.509005 0.505008 0.501838 0.497786 0.494271 0.491549 0.487587 0.483747 0.48039 0.474401 0.471079 0.466653 0.462885 0.459428 0.455538 0.452103 0.448053 0.444077 0.44045 0.437968 0.434281 0.430235 0.426342 0.422319 0.418809 0.414852 0.411356 0.408021 0.404612 0.400333 0.396588 0.392763 0.389749 0.385082 0.380522 0.377244 0.373033 0.369498 0.366221 0.362032 0.35828 0.354308 0.351378 0.347631 0.344241 0.34021 0.336497 0.333387 0.329493 0.325116 0.319537 0.315791 0.311763 0.308478 0.303262 0.29882 0.294713 0.289434 0.284925 0.278246 0.273715 0.268881 0.264121 0.259659 0.255095 0.249604 0.245649 0.240125 0.233878 0.228761 0.223653 0.218613 0.21311 0.208673 0.203756 0.197993 0.193699 0.188838 0.185223 0.179933 0.175696 0.171188 0.166998 0.161718 0.15644 0.14916 0.14317 0.136266 0.130786 0.124618 0.119214 0.114552 0.107824 0.103671 0.0987318 0.0938664 0.0888186 0.0846725 0.0798576 ];
FPR_RC = [1 0.410972 0.40425 0.397793 0.391074 0.384859 0.378396 0.371831 0.365427 0.359015 0.352773 0.346236 0.340724 0.334965 0.329259 0.323595 0.31794 0.312816 0.307692 0.302832 0.298221 0.293444 0.288824 0.283941 0.279236 0.275307 0.271184 0.267346 0.263478 0.259019 0.255551 0.252237 0.248361 0.245041 0.241821 0.238124 0.234777 0.23153 0.228424 0.225496 0.22255 0.220044 0.216923 0.214101 0.210979 0.208439 0.205533 0.202672 0.199853 0.197202 0.194787 0.192143 0.18992 0.187115 0.184699 0.182185 0.179573 0.1772 0.175063 0.172658 0.170217 0.168077 0.165672 0.163281 0.161302 0.159161 0.157043 0.1548 0.152746 0.150636 0.148371 0.146471 0.144519 0.1427 0.140791 0.139017 0.137384 0.135388 0.133477 0.13191 0.13002 0.128203 0.1263 0.124558 0.122674 0.121114 0.119189 0.117461 0.115615 0.11361 0.111813 0.110048 0.108586 0.107099 0.105629 0.104033 0.1024 0.100705 0.0993613 0.0980399 0.0967466 0.0952886 0.0939956 0.0925799 0.0911155 0.0896999 0.0885905 0.0871453 0.0857747 0.0846491 0.0834768 0.0822219 0.0810106 0.0801689 0.0788369 0.0778436 0.0768364 0.0758572 0.0749444 0.0738758 0.0729284 0.0719475 0.0711904 0.0701206 0.0692081 0.0682016 0.0673601 0.0665036 0.0654654 0.0645193 0.0634749 0.0623591 0.0611317 0.0601827 0.0592333 0.0578266 0.0568366 0.0557953 0.0550986 0.0542142 0.0531049 0.0522505 0.0513504 0.0503605 0.0494063 0.0485662 0.0478641 0.0471038 0.0462627 0.0455171 0.0445266 0.0437232 0.042908 0.0421551 0.0414217 0.0406601 0.0397704 0.0391676 0.0385727 0.0380293 0.0372777 0.036675 0.0359627 0.0352084 0.0346158 0.0340935 0.0335216 0.0328812 0.0321765 0.0314607 0.0307316 0.0301512 0.0296501 0.0292085 0.0286741 0.028187 0.0277948 0.0273241 0.0269216 0.0264182 0.0259334 0.0254197 0.0248747 0.0243181 0.0239928 0.0236576 0.0231997 0.0227293 0.0222096 0.0216879 0.0211281 0.0206278 0.020267 0.0195825 0.0191518 0.018703 0.0183201 0.0180389 0.0175527 0.017279 0.0168957 0.016478 0.0158867 0.0153199 0.0148225 0.0145206 0.0141795 0.0137572 0.0134832 0.013203 0.0129523 0.012638 0.0123378 0.0120215 0.0116757 0.0112886 0.0109766 0.0107209 0.0104155 0.0101752 0.009915 0.00960007 0.00920516 0.00893164 0.00853474 0.00832033 0.00812994 0.00788586 0.00755823 0.00715495 0.00688136 0.00672331 0.00652927 0.00633439 0.00598809 0.00566074 0.00546466 0.00523497 0.00499492 0.00487938 0.00474314 0.00452637 0.00438643 0.00401196 0.00376683 0.00354125 0.00342727 0.00319685 0.00309814 0.00288184 0.0026181 0.00247615 0.00237252 0.00227958 0.00213999 0.00202347 ];
plot(Recall_RC, Precision_RC, 'g', 'linewidth', 1);
Recall_SEG = [1 0.986414 0.986413 0.986413 0.986412 0.986412 0.986411 0.98641 0.986409 0.986408 0.986407 0.986405 0.986404 0.986403 0.986402 0.9864 0.986399 0.986397 0.986395 0.986392 0.986389 0.986386 0.986383 0.986378 0.986373 0.986369 0.986362 0.986353 0.986344 0.986334 0.986323 0.98631 0.986298 0.986283 0.986267 0.986252 0.986236 0.986212 0.986186 0.986158 0.986127 0.986082 0.986031 0.985983 0.98592 0.98584 0.985762 0.985672 0.985567 0.985452 0.985317 0.985147 0.984923 0.984634 0.984296 0.983864 0.983201 0.98214 0.98059 0.978634 0.97619 0.973538 0.97051 0.96729 0.963523 0.959275 0.954996 0.950298 0.945391 0.940231 0.934769 0.92913 0.923325 0.917224 0.9108 0.904166 0.897125 0.889665 0.882078 0.874454 0.866698 0.858893 0.851095 0.843811 0.835949 0.828087 0.820373 0.812707 0.804975 0.797295 0.789502 0.781745 0.773704 0.765328 0.757252 0.749475 0.742055 0.734665 0.727199 0.719899 0.712753 0.705596 0.698355 0.691246 0.683973 0.677176 0.670028 0.663287 0.656583 0.649779 0.643169 0.636384 0.629737 0.622971 0.616483 0.609899 0.603894 0.597691 0.591774 0.585865 0.580064 0.57394 0.567727 0.561963 0.556103 0.550671 0.545201 0.539628 0.534387 0.529148 0.523692 0.518404 0.513027 0.507568 0.502435 0.497339 0.492049 0.487204 0.482249 0.477225 0.472287 0.467558 0.462577 0.457821 0.453229 0.448595 0.44404 0.439188 0.434697 0.430269 0.426042 0.421644 0.417372 0.413133 0.408975 0.404553 0.400046 0.39596 0.391675 0.387476 0.383263 0.379251 0.375069 0.370903 0.367026 0.363266 0.359332 0.355629 0.352001 0.348505 0.345007 0.341535 0.338125 0.334899 0.331423 0.327888 0.324874 0.321821 0.318623 0.315681 0.312591 0.309489 0.306407 0.303169 0.300224 0.297374 0.294355 0.291327 0.288361 0.285101 0.282191 0.279171 0.276238 0.273328 0.269788 0.266601 0.263916 0.260965 0.258034 0.254913 0.251359 0.248418 0.245262 0.242433 0.239298 0.236485 0.233404 0.230911 0.228072 0.225199 0.222312 0.219424 0.216791 0.214088 0.211119 0.208777 0.205997 0.203375 0.200398 0.197427 0.193949 0.191065 0.188287 0.185589 0.18278 0.179926 0.17731 0.174637 0.171941 0.169119 0.166176 0.162748 0.160208 0.15747 0.154725 0.151889 0.14913 0.145784 0.142463 0.139077 0.135878 0.133067 0.129955 0.126843 0.123572 0.12019 0.116755 0.113474 0.109398 0.105289 0.101262 0.0970736 0.0920945 0.0859044 0.0780032 0.0660854 ];
Precision_SEG = [0.238314 0.268402 0.268403 0.268405 0.268407 0.26841 0.268413 0.268416 0.26842 0.268425 0.268429 0.268437 0.268445 0.268454 0.268464 0.268473 0.268484 0.268496 0.268509 0.268524 0.268538 0.268558 0.268579 0.2686 0.268626 0.268652 0.268684 0.268717 0.268753 0.268793 0.26884 0.268889 0.26894 0.269001 0.26908 0.269165 0.269253 0.269348 0.269472 0.269589 0.269722 0.269866 0.270026 0.270207 0.270418 0.270655 0.270936 0.271255 0.271629 0.27209 0.272578 0.273177 0.273915 0.274827 0.27592 0.277248 0.278874 0.2808 0.283204 0.286099 0.289087 0.292291 0.295674 0.299213 0.302847 0.306718 0.310938 0.315285 0.319852 0.324452 0.32931 0.334002 0.338973 0.343974 0.348856 0.3539 0.358833 0.363813 0.36893 0.373665 0.379194 0.384235 0.388995 0.393773 0.398563 0.402942 0.407499 0.412304 0.417116 0.422467 0.426885 0.431548 0.436738 0.441524 0.4462 0.450643 0.455179 0.459642 0.464104 0.468607 0.472798 0.477047 0.481676 0.485816 0.489878 0.494063 0.49787 0.502055 0.505761 0.509909 0.513492 0.517037 0.52109 0.524973 0.529044 0.532231 0.535553 0.538791 0.542032 0.54543 0.548653 0.551667 0.554778 0.557876 0.561108 0.563824 0.567252 0.570829 0.573496 0.576581 0.579423 0.582325 0.58517 0.587474 0.590484 0.593443 0.595708 0.59827 0.600523 0.602902 0.605148 0.607823 0.610338 0.611853 0.614124 0.616385 0.61867 0.620208 0.622607 0.624637 0.626724 0.629 0.63107 0.632715 0.634288 0.635491 0.636349 0.638539 0.639662 0.640927 0.641996 0.643173 0.644283 0.644976 0.646173 0.647434 0.648211 0.649369 0.650161 0.650969 0.651719 0.652906 0.654047 0.6552 0.656138 0.656891 0.65836 0.659782 0.660974 0.662504 0.663592 0.664706 0.66575 0.666326 0.667624 0.668186 0.668801 0.669228 0.669677 0.670454 0.670891 0.671361 0.671131 0.671253 0.671368 0.671436 0.671892 0.672353 0.673034 0.67278 0.672621 0.673868 0.673823 0.674004 0.674042 0.673857 0.67377 0.674368 0.6746 0.67513 0.676029 0.676467 0.676321 0.67652 0.676576 0.676953 0.677801 0.67799 0.677674 0.677699 0.677525 0.677202 0.677008 0.676704 0.675999 0.675475 0.674938 0.674759 0.674143 0.674516 0.674869 0.673563 0.673003 0.672385 0.671588 0.671274 0.671037 0.672001 0.67139 0.671235 0.670662 0.671204 0.67153 0.671334 0.670964 0.670329 0.668263 0.665996 0.664711 0.661765 0.659348 0.656235 0.655005 0.652434 0.643892 0.631314 ];
TPR_SEG = [1 0.986414 0.986413 0.986413 0.986412 0.986412 0.986411 0.98641 0.986409 0.986408 0.986407 0.986405 0.986404 0.986403 0.986402 0.9864 0.986399 0.986397 0.986395 0.986392 0.986389 0.986386 0.986383 0.986378 0.986373 0.986369 0.986362 0.986353 0.986344 0.986334 0.986323 0.98631 0.986298 0.986283 0.986267 0.986252 0.986236 0.986212 0.986186 0.986158 0.986127 0.986082 0.986031 0.985983 0.98592 0.98584 0.985762 0.985672 0.985567 0.985452 0.985317 0.985147 0.984923 0.984634 0.984296 0.983864 0.983201 0.98214 0.98059 0.978634 0.97619 0.973538 0.97051 0.96729 0.963523 0.959275 0.954996 0.950298 0.945391 0.940231 0.934769 0.92913 0.923325 0.917224 0.9108 0.904166 0.897125 0.889665 0.882078 0.874454 0.866698 0.858893 0.851095 0.843811 0.835949 0.828087 0.820373 0.812707 0.804975 0.797295 0.789502 0.781745 0.773704 0.765328 0.757252 0.749475 0.742055 0.734665 0.727199 0.719899 0.712753 0.705596 0.698355 0.691246 0.683973 0.677176 0.670028 0.663287 0.656583 0.649779 0.643169 0.636384 0.629737 0.622971 0.616483 0.609899 0.603894 0.597691 0.591774 0.585865 0.580064 0.57394 0.567727 0.561963 0.556103 0.550671 0.545201 0.539628 0.534387 0.529148 0.523692 0.518404 0.513027 0.507568 0.502435 0.497339 0.492049 0.487204 0.482249 0.477225 0.472287 0.467558 0.462577 0.457821 0.453229 0.448595 0.44404 0.439188 0.434697 0.430269 0.426042 0.421644 0.417372 0.413133 0.408975 0.404553 0.400046 0.39596 0.391675 0.387476 0.383263 0.379251 0.375069 0.370903 0.367026 0.363266 0.359332 0.355629 0.352001 0.348505 0.345007 0.341535 0.338125 0.334899 0.331423 0.327888 0.324874 0.321821 0.318623 0.315681 0.312591 0.309489 0.306407 0.303169 0.300224 0.297374 0.294355 0.291327 0.288361 0.285101 0.282191 0.279171 0.276238 0.273328 0.269788 0.266601 0.263916 0.260965 0.258034 0.254913 0.251359 0.248418 0.245262 0.242433 0.239298 0.236485 0.233404 0.230911 0.228072 0.225199 0.222312 0.219424 0.216791 0.214088 0.211119 0.208777 0.205997 0.203375 0.200398 0.197427 0.193949 0.191065 0.188287 0.185589 0.18278 0.179926 0.17731 0.174637 0.171941 0.169119 0.166176 0.162748 0.160208 0.15747 0.154725 0.151889 0.14913 0.145784 0.142463 0.139077 0.135878 0.133067 0.129955 0.126843 0.123572 0.12019 0.116755 0.113474 0.109398 0.105289 0.101262 0.0970736 0.0920945 0.0859044 0.0780032 0.0660854 ];
FPR_SEG = [1 0.829861 0.829857 0.82985 0.829841 0.829829 0.829816 0.829803 0.829787 0.829765 0.829745 0.829715 0.829678 0.829639 0.829594 0.829554 0.829507 0.829453 0.829398 0.829331 0.829266 0.829175 0.829082 0.828985 0.828868 0.828749 0.828608 0.828457 0.828297 0.828121 0.827917 0.8277 0.827474 0.827206 0.82687 0.826502 0.826116 0.825694 0.825178 0.824663 0.824083 0.823434 0.822718 0.821908 0.820953 0.819892 0.818643 0.817211 0.815562 0.813572 0.811413 0.808775 0.805433 0.801222 0.796184 0.790109 0.78275 0.774424 0.764552 0.753385 0.742068 0.73018 0.71776 0.705116 0.691926 0.678244 0.664177 0.649752 0.635303 0.62102 0.606617 0.592327 0.577819 0.56335 0.549309 0.535328 0.521598 0.507746 0.494061 0.481125 0.467837 0.455216 0.443081 0.431296 0.419909 0.408919 0.39808 0.387146 0.37639 0.365406 0.355194 0.345247 0.335401 0.325751 0.316456 0.307585 0.298734 0.289993 0.281729 0.273682 0.265955 0.258277 0.250579 0.243271 0.236256 0.229549 0.223153 0.216594 0.210601 0.204435 0.198538 0.192785 0.187139 0.181765 0.176386 0.17144 0.166529 0.161843 0.157364 0.152881 0.148646 0.144445 0.140364 0.136573 0.132697 0.129105 0.125423 0.121798 0.118631 0.115419 0.11229 0.10933 0.106456 0.103797 0.100981 0.0980959 0.0955915 0.0931016 0.0906888 0.0882407 0.0859251 0.0836029 0.0814097 0.0793748 0.0772968 0.0753056 0.0733386 0.0715209 0.0696 0.0678887 0.0661743 0.0645159 0.06291 0.061363 0.0598672 0.0585036 0.0571189 0.0557923 0.0544959 0.0531908 0.0519317 0.0507043 0.04951 0.0483216 0.0471978 0.0461193 0.0450351 0.043963 0.0429224 0.0419541 0.0409569 0.0399663 0.0389884 0.0380516 0.0371869 0.0363537 0.0355223 0.0347439 0.0339171 0.0331246 0.0323608 0.0316157 0.0308682 0.0301671 0.0294524 0.0288107 0.0282013 0.0275695 0.0269854 0.0263927 0.0258418 0.0253127 0.0247474 0.0241862 0.0236452 0.0231319 0.0226055 0.0220332 0.0214959 0.0210291 0.0205883 0.0201485 0.0196454 0.0192267 0.0187985 0.0183962 0.0179598 0.0175706 0.0171807 0.0167974 0.0163999 0.0159967 0.0156541 0.0152659 0.0148723 0.0145191 0.0141619 0.0138294 0.0134994 0.0131792 0.0127548 0.0124334 0.0121243 0.0118094 0.0115097 0.0112125 0.010925 0.0106324 0.0103376 0.0100657 0.0097785 0.00949438 0.00919726 0.00891311 0.0086211 0.0083595 0.00811593 0.00784803 0.0075932 0.00732235 0.00706284 0.00680665 0.00655389 0.00629079 0.00606424 0.00577497 0.00551976 0.00530486 0.00498155 0.00476953 0.0045452 0.00426617 0.00395851 0.00359559 0.00315084 0.00262449 ];
plot(Recall_SEG, Precision_SEG, 'r', 'linewidth', 1);
Recall_MSS = [1 0.991378 0.972661 0.954103 0.936273 0.919009 0.902255 0.885938 0.869947 0.854297 0.839094 0.824265 0.809652 0.795332 0.781311 0.767583 0.754049 0.740738 0.727772 0.715078 0.702669 0.690491 0.678614 0.667016 0.65571 0.644582 0.633658 0.622897 0.612346 0.602019 0.591923 0.582062 0.57242 0.563018 0.553791 0.544745 0.535921 0.527284 0.518823 0.510528 0.502421 0.49448 0.486629 0.478933 0.471358 0.463949 0.456672 0.449508 0.442437 0.435511 0.428692 0.421912 0.415298 0.408788 0.402396 0.396089 0.389916 0.383846 0.377895 0.372034 0.366242 0.360541 0.35493 0.349424 0.344021 0.33868 0.333392 0.328217 0.323091 0.318058 0.313111 0.308244 0.303446 0.298696 0.293998 0.289385 0.284861 0.280359 0.275923 0.271531 0.26719 0.262912 0.258692 0.254534 0.25045 0.246424 0.242471 0.238549 0.2347 0.230893 0.227158 0.223455 0.219803 0.216216 0.212647 0.209117 0.205634 0.202181 0.198778 0.195426 0.192125 0.188873 0.185656 0.182523 0.179449 0.176432 0.173471 0.170536 0.167646 0.164774 0.161963 0.159182 0.156418 0.153692 0.150987 0.148353 0.145788 0.143239 0.140699 0.138204 0.135742 0.133278 0.13087 0.1285 0.126137 0.123824 0.121553 0.119314 0.117122 0.114955 0.112816 0.110693 0.108597 0.106532 0.104481 0.102457 0.100471 0.0984759 0.0965412 0.0946291 0.0927395 0.0908814 0.0890805 0.0873138 0.0855472 0.0838254 0.0821424 0.0804671 0.0788206 0.0772007 0.0756246 0.0740698 0.0725402 0.0710269 0.0695399 0.0680804 0.0666267 0.0652081 0.0637935 0.0624051 0.0610393 0.0596888 0.0583586 0.0570669 0.0557803 0.0545098 0.0532608 0.052023 0.0507933 0.0495939 0.0484066 0.0472388 0.0460831 0.0449354 0.0438103 0.04271 0.0416302 0.0405668 0.039537 0.0385173 0.0375328 0.0365424 0.035577 0.0346061 0.0336768 0.0327609 0.0318642 0.0309943 0.0301389 0.0292924 0.0284663 0.0276567 0.0268679 0.0261093 0.0253472 0.0246073 0.0238825 0.0231603 0.0224573 0.0217639 0.0210859 0.0204314 0.0197743 0.0191196 0.018489 0.0178742 0.0172613 0.0166659 0.016085 0.0155095 0.0149435 0.0143883 0.0138381 0.013303 0.0127731 0.0122474 0.0117559 0.0112718 0.0107943 0.0103245 0.0098686 0.00941904 0.00898353 0.00856061 0.00814291 0.00773502 0.00732423 0.00693926 0.00655407 0.00617098 0.00579585 0.00543405 0.00508782 0.00474388 0.00441629 0.00409935 0.00378702 0.00349164 0.003206 0.00291388 0.00264015 0.00239422 0.00214654 0.00191497 0.00168934 0.00147078 0.00126335 0.00107023 0.000893221 0.000720416 0.000557085 0.000420514 0.000298437 0.000192119 0.000108479 5.47908e-005 ];
Precision_MSS = [0.238314 0.255766 0.274057 0.2889 0.301967 0.314 0.325229 0.335901 0.346122 0.355929 0.365369 0.374413 0.383068 0.391442 0.399556 0.40726 0.414646 0.421707 0.42861 0.435329 0.441827 0.448155 0.454307 0.460277 0.466065 0.471695 0.477175 0.482444 0.487528 0.49246 0.497224 0.50186 0.50633 0.510673 0.514894 0.518931 0.522858 0.526694 0.530403 0.53401 0.537462 0.540873 0.544101 0.547259 0.550341 0.553368 0.556302 0.559214 0.562 0.564774 0.56747 0.570069 0.57262 0.575089 0.577534 0.579892 0.582245 0.584488 0.586751 0.588999 0.591135 0.593268 0.595411 0.597487 0.599507 0.601466 0.603398 0.605318 0.607162 0.608979 0.610799 0.612536 0.614251 0.615891 0.617477 0.619085 0.620666 0.622114 0.623516 0.624908 0.626268 0.627592 0.628907 0.630115 0.631319 0.632583 0.633728 0.634843 0.635943 0.636988 0.638074 0.639013 0.639906 0.640858 0.64186 0.642874 0.643868 0.644764 0.645657 0.64654 0.647359 0.648043 0.648673 0.649298 0.649853 0.650471 0.650985 0.651489 0.652073 0.652763 0.653474 0.653971 0.654397 0.654735 0.654941 0.655309 0.655935 0.656625 0.657162 0.657745 0.658266 0.658762 0.659293 0.659662 0.65998 0.660282 0.660567 0.660987 0.661428 0.661793 0.662174 0.662434 0.662704 0.663027 0.663171 0.663436 0.663489 0.66342 0.663475 0.663491 0.663662 0.663788 0.664016 0.664232 0.664471 0.664678 0.664858 0.665127 0.66505 0.665124 0.665171 0.66509 0.664869 0.664501 0.664324 0.664247 0.663899 0.663751 0.663519 0.663443 0.663132 0.662899 0.662683 0.662529 0.662147 0.661881 0.661421 0.661241 0.66096 0.660915 0.660661 0.660414 0.660023 0.659521 0.658877 0.658454 0.657942 0.657581 0.657128 0.656609 0.65637 0.656095 0.655794 0.655517 0.654927 0.654289 0.653858 0.653392 0.652847 0.652196 0.651612 0.651415 0.650934 0.650404 0.650117 0.649619 0.649233 0.649314 0.649278 0.648978 0.648651 0.648445 0.648054 0.647721 0.647457 0.647109 0.646876 0.646505 0.645913 0.645336 0.644461 0.643933 0.643084 0.64203 0.641059 0.63972 0.6386 0.63754 0.636391 0.635437 0.634243 0.632666 0.631746 0.63101 0.630713 0.630077 0.629561 0.629155 0.62876 0.628333 0.628013 0.62758 0.627622 0.62785 0.62751 0.626991 0.626588 0.626261 0.624942 0.624002 0.622994 0.622062 0.62134 0.621482 0.621667 0.621412 0.62123 0.621468 0.620864 0.620862 0.620558 0.621428 0.622019 0.622352 0.620813 0.6205 ];
TPR_MSS = [1 0.991378 0.972661 0.954103 0.936273 0.919009 0.902255 0.885938 0.869947 0.854297 0.839094 0.824265 0.809652 0.795332 0.781311 0.767583 0.754049 0.740738 0.727772 0.715078 0.702669 0.690491 0.678614 0.667016 0.65571 0.644582 0.633658 0.622897 0.612346 0.602019 0.591923 0.582062 0.57242 0.563018 0.553791 0.544745 0.535921 0.527284 0.518823 0.510528 0.502421 0.49448 0.486629 0.478933 0.471358 0.463949 0.456672 0.449508 0.442437 0.435511 0.428692 0.421912 0.415298 0.408788 0.402396 0.396089 0.389916 0.383846 0.377895 0.372034 0.366242 0.360541 0.35493 0.349424 0.344021 0.33868 0.333392 0.328217 0.323091 0.318058 0.313111 0.308244 0.303446 0.298696 0.293998 0.289385 0.284861 0.280359 0.275923 0.271531 0.26719 0.262912 0.258692 0.254534 0.25045 0.246424 0.242471 0.238549 0.2347 0.230893 0.227158 0.223455 0.219803 0.216216 0.212647 0.209117 0.205634 0.202181 0.198778 0.195426 0.192125 0.188873 0.185656 0.182523 0.179449 0.176432 0.173471 0.170536 0.167646 0.164774 0.161963 0.159182 0.156418 0.153692 0.150987 0.148353 0.145788 0.143239 0.140699 0.138204 0.135742 0.133278 0.13087 0.1285 0.126137 0.123824 0.121553 0.119314 0.117122 0.114955 0.112816 0.110693 0.108597 0.106532 0.104481 0.102457 0.100471 0.0984759 0.0965412 0.0946291 0.0927395 0.0908814 0.0890805 0.0873138 0.0855472 0.0838254 0.0821424 0.0804671 0.0788206 0.0772007 0.0756246 0.0740698 0.0725402 0.0710269 0.0695399 0.0680804 0.0666267 0.0652081 0.0637935 0.0624051 0.0610393 0.0596888 0.0583586 0.0570669 0.0557803 0.0545098 0.0532608 0.052023 0.0507933 0.0495939 0.0484066 0.0472388 0.0460831 0.0449354 0.0438103 0.04271 0.0416302 0.0405668 0.039537 0.0385173 0.0375328 0.0365424 0.035577 0.0346061 0.0336768 0.0327609 0.0318642 0.0309943 0.0301389 0.0292924 0.0284663 0.0276567 0.0268679 0.0261093 0.0253472 0.0246073 0.0238825 0.0231603 0.0224573 0.0217639 0.0210859 0.0204314 0.0197743 0.0191196 0.018489 0.0178742 0.0172613 0.0166659 0.016085 0.0155095 0.0149435 0.0143883 0.0138381 0.013303 0.0127731 0.0122474 0.0117559 0.0112718 0.0107943 0.0103245 0.0098686 0.00941904 0.00898353 0.00856061 0.00814291 0.00773502 0.00732423 0.00693926 0.00655407 0.00617098 0.00579585 0.00543405 0.00508782 0.00474388 0.00441629 0.00409935 0.00378702 0.00349164 0.003206 0.00291388 0.00264015 0.00239422 0.00214654 0.00191497 0.00168934 0.00147078 0.00126335 0.00107023 0.000893221 0.000720416 0.000557085 0.000420514 0.000298437 0.000192119 0.000108479 5.47908e-005 ];
FPR_MSS = [1 0.900446 0.80448 0.735454 0.679788 0.632522 0.591429 0.55512 0.52254 0.49312 0.466381 0.441963 0.419534 0.39881 0.379608 0.361821 0.345281 0.329861 0.315364 0.301766 0.288988 0.276942 0.265588 0.254845 0.244708 0.235098 0.225967 0.217312 0.209093 0.201292 0.19385 0.186783 0.180045 0.173637 0.167522 0.161678 0.156099 0.150748 0.145623 0.140719 0.136044 0.131551 0.127253 0.123138 0.119179 0.115376 0.111717 0.108193 0.104803 0.101525 0.0983628 0.0953186 0.0923908 0.0895711 0.0868388 0.0842191 0.0816805 0.0792377 0.0768708 0.0745885 0.072378 0.0702345 0.0681675 0.066166 0.0642384 0.0623687 0.0605572 0.0587998 0.0570932 0.0554339 0.0538304 0.0522846 0.0507838 0.0493341 0.0479249 0.0465557 0.0452364 0.0439594 0.0427196 0.0415097 0.0403364 0.0392012 0.0380939 0.0370377 0.0360133 0.0350008 0.0340304 0.0330856 0.0321668 0.0312756 0.0304092 0.0295681 0.0287428 0.0279436 0.0271642 0.0264037 0.0256683 0.0249548 0.0242594 0.0235891 0.0229398 0.0223092 0.0216996 0.0211085 0.0205346 0.0199783 0.0194393 0.018915 0.0184042 0.0179038 0.0174209 0.0169551 0.0164999 0.0160582 0.0156327 0.0152139 0.0148076 0.0144115 0.0140282 0.0136516 0.0132893 0.0129315 0.0125842 0.0122441 0.0119158 0.0115935 0.0112814 0.0109721 0.0106761 0.010382 0.0100975 0.00982262 0.00955117 0.00928886 0.00903387 0.00878332 0.0085444 0.00831123 0.00808021 0.00785576 0.00763489 0.00742442 0.00721811 0.00701943 0.00682385 0.00663388 0.00645133 0.0062706 0.00609727 0.00592607 0.00575861 0.00559898 0.00544434 0.00529296 0.00514648 0.00500288 0.00486441 0.00472995 0.00459973 0.00446922 0.00434264 0.00422098 0.00410172 0.00398291 0.00386893 0.00375544 0.003646 0.00353992 0.00343505 0.00333227 0.00323029 0.00313351 0.00303663 0.00294461 0.00285563 0.00276822 0.00268462 0.00260284 0.0025228 0.00244292 0.00236403 0.00228693 0.00221132 0.00213926 0.00206977 0.00200269 0.00193618 0.00187038 0.00180709 0.0017465 0.00168683 0.00162708 0.00156843 0.0015122 0.00145916 0.00140673 0.00135425 0.00130364 0.0012539 0.00120726 0.00116166 0.00111665 0.00107286 0.00103161 0.000990348 0.000950039 0.000911214 0.000873316 0.000835825 0.000799237 0.000762901 0.000728266 0.000694263 0.000661886 0.000632262 0.000602163 0.000573476 0.000545134 0.000518152 0.000491286 0.000466053 0.000440774 0.000417127 0.000395523 0.00037346 0.000353305 0.000333413 0.000315311 0.00029722 0.000280472 0.000264295 0.000248435 0.000233584 0.000218295 0.000204378 0.000190631 0.000177323 0.000164352 0.00015192 0.000140327 0.000128306 0.000117304 0.000106419 9.58558e-005 8.57837e-005 7.62747e-005 6.78756e-005 5.89897e-005 5.06e-005 4.18951e-005 3.43624e-005 2.73638e-005 2.16214e-005 1.56329e-005 1.06045e-005 6.32058e-006 ];
plot(Recall_MSS, Precision_MSS, 'c', 'linewidth', 1);
Recall_CA = [1 0.999659 0.999108 0.99842 0.997524 0.996312 0.994962 0.993489 0.991775 0.989849 0.987756 0.985588 0.983339 0.981055 0.978699 0.976257 0.973744 0.971105 0.968343 0.965523 0.962716 0.959757 0.956695 0.953577 0.950413 0.947152 0.943774 0.940444 0.93707 0.933587 0.929971 0.926316 0.922596 0.918786 0.914859 0.910924 0.906983 0.902963 0.898858 0.894639 0.890352 0.885964 0.881451 0.876994 0.872456 0.867759 0.862948 0.858108 0.853254 0.848329 0.843359 0.838392 0.833395 0.828371 0.823286 0.818204 0.81309 0.807931 0.802686 0.797414 0.792195 0.786976 0.78169 0.776433 0.771193 0.766151 0.760823 0.755511 0.750272 0.744981 0.739666 0.734348 0.729068 0.723731 0.718388 0.71305 0.707744 0.702426 0.697052 0.691699 0.686373 0.68106 0.675713 0.670423 0.665075 0.659703 0.654317 0.648945 0.643596 0.638224 0.632847 0.627499 0.622155 0.616811 0.611428 0.606034 0.600679 0.595366 0.590022 0.584726 0.579461 0.574186 0.568929 0.563668 0.558456 0.553242 0.54805 0.542866 0.537711 0.532492 0.527267 0.522082 0.516929 0.511793 0.506641 0.501528 0.496405 0.491292 0.48617 0.481052 0.475952 0.470817 0.465716 0.460614 0.455544 0.450492 0.445498 0.440531 0.437806 0.43286 0.427882 0.422928 0.418029 0.413122 0.408189 0.40327 0.398365 0.393442 0.388574 0.383704 0.378904 0.374086 0.369304 0.364589 0.35985 0.355145 0.350438 0.345729 0.341073 0.336416 0.331787 0.327166 0.322527 0.317942 0.313347 0.308733 0.304189 0.299666 0.295149 0.290659 0.286171 0.281691 0.277269 0.272832 0.268399 0.263993 0.259643 0.255288 0.251004 0.246762 0.24249 0.238249 0.234083 0.229899 0.225724 0.221591 0.217484 0.213394 0.209324 0.205316 0.201296 0.197323 0.193349 0.189378 0.185458 0.181547 0.177644 0.173777 0.169939 0.166083 0.162274 0.158464 0.154789 0.151041 0.147335 0.143629 0.139943 0.136276 0.132639 0.128993 0.125414 0.12186 0.118346 0.114842 0.111354 0.107904 0.104474 0.101047 0.0976633 0.09433 0.0910136 0.0877181 0.0844878 0.0812233 0.0780058 0.0748343 0.0716883 0.0685792 0.0655323 0.0625107 0.0595268 0.056571 0.0536278 0.050733 0.0478859 0.0450964 0.0424131 0.0397658 0.0372374 0.0347603 0.03236 0.0299895 0.027742 0.0255504 0.023469 0.0214858 0.0195666 0.0177682 0.0160596 0.0144353 0.0129005 0.0114651 0.0101387 0.00888664 0.00773311 0.00665041 0.00562157 0.00467862 0.00380035 0.00300901 0.0023257 0.00172778 0.00119953 0.000753251 0.0003959 0.000130379 ];
Precision_CA = [0.238314 0.239824 0.242502 0.245432 0.248461 0.251563 0.254759 0.258013 0.261255 0.264501 0.26772 0.270914 0.274023 0.277136 0.28027 0.283357 0.2864 0.28942 0.292473 0.295524 0.298529 0.301573 0.304601 0.307555 0.310488 0.313434 0.316389 0.319323 0.322228 0.325132 0.328009 0.330857 0.333688 0.336544 0.339401 0.342265 0.345109 0.347975 0.350835 0.353678 0.356452 0.359236 0.362011 0.364783 0.367485 0.370186 0.372882 0.375559 0.378221 0.380876 0.383543 0.38618 0.388789 0.391393 0.393979 0.396535 0.399075 0.401598 0.40409 0.406559 0.408997 0.411448 0.413868 0.416239 0.418601 0.420909 0.423262 0.425604 0.427933 0.430238 0.432535 0.434829 0.437097 0.439353 0.441607 0.443826 0.446066 0.448305 0.450474 0.452613 0.454749 0.456883 0.458989 0.461098 0.46317 0.465209 0.467227 0.469267 0.471257 0.473241 0.47523 0.477201 0.479112 0.48103 0.482927 0.484779 0.486632 0.48849 0.490333 0.492174 0.493961 0.495768 0.497522 0.499269 0.501023 0.50275 0.504503 0.506222 0.507939 0.509633 0.511311 0.512975 0.514628 0.516247 0.517877 0.519479 0.521045 0.522579 0.52411 0.525616 0.527072 0.528491 0.529904 0.531293 0.532656 0.534032 0.535391 0.536689 0.53744 0.538739 0.540024 0.541264 0.542505 0.543679 0.544829 0.545942 0.547075 0.548174 0.5493 0.550367 0.551437 0.552465 0.553513 0.554581 0.555613 0.556638 0.557658 0.558645 0.559648 0.560655 0.561648 0.562625 0.563625 0.564613 0.565579 0.566523 0.567462 0.568402 0.569344 0.570289 0.571187 0.572085 0.573018 0.573899 0.574764 0.575589 0.576436 0.577243 0.578061 0.578867 0.579633 0.580422 0.581264 0.58203 0.582788 0.583575 0.584387 0.585092 0.585865 0.586673 0.587411 0.588208 0.588935 0.589611 0.590332 0.590991 0.591691 0.592353 0.592958 0.593518 0.594225 0.594925 0.595619 0.596256 0.596992 0.597642 0.598308 0.598926 0.599631 0.600288 0.60091 0.601456 0.602029 0.602668 0.603269 0.603968 0.604591 0.605172 0.605779 0.606484 0.607136 0.607812 0.608485 0.609017 0.609631 0.610209 0.61087 0.611487 0.612067 0.612811 0.613413 0.614264 0.615029 0.615774 0.616488 0.61722 0.618209 0.619017 0.619793 0.620649 0.620936 0.621511 0.621908 0.622016 0.621914 0.62181 0.621646 0.621795 0.62165 0.621372 0.622341 0.622228 0.622732 0.622598 0.622801 0.622455 0.621763 0.621444 0.620525 0.618702 0.618821 0.615887 0.614993 0.615378 0.616955 0.610392 ];
TPR_CA = [1 0.999659 0.999108 0.99842 0.997524 0.996312 0.994962 0.993489 0.991775 0.989849 0.987756 0.985588 0.983339 0.981055 0.978699 0.976257 0.973744 0.971105 0.968343 0.965523 0.962716 0.959757 0.956695 0.953577 0.950413 0.947152 0.943774 0.940444 0.93707 0.933587 0.929971 0.926316 0.922596 0.918786 0.914859 0.910924 0.906983 0.902963 0.898858 0.894639 0.890352 0.885964 0.881451 0.876994 0.872456 0.867759 0.862948 0.858108 0.853254 0.848329 0.843359 0.838392 0.833395 0.828371 0.823286 0.818204 0.81309 0.807931 0.802686 0.797414 0.792195 0.786976 0.78169 0.776433 0.771193 0.766151 0.760823 0.755511 0.750272 0.744981 0.739666 0.734348 0.729068 0.723731 0.718388 0.71305 0.707744 0.702426 0.697052 0.691699 0.686373 0.68106 0.675713 0.670423 0.665075 0.659703 0.654317 0.648945 0.643596 0.638224 0.632847 0.627499 0.622155 0.616811 0.611428 0.606034 0.600679 0.595366 0.590022 0.584726 0.579461 0.574186 0.568929 0.563668 0.558456 0.553242 0.54805 0.542866 0.537711 0.532492 0.527267 0.522082 0.516929 0.511793 0.506641 0.501528 0.496405 0.491292 0.48617 0.481052 0.475952 0.470817 0.465716 0.460614 0.455544 0.450492 0.445498 0.440531 0.437806 0.43286 0.427882 0.422928 0.418029 0.413122 0.408189 0.40327 0.398365 0.393442 0.388574 0.383704 0.378904 0.374086 0.369304 0.364589 0.35985 0.355145 0.350438 0.345729 0.341073 0.336416 0.331787 0.327166 0.322527 0.317942 0.313347 0.308733 0.304189 0.299666 0.295149 0.290659 0.286171 0.281691 0.277269 0.272832 0.268399 0.263993 0.259643 0.255288 0.251004 0.246762 0.24249 0.238249 0.234083 0.229899 0.225724 0.221591 0.217484 0.213394 0.209324 0.205316 0.201296 0.197323 0.193349 0.189378 0.185458 0.181547 0.177644 0.173777 0.169939 0.166083 0.162274 0.158464 0.154789 0.151041 0.147335 0.143629 0.139943 0.136276 0.132639 0.128993 0.125414 0.12186 0.118346 0.114842 0.111354 0.107904 0.104474 0.101047 0.0976633 0.09433 0.0910136 0.0877181 0.0844878 0.0812233 0.0780058 0.0748343 0.0716883 0.0685792 0.0655323 0.0625107 0.0595268 0.056571 0.0536278 0.050733 0.0478859 0.0450964 0.0424131 0.0397658 0.0372374 0.0347603 0.03236 0.0299895 0.027742 0.0255504 0.023469 0.0214858 0.0195666 0.0177682 0.0160596 0.0144353 0.0129005 0.0114651 0.0101387 0.00888664 0.00773311 0.00665041 0.00562157 0.00467862 0.00380035 0.00300901 0.0023257 0.00172778 0.00119953 0.000753251 0.0003959 0.000130379 ];
FPR_CA = [1 0.990494 0.974373 0.95771 0.941051 0.924359 0.907792 0.89152 0.875675 0.86005 0.844896 0.830231 0.816163 0.802375 0.788818 0.775646 0.762843 0.750319 0.737867 0.725675 0.713974 0.702298 0.690793 0.679688 0.668808 0.658041 0.647357 0.636952 0.62677 0.616713 0.606838 0.597187 0.587737 0.578354 0.569046 0.559895 0.550941 0.542058 0.533301 0.524651 0.51626 0.50792 0.499679 0.491605 0.483756 0.47594 0.468177 0.460553 0.453058 0.44565 0.438302 0.431093 0.424006 0.417006 0.41009 0.403324 0.396677 0.390122 0.383661 0.377313 0.371123 0.364995 0.358949 0.353034 0.347234 0.341691 0.336029 0.330437 0.324967 0.319552 0.314206 0.308928 0.303759 0.298643 0.293571 0.288629 0.283743 0.278908 0.27415 0.269504 0.264924 0.260413 0.255945 0.251559 0.247256 0.243022 0.238838 0.234719 0.230697 0.226713 0.22277 0.218903 0.215101 0.211341 0.207627 0.203992 0.200415 0.196891 0.193417 0.190007 0.186678 0.183386 0.180158 0.176976 0.173849 0.170777 0.167744 0.164768 0.161853 0.158975 0.156134 0.153352 0.150615 0.147924 0.145271 0.142678 0.140132 0.137625 0.135154 0.132741 0.130363 0.128022 0.125711 0.12344 0.12121 0.119009 0.116847 0.114727 0.113572 0.111505 0.109451 0.107436 0.105453 0.103502 0.101574 0.0996762 0.0978102 0.0959758 0.0941643 0.0923877 0.0906433 0.0889203 0.0872198 0.0855435 0.0838929 0.0822605 0.0806495 0.0790607 0.0775057 0.0759675 0.0744545 0.0729597 0.0714756 0.0700141 0.0685774 0.0671555 0.0657627 0.0643871 0.0630231 0.0616749 0.0603533 0.0590503 0.0577522 0.0564764 0.055224 0.0539913 0.0527731 0.0515674 0.0503839 0.0492177 0.0480574 0.0469185 0.0458032 0.0446966 0.0436115 0.0425436 0.0414824 0.0404449 0.0394184 0.0384041 0.0374071 0.0364222 0.0354526 0.034502 0.0335651 0.0326451 0.0317319 0.0308352 0.029953 0.0290853 0.0282238 0.0273766 0.0265696 0.0257585 0.0249485 0.0241543 0.0233704 0.0226023 0.0218454 0.0210949 0.0203573 0.0196341 0.0189229 0.0182215 0.017538 0.016866 0.0162043 0.0155549 0.0149191 0.014291 0.0136831 0.0130819 0.0124939 0.0119146 0.0113471 0.0107918 0.0102444 0.00970795 0.00918525 0.00866876 0.00817174 0.0076827 0.007209 0.00674625 0.0063011 0.00587097 0.0054542 0.00505499 0.00467324 0.00430732 0.00396377 0.00363768 0.00332993 0.00304059 0.00276628 0.00250935 0.00226713 0.00203807 0.00182606 0.00162739 0.00144022 0.00126792 0.00110775 0.000963914 0.000832083 0.000708144 0.00059657 0.000494607 0.000404897 0.000323359 0.000249964 0.000187363 0.000133203 8.63819e-005 4.66234e-005 1.55134e-005 ];
plot(Recall_CA, Precision_CA, 'm', 'linewidth', 1);
Recall_FT = [1 0.99507 0.982052 0.968479 0.954563 0.940675 0.926914 0.913298 0.899957 0.886707 0.873627 0.860891 0.848384 0.83609 0.823918 0.811905 0.800101 0.788485 0.776965 0.765483 0.754021 0.742788 0.731686 0.720661 0.709802 0.699392 0.68921 0.679127 0.669143 0.659373 0.64977 0.640157 0.630735 0.62138 0.612122 0.603047 0.594072 0.585273 0.576766 0.56845 0.560336 0.552411 0.544567 0.536958 0.529508 0.522117 0.514803 0.507678 0.500738 0.493896 0.487125 0.480375 0.473644 0.467066 0.460583 0.454228 0.447926 0.44168 0.435534 0.429447 0.423456 0.417509 0.411749 0.406084 0.400338 0.394815 0.389444 0.384193 0.379018 0.373901 0.368845 0.363838 0.35892 0.354026 0.349219 0.344481 0.339816 0.33518 0.33065 0.326128 0.321648 0.317297 0.31302 0.308789 0.304595 0.300483 0.296413 0.292388 0.288357 0.284322 0.280372 0.276414 0.272493 0.26865 0.264886 0.261174 0.257481 0.253952 0.25044 0.246997 0.243611 0.240291 0.236989 0.233693 0.23047 0.227279 0.224114 0.221059 0.218067 0.21512 0.212234 0.209421 0.206602 0.203831 0.201094 0.198379 0.195712 0.193038 0.190351 0.187686 0.18504 0.182424 0.179896 0.177378 0.174879 0.17242 0.170008 0.167625 0.165226 0.162839 0.160519 0.158204 0.155925 0.153637 0.151356 0.149106 0.14689 0.144697 0.14251 0.140314 0.13811 0.135954 0.133855 0.131773 0.129722 0.127687 0.125667 0.123647 0.121719 0.119812 0.117908 0.116056 0.114235 0.112426 0.110633 0.108838 0.107091 0.105363 0.103622 0.101886 0.100125 0.0984037 0.0967115 0.0950109 0.0932075 0.0915606 0.0899568 0.0883443 0.0867785 0.0851819 0.08359 0.0820056 0.0804374 0.0788909 0.0773339 0.0758107 0.0742679 0.0727966 0.0713498 0.0699274 0.0685138 0.0671146 0.0657403 0.0643801 0.0630271 0.0617023 0.0603864 0.0590696 0.0577817 0.0565057 0.055264 0.0540491 0.0528467 0.0516765 0.0504965 0.0493411 0.0481707 0.0470278 0.0458628 0.0447366 0.0436196 0.0425283 0.0414347 0.0403743 0.0393169 0.0382608 0.0372072 0.0361517 0.0350867 0.0340713 0.0330616 0.0320701 0.0311185 0.0301769 0.029271 0.0283505 0.0274325 0.0265279 0.025629 0.0247557 0.0238892 0.0230386 0.0221958 0.0213498 0.0205095 0.0196631 0.018827 0.0179611 0.0171192 0.0162834 0.0154351 0.0146084 0.0138171 0.0130604 0.0123194 0.0116097 0.0109206 0.0102539 0.00958689 0.00890182 0.00820901 0.00749838 0.00682036 0.00621354 0.00558599 0.00496885 0.00434912 0.00373277 0.00316759 0.00263289 0.00214785 0.0016982 0.00127867 0.000888333 0.00054948 0.000213302 ];
Precision_FT = [0.238314 0.239331 0.243283 0.247614 0.251876 0.256338 0.26097 0.266245 0.271274 0.275741 0.280124 0.284443 0.288828 0.293238 0.297577 0.301872 0.306102 0.310307 0.314467 0.318491 0.322568 0.326742 0.330885 0.334866 0.338917 0.34294 0.346745 0.350412 0.354076 0.357676 0.361332 0.364734 0.368093 0.371578 0.374712 0.377964 0.380803 0.383548 0.386208 0.388878 0.391743 0.394271 0.396763 0.39938 0.401996 0.404426 0.406935 0.409302 0.411648 0.414066 0.416513 0.418767 0.420802 0.422821 0.424854 0.426949 0.429015 0.43104 0.432983 0.434924 0.437045 0.438895 0.440667 0.442382 0.444179 0.446112 0.447836 0.449522 0.451194 0.452759 0.454391 0.456073 0.457849 0.459866 0.461613 0.46362 0.465208 0.467062 0.468642 0.470479 0.472269 0.474117 0.475916 0.477813 0.479556 0.481227 0.482748 0.484437 0.485741 0.487211 0.488601 0.490012 0.491405 0.492709 0.494087 0.495732 0.496948 0.498216 0.499384 0.500865 0.502459 0.503603 0.504714 0.505679 0.506703 0.507638 0.508596 0.509607 0.510476 0.511503 0.512509 0.513577 0.514589 0.515929 0.516981 0.518188 0.519612 0.520633 0.521701 0.522719 0.523558 0.524021 0.525065 0.525843 0.526588 0.527343 0.528069 0.528799 0.529516 0.530374 0.531718 0.532379 0.532994 0.534873 0.53558 0.536847 0.538081 0.539564 0.540233 0.540855 0.54118 0.541763 0.542411 0.542916 0.543416 0.543898 0.54431 0.544331 0.545076 0.54561 0.546261 0.546655 0.546974 0.548207 0.548573 0.548967 0.549372 0.549829 0.550153 0.550504 0.550911 0.551274 0.551464 0.551804 0.551955 0.552579 0.553012 0.553117 0.55419 0.554141 0.55483 0.554956 0.555021 0.555108 0.555037 0.554084 0.553826 0.553634 0.553668 0.553497 0.553558 0.553881 0.554221 0.554883 0.554927 0.555108 0.55548 0.555347 0.55574 0.556563 0.556071 0.556236 0.55684 0.556905 0.556603 0.556629 0.555939 0.555689 0.555734 0.557557 0.557579 0.557671 0.55787 0.557841 0.557642 0.556957 0.556655 0.556301 0.556271 0.556433 0.556543 0.556458 0.556665 0.556303 0.557209 0.556559 0.556754 0.556959 0.556653 0.555672 0.55669 0.557107 0.556483 0.556037 0.555523 0.555947 0.556219 0.556585 0.557513 0.557442 0.557417 0.556832 0.556333 0.555658 0.554731 0.554954 0.554181 0.553367 0.552848 0.552309 0.55151 0.552062 0.552143 0.552968 0.55447 0.554461 0.556337 0.555789 0.555819 0.555381 0.555255 0.555463 0.555107 0.556025 0.555357 0.553809 ];
TPR_FT = [1 0.99507 0.982052 0.968479 0.954563 0.940675 0.926914 0.913298 0.899957 0.886707 0.873627 0.860891 0.848384 0.83609 0.823918 0.811905 0.800101 0.788485 0.776965 0.765483 0.754021 0.742788 0.731686 0.720661 0.709802 0.699392 0.68921 0.679127 0.669143 0.659373 0.64977 0.640157 0.630735 0.62138 0.612122 0.603047 0.594072 0.585273 0.576766 0.56845 0.560336 0.552411 0.544567 0.536958 0.529508 0.522117 0.514803 0.507678 0.500738 0.493896 0.487125 0.480375 0.473644 0.467066 0.460583 0.454228 0.447926 0.44168 0.435534 0.429447 0.423456 0.417509 0.411749 0.406084 0.400338 0.394815 0.389444 0.384193 0.379018 0.373901 0.368845 0.363838 0.35892 0.354026 0.349219 0.344481 0.339816 0.33518 0.33065 0.326128 0.321648 0.317297 0.31302 0.308789 0.304595 0.300483 0.296413 0.292388 0.288357 0.284322 0.280372 0.276414 0.272493 0.26865 0.264886 0.261174 0.257481 0.253952 0.25044 0.246997 0.243611 0.240291 0.236989 0.233693 0.23047 0.227279 0.224114 0.221059 0.218067 0.21512 0.212234 0.209421 0.206602 0.203831 0.201094 0.198379 0.195712 0.193038 0.190351 0.187686 0.18504 0.182424 0.179896 0.177378 0.174879 0.17242 0.170008 0.167625 0.165226 0.162839 0.160519 0.158204 0.155925 0.153637 0.151356 0.149106 0.14689 0.144697 0.14251 0.140314 0.13811 0.135954 0.133855 0.131773 0.129722 0.127687 0.125667 0.123647 0.121719 0.119812 0.117908 0.116056 0.114235 0.112426 0.110633 0.108838 0.107091 0.105363 0.103622 0.101886 0.100125 0.0984037 0.0967115 0.0950109 0.0932075 0.0915606 0.0899568 0.0883443 0.0867785 0.0851819 0.08359 0.0820056 0.0804374 0.0788909 0.0773339 0.0758107 0.0742679 0.0727966 0.0713498 0.0699274 0.0685138 0.0671146 0.0657403 0.0643801 0.0630271 0.0617023 0.0603864 0.0590696 0.0577817 0.0565057 0.055264 0.0540491 0.0528467 0.0516765 0.0504965 0.0493411 0.0481707 0.0470278 0.0458628 0.0447366 0.0436196 0.0425283 0.0414347 0.0403743 0.0393169 0.0382608 0.0372072 0.0361517 0.0350867 0.0340713 0.0330616 0.0320701 0.0311185 0.0301769 0.029271 0.0283505 0.0274325 0.0265279 0.025629 0.0247557 0.0238892 0.0230386 0.0221958 0.0213498 0.0205095 0.0196631 0.018827 0.0179611 0.0171192 0.0162834 0.0154351 0.0146084 0.0138171 0.0130604 0.0123194 0.0116097 0.0109206 0.0102539 0.00958689 0.00890182 0.00820901 0.00749838 0.00682036 0.00621354 0.00558599 0.00496885 0.00434912 0.00373277 0.00316759 0.00263289 0.00214785 0.0016982 0.00127867 0.000888333 0.00054948 0.000213302 ];
FPR_FT = [1 0.987646 0.954957 0.922808 0.891239 0.860478 0.830963 0.802272 0.775887 0.751526 0.728442 0.706198 0.684787 0.664269 0.644684 0.625958 0.608187 0.591135 0.57474 0.558847 0.54337 0.528397 0.513924 0.500197 0.48657 0.473773 0.461508 0.449619 0.437859 0.426476 0.415459 0.405 0.394914 0.385024 0.375566 0.366171 0.357426 0.348932 0.340736 0.332801 0.325154 0.317842 0.31072 0.303757 0.296986 0.290402 0.283923 0.277626 0.2715 0.26552 0.259723 0.254149 0.248753 0.243516 0.238366 0.233298 0.228486 0.223777 0.219152 0.214585 0.209996 0.205616 0.201407 0.197241 0.192769 0.188599 0.184826 0.181134 0.177453 0.173914 0.170429 0.166955 0.163533 0.160172 0.156785 0.153249 0.150082 0.146881 0.143893 0.140856 0.137896 0.134995 0.132128 0.12925 0.126589 0.124027 0.12151 0.118917 0.116456 0.113927 0.111556 0.109153 0.106855 0.104664 0.102487 0.100163 0.0981096 0.0961461 0.0941676 0.0921043 0.0901862 0.0883527 0.086497 0.0846734 0.0829145 0.0812216 0.0795437 0.0778909 0.0762974 0.0747542 0.073288 0.0718586 0.070447 0.0689175 0.0675625 0.0662334 0.064943 0.0635465 0.0623412 0.061164 0.0600305 0.0589287 0.0578279 0.0567832 0.0557342 0.0546838 0.0536389 0.0526052 0.0515874 0.0506001 0.0494098 0.0484947 0.04757 0.0466034 0.0456883 0.04456 0.0435413 0.0426111 0.0418223 0.0410434 0.0402866 0.0395272 0.0387907 0.0380272 0.03731 0.0366242 0.0359522 0.035296 0.0346471 0.0339983 0.0333533 0.0327164 0.0320877 0.0313923 0.0308055 0.0302166 0.0296418 0.0290681 0.0284911 0.0279107 0.0272483 0.0267072 0.0261866 0.0256878 0.0251875 0.0245208 0.0240605 0.0236099 0.0229744 0.0225319 0.0220858 0.0216367 0.0212129 0.0207942 0.0203977 0.0199992 0.0196147 0.0192435 0.0188747 0.0185119 0.0181098 0.0177673 0.0174206 0.0170766 0.0167444 0.0164205 0.0160973 0.0157702 0.0154656 0.0151544 0.0148426 0.0145016 0.014161 0.0137224 0.0133501 0.0129427 0.0126353 0.0123111 0.0119823 0.0116186 0.011356 0.0110951 0.0108328 0.0105821 0.0103312 0.0100732 0.00982603 0.00957621 0.00926464 0.00899191 0.00876353 0.00852524 0.00828438 0.00804813 0.00778488 0.00755592 0.0073248 0.00710698 0.0068865 0.00667951 0.00648269 0.00626858 0.00608005 0.00589971 0.00571386 0.00553325 0.00535399 0.00515848 0.00494067 0.0047602 0.00458493 0.00441463 0.00424041 0.00406931 0.00389309 0.00372231 0.0035491 0.00337174 0.0031659 0.00297426 0.00278381 0.00251597 0.00231928 0.00213377 0.00196186 0.00180087 0.00162774 0.00149258 0.00136463 0.00124267 0.00108063 0.000946518 0.000831855 0.000713067 0.0004543 0.000347915 ];
plot(Recall_FT, Precision_FT, 'y', 'linewidth', 1);
Recall_AC = [1 0.993324 0.963294 0.929456 0.896066 0.86445 0.834839 0.807371 0.78208 0.758355 0.735927 0.71478 0.694812 0.675801 0.657609 0.640338 0.623902 0.608262 0.593207 0.578725 0.564789 0.551286 0.538213 0.525556 0.513233 0.501324 0.489649 0.478377 0.467484 0.456879 0.446517 0.436424 0.426592 0.41703 0.407738 0.398696 0.389864 0.381259 0.37291 0.364797 0.35684 0.34908 0.341502 0.334073 0.32677 0.319663 0.312679 0.305902 0.299265 0.292819 0.286552 0.280471 0.274555 0.268715 0.263027 0.257483 0.252057 0.246759 0.241581 0.236551 0.231643 0.226787 0.222067 0.217485 0.21299 0.208596 0.204263 0.200047 0.195896 0.191839 0.187876 0.18401 0.180237 0.176517 0.172878 0.169308 0.165814 0.16237 0.159004 0.15572 0.152507 0.149328 0.146223 0.143188 0.140215 0.137276 0.134397 0.131601 0.128853 0.126167 0.123525 0.120942 0.118412 0.115935 0.11352 0.111182 0.108866 0.106627 0.104427 0.102265 0.10014 0.0980805 0.0960517 0.0940534 0.0920891 0.0901733 0.0882684 0.0863862 0.08452 0.082708 0.0809068 0.0791555 0.0774397 0.0757561 0.074103 0.0724796 0.070897 0.0693351 0.0677827 0.0662713 0.0647805 0.0633275 0.0618703 0.0604329 0.0590269 0.057633 0.0562664 0.0549329 0.053609 0.0523067 0.0510328 0.049805 0.0485937 0.0474069 0.0462206 0.045098 0.0439695 0.0428656 0.0417819 0.040726 0.0397062 0.0386911 0.0376752 0.0366964 0.0357462 0.0348146 0.0339148 0.0330328 0.0321697 0.0313294 0.0305194 0.0297152 0.0289129 0.0281408 0.0273744 0.0266191 0.0258948 0.0251947 0.0245021 0.0238131 0.0231494 0.0224945 0.0218573 0.0212403 0.0206196 0.0200347 0.0194393 0.0188656 0.0183078 0.0177605 0.0172229 0.016696 0.0161943 0.0156961 0.0152212 0.0147562 0.0142956 0.013869 0.0134412 0.0130202 0.0126141 0.0122267 0.0118443 0.0114631 0.0111126 0.010767 0.010438 0.0101018 0.00977441 0.00944991 0.00912202 0.00879834 0.00849521 0.00819433 0.00791497 0.00763435 0.00735438 0.00707925 0.00681498 0.00655598 0.0063032 0.00606265 0.00582099 0.00558488 0.00534452 0.00512164 0.00490393 0.00469427 0.00449518 0.00429903 0.0040995 0.00390971 0.00371637 0.0035356 0.00335983 0.00319385 0.00302948 0.0028737 0.00270951 0.0025629 0.00241697 0.00227862 0.00214671 0.00202055 0.0019032 0.00178272 0.00167457 0.0015697 0.0014629 0.00136495 0.00126443 0.00117827 0.00109126 0.000997889 0.000914914 0.000832778 0.000762273 0.000695328 0.000628744 0.000563271 0.000507646 0.000450034 0.000397124 0.000348119 0.000297774 0.000254581 0.000219091 0.000186242 0.000154826 0.000129035 0.000103563 8.39922e-005 6.61625e-005 4.83198e-005 3.76864e-005 2.72569e-005 ];
Precision_AC = [0.238314 0.242117 0.252185 0.262017 0.271194 0.279468 0.287092 0.294277 0.301047 0.307506 0.313629 0.319533 0.325225 0.330694 0.335964 0.341089 0.346053 0.350894 0.355589 0.360168 0.364531 0.368728 0.37279 0.376695 0.380456 0.384081 0.387564 0.390944 0.394297 0.397554 0.400713 0.403775 0.406755 0.409666 0.412505 0.415264 0.417917 0.420518 0.423072 0.425542 0.427979 0.430383 0.432692 0.434966 0.437167 0.439311 0.44134 0.44336 0.445311 0.447244 0.449135 0.451008 0.452856 0.454608 0.456381 0.458043 0.459675 0.461288 0.462905 0.464461 0.466013 0.467467 0.468926 0.470336 0.471705 0.473041 0.474306 0.475566 0.476775 0.477982 0.479193 0.480369 0.481543 0.482617 0.48366 0.484647 0.485653 0.486628 0.487567 0.488424 0.489338 0.490188 0.491038 0.491885 0.492743 0.493562 0.494234 0.495088 0.495884 0.496601 0.497235 0.497938 0.498613 0.499309 0.500046 0.500736 0.501369 0.502033 0.502776 0.503476 0.504141 0.50478 0.505515 0.506152 0.506887 0.507487 0.508135 0.508739 0.50922 0.509842 0.510524 0.51108 0.511585 0.512201 0.512794 0.513409 0.513799 0.51435 0.514853 0.515303 0.515692 0.515912 0.516141 0.516276 0.516479 0.516624 0.516718 0.516858 0.516892 0.516773 0.516773 0.516747 0.516619 0.516607 0.516457 0.51644 0.516292 0.51638 0.516284 0.516175 0.516215 0.515844 0.515734 0.515459 0.515355 0.515337 0.515001 0.5148 0.514571 0.514485 0.514296 0.514188 0.513862 0.513497 0.513535 0.51321 0.513247 0.513218 0.512656 0.512429 0.512012 0.511624 0.511128 0.510568 0.50977 0.509448 0.508835 0.508242 0.50791 0.507741 0.507249 0.506874 0.506629 0.505888 0.50573 0.505418 0.505316 0.505142 0.504937 0.504399 0.504245 0.503888 0.503295 0.502688 0.502532 0.502158 0.501474 0.500593 0.499891 0.499109 0.497678 0.497034 0.495966 0.495542 0.495309 0.494428 0.49395 0.493679 0.493776 0.49324 0.492457 0.49159 0.491242 0.491249 0.490562 0.490648 0.48965 0.489596 0.48913 0.489619 0.488987 0.488727 0.488802 0.488171 0.487726 0.486892 0.485659 0.484757 0.482289 0.481527 0.480186 0.478796 0.477731 0.476916 0.476057 0.475813 0.474518 0.473223 0.474018 0.473743 0.473096 0.473019 0.471845 0.472468 0.470165 0.468085 0.467263 0.467203 0.46619 0.464998 0.465244 0.467071 0.466516 0.467374 0.466877 0.465228 0.463972 0.465117 0.465268 0.465721 0.464949 0.466179 0.465552 0.4659 0.464833 0.4635 ];
TPR_AC = [1 0.993324 0.963294 0.929456 0.896066 0.86445 0.834839 0.807371 0.78208 0.758355 0.735927 0.71478 0.694812 0.675801 0.657609 0.640338 0.623902 0.608262 0.593207 0.578725 0.564789 0.551286 0.538213 0.525556 0.513233 0.501324 0.489649 0.478377 0.467484 0.456879 0.446517 0.436424 0.426592 0.41703 0.407738 0.398696 0.389864 0.381259 0.37291 0.364797 0.35684 0.34908 0.341502 0.334073 0.32677 0.319663 0.312679 0.305902 0.299265 0.292819 0.286552 0.280471 0.274555 0.268715 0.263027 0.257483 0.252057 0.246759 0.241581 0.236551 0.231643 0.226787 0.222067 0.217485 0.21299 0.208596 0.204263 0.200047 0.195896 0.191839 0.187876 0.18401 0.180237 0.176517 0.172878 0.169308 0.165814 0.16237 0.159004 0.15572 0.152507 0.149328 0.146223 0.143188 0.140215 0.137276 0.134397 0.131601 0.128853 0.126167 0.123525 0.120942 0.118412 0.115935 0.11352 0.111182 0.108866 0.106627 0.104427 0.102265 0.10014 0.0980805 0.0960517 0.0940534 0.0920891 0.0901733 0.0882684 0.0863862 0.08452 0.082708 0.0809068 0.0791555 0.0774397 0.0757561 0.074103 0.0724796 0.070897 0.0693351 0.0677827 0.0662713 0.0647805 0.0633275 0.0618703 0.0604329 0.0590269 0.057633 0.0562664 0.0549329 0.053609 0.0523067 0.0510328 0.049805 0.0485937 0.0474069 0.0462206 0.045098 0.0439695 0.0428656 0.0417819 0.040726 0.0397062 0.0386911 0.0376752 0.0366964 0.0357462 0.0348146 0.0339148 0.0330328 0.0321697 0.0313294 0.0305194 0.0297152 0.0289129 0.0281408 0.0273744 0.0266191 0.0258948 0.0251947 0.0245021 0.0238131 0.0231494 0.0224945 0.0218573 0.0212403 0.0206196 0.0200347 0.0194393 0.0188656 0.0183078 0.0177605 0.0172229 0.016696 0.0161943 0.0156961 0.0152212 0.0147562 0.0142956 0.013869 0.0134412 0.0130202 0.0126141 0.0122267 0.0118443 0.0114631 0.0111126 0.010767 0.010438 0.0101018 0.00977441 0.00944991 0.00912202 0.00879834 0.00849521 0.00819433 0.00791497 0.00763435 0.00735438 0.00707925 0.00681498 0.00655598 0.0063032 0.00606265 0.00582099 0.00558488 0.00534452 0.00512164 0.00490393 0.00469427 0.00449518 0.00429903 0.0040995 0.00390971 0.00371637 0.0035356 0.00335983 0.00319385 0.00302948 0.0028737 0.00270951 0.0025629 0.00241697 0.00227862 0.00214671 0.00202055 0.0019032 0.00178272 0.00167457 0.0015697 0.0014629 0.00136495 0.00126443 0.00117827 0.00109126 0.000997889 0.000914914 0.000832778 0.000762273 0.000695328 0.000628744 0.000563271 0.000507646 0.000450034 0.000397124 0.000348119 0.000297774 0.000254581 0.000219091 0.000186242 0.000154826 0.000129035 0.000103563 8.39922e-005 6.61625e-005 4.83198e-005 3.76864e-005 2.72569e-005 ];
FPR_AC = [1 0.96881 0.887615 0.814359 0.751321 0.697367 0.650645 0.609455 0.573095 0.540573 0.511321 0.484717 0.460392 0.438045 0.417452 0.398372 0.380608 0.364038 0.348545 0.333999 0.320388 0.307567 0.295435 0.283992 0.273166 0.262876 0.253087 0.243802 0.234926 0.226491 0.218452 0.210791 0.203498 0.196536 0.189857 0.183479 0.177391 0.171556 0.165972 0.160626 0.155469 0.150519 0.145761 0.141188 0.13679 0.132577 0.128514 0.124616 0.120869 0.117255 0.113766 0.110401 0.107159 0.104019 0.100976 0.0980396 0.0951847 0.0924243 0.0897385 0.087149 0.0846348 0.0821917 0.0798348 0.0775549 0.0753513 0.0732201 0.0711606 0.0691608 0.0672308 0.0653515 0.0635297 0.0617531 0.0600303 0.0583642 0.0567411 0.0551717 0.0536444 0.0521548 0.0507049 0.0493034 0.0479319 0.0466025 0.0453005 0.0440449 0.0428114 0.0416028 0.0404422 0.0392997 0.0381881 0.0371164 0.0360941 0.0350968 0.0341222 0.0331765 0.0322566 0.0313632 0.0304953 0.0296553 0.0288348 0.0280403 0.0272641 0.0265129 0.0257817 0.0250797 0.0243942 0.0237375 0.0230985 0.0224721 0.0218669 0.0212759 0.0206967 0.0201381 0.0195936 0.0190647 0.0185514 0.0180514 0.0175681 0.0170956 0.0166364 0.0161901 0.0157491 0.0153225 0.0149086 0.0145039 0.0141129 0.0137309 0.0133529 0.0129873 0.0126327 0.0122904 0.0119547 0.0116265 0.0113072 0.0109966 0.0106924 0.0103947 0.0101068 0.00982648 0.0095524 0.00927959 0.00901627 0.00876173 0.00850925 0.00826546 0.00803074 0.00779916 0.00757268 0.00735217 0.0071415 0.00693384 0.00673433 0.0065382 0.00634905 0.00616493 0.00598493 0.00581123 0.00564008 0.00547457 0.00531255 0.00515436 0.00500193 0.00485389 0.00470665 0.00456663 0.0044275 0.00429399 0.00416246 0.00403394 0.0039082 0.00378311 0.00366532 0.00354892 0.00343619 0.00332794 0.00322035 0.00311624 0.00301335 0.00291417 0.00281778 0.00272608 0.00263461 0.00254777 0.00246359 0.00238069 0.00230038 0.00222338 0.00214873 0.00207406 0.00199966 0.00192979 0.00186214 0.00179638 0.00173203 0.00166965 0.00160725 0.00154689 0.00148859 0.00143134 0.00137656 0.00132355 0.00127284 0.0012243 0.00117766 0.00113277 0.00108736 0.00104306 0.00100099 0.000960442 0.000921405 0.000883008 0.000844764 0.00080817 0.000772001 0.000737997 0.000704161 0.000670969 0.000637402 0.000605737 0.000574679 0.000543874 0.00051454 0.000486578 0.000459922 0.000434944 0.000410566 0.000386702 0.000364269 0.00034181 0.000321253 0.000302033 0.000283001 0.000265596 0.000248373 0.000232211 0.000216977 0.000201755 0.000187434 0.000173268 0.000159174 0.000145701 0.000133851 0.000120969 0.000109783 9.77534e-005 8.69966e-005 7.63339e-005 6.58372e-005 5.59734e-005 4.70291e-005 3.896e-005 3.18234e-005 2.51491e-005 1.96401e-005 1.46957e-005 1.1115e-005 7.47226e-006 ];
plot(Recall_AC, Precision_AC, ':k', 'linewidth', 1);
Recall_OBJ = [1 0.995789 0.995789 0.995789 0.995789 0.995789 0.995789 0.995789 0.995789 0.995789 0.995789 0.995789 0.995789 0.995789 0.995789 0.995789 0.995402 0.995359 0.995359 0.995359 0.995313 0.995299 0.99528 0.995253 0.995066 0.994704 0.994528 0.99331 0.992551 0.991517 0.989706 0.988388 0.986634 0.984818 0.982182 0.98003 0.977166 0.976392 0.973311 0.971568 0.97044 0.969415 0.967775 0.966711 0.96451 0.963444 0.962573 0.960868 0.959553 0.957363 0.956346 0.955085 0.953734 0.952092 0.950271 0.946452 0.943157 0.939912 0.938653 0.934888 0.932266 0.929454 0.927899 0.92524 0.923055 0.919913 0.917092 0.911754 0.909381 0.906641 0.9042 0.899806 0.896664 0.894079 0.889602 0.885935 0.882994 0.879421 0.875662 0.873924 0.871466 0.868672 0.866387 0.863837 0.859488 0.856819 0.852173 0.84731 0.840957 0.836725 0.832325 0.829533 0.827463 0.82457 0.82165 0.818047 0.812928 0.807703 0.80305 0.799227 0.795481 0.789936 0.786118 0.782024 0.778283 0.774593 0.771616 0.768 0.761542 0.756984 0.75141 0.747109 0.74159 0.736325 0.729894 0.722797 0.715615 0.710668 0.707631 0.703813 0.697856 0.694065 0.690866 0.68702 0.683832 0.679925 0.676914 0.671536 0.664217 0.658394 0.649523 0.639968 0.633821 0.628248 0.623255 0.618503 0.613895 0.608614 0.605064 0.601553 0.597531 0.592709 0.587161 0.580132 0.574922 0.567893 0.560559 0.553649 0.546783 0.542108 0.535419 0.529028 0.522258 0.516931 0.510363 0.505404 0.499529 0.494034 0.488947 0.483129 0.477987 0.470937 0.462219 0.455982 0.450589 0.444467 0.439239 0.432452 0.427935 0.422638 0.416897 0.408992 0.402881 0.396356 0.389326 0.383272 0.377777 0.374239 0.369303 0.364416 0.358659 0.353642 0.348204 0.341659 0.334277 0.326304 0.318098 0.311463 0.306486 0.302138 0.293983 0.286579 0.280162 0.272069 0.265041 0.25764 0.252499 0.246964 0.241883 0.235239 0.229362 0.223256 0.216959 0.21125 0.208638 0.204665 0.201102 0.197047 0.193462 0.18911 0.184952 0.182251 0.179198 0.176876 0.173818 0.169505 0.165393 0.159692 0.155003 0.149817 0.144402 0.138327 0.131981 0.125021 0.11807 0.110702 0.102969 0.0960096 0.0876308 0.0818745 0.0755373 0.0716125 0.0671383 0.062452 0.0607106 0.0580971 0.0567244 0.055259 0.0547931 0.0540513 0.0533432 0.0526634 0.0520675 0.051745 0.051384 0.0506112 0.0498591 0.0482496 0.0468076 0.0463256 0.0450706 0.0436623 0.0426003 0.0414351 0.039398 0.0373931 ];
Precision_OBJ = [0.238314 0.261911 0.261911 0.261911 0.261911 0.261911 0.261911 0.261911 0.261911 0.261911 0.261911 0.261911 0.261927 0.261927 0.261927 0.26194 0.262357 0.26239 0.262408 0.262409 0.262532 0.262772 0.263147 0.263303 0.264879 0.266333 0.267685 0.271189 0.274823 0.279175 0.283315 0.28795 0.293187 0.298681 0.304318 0.309369 0.313127 0.316611 0.31975 0.322761 0.324971 0.326969 0.328313 0.329451 0.330928 0.332023 0.333483 0.334048 0.335001 0.336067 0.338063 0.339795 0.341576 0.343699 0.346128 0.348007 0.350344 0.353578 0.357564 0.361009 0.364422 0.368259 0.372228 0.375758 0.379558 0.383906 0.38728 0.390704 0.393663 0.397286 0.398971 0.401501 0.403903 0.406959 0.410208 0.413234 0.415836 0.418999 0.420941 0.422655 0.425081 0.426469 0.428562 0.430398 0.432646 0.436188 0.438394 0.441778 0.444382 0.447712 0.449983 0.453518 0.455946 0.458193 0.460801 0.463752 0.46736 0.469745 0.473025 0.476365 0.479596 0.482091 0.484612 0.485867 0.487391 0.489342 0.491366 0.49324 0.494521 0.496974 0.499243 0.502279 0.504646 0.507572 0.510295 0.511934 0.51421 0.516555 0.519086 0.52102 0.52309 0.524683 0.526906 0.529112 0.531096 0.533508 0.536613 0.539234 0.542881 0.546705 0.549961 0.552177 0.554612 0.556799 0.558262 0.560366 0.561924 0.562817 0.564358 0.565794 0.566909 0.567658 0.569373 0.571372 0.572908 0.575861 0.577839 0.579938 0.581686 0.584805 0.585984 0.587175 0.588672 0.590108 0.591428 0.594466 0.596092 0.598234 0.599243 0.601005 0.603803 0.606443 0.608292 0.610272 0.612447 0.613574 0.614927 0.615799 0.617314 0.61859 0.618817 0.619861 0.620558 0.621266 0.621622 0.622211 0.622517 0.624108 0.624532 0.625345 0.627342 0.628236 0.630058 0.632122 0.631898 0.632688 0.631753 0.633642 0.636043 0.637026 0.635898 0.637372 0.638323 0.638023 0.637746 0.639225 0.642234 0.642499 0.643824 0.642879 0.643512 0.645979 0.646962 0.646973 0.64872 0.648408 0.650089 0.649967 0.65101 0.65109 0.6516 0.652474 0.651087 0.651564 0.652064 0.65116 0.652357 0.651041 0.650932 0.650735 0.651313 0.65179 0.654092 0.65694 0.654832 0.652621 0.652314 0.652927 0.65153 0.652876 0.650204 0.652706 0.651262 0.651823 0.652658 0.652608 0.653153 0.652127 0.6524 0.650638 0.651402 0.650351 0.649629 0.650189 0.648895 0.649377 0.64886 0.647178 0.646827 0.648971 0.648299 0.647396 0.645251 0.644005 0.642392 0.64198 ];
TPR_OBJ = [1 0.995789 0.995789 0.995789 0.995789 0.995789 0.995789 0.995789 0.995789 0.995789 0.995789 0.995789 0.995789 0.995789 0.995789 0.995789 0.995402 0.995359 0.995359 0.995359 0.995313 0.995299 0.99528 0.995253 0.995066 0.994704 0.994528 0.99331 0.992551 0.991517 0.989706 0.988388 0.986634 0.984818 0.982182 0.98003 0.977166 0.976392 0.973311 0.971568 0.97044 0.969415 0.967775 0.966711 0.96451 0.963444 0.962573 0.960868 0.959553 0.957363 0.956346 0.955085 0.953734 0.952092 0.950271 0.946452 0.943157 0.939912 0.938653 0.934888 0.932266 0.929454 0.927899 0.92524 0.923055 0.919913 0.917092 0.911754 0.909381 0.906641 0.9042 0.899806 0.896664 0.894079 0.889602 0.885935 0.882994 0.879421 0.875662 0.873924 0.871466 0.868672 0.866387 0.863837 0.859488 0.856819 0.852173 0.84731 0.840957 0.836725 0.832325 0.829533 0.827463 0.82457 0.82165 0.818047 0.812928 0.807703 0.80305 0.799227 0.795481 0.789936 0.786118 0.782024 0.778283 0.774593 0.771616 0.768 0.761542 0.756984 0.75141 0.747109 0.74159 0.736325 0.729894 0.722797 0.715615 0.710668 0.707631 0.703813 0.697856 0.694065 0.690866 0.68702 0.683832 0.679925 0.676914 0.671536 0.664217 0.658394 0.649523 0.639968 0.633821 0.628248 0.623255 0.618503 0.613895 0.608614 0.605064 0.601553 0.597531 0.592709 0.587161 0.580132 0.574922 0.567893 0.560559 0.553649 0.546783 0.542108 0.535419 0.529028 0.522258 0.516931 0.510363 0.505404 0.499529 0.494034 0.488947 0.483129 0.477987 0.470937 0.462219 0.455982 0.450589 0.444467 0.439239 0.432452 0.427935 0.422638 0.416897 0.408992 0.402881 0.396356 0.389326 0.383272 0.377777 0.374239 0.369303 0.364416 0.358659 0.353642 0.348204 0.341659 0.334277 0.326304 0.318098 0.311463 0.306486 0.302138 0.293983 0.286579 0.280162 0.272069 0.265041 0.25764 0.252499 0.246964 0.241883 0.235239 0.229362 0.223256 0.216959 0.21125 0.208638 0.204665 0.201102 0.197047 0.193462 0.18911 0.184952 0.182251 0.179198 0.176876 0.173818 0.169505 0.165393 0.159692 0.155003 0.149817 0.144402 0.138327 0.131981 0.125021 0.11807 0.110702 0.102969 0.0960096 0.0876308 0.0818745 0.0755373 0.0716125 0.0671383 0.062452 0.0607106 0.0580971 0.0567244 0.055259 0.0547931 0.0540513 0.0533432 0.0526634 0.0520675 0.051745 0.051384 0.0506112 0.0498591 0.0482496 0.0468076 0.0463256 0.0450706 0.0436623 0.0426003 0.0414351 0.039398 0.0373931 ];
FPR_OBJ = [1 0.883837 0.883837 0.883837 0.883837 0.883837 0.883837 0.883837 0.883837 0.883837 0.883837 0.883837 0.883755 0.883754 0.883754 0.883696 0.882898 0.882635 0.882562 0.882552 0.882248 0.88127 0.880113 0.879549 0.876131 0.872814 0.867615 0.85772 0.845793 0.833283 0.817352 0.801928 0.783862 0.767304 0.748841 0.732528 0.717869 0.706327 0.69263 0.682752 0.674236 0.666717 0.660521 0.655638 0.648926 0.64433 0.640467 0.637959 0.635004 0.63105 0.626593 0.62262 0.618604 0.613895 0.608617 0.6025 0.596683 0.588459 0.581172 0.573077 0.564885 0.556294 0.548379 0.53946 0.531711 0.521748 0.512703 0.503728 0.496608 0.487903 0.48174 0.474732 0.466863 0.459225 0.451454 0.444395 0.43814 0.431351 0.426261 0.422617 0.417257 0.413126 0.408376 0.404121 0.398728 0.392406 0.385946 0.379884 0.373569 0.367398 0.362367 0.356642 0.352524 0.348182 0.344076 0.339374 0.332693 0.327002 0.32104 0.316084 0.310808 0.305991 0.301512 0.297808 0.294762 0.290605 0.287901 0.28471 0.28023 0.27464 0.26929 0.26338 0.259065 0.2532 0.248148 0.243488 0.239182 0.235317 0.231357 0.228054 0.224318 0.221721 0.218927 0.215378 0.212435 0.208946 0.204989 0.200879 0.194901 0.190189 0.185189 0.180749 0.177938 0.174885 0.172265 0.169211 0.166438 0.164072 0.161508 0.159045 0.157249 0.155192 0.152151 0.14872 0.145653 0.142135 0.138509 0.134862 0.131512 0.127958 0.124853 0.122156 0.119005 0.11671 0.114465 0.112182 0.110052 0.108131 0.105724 0.103901 0.101487 0.0987114 0.0958981 0.0935749 0.0909917 0.0889482 0.0872024 0.0851626 0.0832699 0.0814619 0.0797973 0.0776656 0.0756381 0.0739194 0.0722846 0.0699909 0.0684117 0.0673116 0.0659253 0.064446 0.0629112 0.061587 0.0599297 0.0578172 0.0560883 0.0533745 0.0518467 0.0496227 0.0479679 0.0465619 0.0453161 0.0438175 0.0425516 0.0414591 0.0403162 0.0389294 0.0378012 0.0366657 0.0356937 0.0350188 0.0339874 0.0330706 0.0321181 0.0312236 0.0305204 0.0292953 0.0284748 0.0277277 0.0269241 0.0257706 0.0246645 0.023976 0.0235096 0.0226151 0.0219264 0.0207843 0.0196471 0.0187795 0.0179104 0.0167969 0.0158485 0.0147304 0.0134779 0.0122798 0.0115309 0.0104369 0.00983129 0.00893398 0.0083316 0.00774317 0.00738235 0.00682367 0.00668116 0.00653537 0.00633842 0.00625396 0.00615063 0.0059096 0.00580184 0.00569161 0.00551305 0.00548319 0.00536487 0.00527581 0.00522 0.00496556 0.00491974 0.00484076 0.00478131 0.00453771 0.00428443 0.0040917 0.00393586 0.00377747 0.00355261 0.0032461 ];
plot(Recall_OBJ, Precision_OBJ, ':b', 'linewidth', 1);
Recall_BMS = [1 0.952132 0.950073 0.947158 0.941877 0.938736 0.936042 0.933841 0.931756 0.930021 0.927281 0.924724 0.921403 0.918617 0.915061 0.911353 0.908181 0.904054 0.899879 0.89563 0.891626 0.888277 0.885121 0.881511 0.878171 0.873901 0.870298 0.86666 0.862798 0.858778 0.854653 0.850325 0.846233 0.842071 0.837778 0.834495 0.831098 0.826794 0.823525 0.820083 0.815698 0.811735 0.808057 0.804998 0.8001 0.795209 0.791895 0.787795 0.784601 0.780979 0.777401 0.772635 0.768633 0.764158 0.760908 0.756363 0.752056 0.748668 0.743919 0.73908 0.734819 0.730866 0.727665 0.723493 0.718912 0.714328 0.710422 0.707454 0.703719 0.699805 0.695435 0.691231 0.687189 0.682341 0.678097 0.674573 0.670925 0.66778 0.663717 0.659612 0.656377 0.652432 0.648663 0.644652 0.641 0.636279 0.631015 0.62749 0.62325 0.619717 0.616156 0.612784 0.609478 0.60626 0.602522 0.599012 0.594127 0.590056 0.587103 0.583001 0.579758 0.576504 0.572426 0.56838 0.563077 0.560464 0.557416 0.554164 0.550686 0.546803 0.543418 0.54019 0.537029 0.534282 0.530105 0.526271 0.522895 0.519776 0.516787 0.514008 0.510271 0.507272 0.503668 0.500475 0.49678 0.494762 0.490995 0.487596 0.485683 0.477258 0.474143 0.471704 0.468502 0.466069 0.462839 0.460012 0.456562 0.453843 0.450962 0.447186 0.442589 0.439391 0.43597 0.433674 0.430285 0.427562 0.424155 0.421552 0.418796 0.415571 0.412224 0.408663 0.40628 0.403137 0.399802 0.395301 0.392798 0.389264 0.386119 0.382201 0.379356 0.376591 0.374375 0.371293 0.368733 0.36626 0.363691 0.361643 0.357709 0.354374 0.351025 0.346754 0.344343 0.341572 0.339395 0.336565 0.334166 0.33167 0.328571 0.326696 0.32342 0.320742 0.318328 0.316031 0.313265 0.311516 0.308912 0.306408 0.304065 0.301254 0.299188 0.296958 0.294071 0.291035 0.288392 0.285328 0.282655 0.279824 0.277139 0.274838 0.271125 0.268052 0.265911 0.263103 0.260508 0.257434 0.254756 0.251161 0.248311 0.246091 0.242557 0.240256 0.23777 0.234715 0.232054 0.229759 0.227543 0.225397 0.22361 0.221415 0.218339 0.215739 0.213201 0.209921 0.207735 0.205693 0.204009 0.201556 0.198627 0.196416 0.194743 0.192221 0.190059 0.187798 0.184833 0.182129 0.179301 0.176861 0.174369 0.171328 0.169342 0.165332 0.16242 0.16001 0.156755 0.154263 0.150641 0.146753 0.143407 0.139089 0.135365 0.131404 0.128065 0.124775 0.121605 0.119337 ];
Precision_BMS = [0.238314 0.32956 0.333925 0.342779 0.352673 0.359191 0.364342 0.369674 0.375737 0.3808 0.387103 0.393589 0.40099 0.408299 0.415972 0.42315 0.430428 0.437627 0.445114 0.452284 0.459858 0.465633 0.472655 0.479244 0.485278 0.491671 0.497666 0.503257 0.509119 0.514459 0.520875 0.526404 0.531644 0.537528 0.541519 0.546716 0.55121 0.557772 0.561834 0.565983 0.571095 0.575137 0.579554 0.583654 0.58752 0.591314 0.595117 0.599911 0.603499 0.60625 0.609773 0.612961 0.617398 0.620722 0.623714 0.626338 0.629753 0.632043 0.634752 0.638806 0.641177 0.644383 0.645972 0.64852 0.652915 0.657472 0.660166 0.661631 0.663898 0.66589 0.66703 0.668506 0.670518 0.673998 0.675735 0.677631 0.679128 0.680922 0.682564 0.685419 0.686971 0.688487 0.690164 0.692429 0.693771 0.69675 0.699088 0.701069 0.703402 0.704622 0.706217 0.707615 0.708994 0.710468 0.711361 0.712531 0.714251 0.716485 0.717762 0.718753 0.72031 0.722111 0.723907 0.725681 0.727406 0.728125 0.728928 0.729878 0.730584 0.732195 0.73271 0.733926 0.734816 0.736087 0.737577 0.737587 0.73857 0.739155 0.740752 0.741553 0.741828 0.743359 0.744067 0.744715 0.745 0.745316 0.74635 0.748471 0.74849 0.750028 0.751439 0.751588 0.752737 0.753817 0.754645 0.755717 0.756486 0.757426 0.758626 0.758357 0.75875 0.759511 0.760103 0.761438 0.761409 0.762366 0.763292 0.7651 0.766062 0.766947 0.767378 0.76736 0.76782 0.768791 0.77005 0.769982 0.770993 0.770955 0.770404 0.770527 0.77178 0.772342 0.773329 0.773708 0.774017 0.77514 0.776127 0.776667 0.774805 0.774563 0.774669 0.775362 0.775644 0.774632 0.775667 0.775647 0.7759 0.775584 0.77588 0.776595 0.777269 0.777673 0.777671 0.778322 0.780426 0.780757 0.781069 0.781259 0.782371 0.782472 0.783092 0.78418 0.784685 0.785069 0.784888 0.784897 0.785149 0.785033 0.786223 0.786999 0.78632 0.786725 0.786909 0.786618 0.786994 0.78733 0.787812 0.787792 0.787985 0.788384 0.788671 0.788712 0.790047 0.790388 0.790728 0.790817 0.790295 0.790348 0.791732 0.792081 0.791934 0.791967 0.79241 0.792037 0.791666 0.791451 0.790989 0.79056 0.791347 0.792279 0.792505 0.79308 0.79276 0.792736 0.792704 0.79307 0.791279 0.791633 0.79233 0.792233 0.791925 0.791807 0.792259 0.792944 0.791302 0.791513 0.791287 0.791283 0.791123 0.791381 0.791496 0.792771 0.792961 0.791524 0.790359 0.789076 ];
TPR_BMS = [1 0.952132 0.950073 0.947158 0.941877 0.938736 0.936042 0.933841 0.931756 0.930021 0.927281 0.924724 0.921403 0.918617 0.915061 0.911353 0.908181 0.904054 0.899879 0.89563 0.891626 0.888277 0.885121 0.881511 0.878171 0.873901 0.870298 0.86666 0.862798 0.858778 0.854653 0.850325 0.846233 0.842071 0.837778 0.834495 0.831098 0.826794 0.823525 0.820083 0.815698 0.811735 0.808057 0.804998 0.8001 0.795209 0.791895 0.787795 0.784601 0.780979 0.777401 0.772635 0.768633 0.764158 0.760908 0.756363 0.752056 0.748668 0.743919 0.73908 0.734819 0.730866 0.727665 0.723493 0.718912 0.714328 0.710422 0.707454 0.703719 0.699805 0.695435 0.691231 0.687189 0.682341 0.678097 0.674573 0.670925 0.66778 0.663717 0.659612 0.656377 0.652432 0.648663 0.644652 0.641 0.636279 0.631015 0.62749 0.62325 0.619717 0.616156 0.612784 0.609478 0.60626 0.602522 0.599012 0.594127 0.590056 0.587103 0.583001 0.579758 0.576504 0.572426 0.56838 0.563077 0.560464 0.557416 0.554164 0.550686 0.546803 0.543418 0.54019 0.537029 0.534282 0.530105 0.526271 0.522895 0.519776 0.516787 0.514008 0.510271 0.507272 0.503668 0.500475 0.49678 0.494762 0.490995 0.487596 0.485683 0.477258 0.474143 0.471704 0.468502 0.466069 0.462839 0.460012 0.456562 0.453843 0.450962 0.447186 0.442589 0.439391 0.43597 0.433674 0.430285 0.427562 0.424155 0.421552 0.418796 0.415571 0.412224 0.408663 0.40628 0.403137 0.399802 0.395301 0.392798 0.389264 0.386119 0.382201 0.379356 0.376591 0.374375 0.371293 0.368733 0.36626 0.363691 0.361643 0.357709 0.354374 0.351025 0.346754 0.344343 0.341572 0.339395 0.336565 0.334166 0.33167 0.328571 0.326696 0.32342 0.320742 0.318328 0.316031 0.313265 0.311516 0.308912 0.306408 0.304065 0.301254 0.299188 0.296958 0.294071 0.291035 0.288392 0.285328 0.282655 0.279824 0.277139 0.274838 0.271125 0.268052 0.265911 0.263103 0.260508 0.257434 0.254756 0.251161 0.248311 0.246091 0.242557 0.240256 0.23777 0.234715 0.232054 0.229759 0.227543 0.225397 0.22361 0.221415 0.218339 0.215739 0.213201 0.209921 0.207735 0.205693 0.204009 0.201556 0.198627 0.196416 0.194743 0.192221 0.190059 0.187798 0.184833 0.182129 0.179301 0.176861 0.174369 0.171328 0.169342 0.165332 0.16242 0.16001 0.156755 0.154263 0.150641 0.146753 0.143407 0.139089 0.135365 0.131404 0.128065 0.124775 0.121605 0.119337 ];
FPR_BMS = [1 0.646326 0.628852 0.59852 0.565427 0.544426 0.529359 0.516465 0.503833 0.494076 0.481844 0.468789 0.455824 0.44324 0.429589 0.416952 0.404869 0.393434 0.382227 0.370365 0.359482 0.351045 0.342008 0.332282 0.323737 0.31464 0.306567 0.299216 0.292206 0.284943 0.276605 0.269926 0.263961 0.257825 0.251773 0.245949 0.240766 0.233226 0.228832 0.224152 0.218384 0.213889 0.208916 0.204623 0.20011 0.195841 0.192381 0.187981 0.18462 0.181766 0.178181 0.174662 0.170139 0.167008 0.164209 0.16128 0.15821 0.156102 0.153245 0.149055 0.146682 0.143483 0.141799 0.139111 0.135167 0.132211 0.129606 0.128279 0.125543 0.123519 0.121487 0.119669 0.118017 0.114694 0.112725 0.110946 0.109371 0.108283 0.106689 0.104823 0.103469 0.102193 0.100606 0.0990091 0.0971212 0.0950468 0.0924544 0.0909197 0.0889218 0.0875312 0.0861286 0.0849322 0.0838644 0.0827723 0.0816952 0.0803999 0.0791388 0.0776103 0.0766988 0.075615 0.0744097 0.0732108 0.0714768 0.0699983 0.0685384 0.0677995 0.0671346 0.0663354 0.065507 0.0643117 0.0632949 0.0623372 0.0615757 0.0605279 0.0589869 0.0581432 0.0573936 0.0565504 0.0558255 0.0549945 0.0544678 0.0535489 0.0528659 0.0523569 0.0515662 0.051265 0.0501852 0.0492789 0.0490236 0.0468511 0.0461921 0.0457923 0.0451195 0.0446503 0.0439987 0.0434054 0.0428303 0.0422786 0.0416453 0.0412059 0.0403932 0.0399092 0.0395136 0.0389655 0.0384952 0.0379886 0.0373155 0.0367052 0.0361306 0.0357042 0.035136 0.0348077 0.0343424 0.0337439 0.0330068 0.0324845 0.032139 0.0316448 0.0314298 0.0308155 0.0302912 0.0300048 0.0296002 0.0290936 0.0288318 0.0285205 0.0282014 0.0279125 0.027348 0.0270515 0.0267769 0.0258674 0.0256212 0.0253077 0.024976 0.0244644 0.0242133 0.0240067 0.0237161 0.0234754 0.0229035 0.0225605 0.0222332 0.0219394 0.021407 0.0212268 0.0210195 0.0207425 0.0204258 0.0201216 0.0198568 0.0193627 0.0190806 0.0188547 0.0186086 0.0183119 0.0179082 0.0177264 0.0173624 0.0170944 0.0168355 0.0164986 0.0162702 0.0159509 0.0157124 0.0154007 0.0152629 0.0149972 0.0148371 0.014733 0.0145315 0.0144088 0.0141114 0.0139325 0.01374 0.0136178 0.0134017 0.0133119 0.013083 0.012884 0.0127047 0.0125186 0.0123245 0.0120704 0.0119652 0.0118426 0.0117825 0.0116282 0.0110587 0.0107305 0.0106427 0.0103522 0.0102453 0.0101302 0.00997897 0.00984109 0.00975621 0.00961162 0.00947312 0.00938338 0.00919922 0.00911539 0.00898557 0.00871388 0.00862014 0.00849386 0.0082706 0.00804328 0.00791491 0.00774182 0.00760965 0.00731324 0.0070867 0.00690174 0.00686054 0.00683801 ];
plot(Recall_BMS, Precision_BMS, ':g', 'linewidth', 1);
Recall_COV = [1 0.968375 0.931088 0.901377 0.875646 0.852964 0.832773 0.814213 0.79696 0.7806 0.76512 0.75058 0.736783 0.723618 0.710959 0.698715 0.686947 0.675528 0.664468 0.65391 0.643726 0.633808 0.624181 0.614814 0.60567 0.596744 0.588055 0.579521 0.571133 0.562971 0.554952 0.547159 0.539536 0.532025 0.524747 0.517571 0.510555 0.503695 0.49698 0.490324 0.48376 0.477362 0.471042 0.464836 0.458715 0.452696 0.44681 0.441034 0.435418 0.429847 0.42436 0.418969 0.413663 0.408432 0.403284 0.398223 0.393217 0.388294 0.383463 0.378698 0.374008 0.369368 0.364785 0.360307 0.355898 0.35154 0.347251 0.342988 0.338747 0.334628 0.330485 0.326409 0.32237 0.31841 0.314446 0.310553 0.306709 0.302916 0.299118 0.295404 0.291745 0.28811 0.284513 0.28095 0.277389 0.27387 0.270419 0.266993 0.263595 0.26023 0.256908 0.253582 0.250306 0.247067 0.243836 0.24064 0.237486 0.234337 0.231205 0.228151 0.225125 0.222142 0.219183 0.216254 0.213371 0.210511 0.207713 0.204939 0.202178 0.199476 0.196782 0.194132 0.191502 0.188891 0.186294 0.183742 0.181214 0.178698 0.176172 0.173701 0.171281 0.16885 0.166436 0.164049 0.161677 0.159343 0.157025 0.154726 0.152457 0.15019 0.147951 0.145796 0.143646 0.141511 0.139411 0.137304 0.135235 0.133176 0.131133 0.129116 0.12712 0.125146 0.123206 0.121293 0.119393 0.117519 0.115671 0.113824 0.112002 0.110202 0.108437 0.106682 0.104934 0.103236 0.101493 0.0997731 0.0980812 0.0963823 0.0947345 0.0930954 0.0914895 0.0898758 0.0882808 0.0867106 0.085148 0.0836281 0.0820896 0.0805746 0.0790765 0.0776121 0.0761681 0.0747355 0.073332 0.07193 0.0705586 0.0692125 0.0678763 0.0665464 0.0652458 0.0639431 0.0626837 0.0614359 0.0601957 0.0589484 0.0576997 0.0564777 0.0552869 0.0541063 0.0529312 0.0517498 0.050579 0.0494309 0.0482991 0.0471664 0.0460605 0.044961 0.0438833 0.0428146 0.041772 0.0407216 0.0396873 0.0386713 0.0376799 0.0366822 0.035728 0.0347702 0.0338333 0.0329134 0.0320075 0.031112 0.0301929 0.0293113 0.0284347 0.0275735 0.0267229 0.0258834 0.0250373 0.0242084 0.0233932 0.0225737 0.0217705 0.0209779 0.0202082 0.0194443 0.0187023 0.0179509 0.0172057 0.0164819 0.0157604 0.0150497 0.0143401 0.0136481 0.0129607 0.0122847 0.0116345 0.0109908 0.010336 0.00971042 0.00908237 0.00845505 0.00786018 0.00725693 0.00665158 0.00607142 0.0055236 0.00498514 0.00445389 0.00392622 0.00342042 0.00293348 0.00245965 0.00198463 0.00152778 0.00108086 0.00064753 0.000226628 ];
Precision_COV = [0.238314 0.34835 0.414656 0.452727 0.479595 0.500378 0.517556 0.532101 0.544781 0.555971 0.565926 0.574996 0.583265 0.590942 0.598124 0.604811 0.61108 0.616934 0.622438 0.6277 0.632707 0.637462 0.641994 0.646316 0.650456 0.654435 0.658248 0.661935 0.665437 0.668785 0.671997 0.675075 0.678056 0.680899 0.683664 0.686359 0.688967 0.691538 0.694038 0.696402 0.698729 0.70099 0.703195 0.705289 0.707364 0.709346 0.711354 0.713266 0.715186 0.717015 0.718829 0.72058 0.722292 0.723966 0.725615 0.727256 0.728843 0.730381 0.731944 0.733439 0.734966 0.736441 0.737872 0.739303 0.740723 0.742077 0.743433 0.744749 0.746017 0.747316 0.748563 0.749798 0.75105 0.752287 0.753455 0.754578 0.755673 0.756737 0.757787 0.75885 0.759902 0.760923 0.761886 0.762821 0.763707 0.764581 0.765478 0.766339 0.76719 0.768025 0.768834 0.769603 0.770379 0.771163 0.771938 0.772686 0.773414 0.774146 0.774841 0.775524 0.776209 0.776857 0.777494 0.778093 0.778694 0.779303 0.779903 0.780479 0.781024 0.781617 0.782143 0.78273 0.783291 0.783775 0.784245 0.784747 0.785226 0.785693 0.786141 0.786625 0.787124 0.787537 0.787965 0.788305 0.788719 0.789088 0.789468 0.789803 0.79015 0.790516 0.790862 0.791205 0.79156 0.791924 0.79224 0.792519 0.792833 0.793188 0.793456 0.793738 0.793958 0.794242 0.794549 0.794885 0.795183 0.795514 0.795809 0.796065 0.796332 0.796525 0.796746 0.797005 0.797246 0.797533 0.797678 0.797874 0.798114 0.798261 0.798529 0.798746 0.798908 0.799073 0.799238 0.799408 0.799563 0.799694 0.799842 0.799967 0.800081 0.800243 0.800236 0.800285 0.800404 0.800402 0.800553 0.800682 0.800774 0.800857 0.800815 0.800866 0.800918 0.801005 0.801089 0.801165 0.801233 0.801298 0.801387 0.801494 0.801585 0.801664 0.801704 0.801774 0.801818 0.801923 0.801949 0.802062 0.80216 0.802334 0.802466 0.802433 0.802519 0.802507 0.802596 0.802542 0.802609 0.802566 0.802782 0.802843 0.802981 0.803147 0.803284 0.8033 0.803411 0.80357 0.803997 0.804228 0.804421 0.804604 0.804905 0.805204 0.805513 0.805783 0.806065 0.80624 0.806482 0.806677 0.806933 0.807051 0.807278 0.807457 0.807427 0.807542 0.807641 0.807899 0.808356 0.80842 0.808649 0.808929 0.809465 0.809552 0.809485 0.80976 0.809601 0.809594 0.809664 0.809639 0.80935 0.809441 0.808774 0.808524 0.808593 0.808372 0.807542 0.807227 0.808167 0.80599 ];
TPR_COV = [1 0.968375 0.931088 0.901377 0.875646 0.852964 0.832773 0.814213 0.79696 0.7806 0.76512 0.75058 0.736783 0.723618 0.710959 0.698715 0.686947 0.675528 0.664468 0.65391 0.643726 0.633808 0.624181 0.614814 0.60567 0.596744 0.588055 0.579521 0.571133 0.562971 0.554952 0.547159 0.539536 0.532025 0.524747 0.517571 0.510555 0.503695 0.49698 0.490324 0.48376 0.477362 0.471042 0.464836 0.458715 0.452696 0.44681 0.441034 0.435418 0.429847 0.42436 0.418969 0.413663 0.408432 0.403284 0.398223 0.393217 0.388294 0.383463 0.378698 0.374008 0.369368 0.364785 0.360307 0.355898 0.35154 0.347251 0.342988 0.338747 0.334628 0.330485 0.326409 0.32237 0.31841 0.314446 0.310553 0.306709 0.302916 0.299118 0.295404 0.291745 0.28811 0.284513 0.28095 0.277389 0.27387 0.270419 0.266993 0.263595 0.26023 0.256908 0.253582 0.250306 0.247067 0.243836 0.24064 0.237486 0.234337 0.231205 0.228151 0.225125 0.222142 0.219183 0.216254 0.213371 0.210511 0.207713 0.204939 0.202178 0.199476 0.196782 0.194132 0.191502 0.188891 0.186294 0.183742 0.181214 0.178698 0.176172 0.173701 0.171281 0.16885 0.166436 0.164049 0.161677 0.159343 0.157025 0.154726 0.152457 0.15019 0.147951 0.145796 0.143646 0.141511 0.139411 0.137304 0.135235 0.133176 0.131133 0.129116 0.12712 0.125146 0.123206 0.121293 0.119393 0.117519 0.115671 0.113824 0.112002 0.110202 0.108437 0.106682 0.104934 0.103236 0.101493 0.0997731 0.0980812 0.0963823 0.0947345 0.0930954 0.0914895 0.0898758 0.0882808 0.0867106 0.085148 0.0836281 0.0820896 0.0805746 0.0790765 0.0776121 0.0761681 0.0747355 0.073332 0.07193 0.0705586 0.0692125 0.0678763 0.0665464 0.0652458 0.0639431 0.0626837 0.0614359 0.0601957 0.0589484 0.0576997 0.0564777 0.0552869 0.0541063 0.0529312 0.0517498 0.050579 0.0494309 0.0482991 0.0471664 0.0460605 0.044961 0.0438833 0.0428146 0.041772 0.0407216 0.0396873 0.0386713 0.0376799 0.0366822 0.035728 0.0347702 0.0338333 0.0329134 0.0320075 0.031112 0.0301929 0.0293113 0.0284347 0.0275735 0.0267229 0.0258834 0.0250373 0.0242084 0.0233932 0.0225737 0.0217705 0.0209779 0.0202082 0.0194443 0.0187023 0.0179509 0.0172057 0.0164819 0.0157604 0.0150497 0.0143401 0.0136481 0.0129607 0.0122847 0.0116345 0.0109908 0.010336 0.00971042 0.00908237 0.00845505 0.00786018 0.00725693 0.00665158 0.00607142 0.0055236 0.00498514 0.00445389 0.00392622 0.00342042 0.00293348 0.00245965 0.00198463 0.00152778 0.00108086 0.00064753 0.000226628 ];
FPR_COV = [1 0.555672 0.394495 0.32175 0.276974 0.245692 0.221931 0.203069 0.187549 0.174485 0.16332 0.153598 0.145035 0.137372 0.130449 0.124183 0.118481 0.113276 0.10848 0.104043 0.099915 0.0960722 0.0924845 0.0891318 0.0859832 0.0830157 0.0802206 0.077575 0.0750799 0.0727164 0.0704758 0.068353 0.0663346 0.0644162 0.0625905 0.0608387 0.0591597 0.057551 0.0560037 0.0545208 0.05309 0.0517146 0.0503859 0.0491128 0.0478769 0.0466923 0.0455474 0.0444533 0.0433929 0.0423698 0.0413729 0.0404147 0.0394872 0.0385862 0.0377111 0.0368575 0.0360279 0.0352269 0.0344466 0.0336936 0.0329559 0.03224 0.0315459 0.0308751 0.0302205 0.0295906 0.0289776 0.0283814 0.0277968 0.0272319 0.0266781 0.0261399 0.0256104 0.0250952 0.0245952 0.024109 0.023636 0.0231784 0.0227297 0.0222893 0.0218568 0.0214348 0.0210248 0.0206228 0.0202329 0.0198482 0.0194741 0.0191096 0.0187523 0.0184008 0.0180583 0.017725 0.0173949 0.0170718 0.016755 0.0164442 0.0161398 0.0158379 0.015545 0.0152562 0.0149722 0.014699 0.0144298 0.0141683 0.0139097 0.0136556 0.0134089 0.0131651 0.012929 0.0126953 0.0124662 0.0122357 0.0120111 0.0117959 0.0115867 0.011376 0.0111721 0.0109697 0.01077 0.0105734 0.0103796 0.0101938 0.0100077 0.00982766 0.00964863 0.00947386 0.00930244 0.0091348 0.00897046 0.00880604 0.00864374 0.00848708 0.00833143 0.00817691 0.00802722 0.00788096 0.007737 0.0075934 0.00745499 0.00731746 0.00718459 0.00705182 0.00691964 0.00679044 0.0066642 0.00653894 0.00641757 0.00629798 0.00618085 0.00606706 0.00595404 0.00584269 0.00573319 0.00562371 0.00551946 0.00541509 0.0053123 0.0052115 0.0051099 0.00501149 0.00491668 0.0048203 0.00472522 0.00463274 0.00454063 0.00445002 0.00436042 0.00427209 0.00418538 0.00409994 0.00401865 0.0039368 0.0038566 0.00377793 0.00369806 0.00361996 0.0035434 0.00346793 0.0033945 0.00332001 0.003248 0.00317468 0.0031044 0.00303432 0.00296437 0.00289471 0.00282631 0.00275777 0.00269112 0.00262452 0.00255921 0.00249409 0.00243027 0.00236572 0.00230472 0.00224364 0.00218381 0.00212452 0.00206572 0.00200953 0.00195232 0.00189806 0.00184342 0.00178966 0.0017353 0.00168468 0.00163202 0.00158119 0.00153243 0.001483 0.00143563 0.001389 0.00134301 0.00129746 0.00125123 0.00120767 0.00116448 0.00112279 0.00108126 0.00104086 0.00100106 0.00096185 0.000924087 0.000887455 0.00085162 0.000815298 0.000780869 0.000747031 0.000713151 0.00068011 0.000648232 0.000616745 0.000586142 0.000555444 0.000524505 0.000495168 0.000466036 0.000437467 0.000408568 0.0003818 0.000355537 0.00032948 0.000304534 0.000279408 0.000254089 0.000230327 0.000206627 0.00018294 0.000159878 0.000137553 0.000115001 9.39296e-005 7.25658e-005 5.14769e-005 3.07359e-005 1.08943e-005 ];
plot(Recall_COV, Precision_COV, ':r', 'linewidth', 1);
Recall_SS = [1 0.999983 0.999952 0.999906 0.999838 0.99974 0.999578 0.999317 0.998911 0.998297 0.997527 0.996604 0.995537 0.994316 0.992935 0.991338 0.989639 0.987782 0.985722 0.983619 0.981345 0.979023 0.976557 0.973948 0.971123 0.968163 0.964941 0.961566 0.957936 0.954113 0.95007 0.945871 0.941529 0.936885 0.932014 0.926993 0.921912 0.916746 0.911593 0.906373 0.901062 0.895568 0.889976 0.88422 0.878387 0.872465 0.866501 0.860431 0.854301 0.84811 0.841905 0.835446 0.828892 0.822251 0.815554 0.808787 0.802035 0.795282 0.788463 0.781655 0.774856 0.768029 0.761184 0.75434 0.747512 0.740682 0.733783 0.726911 0.720096 0.713313 0.706549 0.69985 0.693121 0.686393 0.679636 0.672975 0.666364 0.659739 0.653074 0.646378 0.63971 0.63304 0.626395 0.619725 0.613002 0.606299 0.599615 0.592942 0.586271 0.57961 0.572942 0.566289 0.559623 0.552919 0.546218 0.539532 0.532928 0.526361 0.519821 0.513281 0.506754 0.500224 0.493722 0.487262 0.480828 0.474424 0.468107 0.461809 0.455551 0.449357 0.44316 0.437003 0.430913 0.424846 0.418766 0.412741 0.4068 0.400935 0.395067 0.389238 0.383378 0.377618 0.371959 0.366323 0.360706 0.35516 0.349663 0.344226 0.340841 0.335472 0.330128 0.324835 0.319577 0.314392 0.309278 0.304237 0.299211 0.294295 0.289351 0.28452 0.279726 0.275019 0.27035 0.265758 0.261247 0.256781 0.252352 0.247966 0.243667 0.239347 0.235111 0.230917 0.226763 0.222707 0.218675 0.214726 0.210784 0.206909 0.203039 0.199226 0.195423 0.191649 0.187931 0.184253 0.180649 0.177096 0.173582 0.170124 0.166726 0.163389 0.160075 0.156781 0.153547 0.150358 0.147231 0.144096 0.141007 0.137974 0.134978 0.132024 0.129107 0.126222 0.123393 0.12063 0.117889 0.115162 0.112478 0.109854 0.107241 0.104709 0.102221 0.0997382 0.0973111 0.0949118 0.0925457 0.0901907 0.0878675 0.0855879 0.0833373 0.0811074 0.0789066 0.0767612 0.0746208 0.0725767 0.0705143 0.0685032 0.0665169 0.0645191 0.0625617 0.0606604 0.0587554 0.056874 0.0550322 0.0532281 0.051448 0.049696 0.0479715 0.0462899 0.0446024 0.0429328 0.0413141 0.0397082 0.0381083 0.0365417 0.0350077 0.0334981 0.0320106 0.0305698 0.02913 0.0277382 0.0263698 0.025034 0.0237152 0.0224172 0.0211425 0.0199006 0.0187008 0.0175278 0.0164019 0.015284 0.0141853 0.0131063 0.0120471 0.0109921 0.0099518 0.00891291 0.00789628 0.0068855 0.00589782 0.00493534 0.00399366 0.0030965 0.00222588 0.00141704 0.000684276 0.000166082 ];
Precision_SS = [0.238314 0.238356 0.238438 0.238618 0.238964 0.239534 0.240398 0.241493 0.242818 0.244401 0.246196 0.248138 0.250276 0.252573 0.255132 0.25794 0.26088 0.26391 0.26703 0.270254 0.273593 0.276944 0.280307 0.283644 0.286929 0.290213 0.293472 0.296728 0.299926 0.303079 0.306168 0.30922 0.312267 0.31526 0.318154 0.321014 0.323898 0.326719 0.329515 0.332289 0.335031 0.3377 0.340395 0.343041 0.34565 0.348224 0.350776 0.353272 0.355744 0.35819 0.360649 0.363033 0.365402 0.367717 0.370008 0.372227 0.37441 0.376582 0.378734 0.380864 0.382982 0.38505 0.387056 0.38906 0.391052 0.39299 0.394913 0.396839 0.398752 0.400673 0.402549 0.404455 0.406341 0.408215 0.410075 0.411948 0.413838 0.415731 0.417608 0.41945 0.421326 0.423168 0.424998 0.426854 0.428674 0.430468 0.43228 0.434076 0.435853 0.437635 0.439434 0.441229 0.443017 0.444767 0.446492 0.44821 0.449894 0.451548 0.453156 0.454778 0.456348 0.457897 0.459406 0.460922 0.462382 0.463818 0.465256 0.466665 0.46806 0.469439 0.470791 0.472078 0.473414 0.474759 0.476045 0.477331 0.478598 0.479908 0.48121 0.482492 0.483767 0.484955 0.48622 0.487427 0.488632 0.489852 0.49103 0.492229 0.492929 0.49407 0.495194 0.496314 0.497417 0.498499 0.499598 0.500661 0.501656 0.502678 0.503659 0.504674 0.505663 0.506673 0.507669 0.508636 0.509647 0.510682 0.511697 0.512672 0.513647 0.514588 0.515638 0.516652 0.517687 0.518738 0.51974 0.520814 0.521876 0.522919 0.523884 0.524889 0.525867 0.526862 0.527877 0.528856 0.529892 0.530895 0.53191 0.53295 0.533971 0.534918 0.535863 0.536709 0.537611 0.538512 0.539385 0.540264 0.541157 0.542076 0.542935 0.543782 0.54463 0.545533 0.546319 0.54711 0.547915 0.548741 0.549598 0.550453 0.551329 0.552255 0.553116 0.554015 0.554913 0.55589 0.556879 0.55767 0.5585 0.559355 0.56019 0.560951 0.561771 0.562579 0.563374 0.564401 0.565368 0.566376 0.567281 0.568056 0.568987 0.569834 0.570646 0.571465 0.572229 0.572953 0.57366 0.574449 0.575214 0.575987 0.576768 0.577449 0.578128 0.578921 0.579655 0.580463 0.581303 0.58213 0.582961 0.583828 0.58452 0.585258 0.586026 0.586857 0.587666 0.58852 0.589535 0.590608 0.59142 0.592213 0.593239 0.593996 0.595046 0.595867 0.596716 0.597784 0.598515 0.599273 0.599891 0.6004 0.600162 0.600459 0.600404 0.600467 0.599884 0.599628 0.596074 0.590452 ];
TPR_SS = [1 0.999983 0.999952 0.999906 0.999838 0.99974 0.999578 0.999317 0.998911 0.998297 0.997527 0.996604 0.995537 0.994316 0.992935 0.991338 0.989639 0.987782 0.985722 0.983619 0.981345 0.979023 0.976557 0.973948 0.971123 0.968163 0.964941 0.961566 0.957936 0.954113 0.95007 0.945871 0.941529 0.936885 0.932014 0.926993 0.921912 0.916746 0.911593 0.906373 0.901062 0.895568 0.889976 0.88422 0.878387 0.872465 0.866501 0.860431 0.854301 0.84811 0.841905 0.835446 0.828892 0.822251 0.815554 0.808787 0.802035 0.795282 0.788463 0.781655 0.774856 0.768029 0.761184 0.75434 0.747512 0.740682 0.733783 0.726911 0.720096 0.713313 0.706549 0.69985 0.693121 0.686393 0.679636 0.672975 0.666364 0.659739 0.653074 0.646378 0.63971 0.63304 0.626395 0.619725 0.613002 0.606299 0.599615 0.592942 0.586271 0.57961 0.572942 0.566289 0.559623 0.552919 0.546218 0.539532 0.532928 0.526361 0.519821 0.513281 0.506754 0.500224 0.493722 0.487262 0.480828 0.474424 0.468107 0.461809 0.455551 0.449357 0.44316 0.437003 0.430913 0.424846 0.418766 0.412741 0.4068 0.400935 0.395067 0.389238 0.383378 0.377618 0.371959 0.366323 0.360706 0.35516 0.349663 0.344226 0.340841 0.335472 0.330128 0.324835 0.319577 0.314392 0.309278 0.304237 0.299211 0.294295 0.289351 0.28452 0.279726 0.275019 0.27035 0.265758 0.261247 0.256781 0.252352 0.247966 0.243667 0.239347 0.235111 0.230917 0.226763 0.222707 0.218675 0.214726 0.210784 0.206909 0.203039 0.199226 0.195423 0.191649 0.187931 0.184253 0.180649 0.177096 0.173582 0.170124 0.166726 0.163389 0.160075 0.156781 0.153547 0.150358 0.147231 0.144096 0.141007 0.137974 0.134978 0.132024 0.129107 0.126222 0.123393 0.12063 0.117889 0.115162 0.112478 0.109854 0.107241 0.104709 0.102221 0.0997382 0.0973111 0.0949118 0.0925457 0.0901907 0.0878675 0.0855879 0.0833373 0.0811074 0.0789066 0.0767612 0.0746208 0.0725767 0.0705143 0.0685032 0.0665169 0.0645191 0.0625617 0.0606604 0.0587554 0.056874 0.0550322 0.0532281 0.051448 0.049696 0.0479715 0.0462899 0.0446024 0.0429328 0.0413141 0.0397082 0.0381083 0.0365417 0.0350077 0.0334981 0.0320106 0.0305698 0.02913 0.0277382 0.0263698 0.025034 0.0237152 0.0224172 0.0211425 0.0199006 0.0187008 0.0175278 0.0164019 0.015284 0.0141853 0.0131063 0.0120471 0.0109921 0.0099518 0.00891291 0.00789628 0.0068855 0.00589782 0.00493534 0.00399366 0.0030965 0.00222588 0.00141704 0.000684276 0.000166082 ];
FPR_SS = [1 0.999726 0.999168 0.997959 0.995772 0.992375 0.987603 0.98178 0.974803 0.966721 0.957731 0.948099 0.937734 0.926867 0.915182 0.902922 0.89034 0.877708 0.864973 0.852269 0.839392 0.826746 0.814243 0.801916 0.789744 0.777777 0.765876 0.754146 0.742579 0.731125 0.719812 0.708695 0.697663 0.686791 0.676185 0.665777 0.655502 0.645437 0.635562 0.625807 0.616237 0.606854 0.597535 0.588357 0.579297 0.570358 0.56159 0.552968 0.544453 0.536073 0.527828 0.519682 0.511624 0.503694 0.495864 0.488173 0.480618 0.473137 0.465727 0.458435 0.451197 0.444056 0.437044 0.43011 0.423261 0.416517 0.409819 0.403195 0.396673 0.390185 0.383785 0.377464 0.371227 0.365067 0.358985 0.352965 0.346984 0.341045 0.335174 0.32938 0.323657 0.318009 0.31245 0.306942 0.301505 0.296142 0.290828 0.285585 0.280403 0.275261 0.270168 0.26516 0.260208 0.255331 0.250538 0.245821 0.241193 0.236631 0.23213 0.227688 0.223303 0.218992 0.214751 0.210561 0.206451 0.202405 0.198433 0.194522 0.190661 0.186855 0.183091 0.179413 0.175792 0.172219 0.168706 0.165247 0.161848 0.158509 0.155221 0.15199 0.1488 0.145663 0.142559 0.139505 0.136491 0.133505 0.130574 0.127709 0.125868 0.123074 0.120328 0.117623 0.114971 0.112364 0.109787 0.107247 0.104754 0.102316 0.0999078 0.0975376 0.0952166 0.0929352 0.090686 0.0884947 0.0863371 0.0842215 0.0821316 0.080088 0.0780944 0.0761341 0.074195 0.0722855 0.0704111 0.0685769 0.0667878 0.0650437 0.0633268 0.0616561 0.0600195 0.0584262 0.0568582 0.0553263 0.0538272 0.0523677 0.050933 0.0495281 0.0481559 0.0468126 0.0455022 0.0442296 0.0429866 0.0417764 0.0405912 0.039428 0.0382894 0.0371648 0.0360668 0.0349955 0.0339518 0.0329359 0.0319432 0.030974 0.0300293 0.0291049 0.0281998 0.027306 0.0264384 0.0255942 0.0247719 0.023965 0.0231874 0.0224247 0.0216835 0.020962 0.0202584 0.0195692 0.0188917 0.0182396 0.0176001 0.0169818 0.0163752 0.0157859 0.0152107 0.0146497 0.0140996 0.0135603 0.0130435 0.01254 0.012048 0.0115727 0.0111083 0.0106562 0.0102183 0.00978939 0.00937327 0.00896563 0.00857011 0.00818712 0.00781268 0.0074494 0.00710015 0.00676144 0.00642858 0.00610747 0.00580009 0.00550226 0.00521371 0.00493863 0.00466979 0.00440713 0.00415294 0.00390548 0.00366493 0.00343165 0.00320667 0.00299283 0.00279012 0.00258945 0.00239808 0.00221129 0.00203064 0.00185963 0.00169171 0.00152684 0.00137014 0.00121892 0.00107317 0.000930516 0.000793764 0.00065995 0.00053206 0.000411582 0.000296926 0.000190023 9.58796e-005 2.33444e-005 ];
plot(Recall_SS, Precision_SS, ':c', 'linewidth', 1);
Recall_SIM = [1 0.99991 0.999773 0.99962 0.999441 0.999226 0.998995 0.998746 0.998481 0.998195 0.997893 0.997574 0.997235 0.996883 0.996509 0.9961 0.995666 0.995211 0.994745 0.994272 0.993782 0.993257 0.992707 0.992126 0.991519 0.990908 0.990269 0.989598 0.988902 0.988183 0.987448 0.986701 0.985944 0.985167 0.984393 0.983585 0.982764 0.9819 0.981013 0.9801 0.979155 0.97818 0.977188 0.976165 0.975111 0.974041 0.972944 0.971825 0.970672 0.969485 0.96827 0.967029 0.965758 0.964433 0.963091 0.961717 0.960338 0.95891 0.957449 0.955939 0.954413 0.952864 0.951263 0.949614 0.947935 0.946219 0.944449 0.94262 0.940756 0.938837 0.936866 0.934831 0.932742 0.930608 0.92846 0.926259 0.923991 0.921708 0.919362 0.916958 0.914509 0.911997 0.909436 0.906853 0.904221 0.901503 0.898775 0.895997 0.893169 0.890273 0.887339 0.884353 0.881309 0.878226 0.875076 0.87189 0.868625 0.865333 0.861975 0.858541 0.855057 0.851516 0.847917 0.844245 0.840514 0.836693 0.832776 0.828818 0.824803 0.820667 0.816482 0.812265 0.807989 0.80363 0.799257 0.794807 0.790314 0.785794 0.781216 0.776568 0.771855 0.767079 0.762256 0.757364 0.752392 0.747363 0.742305 0.737205 0.732692 0.72751 0.722254 0.716969 0.711607 0.706206 0.700782 0.695309 0.689786 0.684191 0.678538 0.672821 0.667001 0.661131 0.655158 0.64912 0.643083 0.636998 0.630847 0.624669 0.618426 0.612082 0.605707 0.599268 0.592762 0.586193 0.57957 0.572906 0.566148 0.559404 0.552575 0.545732 0.538835 0.531871 0.524945 0.518005 0.511059 0.504045 0.49699 0.48987 0.482765 0.475564 0.46838 0.461181 0.453953 0.446719 0.439472 0.43218 0.424897 0.417625 0.41041 0.403198 0.395982 0.388745 0.381523 0.374267 0.367012 0.359802 0.352548 0.345319 0.338113 0.330984 0.323837 0.316712 0.309574 0.302381 0.295226 0.288068 0.28097 0.273898 0.266853 0.259819 0.252888 0.245984 0.239084 0.232255 0.225409 0.218639 0.211922 0.205242 0.198617 0.192062 0.185597 0.179225 0.172908 0.166666 0.160461 0.154323 0.14827 0.14234 0.136492 0.130797 0.125213 0.119722 0.114318 0.10901 0.103816 0.0987298 0.0936934 0.0887383 0.0838511 0.0790328 0.074352 0.069739 0.0652032 0.0607414 0.056326 0.0520407 0.0479338 0.0439593 0.0401264 0.0364274 0.0328371 0.0294028 0.0261416 0.0230427 0.0201051 0.0173898 0.0148042 0.0123881 0.0101515 0.00810673 0.00625222 0.0045721 0.0031109 0.00182568 0.000820063 0.000137482 ];
Precision_SIM = [0.238314 0.238371 0.238461 0.238582 0.238733 0.238908 0.2391 0.239308 0.239533 0.239771 0.240026 0.240299 0.240591 0.240901 0.241229 0.241565 0.241915 0.24228 0.242652 0.243039 0.243441 0.243851 0.244268 0.244694 0.245129 0.245579 0.24604 0.246503 0.246973 0.247456 0.24794 0.24844 0.248947 0.249467 0.249998 0.250541 0.251089 0.251642 0.252207 0.252784 0.253369 0.253967 0.254577 0.255202 0.255843 0.256497 0.257159 0.257835 0.25852 0.25921 0.259914 0.260633 0.261365 0.262109 0.262868 0.263634 0.26442 0.265206 0.266002 0.266805 0.26763 0.268472 0.269321 0.27018 0.271051 0.271936 0.272829 0.273727 0.274641 0.275562 0.27649 0.277431 0.278381 0.279347 0.280331 0.28132 0.282313 0.283334 0.284372 0.28542 0.28648 0.287544 0.288622 0.289716 0.290825 0.291945 0.293095 0.29426 0.295442 0.296629 0.297828 0.299052 0.300286 0.30154 0.302801 0.304076 0.305357 0.306655 0.307956 0.309272 0.31061 0.311959 0.313314 0.314688 0.316072 0.317455 0.318847 0.320244 0.321644 0.323051 0.324457 0.325881 0.327328 0.328773 0.330235 0.331695 0.333175 0.334661 0.336156 0.337655 0.339186 0.340715 0.342276 0.343847 0.345411 0.346985 0.348571 0.350181 0.351602 0.353242 0.3549 0.356572 0.358277 0.359979 0.361701 0.363443 0.365188 0.366943 0.368693 0.370436 0.372157 0.373885 0.375618 0.377352 0.379105 0.380859 0.382626 0.384397 0.386178 0.387927 0.389695 0.391456 0.393206 0.394941 0.396661 0.39837 0.400071 0.4018 0.403519 0.405231 0.406941 0.408608 0.410332 0.412034 0.413752 0.415453 0.417153 0.418826 0.420498 0.422109 0.423786 0.425453 0.427113 0.428823 0.430516 0.432203 0.433865 0.435529 0.437197 0.438914 0.440578 0.442242 0.443895 0.445497 0.44707 0.44865 0.450218 0.451809 0.453364 0.454908 0.456408 0.457893 0.459359 0.460771 0.462166 0.46365 0.465228 0.466797 0.468384 0.469934 0.471614 0.473266 0.474885 0.47651 0.478058 0.4796 0.481091 0.482645 0.484199 0.485803 0.487339 0.488966 0.490577 0.492117 0.493613 0.495035 0.49641 0.497744 0.49908 0.500358 0.50173 0.503129 0.504752 0.5064 0.508141 0.509933 0.51178 0.513492 0.515278 0.517064 0.518838 0.520612 0.522332 0.523927 0.525423 0.5268 0.528191 0.529507 0.530431 0.531627 0.532422 0.533084 0.533464 0.534252 0.534932 0.535663 0.536255 0.536678 0.536558 0.536472 0.53514 0.534857 0.534674 0.534928 0.537974 0.531146 ];
TPR_SIM = [1 0.99991 0.999773 0.99962 0.999441 0.999226 0.998995 0.998746 0.998481 0.998195 0.997893 0.997574 0.997235 0.996883 0.996509 0.9961 0.995666 0.995211 0.994745 0.994272 0.993782 0.993257 0.992707 0.992126 0.991519 0.990908 0.990269 0.989598 0.988902 0.988183 0.987448 0.986701 0.985944 0.985167 0.984393 0.983585 0.982764 0.9819 0.981013 0.9801 0.979155 0.97818 0.977188 0.976165 0.975111 0.974041 0.972944 0.971825 0.970672 0.969485 0.96827 0.967029 0.965758 0.964433 0.963091 0.961717 0.960338 0.95891 0.957449 0.955939 0.954413 0.952864 0.951263 0.949614 0.947935 0.946219 0.944449 0.94262 0.940756 0.938837 0.936866 0.934831 0.932742 0.930608 0.92846 0.926259 0.923991 0.921708 0.919362 0.916958 0.914509 0.911997 0.909436 0.906853 0.904221 0.901503 0.898775 0.895997 0.893169 0.890273 0.887339 0.884353 0.881309 0.878226 0.875076 0.87189 0.868625 0.865333 0.861975 0.858541 0.855057 0.851516 0.847917 0.844245 0.840514 0.836693 0.832776 0.828818 0.824803 0.820667 0.816482 0.812265 0.807989 0.80363 0.799257 0.794807 0.790314 0.785794 0.781216 0.776568 0.771855 0.767079 0.762256 0.757364 0.752392 0.747363 0.742305 0.737205 0.732692 0.72751 0.722254 0.716969 0.711607 0.706206 0.700782 0.695309 0.689786 0.684191 0.678538 0.672821 0.667001 0.661131 0.655158 0.64912 0.643083 0.636998 0.630847 0.624669 0.618426 0.612082 0.605707 0.599268 0.592762 0.586193 0.57957 0.572906 0.566148 0.559404 0.552575 0.545732 0.538835 0.531871 0.524945 0.518005 0.511059 0.504045 0.49699 0.48987 0.482765 0.475564 0.46838 0.461181 0.453953 0.446719 0.439472 0.43218 0.424897 0.417625 0.41041 0.403198 0.395982 0.388745 0.381523 0.374267 0.367012 0.359802 0.352548 0.345319 0.338113 0.330984 0.323837 0.316712 0.309574 0.302381 0.295226 0.288068 0.28097 0.273898 0.266853 0.259819 0.252888 0.245984 0.239084 0.232255 0.225409 0.218639 0.211922 0.205242 0.198617 0.192062 0.185597 0.179225 0.172908 0.166666 0.160461 0.154323 0.14827 0.14234 0.136492 0.130797 0.125213 0.119722 0.114318 0.10901 0.103816 0.0987298 0.0936934 0.0887383 0.0838511 0.0790328 0.074352 0.069739 0.0652032 0.0607414 0.056326 0.0520407 0.0479338 0.0439593 0.0401264 0.0364274 0.0328371 0.0294028 0.0261416 0.0230427 0.0201051 0.0173898 0.0148042 0.0123881 0.0101515 0.00810673 0.00625222 0.0045721 0.0031109 0.00182568 0.000820063 0.000137482 ];
FPR_SIM = [1 0.999543 0.998829 0.997919 0.996797 0.99549 0.994061 0.992515 0.990863 0.989111 0.98724 0.98525 0.983143 0.980936 0.978629 0.976246 0.973757 0.971177 0.968535 0.96581 0.96299 0.960093 0.957133 0.954098 0.950998 0.947821 0.944578 0.941283 0.937929 0.93451 0.931069 0.92755 0.923991 0.920364 0.91669 0.912943 0.909167 0.905334 0.901445 0.897495 0.893478 0.88939 0.885255 0.881055 0.87678 0.872444 0.868074 0.863635 0.859158 0.854646 0.850068 0.845423 0.840726 0.835963 0.831134 0.826279 0.821359 0.816423 0.811441 0.80642 0.801322 0.796188 0.79101 0.785786 0.780528 0.775214 0.769854 0.764461 0.759022 0.753544 0.748035 0.742475 0.73688 0.731245 0.725572 0.719878 0.714161 0.708383 0.70255 0.696685 0.690785 0.684866 0.67892 0.672949 0.666937 0.660882 0.654782 0.648657 0.642496 0.636335 0.630145 0.623888 0.617632 0.611349 0.605045 0.598727 0.59241 0.586087 0.579755 0.573417 0.56705 0.560678 0.554306 0.547917 0.541525 0.535149 0.528762 0.522396 0.516042 0.509696 0.503356 0.497017 0.490666 0.484326 0.478001 0.471691 0.465369 0.459086 0.452802 0.446537 0.440257 0.434015 0.427752 0.421516 0.415299 0.409105 0.402939 0.396782 0.391408 0.385281 0.379166 0.373087 0.366996 0.360954 0.354939 0.34894 0.342973 0.337035 0.331128 0.325279 0.319482 0.313698 0.307938 0.302218 0.296537 0.290906 0.285311 0.279754 0.274223 0.268744 0.263305 0.257917 0.252581 0.247303 0.242079 0.236916 0.231782 0.226706 0.221675 0.216708 0.211805 0.206962 0.202153 0.197404 0.192703 0.188042 0.183451 0.178929 0.174466 0.170072 0.165715 0.161412 0.157163 0.15297 0.148822 0.144739 0.14072 0.13676 0.132869 0.129026 0.125269 0.12156 0.117922 0.114351 0.11084 0.107397 0.104009 0.100688 0.0974455 0.0942721 0.0911718 0.0881283 0.0851423 0.0822057 0.0793321 0.0765011 0.0737169 0.0709933 0.0683326 0.0657181 0.0631409 0.06063 0.0581759 0.0557794 0.0534436 0.0511694 0.0489595 0.0468014 0.0447041 0.04266 0.040669 0.038746 0.0368857 0.0350886 0.0333469 0.0316648 0.030037 0.0284613 0.0269362 0.0254522 0.0240075 0.0226136 0.0212594 0.019952 0.0186933 0.0174793 0.0163079 0.0151954 0.0141247 0.0130999 0.0121213 0.0111872 0.0102965 0.00945041 0.00865025 0.00789205 0.00717335 0.00648786 0.00584442 0.00523758 0.00467124 0.00413693 0.00363879 0.00317371 0.00273728 0.00234287 0.00198098 0.00164859 0.00134105 0.00106535 0.000819025 0.000603252 0.000411156 0.000247768 0.000108867 1.49373e-005 ];
plot(Recall_SIM, Precision_SIM, ':m', 'linewidth', 1);
Recall_SeR = [1 0.999638 0.998839 0.997927 0.996942 0.995915 0.994827 0.993694 0.992554 0.991365 0.99014 0.988835 0.987515 0.986176 0.984778 0.983317 0.981815 0.980252 0.978585 0.976901 0.975143 0.973313 0.971444 0.969489 0.967495 0.965459 0.963381 0.961244 0.959055 0.956815 0.954508 0.952167 0.949792 0.947336 0.944862 0.942356 0.939801 0.937206 0.934585 0.931933 0.929246 0.926543 0.923829 0.921097 0.918337 0.915553 0.912738 0.909924 0.907059 0.904209 0.901331 0.898424 0.895492 0.892518 0.889552 0.886567 0.883587 0.880596 0.877594 0.874548 0.871493 0.86842 0.865301 0.862121 0.858913 0.855655 0.852384 0.849138 0.845884 0.842591 0.839247 0.835875 0.832495 0.829093 0.825672 0.822219 0.81876 0.815282 0.811768 0.808275 0.804772 0.801219 0.797646 0.794054 0.790419 0.786763 0.783057 0.779343 0.775597 0.771854 0.768079 0.764269 0.760486 0.756672 0.752848 0.749013 0.745157 0.741315 0.737436 0.733541 0.729617 0.725692 0.721721 0.717748 0.713787 0.709779 0.705786 0.701783 0.697763 0.693689 0.689595 0.685442 0.681276 0.67708 0.672826 0.66858 0.664332 0.660044 0.655756 0.651467 0.647159 0.64282 0.638441 0.634077 0.629693 0.625277 0.620844 0.616397 0.611882 0.607351 0.602798 0.598205 0.593603 0.589006 0.584371 0.579711 0.575079 0.570416 0.565733 0.561054 0.556375 0.551638 0.546935 0.542206 0.53748 0.532733 0.527984 0.523198 0.51842 0.51359 0.508792 0.503925 0.49901 0.49407 0.489141 0.484185 0.479244 0.474288 0.469316 0.464279 0.459224 0.454153 0.449079 0.443984 0.438842 0.433691 0.428505 0.423291 0.418049 0.4128 0.407573 0.402335 0.397075 0.391838 0.386558 0.381262 0.375945 0.370608 0.365246 0.359901 0.354538 0.349175 0.343795 0.33841 0.333018 0.327612 0.322247 0.316863 0.311506 0.306137 0.300766 0.295349 0.289907 0.284496 0.279093 0.273724 0.268382 0.263063 0.257772 0.252466 0.247126 0.241782 0.236479 0.231192 0.225919 0.220638 0.21538 0.210144 0.204881 0.199647 0.194373 0.189156 0.183919 0.178713 0.173541 0.168371 0.163174 0.158026 0.152852 0.147802 0.142818 0.137829 0.13294 0.128093 0.12329 0.118501 0.113788 0.109119 0.10445 0.099785 0.0951365 0.0904403 0.0858959 0.0813864 0.0769239 0.0724316 0.0680365 0.0636893 0.0594124 0.0552482 0.051161 0.047125 0.0431491 0.0392904 0.0354877 0.0317482 0.0281596 0.0246368 0.021242 0.0179614 0.0148356 0.0117676 0.00877903 0.00589366 0.00326495 0.000904194 ];
Precision_SeR = [0.238314 0.239358 0.241575 0.243749 0.245662 0.247387 0.248904 0.25033 0.25173 0.253064 0.254321 0.255544 0.256734 0.257899 0.259021 0.260117 0.261201 0.262283 0.263339 0.264395 0.265436 0.266475 0.267491 0.268479 0.26945 0.270412 0.271363 0.2723 0.273232 0.274159 0.275091 0.276034 0.276972 0.277891 0.278802 0.279705 0.28061 0.281505 0.282392 0.283283 0.284177 0.285071 0.28598 0.286878 0.287775 0.288672 0.289578 0.290492 0.2914 0.292318 0.293249 0.294185 0.295122 0.296052 0.296996 0.297944 0.2989 0.299873 0.300835 0.301789 0.302753 0.303726 0.304689 0.305657 0.306613 0.307562 0.308518 0.309489 0.310471 0.311433 0.312397 0.313355 0.314325 0.315302 0.31626 0.317222 0.318185 0.31915 0.320122 0.321104 0.322097 0.323073 0.324043 0.325015 0.325985 0.326964 0.327936 0.328904 0.329864 0.330838 0.33182 0.332797 0.333785 0.334773 0.335767 0.336767 0.337766 0.338782 0.339797 0.340816 0.341839 0.342874 0.343893 0.344924 0.345975 0.347008 0.348058 0.349112 0.350169 0.351238 0.352296 0.35334 0.354383 0.35542 0.356449 0.357483 0.358524 0.359549 0.360587 0.361642 0.362708 0.363773 0.364829 0.365893 0.366969 0.368034 0.369114 0.370207 0.371294 0.372372 0.373458 0.374538 0.375619 0.376729 0.377829 0.37893 0.380053 0.381178 0.382287 0.383393 0.384528 0.385648 0.386789 0.38792 0.389072 0.39024 0.391416 0.392591 0.393779 0.394952 0.396142 0.397328 0.39852 0.399678 0.40086 0.402041 0.403227 0.404398 0.405574 0.40675 0.407935 0.409113 0.41031 0.411496 0.41268 0.413858 0.415023 0.416184 0.417322 0.418468 0.419641 0.420833 0.421997 0.423195 0.424404 0.425599 0.426782 0.427949 0.429138 0.430336 0.431519 0.432701 0.43385 0.435006 0.436147 0.437265 0.438405 0.439526 0.440671 0.441827 0.442976 0.444105 0.445254 0.44644 0.447565 0.448761 0.449969 0.451229 0.452516 0.45384 0.455108 0.456327 0.457573 0.458833 0.460156 0.46145 0.462669 0.463905 0.465111 0.466297 0.467438 0.468595 0.469741 0.47084 0.471984 0.473043 0.473948 0.47488 0.475745 0.476743 0.477708 0.478513 0.479444 0.480325 0.481228 0.482084 0.483087 0.484167 0.485298 0.486433 0.487537 0.488624 0.48983 0.491141 0.492429 0.493817 0.495088 0.496231 0.497326 0.498302 0.499155 0.49966 0.499641 0.499465 0.499235 0.499441 0.499883 0.500927 0.501642 0.501746 0.502071 0.502107 0.500428 0.499278 0.502475 0.502476 ];
TPR_SeR = [1 0.999638 0.998839 0.997927 0.996942 0.995915 0.994827 0.993694 0.992554 0.991365 0.99014 0.988835 0.987515 0.986176 0.984778 0.983317 0.981815 0.980252 0.978585 0.976901 0.975143 0.973313 0.971444 0.969489 0.967495 0.965459 0.963381 0.961244 0.959055 0.956815 0.954508 0.952167 0.949792 0.947336 0.944862 0.942356 0.939801 0.937206 0.934585 0.931933 0.929246 0.926543 0.923829 0.921097 0.918337 0.915553 0.912738 0.909924 0.907059 0.904209 0.901331 0.898424 0.895492 0.892518 0.889552 0.886567 0.883587 0.880596 0.877594 0.874548 0.871493 0.86842 0.865301 0.862121 0.858913 0.855655 0.852384 0.849138 0.845884 0.842591 0.839247 0.835875 0.832495 0.829093 0.825672 0.822219 0.81876 0.815282 0.811768 0.808275 0.804772 0.801219 0.797646 0.794054 0.790419 0.786763 0.783057 0.779343 0.775597 0.771854 0.768079 0.764269 0.760486 0.756672 0.752848 0.749013 0.745157 0.741315 0.737436 0.733541 0.729617 0.725692 0.721721 0.717748 0.713787 0.709779 0.705786 0.701783 0.697763 0.693689 0.689595 0.685442 0.681276 0.67708 0.672826 0.66858 0.664332 0.660044 0.655756 0.651467 0.647159 0.64282 0.638441 0.634077 0.629693 0.625277 0.620844 0.616397 0.611882 0.607351 0.602798 0.598205 0.593603 0.589006 0.584371 0.579711 0.575079 0.570416 0.565733 0.561054 0.556375 0.551638 0.546935 0.542206 0.53748 0.532733 0.527984 0.523198 0.51842 0.51359 0.508792 0.503925 0.49901 0.49407 0.489141 0.484185 0.479244 0.474288 0.469316 0.464279 0.459224 0.454153 0.449079 0.443984 0.438842 0.433691 0.428505 0.423291 0.418049 0.4128 0.407573 0.402335 0.397075 0.391838 0.386558 0.381262 0.375945 0.370608 0.365246 0.359901 0.354538 0.349175 0.343795 0.33841 0.333018 0.327612 0.322247 0.316863 0.311506 0.306137 0.300766 0.295349 0.289907 0.284496 0.279093 0.273724 0.268382 0.263063 0.257772 0.252466 0.247126 0.241782 0.236479 0.231192 0.225919 0.220638 0.21538 0.210144 0.204881 0.199647 0.194373 0.189156 0.183919 0.178713 0.173541 0.168371 0.163174 0.158026 0.152852 0.147802 0.142818 0.137829 0.13294 0.128093 0.12329 0.118501 0.113788 0.109119 0.10445 0.099785 0.0951365 0.0904403 0.0858959 0.0813864 0.0769239 0.0724316 0.0680365 0.0636893 0.0594124 0.0552482 0.051161 0.047125 0.0431491 0.0392904 0.0354877 0.0317482 0.0281596 0.0246368 0.021242 0.0179614 0.0148356 0.0117676 0.00877903 0.00589366 0.00326495 0.000904194 ];
FPR_SeR = [1 0.993563 0.980451 0.968344 0.957944 0.948805 0.940729 0.933225 0.925962 0.919029 0.912447 0.906035 0.899818 0.893726 0.887798 0.881969 0.876197 0.870443 0.864736 0.859056 0.853432 0.84784 0.842342 0.836923 0.831574 0.826267 0.820989 0.815748 0.810522 0.805318 0.8001 0.794855 0.789641 0.784471 0.779345 0.774234 0.76913 0.764041 0.758975 0.753905 0.748828 0.743778 0.738704 0.73367 0.728661 0.723649 0.718627 0.713618 0.708603 0.703584 0.698555 0.693521 0.68851 0.683516 0.67853 0.673546 0.668564 0.663573 0.658623 0.653692 0.648776 0.64388 0.639012 0.634143 0.629302 0.624475 0.619656 0.614854 0.610066 0.605299 0.600533 0.595768 0.59099 0.586211 0.58146 0.576714 0.571979 0.567238 0.56248 0.557743 0.552998 0.548281 0.54358 0.538906 0.534248 0.529573 0.524904 0.520268 0.515639 0.511007 0.50637 0.501733 0.497122 0.492522 0.487929 0.483334 0.478751 0.474177 0.469614 0.465073 0.460542 0.456019 0.451514 0.447025 0.442537 0.438083 0.433642 0.4292 0.424768 0.420333 0.415922 0.411525 0.40714 0.402774 0.398409 0.394065 0.389723 0.385392 0.381071 0.376738 0.372434 0.368127 0.363855 0.359591 0.355338 0.351109 0.346874 0.342648 0.338435 0.334236 0.330046 0.32587 0.3217 0.31753 0.313391 0.309257 0.305129 0.301012 0.296898 0.292824 0.288758 0.284717 0.280695 0.276686 0.272677 0.268686 0.264711 0.260738 0.25679 0.252875 0.248982 0.245112 0.241251 0.237437 0.233631 0.22984 0.226083 0.222356 0.21865 0.214972 0.211314 0.20767 0.204051 0.200439 0.196853 0.193291 0.189769 0.186264 0.182794 0.179354 0.175921 0.172511 0.169152 0.165793 0.162459 0.159161 0.15589 0.152639 0.149403 0.146193 0.143023 0.139884 0.13677 0.13369 0.130633 0.1276 0.124605 0.121634 0.118677 0.115752 0.112844 0.109978 0.107123 0.104305 0.101519 0.0987641 0.0960421 0.0933388 0.0906643 0.0880095 0.0854011 0.0828232 0.0802714 0.077759 0.0752687 0.0728224 0.0704159 0.0680473 0.0657011 0.0633986 0.0611309 0.0588993 0.0567092 0.0545676 0.052458 0.0503947 0.0483711 0.0463889 0.0444346 0.0425263 0.0406629 0.0388504 0.0370539 0.0352933 0.0335678 0.0318848 0.0302481 0.028648 0.0270841 0.0255683 0.02409 0.022642 0.0212304 0.019842 0.0184928 0.0171793 0.0159034 0.0146682 0.0134733 0.0123294 0.0112361 0.010191 0.00918887 0.00822084 0.00729395 0.00640399 0.00557253 0.00478 0.00403184 0.00332734 0.00267306 0.00206703 0.00151484 0.00100369 0.000545953 0.000165851 ];
plot(Recall_SeR, Precision_SeR, ':y', 'linewidth', 1);
Recall_SUN = [1 0.999828 0.99947 0.998892 0.99816 0.997237 0.99612 0.994874 0.993514 0.992078 0.990581 0.988984 0.987318 0.985554 0.983645 0.981568 0.97934 0.976983 0.974552 0.972085 0.969431 0.966718 0.964066 0.961265 0.95836 0.95533 0.952416 0.949197 0.94586 0.942396 0.938813 0.935113 0.931317 0.927889 0.923949 0.919965 0.915871 0.91171 0.907404 0.903007 0.898578 0.894063 0.889548 0.88492 0.881204 0.876432 0.871613 0.866749 0.861795 0.856795 0.851711 0.846558 0.841319 0.835969 0.830547 0.82504 0.819618 0.813985 0.808203 0.802344 0.796398 0.790355 0.784257 0.778095 0.771881 0.767528 0.761168 0.754776 0.748306 0.741794 0.735242 0.72863 0.722032 0.715337 0.708622 0.701865 0.695069 0.688255 0.681841 0.674998 0.668124 0.661283 0.654379 0.64742 0.640486 0.633599 0.626662 0.619693 0.612732 0.605811 0.598818 0.591846 0.58499 0.57798 0.57093 0.563876 0.556844 0.550782 0.543752 0.536769 0.529819 0.522847 0.515906 0.508999 0.502081 0.495234 0.488331 0.481697 0.474828 0.467969 0.461082 0.454283 0.447538 0.440814 0.434073 0.42737 0.420685 0.413986 0.407349 0.400724 0.394158 0.38763 0.381124 0.374662 0.368239 0.361897 0.355548 0.349293 0.345296 0.340143 0.334001 0.327875 0.321802 0.315793 0.30981 0.303898 0.298023 0.292217 0.286486 0.280773 0.275113 0.269492 0.263945 0.258421 0.252991 0.247553 0.242177 0.236842 0.231591 0.226359 0.221375 0.216324 0.211332 0.206389 0.201489 0.196657 0.191918 0.187192 0.182546 0.177972 0.174041 0.169564 0.165165 0.160856 0.156567 0.152434 0.148274 0.14421 0.140225 0.136285 0.132398 0.12858 0.124839 0.121126 0.117493 0.113931 0.110497 0.107064 0.103655 0.100334 0.0972877 0.0941022 0.0909947 0.0879394 0.0849579 0.0820275 0.0791465 0.0763469 0.0736066 0.0709261 0.0682892 0.0657031 0.0639524 0.0614792 0.0590585 0.0567099 0.0543891 0.0521484 0.0499861 0.0478732 0.0458182 0.0438505 0.0419105 0.0400227 0.0381968 0.0364085 0.0346901 0.0330435 0.0314297 0.0298428 0.028277 0.0267975 0.0253624 0.023966 0.0229128 0.0216076 0.0203605 0.0191505 0.0180069 0.0168939 0.0158184 0.014798 0.0138363 0.0128851 0.0120983 0.0112442 0.0104362 0.00964993 0.0089205 0.0082389 0.00761853 0.00700383 0.00641556 0.00585383 0.00531958 0.00483569 0.00437148 0.00392912 0.00351967 0.00312329 0.00276023 0.00242528 0.00211132 0.00182002 0.0015534 0.00130733 0.00108719 0.000884293 0.000708025 0.000545519 0.000408888 0.000296512 0.000208382 0.000136802 7.99587e-005 4.03718e-005 ];
Precision_SUN = [0.238314 0.238624 0.238683 0.238781 0.238959 0.23922 0.239594 0.240105 0.240761 0.241573 0.242524 0.243604 0.244788 0.246047 0.247354 0.248682 0.249998 0.251321 0.252664 0.254022 0.25538 0.256766 0.258122 0.259505 0.260897 0.26228 0.263573 0.264996 0.26642 0.267849 0.269282 0.270699 0.272088 0.273307 0.274615 0.275909 0.277176 0.278416 0.279625 0.280822 0.282012 0.283219 0.284454 0.285687 0.286667 0.287944 0.289234 0.290538 0.291846 0.293164 0.294491 0.295824 0.297162 0.298489 0.299834 0.301183 0.302528 0.303871 0.30519 0.306486 0.307783 0.309074 0.310357 0.311629 0.312893 0.313775 0.315027 0.316282 0.317515 0.31876 0.320011 0.321263 0.322521 0.32375 0.324989 0.326219 0.327437 0.328632 0.329763 0.330958 0.33216 0.333371 0.334573 0.335779 0.336996 0.338241 0.339465 0.340691 0.341937 0.343207 0.344463 0.345723 0.34699 0.348281 0.349558 0.350852 0.352142 0.3533 0.354602 0.355919 0.357252 0.358581 0.359904 0.361229 0.362549 0.363888 0.36519 0.366478 0.367785 0.369079 0.370357 0.371656 0.372972 0.374243 0.375529 0.376794 0.378058 0.379291 0.380528 0.381752 0.383003 0.384251 0.385486 0.386753 0.387998 0.389278 0.390536 0.391838 0.392732 0.393727 0.395058 0.39635 0.397685 0.399004 0.400338 0.401683 0.403029 0.404389 0.405732 0.407033 0.408374 0.40969 0.411093 0.412464 0.413855 0.415232 0.416634 0.418058 0.419413 0.420793 0.422095 0.423511 0.424889 0.426265 0.427627 0.429006 0.430414 0.431714 0.433092 0.434454 0.435624 0.436921 0.438265 0.439585 0.440817 0.442086 0.443267 0.444498 0.445728 0.446914 0.448105 0.449229 0.450433 0.451477 0.452601 0.453679 0.454789 0.455806 0.456731 0.457764 0.458698 0.459638 0.460531 0.46149 0.46243 0.463358 0.464358 0.465362 0.466325 0.467368 0.468399 0.469397 0.47001 0.471108 0.472165 0.473196 0.474233 0.475237 0.476404 0.477393 0.478505 0.479676 0.480735 0.481787 0.482816 0.483882 0.484909 0.485994 0.486904 0.487894 0.488569 0.489541 0.490503 0.491274 0.491959 0.492842 0.493627 0.494344 0.495075 0.495876 0.496439 0.497105 0.497697 0.498273 0.499164 0.499715 0.500502 0.501313 0.502165 0.503198 0.504044 0.504882 0.505763 0.506513 0.507092 0.507741 0.508687 0.50966 0.510743 0.511393 0.51201 0.51251 0.513116 0.513143 0.513542 0.513791 0.513363 0.512613 0.513266 0.513672 0.514056 0.514467 0.51425 0.513888 0.510949 0.512167 ];
TPR_SUN = [1 0.999828 0.99947 0.998892 0.99816 0.997237 0.99612 0.994874 0.993514 0.992078 0.990581 0.988984 0.987318 0.985554 0.983645 0.981568 0.97934 0.976983 0.974552 0.972085 0.969431 0.966718 0.964066 0.961265 0.95836 0.95533 0.952416 0.949197 0.94586 0.942396 0.938813 0.935113 0.931317 0.927889 0.923949 0.919965 0.915871 0.91171 0.907404 0.903007 0.898578 0.894063 0.889548 0.88492 0.881204 0.876432 0.871613 0.866749 0.861795 0.856795 0.851711 0.846558 0.841319 0.835969 0.830547 0.82504 0.819618 0.813985 0.808203 0.802344 0.796398 0.790355 0.784257 0.778095 0.771881 0.767528 0.761168 0.754776 0.748306 0.741794 0.735242 0.72863 0.722032 0.715337 0.708622 0.701865 0.695069 0.688255 0.681841 0.674998 0.668124 0.661283 0.654379 0.64742 0.640486 0.633599 0.626662 0.619693 0.612732 0.605811 0.598818 0.591846 0.58499 0.57798 0.57093 0.563876 0.556844 0.550782 0.543752 0.536769 0.529819 0.522847 0.515906 0.508999 0.502081 0.495234 0.488331 0.481697 0.474828 0.467969 0.461082 0.454283 0.447538 0.440814 0.434073 0.42737 0.420685 0.413986 0.407349 0.400724 0.394158 0.38763 0.381124 0.374662 0.368239 0.361897 0.355548 0.349293 0.345296 0.340143 0.334001 0.327875 0.321802 0.315793 0.30981 0.303898 0.298023 0.292217 0.286486 0.280773 0.275113 0.269492 0.263945 0.258421 0.252991 0.247553 0.242177 0.236842 0.231591 0.226359 0.221375 0.216324 0.211332 0.206389 0.201489 0.196657 0.191918 0.187192 0.182546 0.177972 0.174041 0.169564 0.165165 0.160856 0.156567 0.152434 0.148274 0.14421 0.140225 0.136285 0.132398 0.12858 0.124839 0.121126 0.117493 0.113931 0.110497 0.107064 0.103655 0.100334 0.0972877 0.0941022 0.0909947 0.0879394 0.0849579 0.0820275 0.0791465 0.0763469 0.0736066 0.0709261 0.0682892 0.0657031 0.0639524 0.0614792 0.0590585 0.0567099 0.0543891 0.0521484 0.0499861 0.0478732 0.0458182 0.0438505 0.0419105 0.0400227 0.0381968 0.0364085 0.0346901 0.0330435 0.0314297 0.0298428 0.028277 0.0267975 0.0253624 0.023966 0.0229128 0.0216076 0.0203605 0.0191505 0.0180069 0.0168939 0.0158184 0.014798 0.0138363 0.0128851 0.0120983 0.0112442 0.0104362 0.00964993 0.0089205 0.0082389 0.00761853 0.00700383 0.00641556 0.00585383 0.00531958 0.00483569 0.00437148 0.00392912 0.00351967 0.00312329 0.00276023 0.00242528 0.00211132 0.00182002 0.0015534 0.00130733 0.00108719 0.000884293 0.000708025 0.000545519 0.000408888 0.000296512 0.000208382 0.000136802 7.99587e-005 4.03718e-005 ];
FPR_SUN = [1 0.998102 0.997396 0.996207 0.994329 0.99176 0.988385 0.984176 0.979173 0.973478 0.967263 0.960603 0.953648 0.946452 0.939034 0.931513 0.924005 0.916466 0.908887 0.901345 0.893743 0.886087 0.878689 0.871113 0.863511 0.855939 0.848796 0.841182 0.833615 0.826087 0.8186 0.811219 0.80396 0.797569 0.790539 0.783565 0.776652 0.769803 0.762998 0.756232 0.74952 0.742765 0.736 0.729233 0.723831 0.716995 0.710152 0.703313 0.696486 0.689675 0.68287 0.676072 0.669286 0.662549 0.655828 0.649116 0.642534 0.635887 0.629261 0.622711 0.616177 0.609655 0.603168 0.596724 0.590282 0.585924 0.579512 0.573116 0.566746 0.560382 0.55401 0.547632 0.541304 0.534978 0.528669 0.522371 0.516099 0.509878 0.504004 0.497817 0.491645 0.485507 0.479392 0.473279 0.467183 0.461096 0.455045 0.449001 0.442972 0.436947 0.430952 0.42496 0.419102 0.413137 0.407196 0.40127 0.39537 0.390281 0.384407 0.378561 0.372742 0.36695 0.361176 0.355437 0.349749 0.344087 0.338458 0.333056 0.327493 0.321945 0.316444 0.310972 0.305539 0.300176 0.294814 0.289473 0.28418 0.278913 0.273686 0.2685 0.263362 0.258272 0.253193 0.248164 0.243184 0.238242 0.233329 0.228444 0.225294 0.221285 0.216491 0.211751 0.207042 0.202375 0.197743 0.19317 0.188665 0.184192 0.179784 0.175434 0.171141 0.166906 0.162714 0.158582 0.154531 0.150514 0.146552 0.142651 0.138815 0.135032 0.131459 0.127799 0.124184 0.120643 0.117151 0.11373 0.110368 0.107072 0.103833 0.100659 0.0979783 0.0949178 0.0919083 0.0889549 0.0860848 0.0833119 0.0805544 0.0778629 0.0752241 0.0726474 0.0701214 0.0676562 0.0652369 0.0628925 0.0605907 0.0583496 0.0561845 0.0540543 0.0519838 0.049973 0.0481452 0.0462409 0.0443891 0.0425773 0.0408247 0.0391125 0.0374546 0.0358394 0.0342679 0.0327411 0.0312565 0.0298144 0.028819 0.0274611 0.0261488 0.0248787 0.0236506 0.0224645 0.0213223 0.0202172 0.0191526 0.0181506 0.0171665 0.0162181 0.015305 0.0144271 0.0135875 0.0127861 0.0120208 0.0112881 0.0105914 0.00992703 0.00928809 0.0086788 0.00824257 0.0076868 0.00716265 0.0066641 0.00619576 0.00574926 0.00532675 0.00492918 0.00454714 0.00418687 0.00388726 0.00356901 0.00326608 0.00297858 0.00270629 0.00245353 0.00222562 0.0020088 0.00180139 0.00160755 0.00142999 0.00126854 0.00111852 0.000981634 0.000856922 0.000742947 0.000643203 0.00055104 0.00046755 0.000394479 0.000329604 0.000270814 0.000221688 0.00017809 0.000140662 0.000108969 8.15758e-005 5.87758e-005 4.12827e-005 2.68833e-005 1.63647e-005 8.21962e-006 ];
plot(Recall_SUN, Precision_SUN, '--k', 'linewidth', 1);
Recall_SR = [1 0.982677 0.939472 0.896417 0.856058 0.818673 0.784064 0.751896 0.721735 0.693217 0.666283 0.640823 0.616774 0.594132 0.572685 0.552311 0.532777 0.514187 0.496392 0.479454 0.463204 0.447691 0.432762 0.418485 0.404725 0.391556 0.378868 0.366735 0.355041 0.343737 0.332907 0.322551 0.312515 0.302856 0.293559 0.28461 0.275984 0.267656 0.259545 0.251798 0.244283 0.237063 0.230101 0.223329 0.216811 0.210513 0.204397 0.198466 0.192696 0.187156 0.181811 0.176623 0.171612 0.166713 0.161967 0.157432 0.152999 0.148712 0.144554 0.140568 0.136687 0.132924 0.129292 0.12577 0.122303 0.119015 0.115789 0.112666 0.109622 0.106658 0.103803 0.101001 0.0983046 0.0956973 0.0931568 0.0906828 0.088274 0.0859314 0.0836698 0.0814757 0.0793293 0.0772511 0.0752444 0.0732703 0.0713442 0.0694648 0.067654 0.0658935 0.0642017 0.062558 0.0609537 0.0593861 0.0578832 0.0563956 0.0549612 0.0535619 0.0522 0.0508841 0.0496073 0.0483574 0.0471639 0.045988 0.0448409 0.0437276 0.0426279 0.0415738 0.0405271 0.0395162 0.0385203 0.0375605 0.0366323 0.0357177 0.034834 0.0339727 0.0331363 0.0323114 0.0315147 0.0307417 0.0299831 0.0292487 0.0285171 0.0278174 0.0271385 0.0264788 0.0258318 0.0252015 0.0245715 0.0239574 0.0233847 0.022815 0.0222621 0.0217261 0.0212017 0.0206959 0.0201899 0.0196989 0.0192265 0.018768 0.0183058 0.0178712 0.0174492 0.0170319 0.0166144 0.0162199 0.0158221 0.0154439 0.0150803 0.0147144 0.0143591 0.0139996 0.0136616 0.0133265 0.0130076 0.0126872 0.0123768 0.0120718 0.0117733 0.0114851 0.0111989 0.0109265 0.0106589 0.0103989 0.0101346 0.00988528 0.00964545 0.00940353 0.00916498 0.00893461 0.0087044 0.00848953 0.00827618 0.00807051 0.0078692 0.0076739 0.00747055 0.0072775 0.00709654 0.00690981 0.00672961 0.0065571 0.0063809 0.00621679 0.00605815 0.00589614 0.00574105 0.00558942 0.00543603 0.00528654 0.00514791 0.00500366 0.00486906 0.00473808 0.00460795 0.00448032 0.00435888 0.00423751 0.00411706 0.00400142 0.00388568 0.00377664 0.00366674 0.00356166 0.00346137 0.00336083 0.0032646 0.00316627 0.00306827 0.00297153 0.00287676 0.00279246 0.00271404 0.00262605 0.00254436 0.00246238 0.00239058 0.00231377 0.00224236 0.0021727 0.00210119 0.00202965 0.00196324 0.00189941 0.00182994 0.00176183 0.0016984 0.00163993 0.00157566 0.00151801 0.00145765 0.00140449 0.00135115 0.00129137 0.00124082 0.00118593 0.00113751 0.00108841 0.00104082 0.000994589 0.000950501 0.000904933 0.000858405 0.000813411 0.000768952 0.000728669 0.000689274 0.000645749 0.000605749 0.000568299 0.000532091 0.000498043 0.000463618 0.000427154 0.000395424 0.000363072 0.000330888 0.000299322 ];
Precision_SR = [0.238314 0.243221 0.257593 0.269745 0.279521 0.287868 0.295332 0.302126 0.308347 0.3141 0.319483 0.324541 0.32934 0.333936 0.338337 0.342587 0.346585 0.350444 0.354116 0.357683 0.361079 0.364417 0.367598 0.370658 0.373578 0.376431 0.379208 0.381929 0.384552 0.387048 0.389491 0.391926 0.394263 0.396493 0.398699 0.40082 0.40289 0.404908 0.406847 0.408773 0.410637 0.412441 0.414218 0.415904 0.417596 0.419227 0.420802 0.422349 0.423798 0.42524 0.426668 0.428066 0.429418 0.430676 0.431893 0.433113 0.434288 0.435456 0.436573 0.437719 0.438814 0.439894 0.440939 0.441955 0.442936 0.44395 0.444898 0.445896 0.446913 0.447799 0.448767 0.449666 0.450539 0.4514 0.45227 0.453092 0.453957 0.454738 0.455478 0.456262 0.45698 0.457713 0.458461 0.459161 0.459782 0.460354 0.460979 0.461638 0.462274 0.462975 0.463678 0.464438 0.465172 0.465891 0.466562 0.467225 0.467889 0.468587 0.469363 0.470017 0.470726 0.471348 0.472053 0.472732 0.473297 0.473843 0.474313 0.47476 0.475231 0.475737 0.476301 0.476688 0.477123 0.477499 0.477887 0.478208 0.478655 0.479177 0.479542 0.480029 0.480338 0.48058 0.481063 0.481473 0.481833 0.482187 0.482448 0.482827 0.483128 0.483361 0.483761 0.484049 0.484372 0.484632 0.484762 0.48493 0.485 0.485343 0.485493 0.485719 0.485969 0.486335 0.486637 0.487089 0.487383 0.48773 0.488181 0.488544 0.488804 0.489194 0.489412 0.48969 0.490059 0.490238 0.490674 0.491229 0.491719 0.492077 0.492374 0.492573 0.492931 0.493177 0.49371 0.494213 0.494349 0.494758 0.494972 0.49526 0.495375 0.495671 0.495855 0.495999 0.496259 0.49681 0.496827 0.496884 0.497144 0.4974 0.497338 0.497594 0.497935 0.498394 0.498623 0.498929 0.49912 0.499096 0.499361 0.499498 0.499658 0.499613 0.500007 0.50032 0.500524 0.500945 0.501185 0.501232 0.501249 0.501173 0.501047 0.501393 0.501768 0.502043 0.502194 0.502332 0.502662 0.502663 0.502789 0.502627 0.502331 0.502442 0.502807 0.503015 0.503083 0.503383 0.503751 0.503657 0.504089 0.504333 0.504331 0.504864 0.504711 0.504864 0.504497 0.504094 0.504057 0.504382 0.504507 0.504291 0.503964 0.504363 0.504284 0.504154 0.504244 0.504014 0.504336 0.504158 0.504072 0.504079 0.504407 0.504399 0.50504 0.505052 0.505521 0.506201 0.507213 0.507269 0.507187 0.506957 0.506574 0.506976 0.506978 0.506444 0.506591 0.505885 0.505813 0.505989 ];
TPR_SR = [1 0.982677 0.939472 0.896417 0.856058 0.818673 0.784064 0.751896 0.721735 0.693217 0.666283 0.640823 0.616774 0.594132 0.572685 0.552311 0.532777 0.514187 0.496392 0.479454 0.463204 0.447691 0.432762 0.418485 0.404725 0.391556 0.378868 0.366735 0.355041 0.343737 0.332907 0.322551 0.312515 0.302856 0.293559 0.28461 0.275984 0.267656 0.259545 0.251798 0.244283 0.237063 0.230101 0.223329 0.216811 0.210513 0.204397 0.198466 0.192696 0.187156 0.181811 0.176623 0.171612 0.166713 0.161967 0.157432 0.152999 0.148712 0.144554 0.140568 0.136687 0.132924 0.129292 0.12577 0.122303 0.119015 0.115789 0.112666 0.109622 0.106658 0.103803 0.101001 0.0983046 0.0956973 0.0931568 0.0906828 0.088274 0.0859314 0.0836698 0.0814757 0.0793293 0.0772511 0.0752444 0.0732703 0.0713442 0.0694648 0.067654 0.0658935 0.0642017 0.062558 0.0609537 0.0593861 0.0578832 0.0563956 0.0549612 0.0535619 0.0522 0.0508841 0.0496073 0.0483574 0.0471639 0.045988 0.0448409 0.0437276 0.0426279 0.0415738 0.0405271 0.0395162 0.0385203 0.0375605 0.0366323 0.0357177 0.034834 0.0339727 0.0331363 0.0323114 0.0315147 0.0307417 0.0299831 0.0292487 0.0285171 0.0278174 0.0271385 0.0264788 0.0258318 0.0252015 0.0245715 0.0239574 0.0233847 0.022815 0.0222621 0.0217261 0.0212017 0.0206959 0.0201899 0.0196989 0.0192265 0.018768 0.0183058 0.0178712 0.0174492 0.0170319 0.0166144 0.0162199 0.0158221 0.0154439 0.0150803 0.0147144 0.0143591 0.0139996 0.0136616 0.0133265 0.0130076 0.0126872 0.0123768 0.0120718 0.0117733 0.0114851 0.0111989 0.0109265 0.0106589 0.0103989 0.0101346 0.00988528 0.00964545 0.00940353 0.00916498 0.00893461 0.0087044 0.00848953 0.00827618 0.00807051 0.0078692 0.0076739 0.00747055 0.0072775 0.00709654 0.00690981 0.00672961 0.0065571 0.0063809 0.00621679 0.00605815 0.00589614 0.00574105 0.00558942 0.00543603 0.00528654 0.00514791 0.00500366 0.00486906 0.00473808 0.00460795 0.00448032 0.00435888 0.00423751 0.00411706 0.00400142 0.00388568 0.00377664 0.00366674 0.00356166 0.00346137 0.00336083 0.0032646 0.00316627 0.00306827 0.00297153 0.00287676 0.00279246 0.00271404 0.00262605 0.00254436 0.00246238 0.00239058 0.00231377 0.00224236 0.0021727 0.00210119 0.00202965 0.00196324 0.00189941 0.00182994 0.00176183 0.0016984 0.00163993 0.00157566 0.00151801 0.00145765 0.00140449 0.00135115 0.00129137 0.00124082 0.00118593 0.00113751 0.00108841 0.00104082 0.000994589 0.000950501 0.000904933 0.000858405 0.000813411 0.000768952 0.000728669 0.000689274 0.000645749 0.000605749 0.000568299 0.000532091 0.000498043 0.000463618 0.000427154 0.000395424 0.000363072 0.000330888 0.000299322 ];
FPR_SR = [1 0.957016 0.856877 0.778193 0.715392 0.662522 0.616749 0.576465 0.540576 0.508217 0.478782 0.451886 0.427184 0.404407 0.383325 0.363715 0.345475 0.328481 0.312606 0.297749 0.283842 0.270759 0.258475 0.246924 0.236035 0.225742 0.216012 0.206799 0.198086 0.189843 0.182008 0.174567 0.167511 0.160797 0.154411 0.148336 0.142544 0.137025 0.131739 0.126707 0.121887 0.117299 0.112914 0.108725 0.104702 0.100859 0.0971818 0.0936508 0.0902827 0.0870494 0.083936 0.0809587 0.0781019 0.0753639 0.0727333 0.0702088 0.0677797 0.0654448 0.0631978 0.0610425 0.0589656 0.0569643 0.055044 0.0531978 0.0514142 0.0497052 0.0480468 0.0464458 0.0449148 0.0434396 0.0420177 0.0406432 0.039326 0.0380532 0.0368289 0.035649 0.0345089 0.0334051 0.0323411 0.0313136 0.0303242 0.0293674 0.0284457 0.027546 0.0266835 0.0258469 0.0250398 0.0242598 0.0235033 0.0227764 0.0220735 0.0213861 0.020729 0.0200973 0.0194799 0.0188864 0.0183109 0.0177545 0.0172133 0.0166892 0.0161848 0.0157 0.0152238 0.0147665 0.0143279 0.0139037 0.0134894 0.0130896 0.0126984 0.0123176 0.0119503 0.0115965 0.0112573 0.0109266 0.010608 0.0102985 0.00999821 0.00970113 0.00941922 0.00914107 0.00887576 0.00861936 0.00836524 0.00811993 0.00788473 0.0076586 0.0074369 0.00722047 0.00701655 0.00681514 0.00661984 0.00642866 0.00624597 0.00606808 0.0058964 0.00572929 0.0055666 0.00540677 0.00525166 0.00510029 0.00495461 0.00481117 0.00467233 0.00453654 0.00440673 0.00428161 0.00415938 0.00404023 0.00392588 0.0038141 0.00370617 0.00360174 0.00350093 0.00340266 0.00330617 0.00321048 0.003119 0.00302995 0.00294488 0.00286198 0.00278109 0.00270291 0.00262449 0.00254955 0.00247897 0.00240652 0.00233754 0.0022711 0.00220672 0.00214428 0.00208227 0.00202451 0.00196596 0.00190916 0.00185452 0.00180196 0.00175034 0.00169955 0.00165078 0.00160301 0.00155582 0.00150926 0.0014656 0.00142115 0.00137885 0.00133811 0.00129837 0.00126024 0.0012232 0.00118611 0.00114992 0.00111457 0.00108129 0.00104832 0.00101667 0.000985053 0.000955193 0.000925152 0.000897181 0.000868496 0.000841653 0.00081495 0.000788267 0.000763151 0.000738902 0.000715387 0.00069239 0.000670267 0.000647812 0.000626475 0.000605362 0.000585574 0.000566323 0.000546604 0.000527289 0.000508805 0.000491093 0.000475433 0.000458176 0.00044122 0.00042548 0.000409772 0.000395649 0.000381199 0.000367277 0.000353807 0.000339575 0.000325797 0.000313028 0.000300493 0.000288186 0.000276599 0.000265222 0.000254001 0.000243059 0.000231939 0.000221281 0.000211279 0.000200791 0.000192017 0.000182103 0.000172487 0.000163073 0.000153725 0.000144901 0.000136705 0.000128392 0.000120572 0.000113105 0.000105498 9.78511e-005 9.12324e-005 8.34961e-005 7.67031e-005 6.97106e-005 6.33987e-005 ];
plot(Recall_SR, Precision_SR, '--b', 'linewidth', 1);
Recall_GB = [1 0.999665 0.998844 0.997818 0.996396 0.994597 0.992591 0.990478 0.988235 0.985911 0.983591 0.981271 0.979016 0.976805 0.974617 0.972471 0.970337 0.968237 0.966154 0.964077 0.962016 0.95996 0.957923 0.955868 0.953809 0.951745 0.949687 0.947611 0.945551 0.943459 0.941374 0.939274 0.937154 0.935017 0.932838 0.930635 0.92842 0.926169 0.923895 0.921576 0.919226 0.916824 0.914404 0.911905 0.909377 0.906785 0.904134 0.901444 0.89869 0.895839 0.892962 0.890048 0.887094 0.884091 0.881055 0.877941 0.874788 0.871491 0.868096 0.864653 0.861217 0.857745 0.854228 0.850668 0.84707 0.84346 0.839813 0.836101 0.832345 0.828551 0.824744 0.820837 0.816879 0.812828 0.808747 0.804595 0.800366 0.796001 0.791539 0.786974 0.782253 0.777466 0.772658 0.76786 0.76298 0.758048 0.753065 0.748075 0.742967 0.737816 0.732566 0.72724 0.721828 0.716408 0.710937 0.705468 0.699918 0.694384 0.688777 0.68309 0.677394 0.671688 0.665891 0.660098 0.654206 0.648277 0.642275 0.636265 0.630241 0.624176 0.618078 0.611976 0.60585 0.599658 0.593413 0.587134 0.580845 0.574493 0.568108 0.561754 0.555463 0.549169 0.542875 0.536562 0.530192 0.523819 0.517468 0.511172 0.504904 0.498651 0.49241 0.486084 0.479725 0.473351 0.467031 0.460684 0.45435 0.448038 0.441802 0.435558 0.429331 0.423089 0.416859 0.410598 0.404364 0.398163 0.391999 0.385845 0.379725 0.373602 0.367544 0.361508 0.355511 0.349501 0.34352 0.337564 0.331679 0.325825 0.319999 0.31419 0.308409 0.302698 0.297068 0.291458 0.285944 0.280444 0.274998 0.269603 0.264276 0.258976 0.253728 0.248559 0.243422 0.238319 0.233225 0.228222 0.223288 0.218435 0.213613 0.208868 0.20415 0.199464 0.194845 0.190239 0.185733 0.1813 0.176905 0.17255 0.168221 0.163966 0.159756 0.155594 0.151493 0.147386 0.143338 0.139307 0.13535 0.131416 0.12755 0.12379 0.120071 0.116441 0.112937 0.10946 0.106045 0.102687 0.0993732 0.0961708 0.0929903 0.0898486 0.0867638 0.0837759 0.0808181 0.0779034 0.0750361 0.0722287 0.0694484 0.0667124 0.0640383 0.0614266 0.0588783 0.0563573 0.0539167 0.0515058 0.0491553 0.0468716 0.0446423 0.042458 0.0403231 0.0382224 0.0361742 0.0342005 0.0322676 0.0303786 0.0285366 0.0267416 0.0249716 0.0232678 0.0215767 0.0199466 0.018378 0.016877 0.0154139 0.014019 0.012647 0.0112939 0.0100109 0.00877968 0.00757247 0.00643164 0.00532293 0.00427406 0.00325177 0.0022808 0.00134352 0.000448931 ];
Precision_GB = [0.238314 0.240836 0.246199 0.251665 0.25734 0.263173 0.269127 0.275127 0.281044 0.286848 0.292468 0.297846 0.302998 0.307935 0.312647 0.317193 0.321583 0.325831 0.329946 0.333956 0.337878 0.341725 0.345516 0.34923 0.352894 0.356512 0.360086 0.36363 0.36715 0.370638 0.374096 0.37754 0.380968 0.384374 0.387752 0.39112 0.394467 0.397808 0.401144 0.40448 0.407807 0.411107 0.414404 0.417685 0.420954 0.4242 0.427443 0.430684 0.433928 0.437145 0.440385 0.44363 0.446882 0.450137 0.453397 0.456666 0.45993 0.463178 0.466422 0.469659 0.472914 0.476153 0.479417 0.482675 0.4859 0.489132 0.492366 0.495592 0.498829 0.502067 0.505336 0.508566 0.511791 0.515011 0.518243 0.521471 0.524691 0.5279 0.531094 0.53426 0.537383 0.540487 0.543587 0.54669 0.549787 0.552875 0.555931 0.559004 0.562029 0.565018 0.567972 0.570894 0.573804 0.576687 0.579551 0.58245 0.585353 0.58824 0.591103 0.593924 0.596752 0.59957 0.602305 0.6051 0.607849 0.610578 0.613294 0.615964 0.618615 0.621216 0.623751 0.62628 0.628771 0.631213 0.633621 0.636018 0.638385 0.640726 0.642981 0.645215 0.647503 0.64978 0.65206 0.65432 0.656532 0.658747 0.660954 0.663127 0.665256 0.667401 0.66952 0.671581 0.673664 0.675654 0.677684 0.679685 0.681669 0.683671 0.685666 0.687616 0.68953 0.691419 0.693322 0.695155 0.696999 0.698863 0.700644 0.702393 0.70415 0.705884 0.707622 0.709296 0.710942 0.712529 0.714117 0.715681 0.717279 0.718907 0.720536 0.722131 0.723688 0.725275 0.726883 0.728435 0.729936 0.731452 0.732961 0.734514 0.735925 0.737336 0.73867 0.739982 0.741234 0.742436 0.743568 0.744774 0.746009 0.747256 0.748462 0.749669 0.750712 0.751822 0.752892 0.753917 0.754928 0.755998 0.757051 0.758115 0.759169 0.76029 0.761376 0.762488 0.763591 0.76469 0.765687 0.766536 0.767433 0.768308 0.769246 0.770042 0.770854 0.771708 0.772605 0.773353 0.774061 0.774719 0.775316 0.775914 0.776571 0.777157 0.777726 0.778378 0.778929 0.779478 0.779988 0.780542 0.781088 0.781511 0.781897 0.782175 0.782515 0.7827 0.78294 0.783206 0.783339 0.783649 0.78414 0.78455 0.785063 0.785384 0.785878 0.78625 0.786579 0.786639 0.786934 0.787376 0.787872 0.788433 0.788773 0.78908 0.789465 0.789974 0.790708 0.791635 0.792498 0.79292 0.793069 0.793462 0.794091 0.794309 0.794272 0.794016 0.793792 0.793175 0.793276 0.794516 ];
TPR_GB = [1 0.999665 0.998844 0.997818 0.996396 0.994597 0.992591 0.990478 0.988235 0.985911 0.983591 0.981271 0.979016 0.976805 0.974617 0.972471 0.970337 0.968237 0.966154 0.964077 0.962016 0.95996 0.957923 0.955868 0.953809 0.951745 0.949687 0.947611 0.945551 0.943459 0.941374 0.939274 0.937154 0.935017 0.932838 0.930635 0.92842 0.926169 0.923895 0.921576 0.919226 0.916824 0.914404 0.911905 0.909377 0.906785 0.904134 0.901444 0.89869 0.895839 0.892962 0.890048 0.887094 0.884091 0.881055 0.877941 0.874788 0.871491 0.868096 0.864653 0.861217 0.857745 0.854228 0.850668 0.84707 0.84346 0.839813 0.836101 0.832345 0.828551 0.824744 0.820837 0.816879 0.812828 0.808747 0.804595 0.800366 0.796001 0.791539 0.786974 0.782253 0.777466 0.772658 0.76786 0.76298 0.758048 0.753065 0.748075 0.742967 0.737816 0.732566 0.72724 0.721828 0.716408 0.710937 0.705468 0.699918 0.694384 0.688777 0.68309 0.677394 0.671688 0.665891 0.660098 0.654206 0.648277 0.642275 0.636265 0.630241 0.624176 0.618078 0.611976 0.60585 0.599658 0.593413 0.587134 0.580845 0.574493 0.568108 0.561754 0.555463 0.549169 0.542875 0.536562 0.530192 0.523819 0.517468 0.511172 0.504904 0.498651 0.49241 0.486084 0.479725 0.473351 0.467031 0.460684 0.45435 0.448038 0.441802 0.435558 0.429331 0.423089 0.416859 0.410598 0.404364 0.398163 0.391999 0.385845 0.379725 0.373602 0.367544 0.361508 0.355511 0.349501 0.34352 0.337564 0.331679 0.325825 0.319999 0.31419 0.308409 0.302698 0.297068 0.291458 0.285944 0.280444 0.274998 0.269603 0.264276 0.258976 0.253728 0.248559 0.243422 0.238319 0.233225 0.228222 0.223288 0.218435 0.213613 0.208868 0.20415 0.199464 0.194845 0.190239 0.185733 0.1813 0.176905 0.17255 0.168221 0.163966 0.159756 0.155594 0.151493 0.147386 0.143338 0.139307 0.13535 0.131416 0.12755 0.12379 0.120071 0.116441 0.112937 0.10946 0.106045 0.102687 0.0993732 0.0961708 0.0929903 0.0898486 0.0867638 0.0837759 0.0808181 0.0779034 0.0750361 0.0722287 0.0694484 0.0667124 0.0640383 0.0614266 0.0588783 0.0563573 0.0539167 0.0515058 0.0491553 0.0468716 0.0446423 0.042458 0.0403231 0.0382224 0.0361742 0.0342005 0.0322676 0.0303786 0.0285366 0.0267416 0.0249716 0.0232678 0.0215767 0.0199466 0.018378 0.016877 0.0154139 0.014019 0.012647 0.0112939 0.0100109 0.00877968 0.00757247 0.00643164 0.00532293 0.00427406 0.00325177 0.0022808 0.00134352 0.000448931 ];
FPR_GB = [1 0.984274 0.952399 0.921746 0.891192 0.861019 0.831634 0.803313 0.776468 0.75118 0.727663 0.705924 0.68588 0.667334 0.650183 0.634169 0.619159 0.605066 0.591776 0.579155 0.567136 0.555641 0.544604 0.53402 0.523821 0.513976 0.504452 0.495219 0.486265 0.477569 0.469126 0.460903 0.452879 0.445055 0.437424 0.429975 0.422715 0.415604 0.408647 0.401824 0.395133 0.388599 0.382191 0.375896 0.369721 0.363666 0.357719 0.351875 0.346116 0.340456 0.334856 0.329345 0.323915 0.318559 0.313285 0.308059 0.302931 0.297874 0.292889 0.287987 0.283149 0.278387 0.27369 0.269064 0.264512 0.260023 0.2556 0.251239 0.246941 0.242699 0.238494 0.234369 0.230289 0.226259 0.222277 0.218342 0.214456 0.210604 0.206811 0.203076 0.19939 0.195754 0.192168 0.188644 0.185157 0.181706 0.178323 0.174981 0.171682 0.168444 0.165251 0.162096 0.158983 0.155909 0.152888 0.149902 0.146953 0.144054 0.141197 0.138382 0.135615 0.132875 0.130197 0.12754 0.124934 0.122364 0.119839 0.117354 0.114905 0.112502 0.110143 0.107824 0.105544 0.103302 0.1011 0.0989203 0.0967851 0.094686 0.0926276 0.0906018 0.088607 0.0866439 0.0847005 0.0828012 0.0809214 0.0790755 0.0772614 0.0754914 0.07375 0.0720354 0.0703455 0.0686823 0.0670378 0.0654389 0.0638564 0.0623062 0.0607875 0.0592932 0.0578289 0.0563965 0.0549917 0.053613 0.0522599 0.0509356 0.0496355 0.048356 0.0471167 0.045895 0.0447031 0.0435291 0.0423724 0.041238 0.0401131 0.0390112 0.0379322 0.0368766 0.0358399 0.0348169 0.033818 0.0328362 0.0318771 0.030944 0.0300319 0.029139 0.0282761 0.0274282 0.0266089 0.0258047 0.025031 0.024277 0.0235487 0.0228395 0.022148 0.0214724 0.0208159 0.0201708 0.0195391 0.0189194 0.0183201 0.017729 0.017166 0.0166113 0.0160743 0.0155558 0.015051 0.0145582 0.014073 0.0136038 0.0131458 0.0127006 0.0122647 0.0118413 0.0114264 0.0110265 0.0106372 0.0102611 0.00989376 0.00953434 0.00918036 0.00884277 0.00851567 0.00819413 0.0078788 0.00757341 0.00727765 0.00698635 0.00670546 0.00643247 0.00616265 0.00590188 0.00565149 0.00540774 0.005175 0.0049484 0.00473047 0.00451712 0.00431141 0.00411336 0.00392211 0.0037379 0.00355786 0.00338412 0.00321573 0.00305257 0.00289858 0.00274697 0.00260044 0.00246182 0.0023254 0.00219475 0.00206545 0.00194208 0.00182218 0.00170826 0.00159733 0.00149173 0.00138872 0.00128876 0.00119306 0.00110064 0.00101094 0.000925224 0.000840289 0.000759003 0.00067997 0.000604921 0.000534496 0.000466724 0.000402259 0.000340272 0.000281641 0.000224849 0.000171314 0.000119121 6.98883e-005 2.26744e-005 ];
plot(Recall_GB, Precision_GB, '--g', 'linewidth', 1);
Recall_AIM = [1 0.988504 0.9884 0.988157 0.98774 0.987121 0.986295 0.985289 0.984126 0.982819 0.98138 0.97984 0.978185 0.976405 0.974526 0.972541 0.970442 0.96824 0.965987 0.963645 0.96123 0.958745 0.956187 0.95358 0.950923 0.948216 0.945477 0.942687 0.939867 0.936984 0.934039 0.931066 0.928036 0.924933 0.921787 0.918557 0.915272 0.91192 0.908551 0.905072 0.901552 0.897976 0.894341 0.89065 0.886938 0.883146 0.879295 0.875383 0.871455 0.867462 0.863419 0.859293 0.855124 0.850907 0.846661 0.842324 0.837927 0.833487 0.828995 0.824407 0.81977 0.815095 0.81037 0.805557 0.800686 0.795741 0.790749 0.785701 0.780624 0.775468 0.770271 0.764979 0.759671 0.754348 0.748967 0.743487 0.737968 0.732452 0.726885 0.721276 0.715611 0.709897 0.704148 0.698383 0.692577 0.686761 0.68089 0.674984 0.669015 0.66304 0.657053 0.651038 0.64501 0.638934 0.632817 0.626688 0.620516 0.614344 0.608129 0.601919 0.595695 0.589408 0.583143 0.576849 0.570505 0.564152 0.557796 0.551411 0.544992 0.53859 0.532175 0.525695 0.519256 0.512801 0.506319 0.499829 0.493327 0.486838 0.48033 0.473809 0.467327 0.460827 0.454304 0.447758 0.441229 0.43472 0.428195 0.421684 0.415193 0.408672 0.402193 0.395701 0.389244 0.382774 0.376312 0.369833 0.363378 0.356938 0.350497 0.344088 0.337713 0.331376 0.325031 0.318685 0.312395 0.306163 0.299972 0.293784 0.287627 0.281514 0.275402 0.269386 0.263396 0.25745 0.251516 0.245656 0.239832 0.234028 0.228279 0.222605 0.216959 0.21136 0.205826 0.200379 0.194928 0.18956 0.184269 0.179013 0.173815 0.168683 0.163616 0.158609 0.153685 0.148822 0.144009 0.139277 0.13462 0.130032 0.125498 0.12105 0.116698 0.112404 0.108198 0.104101 0.100043 0.0960644 0.0921637 0.0883693 0.0846504 0.0810304 0.0774774 0.0740025 0.070609 0.0673368 0.0641666 0.0610726 0.0580402 0.055086 0.0522585 0.0495039 0.0468406 0.0442391 0.041731 0.0393392 0.0370336 0.0347805 0.032637 0.0305703 0.0285918 0.0267019 0.0248869 0.0231725 0.0215274 0.01997 0.0184785 0.0170814 0.0157377 0.0144704 0.0132799 0.0121605 0.0111076 0.0101143 0.00918324 0.00830881 0.00750601 0.00676169 0.00607416 0.00542836 0.00483573 0.00429659 0.00381309 0.00336779 0.0029712 0.00259265 0.00226765 0.00197578 0.00171332 0.00148502 0.00128457 0.00109239 0.000934159 0.000793621 0.000672391 0.000563379 0.000467308 0.000390353 0.000318722 0.000256011 0.000206011 0.00016887 0.000130933 0.000104698 8.20176e-005 6.36692e-005 4.83766e-005 3.75155e-005 ];
Precision_AIM = [0.238314 0.265571 0.265606 0.26567 0.265783 0.265954 0.266203 0.266542 0.266982 0.267524 0.268171 0.268908 0.269725 0.270615 0.271573 0.272586 0.273643 0.274738 0.27587 0.27704 0.278236 0.279458 0.280692 0.281949 0.283219 0.284501 0.285795 0.287102 0.288413 0.289725 0.291044 0.292376 0.293709 0.295048 0.296401 0.297763 0.299131 0.300503 0.301901 0.303298 0.304709 0.306135 0.307571 0.309012 0.310473 0.311937 0.313414 0.314908 0.316426 0.317963 0.319507 0.32106 0.322633 0.324221 0.325831 0.327452 0.329086 0.330739 0.332395 0.334061 0.335735 0.337421 0.339124 0.340829 0.342552 0.344273 0.346012 0.347768 0.349526 0.35127 0.353034 0.354798 0.356562 0.358356 0.360148 0.361931 0.363708 0.365512 0.367319 0.369127 0.370925 0.372725 0.37454 0.376381 0.378211 0.38005 0.38188 0.383716 0.385545 0.387372 0.389204 0.391032 0.392848 0.394676 0.396499 0.398315 0.400131 0.401949 0.403753 0.40555 0.407371 0.409197 0.411024 0.412841 0.414649 0.416464 0.418282 0.420069 0.421865 0.423666 0.425458 0.427265 0.429069 0.430884 0.432672 0.434466 0.436277 0.438078 0.439846 0.441625 0.443388 0.445146 0.446885 0.448586 0.450329 0.452068 0.453783 0.455497 0.457245 0.458958 0.460665 0.462355 0.464014 0.465666 0.467345 0.468974 0.470653 0.472305 0.473951 0.475577 0.477202 0.478878 0.480528 0.482139 0.483808 0.485499 0.487192 0.48885 0.490507 0.492138 0.493841 0.495551 0.497282 0.498983 0.500617 0.502314 0.503947 0.505574 0.507203 0.50878 0.51037 0.512001 0.513636 0.515333 0.516819 0.518433 0.519984 0.52147 0.523016 0.524487 0.526045 0.527515 0.528992 0.530347 0.531689 0.533083 0.534403 0.535701 0.537006 0.538398 0.539708 0.541097 0.542277 0.543692 0.544871 0.546047 0.547255 0.548413 0.549532 0.550552 0.551621 0.552644 0.553553 0.554497 0.555514 0.556532 0.557445 0.558182 0.55911 0.559947 0.56085 0.561625 0.562539 0.563424 0.564298 0.565192 0.565718 0.566539 0.567142 0.567621 0.56833 0.569342 0.569962 0.570636 0.570932 0.571883 0.572355 0.573299 0.574209 0.575149 0.57596 0.576159 0.577244 0.577824 0.57906 0.579291 0.579568 0.579383 0.580136 0.580932 0.581765 0.582873 0.583019 0.583159 0.583314 0.582606 0.582634 0.582927 0.583709 0.583242 0.583135 0.583885 0.58344 0.585375 0.586685 0.588956 0.588023 0.585584 0.585216 0.585327 0.584952 0.588096 0.587053 0.584836 0.584424 0.587333 ];
TPR_AIM = [1 0.988504 0.9884 0.988157 0.98774 0.987121 0.986295 0.985289 0.984126 0.982819 0.98138 0.97984 0.978185 0.976405 0.974526 0.972541 0.970442 0.96824 0.965987 0.963645 0.96123 0.958745 0.956187 0.95358 0.950923 0.948216 0.945477 0.942687 0.939867 0.936984 0.934039 0.931066 0.928036 0.924933 0.921787 0.918557 0.915272 0.91192 0.908551 0.905072 0.901552 0.897976 0.894341 0.89065 0.886938 0.883146 0.879295 0.875383 0.871455 0.867462 0.863419 0.859293 0.855124 0.850907 0.846661 0.842324 0.837927 0.833487 0.828995 0.824407 0.81977 0.815095 0.81037 0.805557 0.800686 0.795741 0.790749 0.785701 0.780624 0.775468 0.770271 0.764979 0.759671 0.754348 0.748967 0.743487 0.737968 0.732452 0.726885 0.721276 0.715611 0.709897 0.704148 0.698383 0.692577 0.686761 0.68089 0.674984 0.669015 0.66304 0.657053 0.651038 0.64501 0.638934 0.632817 0.626688 0.620516 0.614344 0.608129 0.601919 0.595695 0.589408 0.583143 0.576849 0.570505 0.564152 0.557796 0.551411 0.544992 0.53859 0.532175 0.525695 0.519256 0.512801 0.506319 0.499829 0.493327 0.486838 0.48033 0.473809 0.467327 0.460827 0.454304 0.447758 0.441229 0.43472 0.428195 0.421684 0.415193 0.408672 0.402193 0.395701 0.389244 0.382774 0.376312 0.369833 0.363378 0.356938 0.350497 0.344088 0.337713 0.331376 0.325031 0.318685 0.312395 0.306163 0.299972 0.293784 0.287627 0.281514 0.275402 0.269386 0.263396 0.25745 0.251516 0.245656 0.239832 0.234028 0.228279 0.222605 0.216959 0.21136 0.205826 0.200379 0.194928 0.18956 0.184269 0.179013 0.173815 0.168683 0.163616 0.158609 0.153685 0.148822 0.144009 0.139277 0.13462 0.130032 0.125498 0.12105 0.116698 0.112404 0.108198 0.104101 0.100043 0.0960644 0.0921637 0.0883693 0.0846504 0.0810304 0.0774774 0.0740025 0.070609 0.0673368 0.0641666 0.0610726 0.0580402 0.055086 0.0522585 0.0495039 0.0468406 0.0442391 0.041731 0.0393392 0.0370336 0.0347805 0.032637 0.0305703 0.0285918 0.0267019 0.0248869 0.0231725 0.0215274 0.01997 0.0184785 0.0170814 0.0157377 0.0144704 0.0132799 0.0121605 0.0111076 0.0101143 0.00918324 0.00830881 0.00750601 0.00676169 0.00607416 0.00542836 0.00483573 0.00429659 0.00381309 0.00336779 0.0029712 0.00259265 0.00226765 0.00197578 0.00171332 0.00148502 0.00128457 0.00109239 0.000934159 0.000793621 0.000672391 0.000563379 0.000467308 0.000390353 0.000318722 0.000256011 0.000206011 0.00016887 0.000130933 0.000104698 8.20176e-005 6.36692e-005 4.83766e-005 3.75155e-005 ];
FPR_AIM = [1 0.845218 0.844958 0.844414 0.843455 0.842007 0.83999 0.837353 0.834089 0.830223 0.825795 0.820916 0.815651 0.810055 0.804184 0.7981 0.791856 0.785479 0.779015 0.772448 0.765812 0.75912 0.752409 0.745666 0.738917 0.732176 0.72544 0.718705 0.712008 0.705329 0.698659 0.69199 0.685348 0.67871 0.672091 0.665472 0.658865 0.652284 0.645684 0.639091 0.632517 0.625936 0.619386 0.612853 0.606335 0.599846 0.593361 0.586885 0.580414 0.573944 0.567504 0.561067 0.55465 0.548244 0.541857 0.535464 0.529087 0.522721 0.516382 0.510041 0.50373 0.497439 0.491151 0.484886 0.478643 0.472421 0.466213 0.460023 0.453877 0.447776 0.441692 0.435638 0.429617 0.423621 0.417662 0.411728 0.405836 0.399962 0.394134 0.38832 0.38256 0.376835 0.37113 0.365443 0.359802 0.354202 0.348645 0.343124 0.33764 0.332212 0.326819 0.321481 0.31619 0.310931 0.305718 0.30056 0.295448 0.290385 0.285374 0.280415 0.275488 0.270592 0.265745 0.260945 0.256174 0.25143 0.246733 0.242084 0.237463 0.232878 0.228356 0.223858 0.219401 0.215 0.210646 0.206336 0.202063 0.197848 0.19368 0.189554 0.185498 0.181496 0.177531 0.173629 0.169769 0.165951 0.162188 0.158467 0.154782 0.151149 0.147561 0.144035 0.140562 0.137135 0.133747 0.130412 0.127114 0.123864 0.120661 0.117502 0.114398 0.11133 0.108306 0.105338 0.102409 0.0995269 0.0966766 0.0938813 0.0911361 0.0884431 0.0857807 0.0831803 0.080616 0.0781055 0.0756383 0.0732173 0.0708456 0.0685216 0.0662419 0.0640159 0.0618319 0.0596865 0.0575924 0.0555359 0.0535434 0.051578 0.0496619 0.0477947 0.0459798 0.0442121 0.0424842 0.0408031 0.0391675 0.0375668 0.0360098 0.0344984 0.033029 0.0316007 0.0302076 0.0288516 0.0275419 0.0262733 0.0250424 0.0238439 0.0226828 0.0215601 0.0204711 0.0194241 0.0184185 0.0174465 0.0165022 0.0155981 0.0147267 0.0138894 0.0130848 0.0123154 0.0115716 0.0108665 0.0101917 0.00954428 0.00892721 0.0083448 0.00778562 0.00725338 0.00674987 0.00627312 0.00582558 0.00539303 0.00498895 0.00460817 0.00424865 0.00390901 0.00359339 0.00329467 0.00302041 0.00275929 0.00251694 0.00229076 0.0020798 0.00188669 0.00170446 0.00153965 0.00138757 0.00124647 0.00111474 0.000995553 0.000888634 0.000791336 0.000701383 0.000619079 0.000546327 0.000480932 0.000421601 0.000368372 0.000322867 0.000281567 0.000243879 0.000210113 0.00018035 0.000154844 0.00013093 0.000110927 9.38103e-005 7.83321e-005 6.54176e-005 5.4089e-005 4.45041e-005 3.68051e-005 2.96651e-005 2.37969e-005 1.88112e-005 1.48777e-005 1.15377e-005 9.26738e-006 7.15914e-006 5.52119e-006 ];
plot(Recall_AIM, Precision_AIM, '--r', 'linewidth', 1);
Recall_IT = [1 0.999808 0.999314 0.998629 0.997717 0.996442 0.994785 0.992588 0.988877 0.98502 0.978818 0.966339 0.95291 0.935348 0.904255 0.868272 0.825402 0.750395 0.586887 0.417871 0.373547 0.339091 0.307951 0.287958 0.272288 0.26188 0.250889 0.242225 0.234603 0.22825 0.222796 0.217673 0.212808 0.208234 0.20384 0.199657 0.195623 0.191729 0.187994 0.184415 0.18097 0.177632 0.174417 0.171301 0.168252 0.165357 0.162494 0.159714 0.156996 0.154349 0.151762 0.149264 0.146812 0.144406 0.142062 0.139764 0.137513 0.135306 0.133148 0.131033 0.128967 0.126963 0.124973 0.123043 0.121134 0.119264 0.117442 0.11568 0.113934 0.112209 0.110537 0.108885 0.107269 0.105685 0.1041 0.102545 0.101027 0.0995439 0.0980712 0.0966399 0.0952269 0.0938293 0.0924456 0.0910724 0.0897227 0.0884126 0.0871032 0.0858483 0.0845952 0.0833534 0.0821447 0.0809668 0.0797863 0.0786468 0.0775208 0.0764154 0.0752833 0.0741921 0.073097 0.0720522 0.0710182 0.0699871 0.0689697 0.067958 0.066976 0.0660167 0.0650683 0.064119 0.0631923 0.062259 0.0613524 0.060476 0.0595977 0.0587218 0.0578921 0.0570598 0.0562341 0.0554194 0.0546295 0.0538266 0.0530418 0.0522593 0.0514851 0.0507305 0.0499882 0.0492527 0.0485411 0.0478257 0.0471181 0.0464258 0.0457444 0.0450703 0.0443789 0.0437074 0.0430337 0.0423831 0.0417291 0.0410889 0.0404671 0.0398442 0.0392423 0.0386328 0.0380236 0.0374411 0.0368474 0.0362553 0.0356796 0.0351145 0.0345527 0.0339963 0.0334423 0.0328978 0.0323769 0.0318418 0.0313102 0.0307912 0.0302711 0.0297553 0.029249 0.0287567 0.0282549 0.0277627 0.027278 0.0267987 0.0263229 0.0258519 0.0253881 0.0249279 0.0244782 0.0240443 0.0236057 0.0231611 0.0227383 0.0223194 0.0218911 0.0214709 0.0210676 0.02066 0.0202479 0.0198448 0.0194586 0.0190669 0.0186649 0.018291 0.0179147 0.0175434 0.0171683 0.0167985 0.0164301 0.0160838 0.0157325 0.0153783 0.0150315 0.0146848 0.0143606 0.0140361 0.0137123 0.0133987 0.0130803 0.0127607 0.0124591 0.0121579 0.0118605 0.0115625 0.0112727 0.0109929 0.0107096 0.0104383 0.0101563 0.00988262 0.00959982 0.00934083 0.00906547 0.00880283 0.00855099 0.00828802 0.00803038 0.00777725 0.00752755 0.00728092 0.00703154 0.00678866 0.00655237 0.00631406 0.006078 0.00585414 0.00562184 0.00539056 0.00516801 0.0049434 0.00473194 0.00451476 0.00429398 0.00408737 0.00387418 0.00367392 0.00347302 0.00326916 0.00307012 0.00287096 0.00267644 0.00248355 0.0022958 0.00210742 0.0019264 0.0017466 0.00157635 0.00140462 0.00123509 0.00106731 0.000899744 0.000730042 0.000569783 0.000409883 0.000254374 0.000101721 ];
Precision_IT = [0.238314 0.2383 0.238262 0.238211 0.23814 0.238044 0.237919 0.237755 0.238448 0.238371 0.238731 0.241948 0.243838 0.248459 0.253118 0.262369 0.272912 0.291754 0.344046 0.402989 0.418854 0.431677 0.445923 0.455137 0.462558 0.467472 0.472789 0.477153 0.481464 0.484463 0.487279 0.489962 0.492481 0.494947 0.497301 0.49957 0.501708 0.503819 0.505886 0.507859 0.509793 0.511731 0.513588 0.515415 0.517229 0.519111 0.520831 0.522549 0.524272 0.525933 0.527471 0.529068 0.53062 0.532107 0.533571 0.534985 0.536346 0.537732 0.539126 0.540416 0.541759 0.543075 0.544373 0.545663 0.546906 0.548099 0.549345 0.550636 0.551918 0.553092 0.554278 0.555416 0.55654 0.557617 0.558569 0.559612 0.56063 0.561634 0.562625 0.563617 0.564605 0.565602 0.566502 0.567392 0.56827 0.569211 0.570025 0.570921 0.571779 0.572651 0.573496 0.574326 0.57512 0.575957 0.576736 0.577547 0.578314 0.579049 0.579701 0.580379 0.581009 0.581546 0.582124 0.582727 0.58326 0.583811 0.584296 0.584748 0.585171 0.585597 0.586046 0.586494 0.586939 0.587365 0.587822 0.588177 0.588582 0.589052 0.589471 0.589867 0.590371 0.590696 0.591125 0.591491 0.591755 0.592043 0.592438 0.592824 0.593241 0.593578 0.593931 0.5943 0.594535 0.594757 0.595064 0.595266 0.595605 0.595793 0.596038 0.596372 0.596702 0.596927 0.597138 0.597453 0.597773 0.59789 0.598071 0.59836 0.598547 0.598769 0.598946 0.599186 0.599512 0.599632 0.599828 0.599975 0.60018 0.600291 0.600451 0.600591 0.600668 0.600959 0.60123 0.601388 0.601439 0.601464 0.601591 0.601626 0.601659 0.601642 0.60159 0.601642 0.601606 0.601696 0.601752 0.601849 0.60179 0.601807 0.601731 0.601563 0.60152 0.601542 0.601507 0.601385 0.601441 0.601375 0.601298 0.601302 0.601035 0.60107 0.600897 0.600598 0.600478 0.600477 0.60029 0.600295 0.600248 0.600334 0.600308 0.600236 0.600326 0.600467 0.600585 0.600559 0.600641 0.600777 0.600893 0.601044 0.601392 0.601735 0.601804 0.602164 0.602439 0.602582 0.602675 0.602762 0.602817 0.602919 0.602956 0.603109 0.603334 0.603593 0.603643 0.603709 0.603754 0.60389 0.604179 0.604087 0.604083 0.604337 0.604162 0.604121 0.604137 0.604388 0.604358 0.604516 0.604339 0.603996 0.604017 0.603842 0.603207 0.602799 0.602791 0.602471 0.602028 0.602094 0.601784 0.601871 0.602192 0.602592 0.602717 0.601861 0.601594 0.601687 0.601585 0.601208 ];
TPR_IT = [1 0.999808 0.999314 0.998629 0.997717 0.996442 0.994785 0.992588 0.988877 0.98502 0.978818 0.966339 0.95291 0.935348 0.904255 0.868272 0.825402 0.750395 0.586887 0.417871 0.373547 0.339091 0.307951 0.287958 0.272288 0.26188 0.250889 0.242225 0.234603 0.22825 0.222796 0.217673 0.212808 0.208234 0.20384 0.199657 0.195623 0.191729 0.187994 0.184415 0.18097 0.177632 0.174417 0.171301 0.168252 0.165357 0.162494 0.159714 0.156996 0.154349 0.151762 0.149264 0.146812 0.144406 0.142062 0.139764 0.137513 0.135306 0.133148 0.131033 0.128967 0.126963 0.124973 0.123043 0.121134 0.119264 0.117442 0.11568 0.113934 0.112209 0.110537 0.108885 0.107269 0.105685 0.1041 0.102545 0.101027 0.0995439 0.0980712 0.0966399 0.0952269 0.0938293 0.0924456 0.0910724 0.0897227 0.0884126 0.0871032 0.0858483 0.0845952 0.0833534 0.0821447 0.0809668 0.0797863 0.0786468 0.0775208 0.0764154 0.0752833 0.0741921 0.073097 0.0720522 0.0710182 0.0699871 0.0689697 0.067958 0.066976 0.0660167 0.0650683 0.064119 0.0631923 0.062259 0.0613524 0.060476 0.0595977 0.0587218 0.0578921 0.0570598 0.0562341 0.0554194 0.0546295 0.0538266 0.0530418 0.0522593 0.0514851 0.0507305 0.0499882 0.0492527 0.0485411 0.0478257 0.0471181 0.0464258 0.0457444 0.0450703 0.0443789 0.0437074 0.0430337 0.0423831 0.0417291 0.0410889 0.0404671 0.0398442 0.0392423 0.0386328 0.0380236 0.0374411 0.0368474 0.0362553 0.0356796 0.0351145 0.0345527 0.0339963 0.0334423 0.0328978 0.0323769 0.0318418 0.0313102 0.0307912 0.0302711 0.0297553 0.029249 0.0287567 0.0282549 0.0277627 0.027278 0.0267987 0.0263229 0.0258519 0.0253881 0.0249279 0.0244782 0.0240443 0.0236057 0.0231611 0.0227383 0.0223194 0.0218911 0.0214709 0.0210676 0.02066 0.0202479 0.0198448 0.0194586 0.0190669 0.0186649 0.018291 0.0179147 0.0175434 0.0171683 0.0167985 0.0164301 0.0160838 0.0157325 0.0153783 0.0150315 0.0146848 0.0143606 0.0140361 0.0137123 0.0133987 0.0130803 0.0127607 0.0124591 0.0121579 0.0118605 0.0115625 0.0112727 0.0109929 0.0107096 0.0104383 0.0101563 0.00988262 0.00959982 0.00934083 0.00906547 0.00880283 0.00855099 0.00828802 0.00803038 0.00777725 0.00752755 0.00728092 0.00703154 0.00678866 0.00655237 0.00631406 0.006078 0.00585414 0.00562184 0.00539056 0.00516801 0.0049434 0.00473194 0.00451476 0.00429398 0.00408737 0.00387418 0.00367392 0.00347302 0.00326916 0.00307012 0.00287096 0.00267644 0.00248355 0.0022958 0.00210742 0.0019264 0.0017466 0.00157635 0.00140462 0.00123509 0.00106731 0.000899744 0.000730042 0.000569783 0.000409883 0.000254374 0.000101721 ];
FPR_IT = [1 0.999916 0.999709 0.99941 0.999034 0.99851 0.99781 0.996858 0.993748 0.99127 0.987003 0.973735 0.961961 0.943359 0.911409 0.872468 0.825425 0.735663 0.509122 0.272691 0.218154 0.179651 0.139816 0.117566 0.100826 0.0924417 0.0830987 0.0764063 0.0702059 0.0669122 0.0643838 0.0620419 0.0598718 0.0578393 0.0559502 0.0541668 0.0524828 0.0508819 0.0493651 0.0479292 0.046559 0.0452435 0.0439951 0.0428012 0.0416504 0.040543 0.0394791 0.0384641 0.0374801 0.0365376 0.0356345 0.0347639 0.0339156 0.0330973 0.0323075 0.0315429 0.0308041 0.0300821 0.0293766 0.0287041 0.0280441 0.027408 0.0267882 0.0261856 0.025601 0.0250371 0.0244826 0.023944 0.0234213 0.0229147 0.0224194 0.0219374 0.0214696 0.0210178 0.0205784 0.020144 0.0197226 0.0193116 0.0189112 0.0185212 0.0181406 0.0177648 0.0174023 0.0170489 0.0167033 0.0163648 0.0160372 0.0157141 0.0153988 0.0150873 0.0147894 0.0144975 0.014211 0.0139345 0.0136614 0.0133948 0.0131339 0.0128807 0.0126296 0.0123816 0.0121456 0.0119099 0.0116823 0.0114591 0.0112378 0.0110218 0.0108129 0.010605 0.0104024 0.0102018 0.0100044 0.00981183 0.00962276 0.00943698 0.00925532 0.00908197 0.00890617 0.00873649 0.00856782 0.00840512 0.00824281 0.0080855 0.00792895 0.00777724 0.00763132 0.00748577 0.00734142 0.00719765 0.0070587 0.00692441 0.0067933 0.00666156 0.00653231 0.00640806 0.00628418 0.00616469 0.00604605 0.00593078 0.00581711 0.00570334 0.00559095 0.00548236 0.00537409 0.00526645 0.00516245 0.00506073 0.0049597 0.00486258 0.00476737 0.00467239 0.00457989 0.00448626 0.00439431 0.00430897 0.00422129 0.00413572 0.00405071 0.00396699 0.00388582 0.00380489 0.00372494 0.00364611 0.00356706 0.0034913 0.00341735 0.00334521 0.00327501 0.0032057 0.00313613 0.00306992 0.003006 0.00294207 0.00288007 0.00281853 0.00275605 0.00269466 0.00263618 0.00257833 0.0025205 0.00246541 0.00240866 0.00235392 0.00230105 0.00225187 0.00220038 0.00214916 0.00210087 0.00205261 0.00200596 0.0019571 0.00191117 0.00186669 0.0018215 0.00177596 0.00173281 0.00168939 0.00164673 0.00160553 0.00156328 0.00152284 0.00148149 0.00144033 0.00140137 0.00136318 0.00132463 0.0012871 0.00124991 0.0012128 0.00117734 0.0011427 0.00110873 0.00107466 0.00104175 0.00101008 0.000978413 0.000946665 0.000915979 0.000885622 0.00085569 0.000826897 0.000797491 0.000768523 0.000740389 0.000712555 0.000685251 0.000658992 0.000631853 0.000605935 0.000581259 0.000555319 0.000530656 0.000504938 0.000478675 0.000454412 0.000431392 0.000408575 0.000386685 0.000363856 0.000341823 0.000320411 0.000298721 0.000277441 0.000255454 0.000234684 0.000214212 0.000194501 0.000174966 0.000156383 0.000137651 0.000119378 0.000100524 8.24671e-005 6.33463e-005 4.61975e-005 2.91918e-005 1.22587e-005 ];
plot(Recall_IT, Precision_IT, '--c', 'linewidth', 1);
Recall_AVG = [1 0.999965 0.999785 0.999483 0.999033 0.998459 0.997902 0.997171 0.996377 0.995587 0.994419 0.992987 0.991323 0.989791 0.988398 0.986868 0.985258 0.983742 0.982204 0.980597 0.978907 0.977133 0.97535 0.973531 0.971566 0.969535 0.967586 0.965554 0.963447 0.961357 0.959294 0.957234 0.95514 0.952986 0.950872 0.948661 0.94649 0.944144 0.941718 0.939128 0.936389 0.933882 0.931479 0.929023 0.926703 0.924285 0.921876 0.919509 0.917005 0.914542 0.91204 0.909505 0.9069 0.904245 0.901576 0.898853 0.896021 0.893278 0.89045 0.887674 0.884887 0.882148 0.879368 0.876554 0.87376 0.870831 0.867961 0.864962 0.861997 0.858872 0.855825 0.852656 0.849631 0.846529 0.843381 0.840299 0.83712 0.833982 0.830712 0.827459 0.824253 0.820866 0.817582 0.814306 0.811027 0.807685 0.804523 0.801236 0.798027 0.794695 0.791499 0.788143 0.784882 0.781386 0.778039 0.774589 0.770921 0.767391 0.763751 0.760026 0.756344 0.752534 0.748645 0.744921 0.741078 0.737325 0.73363 0.729835 0.726341 0.722741 0.719256 0.71566 0.711986 0.708318 0.704341 0.700519 0.696467 0.692637 0.688434 0.684376 0.68036 0.676099 0.672012 0.667724 0.663419 0.659279 0.655047 0.650867 0.64688 0.642696 0.638686 0.634527 0.6303 0.626083 0.621844 0.61752 0.613122 0.608738 0.604163 0.599826 0.595496 0.591143 0.586716 0.582271 0.577769 0.573288 0.568832 0.564294 0.559876 0.555528 0.551032 0.546642 0.542149 0.537763 0.533161 0.528573 0.523966 0.519144 0.514265 0.509483 0.504587 0.499634 0.494904 0.490123 0.485559 0.480894 0.476094 0.471619 0.466813 0.462296 0.457576 0.453167 0.448708 0.444403 0.439981 0.435498 0.431191 0.426348 0.421843 0.417031 0.412459 0.407637 0.402813 0.397905 0.392929 0.38796 0.382892 0.377963 0.373075 0.368014 0.3629 0.358066 0.353173 0.348439 0.343555 0.338664 0.333443 0.328474 0.32339 0.318419 0.313529 0.308557 0.303488 0.298619 0.293449 0.288395 0.283357 0.278357 0.273128 0.267929 0.262649 0.257258 0.251982 0.246624 0.240992 0.23547 0.229981 0.224339 0.219056 0.21384 0.208381 0.203151 0.197565 0.192168 0.186548 0.181321 0.17615 0.170937 0.165934 0.160546 0.155213 0.149594 0.143928 0.138396 0.133038 0.127711 0.122337 0.116798 0.111281 0.105804 0.100315 0.0945233 0.0885637 0.0822845 0.0758708 0.0696255 0.0625848 0.0547186 0.0454604 0.0381755 0.031143 0.0252199 0.0184284 0.00866017 0.0033011 0.000274115 ];
Precision_AVG = [0.238314 0.239769 0.243949 0.248123 0.252461 0.25673 0.260129 0.263975 0.267667 0.270864 0.275236 0.280306 0.285778 0.290454 0.294421 0.298511 0.30256 0.30616 0.309608 0.313042 0.316519 0.320029 0.32342 0.326762 0.330258 0.333745 0.336981 0.340238 0.343524 0.346682 0.349705 0.352628 0.355514 0.358428 0.361202 0.364044 0.366782 0.369683 0.37261 0.375675 0.378876 0.381723 0.384405 0.387104 0.389613 0.392166 0.394678 0.397103 0.399629 0.402067 0.404488 0.406911 0.409346 0.411798 0.414223 0.416654 0.419158 0.421535 0.423975 0.426331 0.428666 0.430917 0.433181 0.435441 0.437649 0.439934 0.442164 0.444448 0.446695 0.449022 0.451283 0.4536 0.455793 0.458029 0.460256 0.462433 0.464638 0.466807 0.469036 0.471219 0.47338 0.475621 0.477778 0.479903 0.482022 0.484125 0.486139 0.488178 0.490169 0.492204 0.494149 0.496157 0.498114 0.500162 0.50214 0.504149 0.506253 0.508292 0.510361 0.512456 0.514537 0.516651 0.518817 0.520891 0.522968 0.525016 0.527005 0.52903 0.530863 0.532774 0.534587 0.536444 0.538338 0.540209 0.542206 0.544138 0.546139 0.548036 0.550088 0.552066 0.554019 0.556059 0.558021 0.560052 0.562089 0.564038 0.566021 0.567966 0.569823 0.571736 0.573577 0.575459 0.577364 0.579261 0.581143 0.583062 0.585001 0.586929 0.588943 0.590814 0.59271 0.594559 0.596473 0.598373 0.600282 0.602164 0.604042 0.605939 0.607777 0.609591 0.611427 0.613252 0.615085 0.616878 0.618733 0.620571 0.622402 0.624325 0.626255 0.628144 0.630073 0.632009 0.633844 0.6357 0.637482 0.639263 0.641107 0.642826 0.644646 0.646378 0.648148 0.649814 0.651463 0.65306 0.654687 0.656327 0.65788 0.659626 0.66123 0.662947 0.664579 0.666278 0.667952 0.669682 0.671411 0.673145 0.674903 0.676615 0.678299 0.680057 0.681797 0.683432 0.685078 0.686687 0.688318 0.689945 0.691655 0.693333 0.694966 0.696581 0.698178 0.699798 0.701412 0.702945 0.704575 0.706164 0.707771 0.709307 0.710925 0.712537 0.714154 0.715824 0.717424 0.719058 0.720775 0.722462 0.724109 0.72582 0.727404 0.728951 0.730568 0.732106 0.733736 0.735309 0.736936 0.738447 0.73993 0.741424 0.742814 0.744297 0.745803 0.74728 0.748833 0.750312 0.75172 0.75318 0.754536 0.755957 0.757328 0.758663 0.759982 0.761348 0.762712 0.764079 0.765402 0.766744 0.768142 0.769809 0.77183 0.773501 0.775117 0.776273 0.777679 0.780048 0.782285 0.784579 ];
TPR_AVG = [1 0.999965 0.999785 0.999483 0.999033 0.998459 0.997902 0.997171 0.996377 0.995587 0.994419 0.992987 0.991323 0.989791 0.988398 0.986868 0.985258 0.983742 0.982204 0.980597 0.978907 0.977133 0.97535 0.973531 0.971566 0.969535 0.967586 0.965554 0.963447 0.961357 0.959294 0.957234 0.95514 0.952986 0.950872 0.948661 0.94649 0.944144 0.941718 0.939128 0.936389 0.933882 0.931479 0.929023 0.926703 0.924285 0.921876 0.919509 0.917005 0.914542 0.91204 0.909505 0.9069 0.904245 0.901576 0.898853 0.896021 0.893278 0.89045 0.887674 0.884887 0.882148 0.879368 0.876554 0.87376 0.870831 0.867961 0.864962 0.861997 0.858872 0.855825 0.852656 0.849631 0.846529 0.843381 0.840299 0.83712 0.833982 0.830712 0.827459 0.824253 0.820866 0.817582 0.814306 0.811027 0.807685 0.804523 0.801236 0.798027 0.794695 0.791499 0.788143 0.784882 0.781386 0.778039 0.774589 0.770921 0.767391 0.763751 0.760026 0.756344 0.752534 0.748645 0.744921 0.741078 0.737325 0.73363 0.729835 0.726341 0.722741 0.719256 0.71566 0.711986 0.708318 0.704341 0.700519 0.696467 0.692637 0.688434 0.684376 0.68036 0.676099 0.672012 0.667724 0.663419 0.659279 0.655047 0.650867 0.64688 0.642696 0.638686 0.634527 0.6303 0.626083 0.621844 0.61752 0.613122 0.608738 0.604163 0.599826 0.595496 0.591143 0.586716 0.582271 0.577769 0.573288 0.568832 0.564294 0.559876 0.555528 0.551032 0.546642 0.542149 0.537763 0.533161 0.528573 0.523966 0.519144 0.514265 0.509483 0.504587 0.499634 0.494904 0.490123 0.485559 0.480894 0.476094 0.471619 0.466813 0.462296 0.457576 0.453167 0.448708 0.444403 0.439981 0.435498 0.431191 0.426348 0.421843 0.417031 0.412459 0.407637 0.402813 0.397905 0.392929 0.38796 0.382892 0.377963 0.373075 0.368014 0.3629 0.358066 0.353173 0.348439 0.343555 0.338664 0.333443 0.328474 0.32339 0.318419 0.313529 0.308557 0.303488 0.298619 0.293449 0.288395 0.283357 0.278357 0.273128 0.267929 0.262649 0.257258 0.251982 0.246624 0.240992 0.23547 0.229981 0.224339 0.219056 0.21384 0.208381 0.203151 0.197565 0.192168 0.186548 0.181321 0.17615 0.170937 0.165934 0.160546 0.155213 0.149594 0.143928 0.138396 0.133038 0.127711 0.122337 0.116798 0.111281 0.105804 0.100315 0.0945233 0.0885637 0.0822845 0.0758708 0.0696255 0.0625848 0.0547186 0.0454604 0.0381755 0.031143 0.0252199 0.0184284 0.00866017 0.0033011 0.000274115 ];
FPR_AVG = [1 0.991596 0.96792 0.944875 0.921614 0.899322 0.881981 0.862792 0.844793 0.8295 0.80906 0.786109 0.762161 0.742361 0.726011 0.709534 0.693621 0.679789 0.666789 0.654086 0.641475 0.628998 0.617174 0.605732 0.59399 0.582495 0.572032 0.561671 0.551412 0.541709 0.532579 0.523876 0.515408 0.50699 0.499087 0.491105 0.483534 0.475611 0.467742 0.45962 0.45129 0.44399 0.437207 0.430473 0.424295 0.418086 0.412045 0.406286 0.400357 0.394698 0.389139 0.383644 0.378177 0.372738 0.367423 0.36215 0.356787 0.35175 0.346652 0.341777 0.337004 0.332449 0.327914 0.323435 0.3191 0.314657 0.310377 0.306029 0.301807 0.29747 0.293311 0.28909 0.285143 0.281157 0.27723 0.273429 0.269616 0.265912 0.262138 0.258475 0.254905 0.251224 0.247723 0.244308 0.240939 0.237612 0.234479 0.231316 0.228266 0.22517 0.222242 0.219239 0.216347 0.213337 0.21047 0.207579 0.204573 0.201704 0.198812 0.195908 0.193069 0.190201 0.187303 0.184569 0.181831 0.17918 0.176621 0.174042 0.171723 0.169335 0.167086 0.164801 0.162494 0.160231 0.157837 0.155549 0.15319 0.150985 0.148614 0.146355 0.144154 0.141868 0.1397 0.137475 0.135269 0.133181 0.13108 0.129038 0.127112 0.125137 0.123264 0.121357 0.119451 0.117574 0.115722 0.113855 0.11199 0.110152 0.108263 0.10651 0.104771 0.103071 0.101346 0.0996471 0.0979555 0.0963023 0.094674 0.0930448 0.0914809 0.0899623 0.0884275 0.0869304 0.0854337 0.0839911 0.0825063 0.08105 0.0796143 0.0781271 0.0766484 0.0752196 0.0737782 0.0723457 0.0709994 0.0696587 0.0683899 0.0671226 0.0658312 0.0646413 0.0633896 0.062221 0.0610284 0.0599232 0.0588307 0.0577864 0.0567305 0.0556756 0.0546813 0.0535736 0.0525658 0.0515006 0.0505008 0.0494656 0.0484474 0.0474202 0.0463985 0.0453876 0.0443755 0.0434025 0.0424537 0.0414824 0.0405226 0.039629 0.0387392 0.037885 0.0370218 0.0361691 0.0352799 0.0344354 0.0335974 0.032784 0.0319965 0.0312047 0.030416 0.0296726 0.0288906 0.0281393 0.0273958 0.0266778 0.0259363 0.0252055 0.0244796 0.0237469 0.0230448 0.0223407 0.0216134 0.0209085 0.0202258 0.0195329 0.0188947 0.0182773 0.0176402 0.0170419 0.0164129 0.0158147 0.0152021 0.0146429 0.0140956 0.013557 0.0130478 0.0125095 0.0119823 0.0114421 0.0109026 0.0103873 0.00989722 0.00941655 0.00894264 0.00846302 0.0079962 0.00753631 0.00708753 0.00662197 0.00615152 0.00566687 0.0051835 0.00471655 0.00420412 0.00363582 0.0029819 0.00247397 0.00199601 0.00160397 0.00116153 0.000536059 0.00020097 1.58256e-005 ];
plot(Recall_AVG, Precision_AVG, '--m', 'linewidth', 1);
hold off;
xlabel('Recall');
ylabel('Precision')

legend('ST', 'QCUT', 'HDCT', 'RBD', 'GR', 'MNP', 'UFO', 'MC', 'DSR', 'CHM', 'GC', 'LBI', 'PCA', 'DRFI', 'GMR', 'HS', 'LMLC', 'SF', 'FES', 'CB', 'SVO', 'SWD', 'HC', 'RC', 'SEG', 'MSS', 'CA', 'FT', 'AC', 'OBJ', 'BMS', 'COV', 'SS', 'SIM', 'SeR', 'SUN', 'SR', 'GB', 'AIM', 'IT', 'AVG');
grid on;
axis([0 1 0 1]);
title('Precision recall curve');



%%
figure(2);
hold on;
plot(FPR_ST, TPR_ST,  'k', 'linewidth', 2);
plot(FPR_QCUT, TPR_QCUT,  'b', 'linewidth', 2);
plot(FPR_HDCT, TPR_HDCT,  'g', 'linewidth', 2);
plot(FPR_RBD, TPR_RBD,  'r', 'linewidth', 2);
plot(FPR_GR, TPR_GR,  'c', 'linewidth', 2);
plot(FPR_MNP, TPR_MNP,  'm', 'linewidth', 2);
plot(FPR_UFO, TPR_UFO,  'y', 'linewidth', 2);
plot(FPR_MC, TPR_MC,  ':k', 'linewidth', 2);
plot(FPR_DSR, TPR_DSR,  ':b', 'linewidth', 2);
plot(FPR_CHM, TPR_CHM,  ':g', 'linewidth', 2);
plot(FPR_GC, TPR_GC,  ':r', 'linewidth', 2);
plot(FPR_LBI, TPR_LBI,  ':c', 'linewidth', 2);
plot(FPR_PCA, TPR_PCA,  ':m', 'linewidth', 2);
plot(FPR_DRFI, TPR_DRFI,  ':y', 'linewidth', 2);
plot(FPR_GMR, TPR_GMR,  '--k', 'linewidth', 2);
plot(FPR_HS, TPR_HS,  '--b', 'linewidth', 2);
plot(FPR_LMLC, TPR_LMLC,  '--g', 'linewidth', 2);
plot(FPR_SF, TPR_SF,  '--r', 'linewidth', 2);
plot(FPR_FES, TPR_FES,  '--c', 'linewidth', 2);
plot(FPR_CB, TPR_CB,  '--m', 'linewidth', 2);
plot(FPR_SVO, TPR_SVO,  '--y', 'linewidth', 2);
plot(FPR_SWD, TPR_SWD,  'k', 'linewidth', 1);
plot(FPR_HC, TPR_HC,  'b', 'linewidth', 1);
plot(FPR_RC, TPR_RC,  'g', 'linewidth', 1);
plot(FPR_SEG, TPR_SEG,  'r', 'linewidth', 1);
plot(FPR_MSS, TPR_MSS,  'c', 'linewidth', 1);
plot(FPR_CA, TPR_CA,  'm', 'linewidth', 1);
plot(FPR_FT, TPR_FT,  'y', 'linewidth', 1);
plot(FPR_AC, TPR_AC,  ':k', 'linewidth', 1);
plot(FPR_OBJ, TPR_OBJ,  ':b', 'linewidth', 1);
plot(FPR_BMS, TPR_BMS,  ':g', 'linewidth', 1);
plot(FPR_COV, TPR_COV,  ':r', 'linewidth', 1);
plot(FPR_SS, TPR_SS,  ':c', 'linewidth', 1);
plot(FPR_SIM, TPR_SIM,  ':m', 'linewidth', 1);
plot(FPR_SeR, TPR_SeR,  ':y', 'linewidth', 1);
plot(FPR_SUN, TPR_SUN,  '--k', 'linewidth', 1);
plot(FPR_SR, TPR_SR,  '--b', 'linewidth', 1);
plot(FPR_GB, TPR_GB,  '--g', 'linewidth', 1);
plot(FPR_AIM, TPR_AIM,  '--r', 'linewidth', 1);
plot(FPR_IT, TPR_IT,  '--c', 'linewidth', 1);
plot(FPR_AVG, TPR_AVG,  '--m', 'linewidth', 1);
hold off;
xlabel('False positive rate');
ylabel('True positive rate')

legend('ST', 'QCUT', 'HDCT', 'RBD', 'GR', 'MNP', 'UFO', 'MC', 'DSR', 'CHM', 'GC', 'LBI', 'PCA', 'DRFI', 'GMR', 'HS', 'LMLC', 'SF', 'FES', 'CB', 'SVO', 'SWD', 'HC', 'RC', 'SEG', 'MSS', 'CA', 'FT', 'AC', 'OBJ', 'BMS', 'COV', 'SS', 'SIM', 'SeR', 'SUN', 'SR', 'GB', 'AIM', 'IT', 'AVG');
grid on;
axis([0 1 0 1]);


%%
figure(3);
title('ROC curve');
%   ST: AUC = 0.914, MeanF = 0.638, MaxF = 0.752, MAE = 0.193
% QCUT: AUC = 0.909, MeanF = 0.632, MaxF = 0.779, MAE = 0.171
% HDCT: AUC = 0.866, MeanF = 0.590, MaxF = 0.705, MAE = 0.199
%  RBD: AUC = 0.894, MeanF = 0.622, MaxF = 0.718, MAE = 0.173
%   GR: AUC = 0.831, MeanF = 0.518, MaxF = 0.664, MAE = 0.285
%  MNP: AUC = 0.820, MeanF = 0.433, MaxF = 0.568, MAE = 0.307
%  UFO: AUC = 0.875, MeanF = 0.533, MaxF = 0.701, MAE = 0.207
%   MC: AUC = 0.910, MeanF = 0.611, MaxF = 0.742, MAE = 0.204
%  DSR: AUC = 0.914, MeanF = 0.645, MaxF = 0.737, MAE = 0.173
%  CHM: AUC = 0.903, MeanF = 0.576, MaxF = 0.722, MAE = 0.195
%   GC: AUC = 0.805, MeanF = 0.577, MaxF = 0.641, MAE = 0.214
%  LBI: AUC = 0.842, MeanF = 0.442, MaxF = 0.586, MAE = 0.280
%  PCA: AUC = 0.876, MeanF = 0.465, MaxF = 0.646, MAE = 0.248
% DRFI: AUC = 0.944, MeanF = 0.667, MaxF = 0.787, MAE = 0.166
%  GMR: AUC = 0.889, MeanF = 0.643, MaxF = 0.740, MAE = 0.189
%   HS: AUC = 0.883, MeanF = 0.623, MaxF = 0.731, MAE = 0.228
% LMLC: AUC = 0.849, MeanF = 0.562, MaxF = 0.659, MAE = 0.260
%   SF: AUC = 0.817, MeanF = 0.414, MaxF = 0.619, MAE = 0.230
%  FES: AUC = 0.860, MeanF = 0.421, MaxF = 0.645, MAE = 0.215
%   CB: AUC = 0.875, MeanF = 0.571, MaxF = 0.717, MAE = 0.241
%  SVO: AUC = 0.857, MeanF = 0.443, MaxF = 0.639, MAE = 0.404
%  SWD: AUC = 0.857, MeanF = 0.443, MaxF = 0.624, MAE = 0.318
%   HC: AUC = 0.704, MeanF = 0.401, MaxF = 0.460, MAE = 0.331
%   RC: AUC = 0.892, MeanF = 0.637, MaxF = 0.741, MAE = 0.187
%  SEG: AUC = 0.808, MeanF = 0.441, MaxF = 0.568, MAE = 0.342
%  MSS: AUC = 0.779, MeanF = 0.290, MaxF = 0.530, MAE = 0.245
%   CA: AUC = 0.784, MeanF = 0.378, MaxF = 0.515, MAE = 0.310
%   FT: AUC = 0.661, MeanF = 0.286, MaxF = 0.434, MAE = 0.291
%   AC: AUC = 0.668, MeanF = 0.191, MaxF = 0.411, MAE = 0.265
%  OBJ: AUC = 0.818, MeanF = 0.434, MaxF = 0.574, MAE = 0.337
%  BMS: AUC = 0.865, MeanF = 0.582, MaxF = 0.683, MAE = 0.216
%  COV: AUC = 0.879, MeanF = 0.371, MaxF = 0.641, MAE = 0.217
%   SS: AUC = 0.725, MeanF = 0.331, MaxF = 0.467, MAE = 0.344
%  SIM: AUC = 0.734, MeanF = 0.332, MaxF = 0.433, MAE = 0.433
%  SeR: AUC = 0.695, MeanF = 0.346, MaxF = 0.419, MAE = 0.404
%  SUN: AUC = 0.623, MeanF = 0.270, MaxF = 0.388, MAE = 0.396
%   SR: AUC = 0.633, MeanF = 0.143, MaxF = 0.381, MAE = 0.266
%   GB: AUC = 0.865, MeanF = 0.438, MaxF = 0.624, MAE = 0.263
%  AIM: AUC = 0.730, MeanF = 0.303, MaxF = 0.449, MAE = 0.339
%   IT: AUC = 0.577, MeanF = 0.177, MaxF = 0.407, MAE = 0.273
%  AVG: AUC = 0.863, MeanF = 0.484, MaxF = 0.597, MAE = 0.276
AUC = [0.913614 0.908885 0.865951 0.893905 0.831008 0.820204 0.874903 0.909623 0.913717 0.903 0.805065 0.841726 0.875904 0.944065 0.888865 0.883368 0.849191 0.817242 0.859733 0.874537 0.856889 0.857276 0.703629 0.891924 0.808435 0.779075 0.784337 0.661392 0.668489 0.817502 0.865134 0.878726 0.725355 0.734014 0.694606 0.623473 0.632833 0.865439 0.729749 0.576523 0.863409 ];
MeanFMeasure = [0.638195 0.63153 0.590386 0.622243 0.51803 0.433155 0.532891 0.611491 0.645147 0.575851 0.576997 0.441888 0.464651 0.667071 0.642718 0.62335 0.56237 0.413792 0.420504 0.570639 0.442749 0.442655 0.400675 0.637012 0.441123 0.289503 0.378245 0.285868 0.191194 0.433616 0.582413 0.370726 0.330884 0.331784 0.346446 0.270443 0.143459 0.438456 0.303043 0.176521 0.483728 ];
MaxFMeasure = [0.751863 0.779053 0.704973 0.718145 0.664212 0.567797 0.700741 0.741915 0.737054 0.721851 0.640606 0.58614 0.646022 0.787184 0.73962 0.730592 0.659176 0.619169 0.645416 0.716596 0.639417 0.623522 0.460231 0.740678 0.568468 0.529852 0.51524 0.433833 0.411395 0.574366 0.683362 0.641012 0.467069 0.433398 0.418727 0.388 0.380832 0.624121 0.448692 0.407449 0.596635 ];
MAE = [0.193039 0.171288 0.199435 0.173277 0.284848 0.306923 0.206945 0.20369 0.172936 0.195268 0.21393 0.280344 0.24784 0.165877 0.18892 0.228301 0.25984 0.229907 0.21463 0.24077 0.403942 0.318185 0.33062 0.186893 0.341511 0.245466 0.309724 0.291197 0.26544 0.337082 0.216133 0.217425 0.344313 0.432981 0.403999 0.396028 0.266175 0.263486 0.338968 0.273206 0.276466 ];
methodLabels = {'ST', 'QCUT', 'HDCT', 'RBD', 'GR', 'MNP', 'UFO', 'MC', 'DSR', 'CHM', 'GC', 'LBI', 'PCA', 'DRFI', 'GMR', 'HS', 'LMLC', 'SF', 'FES', 'CB', 'SVO', 'SWD', 'HC', 'RC', 'SEG', 'MSS', 'CA', 'FT', 'AC', 'OBJ', 'BMS', 'COV', 'SS', 'SIM', 'SeR', 'SUN', 'SR', 'GB', 'AIM', 'IT', 'AVG'};

bar([MeanFMeasure; MaxFMeasure; AUC]');
legend('Mean F_\beta', 'Max F_\beta', 'AUC');xlim([0 42]);
grid on;


figure(4);
bar(MAE);
title('MAE');
grid on;
xlim([0 42]);


figure(5);
PrecisionMaskFT = [0.746543 0.815394 0.728903 0.723615 0.69701 0.630764 0.727908 0.77776 0.783423 0.759312 0.688645 0.661005 0.70999 0.782136 0.789974 0.755023 0.667952 0.672924 0.725105 0.755603 0.4757 0.730492 0.486817 0.767604 0.619137 0.598785 0.580835 0.502291 0.473124 0.580475 0.72703 0.763968 0.557638 0.497257 0.459931 0.45181 0.457928 0.715041 0.538968 0.56445 0.742098 ];
RecallMaskFT = [0.551459 0.560192 0.52407 0.565848 0.378139 0.39736 0.488842 0.534954 0.557716 0.515071 0.446162 0.377358 0.452109 0.60489 0.535991 0.462027 0.448792 0.389397 0.496097 0.455694 0.195114 0.300763 0.336812 0.544755 0.190743 0.396634 0.329998 0.292506 0.283279 0.266593 0.50209 0.491072 0.259337 0.227786 0.260054 0.240486 0.252385 0.414784 0.1677 0.219721 0.413128 ];
FMeasureMaskFT = [0.690198 0.737827 0.668598 0.679871 0.583467 0.55547 0.65409 0.70402 0.716507 0.684418 0.611901 0.563295 0.627405 0.732597 0.712104 0.658636 0.600302 0.57612 0.655298 0.655975 0.35717 0.549357 0.441446 0.70139 0.407785 0.53577 0.494155 0.430964 0.409754 0.456455 0.658908 0.677131 0.440667 0.390618 0.390643 0.375636 0.385481 0.612691 0.356721 0.414408 0.626899 ];
bar([PrecisionMaskFT; RecallMaskFT; FMeasureMaskFT]');
title('SegmentationFT');
grid on
PrecisionMaskSC = [0.811915 0.843524 0.825424 0.835857 0.713308 0.748039 0.822521 0.803 0.835637 0.832574 0.707839 0.769666 0.796079 0.876907 0.810538 0.818642 0.740008 0.485884 0.725352 0.813844 0.754642 0.815452 0.576049 0.840115 0.698396 0.296024 0.706933 0.350124 0.0615624 0.72611 0.799374 0.748124 0.652782 0.685329 0.611787 0.545426 0.0029893 0.842271 0.650692 0.00596652 0.790451 ];
RecallMaskSC = [0.678788 0.540301 0.549391 0.575569 0.57747 0.603459 0.551601 0.60143 0.46006 0.528456 0.383959 0.649217 0.546233 0.620716 0.562479 0.640761 0.720104 0.217817 0.213502 0.624677 0.685103 0.684226 0.344461 0.618775 0.774805 0.0992125 0.449788 0.135913 0.016475 0.618986 0.473295 0.165796 0.40855 0.630225 0.549817 0.339565 0.00054975 0.585193 0.404871 0.00142634 0.660135 ];
FMeasureMaskSC = [0.776759 0.746805 0.739663 0.75687 0.676581 0.708847 0.738785 0.745353 0.703166 0.734968 0.592503 0.738066 0.720073 0.800648 0.735668 0.769354 0.735318 0.378412 0.466991 0.760686 0.73737 0.780891 0.498679 0.776054 0.71466 0.203064 0.624537 0.256744 0.0377325 0.698225 0.689716 0.413206 0.573645 0.671775 0.596278 0.478484 0.00147689 0.764743 0.570725 0.00343979 0.75601 ];
bar([PrecisionMaskSC; RecallMaskSC; FMeasureMaskSC]');
title('SegmentationSC');
grid on



bar([FMeasureMaskFT; FMeasureMaskSC]');
grid on;
axis([0 42 0 1]);
methodLabels = {'ST', 'QCUT', 'HDCT', 'RBD', 'GR', 'MNP', 'UFO', 'MC', 'DSR', 'CHM', 'GC', 'LBI', 'PCA', 'DRFI', 'GMR', 'HS', 'LMLC', 'SF', 'FES', 'CB', 'SVO', 'SWD', 'HC', 'RC', 'SEG', 'MSS', 'CA', 'FT', 'AC', 'OBJ', 'BMS', 'COV', 'SS', 'SIM', 'SeR', 'SUN', 'SR', 'GB', 'AIM', 'IT', 'AVG'};
legend('CutFT', 'CutSC');
xticklabel_rotate([1:41],90, methodLabels,'interpreter','none');title('FMeasure');

figure(6);
load res.mat
bar(Q(:,6));
title('FE');
grid on;
xlim([0 42]);
legend('mean');
xticklabel_rotate([1:41],90, methodLabels,'interpreter','none');


==> ResNew/JuddDBPrRocAuc.m <==
clear;
close all;
clc;


%%
figure(1);
hold on;
Threshold = [0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 50 51 52 53 54 55 56 57 58 59 60 61 62 63 64 65 66 67 68 69 70 71 72 73 74 75 76 77 78 79 80 81 82 83 84 85 86 87 88 89 90 91 92 93 94 95 96 97 98 99 100 101 102 103 104 105 106 107 108 109 110 111 112 113 114 115 116 117 118 119 120 121 122 123 124 125 126 127 128 129 130 131 132 133 134 135 136 137 138 139 140 141 142 143 144 145 146 147 148 149 150 151 152 153 154 155 156 157 158 159 160 161 162 163 164 165 166 167 168 169 170 171 172 173 174 175 176 177 178 179 180 181 182 183 184 185 186 187 188 189 190 191 192 193 194 195 196 197 198 199 200 201 202 203 204 205 206 207 208 209 210 211 212 213 214 215 216 217 218 219 220 221 222 223 224 225 226 227 228 229 230 231 232 233 234 235 236 237 238 239 240 241 242 243 244 245 246 247 248 249 250 251 252 253 254 255 ];

Recall_ST = [1 0.996376 0.985381 0.979493 0.974331 0.96883 0.961191 0.953135 0.944936 0.936719 0.932086 0.925917 0.920219 0.91445 0.908515 0.902908 0.898461 0.893395 0.888443 0.884457 0.879063 0.875111 0.869712 0.865948 0.86235 0.85737 0.853839 0.84917 0.846144 0.843352 0.840289 0.837216 0.834387 0.830324 0.827231 0.824511 0.820314 0.81622 0.813007 0.808389 0.806144 0.803484 0.800007 0.795064 0.791322 0.787095 0.783495 0.780096 0.776947 0.774172 0.770126 0.766478 0.762778 0.75924 0.756392 0.752838 0.74888 0.745375 0.742496 0.739104 0.736132 0.733729 0.731245 0.728059 0.725091 0.721811 0.717348 0.712433 0.709143 0.70598 0.702882 0.699475 0.69606 0.692752 0.689825 0.687334 0.68383 0.680885 0.676422 0.673361 0.669683 0.666984 0.663704 0.659598 0.656381 0.65365 0.650487 0.647995 0.644992 0.642039 0.63872 0.636178 0.633594 0.630165 0.627315 0.624737 0.621442 0.618496 0.614577 0.609746 0.605998 0.602137 0.599156 0.596294 0.593361 0.590832 0.588536 0.585271 0.581367 0.57857 0.575264 0.572159 0.569266 0.566268 0.563258 0.560107 0.555483 0.551951 0.548405 0.545496 0.542497 0.538584 0.534096 0.52982 0.526581 0.522173 0.518951 0.516285 0.513544 0.510018 0.507252 0.503254 0.500094 0.497184 0.494694 0.490957 0.487909 0.485057 0.481727 0.4784 0.475443 0.473399 0.470883 0.467862 0.465821 0.463164 0.460091 0.457135 0.45398 0.450595 0.446689 0.441481 0.437476 0.43359 0.42945 0.425614 0.422867 0.420375 0.417472 0.412916 0.409457 0.406373 0.403404 0.399877 0.396034 0.392139 0.388056 0.384063 0.381495 0.378174 0.374854 0.371622 0.367842 0.363576 0.359452 0.356157 0.35264 0.348377 0.344344 0.339954 0.335695 0.331263 0.326313 0.32295 0.319342 0.314236 0.309849 0.30595 0.302073 0.299256 0.295664 0.292473 0.28845 0.284401 0.280983 0.277672 0.273667 0.2696 0.266521 0.262708 0.25921 0.255769 0.251762 0.248168 0.244328 0.240736 0.237426 0.233962 0.229681 0.226605 0.222951 0.218442 0.214575 0.210806 0.206311 0.203246 0.199297 0.195307 0.191424 0.18643 0.181648 0.176281 0.172364 0.167734 0.164035 0.160602 0.156715 0.151981 0.148929 0.145243 0.140664 0.1354 0.131377 0.128228 0.125125 0.121331 0.117434 0.112902 0.108154 0.102534 0.0975871 0.0936904 0.0900705 0.0863707 0.082531 0.0782569 0.0726473 0.0694012 0.0644471 0.0594674 0.0562081 0.0519826 0.0481142 0.0426757 0.0368419 0.0289036 ];
Precision_ST = [0.167637 0.182321 0.199217 0.208007 0.217478 0.226207 0.235249 0.24145 0.246602 0.251951 0.25766 0.263057 0.267498 0.272476 0.277904 0.281477 0.284328 0.28833 0.290837 0.294156 0.296398 0.298567 0.301224 0.304265 0.30626 0.308357 0.31246 0.315009 0.317279 0.320065 0.323308 0.325808 0.328139 0.330559 0.332868 0.335099 0.337368 0.339619 0.34121 0.342666 0.344253 0.346328 0.348379 0.350642 0.352234 0.35393 0.355216 0.356884 0.358188 0.359733 0.361158 0.362725 0.364376 0.365899 0.367632 0.368569 0.369482 0.37103 0.372461 0.37377 0.374957 0.376368 0.377566 0.379058 0.380393 0.38133 0.382008 0.382687 0.383261 0.38401 0.38523 0.386235 0.387894 0.389778 0.390664 0.391892 0.392877 0.393472 0.39407 0.394626 0.395325 0.396271 0.397034 0.397855 0.398764 0.39953 0.400497 0.401594 0.402764 0.403895 0.404923 0.406718 0.407944 0.408677 0.409715 0.410603 0.411948 0.413165 0.414487 0.414634 0.415557 0.415874 0.417153 0.417734 0.418774 0.419748 0.420461 0.420827 0.42091 0.421796 0.422241 0.422932 0.423468 0.424726 0.425716 0.426854 0.42737 0.428635 0.429831 0.430509 0.431371 0.432544 0.433003 0.433337 0.433699 0.433891 0.433815 0.434989 0.436739 0.438028 0.438999 0.440019 0.441627 0.442789 0.444009 0.444181 0.445295 0.446083 0.446925 0.447721 0.448606 0.449654 0.45009 0.450537 0.451481 0.452238 0.453218 0.454147 0.454411 0.455343 0.456729 0.457643 0.457679 0.458176 0.458764 0.45921 0.459911 0.460725 0.461346 0.462749 0.463372 0.463743 0.464264 0.465099 0.465475 0.466336 0.467052 0.46793 0.469235 0.469996 0.470422 0.470953 0.471749 0.47321 0.474241 0.474863 0.475376 0.475974 0.476001 0.476611 0.477061 0.477725 0.478829 0.479673 0.480012 0.47996 0.480081 0.480099 0.481181 0.483089 0.483804 0.484215 0.484724 0.485266 0.486045 0.487732 0.488573 0.489266 0.490577 0.491629 0.492601 0.495387 0.495193 0.496695 0.498978 0.500317 0.501668 0.50215 0.50232 0.50325 0.504276 0.504195 0.504757 0.505871 0.507167 0.506787 0.507243 0.507423 0.507884 0.507958 0.50873 0.510282 0.511616 0.512219 0.512556 0.512589 0.514814 0.514501 0.515921 0.516308 0.514535 0.515287 0.515324 0.516417 0.516328 0.517823 0.515037 0.515994 0.517429 0.518336 0.517852 0.517478 0.517978 0.516701 0.517663 0.518849 0.517408 0.518566 0.517123 0.517745 0.516375 0.519762 0.518864 0.515986 0.515152 0.514075 ];
TPR_ST = [1 0.996376 0.985381 0.979493 0.974331 0.96883 0.961191 0.953135 0.944936 0.936719 0.932086 0.925917 0.920219 0.91445 0.908515 0.902908 0.898461 0.893395 0.888443 0.884457 0.879063 0.875111 0.869712 0.865948 0.86235 0.85737 0.853839 0.84917 0.846144 0.843352 0.840289 0.837216 0.834387 0.830324 0.827231 0.824511 0.820314 0.81622 0.813007 0.808389 0.806144 0.803484 0.800007 0.795064 0.791322 0.787095 0.783495 0.780096 0.776947 0.774172 0.770126 0.766478 0.762778 0.75924 0.756392 0.752838 0.74888 0.745375 0.742496 0.739104 0.736132 0.733729 0.731245 0.728059 0.725091 0.721811 0.717348 0.712433 0.709143 0.70598 0.702882 0.699475 0.69606 0.692752 0.689825 0.687334 0.68383 0.680885 0.676422 0.673361 0.669683 0.666984 0.663704 0.659598 0.656381 0.65365 0.650487 0.647995 0.644992 0.642039 0.63872 0.636178 0.633594 0.630165 0.627315 0.624737 0.621442 0.618496 0.614577 0.609746 0.605998 0.602137 0.599156 0.596294 0.593361 0.590832 0.588536 0.585271 0.581367 0.57857 0.575264 0.572159 0.569266 0.566268 0.563258 0.560107 0.555483 0.551951 0.548405 0.545496 0.542497 0.538584 0.534096 0.52982 0.526581 0.522173 0.518951 0.516285 0.513544 0.510018 0.507252 0.503254 0.500094 0.497184 0.494694 0.490957 0.487909 0.485057 0.481727 0.4784 0.475443 0.473399 0.470883 0.467862 0.465821 0.463164 0.460091 0.457135 0.45398 0.450595 0.446689 0.441481 0.437476 0.43359 0.42945 0.425614 0.422867 0.420375 0.417472 0.412916 0.409457 0.406373 0.403404 0.399877 0.396034 0.392139 0.388056 0.384063 0.381495 0.378174 0.374854 0.371622 0.367842 0.363576 0.359452 0.356157 0.35264 0.348377 0.344344 0.339954 0.335695 0.331263 0.326313 0.32295 0.319342 0.314236 0.309849 0.30595 0.302073 0.299256 0.295664 0.292473 0.28845 0.284401 0.280983 0.277672 0.273667 0.2696 0.266521 0.262708 0.25921 0.255769 0.251762 0.248168 0.244328 0.240736 0.237426 0.233962 0.229681 0.226605 0.222951 0.218442 0.214575 0.210806 0.206311 0.203246 0.199297 0.195307 0.191424 0.18643 0.181648 0.176281 0.172364 0.167734 0.164035 0.160602 0.156715 0.151981 0.148929 0.145243 0.140664 0.1354 0.131377 0.128228 0.125125 0.121331 0.117434 0.112902 0.108154 0.102534 0.0975871 0.0936904 0.0900705 0.0863707 0.082531 0.0782569 0.0726473 0.0694012 0.0644471 0.0594674 0.0562081 0.0519826 0.0481142 0.0426757 0.0368419 0.0289036 ];
FPR_ST = [1 0.933123 0.873792 0.837689 0.803707 0.773176 0.739463 0.713117 0.688085 0.664005 0.64103 0.618843 0.601327 0.584249 0.568545 0.556753 0.544774 0.531414 0.519713 0.508858 0.499194 0.490539 0.480743 0.471312 0.462759 0.453612 0.441629 0.433381 0.425449 0.417098 0.409168 0.402347 0.396122 0.389121 0.38268 0.375942 0.369109 0.362909 0.357734 0.352046 0.347141 0.340681 0.33529 0.329137 0.323962 0.318868 0.314106 0.309228 0.304432 0.300079 0.295733 0.290789 0.28651 0.281962 0.277784 0.27443 0.27105 0.267563 0.263763 0.26022 0.256905 0.253721 0.250514 0.246835 0.243825 0.241142 0.238183 0.235047 0.232565 0.230012 0.227062 0.224292 0.221009 0.218323 0.215544 0.212841 0.210332 0.208412 0.20583 0.203429 0.200637 0.198492 0.19626 0.193655 0.191533 0.189453 0.187116 0.184885 0.182512 0.180027 0.177319 0.1754 0.17329 0.171369 0.169259 0.167476 0.165463 0.16355 0.161312 0.159688 0.157507 0.15573 0.153895 0.152318 0.150518 0.14864 0.14717 0.145402 0.143544 0.142097 0.140874 0.139295 0.137691 0.135941 0.134331 0.13254 0.130764 0.128741 0.127137 0.125907 0.124272 0.122638 0.121104 0.119479 0.118005 0.116653 0.115317 0.113791 0.112551 0.110927 0.109536 0.107883 0.106544 0.105312 0.10391 0.102464 0.101337 0.100027 0.0990011 0.0978647 0.0968842 0.0959683 0.0949821 0.0938409 0.092673 0.0915993 0.0902901 0.0890106 0.0878506 0.0867361 0.0853263 0.0838413 0.0825797 0.0812307 0.0801157 0.0790515 0.0780593 0.0768344 0.0756836 0.0746622 0.0736591 0.0727362 0.0718063 0.0703464 0.0692823 0.0682713 0.0673054 0.066352 0.065426 0.0644459 0.0635597 0.0626491 0.0616093 0.0605211 0.0594572 0.0583355 0.0574373 0.056561 0.0556324 0.0545602 0.0535407 0.0525743 0.0515579 0.0505925 0.0497207 0.0488845 0.0481848 0.0472848 0.0462342 0.0448871 0.0438024 0.0429199 0.042153 0.0411228 0.0401315 0.0381416 0.0371827 0.0363416 0.0353831 0.0344775 0.0335017 0.0325409 0.0318078 0.0310552 0.0302674 0.0294071 0.028539 0.0276807 0.0270373 0.0264168 0.0258287 0.0251987 0.024453 0.0236747 0.0228879 0.0222178 0.0216606 0.0209892 0.0202456 0.0195685 0.0188567 0.0182338 0.0176438 0.0170619 0.0164857 0.015927 0.0154501 0.0148928 0.0143776 0.0139056 0.0133636 0.0125697 0.0121456 0.0116485 0.0111247 0.0106127 0.0102153 0.00986743 0.00936556 0.00889981 0.00855186 0.00822239 0.00777473 0.00732482 0.00688662 0.00648632 0.00614173 0.00579657 0.00539245 0.00502484 0.00470108 0.00441245 0.00408318 0.00373938 0.00330508 0.00242345 ];
plot(Recall_ST, Precision_ST, 'k', 'linewidth', 2);
Recall_QCUT = [1 0.928057 0.898263 0.879488 0.863132 0.846926 0.832669 0.822885 0.813747 0.804611 0.795937 0.788517 0.781702 0.775 0.769186 0.763823 0.758583 0.753005 0.74686 0.741365 0.73633 0.731199 0.726101 0.721489 0.716429 0.711088 0.706334 0.701916 0.697659 0.692891 0.687964 0.683894 0.679462 0.675346 0.670544 0.666157 0.661379 0.657195 0.653008 0.649105 0.645294 0.641498 0.637432 0.633365 0.629543 0.625593 0.622205 0.618898 0.61548 0.612136 0.608391 0.604639 0.600976 0.597662 0.594334 0.591001 0.587421 0.583866 0.580455 0.577313 0.574202 0.571187 0.568081 0.564958 0.561733 0.558583 0.55553 0.552541 0.549025 0.545776 0.542806 0.539508 0.536591 0.533737 0.531046 0.528174 0.525218 0.522334 0.519647 0.516627 0.51365 0.510918 0.508213 0.505323 0.502443 0.499644 0.497076 0.494293 0.491433 0.488499 0.48556 0.482238 0.478688 0.475322 0.472483 0.469205 0.466055 0.463185 0.460432 0.457633 0.45511 0.452516 0.449953 0.44726 0.444455 0.441751 0.439293 0.436314 0.433464 0.430688 0.427514 0.424312 0.421427 0.418481 0.415596 0.412841 0.409726 0.406649 0.403258 0.400266 0.397727 0.394704 0.391964 0.389394 0.386808 0.384351 0.381631 0.379018 0.376369 0.374063 0.371654 0.369296 0.366688 0.364166 0.361745 0.35942 0.357107 0.354652 0.35228 0.349882 0.347415 0.345171 0.342657 0.339792 0.336965 0.334385 0.331563 0.328892 0.32626 0.323709 0.320914 0.317999 0.314996 0.312049 0.308883 0.305833 0.303058 0.299844 0.29726 0.294599 0.29186 0.289456 0.286945 0.284317 0.281637 0.27892 0.275812 0.273009 0.270324 0.267941 0.265484 0.262733 0.259597 0.257092 0.2547 0.252413 0.249821 0.247468 0.245093 0.242635 0.24014 0.237385 0.234391 0.231261 0.228491 0.22585 0.223449 0.220932 0.218249 0.215632 0.213019 0.210399 0.208173 0.205776 0.203091 0.200686 0.198118 0.195623 0.192995 0.19055 0.187883 0.185175 0.182766 0.180406 0.177727 0.175236 0.172673 0.170258 0.16801 0.165444 0.162887 0.160577 0.158347 0.156162 0.153902 0.151524 0.149171 0.147056 0.144813 0.142493 0.139818 0.137169 0.134881 0.132583 0.130097 0.127501 0.124545 0.121983 0.1192 0.116351 0.113307 0.110284 0.107218 0.104252 0.101157 0.0976606 0.0941111 0.0907641 0.087379 0.0840753 0.0805478 0.0770386 0.0735845 0.0698677 0.0661954 0.0628102 0.0595067 0.0556668 0.0515882 0.0472269 0.0421729 0.037063 0.0312635 0.0248455 0.0170848 0.000777891 ];
Precision_QCUT = [0.167637 0.267932 0.292133 0.308196 0.320596 0.330837 0.340429 0.349507 0.356569 0.362681 0.368111 0.373565 0.378992 0.383658 0.387925 0.392176 0.396496 0.400652 0.404803 0.408573 0.412347 0.415902 0.419562 0.42289 0.425539 0.42802 0.430229 0.433 0.435747 0.43796 0.440281 0.4426 0.444409 0.446237 0.447947 0.450044 0.451483 0.452963 0.453952 0.455106 0.456642 0.458221 0.459393 0.460509 0.46188 0.463511 0.465134 0.466538 0.468143 0.469864 0.47127 0.472446 0.473242 0.474291 0.475634 0.477225 0.478434 0.479936 0.481258 0.482598 0.484092 0.485587 0.487029 0.488092 0.489148 0.490111 0.491102 0.492099 0.493037 0.494055 0.49514 0.49642 0.497711 0.499118 0.500123 0.500683 0.501761 0.502824 0.504033 0.505048 0.5059 0.506912 0.50785 0.508894 0.510004 0.511206 0.512643 0.513636 0.514448 0.515434 0.516202 0.516925 0.517537 0.51758 0.518254 0.518641 0.518845 0.519591 0.520246 0.521119 0.52191 0.522645 0.523483 0.524996 0.525763 0.526569 0.527289 0.528138 0.529946 0.531038 0.532223 0.532805 0.533339 0.535028 0.535273 0.535567 0.536212 0.536713 0.537333 0.537531 0.537904 0.538472 0.539336 0.540135 0.540505 0.541258 0.541629 0.542109 0.542813 0.543541 0.544296 0.54456 0.544718 0.544368 0.545095 0.545609 0.546397 0.546987 0.547698 0.548163 0.548746 0.549336 0.549952 0.550747 0.551474 0.55219 0.552832 0.553478 0.55401 0.554637 0.555066 0.555447 0.555784 0.556294 0.556536 0.556953 0.557671 0.558033 0.558601 0.559133 0.559706 0.560355 0.561358 0.562411 0.563076 0.563289 0.563289 0.563913 0.56435 0.56478 0.565126 0.565156 0.565397 0.565713 0.565581 0.566047 0.566508 0.567251 0.567626 0.568394 0.569274 0.57019 0.570595 0.571026 0.571583 0.572156 0.5725 0.572876 0.573089 0.573044 0.572813 0.572732 0.572912 0.573621 0.57384 0.574214 0.574291 0.574526 0.574753 0.575145 0.575299 0.576097 0.576239 0.576535 0.576663 0.576545 0.576826 0.57722 0.5774 0.577548 0.577846 0.578091 0.578578 0.579209 0.579901 0.580687 0.580731 0.581111 0.581594 0.581992 0.582107 0.582264 0.582637 0.583287 0.583541 0.583929 0.583945 0.583734 0.583561 0.582975 0.58337 0.584815 0.585066 0.585683 0.586814 0.586991 0.587571 0.588266 0.589076 0.589232 0.589727 0.590578 0.590783 0.591817 0.592908 0.592874 0.592382 0.593169 0.592818 0.59387 0.593225 0.593257 0.592433 0.591847 0.589279 0.592931 ];
TPR_QCUT = [1 0.928057 0.898263 0.879488 0.863132 0.846926 0.832669 0.822885 0.813747 0.804611 0.795937 0.788517 0.781702 0.775 0.769186 0.763823 0.758583 0.753005 0.74686 0.741365 0.73633 0.731199 0.726101 0.721489 0.716429 0.711088 0.706334 0.701916 0.697659 0.692891 0.687964 0.683894 0.679462 0.675346 0.670544 0.666157 0.661379 0.657195 0.653008 0.649105 0.645294 0.641498 0.637432 0.633365 0.629543 0.625593 0.622205 0.618898 0.61548 0.612136 0.608391 0.604639 0.600976 0.597662 0.594334 0.591001 0.587421 0.583866 0.580455 0.577313 0.574202 0.571187 0.568081 0.564958 0.561733 0.558583 0.55553 0.552541 0.549025 0.545776 0.542806 0.539508 0.536591 0.533737 0.531046 0.528174 0.525218 0.522334 0.519647 0.516627 0.51365 0.510918 0.508213 0.505323 0.502443 0.499644 0.497076 0.494293 0.491433 0.488499 0.48556 0.482238 0.478688 0.475322 0.472483 0.469205 0.466055 0.463185 0.460432 0.457633 0.45511 0.452516 0.449953 0.44726 0.444455 0.441751 0.439293 0.436314 0.433464 0.430688 0.427514 0.424312 0.421427 0.418481 0.415596 0.412841 0.409726 0.406649 0.403258 0.400266 0.397727 0.394704 0.391964 0.389394 0.386808 0.384351 0.381631 0.379018 0.376369 0.374063 0.371654 0.369296 0.366688 0.364166 0.361745 0.35942 0.357107 0.354652 0.35228 0.349882 0.347415 0.345171 0.342657 0.339792 0.336965 0.334385 0.331563 0.328892 0.32626 0.323709 0.320914 0.317999 0.314996 0.312049 0.308883 0.305833 0.303058 0.299844 0.29726 0.294599 0.29186 0.289456 0.286945 0.284317 0.281637 0.27892 0.275812 0.273009 0.270324 0.267941 0.265484 0.262733 0.259597 0.257092 0.2547 0.252413 0.249821 0.247468 0.245093 0.242635 0.24014 0.237385 0.234391 0.231261 0.228491 0.22585 0.223449 0.220932 0.218249 0.215632 0.213019 0.210399 0.208173 0.205776 0.203091 0.200686 0.198118 0.195623 0.192995 0.19055 0.187883 0.185175 0.182766 0.180406 0.177727 0.175236 0.172673 0.170258 0.16801 0.165444 0.162887 0.160577 0.158347 0.156162 0.153902 0.151524 0.149171 0.147056 0.144813 0.142493 0.139818 0.137169 0.134881 0.132583 0.130097 0.127501 0.124545 0.121983 0.1192 0.116351 0.113307 0.110284 0.107218 0.104252 0.101157 0.0976606 0.0941111 0.0907641 0.087379 0.0840753 0.0805478 0.0770386 0.0735845 0.0698677 0.0661954 0.0628102 0.0595067 0.0556668 0.0515882 0.0472269 0.0421729 0.037063 0.0312635 0.0248455 0.0170848 0.000777891 ];
FPR_QCUT = [1 0.527128 0.455356 0.413655 0.3831 0.359038 0.338958 0.32188 0.307747 0.295418 0.284384 0.274384 0.265476 0.257246 0.249786 0.242826 0.23637 0.230409 0.224552 0.219217 0.214084 0.209285 0.204603 0.200067 0.195886 0.192018 0.188391 0.184866 0.181496 0.178293 0.175192 0.172121 0.169195 0.166417 0.163703 0.161018 0.158448 0.155968 0.153637 0.151341 0.149054 0.146789 0.144617 0.142493 0.140385 0.138302 0.136266 0.13427 0.13237 0.130475 0.12871 0.126971 0.125213 0.123498 0.121806 0.120219 0.118629 0.117049 0.115582 0.11414 0.112708 0.111302 0.109964 0.108681 0.107357 0.106058 0.104698 0.103388 0.102089 0.100812 0.0995448 0.0983055 0.0970518 0.0958234 0.0946815 0.0935289 0.0923435 0.0912054 0.0901118 0.089069 0.0880396 0.0870409 0.0860622 0.0851 0.0841135 0.0831528 0.0821967 0.0812206 0.0802993 0.0793449 0.0784315 0.0775199 0.0765955 0.0756988 0.0748236 0.0739152 0.0730371 0.0721223 0.0712479 0.0703079 0.0694406 0.0685573 0.0676999 0.0668557 0.066046 0.0652427 0.0644363 0.0636061 0.0628042 0.0620237 0.0612779 0.0605823 0.0598932 0.0591558 0.0584649 0.0578044 0.0571204 0.0564496 0.0557877 0.0551401 0.0544972 0.0538854 0.0532079 0.0525493 0.0519187 0.051304 0.0506975 0.0501435 0.0495791 0.0490253 0.0484819 0.047937 0.0473828 0.0468505 0.0463074 0.0457435 0.0451891 0.0446436 0.0440983 0.0435817 0.0430444 0.042538 0.0420242 0.0414962 0.0409685 0.0404396 0.0399271 0.0394086 0.0388941 0.0383863 0.0378512 0.0373048 0.0367594 0.0362506 0.0357712 0.0351913 0.0345519 0.0340776 0.033626 0.0331848 0.0327011 0.0321703 0.0316281 0.0311372 0.0306723 0.0302363 0.0298039 0.0293474 0.0289026 0.0285043 0.0280812 0.0276807 0.0272664 0.0268799 0.0264853 0.0260661 0.0256558 0.0252445 0.0248524 0.0244362 0.0240343 0.0236243 0.0232538 0.0228746 0.0225235 0.0221515 0.021794 0.0214554 0.0211142 0.0207665 0.0204507 0.0201142 0.0197652 0.0194273 0.0190877 0.018737 0.0183955 0.0180714 0.0177227 0.0173575 0.0170003 0.0166611 0.0163153 0.0160045 0.0156915 0.0153734 0.0150313 0.0146716 0.0142765 0.0139675 0.0136348 0.0132766 0.012919 0.0125025 0.0120709 0.0117014 0.0113929 0.0111133 0.0108424 0.010554 0.0102774 0.00999831 0.00973703 0.00947589 0.0092086 0.00892401 0.00865085 0.00840509 0.00817456 0.00794349 0.00766475 0.007392 0.00713865 0.00690332 0.00665352 0.0063965 0.00611274 0.0058181 0.00552183 0.00524252 0.0049705 0.00468783 0.00436387 0.00403396 0.00374231 0.00344077 0.00319032 0.00293103 0.00267726 0.00240085 0.00207702 0.00173634 0.0014235 0.00106785 0.000615028 3.16727e-005 ];
plot(Recall_QCUT, Precision_QCUT, 'b', 'linewidth', 2);
Recall_HDCT = [1 0.944442 0.924608 0.909483 0.898372 0.888015 0.878559 0.869165 0.860189 0.852668 0.843714 0.836208 0.82874 0.820927 0.814401 0.808078 0.801099 0.795062 0.78886 0.781986 0.775048 0.768261 0.762721 0.757537 0.75162 0.746339 0.740876 0.735037 0.729397 0.722988 0.71783 0.712696 0.708169 0.703047 0.697922 0.692259 0.686556 0.681556 0.676971 0.67222 0.665816 0.661173 0.656212 0.651776 0.646792 0.641943 0.636704 0.632286 0.626923 0.622737 0.617875 0.612677 0.608609 0.603948 0.599505 0.593965 0.588767 0.584847 0.580066 0.576201 0.57121 0.566997 0.561763 0.557735 0.552856 0.5487 0.544916 0.541133 0.537173 0.532768 0.528441 0.525263 0.521655 0.517512 0.512822 0.507832 0.504418 0.500758 0.497081 0.493955 0.490811 0.48732 0.483817 0.480211 0.47702 0.473608 0.470614 0.465418 0.462767 0.459189 0.456497 0.452285 0.449547 0.446724 0.442617 0.439525 0.436245 0.433687 0.43106 0.427544 0.424876 0.420688 0.418023 0.415374 0.412169 0.409574 0.407657 0.404848 0.401284 0.39972 0.397337 0.39479 0.392701 0.390411 0.387479 0.384922 0.382958 0.380547 0.37786 0.375249 0.373037 0.37066 0.368667 0.365598 0.363619 0.361691 0.360081 0.358093 0.355965 0.353574 0.351258 0.349715 0.348119 0.345958 0.343379 0.341176 0.338673 0.336124 0.334186 0.332207 0.329507 0.327342 0.324813 0.321992 0.319466 0.317421 0.315543 0.312383 0.310522 0.308621 0.307061 0.304945 0.303089 0.301451 0.299354 0.29761 0.295552 0.293424 0.290641 0.289096 0.287127 0.284711 0.282542 0.280871 0.279405 0.277431 0.27539 0.273429 0.271256 0.269213 0.267284 0.265022 0.263201 0.260864 0.258729 0.256906 0.254501 0.252193 0.250491 0.248095 0.246599 0.244576 0.242743 0.241087 0.238564 0.236769 0.234583 0.232692 0.230372 0.228527 0.226427 0.224742 0.223033 0.221272 0.218942 0.216886 0.214512 0.212647 0.210278 0.208144 0.206076 0.203666 0.202068 0.199587 0.196829 0.19469 0.192255 0.189566 0.187711 0.184877 0.182614 0.180426 0.178531 0.175974 0.173845 0.170933 0.168377 0.166315 0.163245 0.160667 0.158096 0.155189 0.152556 0.149691 0.146829 0.143997 0.140785 0.137936 0.135306 0.132247 0.128444 0.125 0.121232 0.11766 0.113633 0.10962 0.104367 0.100342 0.0950694 0.0897825 0.0857129 0.0803671 0.0754425 0.0701935 0.0653666 0.0595383 0.053686 0.0486609 0.0440791 0.039207 0.034262 0.0296336 0.0244281 0.0196153 0.0158801 0.0136003 ];
Precision_HDCT = [0.167637 0.175233 0.182259 0.188197 0.193888 0.199391 0.204434 0.209229 0.213756 0.218268 0.222408 0.226597 0.230713 0.234677 0.238706 0.242217 0.245832 0.249065 0.252542 0.255598 0.258653 0.261878 0.265199 0.268482 0.271355 0.274293 0.277308 0.280273 0.283349 0.286212 0.28884 0.291589 0.294531 0.296989 0.299632 0.30213 0.304617 0.307116 0.309968 0.312137 0.314431 0.316865 0.319375 0.321435 0.32409 0.326289 0.32815 0.330396 0.332489 0.334779 0.336957 0.338927 0.340728 0.342914 0.345188 0.347247 0.349288 0.351521 0.353526 0.355715 0.357611 0.359761 0.361855 0.363752 0.365417 0.367842 0.369753 0.371699 0.373742 0.37532 0.376772 0.378156 0.379862 0.381085 0.382209 0.3836 0.385188 0.386329 0.387638 0.389068 0.39035 0.391728 0.392692 0.393629 0.394886 0.39574 0.396878 0.397751 0.398628 0.399586 0.400688 0.401027 0.402018 0.403111 0.403463 0.404085 0.404813 0.405868 0.406157 0.406511 0.407368 0.408273 0.409197 0.409798 0.410303 0.411395 0.412118 0.41271 0.413649 0.414484 0.415436 0.416195 0.416716 0.41749 0.417703 0.417782 0.418312 0.418233 0.418801 0.419315 0.419796 0.42023 0.421073 0.421165 0.421738 0.421987 0.422569 0.422211 0.422519 0.423445 0.423886 0.424119 0.424601 0.425159 0.425223 0.425323 0.425336 0.426148 0.426063 0.426438 0.426537 0.426534 0.426674 0.427081 0.427603 0.427832 0.428086 0.428635 0.429314 0.43033 0.430616 0.430393 0.430629 0.431111 0.431861 0.433098 0.433795 0.434444 0.434992 0.435551 0.436017 0.438189 0.439153 0.439412 0.440301 0.440607 0.441073 0.441598 0.442404 0.442346 0.442592 0.44334 0.444209 0.445047 0.445428 0.446353 0.446626 0.447243 0.447448 0.448343 0.449506 0.450485 0.451714 0.451788 0.451759 0.451651 0.45193 0.45178 0.452125 0.452573 0.453079 0.454185 0.455298 0.456475 0.45636 0.456454 0.457796 0.457441 0.457542 0.458584 0.459535 0.460156 0.459994 0.460657 0.460712 0.46182 0.462459 0.463003 0.463528 0.463987 0.464139 0.464326 0.464522 0.464653 0.465512 0.464658 0.465079 0.464954 0.465924 0.465812 0.466322 0.467378 0.467564 0.467176 0.468358 0.468145 0.468969 0.471525 0.472583 0.472775 0.473108 0.474825 0.475111 0.476424 0.477107 0.47768 0.478496 0.478701 0.477743 0.478044 0.479151 0.48058 0.48089 0.480779 0.480834 0.480404 0.480126 0.479478 0.480531 0.482683 0.48315 0.485256 0.484206 0.486093 0.485403 0.486578 ];
TPR_HDCT = [1 0.944442 0.924608 0.909483 0.898372 0.888015 0.878559 0.869165 0.860189 0.852668 0.843714 0.836208 0.82874 0.820927 0.814401 0.808078 0.801099 0.795062 0.78886 0.781986 0.775048 0.768261 0.762721 0.757537 0.75162 0.746339 0.740876 0.735037 0.729397 0.722988 0.71783 0.712696 0.708169 0.703047 0.697922 0.692259 0.686556 0.681556 0.676971 0.67222 0.665816 0.661173 0.656212 0.651776 0.646792 0.641943 0.636704 0.632286 0.626923 0.622737 0.617875 0.612677 0.608609 0.603948 0.599505 0.593965 0.588767 0.584847 0.580066 0.576201 0.57121 0.566997 0.561763 0.557735 0.552856 0.5487 0.544916 0.541133 0.537173 0.532768 0.528441 0.525263 0.521655 0.517512 0.512822 0.507832 0.504418 0.500758 0.497081 0.493955 0.490811 0.48732 0.483817 0.480211 0.47702 0.473608 0.470614 0.465418 0.462767 0.459189 0.456497 0.452285 0.449547 0.446724 0.442617 0.439525 0.436245 0.433687 0.43106 0.427544 0.424876 0.420688 0.418023 0.415374 0.412169 0.409574 0.407657 0.404848 0.401284 0.39972 0.397337 0.39479 0.392701 0.390411 0.387479 0.384922 0.382958 0.380547 0.37786 0.375249 0.373037 0.37066 0.368667 0.365598 0.363619 0.361691 0.360081 0.358093 0.355965 0.353574 0.351258 0.349715 0.348119 0.345958 0.343379 0.341176 0.338673 0.336124 0.334186 0.332207 0.329507 0.327342 0.324813 0.321992 0.319466 0.317421 0.315543 0.312383 0.310522 0.308621 0.307061 0.304945 0.303089 0.301451 0.299354 0.29761 0.295552 0.293424 0.290641 0.289096 0.287127 0.284711 0.282542 0.280871 0.279405 0.277431 0.27539 0.273429 0.271256 0.269213 0.267284 0.265022 0.263201 0.260864 0.258729 0.256906 0.254501 0.252193 0.250491 0.248095 0.246599 0.244576 0.242743 0.241087 0.238564 0.236769 0.234583 0.232692 0.230372 0.228527 0.226427 0.224742 0.223033 0.221272 0.218942 0.216886 0.214512 0.212647 0.210278 0.208144 0.206076 0.203666 0.202068 0.199587 0.196829 0.19469 0.192255 0.189566 0.187711 0.184877 0.182614 0.180426 0.178531 0.175974 0.173845 0.170933 0.168377 0.166315 0.163245 0.160667 0.158096 0.155189 0.152556 0.149691 0.146829 0.143997 0.140785 0.137936 0.135306 0.132247 0.128444 0.125 0.121232 0.11766 0.113633 0.10962 0.104367 0.100342 0.0950694 0.0897825 0.0857129 0.0803671 0.0754425 0.0701935 0.0653666 0.0595383 0.053686 0.0486609 0.0440791 0.039207 0.034262 0.0296336 0.0244281 0.0196153 0.0158801 0.0136003 ];
FPR_HDCT = [1 0.870606 0.793834 0.738929 0.69403 0.655524 0.622266 0.592785 0.56583 0.542066 0.520399 0.500585 0.481673 0.464452 0.448259 0.433653 0.419687 0.406874 0.394547 0.383207 0.372463 0.361718 0.351333 0.341726 0.332645 0.324053 0.315647 0.307408 0.299419 0.292005 0.284825 0.278028 0.271329 0.264873 0.258601 0.252507 0.246583 0.240887 0.235259 0.230117 0.224977 0.220045 0.215177 0.210549 0.206002 0.20183 0.19759 0.193332 0.189263 0.185402 0.181589 0.17798 0.174453 0.170875 0.167443 0.163971 0.160653 0.157504 0.154202 0.151204 0.148231 0.145215 0.142291 0.139547 0.136852 0.13431 0.131681 0.129192 0.126822 0.124653 0.122495 0.120456 0.1185 0.11648 0.114564 0.112691 0.110955 0.109201 0.107417 0.105767 0.10419 0.102759 0.101249 0.0997893 0.0982732 0.096821 0.0955112 0.0941261 0.0928727 0.0915545 0.0902958 0.0890241 0.087881 0.0865891 0.0853615 0.0842308 0.0830702 0.082017 0.0810692 0.0801281 0.0790995 0.0780919 0.0771664 0.0762431 0.0753004 0.0743717 0.0734466 0.072528 0.0716384 0.0708267 0.0699357 0.0690875 0.06823 0.0674873 0.0667247 0.0658962 0.0650798 0.06434 0.0636261 0.0629917 0.0622701 0.0615905 0.0608658 0.0602155 0.0595766 0.0588998 0.0582444 0.0576235 0.0569689 0.0564056 0.0557828 0.0551981 0.0546327 0.0540099 0.0534326 0.0529094 0.052361 0.0517769 0.0512477 0.050707 0.050217 0.0497105 0.0491833 0.0485817 0.0480538 0.0474567 0.0469486 0.046453 0.0458597 0.0453455 0.0448039 0.0443915 0.0439351 0.0434375 0.0429707 0.0425032 0.0419758 0.0414424 0.0409589 0.0404357 0.0400117 0.0395708 0.0390071 0.0385515 0.0381223 0.0376798 0.0372456 0.0367759 0.0363286 0.0358714 0.0354408 0.0349866 0.034513 0.0340393 0.0336052 0.0331937 0.0328062 0.0323482 0.0320029 0.0315462 0.0310543 0.0305867 0.0301693 0.029785 0.0293558 0.0289257 0.0284747 0.0280743 0.0276357 0.027209 0.0268637 0.026425 0.0261074 0.025713 0.0252914 0.0249016 0.0244757 0.0239817 0.0235924 0.0231929 0.0228459 0.0224859 0.0221026 0.0216942 0.0213436 0.0209483 0.020585 0.0201072 0.0197049 0.01938 0.0189729 0.0186114 0.0182274 0.0178948 0.0175125 0.0171221 0.0168036 0.0164962 0.016136 0.0158197 0.015469 0.015065 0.0146868 0.0143439 0.0139134 0.0135355 0.0131468 0.0126791 0.01222 0.011844 0.0114292 0.0110585 0.0106522 0.0102245 0.00981714 0.00939126 0.00889587 0.00847568 0.00805837 0.00757518 0.00710668 0.00668824 0.00626227 0.00580828 0.00534982 0.00485273 0.00441882 0.00397328 0.00349678 0.00305399 0.00263887 0.00223376 0.00187115 0.0015424 0.00128736 0.00106208 ];
plot(Recall_HDCT, Precision_HDCT, 'g', 'linewidth', 2);
Recall_RBD = [1 0.91697 0.906648 0.897692 0.890621 0.883888 0.878137 0.872729 0.867421 0.86303 0.858335 0.854259 0.850146 0.846453 0.842792 0.839272 0.835735 0.832567 0.829814 0.827025 0.824 0.82133 0.818701 0.815735 0.812955 0.810434 0.807493 0.804623 0.801892 0.799465 0.796238 0.793929 0.79095 0.788339 0.784955 0.782474 0.780269 0.778082 0.775433 0.773082 0.77089 0.768479 0.766341 0.764498 0.761753 0.75965 0.756665 0.754479 0.75197 0.749806 0.747511 0.745843 0.744123 0.742462 0.740168 0.738506 0.736116 0.733884 0.731699 0.729524 0.727684 0.725745 0.723833 0.722402 0.72049 0.718735 0.716843 0.714914 0.712684 0.710095 0.707728 0.705249 0.703169 0.700511 0.698121 0.696262 0.694199 0.692449 0.690504 0.688872 0.687192 0.68564 0.684118 0.681906 0.679538 0.677606 0.675711 0.67348 0.671632 0.670114 0.668572 0.665964 0.663938 0.661637 0.66013 0.658295 0.656707 0.654536 0.652598 0.650741 0.648982 0.647475 0.645545 0.643704 0.641727 0.640166 0.637933 0.635957 0.634578 0.633267 0.631352 0.629968 0.628501 0.626863 0.625134 0.623341 0.621277 0.619035 0.616947 0.614437 0.612516 0.61058 0.6089 0.606681 0.60493 0.602823 0.600752 0.598118 0.596068 0.593641 0.591279 0.589295 0.585567 0.583381 0.581454 0.579257 0.57746 0.575118 0.573091 0.570245 0.56842 0.566206 0.564236 0.562242 0.560183 0.557905 0.555366 0.552915 0.550096 0.547828 0.544944 0.542191 0.539867 0.538021 0.53555 0.533333 0.530773 0.527939 0.525591 0.52337 0.520251 0.517614 0.514818 0.512619 0.509981 0.50745 0.50501 0.502106 0.49931 0.496708 0.493843 0.490897 0.488124 0.485108 0.48186 0.479382 0.47578 0.471802 0.469334 0.466293 0.462852 0.459481 0.456418 0.452531 0.448901 0.444971 0.441715 0.438335 0.434871 0.431933 0.428236 0.424228 0.420649 0.416472 0.412454 0.408833 0.405138 0.400618 0.396476 0.392385 0.387555 0.383342 0.378594 0.37363 0.369789 0.365038 0.360439 0.355469 0.35146 0.346926 0.343123 0.337639 0.333123 0.328843 0.323939 0.31985 0.315206 0.309819 0.304834 0.299401 0.293864 0.287578 0.281916 0.275953 0.271055 0.265013 0.258849 0.253238 0.247218 0.241977 0.235011 0.227934 0.221597 0.214414 0.206615 0.198866 0.190952 0.183655 0.175571 0.167072 0.158885 0.150349 0.141173 0.131701 0.122809 0.114215 0.104906 0.0953977 0.0858192 0.0761694 0.0659568 0.055496 0.0454545 0.0348864 0.0246006 0.0125835 ];
Precision_RBD = [0.167637 0.273804 0.284596 0.29144 0.296831 0.301145 0.304545 0.307668 0.310396 0.31272 0.31495 0.317171 0.319183 0.321119 0.32272 0.324396 0.325924 0.327463 0.329065 0.330579 0.332072 0.333509 0.335037 0.336543 0.33791 0.339427 0.341031 0.342362 0.343783 0.34526 0.346524 0.348021 0.349369 0.350583 0.351809 0.353131 0.354287 0.355615 0.35684 0.358122 0.359383 0.360702 0.361762 0.363005 0.364024 0.365194 0.366302 0.367322 0.368338 0.369324 0.370399 0.371464 0.372695 0.373742 0.374678 0.375729 0.37654 0.377548 0.378446 0.379358 0.380253 0.381143 0.382018 0.382856 0.383576 0.384285 0.385106 0.385828 0.386609 0.387263 0.387854 0.388451 0.389158 0.389739 0.390334 0.390909 0.39154 0.392217 0.392761 0.393358 0.393962 0.394659 0.395219 0.395827 0.396344 0.396788 0.397376 0.397951 0.398466 0.399098 0.399701 0.400159 0.400829 0.401386 0.401866 0.402475 0.402904 0.403573 0.403962 0.404447 0.404944 0.405605 0.406082 0.406532 0.406987 0.407561 0.408096 0.408621 0.409245 0.409935 0.410535 0.411126 0.41165 0.412302 0.412873 0.413407 0.413897 0.414562 0.415044 0.41573 0.416252 0.416771 0.417108 0.417672 0.418343 0.418964 0.419556 0.419956 0.420323 0.420894 0.421468 0.422201 0.422468 0.423051 0.423679 0.42422 0.424656 0.425284 0.426124 0.426617 0.427194 0.42754 0.4281 0.428744 0.429425 0.430132 0.4308 0.431424 0.432022 0.43275 0.433303 0.434039 0.434692 0.435351 0.436285 0.436885 0.437158 0.437737 0.43864 0.439368 0.439803 0.440465 0.441447 0.441974 0.4427 0.443035 0.4436 0.444212 0.445005 0.445769 0.446708 0.447438 0.448088 0.448701 0.449246 0.449964 0.450452 0.450915 0.451396 0.452213 0.45273 0.453626 0.454329 0.454804 0.455318 0.455828 0.456549 0.457138 0.45778 0.458631 0.459611 0.460021 0.460843 0.461611 0.462186 0.463297 0.463851 0.464629 0.465152 0.465826 0.466274 0.466951 0.467571 0.468383 0.46952 0.470167 0.470879 0.471759 0.472748 0.473357 0.474376 0.475385 0.475547 0.476945 0.478044 0.479615 0.480599 0.482281 0.482807 0.483374 0.484679 0.485827 0.48678 0.488872 0.489883 0.491121 0.49274 0.494035 0.495158 0.496366 0.498392 0.499548 0.501584 0.502449 0.503962 0.505072 0.507227 0.509505 0.511455 0.512571 0.512781 0.514718 0.515227 0.515279 0.515095 0.515154 0.517 0.518659 0.518869 0.518154 0.516171 0.516913 0.518708 0.522526 0.528352 0.529107 ];
TPR_RBD = [1 0.91697 0.906648 0.897692 0.890621 0.883888 0.878137 0.872729 0.867421 0.86303 0.858335 0.854259 0.850146 0.846453 0.842792 0.839272 0.835735 0.832567 0.829814 0.827025 0.824 0.82133 0.818701 0.815735 0.812955 0.810434 0.807493 0.804623 0.801892 0.799465 0.796238 0.793929 0.79095 0.788339 0.784955 0.782474 0.780269 0.778082 0.775433 0.773082 0.77089 0.768479 0.766341 0.764498 0.761753 0.75965 0.756665 0.754479 0.75197 0.749806 0.747511 0.745843 0.744123 0.742462 0.740168 0.738506 0.736116 0.733884 0.731699 0.729524 0.727684 0.725745 0.723833 0.722402 0.72049 0.718735 0.716843 0.714914 0.712684 0.710095 0.707728 0.705249 0.703169 0.700511 0.698121 0.696262 0.694199 0.692449 0.690504 0.688872 0.687192 0.68564 0.684118 0.681906 0.679538 0.677606 0.675711 0.67348 0.671632 0.670114 0.668572 0.665964 0.663938 0.661637 0.66013 0.658295 0.656707 0.654536 0.652598 0.650741 0.648982 0.647475 0.645545 0.643704 0.641727 0.640166 0.637933 0.635957 0.634578 0.633267 0.631352 0.629968 0.628501 0.626863 0.625134 0.623341 0.621277 0.619035 0.616947 0.614437 0.612516 0.61058 0.6089 0.606681 0.60493 0.602823 0.600752 0.598118 0.596068 0.593641 0.591279 0.589295 0.585567 0.583381 0.581454 0.579257 0.57746 0.575118 0.573091 0.570245 0.56842 0.566206 0.564236 0.562242 0.560183 0.557905 0.555366 0.552915 0.550096 0.547828 0.544944 0.542191 0.539867 0.538021 0.53555 0.533333 0.530773 0.527939 0.525591 0.52337 0.520251 0.517614 0.514818 0.512619 0.509981 0.50745 0.50501 0.502106 0.49931 0.496708 0.493843 0.490897 0.488124 0.485108 0.48186 0.479382 0.47578 0.471802 0.469334 0.466293 0.462852 0.459481 0.456418 0.452531 0.448901 0.444971 0.441715 0.438335 0.434871 0.431933 0.428236 0.424228 0.420649 0.416472 0.412454 0.408833 0.405138 0.400618 0.396476 0.392385 0.387555 0.383342 0.378594 0.37363 0.369789 0.365038 0.360439 0.355469 0.35146 0.346926 0.343123 0.337639 0.333123 0.328843 0.323939 0.31985 0.315206 0.309819 0.304834 0.299401 0.293864 0.287578 0.281916 0.275953 0.271055 0.265013 0.258849 0.253238 0.247218 0.241977 0.235011 0.227934 0.221597 0.214414 0.206615 0.198866 0.190952 0.183655 0.175571 0.167072 0.158885 0.150349 0.141173 0.131701 0.122809 0.114215 0.104906 0.0953977 0.0858192 0.0761694 0.0659568 0.055496 0.0454545 0.0348864 0.0246006 0.0125835 ];
FPR_RBD = [1 0.491928 0.449922 0.425899 0.408686 0.395538 0.384585 0.375174 0.366947 0.359751 0.353162 0.347184 0.341653 0.336568 0.331929 0.327421 0.323094 0.31892 0.314823 0.311008 0.307212 0.303438 0.299767 0.296152 0.292701 0.289231 0.285837 0.282643 0.279391 0.276218 0.273214 0.270263 0.267343 0.264448 0.26175 0.25911 0.256642 0.25409 0.251635 0.249178 0.246848 0.244425 0.242231 0.240061 0.238012 0.23598 0.233939 0.231869 0.229945 0.228111 0.226208 0.224422 0.222571 0.220839 0.219091 0.217409 0.215759 0.214069 0.212534 0.210956 0.209421 0.207857 0.206291 0.20481 0.203369 0.201962 0.200519 0.199151 0.197739 0.19641 0.195125 0.193828 0.192554 0.191253 0.189987 0.188713 0.187503 0.186277 0.185112 0.183884 0.182685 0.181491 0.180283 0.179112 0.177945 0.176835 0.175783 0.174697 0.173594 0.172535 0.171426 0.170288 0.169251 0.168143 0.167115 0.166034 0.164935 0.163873 0.162813 0.161736 0.16069 0.159603 0.158579 0.157522 0.156522 0.155483 0.15449 0.153484 0.152509 0.151492 0.150481 0.1495 0.148493 0.147458 0.146468 0.145488 0.144549 0.143482 0.142487 0.141426 0.140488 0.1395 0.138548 0.13759 0.136628 0.135676 0.134741 0.133838 0.132874 0.131926 0.130935 0.129951 0.128989 0.128053 0.127054 0.126076 0.125106 0.124092 0.123109 0.122146 0.121177 0.12015 0.119186 0.118204 0.117244 0.11629 0.115331 0.114378 0.113374 0.112368 0.111412 0.110433 0.109497 0.108566 0.107595 0.106649 0.105701 0.104771 0.103799 0.102896 0.101952 0.101031 0.100124 0.0992193 0.098254 0.0973878 0.0964466 0.0955108 0.0946169 0.0937077 0.092738 0.091912 0.0909876 0.0900256 0.0891113 0.0881634 0.0872281 0.0862411 0.0853242 0.0843839 0.0833756 0.0823676 0.081378 0.080401 0.0794783 0.0784932 0.0775263 0.0765549 0.0755761 0.074541 0.0735219 0.0725205 0.0715206 0.0705108 0.0695496 0.0684686 0.0674702 0.0665127 0.0654441 0.0644281 0.0633707 0.0623177 0.061263 0.0601348 0.0591119 0.0580849 0.0569916 0.0559177 0.0548432 0.0537671 0.0526921 0.0516076 0.0505504 0.0493935 0.0483116 0.0471869 0.0461498 0.0450059 0.0439382 0.042876 0.0417866 0.0406473 0.0395752 0.0384497 0.0373522 0.0362119 0.0350492 0.0339719 0.0328237 0.0316051 0.0304578 0.0293477 0.0281825 0.0270262 0.0258319 0.024636 0.0234506 0.0222564 0.0210563 0.0198213 0.0186698 0.0174539 0.0162637 0.0150462 0.0138618 0.0126991 0.0114457 0.0101658 0.0088489 0.0075852 0.00635232 0.00506633 0.00379982 0.00263544 0.00157492 0.000650034 ];
plot(Recall_RBD, Precision_RBD, 'r', 'linewidth', 2);
Recall_GR = [1 0.990466 0.989763 0.988445 0.98705 0.985214 0.984452 0.983657 0.982788 0.981523 0.98009 0.978625 0.976179 0.974541 0.972452 0.970631 0.968681 0.966525 0.96447 0.961929 0.959416 0.956498 0.953051 0.949704 0.946809 0.942907 0.940018 0.936878 0.932998 0.929392 0.925874 0.922696 0.918269 0.914819 0.912148 0.907951 0.90427 0.900625 0.895002 0.890036 0.885842 0.882823 0.878572 0.874294 0.870417 0.866276 0.862944 0.858885 0.855033 0.849166 0.845209 0.840844 0.836459 0.830428 0.825939 0.820347 0.815178 0.808822 0.803508 0.798078 0.792691 0.787504 0.781854 0.776475 0.770631 0.766901 0.762128 0.756418 0.752214 0.74899 0.744668 0.738862 0.733424 0.728675 0.724207 0.719943 0.714073 0.708063 0.704546 0.699582 0.695189 0.688993 0.684436 0.680607 0.675973 0.670322 0.666663 0.661192 0.654514 0.649991 0.645116 0.640425 0.634115 0.629568 0.624202 0.618756 0.612794 0.607937 0.60214 0.597607 0.592706 0.58768 0.583538 0.57875 0.575043 0.569918 0.566252 0.560896 0.556123 0.551354 0.547774 0.543035 0.53802 0.533952 0.526726 0.522379 0.51796 0.512021 0.504942 0.499802 0.492387 0.487449 0.482992 0.479939 0.475813 0.471308 0.465164 0.461712 0.456583 0.452329 0.448803 0.44353 0.438872 0.436038 0.43266 0.428886 0.42566 0.422349 0.418534 0.413316 0.410311 0.406834 0.402529 0.398851 0.39311 0.390137 0.385768 0.38109 0.377342 0.373306 0.367463 0.362707 0.359433 0.35558 0.351542 0.346778 0.342855 0.338415 0.333896 0.330213 0.326941 0.324125 0.320815 0.316322 0.313599 0.308997 0.305187 0.301929 0.2993 0.296627 0.292292 0.289931 0.286375 0.283756 0.280314 0.276495 0.273406 0.270646 0.268019 0.263549 0.261269 0.258087 0.25594 0.253089 0.250284 0.247309 0.243988 0.241387 0.238101 0.234728 0.231998 0.229603 0.226478 0.223333 0.219303 0.215533 0.213406 0.210483 0.208575 0.205983 0.203475 0.199519 0.196853 0.194104 0.192081 0.190059 0.18778 0.184922 0.182644 0.179729 0.177445 0.172824 0.169461 0.166964 0.163981 0.161251 0.158351 0.155112 0.151935 0.149739 0.146458 0.143442 0.141279 0.138937 0.134943 0.132129 0.130139 0.1271 0.12519 0.122582 0.120059 0.117079 0.114558 0.111377 0.109163 0.107124 0.104888 0.101466 0.0988244 0.0955228 0.0921904 0.0899256 0.0870355 0.0841771 0.0803548 0.0759221 0.073319 0.0702068 0.0673731 0.0640097 0.0603513 0.0570451 0.0529754 0.0481527 0.042421 0.0346736 ];
Precision_GR = [0.167637 0.174692 0.176035 0.177741 0.180416 0.182596 0.184424 0.186253 0.188213 0.190197 0.192264 0.194832 0.197832 0.20061 0.203203 0.205515 0.208166 0.210881 0.213433 0.215841 0.218433 0.221181 0.223693 0.225617 0.227817 0.230579 0.233361 0.235727 0.237666 0.239591 0.241257 0.243207 0.245026 0.246939 0.248667 0.250271 0.252271 0.254348 0.25597 0.257704 0.259598 0.261647 0.263088 0.26478 0.266843 0.269057 0.2711 0.273085 0.275274 0.27697 0.279979 0.282989 0.285233 0.287104 0.289638 0.292055 0.294384 0.296165 0.298023 0.300141 0.30181 0.303941 0.305767 0.307628 0.309618 0.311721 0.313751 0.315209 0.317429 0.319571 0.32149 0.322976 0.324939 0.326162 0.327925 0.329798 0.33156 0.332708 0.334645 0.336552 0.338445 0.340322 0.341901 0.344391 0.346008 0.346935 0.348219 0.349615 0.351249 0.352608 0.354141 0.355887 0.358105 0.359212 0.360563 0.360809 0.361539 0.362952 0.363858 0.365773 0.368182 0.370282 0.372279 0.374425 0.376143 0.37821 0.379706 0.381477 0.382888 0.383894 0.38542 0.386461 0.38827 0.389052 0.389765 0.392326 0.393618 0.394448 0.395632 0.396685 0.396813 0.39833 0.399426 0.399481 0.400304 0.400801 0.400726 0.402023 0.402406 0.403964 0.405022 0.405517 0.406386 0.408236 0.409919 0.411674 0.412224 0.413899 0.417166 0.418731 0.420069 0.420667 0.421074 0.42196 0.422899 0.425242 0.426004 0.426489 0.42812 0.428816 0.428745 0.429038 0.429783 0.429766 0.430113 0.430201 0.429111 0.429162 0.429677 0.43014 0.430105 0.431976 0.431976 0.432181 0.432564 0.433912 0.434515 0.435482 0.436575 0.437645 0.436973 0.437455 0.437766 0.439133 0.440013 0.439513 0.441537 0.44378 0.445041 0.444976 0.44594 0.447611 0.449242 0.449897 0.451114 0.45138 0.450811 0.45076 0.451463 0.452348 0.452136 0.453758 0.452378 0.452502 0.453861 0.453761 0.455688 0.45548 0.45595 0.456995 0.458596 0.459365 0.460679 0.461711 0.460594 0.461798 0.462925 0.462775 0.463762 0.464339 0.46614 0.466136 0.46683 0.467046 0.467004 0.467511 0.467625 0.467591 0.466901 0.46754 0.468074 0.466693 0.467479 0.467038 0.467085 0.467057 0.467179 0.468392 0.469539 0.46878 0.468326 0.464871 0.46405 0.463831 0.464389 0.464371 0.465063 0.464581 0.464783 0.464373 0.464028 0.464224 0.463856 0.464255 0.464803 0.463843 0.463855 0.46335 0.463119 0.461836 0.460823 0.461625 0.461701 0.461996 0.461523 0.462042 ];
TPR_GR = [1 0.990466 0.989763 0.988445 0.98705 0.985214 0.984452 0.983657 0.982788 0.981523 0.98009 0.978625 0.976179 0.974541 0.972452 0.970631 0.968681 0.966525 0.96447 0.961929 0.959416 0.956498 0.953051 0.949704 0.946809 0.942907 0.940018 0.936878 0.932998 0.929392 0.925874 0.922696 0.918269 0.914819 0.912148 0.907951 0.90427 0.900625 0.895002 0.890036 0.885842 0.882823 0.878572 0.874294 0.870417 0.866276 0.862944 0.858885 0.855033 0.849166 0.845209 0.840844 0.836459 0.830428 0.825939 0.820347 0.815178 0.808822 0.803508 0.798078 0.792691 0.787504 0.781854 0.776475 0.770631 0.766901 0.762128 0.756418 0.752214 0.74899 0.744668 0.738862 0.733424 0.728675 0.724207 0.719943 0.714073 0.708063 0.704546 0.699582 0.695189 0.688993 0.684436 0.680607 0.675973 0.670322 0.666663 0.661192 0.654514 0.649991 0.645116 0.640425 0.634115 0.629568 0.624202 0.618756 0.612794 0.607937 0.60214 0.597607 0.592706 0.58768 0.583538 0.57875 0.575043 0.569918 0.566252 0.560896 0.556123 0.551354 0.547774 0.543035 0.53802 0.533952 0.526726 0.522379 0.51796 0.512021 0.504942 0.499802 0.492387 0.487449 0.482992 0.479939 0.475813 0.471308 0.465164 0.461712 0.456583 0.452329 0.448803 0.44353 0.438872 0.436038 0.43266 0.428886 0.42566 0.422349 0.418534 0.413316 0.410311 0.406834 0.402529 0.398851 0.39311 0.390137 0.385768 0.38109 0.377342 0.373306 0.367463 0.362707 0.359433 0.35558 0.351542 0.346778 0.342855 0.338415 0.333896 0.330213 0.326941 0.324125 0.320815 0.316322 0.313599 0.308997 0.305187 0.301929 0.2993 0.296627 0.292292 0.289931 0.286375 0.283756 0.280314 0.276495 0.273406 0.270646 0.268019 0.263549 0.261269 0.258087 0.25594 0.253089 0.250284 0.247309 0.243988 0.241387 0.238101 0.234728 0.231998 0.229603 0.226478 0.223333 0.219303 0.215533 0.213406 0.210483 0.208575 0.205983 0.203475 0.199519 0.196853 0.194104 0.192081 0.190059 0.18778 0.184922 0.182644 0.179729 0.177445 0.172824 0.169461 0.166964 0.163981 0.161251 0.158351 0.155112 0.151935 0.149739 0.146458 0.143442 0.141279 0.138937 0.134943 0.132129 0.130139 0.1271 0.12519 0.122582 0.120059 0.117079 0.114558 0.111377 0.109163 0.107124 0.104888 0.101466 0.0988244 0.0955228 0.0921904 0.0899256 0.0870355 0.0841771 0.0803548 0.0759221 0.073319 0.0702068 0.0673731 0.0640097 0.0603513 0.0570451 0.0529754 0.0481527 0.042421 0.0346736 ];
FPR_GR = [1 0.981114 0.969402 0.957233 0.944975 0.933304 0.922062 0.911329 0.900556 0.889276 0.878129 0.86674 0.854976 0.843163 0.831499 0.820253 0.809125 0.798028 0.787349 0.777139 0.766752 0.756764 0.746852 0.737195 0.727469 0.717992 0.708626 0.699511 0.690619 0.682375 0.674083 0.665534 0.657289 0.649072 0.641029 0.633243 0.625373 0.617397 0.609453 0.601439 0.593534 0.585622 0.577607 0.569693 0.561612 0.553773 0.546277 0.538423 0.530792 0.523561 0.515971 0.50842 0.501121 0.493611 0.486108 0.478511 0.471091 0.463877 0.456928 0.449692 0.443075 0.436135 0.429982 0.42414 0.417764 0.411691 0.405643 0.400159 0.394306 0.38837 0.382419 0.377362 0.371792 0.36658 0.361142 0.355947 0.350459 0.345392 0.340339 0.335147 0.330246 0.325274 0.320764 0.315992 0.311405 0.306961 0.302377 0.297652 0.293096 0.288732 0.284161 0.279542 0.275421 0.27145 0.267335 0.263333 0.259551 0.255657 0.25166 0.2475 0.243726 0.239728 0.235756 0.231896 0.228124 0.224398 0.220981 0.217465 0.213792 0.210632 0.207255 0.204129 0.200962 0.198027 0.194824 0.191891 0.18872 0.185468 0.182538 0.179604 0.176813 0.174067 0.171398 0.168746 0.165856 0.163202 0.160511 0.157937 0.155145 0.152574 0.150144 0.147654 0.145381 0.142821 0.140352 0.138164 0.135814 0.133364 0.131004 0.128489 0.126115 0.12396 0.121803 0.119617 0.117672 0.115564 0.113385 0.111292 0.109335 0.107368 0.105533 0.103884 0.102194 0.100162 0.0985674 0.0968623 0.0953389 0.0938724 0.0921783 0.0903347 0.0886596 0.087103 0.0856174 0.0840512 0.0826227 0.0810879 0.0798251 0.0781478 0.0766647 0.0751395 0.0737547 0.0725427 0.071056 0.0695925 0.0681147 0.0668773 0.0654036 0.064105 0.0627556 0.0614496 0.0603977 0.0589609 0.0575886 0.0564144 0.0553634 0.0541884 0.0531123 0.0522094 0.0512212 0.0502032 0.0493239 0.0483892 0.0473576 0.0464938 0.0454086 0.044346 0.0433295 0.0424114 0.0414938 0.0404983 0.0394928 0.0386604 0.0378997 0.0370485 0.0362516 0.0354734 0.0347867 0.034058 0.0333309 0.0325596 0.031856 0.031248 0.0305771 0.0300168 0.0293545 0.0287296 0.0279609 0.0273479 0.0267262 0.0260868 0.0255106 0.0249358 0.0244238 0.0236682 0.0230627 0.0224351 0.0218871 0.0212201 0.0206237 0.0200241 0.0194602 0.018814 0.0182288 0.0175872 0.0169152 0.0163336 0.015901 0.015342 0.0147999 0.0142073 0.0136385 0.0130111 0.0124458 0.0118275 0.0111842 0.0104858 0.00975748 0.00902335 0.00842279 0.00772578 0.0071115 0.00634198 0.00561173 0.00477685 0.00377969 0.00290606 ];
plot(Recall_GR, Precision_GR, 'c', 'linewidth', 2);
Recall_MNP = [1 0.998432 0.996812 0.994344 0.991415 0.988288 0.9851 0.981739 0.978422 0.975205 0.971996 0.968702 0.965198 0.961584 0.957904 0.954133 0.950282 0.946286 0.942178 0.938113 0.933859 0.929571 0.925352 0.921056 0.916753 0.91236 0.907972 0.903795 0.899475 0.895219 0.890898 0.886599 0.882325 0.878146 0.873777 0.869422 0.865099 0.860671 0.856165 0.851686 0.847174 0.842664 0.838111 0.833523 0.829286 0.824671 0.82004 0.815403 0.810678 0.806009 0.801198 0.79633 0.791452 0.78659 0.78171 0.776839 0.772058 0.767157 0.762155 0.757193 0.752116 0.746972 0.741762 0.736522 0.731157 0.726474 0.72115 0.715752 0.7103 0.704841 0.699403 0.693976 0.688665 0.683243 0.677847 0.672502 0.667108 0.661744 0.656518 0.651097 0.645675 0.64043 0.635031 0.629641 0.624288 0.618885 0.613486 0.608069 0.602666 0.597285 0.591921 0.586474 0.581105 0.57564 0.570172 0.564741 0.559273 0.554007 0.548537 0.54303 0.537583 0.532079 0.526535 0.521016 0.515523 0.510109 0.504667 0.49941 0.493967 0.488539 0.483094 0.477662 0.472237 0.466969 0.461547 0.456088 0.450796 0.44545 0.44007 0.43476 0.429484 0.424263 0.419085 0.413943 0.408813 0.403742 0.39866 0.393637 0.38953 0.385282 0.380411 0.375583 0.370825 0.366104 0.361441 0.356817 0.352294 0.347773 0.343267 0.338836 0.334422 0.330127 0.325829 0.321585 0.317501 0.313369 0.309253 0.305187 0.301225 0.297287 0.293502 0.289688 0.28589 0.282145 0.278437 0.274793 0.271205 0.26767 0.264127 0.260648 0.257343 0.253951 0.250612 0.247312 0.244062 0.24091 0.237752 0.234628 0.231537 0.228457 0.225439 0.222473 0.219522 0.216614 0.21369 0.210842 0.208115 0.205281 0.202482 0.19971 0.196992 0.194216 0.191468 0.188711 0.185967 0.183276 0.180616 0.177971 0.175358 0.172755 0.170126 0.167535 0.165332 0.162762 0.160226 0.157709 0.155202 0.152738 0.150269 0.147819 0.145383 0.143023 0.140595 0.138212 0.135818 0.133445 0.131078 0.128782 0.126518 0.124176 0.121898 0.11957 0.117288 0.115043 0.112984 0.110786 0.108599 0.106427 0.10431 0.102175 0.100041 0.0979341 0.0957861 0.0936827 0.0917219 0.0896692 0.0876509 0.085656 0.0836814 0.0817318 0.0797988 0.0779225 0.0760012 0.0740452 0.0721342 0.0702916 0.0683463 0.0664556 0.0645447 0.0626037 0.0608112 0.0589028 0.0571024 0.0553262 0.0534791 0.0516783 0.0498984 0.0478586 0.045928 0.0438714 0.0415029 0.039344 0.0370536 0.0345268 0.0318897 0.0262478 ];
Precision_MNP = [0.167637 0.172007 0.175295 0.178517 0.181763 0.185076 0.188543 0.191941 0.195141 0.198257 0.201245 0.204171 0.206963 0.209626 0.212149 0.214532 0.21691 0.219216 0.22149 0.223637 0.225799 0.227888 0.229844 0.231825 0.233736 0.235603 0.237459 0.239259 0.241081 0.242879 0.244644 0.246397 0.248118 0.249735 0.251437 0.253127 0.254785 0.256419 0.258014 0.259577 0.26114 0.26271 0.264265 0.2658 0.267172 0.268694 0.270202 0.27169 0.273176 0.274561 0.276007 0.277421 0.278817 0.280201 0.281562 0.282917 0.284241 0.285556 0.286834 0.288094 0.289344 0.290595 0.29183 0.293058 0.294275 0.295268 0.296471 0.29766 0.298838 0.300011 0.301173 0.302333 0.303475 0.304619 0.305751 0.306886 0.308019 0.309149 0.310251 0.311359 0.312481 0.313522 0.314612 0.315704 0.316806 0.317894 0.318989 0.320065 0.321154 0.322228 0.323286 0.324339 0.325357 0.326372 0.327391 0.328414 0.329425 0.330398 0.3314 0.332397 0.333357 0.33432 0.335264 0.33622 0.33717 0.338096 0.339021 0.339917 0.340827 0.341724 0.342601 0.343473 0.344341 0.345154 0.345998 0.346839 0.347649 0.348459 0.349249 0.350033 0.350828 0.351617 0.352412 0.353193 0.353968 0.354726 0.35548 0.356225 0.356825 0.357461 0.35819 0.358901 0.359607 0.360302 0.360989 0.361677 0.362366 0.36303 0.363689 0.364337 0.364987 0.365622 0.366256 0.366899 0.367494 0.368124 0.368731 0.369341 0.369939 0.370549 0.371116 0.371701 0.37227 0.372865 0.373455 0.374054 0.374651 0.375223 0.375796 0.376379 0.376935 0.377495 0.378062 0.378642 0.379227 0.379802 0.380401 0.380985 0.381579 0.38219 0.382807 0.383434 0.384064 0.384705 0.38536 0.386004 0.386655 0.387337 0.388004 0.388732 0.38942 0.390098 0.39079 0.391485 0.392181 0.392863 0.393544 0.394221 0.394943 0.39565 0.396356 0.397071 0.397681 0.398384 0.399099 0.399834 0.400535 0.401275 0.40197 0.402674 0.403393 0.404114 0.404843 0.405565 0.406271 0.406984 0.407687 0.408394 0.409094 0.409811 0.410557 0.411309 0.412053 0.412796 0.41348 0.414236 0.415003 0.415785 0.416565 0.417366 0.418146 0.418907 0.419725 0.420548 0.421365 0.422249 0.423075 0.423904 0.424814 0.425667 0.426679 0.427592 0.428552 0.429595 0.430555 0.431453 0.432455 0.433416 0.434413 0.435392 0.436311 0.437346 0.438311 0.439292 0.440364 0.44138 0.442462 0.443746 0.444752 0.445789 0.447097 0.4481 0.449246 0.450648 0.451348 0.4511 ];
TPR_MNP = [1 0.998432 0.996812 0.994344 0.991415 0.988288 0.9851 0.981739 0.978422 0.975205 0.971996 0.968702 0.965198 0.961584 0.957904 0.954133 0.950282 0.946286 0.942178 0.938113 0.933859 0.929571 0.925352 0.921056 0.916753 0.91236 0.907972 0.903795 0.899475 0.895219 0.890898 0.886599 0.882325 0.878146 0.873777 0.869422 0.865099 0.860671 0.856165 0.851686 0.847174 0.842664 0.838111 0.833523 0.829286 0.824671 0.82004 0.815403 0.810678 0.806009 0.801198 0.79633 0.791452 0.78659 0.78171 0.776839 0.772058 0.767157 0.762155 0.757193 0.752116 0.746972 0.741762 0.736522 0.731157 0.726474 0.72115 0.715752 0.7103 0.704841 0.699403 0.693976 0.688665 0.683243 0.677847 0.672502 0.667108 0.661744 0.656518 0.651097 0.645675 0.64043 0.635031 0.629641 0.624288 0.618885 0.613486 0.608069 0.602666 0.597285 0.591921 0.586474 0.581105 0.57564 0.570172 0.564741 0.559273 0.554007 0.548537 0.54303 0.537583 0.532079 0.526535 0.521016 0.515523 0.510109 0.504667 0.49941 0.493967 0.488539 0.483094 0.477662 0.472237 0.466969 0.461547 0.456088 0.450796 0.44545 0.44007 0.43476 0.429484 0.424263 0.419085 0.413943 0.408813 0.403742 0.39866 0.393637 0.38953 0.385282 0.380411 0.375583 0.370825 0.366104 0.361441 0.356817 0.352294 0.347773 0.343267 0.338836 0.334422 0.330127 0.325829 0.321585 0.317501 0.313369 0.309253 0.305187 0.301225 0.297287 0.293502 0.289688 0.28589 0.282145 0.278437 0.274793 0.271205 0.26767 0.264127 0.260648 0.257343 0.253951 0.250612 0.247312 0.244062 0.24091 0.237752 0.234628 0.231537 0.228457 0.225439 0.222473 0.219522 0.216614 0.21369 0.210842 0.208115 0.205281 0.202482 0.19971 0.196992 0.194216 0.191468 0.188711 0.185967 0.183276 0.180616 0.177971 0.175358 0.172755 0.170126 0.167535 0.165332 0.162762 0.160226 0.157709 0.155202 0.152738 0.150269 0.147819 0.145383 0.143023 0.140595 0.138212 0.135818 0.133445 0.131078 0.128782 0.126518 0.124176 0.121898 0.11957 0.117288 0.115043 0.112984 0.110786 0.108599 0.106427 0.10431 0.102175 0.100041 0.0979341 0.0957861 0.0936827 0.0917219 0.0896692 0.0876509 0.085656 0.0836814 0.0817318 0.0797988 0.0779225 0.0760012 0.0740452 0.0721342 0.0702916 0.0683463 0.0664556 0.0645447 0.0626037 0.0608112 0.0589028 0.0571024 0.0553262 0.0534791 0.0516783 0.0498984 0.0478586 0.045928 0.0438714 0.0415029 0.039344 0.0370536 0.0345268 0.0318897 0.0262478 ];
FPR_MNP = [1 0.97187 0.950988 0.929268 0.906978 0.884411 0.861954 0.840591 0.820857 0.802306 0.784856 0.768205 0.752424 0.737451 0.723374 0.710004 0.696957 0.684668 0.672553 0.661211 0.649902 0.63903 0.628887 0.618564 0.6086 0.598915 0.58943 0.580412 0.571296 0.562393 0.553694 0.545159 0.536797 0.529003 0.52092 0.512998 0.505335 0.497728 0.490293 0.48314 0.476003 0.468967 0.462043 0.455228 0.449146 0.442527 0.436015 0.42964 0.423304 0.417355 0.411234 0.405222 0.399263 0.393394 0.387648 0.381953 0.376464 0.370923 0.365435 0.360081 0.354763 0.349484 0.344315 0.339151 0.334041 0.329774 0.324785 0.319858 0.314997 0.310177 0.305432 0.300717 0.296118 0.291556 0.287009 0.282508 0.278037 0.273616 0.269357 0.265039 0.260734 0.256635 0.25246 0.248298 0.244183 0.240091 0.23604 0.232053 0.228081 0.2242 0.220389 0.216564 0.212851 0.209132 0.20545 0.201807 0.198183 0.194751 0.191206 0.187701 0.184298 0.18089 0.177525 0.17419 0.170897 0.167704 0.164518 0.161475 0.158357 0.155294 0.152269 0.149286 0.146354 0.143532 0.140675 0.137858 0.135135 0.132417 0.129734 0.127093 0.124487 0.121952 0.119431 0.116965 0.114536 0.112152 0.10981 0.107512 0.105657 0.10373 0.101544 0.0994015 0.0973009 0.0952399 0.09323 0.0912531 0.0893364 0.0874413 0.0855862 0.083771 0.0819923 0.0802732 0.0785639 0.0768914 0.0753042 0.0737043 0.0721486 0.0706158 0.0691238 0.0676606 0.0662818 0.0648883 0.0635399 0.062203 0.0608955 0.0596203 0.0583717 0.0571691 0.0559772 0.0548084 0.0537095 0.0525947 0.0515097 0.0504378 0.0493942 0.0483841 0.0473817 0.0464131 0.0454577 0.0445117 0.0435862 0.0426756 0.0417847 0.0409113 0.0400513 0.0392139 0.0384054 0.0375887 0.0367901 0.0359976 0.0352419 0.0344804 0.0337306 0.0329898 0.032269 0.03156 0.0308539 0.0301614 0.0294757 0.0288026 0.0281396 0.0274852 0.0269399 0.0263059 0.0256813 0.0250685 0.0244664 0.0238695 0.0232856 0.0227067 0.0221421 0.0215909 0.0210397 0.0204969 0.0199637 0.0194389 0.0189248 0.018418 0.0179316 0.0174395 0.0169577 0.0164821 0.0160148 0.015558 0.0151441 0.0147028 0.014272 0.013846 0.0134356 0.013026 0.0126229 0.0122327 0.0118407 0.01146 0.0111003 0.0107287 0.0103702 0.0100179 0.00967064 0.00933421 0.00899848 0.0086797 0.00836275 0.00804091 0.00773463 0.00744417 0.00714043 0.00685222 0.00656912 0.00628739 0.00602395 0.00574664 0.00548494 0.00523312 0.00496502 0.00471346 0.00446658 0.00419636 0.00395719 0.00371081 0.00344318 0.00320215 0.0029505 0.00267715 0.00236453 0.00171879 ];
plot(Recall_MNP, Precision_MNP, 'm', 'linewidth', 2);
Recall_UFO = [1 0.968023 0.955139 0.942293 0.931606 0.923247 0.909622 0.898767 0.885702 0.872792 0.859778 0.848435 0.837134 0.827446 0.818517 0.809623 0.798901 0.78892 0.780537 0.771145 0.763557 0.754562 0.745271 0.737342 0.73004 0.721747 0.714458 0.705427 0.69868 0.691822 0.684887 0.678932 0.673279 0.667176 0.661928 0.655868 0.650498 0.644831 0.638644 0.633346 0.627695 0.621811 0.616785 0.611912 0.607016 0.600184 0.5942 0.588634 0.583786 0.579167 0.574901 0.570394 0.565063 0.560346 0.555951 0.551105 0.547195 0.543335 0.538685 0.533602 0.529197 0.52466 0.52007 0.515661 0.510916 0.5071 0.502481 0.499028 0.495438 0.491984 0.487963 0.483042 0.479228 0.475403 0.471001 0.467068 0.463351 0.459672 0.45588 0.452607 0.448793 0.445145 0.441889 0.438474 0.435199 0.430523 0.427004 0.423585 0.42052 0.41723 0.414136 0.410572 0.407725 0.404776 0.400646 0.39585 0.392244 0.388806 0.385024 0.380896 0.3769 0.372424 0.36825 0.363695 0.35952 0.355241 0.350544 0.346308 0.342431 0.338226 0.334278 0.329531 0.325671 0.321284 0.317028 0.313267 0.309659 0.305895 0.301877 0.297914 0.294077 0.29027 0.2867 0.282984 0.279294 0.27517 0.271489 0.267825 0.26471 0.260517 0.257511 0.2544 0.251716 0.249147 0.246651 0.244051 0.241583 0.238844 0.236279 0.233554 0.231101 0.228595 0.225447 0.223151 0.220716 0.218101 0.215464 0.213092 0.210933 0.208693 0.206033 0.202966 0.200372 0.198066 0.195994 0.193759 0.191496 0.18925 0.187061 0.18521 0.183161 0.181253 0.17939 0.177161 0.174951 0.17317 0.171251 0.169306 0.167646 0.165818 0.163841 0.162048 0.159576 0.157882 0.156171 0.153843 0.15175 0.150068 0.147776 0.146097 0.144522 0.142939 0.141361 0.139655 0.138033 0.136131 0.13457 0.133136 0.131117 0.129511 0.127519 0.126013 0.124587 0.12291 0.120791 0.11897 0.117552 0.116143 0.114828 0.113391 0.111961 0.110558 0.109085 0.107307 0.105937 0.104382 0.103042 0.101625 0.100363 0.099032 0.097329 0.0960456 0.0947328 0.0933495 0.092189 0.0908936 0.0894953 0.0882778 0.087057 0.0858506 0.0845933 0.0833606 0.0822104 0.0809374 0.0797405 0.0784233 0.0772015 0.0755578 0.0741432 0.0728224 0.0716865 0.0700532 0.0681147 0.0666503 0.0651332 0.0636454 0.0622735 0.0610369 0.0597671 0.0585132 0.0572136 0.0554937 0.054071 0.0521432 0.0502081 0.0479184 0.0462333 0.0442446 0.0418964 0.039507 0.0369749 0.0346118 0.0305037 0.0265239 0.0217985 0.0152872 ];
Precision_UFO = [0.167637 0.201527 0.211666 0.222277 0.231449 0.240981 0.248932 0.255519 0.262961 0.269445 0.276125 0.281434 0.286727 0.292783 0.298148 0.302509 0.308166 0.311773 0.316052 0.320714 0.324937 0.328262 0.331368 0.334619 0.338567 0.341194 0.343888 0.346665 0.349494 0.351789 0.35434 0.35641 0.358531 0.361581 0.363973 0.366233 0.368472 0.369854 0.371309 0.373257 0.375583 0.377743 0.379982 0.382024 0.384193 0.386171 0.3881 0.389969 0.392012 0.394297 0.396282 0.397898 0.398948 0.4006 0.40239 0.403817 0.405506 0.406649 0.407532 0.408091 0.40869 0.409313 0.409828 0.410542 0.410829 0.411647 0.411996 0.412728 0.413509 0.414051 0.415098 0.416038 0.416682 0.417567 0.418461 0.418797 0.419516 0.420161 0.420567 0.421013 0.421416 0.422432 0.42318 0.424192 0.424673 0.425067 0.425352 0.425808 0.426455 0.427177 0.427857 0.428328 0.429118 0.430014 0.430222 0.43058 0.431038 0.431606 0.432445 0.432934 0.433762 0.43395 0.434025 0.434146 0.434668 0.43526 0.435768 0.43575 0.435975 0.435915 0.436136 0.435927 0.436295 0.436378 0.435848 0.436071 0.436894 0.437162 0.437782 0.438438 0.438599 0.438982 0.439387 0.439833 0.439771 0.43983 0.439168 0.438973 0.439529 0.43977 0.439648 0.4399 0.440679 0.441702 0.442238 0.442827 0.443001 0.443812 0.44397 0.44411 0.444735 0.444754 0.445269 0.445889 0.445948 0.445507 0.44498 0.444823 0.444969 0.445062 0.4452 0.444748 0.444687 0.445113 0.44549 0.44562 0.4454 0.445364 0.445376 0.446531 0.446972 0.446445 0.446209 0.445974 0.445874 0.445683 0.445698 0.44519 0.444971 0.445108 0.444987 0.445605 0.445664 0.44574 0.445787 0.445636 0.444456 0.444186 0.444001 0.444589 0.444969 0.445156 0.445586 0.44616 0.447038 0.446525 0.446993 0.447856 0.448235 0.449716 0.449655 0.449999 0.450448 0.450431 0.450127 0.449299 0.448974 0.449258 0.449519 0.449758 0.450702 0.451302 0.45165 0.451379 0.452016 0.452961 0.453117 0.453291 0.45261 0.452736 0.452821 0.45248 0.452651 0.452302 0.452213 0.452063 0.45136 0.451412 0.451322 0.450913 0.450606 0.451538 0.451911 0.452212 0.45282 0.454615 0.455749 0.455414 0.454334 0.453896 0.455006 0.455459 0.455446 0.456418 0.45662 0.457093 0.457293 0.456683 0.456658 0.456823 0.456584 0.456662 0.457422 0.457848 0.457679 0.458216 0.458456 0.459143 0.459239 0.459935 0.460804 0.459594 0.459814 0.459185 0.458007 0.457119 ];
TPR_UFO = [1 0.968023 0.955139 0.942293 0.931606 0.923247 0.909622 0.898767 0.885702 0.872792 0.859778 0.848435 0.837134 0.827446 0.818517 0.809623 0.798901 0.78892 0.780537 0.771145 0.763557 0.754562 0.745271 0.737342 0.73004 0.721747 0.714458 0.705427 0.69868 0.691822 0.684887 0.678932 0.673279 0.667176 0.661928 0.655868 0.650498 0.644831 0.638644 0.633346 0.627695 0.621811 0.616785 0.611912 0.607016 0.600184 0.5942 0.588634 0.583786 0.579167 0.574901 0.570394 0.565063 0.560346 0.555951 0.551105 0.547195 0.543335 0.538685 0.533602 0.529197 0.52466 0.52007 0.515661 0.510916 0.5071 0.502481 0.499028 0.495438 0.491984 0.487963 0.483042 0.479228 0.475403 0.471001 0.467068 0.463351 0.459672 0.45588 0.452607 0.448793 0.445145 0.441889 0.438474 0.435199 0.430523 0.427004 0.423585 0.42052 0.41723 0.414136 0.410572 0.407725 0.404776 0.400646 0.39585 0.392244 0.388806 0.385024 0.380896 0.3769 0.372424 0.36825 0.363695 0.35952 0.355241 0.350544 0.346308 0.342431 0.338226 0.334278 0.329531 0.325671 0.321284 0.317028 0.313267 0.309659 0.305895 0.301877 0.297914 0.294077 0.29027 0.2867 0.282984 0.279294 0.27517 0.271489 0.267825 0.26471 0.260517 0.257511 0.2544 0.251716 0.249147 0.246651 0.244051 0.241583 0.238844 0.236279 0.233554 0.231101 0.228595 0.225447 0.223151 0.220716 0.218101 0.215464 0.213092 0.210933 0.208693 0.206033 0.202966 0.200372 0.198066 0.195994 0.193759 0.191496 0.18925 0.187061 0.18521 0.183161 0.181253 0.17939 0.177161 0.174951 0.17317 0.171251 0.169306 0.167646 0.165818 0.163841 0.162048 0.159576 0.157882 0.156171 0.153843 0.15175 0.150068 0.147776 0.146097 0.144522 0.142939 0.141361 0.139655 0.138033 0.136131 0.13457 0.133136 0.131117 0.129511 0.127519 0.126013 0.124587 0.12291 0.120791 0.11897 0.117552 0.116143 0.114828 0.113391 0.111961 0.110558 0.109085 0.107307 0.105937 0.104382 0.103042 0.101625 0.100363 0.099032 0.097329 0.0960456 0.0947328 0.0933495 0.092189 0.0908936 0.0894953 0.0882778 0.087057 0.0858506 0.0845933 0.0833606 0.0822104 0.0809374 0.0797405 0.0784233 0.0772015 0.0755578 0.0741432 0.0728224 0.0716865 0.0700532 0.0681147 0.0666503 0.0651332 0.0636454 0.0622735 0.0610369 0.0597671 0.0585132 0.0572136 0.0554937 0.054071 0.0521432 0.0502081 0.0479184 0.0462333 0.0442446 0.0418964 0.039507 0.0369749 0.0346118 0.0305037 0.0265239 0.0217985 0.0152872 ];
FPR_UFO = [1 0.804313 0.753013 0.702707 0.66125 0.623458 0.587845 0.560251 0.532307 0.508565 0.485645 0.466829 0.447823 0.431239 0.416294 0.403146 0.38941 0.378054 0.366633 0.355908 0.345149 0.335317 0.326683 0.31797 0.308663 0.300782 0.294239 0.287121 0.28112 0.274745 0.269217 0.264132 0.259 0.252951 0.247792 0.242463 0.238021 0.233818 0.229025 0.224527 0.219988 0.215518 0.211463 0.207396 0.203747 0.199872 0.196191 0.192882 0.189762 0.18663 0.183795 0.18083 0.178081 0.175042 0.172422 0.169769 0.167094 0.164646 0.162209 0.160096 0.158046 0.155991 0.154062 0.151916 0.149901 0.147854 0.146127 0.144476 0.142804 0.141006 0.139073 0.137221 0.135565 0.13376 0.131713 0.129892 0.128111 0.126336 0.124647 0.123103 0.121404 0.119583 0.118149 0.116483 0.115059 0.113399 0.112039 0.110512 0.109114 0.10753 0.106056 0.104681 0.103225 0.101552 0.100001 0.0981286 0.0965328 0.0949076 0.093223 0.0914189 0.0895039 0.0880772 0.0866581 0.0851589 0.0836561 0.0822025 0.0807914 0.0795393 0.078327 0.0770978 0.0757317 0.0745633 0.0734856 0.0724446 0.0713511 0.070215 0.0689647 0.067987 0.0669481 0.0657657 0.0648074 0.0639168 0.0629343 0.0619392 0.061089 0.0602309 0.0589479 0.0580542 0.0572066 0.0562542 0.0553137 0.054442 0.0534439 0.0524372 0.0517473 0.0509714 0.0501862 0.0493357 0.0486845 0.047819 0.0470598 0.0464577 0.0455492 0.0449249 0.0443169 0.0436989 0.0431616 0.0424165 0.0418986 0.0412869 0.0407961 0.0402631 0.0397705 0.0391783 0.0387048 0.0382034 0.0376997 0.037173 0.0365526 0.0359845 0.0355388 0.0351166 0.0346748 0.0341263 0.0335933 0.0330951 0.0326211 0.0322107 0.0317928 0.0312925 0.0308555 0.0304156 0.0300169 0.0296262 0.0292804 0.028907 0.0284351 0.0280379 0.0275571 0.0270652 0.0266084 0.0261783 0.0258007 0.0253348 0.0247346 0.0242355 0.0239182 0.0235893 0.0229958 0.022528 0.0222449 0.0219415 0.0216726 0.0213746 0.0210776 0.0207365 0.0203483 0.0200424 0.0197018 0.0193846 0.018992 0.0186952 0.018405 0.0181129 0.0177046 0.0174426 0.0172096 0.0169612 0.0167335 0.0164858 0.0162581 0.0160441 0.0157462 0.0155005 0.0152022 0.0149008 0.0146727 0.0144019 0.0141401 0.0138568 0.0135379 0.0132948 0.0130616 0.0128196 0.0125537 0.0122788 0.0120477 0.0118393 0.011542 0.0112297 0.0108889 0.0106385 0.0103866 0.0101745 0.00993773 0.00972709 0.00951416 0.0092399 0.00888659 0.00868114 0.00834819 0.00808388 0.00777656 0.00747653 0.00721946 0.00689705 0.00660377 0.00629642 0.00600446 0.00561872 0.00531168 0.0049379 0.00450761 0.00401185 0.00336972 0.00242412 ];
plot(Recall_UFO, Precision_UFO, 'y', 'linewidth', 2);
Recall_MC = [1 0.996273 0.992899 0.990035 0.987011 0.983983 0.980094 0.975586 0.971095 0.965843 0.962028 0.955781 0.951463 0.947127 0.942631 0.937569 0.931008 0.924862 0.920642 0.915717 0.911406 0.907368 0.901801 0.896963 0.892238 0.887767 0.88281 0.877812 0.873025 0.866444 0.861585 0.856554 0.850585 0.845644 0.841119 0.836384 0.831619 0.826583 0.821998 0.816105 0.811141 0.805808 0.802076 0.797018 0.790698 0.78612 0.78109 0.77666 0.772075 0.76665 0.76175 0.75809 0.753116 0.747551 0.742602 0.737753 0.733629 0.729358 0.725146 0.721047 0.717113 0.712074 0.706548 0.703337 0.6987 0.694335 0.687545 0.682299 0.678245 0.673155 0.668264 0.663406 0.658827 0.6511 0.646534 0.640589 0.635599 0.630682 0.625609 0.620722 0.615655 0.610827 0.606555 0.601844 0.598253 0.594024 0.590488 0.586797 0.582243 0.578926 0.574448 0.56996 0.566283 0.562251 0.556714 0.552509 0.547819 0.54498 0.54161 0.537774 0.534219 0.530277 0.526849 0.523675 0.521042 0.517415 0.513669 0.510798 0.50787 0.504298 0.501227 0.497119 0.493642 0.490423 0.485974 0.483063 0.481003 0.477707 0.474625 0.470851 0.46793 0.464965 0.462342 0.458585 0.456434 0.453408 0.449448 0.446862 0.443605 0.440935 0.438539 0.433146 0.430752 0.427797 0.424487 0.420831 0.417444 0.414082 0.410967 0.408333 0.40531 0.401169 0.396656 0.393598 0.390957 0.387742 0.384498 0.381486 0.378883 0.374448 0.371024 0.367653 0.363051 0.360147 0.356994 0.354881 0.351998 0.347879 0.345153 0.341785 0.339022 0.336517 0.332651 0.329726 0.327592 0.325364 0.321573 0.318677 0.31657 0.312621 0.309395 0.305487 0.30294 0.300565 0.29819 0.296138 0.293767 0.291085 0.28897 0.285981 0.283846 0.281321 0.279221 0.276769 0.274289 0.270936 0.269317 0.266683 0.264531 0.261542 0.259419 0.256131 0.254023 0.251994 0.249639 0.247498 0.243383 0.240652 0.237624 0.23502 0.232563 0.230697 0.228181 0.225345 0.222356 0.219753 0.217828 0.213887 0.210907 0.208432 0.205894 0.202407 0.199136 0.196881 0.194739 0.191922 0.189821 0.18744 0.183908 0.181374 0.179291 0.175465 0.172842 0.170024 0.167034 0.162576 0.159662 0.156835 0.154012 0.150508 0.148435 0.145543 0.142004 0.139642 0.136841 0.133896 0.131182 0.128717 0.126222 0.122467 0.119322 0.115914 0.11295 0.109608 0.106624 0.103703 0.0989639 0.094394 0.0906592 0.0867388 0.0820582 0.0770075 0.0702444 0.0620387 0.054007 0.0440028 ];
Precision_MC = [0.167637 0.172546 0.180568 0.187888 0.195617 0.203051 0.209392 0.215654 0.222027 0.228023 0.233088 0.238088 0.242898 0.247732 0.252551 0.257137 0.261097 0.264856 0.26893 0.272281 0.276136 0.279467 0.282559 0.28604 0.289477 0.292522 0.296038 0.299349 0.30303 0.305935 0.308524 0.311037 0.314159 0.316697 0.319676 0.322776 0.325857 0.329019 0.332291 0.335008 0.337658 0.340127 0.342874 0.345064 0.347455 0.349839 0.352032 0.354308 0.356104 0.357986 0.360496 0.363052 0.364792 0.366807 0.368924 0.370671 0.372683 0.374446 0.376818 0.378761 0.380598 0.382616 0.384868 0.387189 0.388453 0.390523 0.392178 0.393132 0.394408 0.395605 0.396896 0.398209 0.399645 0.401088 0.40205 0.404305 0.405239 0.406423 0.40738 0.408861 0.410286 0.411998 0.413167 0.414933 0.416608 0.417765 0.419608 0.420752 0.421275 0.422969 0.423348 0.424487 0.425933 0.427348 0.428995 0.429725 0.430941 0.431876 0.432724 0.433159 0.43453 0.436105 0.437559 0.439041 0.440401 0.441126 0.441801 0.443168 0.444509 0.445511 0.446533 0.447175 0.448816 0.449647 0.450352 0.451504 0.452927 0.453503 0.455268 0.455777 0.45608 0.457676 0.458883 0.460167 0.460881 0.462513 0.462886 0.463695 0.464964 0.465615 0.467147 0.46812 0.468869 0.469741 0.470186 0.469809 0.46955 0.469987 0.470744 0.471335 0.471862 0.472203 0.472539 0.473083 0.473469 0.473617 0.474345 0.475302 0.477429 0.476997 0.478549 0.478871 0.478465 0.478718 0.478212 0.479071 0.479237 0.479384 0.479359 0.479196 0.478803 0.479554 0.479988 0.480409 0.481804 0.482551 0.483207 0.48351 0.483758 0.484605 0.484839 0.484809 0.485217 0.484828 0.485398 0.48609 0.48613 0.486573 0.487501 0.488235 0.489713 0.490491 0.491347 0.492217 0.491809 0.491984 0.49296 0.493309 0.494295 0.494213 0.494786 0.493568 0.493235 0.493831 0.494562 0.495418 0.495691 0.495648 0.495578 0.496713 0.497521 0.498032 0.498342 0.498291 0.498852 0.499157 0.500062 0.499398 0.50004 0.499728 0.499217 0.499091 0.498948 0.498693 0.498731 0.499016 0.498464 0.499171 0.499308 0.500531 0.500691 0.502205 0.502195 0.502437 0.502708 0.503176 0.50301 0.502005 0.502188 0.503682 0.504567 0.505303 0.505354 0.505661 0.50454 0.504988 0.505157 0.504748 0.50435 0.503429 0.503097 0.502286 0.50285 0.504117 0.503894 0.503473 0.502661 0.501567 0.501993 0.5029 0.504095 0.504251 0.504194 0.504011 0.503429 0.503763 ];
TPR_MC = [1 0.996273 0.992899 0.990035 0.987011 0.983983 0.980094 0.975586 0.971095 0.965843 0.962028 0.955781 0.951463 0.947127 0.942631 0.937569 0.931008 0.924862 0.920642 0.915717 0.911406 0.907368 0.901801 0.896963 0.892238 0.887767 0.88281 0.877812 0.873025 0.866444 0.861585 0.856554 0.850585 0.845644 0.841119 0.836384 0.831619 0.826583 0.821998 0.816105 0.811141 0.805808 0.802076 0.797018 0.790698 0.78612 0.78109 0.77666 0.772075 0.76665 0.76175 0.75809 0.753116 0.747551 0.742602 0.737753 0.733629 0.729358 0.725146 0.721047 0.717113 0.712074 0.706548 0.703337 0.6987 0.694335 0.687545 0.682299 0.678245 0.673155 0.668264 0.663406 0.658827 0.6511 0.646534 0.640589 0.635599 0.630682 0.625609 0.620722 0.615655 0.610827 0.606555 0.601844 0.598253 0.594024 0.590488 0.586797 0.582243 0.578926 0.574448 0.56996 0.566283 0.562251 0.556714 0.552509 0.547819 0.54498 0.54161 0.537774 0.534219 0.530277 0.526849 0.523675 0.521042 0.517415 0.513669 0.510798 0.50787 0.504298 0.501227 0.497119 0.493642 0.490423 0.485974 0.483063 0.481003 0.477707 0.474625 0.470851 0.46793 0.464965 0.462342 0.458585 0.456434 0.453408 0.449448 0.446862 0.443605 0.440935 0.438539 0.433146 0.430752 0.427797 0.424487 0.420831 0.417444 0.414082 0.410967 0.408333 0.40531 0.401169 0.396656 0.393598 0.390957 0.387742 0.384498 0.381486 0.378883 0.374448 0.371024 0.367653 0.363051 0.360147 0.356994 0.354881 0.351998 0.347879 0.345153 0.341785 0.339022 0.336517 0.332651 0.329726 0.327592 0.325364 0.321573 0.318677 0.31657 0.312621 0.309395 0.305487 0.30294 0.300565 0.29819 0.296138 0.293767 0.291085 0.28897 0.285981 0.283846 0.281321 0.279221 0.276769 0.274289 0.270936 0.269317 0.266683 0.264531 0.261542 0.259419 0.256131 0.254023 0.251994 0.249639 0.247498 0.243383 0.240652 0.237624 0.23502 0.232563 0.230697 0.228181 0.225345 0.222356 0.219753 0.217828 0.213887 0.210907 0.208432 0.205894 0.202407 0.199136 0.196881 0.194739 0.191922 0.189821 0.18744 0.183908 0.181374 0.179291 0.175465 0.172842 0.170024 0.167034 0.162576 0.159662 0.156835 0.154012 0.150508 0.148435 0.145543 0.142004 0.139642 0.136841 0.133896 0.131182 0.128717 0.126222 0.122467 0.119322 0.115914 0.11295 0.109608 0.106624 0.103703 0.0989639 0.094394 0.0906592 0.0867388 0.0820582 0.0770075 0.0702444 0.0620387 0.054007 0.0440028 ];
FPR_MC = [1 0.969045 0.926899 0.886449 0.848042 0.811851 0.779476 0.748332 0.719875 0.692667 0.668026 0.645054 0.623171 0.603021 0.584397 0.566561 0.549899 0.534066 0.519393 0.505807 0.491768 0.479175 0.4674 0.455939 0.444545 0.434084 0.423575 0.414037 0.404674 0.395723 0.387385 0.379288 0.371368 0.363886 0.356179 0.348761 0.341528 0.334686 0.327658 0.321594 0.315671 0.309668 0.303846 0.298118 0.292374 0.28691 0.281683 0.276825 0.271932 0.267254 0.262227 0.257639 0.253325 0.249156 0.245095 0.240915 0.236672 0.23277 0.228846 0.225212 0.221477 0.217941 0.214257 0.210712 0.207413 0.204084 0.201004 0.198048 0.194946 0.191828 0.18908 0.18607 0.183077 0.180097 0.177262 0.174603 0.172273 0.169725 0.167308 0.164852 0.162005 0.159576 0.157211 0.154848 0.152495 0.150045 0.147669 0.145549 0.143567 0.141244 0.13905 0.137011 0.134972 0.133086 0.131098 0.129314 0.127488 0.125702 0.12383 0.121952 0.120121 0.118379 0.116744 0.115068 0.113325 0.111619 0.110114 0.10868 0.107118 0.10549 0.104106 0.102698 0.101019 0.0995714 0.0980689 0.0967491 0.0954305 0.0940944 0.0926862 0.0913534 0.0902071 0.0888019 0.0875541 0.0862981 0.0851346 0.0838266 0.0826361 0.0812871 0.0801752 0.0791181 0.0779103 0.0768042 0.0758363 0.0746013 0.0736868 0.0726059 0.0714982 0.0703435 0.0692747 0.0682697 0.0672904 0.0661646 0.0650852 0.0642168 0.0633264 0.0624295 0.0614039 0.0605124 0.0595974 0.0587558 0.0578354 0.0570118 0.056119 0.0552628 0.054398 0.0534953 0.0526951 0.0519166 0.0510137 0.0501709 0.0493014 0.0486566 0.0478274 0.0471406 0.0464322 0.0457887 0.0450952 0.0444917 0.0438269 0.0431758 0.0426125 0.0419792 0.0413381 0.040704 0.0401448 0.03952 0.0388406 0.0382584 0.0377425 0.0369658 0.0363458 0.035733 0.0350892 0.0345587 0.0340137 0.0335084 0.0329901 0.0324572 0.0319071 0.0313992 0.030913 0.0305084 0.0300041 0.0295089 0.028957 0.0285076 0.0279529 0.0273983 0.02701 0.0266011 0.0261036 0.0256345 0.0252632 0.0248297 0.0243624 0.0239402 0.0234587 0.0231114 0.0226916 0.0223271 0.0219345 0.0214245 0.0210198 0.0206256 0.0202764 0.0199392 0.0195734 0.019234 0.0187824 0.0184149 0.0179956 0.017535 0.0171288 0.0167781 0.01639 0.0160205 0.0155865 0.015209 0.0147883 0.0142431 0.013827 0.0134628 0.0131244 0.0127969 0.0124141 0.0121044 0.0116905 0.0113097 0.0109132 0.0104471 0.00998019 0.00951767 0.00906625 0.00870229 0.00833097 0.00792476 0.00758683 0.0072354 0.00681579 0.00643139 0.00607285 0.0056487 0.0051648 0.00446121 0.00371921 0.00288494 ];
plot(Recall_MC, Precision_MC, ':k', 'linewidth', 2);
Recall_DSR = [1 0.972284 0.945514 0.927005 0.912605 0.89915 0.886624 0.875059 0.865206 0.856147 0.847279 0.838929 0.830903 0.823502 0.816048 0.808289 0.800851 0.793605 0.786466 0.779713 0.773139 0.766697 0.760797 0.755004 0.749059 0.743402 0.737762 0.732058 0.72639 0.720711 0.715121 0.710119 0.705316 0.700084 0.694941 0.69018 0.685612 0.681018 0.676549 0.672095 0.667568 0.662636 0.657704 0.652942 0.648249 0.643701 0.639161 0.634623 0.630471 0.626221 0.62169 0.61696 0.61221 0.607627 0.603432 0.599233 0.595174 0.591209 0.587128 0.583077 0.579181 0.575444 0.571705 0.567936 0.564096 0.560313 0.556671 0.552999 0.549213 0.545358 0.54143 0.537487 0.533806 0.530087 0.526009 0.522265 0.518675 0.514965 0.511354 0.50791 0.50454 0.50123 0.497981 0.494876 0.491788 0.48856 0.485501 0.482512 0.479679 0.47677 0.473996 0.471289 0.468408 0.46542 0.462578 0.459841 0.456904 0.453808 0.450816 0.448172 0.445506 0.442773 0.439983 0.437251 0.434712 0.432309 0.429897 0.427387 0.424732 0.422083 0.419583 0.417261 0.414813 0.412342 0.409873 0.407261 0.404628 0.402286 0.399956 0.397678 0.395368 0.393089 0.39081 0.388536 0.386347 0.384141 0.38195 0.379762 0.37747 0.375153 0.372871 0.370511 0.368217 0.365827 0.363435 0.361044 0.358561 0.356192 0.353881 0.351666 0.349458 0.347063 0.344744 0.342452 0.340205 0.337889 0.335428 0.333069 0.330737 0.328575 0.326427 0.324319 0.322117 0.319965 0.317847 0.315685 0.313444 0.311215 0.309152 0.307139 0.305173 0.303121 0.301024 0.298955 0.296888 0.294598 0.292258 0.290132 0.288046 0.285881 0.283766 0.281612 0.279464 0.277231 0.275023 0.272782 0.270585 0.268525 0.266508 0.264544 0.26249 0.26033 0.258019 0.255388 0.253021 0.250923 0.248769 0.246617 0.244507 0.242356 0.240155 0.237992 0.23585 0.233638 0.231492 0.22937 0.227048 0.224956 0.222703 0.220537 0.218501 0.216326 0.214315 0.212125 0.209989 0.207747 0.205543 0.203375 0.201125 0.199064 0.196763 0.194452 0.19218 0.189711 0.187287 0.184779 0.18207 0.179345 0.176744 0.174138 0.17162 0.168867 0.166216 0.163795 0.161264 0.158517 0.156043 0.153569 0.15098 0.148297 0.145585 0.142735 0.139819 0.137015 0.134121 0.130977 0.127785 0.124755 0.121794 0.118472 0.115082 0.111449 0.107811 0.10388 0.100309 0.0961881 0.0920243 0.0873462 0.0819876 0.0768633 0.0713179 0.0650467 0.0583036 0.0501624 0.0394779 0.0254353 ];
Precision_DSR = [0.167637 0.225291 0.252276 0.267009 0.277184 0.285359 0.292599 0.298724 0.30422 0.309284 0.314107 0.318589 0.322756 0.326865 0.330761 0.334203 0.337624 0.34085 0.343806 0.346649 0.349311 0.351819 0.354244 0.356502 0.358808 0.361115 0.363263 0.365371 0.36756 0.369601 0.371649 0.37364 0.375677 0.377684 0.379586 0.381459 0.383149 0.384759 0.386434 0.38806 0.389675 0.391203 0.392745 0.394203 0.395555 0.397011 0.398455 0.399863 0.401359 0.402771 0.404141 0.405396 0.406608 0.407744 0.408976 0.410222 0.411422 0.412574 0.413706 0.414838 0.415854 0.416925 0.418045 0.419183 0.420437 0.421632 0.422723 0.423786 0.424906 0.426055 0.427105 0.428206 0.429336 0.430343 0.431308 0.432261 0.433238 0.43431 0.435494 0.436752 0.4379 0.438946 0.440035 0.441059 0.442091 0.443038 0.443893 0.444712 0.44556 0.446412 0.447298 0.448237 0.449212 0.450143 0.450931 0.451765 0.452682 0.453684 0.454715 0.455685 0.456644 0.457556 0.458463 0.459405 0.460287 0.46114 0.462007 0.462874 0.463723 0.464525 0.4654 0.466234 0.467018 0.467613 0.468299 0.469005 0.470109 0.470717 0.471325 0.471973 0.472633 0.473385 0.474238 0.475062 0.475807 0.476484 0.477253 0.477987 0.478601 0.47908 0.479627 0.480212 0.480825 0.48145 0.482039 0.482612 0.483185 0.483745 0.48438 0.48512 0.485766 0.486365 0.486913 0.487396 0.487886 0.488394 0.489002 0.489429 0.489736 0.490095 0.490452 0.490821 0.491105 0.491473 0.491857 0.492183 0.49253 0.49286 0.49332 0.493724 0.494127 0.49447 0.494874 0.495146 0.495383 0.495856 0.496746 0.49718 0.497616 0.498119 0.498646 0.499167 0.499716 0.500117 0.500348 0.500509 0.500577 0.500861 0.501102 0.501416 0.501633 0.501813 0.501963 0.502002 0.502162 0.502377 0.502484 0.502515 0.502634 0.502884 0.503071 0.503293 0.503533 0.50378 0.504039 0.5043 0.504376 0.504451 0.504321 0.504361 0.504621 0.504951 0.505308 0.505653 0.505891 0.506006 0.505992 0.506048 0.506125 0.506189 0.50618 0.506217 0.506202 0.506194 0.506275 0.506529 0.506678 0.506561 0.506555 0.50663 0.506966 0.507372 0.507716 0.508036 0.508694 0.509298 0.509832 0.510655 0.511414 0.511841 0.512257 0.512369 0.512495 0.512373 0.512635 0.512134 0.511839 0.511545 0.511534 0.511474 0.511582 0.512367 0.512869 0.513558 0.513811 0.514193 0.514022 0.514956 0.51649 0.518354 0.520705 0.52083 0.523843 0.52297 0.523428 0.529618 ];
TPR_DSR = [1 0.972284 0.945514 0.927005 0.912605 0.89915 0.886624 0.875059 0.865206 0.856147 0.847279 0.838929 0.830903 0.823502 0.816048 0.808289 0.800851 0.793605 0.786466 0.779713 0.773139 0.766697 0.760797 0.755004 0.749059 0.743402 0.737762 0.732058 0.72639 0.720711 0.715121 0.710119 0.705316 0.700084 0.694941 0.69018 0.685612 0.681018 0.676549 0.672095 0.667568 0.662636 0.657704 0.652942 0.648249 0.643701 0.639161 0.634623 0.630471 0.626221 0.62169 0.61696 0.61221 0.607627 0.603432 0.599233 0.595174 0.591209 0.587128 0.583077 0.579181 0.575444 0.571705 0.567936 0.564096 0.560313 0.556671 0.552999 0.549213 0.545358 0.54143 0.537487 0.533806 0.530087 0.526009 0.522265 0.518675 0.514965 0.511354 0.50791 0.50454 0.50123 0.497981 0.494876 0.491788 0.48856 0.485501 0.482512 0.479679 0.47677 0.473996 0.471289 0.468408 0.46542 0.462578 0.459841 0.456904 0.453808 0.450816 0.448172 0.445506 0.442773 0.439983 0.437251 0.434712 0.432309 0.429897 0.427387 0.424732 0.422083 0.419583 0.417261 0.414813 0.412342 0.409873 0.407261 0.404628 0.402286 0.399956 0.397678 0.395368 0.393089 0.39081 0.388536 0.386347 0.384141 0.38195 0.379762 0.37747 0.375153 0.372871 0.370511 0.368217 0.365827 0.363435 0.361044 0.358561 0.356192 0.353881 0.351666 0.349458 0.347063 0.344744 0.342452 0.340205 0.337889 0.335428 0.333069 0.330737 0.328575 0.326427 0.324319 0.322117 0.319965 0.317847 0.315685 0.313444 0.311215 0.309152 0.307139 0.305173 0.303121 0.301024 0.298955 0.296888 0.294598 0.292258 0.290132 0.288046 0.285881 0.283766 0.281612 0.279464 0.277231 0.275023 0.272782 0.270585 0.268525 0.266508 0.264544 0.26249 0.26033 0.258019 0.255388 0.253021 0.250923 0.248769 0.246617 0.244507 0.242356 0.240155 0.237992 0.23585 0.233638 0.231492 0.22937 0.227048 0.224956 0.222703 0.220537 0.218501 0.216326 0.214315 0.212125 0.209989 0.207747 0.205543 0.203375 0.201125 0.199064 0.196763 0.194452 0.19218 0.189711 0.187287 0.184779 0.18207 0.179345 0.176744 0.174138 0.17162 0.168867 0.166216 0.163795 0.161264 0.158517 0.156043 0.153569 0.15098 0.148297 0.145585 0.142735 0.139819 0.137015 0.134121 0.130977 0.127785 0.124755 0.121794 0.118472 0.115082 0.111449 0.107811 0.10388 0.100309 0.0961881 0.0920243 0.0873462 0.0819876 0.0768633 0.0713179 0.0650467 0.0583036 0.0501624 0.0394779 0.0254353 ];
FPR_DSR = [1 0.70627 0.579362 0.518425 0.478742 0.448447 0.423834 0.403138 0.385258 0.3694 0.355171 0.342307 0.330504 0.319603 0.309436 0.300216 0.291636 0.283616 0.276253 0.269359 0.262918 0.256806 0.251098 0.245728 0.240591 0.235741 0.231149 0.226736 0.222457 0.218406 0.214503 0.210791 0.207203 0.203711 0.200275 0.196936 0.193703 0.190573 0.187543 0.184551 0.181645 0.17881 0.176086 0.173469 0.170919 0.168372 0.165865 0.16346 0.161095 0.158797 0.156555 0.154321 0.152152 0.150031 0.147923 0.145852 0.14385 0.141896 0.139969 0.138079 0.136248 0.134491 0.132777 0.13112 0.12946 0.127831 0.126208 0.124562 0.122954 0.12138 0.119837 0.11832 0.116826 0.115368 0.113944 0.112549 0.111157 0.109777 0.10843 0.107131 0.105849 0.104563 0.103304 0.102074 0.100868 0.0996948 0.0985358 0.0973924 0.0962572 0.0951439 0.0940568 0.0929826 0.0919079 0.0908582 0.0898499 0.0888577 0.0878671 0.0868835 0.0859181 0.0849876 0.0840731 0.0831772 0.082277 0.0813741 0.080475 0.0796019 0.0787608 0.0779446 0.077141 0.076358 0.0755818 0.074812 0.0740517 0.0732845 0.0725155 0.0717704 0.0710519 0.0703413 0.0696474 0.0689659 0.0682821 0.0675971 0.0669242 0.0662563 0.0655943 0.0649326 0.064275 0.0636316 0.0629905 0.0623478 0.0617042 0.0610723 0.0604465 0.0598155 0.0591952 0.0585979 0.0580004 0.0574191 0.0568466 0.0562831 0.0556987 0.055109 0.0545391 0.0539817 0.0534247 0.0528774 0.0523333 0.0517984 0.0512794 0.0507746 0.0502717 0.049761 0.0492391 0.0487216 0.0482213 0.0477184 0.0472122 0.0467153 0.0462326 0.0457532 0.0452731 0.0447892 0.0442976 0.0438032 0.0433148 0.0428437 0.0423733 0.0419048 0.0414399 0.0409801 0.0405291 0.0400859 0.0396313 0.0391706 0.0387174 0.0382706 0.0378328 0.0373995 0.0369674 0.0365334 0.0361098 0.0356783 0.0352398 0.0347948 0.0343537 0.0339204 0.033494 0.0330705 0.0326393 0.0322071 0.031777 0.0313436 0.0309108 0.0304785 0.0300421 0.0296049 0.0291797 0.0287533 0.0283308 0.027912 0.0274962 0.0270862 0.026677 0.0262566 0.025852 0.0254522 0.0250413 0.0246293 0.024237 0.0238427 0.0234403 0.0230329 0.0226316 0.0221966 0.0217708 0.0213414 0.0208997 0.0204814 0.02006 0.0196403 0.0192223 0.0187819 0.0183356 0.0179052 0.0174789 0.017042 0.0165991 0.0161408 0.0157059 0.0152837 0.0148564 0.0144412 0.0140236 0.0135916 0.0131804 0.0127515 0.0123261 0.0119035 0.0114578 0.0110229 0.0105606 0.0100912 0.00961632 0.00912573 0.00864428 0.00815899 0.00767019 0.00714278 0.00655762 0.00598971 0.00543613 0.00481841 0.00408396 0.00325191 0.00227923 0.00106247 ];
plot(Recall_DSR, Precision_DSR, ':b', 'linewidth', 2);
Recall_CHM = [1 0.996341 0.990927 0.983555 0.976178 0.967255 0.959331 0.951195 0.94354 0.935603 0.927356 0.918761 0.910121 0.902152 0.893415 0.884325 0.876617 0.869372 0.862255 0.855474 0.847619 0.840455 0.834107 0.827695 0.821496 0.815237 0.809072 0.802972 0.796207 0.789492 0.782702 0.776014 0.768871 0.762607 0.755759 0.749001 0.742252 0.734833 0.728243 0.720273 0.712965 0.705401 0.698661 0.691618 0.684969 0.677524 0.671037 0.664018 0.657151 0.650845 0.644142 0.636024 0.628403 0.621445 0.614848 0.609004 0.602471 0.595888 0.589774 0.583447 0.577313 0.570481 0.564174 0.558257 0.552174 0.546097 0.540142 0.5347 0.528881 0.522182 0.516736 0.510666 0.504849 0.499278 0.493654 0.48877 0.484195 0.479241 0.474248 0.470077 0.465675 0.460186 0.454825 0.449929 0.445229 0.440564 0.436047 0.431819 0.426957 0.422014 0.4175 0.413226 0.409738 0.406019 0.401709 0.397616 0.393353 0.389534 0.386469 0.382808 0.378823 0.375343 0.371409 0.368137 0.365069 0.362266 0.358946 0.35518 0.352616 0.349718 0.347125 0.344589 0.341855 0.339554 0.337214 0.334825 0.33179 0.329479 0.326917 0.325072 0.322539 0.3204 0.317697 0.31569 0.313801 0.311689 0.309655 0.307538 0.305659 0.303657 0.301596 0.299554 0.297718 0.295501 0.293691 0.291789 0.289676 0.287961 0.285991 0.284036 0.282412 0.280526 0.278805 0.27667 0.275032 0.273386 0.271549 0.270013 0.268239 0.266824 0.26526 0.26367 0.26222 0.260616 0.258942 0.257137 0.255342 0.253522 0.25177 0.250252 0.248547 0.246774 0.24514 0.243892 0.241977 0.240509 0.238913 0.237327 0.235727 0.233642 0.232146 0.230785 0.22906 0.227369 0.22563 0.224057 0.222485 0.220618 0.218979 0.217476 0.215954 0.214165 0.212597 0.210678 0.208833 0.207071 0.205261 0.203469 0.201629 0.199763 0.197824 0.195759 0.19341 0.191578 0.189825 0.187941 0.185979 0.183983 0.181809 0.179577 0.177292 0.175413 0.172921 0.170578 0.168458 0.16615 0.163697 0.161163 0.15849 0.15582 0.152692 0.149731 0.146484 0.143272 0.140248 0.136514 0.133587 0.130362 0.127174 0.123536 0.120009 0.117004 0.1138 0.110336 0.107101 0.103569 0.100014 0.09614 0.0920293 0.0884474 0.0844831 0.0808939 0.0767624 0.0728144 0.0689674 0.0653847 0.0618282 0.058247 0.0547871 0.0508725 0.0471588 0.0436727 0.0399746 0.0365882 0.0336604 0.030665 0.02742 0.024283 0.0213236 0.0185372 0.0156043 0.0132866 0.0108166 0.00880298 0.00609057 0.00452288 ];
Precision_CHM = [0.167637 0.174532 0.184835 0.193612 0.203334 0.2127 0.220218 0.227183 0.234565 0.241801 0.248501 0.254551 0.260685 0.266428 0.27169 0.276307 0.28144 0.286552 0.291486 0.296114 0.30015 0.304215 0.307979 0.311627 0.314867 0.318246 0.321372 0.32451 0.327529 0.330778 0.333553 0.336126 0.338523 0.340981 0.343305 0.345688 0.34777 0.349992 0.352068 0.354108 0.356214 0.357974 0.359796 0.361817 0.363892 0.365504 0.367126 0.368687 0.370198 0.371598 0.372839 0.374045 0.375404 0.376694 0.378127 0.379466 0.380715 0.38189 0.383042 0.384072 0.384965 0.385873 0.386949 0.387899 0.388971 0.389609 0.390504 0.391244 0.391897 0.392391 0.393061 0.393621 0.394419 0.39513 0.395766 0.39636 0.397082 0.398051 0.398878 0.399564 0.40001 0.400107 0.400469 0.400804 0.400973 0.401405 0.401757 0.401751 0.402078 0.402383 0.40291 0.403196 0.403721 0.404101 0.403908 0.403604 0.403701 0.403318 0.403609 0.403304 0.403124 0.403213 0.403284 0.403603 0.403535 0.403356 0.403034 0.40292 0.403056 0.403395 0.403946 0.404297 0.404024 0.404612 0.404935 0.405483 0.405376 0.405782 0.405929 0.406386 0.406517 0.406885 0.407006 0.407581 0.407781 0.408435 0.408691 0.408679 0.408987 0.409241 0.409536 0.409894 0.410119 0.410097 0.410244 0.410248 0.409708 0.409955 0.409683 0.40902 0.408786 0.408413 0.408201 0.408278 0.408211 0.408066 0.408293 0.408174 0.408234 0.408629 0.408554 0.408216 0.407976 0.408116 0.407383 0.407191 0.407147 0.407233 0.406913 0.406871 0.406604 0.406326 0.405886 0.406073 0.40591 0.405861 0.405699 0.4057 0.405605 0.405813 0.405563 0.405731 0.406236 0.406112 0.405843 0.405737 0.40598 0.406326 0.406407 0.406703 0.407026 0.407215 0.40723 0.407293 0.407246 0.407553 0.407884 0.408179 0.408424 0.408434 0.408791 0.408914 0.409195 0.409886 0.410369 0.410862 0.411302 0.411804 0.412451 0.413471 0.413364 0.414318 0.414983 0.415912 0.416413 0.416973 0.417791 0.418538 0.419732 0.420821 0.421135 0.422201 0.423664 0.424858 0.426059 0.42738 0.427927 0.429107 0.430663 0.431811 0.432679 0.434517 0.435013 0.435589 0.43686 0.437896 0.439419 0.43994 0.44122 0.442371 0.44282 0.444096 0.444949 0.44667 0.447687 0.4494 0.450677 0.451976 0.451841 0.453413 0.454558 0.455096 0.455494 0.454933 0.456374 0.456823 0.456694 0.458858 0.460397 0.462623 0.463291 0.466358 0.467149 0.466731 0.467522 0.467195 ];
TPR_CHM = [1 0.996341 0.990927 0.983555 0.976178 0.967255 0.959331 0.951195 0.94354 0.935603 0.927356 0.918761 0.910121 0.902152 0.893415 0.884325 0.876617 0.869372 0.862255 0.855474 0.847619 0.840455 0.834107 0.827695 0.821496 0.815237 0.809072 0.802972 0.796207 0.789492 0.782702 0.776014 0.768871 0.762607 0.755759 0.749001 0.742252 0.734833 0.728243 0.720273 0.712965 0.705401 0.698661 0.691618 0.684969 0.677524 0.671037 0.664018 0.657151 0.650845 0.644142 0.636024 0.628403 0.621445 0.614848 0.609004 0.602471 0.595888 0.589774 0.583447 0.577313 0.570481 0.564174 0.558257 0.552174 0.546097 0.540142 0.5347 0.528881 0.522182 0.516736 0.510666 0.504849 0.499278 0.493654 0.48877 0.484195 0.479241 0.474248 0.470077 0.465675 0.460186 0.454825 0.449929 0.445229 0.440564 0.436047 0.431819 0.426957 0.422014 0.4175 0.413226 0.409738 0.406019 0.401709 0.397616 0.393353 0.389534 0.386469 0.382808 0.378823 0.375343 0.371409 0.368137 0.365069 0.362266 0.358946 0.35518 0.352616 0.349718 0.347125 0.344589 0.341855 0.339554 0.337214 0.334825 0.33179 0.329479 0.326917 0.325072 0.322539 0.3204 0.317697 0.31569 0.313801 0.311689 0.309655 0.307538 0.305659 0.303657 0.301596 0.299554 0.297718 0.295501 0.293691 0.291789 0.289676 0.287961 0.285991 0.284036 0.282412 0.280526 0.278805 0.27667 0.275032 0.273386 0.271549 0.270013 0.268239 0.266824 0.26526 0.26367 0.26222 0.260616 0.258942 0.257137 0.255342 0.253522 0.25177 0.250252 0.248547 0.246774 0.24514 0.243892 0.241977 0.240509 0.238913 0.237327 0.235727 0.233642 0.232146 0.230785 0.22906 0.227369 0.22563 0.224057 0.222485 0.220618 0.218979 0.217476 0.215954 0.214165 0.212597 0.210678 0.208833 0.207071 0.205261 0.203469 0.201629 0.199763 0.197824 0.195759 0.19341 0.191578 0.189825 0.187941 0.185979 0.183983 0.181809 0.179577 0.177292 0.175413 0.172921 0.170578 0.168458 0.16615 0.163697 0.161163 0.15849 0.15582 0.152692 0.149731 0.146484 0.143272 0.140248 0.136514 0.133587 0.130362 0.127174 0.123536 0.120009 0.117004 0.1138 0.110336 0.107101 0.103569 0.100014 0.09614 0.0920293 0.0884474 0.0844831 0.0808939 0.0767624 0.0728144 0.0689674 0.0653847 0.0618282 0.058247 0.0547871 0.0508725 0.0471588 0.0436727 0.0399746 0.0365882 0.0336604 0.030665 0.02742 0.024283 0.0213236 0.0185372 0.0156043 0.0132866 0.0108166 0.00880298 0.00609057 0.00452288 ];
FPR_CHM = [1 0.962908 0.899653 0.847064 0.797567 0.7527 0.713078 0.676081 0.641502 0.609759 0.581637 0.555977 0.532264 0.510437 0.490611 0.471867 0.453944 0.436639 0.421257 0.406829 0.393529 0.38148 0.370275 0.359495 0.349565 0.339874 0.330888 0.32209 0.313878 0.305786 0.298341 0.291352 0.284709 0.278306 0.272238 0.266057 0.2603 0.254555 0.249078 0.243729 0.238611 0.233808 0.229067 0.224552 0.22012 0.215894 0.2119 0.207971 0.204161 0.20054 0.197033 0.193556 0.19013 0.186758 0.18353 0.180392 0.177302 0.174404 0.171605 0.168905 0.166329 0.163708 0.161168 0.158762 0.156347 0.154126 0.151841 0.149623 0.147477 0.145402 0.143292 0.141297 0.139319 0.137376 0.13557 0.133734 0.131869 0.130098 0.128294 0.126703 0.125119 0.123586 0.122002 0.120493 0.119024 0.117561 0.116085 0.114726 0.113368 0.112043 0.110761 0.109524 0.10827 0.107006 0.105829 0.104682 0.103485 0.102397 0.101313 0.100295 0.0993037 0.0982861 0.0973408 0.0964542 0.0955303 0.0946717 0.093801 0.0929578 0.0921233 0.0912818 0.0904047 0.0895319 0.0887382 0.087948 0.0871781 0.0863991 0.0856096 0.0848972 0.0841704 0.0834686 0.0826887 0.0819444 0.0812426 0.0805614 0.0798992 0.079231 0.0785587 0.0778526 0.0772053 0.0765441 0.0759164 0.0752883 0.0746733 0.0740813 0.0735349 0.0729754 0.0724692 0.0719448 0.0714369 0.0709213 0.0703975 0.0699091 0.0694099 0.0689199 0.0684547 0.0679888 0.067528 0.0670838 0.0666188 0.0661996 0.0657513 0.0652996 0.0648579 0.0643909 0.063965 0.0635016 0.0630368 0.0625733 0.0620819 0.0615736 0.0610665 0.0605959 0.0601099 0.0596036 0.0591442 0.0586728 0.0581956 0.0577399 0.0572648 0.0567863 0.0563113 0.0558369 0.0553282 0.0548191 0.0543562 0.0538677 0.0533865 0.0528619 0.0523495 0.0518255 0.0513086 0.0507705 0.0501763 0.0496406 0.0490905 0.0485098 0.0479643 0.0474233 0.0468756 0.0462806 0.0456904 0.0450413 0.0444317 0.0438133 0.0431755 0.0425077 0.0418275 0.0411411 0.0404136 0.0396993 0.0390396 0.0383161 0.0376364 0.0369158 0.0361666 0.0354324 0.0346745 0.0339074 0.0331198 0.0322711 0.0312581 0.0304286 0.029597 0.0287575 0.0278771 0.0269778 0.026136 0.0252799 0.0244419 0.0236428 0.0227614 0.0218856 0.0210149 0.0201856 0.0193463 0.0185075 0.0176851 0.0168942 0.0161082 0.01529 0.0145837 0.0138599 0.0130788 0.0123756 0.0116123 0.0108749 0.0101874 0.00949207 0.00883308 0.00814093 0.00750014 0.00681894 0.0062075 0.0055703 0.00496324 0.00440435 0.00381952 0.00331584 0.00281696 0.00235623 0.00192906 0.00152752 0.00115935 0.000832659 0.000559792 0.00037835 ];
plot(Recall_CHM, Precision_CHM, ':g', 'linewidth', 2);
Recall_GC = [1 0.946669 0.90823 0.882247 0.860254 0.841737 0.822648 0.807169 0.792555 0.778909 0.767743 0.758037 0.748605 0.739241 0.730945 0.723693 0.716198 0.708557 0.701692 0.694019 0.686728 0.679541 0.674325 0.668247 0.663169 0.658105 0.653404 0.648028 0.643205 0.638404 0.633668 0.629465 0.625217 0.621221 0.614798 0.610584 0.606425 0.602013 0.598312 0.59491 0.591458 0.588334 0.585467 0.582446 0.579563 0.576728 0.573555 0.570448 0.567529 0.564609 0.561596 0.558861 0.555824 0.552865 0.549844 0.547254 0.543252 0.540554 0.537606 0.534739 0.531562 0.528329 0.525667 0.522723 0.519867 0.517399 0.514648 0.511394 0.508619 0.505873 0.503038 0.500752 0.498684 0.495868 0.493406 0.490793 0.488336 0.486258 0.484149 0.48182 0.478559 0.475942 0.473679 0.471009 0.468849 0.466446 0.463594 0.461108 0.458813 0.456288 0.45392 0.451373 0.449314 0.447113 0.44489 0.442856 0.440846 0.438662 0.436441 0.434531 0.432588 0.430444 0.428493 0.426583 0.424108 0.422249 0.420215 0.418525 0.416679 0.41431 0.412376 0.41013 0.408241 0.406257 0.404263 0.402497 0.400765 0.39882 0.397076 0.395158 0.393435 0.391659 0.390039 0.388082 0.386233 0.38456 0.382704 0.380947 0.379234 0.377298 0.375245 0.373474 0.371534 0.369185 0.367555 0.365676 0.364127 0.362559 0.360987 0.359302 0.357488 0.355587 0.353772 0.351647 0.350038 0.34839 0.346597 0.344966 0.343266 0.341199 0.339679 0.337926 0.336172 0.33452 0.333025 0.331323 0.329711 0.328184 0.326653 0.325065 0.323413 0.321504 0.319173 0.316982 0.315407 0.313644 0.312114 0.31048 0.307701 0.306124 0.304167 0.301763 0.299673 0.297841 0.296068 0.294397 0.292636 0.290334 0.288511 0.286363 0.284763 0.28299 0.281415 0.279729 0.278039 0.276522 0.275002 0.273554 0.271933 0.270265 0.267942 0.266301 0.264255 0.261927 0.259646 0.257949 0.255832 0.253974 0.252219 0.249853 0.247971 0.245135 0.243295 0.241594 0.239745 0.237965 0.236426 0.23478 0.23298 0.231023 0.229156 0.227356 0.225587 0.22396 0.221951 0.220241 0.218011 0.216029 0.214076 0.211623 0.209605 0.207396 0.20451 0.202397 0.19984 0.197516 0.195152 0.19301 0.190136 0.187842 0.185569 0.182699 0.180008 0.177108 0.174702 0.172193 0.169936 0.165814 0.163004 0.160117 0.15762 0.154086 0.151011 0.147864 0.143863 0.140779 0.136283 0.13187 0.127104 0.121573 0.115815 0.109545 0.103209 0.0938471 0.0814171 0.0653638 ];
Precision_GC = [0.167637 0.202103 0.215998 0.228315 0.237242 0.245849 0.253397 0.259252 0.264218 0.268511 0.273539 0.277761 0.281218 0.28495 0.287669 0.291396 0.293701 0.296405 0.298581 0.301054 0.302763 0.304309 0.306678 0.308003 0.3096 0.311578 0.312918 0.314102 0.316025 0.317563 0.31904 0.320006 0.321662 0.322784 0.323363 0.324398 0.326302 0.328272 0.329249 0.330213 0.331547 0.33271 0.333644 0.334437 0.33541 0.336405 0.336779 0.337424 0.338405 0.339096 0.340058 0.340686 0.341409 0.34203 0.342657 0.343448 0.343975 0.344586 0.345584 0.346191 0.3471 0.347244 0.347899 0.348281 0.348794 0.349836 0.350279 0.350909 0.351488 0.352333 0.35293 0.354347 0.354997 0.355546 0.356031 0.356914 0.357682 0.358224 0.358749 0.359205 0.359558 0.360017 0.36062 0.361012 0.361529 0.362592 0.363384 0.364004 0.36459 0.36511 0.366151 0.366619 0.367063 0.367671 0.36821 0.3687 0.369213 0.370063 0.370468 0.370863 0.371699 0.372175 0.372725 0.373204 0.373514 0.37386 0.374498 0.374928 0.375217 0.375516 0.375906 0.376213 0.376904 0.377261 0.377735 0.378676 0.379043 0.379495 0.380199 0.380363 0.380771 0.38151 0.38193 0.382627 0.383048 0.383316 0.383519 0.383965 0.38425 0.384767 0.385054 0.385887 0.385954 0.386279 0.386578 0.387058 0.387799 0.388117 0.388371 0.388676 0.388912 0.390001 0.390212 0.390534 0.390966 0.391301 0.391799 0.392102 0.393064 0.393253 0.393625 0.394003 0.394499 0.394948 0.395222 0.395469 0.395716 0.396065 0.396345 0.396587 0.396908 0.397154 0.397386 0.398067 0.398622 0.398729 0.399348 0.399565 0.399357 0.399621 0.399846 0.400449 0.400789 0.401007 0.401317 0.401501 0.401862 0.402219 0.402228 0.402366 0.402522 0.402602 0.402769 0.402955 0.403172 0.403514 0.404082 0.405164 0.405392 0.405898 0.406287 0.406485 0.406462 0.407372 0.407622 0.407754 0.407879 0.407979 0.408226 0.408486 0.408692 0.408414 0.408793 0.409265 0.409361 0.40992 0.410388 0.410795 0.411589 0.412323 0.412827 0.413244 0.413895 0.41442 0.41474 0.414965 0.415701 0.415945 0.416284 0.416479 0.416899 0.416874 0.417147 0.417202 0.417587 0.41783 0.418368 0.418435 0.419229 0.419593 0.419871 0.420756 0.42174 0.421991 0.422599 0.422833 0.423938 0.42301 0.423122 0.423983 0.426098 0.426109 0.427552 0.428276 0.428581 0.430096 0.431389 0.432617 0.433278 0.433229 0.433229 0.433368 0.432941 0.433634 0.434702 0.43662 ];
TPR_GC = [1 0.946669 0.90823 0.882247 0.860254 0.841737 0.822648 0.807169 0.792555 0.778909 0.767743 0.758037 0.748605 0.739241 0.730945 0.723693 0.716198 0.708557 0.701692 0.694019 0.686728 0.679541 0.674325 0.668247 0.663169 0.658105 0.653404 0.648028 0.643205 0.638404 0.633668 0.629465 0.625217 0.621221 0.614798 0.610584 0.606425 0.602013 0.598312 0.59491 0.591458 0.588334 0.585467 0.582446 0.579563 0.576728 0.573555 0.570448 0.567529 0.564609 0.561596 0.558861 0.555824 0.552865 0.549844 0.547254 0.543252 0.540554 0.537606 0.534739 0.531562 0.528329 0.525667 0.522723 0.519867 0.517399 0.514648 0.511394 0.508619 0.505873 0.503038 0.500752 0.498684 0.495868 0.493406 0.490793 0.488336 0.486258 0.484149 0.48182 0.478559 0.475942 0.473679 0.471009 0.468849 0.466446 0.463594 0.461108 0.458813 0.456288 0.45392 0.451373 0.449314 0.447113 0.44489 0.442856 0.440846 0.438662 0.436441 0.434531 0.432588 0.430444 0.428493 0.426583 0.424108 0.422249 0.420215 0.418525 0.416679 0.41431 0.412376 0.41013 0.408241 0.406257 0.404263 0.402497 0.400765 0.39882 0.397076 0.395158 0.393435 0.391659 0.390039 0.388082 0.386233 0.38456 0.382704 0.380947 0.379234 0.377298 0.375245 0.373474 0.371534 0.369185 0.367555 0.365676 0.364127 0.362559 0.360987 0.359302 0.357488 0.355587 0.353772 0.351647 0.350038 0.34839 0.346597 0.344966 0.343266 0.341199 0.339679 0.337926 0.336172 0.33452 0.333025 0.331323 0.329711 0.328184 0.326653 0.325065 0.323413 0.321504 0.319173 0.316982 0.315407 0.313644 0.312114 0.31048 0.307701 0.306124 0.304167 0.301763 0.299673 0.297841 0.296068 0.294397 0.292636 0.290334 0.288511 0.286363 0.284763 0.28299 0.281415 0.279729 0.278039 0.276522 0.275002 0.273554 0.271933 0.270265 0.267942 0.266301 0.264255 0.261927 0.259646 0.257949 0.255832 0.253974 0.252219 0.249853 0.247971 0.245135 0.243295 0.241594 0.239745 0.237965 0.236426 0.23478 0.23298 0.231023 0.229156 0.227356 0.225587 0.22396 0.221951 0.220241 0.218011 0.216029 0.214076 0.211623 0.209605 0.207396 0.20451 0.202397 0.19984 0.197516 0.195152 0.19301 0.190136 0.187842 0.185569 0.182699 0.180008 0.177108 0.174702 0.172193 0.169936 0.165814 0.163004 0.160117 0.15762 0.154086 0.151011 0.147864 0.143863 0.140779 0.136283 0.13187 0.127104 0.121573 0.115815 0.109545 0.103209 0.0938471 0.0814171 0.0653638 ];
FPR_GC = [1 0.804192 0.717027 0.662439 0.620936 0.587571 0.560735 0.538443 0.517925 0.500136 0.483588 0.470121 0.458155 0.445421 0.434561 0.424507 0.415508 0.406355 0.398138 0.389485 0.381889 0.37468 0.368434 0.362372 0.356483 0.350666 0.346201 0.341737 0.337192 0.332716 0.328339 0.324111 0.320348 0.316997 0.31335 0.309581 0.305747 0.301614 0.298344 0.295449 0.292272 0.289239 0.286469 0.284025 0.281354 0.278828 0.276392 0.273934 0.271484 0.269113 0.266504 0.2645 0.262262 0.260196 0.25815 0.255832 0.253438 0.251457 0.249275 0.247273 0.244889 0.243171 0.241374 0.239654 0.237625 0.236012 0.234195 0.232134 0.23032 0.228131 0.226529 0.224588 0.222744 0.221061 0.219411 0.217685 0.215771 0.214223 0.212714 0.211286 0.209865 0.208298 0.2065 0.205168 0.203782 0.20235 0.200818 0.199191 0.197842 0.196371 0.194818 0.193604 0.192357 0.190302 0.188898 0.187658 0.186347 0.185026 0.183807 0.182717 0.18141 0.180237 0.179067 0.177953 0.176658 0.175477 0.174425 0.173052 0.172058 0.170905 0.169767 0.168769 0.167645 0.166566 0.165571 0.164394 0.163365 0.162035 0.160758 0.159861 0.158798 0.157746 0.156766 0.155749 0.154835 0.153892 0.153042 0.15216 0.151341 0.150419 0.149469 0.148638 0.147783 0.146562 0.145665 0.144679 0.143566 0.142719 0.141922 0.141005 0.13989 0.138596 0.137391 0.136286 0.135466 0.134711 0.133493 0.132725 0.131853 0.130796 0.130004 0.129157 0.128347 0.126921 0.126214 0.125313 0.124582 0.123817 0.1231 0.12233 0.121417 0.120664 0.119848 0.118485 0.11756 0.116754 0.115912 0.114916 0.113561 0.112782 0.111992 0.11095 0.110047 0.109207 0.108427 0.107673 0.106765 0.105874 0.105204 0.104475 0.103726 0.102959 0.102214 0.101467 0.100672 0.0999124 0.0989269 0.0979238 0.0971662 0.0962065 0.0950164 0.0943047 0.0933503 0.09185 0.090898 0.0900254 0.0889015 0.0881238 0.0872571 0.0864311 0.0856106 0.0845621 0.0836332 0.0828222 0.0820967 0.0810988 0.0802113 0.0794215 0.0785726 0.0778126 0.077015 0.0761635 0.0753854 0.0744933 0.0736629 0.0728036 0.0719993 0.0710045 0.0699538 0.0690264 0.0681037 0.0671868 0.0661289 0.0653086 0.0644275 0.0635442 0.0623466 0.0614501 0.0602442 0.059329 0.0581475 0.0568683 0.0558066 0.0548778 0.0537614 0.0526018 0.0514278 0.0501757 0.0488659 0.0472407 0.046085 0.0448464 0.0434509 0.0422183 0.0408221 0.0395884 0.0380995 0.0363287 0.0347625 0.0328153 0.0309188 0.0289376 0.0266764 0.0233883 0.0190025 0.0138202 ];
plot(Recall_GC, Precision_GC, ':r', 'linewidth', 2);
Recall_LBI = [1 0.996824 0.992936 0.990087 0.987512 0.98449 0.981834 0.978942 0.976513 0.973948 0.970737 0.967703 0.964838 0.961754 0.959207 0.955618 0.952095 0.948979 0.945571 0.942151 0.938333 0.934866 0.930835 0.927073 0.922829 0.918439 0.914508 0.911042 0.907142 0.90313 0.899297 0.895729 0.891099 0.885329 0.880615 0.87604 0.87127 0.867227 0.863098 0.85854 0.853965 0.849142 0.84485 0.840427 0.836118 0.831815 0.827351 0.822747 0.817504 0.81303 0.808176 0.803819 0.798895 0.794525 0.789245 0.784331 0.778908 0.774413 0.768595 0.763348 0.758669 0.754231 0.749287 0.744331 0.739078 0.733904 0.728808 0.723253 0.718178 0.712884 0.708603 0.703443 0.698836 0.694221 0.688708 0.683495 0.678764 0.674047 0.669027 0.664542 0.659276 0.654262 0.649252 0.644449 0.639693 0.63499 0.629702 0.624903 0.619882 0.614571 0.608934 0.603778 0.598836 0.593995 0.589567 0.584423 0.580149 0.575904 0.571459 0.567176 0.562428 0.557167 0.552121 0.547855 0.542817 0.538412 0.53398 0.529205 0.523661 0.519377 0.515005 0.510536 0.506119 0.500656 0.49618 0.49129 0.486284 0.481502 0.476552 0.472135 0.467468 0.46282 0.458106 0.453805 0.449378 0.444378 0.440039 0.434422 0.429794 0.424949 0.420758 0.415758 0.411527 0.406028 0.401593 0.396959 0.391757 0.387237 0.382744 0.377733 0.3733 0.368641 0.364537 0.360554 0.355958 0.351391 0.347404 0.343276 0.338551 0.334211 0.330336 0.326106 0.322507 0.318464 0.314089 0.309833 0.305942 0.301741 0.297539 0.293286 0.289571 0.285564 0.282222 0.278221 0.274763 0.271192 0.267444 0.26327 0.259491 0.255423 0.251725 0.248409 0.244753 0.240941 0.237104 0.233615 0.229864 0.226119 0.222361 0.218718 0.215074 0.210597 0.207215 0.203479 0.199633 0.196504 0.193018 0.189954 0.186607 0.183151 0.179804 0.176493 0.172581 0.16957 0.165958 0.162597 0.159865 0.156784 0.153558 0.15037 0.146923 0.144059 0.140529 0.137475 0.13353 0.130347 0.126637 0.123536 0.120682 0.117905 0.114843 0.111936 0.109356 0.10608 0.103031 0.100262 0.0973849 0.0941223 0.0911893 0.0885296 0.0862365 0.0839362 0.0804187 0.0775329 0.0751419 0.0727619 0.0698643 0.0671083 0.0645455 0.0616135 0.0586248 0.0556564 0.0533786 0.051269 0.0492221 0.0465727 0.0442913 0.0418888 0.037893 0.035191 0.0328166 0.0305016 0.0279321 0.0250016 0.0229234 0.0204095 0.018693 0.0173659 0.0153802 0.0126491 0.0110142 0.00946587 0.00696545 0.00528319 0.00375062 0.00256004 ];
Precision_LBI = [0.167637 0.172522 0.178399 0.182303 0.185988 0.189368 0.192667 0.195813 0.199027 0.202109 0.204768 0.207469 0.210098 0.212446 0.214942 0.217459 0.220177 0.222588 0.225128 0.227253 0.229343 0.231613 0.234179 0.236357 0.238278 0.240312 0.242143 0.244306 0.245996 0.248025 0.250199 0.252147 0.25396 0.255421 0.256996 0.258578 0.260601 0.262179 0.263762 0.265343 0.267157 0.268891 0.270394 0.271719 0.273072 0.274292 0.275478 0.276781 0.27837 0.279822 0.281082 0.282223 0.283582 0.285112 0.286159 0.287389 0.288623 0.290089 0.290924 0.292078 0.29316 0.294295 0.29536 0.296234 0.297395 0.298242 0.299197 0.300203 0.301122 0.302118 0.30338 0.304576 0.305667 0.306725 0.307753 0.308881 0.310029 0.310903 0.312109 0.313188 0.314354 0.315425 0.31647 0.317539 0.318356 0.319199 0.320143 0.321395 0.322102 0.323333 0.324179 0.325324 0.326158 0.326941 0.328016 0.328574 0.329397 0.330273 0.330987 0.331981 0.332658 0.333278 0.33396 0.334976 0.335532 0.336397 0.337506 0.338472 0.339464 0.340482 0.341286 0.342253 0.343264 0.343967 0.344764 0.345434 0.34614 0.34685 0.347649 0.348444 0.349296 0.35014 0.350845 0.35155 0.352515 0.353056 0.353928 0.354901 0.355645 0.356481 0.35754 0.358329 0.359257 0.360289 0.360909 0.362078 0.36255 0.363611 0.364459 0.365038 0.365788 0.366414 0.367346 0.368023 0.368852 0.36924 0.370245 0.370864 0.371671 0.372719 0.373902 0.374398 0.375548 0.376231 0.37649 0.377244 0.377961 0.378395 0.378934 0.379697 0.38047 0.381338 0.382042 0.382459 0.383354 0.384185 0.384183 0.384778 0.38557 0.386058 0.386977 0.388419 0.389005 0.390504 0.391314 0.392401 0.392693 0.392883 0.393203 0.393885 0.394115 0.394402 0.395515 0.396102 0.396367 0.397027 0.397828 0.398315 0.398809 0.399507 0.399114 0.399692 0.400841 0.401046 0.402067 0.402713 0.403371 0.403344 0.403885 0.40506 0.405667 0.40593 0.406271 0.406579 0.40669 0.407909 0.40869 0.408765 0.409378 0.409575 0.409588 0.410014 0.410558 0.409906 0.40977 0.410204 0.410112 0.411257 0.411807 0.411846 0.413371 0.413626 0.414386 0.415236 0.415455 0.415756 0.415904 0.416688 0.417091 0.415712 0.4144 0.413288 0.414444 0.414671 0.415211 0.415099 0.416096 0.417049 0.415221 0.414701 0.415845 0.413488 0.412393 0.412658 0.411694 0.413269 0.413949 0.416593 0.417804 0.414879 0.416166 0.420457 0.420671 0.423159 0.424107 0.424988 ];
TPR_LBI = [1 0.996824 0.992936 0.990087 0.987512 0.98449 0.981834 0.978942 0.976513 0.973948 0.970737 0.967703 0.964838 0.961754 0.959207 0.955618 0.952095 0.948979 0.945571 0.942151 0.938333 0.934866 0.930835 0.927073 0.922829 0.918439 0.914508 0.911042 0.907142 0.90313 0.899297 0.895729 0.891099 0.885329 0.880615 0.87604 0.87127 0.867227 0.863098 0.85854 0.853965 0.849142 0.84485 0.840427 0.836118 0.831815 0.827351 0.822747 0.817504 0.81303 0.808176 0.803819 0.798895 0.794525 0.789245 0.784331 0.778908 0.774413 0.768595 0.763348 0.758669 0.754231 0.749287 0.744331 0.739078 0.733904 0.728808 0.723253 0.718178 0.712884 0.708603 0.703443 0.698836 0.694221 0.688708 0.683495 0.678764 0.674047 0.669027 0.664542 0.659276 0.654262 0.649252 0.644449 0.639693 0.63499 0.629702 0.624903 0.619882 0.614571 0.608934 0.603778 0.598836 0.593995 0.589567 0.584423 0.580149 0.575904 0.571459 0.567176 0.562428 0.557167 0.552121 0.547855 0.542817 0.538412 0.53398 0.529205 0.523661 0.519377 0.515005 0.510536 0.506119 0.500656 0.49618 0.49129 0.486284 0.481502 0.476552 0.472135 0.467468 0.46282 0.458106 0.453805 0.449378 0.444378 0.440039 0.434422 0.429794 0.424949 0.420758 0.415758 0.411527 0.406028 0.401593 0.396959 0.391757 0.387237 0.382744 0.377733 0.3733 0.368641 0.364537 0.360554 0.355958 0.351391 0.347404 0.343276 0.338551 0.334211 0.330336 0.326106 0.322507 0.318464 0.314089 0.309833 0.305942 0.301741 0.297539 0.293286 0.289571 0.285564 0.282222 0.278221 0.274763 0.271192 0.267444 0.26327 0.259491 0.255423 0.251725 0.248409 0.244753 0.240941 0.237104 0.233615 0.229864 0.226119 0.222361 0.218718 0.215074 0.210597 0.207215 0.203479 0.199633 0.196504 0.193018 0.189954 0.186607 0.183151 0.179804 0.176493 0.172581 0.16957 0.165958 0.162597 0.159865 0.156784 0.153558 0.15037 0.146923 0.144059 0.140529 0.137475 0.13353 0.130347 0.126637 0.123536 0.120682 0.117905 0.114843 0.111936 0.109356 0.10608 0.103031 0.100262 0.0973849 0.0941223 0.0911893 0.0885296 0.0862365 0.0839362 0.0804187 0.0775329 0.0751419 0.0727619 0.0698643 0.0671083 0.0645455 0.0616135 0.0586248 0.0556564 0.0533786 0.051269 0.0492221 0.0465727 0.0442913 0.0418888 0.037893 0.035191 0.0328166 0.0305016 0.0279321 0.0250016 0.0229234 0.0204095 0.018693 0.0173659 0.0153802 0.0126491 0.0110142 0.00946587 0.00696545 0.00528319 0.00375062 0.00256004 ];
FPR_LBI = [1 0.958158 0.911232 0.88171 0.856287 0.833385 0.812584 0.79258 0.772826 0.754482 0.738111 0.722227 0.706993 0.692941 0.679161 0.665453 0.651637 0.639125 0.626468 0.614017 0.60275 0.591376 0.579921 0.568725 0.558807 0.54893 0.539506 0.529593 0.520801 0.512034 0.503195 0.495132 0.487226 0.479512 0.471574 0.46397 0.456157 0.448924 0.442201 0.43519 0.428135 0.421177 0.414652 0.408441 0.402622 0.396764 0.391132 0.385103 0.378907 0.373314 0.368033 0.362903 0.357768 0.352486 0.347416 0.342054 0.337016 0.332173 0.327377 0.322426 0.317716 0.313027 0.308516 0.304171 0.299861 0.295453 0.291043 0.286902 0.282772 0.278754 0.274695 0.270667 0.266724 0.26282 0.259105 0.255078 0.251333 0.247708 0.2438 0.240194 0.236556 0.232903 0.229391 0.225969 0.222609 0.219494 0.215955 0.212421 0.209418 0.206144 0.203021 0.199903 0.196897 0.193957 0.191061 0.188129 0.185288 0.182484 0.179736 0.17697 0.174301 0.171738 0.169116 0.166443 0.163837 0.161215 0.158632 0.15621 0.153658 0.151224 0.148836 0.146512 0.144116 0.141821 0.139613 0.137355 0.135154 0.132909 0.130689 0.128559 0.126417 0.124307 0.122189 0.120156 0.118111 0.116085 0.114014 0.111909 0.109843 0.107866 0.105807 0.103855 0.101944 0.100032 0.0982556 0.096365 0.0945297 0.0926858 0.0909417 0.0892779 0.0875595 0.0858807 0.0841558 0.0825275 0.0807937 0.0793034 0.077766 0.0762722 0.0746828 0.0731016 0.0716891 0.0702521 0.0687602 0.0674168 0.0661441 0.0646238 0.0633674 0.0621055 0.0608694 0.0596025 0.0583934 0.0570396 0.0558818 0.0547822 0.0536127 0.052454 0.0513638 0.0502518 0.0490926 0.0480023 0.0469936 0.045896 0.0448729 0.0438299 0.0427884 0.0418512 0.040852 0.0398812 0.0389631 0.0379915 0.0371137 0.0362078 0.0353417 0.0344513 0.0336445 0.0328264 0.0319538 0.0311018 0.0302835 0.0295309 0.0287681 0.027934 0.0272038 0.0264547 0.0256292 0.0248441 0.0241741 0.0235483 0.0228776 0.0222133 0.0215474 0.0208931 0.020253 0.0196575 0.0190701 0.0184543 0.017868 0.0172564 0.0166573 0.0161203 0.015538 0.0150013 0.0145126 0.014049 0.0135534 0.0130645 0.0125841 0.0121091 0.0116172 0.0111269 0.0106772 0.0102556 0.00975028 0.0093044 0.00885818 0.00844953 0.00804526 0.00761215 0.00725067 0.00680273 0.00639523 0.00603018 0.00562741 0.00526096 0.00486893 0.00453194 0.00417821 0.00386152 0.00354282 0.00321926 0.00290727 0.00262684 0.00236052 0.00211258 0.00188093 0.00166224 0.00144121 0.00123705 0.00104186 0.000881795 0.000725471 0.000586759 0.000465282 0.000362887 0.000254447 0.000171715 ];
plot(Recall_LBI, Precision_LBI, ':c', 'linewidth', 2);
Recall_PCA = [1 0.875726 0.823395 0.792456 0.76912 0.749971 0.733598 0.718981 0.705812 0.693668 0.682364 0.671655 0.661407 0.651609 0.642303 0.633474 0.625066 0.617094 0.609388 0.601978 0.594873 0.588006 0.581336 0.574934 0.568725 0.562593 0.556529 0.550573 0.544712 0.538922 0.533256 0.527692 0.522225 0.516812 0.511522 0.506339 0.501277 0.496264 0.491373 0.486553 0.481847 0.477166 0.47253 0.467974 0.463484 0.459036 0.45465 0.450357 0.446109 0.4419 0.437787 0.433679 0.429593 0.425509 0.421424 0.417437 0.413496 0.409595 0.405732 0.401938 0.398186 0.39451 0.390799 0.387194 0.38361 0.380059 0.376536 0.373052 0.369593 0.366176 0.362764 0.359406 0.356038 0.352694 0.34939 0.346129 0.342905 0.33971 0.336589 0.333487 0.330436 0.327343 0.324318 0.321265 0.318268 0.315316 0.312376 0.30947 0.306573 0.303728 0.300916 0.298127 0.295357 0.292575 0.289829 0.287111 0.284385 0.281658 0.278958 0.276298 0.273652 0.270997 0.268373 0.265758 0.263081 0.260477 0.257845 0.255265 0.252759 0.250279 0.247809 0.245347 0.242891 0.240448 0.238036 0.235634 0.233252 0.230865 0.228503 0.226118 0.223769 0.221415 0.219067 0.216783 0.214535 0.21232 0.210109 0.207925 0.205772 0.203633 0.201519 0.1994 0.197284 0.195205 0.193103 0.191028 0.188969 0.18693 0.184875 0.182839 0.180819 0.178815 0.176836 0.174885 0.172938 0.171039 0.169152 0.167286 0.165431 0.163618 0.161823 0.160056 0.158324 0.156582 0.154887 0.153208 0.151548 0.149893 0.148246 0.146622 0.14501 0.143412 0.141791 0.14019 0.138588 0.137043 0.135471 0.133929 0.132381 0.130841 0.129342 0.127846 0.126366 0.124898 0.123426 0.121973 0.120518 0.119076 0.117627 0.116185 0.114757 0.113345 0.111935 0.110533 0.109135 0.107772 0.106408 0.10506 0.10373 0.102401 0.101097 0.0997782 0.0985109 0.0972459 0.0959595 0.0946682 0.0933782 0.0920739 0.0908077 0.0895342 0.0882744 0.0870832 0.0858873 0.0847319 0.0835724 0.0824468 0.0813281 0.0802187 0.0791051 0.0780204 0.0769467 0.0758733 0.0748068 0.0737225 0.0726464 0.0715699 0.0705009 0.0694366 0.0683744 0.0673208 0.06626 0.0652483 0.0642479 0.0632287 0.0622205 0.0612107 0.0602132 0.0592457 0.0582909 0.0573438 0.0563886 0.0554602 0.0545537 0.0536372 0.0527418 0.0518454 0.0509502 0.0500766 0.0491983 0.0483411 0.0474727 0.0466011 0.0457647 0.0449311 0.0441107 0.0433087 0.0425195 0.0417677 0.0409756 0.0402088 0.0394588 0.0387054 0.0379915 0.0372759 0.0365537 0.0358301 ];
Precision_PCA = [0.167637 0.265189 0.291044 0.30536 0.315612 0.323858 0.330805 0.3368 0.342203 0.347066 0.351465 0.35547 0.359182 0.362691 0.36598 0.369073 0.372004 0.374813 0.377502 0.380073 0.382573 0.384943 0.387241 0.389463 0.391593 0.393626 0.395581 0.397494 0.399355 0.401164 0.402889 0.404551 0.406149 0.407701 0.409207 0.410694 0.412175 0.413638 0.415065 0.416415 0.417752 0.419084 0.420385 0.421672 0.422944 0.424163 0.425351 0.426514 0.427635 0.428752 0.429857 0.430953 0.432017 0.433055 0.434061 0.435074 0.436064 0.437019 0.437969 0.438905 0.439845 0.440762 0.441651 0.442528 0.443386 0.444225 0.445046 0.445873 0.446683 0.447477 0.448268 0.449034 0.44976 0.45051 0.451235 0.451936 0.452647 0.45334 0.454002 0.454657 0.455316 0.455949 0.456588 0.457206 0.45782 0.458411 0.459008 0.459596 0.460166 0.460734 0.461296 0.461847 0.462378 0.462854 0.463369 0.463821 0.464293 0.464741 0.465187 0.465641 0.466077 0.466512 0.466929 0.467349 0.467736 0.46813 0.468518 0.468911 0.469291 0.469676 0.470085 0.470467 0.47084 0.471195 0.471572 0.471925 0.472279 0.472633 0.472993 0.473354 0.473723 0.474066 0.474413 0.474771 0.475131 0.475499 0.47585 0.476193 0.47653 0.476842 0.477146 0.47743 0.477726 0.478015 0.478255 0.478516 0.478777 0.479039 0.479297 0.47952 0.479746 0.479966 0.48021 0.480432 0.480636 0.480847 0.481054 0.481259 0.481456 0.481646 0.481858 0.482068 0.482286 0.482519 0.482757 0.483016 0.483288 0.483554 0.483799 0.484066 0.484299 0.484536 0.484746 0.484978 0.485187 0.485406 0.485609 0.485811 0.486 0.48619 0.48639 0.486566 0.486753 0.486923 0.487088 0.48727 0.487412 0.487567 0.487741 0.487891 0.488061 0.488231 0.48841 0.488552 0.488718 0.488899 0.489083 0.489274 0.489467 0.489661 0.489882 0.490066 0.490272 0.490466 0.490622 0.49081 0.490951 0.491115 0.491251 0.491377 0.491513 0.4917 0.491867 0.492077 0.492297 0.492524 0.492759 0.492955 0.493154 0.493356 0.493554 0.493726 0.49387 0.493991 0.494103 0.494218 0.494348 0.494458 0.494528 0.494618 0.494709 0.494779 0.494863 0.494926 0.494998 0.495047 0.495115 0.495177 0.495274 0.495366 0.495447 0.495507 0.495543 0.495587 0.495636 0.495705 0.495787 0.495806 0.495884 0.49596 0.496004 0.496052 0.496124 0.496185 0.4963 0.496444 0.496553 0.496783 0.496973 0.497134 0.497241 0.497339 0.497423 0.497479 0.49749 0.497485 ];
TPR_PCA = [1 0.875726 0.823395 0.792456 0.76912 0.749971 0.733598 0.718981 0.705812 0.693668 0.682364 0.671655 0.661407 0.651609 0.642303 0.633474 0.625066 0.617094 0.609388 0.601978 0.594873 0.588006 0.581336 0.574934 0.568725 0.562593 0.556529 0.550573 0.544712 0.538922 0.533256 0.527692 0.522225 0.516812 0.511522 0.506339 0.501277 0.496264 0.491373 0.486553 0.481847 0.477166 0.47253 0.467974 0.463484 0.459036 0.45465 0.450357 0.446109 0.4419 0.437787 0.433679 0.429593 0.425509 0.421424 0.417437 0.413496 0.409595 0.405732 0.401938 0.398186 0.39451 0.390799 0.387194 0.38361 0.380059 0.376536 0.373052 0.369593 0.366176 0.362764 0.359406 0.356038 0.352694 0.34939 0.346129 0.342905 0.33971 0.336589 0.333487 0.330436 0.327343 0.324318 0.321265 0.318268 0.315316 0.312376 0.30947 0.306573 0.303728 0.300916 0.298127 0.295357 0.292575 0.289829 0.287111 0.284385 0.281658 0.278958 0.276298 0.273652 0.270997 0.268373 0.265758 0.263081 0.260477 0.257845 0.255265 0.252759 0.250279 0.247809 0.245347 0.242891 0.240448 0.238036 0.235634 0.233252 0.230865 0.228503 0.226118 0.223769 0.221415 0.219067 0.216783 0.214535 0.21232 0.210109 0.207925 0.205772 0.203633 0.201519 0.1994 0.197284 0.195205 0.193103 0.191028 0.188969 0.18693 0.184875 0.182839 0.180819 0.178815 0.176836 0.174885 0.172938 0.171039 0.169152 0.167286 0.165431 0.163618 0.161823 0.160056 0.158324 0.156582 0.154887 0.153208 0.151548 0.149893 0.148246 0.146622 0.14501 0.143412 0.141791 0.14019 0.138588 0.137043 0.135471 0.133929 0.132381 0.130841 0.129342 0.127846 0.126366 0.124898 0.123426 0.121973 0.120518 0.119076 0.117627 0.116185 0.114757 0.113345 0.111935 0.110533 0.109135 0.107772 0.106408 0.10506 0.10373 0.102401 0.101097 0.0997782 0.0985109 0.0972459 0.0959595 0.0946682 0.0933782 0.0920739 0.0908077 0.0895342 0.0882744 0.0870832 0.0858873 0.0847319 0.0835724 0.0824468 0.0813281 0.0802187 0.0791051 0.0780204 0.0769467 0.0758733 0.0748068 0.0737225 0.0726464 0.0715699 0.0705009 0.0694366 0.0683744 0.0673208 0.06626 0.0652483 0.0642479 0.0632287 0.0622205 0.0612107 0.0602132 0.0592457 0.0582909 0.0573438 0.0563886 0.0554602 0.0545537 0.0536372 0.0527418 0.0518454 0.0509502 0.0500766 0.0491983 0.0483411 0.0474727 0.0466011 0.0457647 0.0449311 0.0441107 0.0433087 0.0425195 0.0417677 0.0409756 0.0402088 0.0394588 0.0387054 0.0379915 0.0372759 0.0365537 0.0358301 ];
FPR_PCA = [1 0.444244 0.355855 0.31417 0.286688 0.26616 0.249779 0.236123 0.224451 0.214288 0.20531 0.197285 0.19003 0.183373 0.17726 0.171634 0.166422 0.161558 0.156978 0.152668 0.148587 0.144752 0.141115 0.137657 0.134361 0.131228 0.128235 0.125369 0.122623 0.11998 0.117443 0.115004 0.112651 0.110378 0.108182 0.106059 0.103995 0.102 0.100069 0.0981944 0.0963796 0.0946151 0.092902 0.0912297 0.0895985 0.0880189 0.0864855 0.0849953 0.0835411 0.0821209 0.0807375 0.0793827 0.0780586 0.0767642 0.0755038 0.0742675 0.0730598 0.071876 0.0707225 0.0695899 0.0684761 0.0673857 0.0663236 0.065282 0.0642623 0.0632597 0.0622749 0.0613062 0.0603584 0.0594265 0.0585127 0.0576133 0.056725 0.0558488 0.0549894 0.0541475 0.0533204 0.0525085 0.0517131 0.0509327 0.050164 0.0494147 0.0486747 0.0479477 0.0472327 0.046532 0.0458396 0.0451591 0.0444879 0.0438278 0.0431774 0.0425396 0.0419139 0.0412974 0.0406899 0.0400936 0.0395061 0.0389282 0.0383604 0.037799 0.0372473 0.0367036 0.0361684 0.0356394 0.0351185 0.0346041 0.0340965 0.033596 0.0331012 0.0326109 0.0321226 0.0316428 0.0311711 0.0307075 0.0302494 0.0297957 0.0293483 0.0289048 0.0284656 0.0280343 0.027608 0.0271881 0.0267725 0.0263634 0.0259601 0.0255618 0.0251687 0.0247799 0.0243948 0.0240168 0.0236451 0.0232792 0.0229186 0.022563 0.0222132 0.0218679 0.0215259 0.0211876 0.0208542 0.0205259 0.0202024 0.0198842 0.019569 0.019259 0.0189537 0.0186544 0.0183602 0.0180698 0.0177826 0.0175002 0.017222 0.0169492 0.0166815 0.0164153 0.016154 0.015895 0.0156382 0.015385 0.0151379 0.0148932 0.0146537 0.0144166 0.0141832 0.0139521 0.0137251 0.0135008 0.0132802 0.0130631 0.0128492 0.0126385 0.0124297 0.0122241 0.0120207 0.0118203 0.0116234 0.0114278 0.0112345 0.0110423 0.0108515 0.0106647 0.0104806 0.0102989 0.0101211 0.00994558 0.00977074 0.00959837 0.00942828 0.00926231 0.00909921 0.00893803 0.00877876 0.00862166 0.0084672 0.00831605 0.00816793 0.00802167 0.00787829 0.00773597 0.00759595 0.00745753 0.00732115 0.00718523 0.00705141 0.0069181 0.00678766 0.00665813 0.00653061 0.00640494 0.00628087 0.00615881 0.00603904 0.00592269 0.00580821 0.00569459 0.00558345 0.00547308 0.00536412 0.00525656 0.00515212 0.00504876 0.0049478 0.004848 0.00475031 0.00465319 0.00455756 0.00446309 0.00437072 0.00428043 0.00419201 0.00410482 0.00401989 0.00393557 0.00385243 0.00377074 0.00369149 0.00361322 0.00353534 0.00346024 0.00338616 0.00331311 0.00324183 0.00317153 0.00310196 0.0030342 0.00296719 0.00290136 0.00283778 0.00277518 0.00271355 0.00265401 0.00259579 0.0025392 0.00248309 0.00242857 0.00237506 0.00232219 ];
plot(Recall_PCA, Precision_PCA, ':m', 'linewidth', 2);
Recall_DRFI = [1 0.993944 0.991297 0.988399 0.983847 0.981291 0.977287 0.973799 0.970672 0.966703 0.962873 0.958191 0.954186 0.949883 0.945779 0.94152 0.936335 0.930705 0.925839 0.921303 0.915856 0.911556 0.906379 0.901954 0.895756 0.890328 0.885698 0.881499 0.876326 0.872933 0.867178 0.862659 0.858503 0.854058 0.848432 0.842927 0.838158 0.833017 0.828805 0.823765 0.818659 0.815136 0.809604 0.804923 0.800785 0.795909 0.791909 0.787229 0.782772 0.7787 0.77399 0.769134 0.763505 0.758016 0.753801 0.748844 0.743478 0.739464 0.735139 0.72996 0.725489 0.721103 0.716258 0.712263 0.706818 0.701987 0.697121 0.693318 0.688469 0.684516 0.679659 0.674769 0.670565 0.666678 0.662438 0.6585 0.654836 0.649581 0.645222 0.640503 0.636202 0.632606 0.628116 0.624236 0.619173 0.614677 0.60855 0.604197 0.599914 0.596017 0.592082 0.588128 0.583353 0.578426 0.574763 0.570393 0.566598 0.560874 0.556311 0.552351 0.548119 0.544376 0.540234 0.536551 0.532892 0.528865 0.523623 0.519696 0.514991 0.511146 0.507597 0.503786 0.499162 0.494965 0.489956 0.485751 0.482617 0.478909 0.475014 0.470922 0.466858 0.463447 0.459913 0.455635 0.451693 0.448034 0.444513 0.440843 0.43686 0.433178 0.429451 0.425965 0.422416 0.418669 0.415404 0.411611 0.408563 0.405032 0.400727 0.397201 0.393514 0.389741 0.386265 0.382938 0.379194 0.376254 0.373704 0.368858 0.365612 0.361392 0.357134 0.353709 0.350359 0.346925 0.344178 0.340744 0.337664 0.333638 0.329633 0.325847 0.322173 0.318899 0.315561 0.312635 0.30991 0.304963 0.300498 0.297325 0.294263 0.291286 0.287013 0.283222 0.279415 0.275894 0.272421 0.268488 0.265201 0.261857 0.258071 0.255401 0.252787 0.249744 0.246379 0.243291 0.240022 0.236369 0.23295 0.228884 0.225972 0.223053 0.220328 0.216795 0.213846 0.211009 0.207786 0.20405 0.200749 0.197338 0.194743 0.189966 0.186564 0.182942 0.179718 0.175593 0.172413 0.168908 0.16607 0.162473 0.159079 0.156285 0.152651 0.14951 0.145956 0.142941 0.139855 0.136474 0.132561 0.128694 0.124944 0.121183 0.117814 0.113574 0.11029 0.106067 0.10295 0.100004 0.0960555 0.0927566 0.0895686 0.0863078 0.0827816 0.0799605 0.0770321 0.0734859 0.0701651 0.0657997 0.0626278 0.0599921 0.0569348 0.0545158 0.0519261 0.0492584 0.0467967 0.0435976 0.0410714 0.0387639 0.0353342 0.0323528 0.0293237 0.0261797 0.0237496 0.0213428 0.018342 0.0161732 0.013458 0.0109851 ];
Precision_DRFI = [0.167637 0.184142 0.192603 0.199864 0.205683 0.212311 0.218523 0.224693 0.230442 0.236009 0.241165 0.246123 0.250919 0.255017 0.259459 0.264443 0.269071 0.273689 0.277705 0.281799 0.28601 0.289879 0.293224 0.297061 0.300862 0.30439 0.3081 0.311653 0.315135 0.318681 0.322069 0.324959 0.328115 0.330856 0.333441 0.337193 0.340315 0.342991 0.345827 0.349115 0.351733 0.354678 0.357032 0.359553 0.362059 0.364622 0.367216 0.36942 0.371646 0.373799 0.376193 0.378054 0.379548 0.38149 0.383754 0.385843 0.387748 0.38959 0.391065 0.392878 0.395022 0.396689 0.398819 0.400315 0.401699 0.403284 0.40454 0.40657 0.408182 0.410323 0.411731 0.413429 0.414855 0.416866 0.4189 0.420364 0.421949 0.42338 0.425137 0.426835 0.42819 0.429928 0.431283 0.432774 0.433858 0.435216 0.435908 0.43666 0.437736 0.439003 0.440463 0.441667 0.442515 0.443571 0.444928 0.446338 0.447843 0.449 0.450058 0.451341 0.452498 0.453645 0.454792 0.456101 0.457334 0.458711 0.459965 0.461277 0.462295 0.463553 0.465247 0.466537 0.467773 0.468445 0.469398 0.470451 0.47184 0.472736 0.473479 0.474833 0.475451 0.476409 0.477849 0.478381 0.479509 0.480582 0.481932 0.483414 0.484456 0.485948 0.487479 0.488956 0.49046 0.491374 0.492851 0.493621 0.494941 0.496078 0.497388 0.498967 0.499775 0.501148 0.502339 0.503423 0.503762 0.504404 0.505578 0.506676 0.508057 0.508673 0.509802 0.510609 0.511527 0.512491 0.513848 0.514896 0.515812 0.517144 0.5182 0.519556 0.520587 0.522053 0.523616 0.524337 0.525468 0.526778 0.527248 0.527502 0.529002 0.530386 0.530528 0.531854 0.53347 0.534744 0.535898 0.537108 0.538885 0.5396 0.540808 0.542751 0.543718 0.544788 0.5462 0.547652 0.548432 0.549021 0.550251 0.551057 0.553027 0.553612 0.554416 0.554793 0.556489 0.557181 0.5583 0.560518 0.562474 0.564014 0.564985 0.565308 0.56637 0.566433 0.567167 0.56879 0.569056 0.570493 0.57101 0.572201 0.571687 0.572843 0.573463 0.575942 0.576732 0.577854 0.578891 0.581059 0.580636 0.580861 0.580719 0.581413 0.58123 0.581361 0.581786 0.583168 0.583981 0.582248 0.581995 0.581604 0.583047 0.585795 0.586581 0.587491 0.589181 0.589744 0.588547 0.5904 0.589246 0.590877 0.589368 0.590232 0.590287 0.589685 0.590677 0.590384 0.58724 0.586893 0.586683 0.587811 0.586613 0.586918 0.588447 0.589882 0.589109 0.588896 0.588089 0.584937 ];
TPR_DRFI = [1 0.993944 0.991297 0.988399 0.983847 0.981291 0.977287 0.973799 0.970672 0.966703 0.962873 0.958191 0.954186 0.949883 0.945779 0.94152 0.936335 0.930705 0.925839 0.921303 0.915856 0.911556 0.906379 0.901954 0.895756 0.890328 0.885698 0.881499 0.876326 0.872933 0.867178 0.862659 0.858503 0.854058 0.848432 0.842927 0.838158 0.833017 0.828805 0.823765 0.818659 0.815136 0.809604 0.804923 0.800785 0.795909 0.791909 0.787229 0.782772 0.7787 0.77399 0.769134 0.763505 0.758016 0.753801 0.748844 0.743478 0.739464 0.735139 0.72996 0.725489 0.721103 0.716258 0.712263 0.706818 0.701987 0.697121 0.693318 0.688469 0.684516 0.679659 0.674769 0.670565 0.666678 0.662438 0.6585 0.654836 0.649581 0.645222 0.640503 0.636202 0.632606 0.628116 0.624236 0.619173 0.614677 0.60855 0.604197 0.599914 0.596017 0.592082 0.588128 0.583353 0.578426 0.574763 0.570393 0.566598 0.560874 0.556311 0.552351 0.548119 0.544376 0.540234 0.536551 0.532892 0.528865 0.523623 0.519696 0.514991 0.511146 0.507597 0.503786 0.499162 0.494965 0.489956 0.485751 0.482617 0.478909 0.475014 0.470922 0.466858 0.463447 0.459913 0.455635 0.451693 0.448034 0.444513 0.440843 0.43686 0.433178 0.429451 0.425965 0.422416 0.418669 0.415404 0.411611 0.408563 0.405032 0.400727 0.397201 0.393514 0.389741 0.386265 0.382938 0.379194 0.376254 0.373704 0.368858 0.365612 0.361392 0.357134 0.353709 0.350359 0.346925 0.344178 0.340744 0.337664 0.333638 0.329633 0.325847 0.322173 0.318899 0.315561 0.312635 0.30991 0.304963 0.300498 0.297325 0.294263 0.291286 0.287013 0.283222 0.279415 0.275894 0.272421 0.268488 0.265201 0.261857 0.258071 0.255401 0.252787 0.249744 0.246379 0.243291 0.240022 0.236369 0.23295 0.228884 0.225972 0.223053 0.220328 0.216795 0.213846 0.211009 0.207786 0.20405 0.200749 0.197338 0.194743 0.189966 0.186564 0.182942 0.179718 0.175593 0.172413 0.168908 0.16607 0.162473 0.159079 0.156285 0.152651 0.14951 0.145956 0.142941 0.139855 0.136474 0.132561 0.128694 0.124944 0.121183 0.117814 0.113574 0.11029 0.106067 0.10295 0.100004 0.0960555 0.0927566 0.0895686 0.0863078 0.0827816 0.0799605 0.0770321 0.0734859 0.0701651 0.0657997 0.0626278 0.0599921 0.0569348 0.0545158 0.0519261 0.0492584 0.0467967 0.0435976 0.0410714 0.0387639 0.0353342 0.0323528 0.0293237 0.0261797 0.0237496 0.0213428 0.018342 0.0161732 0.013458 0.0109851 ];
FPR_DRFI = [1 0.909307 0.860782 0.818308 0.781202 0.745204 0.715535 0.685598 0.658617 0.635205 0.611575 0.5906 0.571651 0.553544 0.535716 0.518764 0.502194 0.485821 0.472068 0.457873 0.444094 0.431322 0.41951 0.40864 0.397468 0.386508 0.37653 0.36735 0.35829 0.349524 0.340648 0.333181 0.325493 0.318 0.310357 0.302474 0.295207 0.288219 0.28199 0.275594 0.269307 0.263453 0.257454 0.25179 0.246849 0.241737 0.236746 0.232019 0.227655 0.223587 0.219208 0.215051 0.211314 0.207055 0.203171 0.199276 0.195778 0.191862 0.188705 0.185471 0.18203 0.178659 0.175328 0.172507 0.169617 0.166868 0.164464 0.161516 0.158853 0.155894 0.15338 0.150677 0.148183 0.145568 0.142945 0.140703 0.13869 0.136243 0.133855 0.131574 0.129536 0.127414 0.12559 0.123605 0.121754 0.119795 0.117806 0.116102 0.114372 0.112684 0.111048 0.109438 0.10775 0.106038 0.10451 0.102922 0.101344 0.0996113 0.0978662 0.0962573 0.0946851 0.093312 0.0917797 0.0903582 0.0889445 0.0875421 0.0861204 0.084781 0.0833304 0.0819794 0.0805472 0.0792416 0.0780099 0.0767936 0.0755692 0.074407 0.0731703 0.0720406 0.0708893 0.0697981 0.0686992 0.067671 0.0666624 0.0657053 0.0646637 0.0636854 0.0626551 0.0616147 0.0606319 0.0596307 0.0586801 0.0576992 0.0564718 0.0555435 0.0545806 0.0536971 0.0528449 0.0520215 0.0510788 0.0502947 0.0494476 0.0485499 0.0475509 0.0467166 0.0458961 0.0450922 0.0442241 0.0433917 0.0425081 0.0417546 0.0409938 0.0402775 0.0395661 0.0389594 0.0380812 0.0373668 0.0366981 0.0359818 0.0353455 0.0346563 0.0338486 0.0332573 0.0324134 0.0318388 0.0312033 0.0306223 0.0299933 0.0294783 0.0288317 0.0282459 0.0276914 0.0271516 0.0265264 0.0257719 0.0252835 0.0247072 0.0241927 0.0237139 0.0231056 0.0224959 0.0220491 0.0215469 0.0210475 0.0206204 0.0201556 0.0196529 0.019186 0.0187745 0.0183738 0.0179173 0.0175274 0.0171643 0.0165991 0.0162018 0.0157666 0.0152751 0.0148705 0.0145319 0.0141525 0.0136986 0.0133311 0.0130098 0.0125921 0.0122131 0.0118818 0.011466 0.011087 0.0106737 0.0103871 0.010097 0.00974235 0.00939695 0.00905641 0.00880886 0.00834423 0.00805702 0.00779884 0.00747845 0.00720678 0.00696748 0.0067472 0.00647183 0.00626355 0.00605107 0.00587163 0.00565194 0.00545165 0.00503252 0.00480042 0.00461234 0.00431593 0.00411069 0.00391807 0.00377068 0.00361449 0.00335568 0.00321569 0.00304911 0.00289223 0.00274744 0.00257157 0.00239282 0.00225942 0.00205129 0.00191367 0.0017419 0.00155003 0.00132397 0.00122724 0.00112431 0.000957567 0.000829497 0.000738359 0.000667497 0.000588417 0.000429373 ];
plot(Recall_DRFI, Precision_DRFI, ':y', 'linewidth', 2);
Recall_GMR = [1 0.984813 0.972963 0.960752 0.951975 0.942084 0.932472 0.925305 0.91659 0.910964 0.904642 0.89859 0.893599 0.887946 0.881417 0.875747 0.87053 0.865353 0.860203 0.855188 0.848171 0.84179 0.836853 0.832087 0.825408 0.820043 0.814707 0.809967 0.806241 0.801997 0.796764 0.79154 0.78636 0.781584 0.776283 0.771694 0.768312 0.764625 0.75965 0.756422 0.751144 0.746999 0.743773 0.740159 0.735758 0.732534 0.729397 0.723954 0.719855 0.715433 0.712702 0.709773 0.706517 0.702735 0.700511 0.696754 0.693748 0.690104 0.686676 0.683628 0.680442 0.677775 0.674059 0.669996 0.666049 0.662444 0.658611 0.655383 0.65188 0.649517 0.645774 0.642633 0.638688 0.635227 0.630478 0.626363 0.621762 0.618499 0.614952 0.611004 0.606757 0.604235 0.600961 0.598024 0.595222 0.592916 0.589416 0.586037 0.58248 0.578926 0.57503 0.571155 0.568867 0.565695 0.563561 0.559495 0.556876 0.553815 0.550373 0.547114 0.54425 0.540979 0.538337 0.53513 0.532182 0.529269 0.526926 0.523491 0.520125 0.518079 0.51546 0.513205 0.510595 0.508344 0.505551 0.502728 0.498373 0.49434 0.492016 0.489265 0.486434 0.483302 0.480463 0.477514 0.475485 0.473001 0.470292 0.468496 0.464325 0.461614 0.459087 0.455862 0.451797 0.448957 0.445952 0.442823 0.440401 0.43835 0.435856 0.433241 0.430595 0.428081 0.426074 0.422836 0.419934 0.416723 0.414109 0.411529 0.40773 0.405628 0.403412 0.400948 0.398495 0.395608 0.393498 0.391216 0.388669 0.386139 0.383652 0.381123 0.37898 0.375636 0.37255 0.369351 0.365976 0.36356 0.361463 0.358247 0.356511 0.35303 0.351006 0.347599 0.343795 0.341467 0.339502 0.338007 0.335379 0.333116 0.329669 0.326243 0.322232 0.320134 0.316529 0.313542 0.310982 0.309077 0.307081 0.304047 0.300583 0.297267 0.294615 0.292543 0.289722 0.285919 0.282108 0.279994 0.277852 0.274918 0.271727 0.268135 0.265196 0.262059 0.259098 0.256625 0.254483 0.25219 0.249725 0.247512 0.24503 0.242767 0.239081 0.234201 0.231771 0.228839 0.226095 0.222717 0.220851 0.216823 0.213368 0.210293 0.208338 0.204096 0.200546 0.196921 0.192717 0.189816 0.185235 0.182034 0.178635 0.175399 0.172788 0.168952 0.166058 0.163176 0.15928 0.155237 0.150858 0.146741 0.139222 0.135099 0.130785 0.126153 0.121755 0.117835 0.113405 0.109043 0.103811 0.0995106 0.0944796 0.0884057 0.0820048 0.0752463 0.0692086 0.0604216 0.0496521 0.0400937 ];
Precision_GMR = [0.167637 0.193925 0.214382 0.228591 0.240069 0.249481 0.25731 0.26418 0.269748 0.275189 0.279764 0.283917 0.287373 0.291174 0.294802 0.297712 0.300669 0.304271 0.307037 0.309958 0.312532 0.315434 0.318153 0.320365 0.322594 0.324896 0.327106 0.329164 0.331309 0.333943 0.336486 0.33838 0.340212 0.341259 0.343753 0.345596 0.347666 0.349339 0.351529 0.353295 0.354918 0.356716 0.359251 0.360785 0.362041 0.36368 0.36539 0.366723 0.368322 0.369375 0.370659 0.371792 0.373175 0.373973 0.375606 0.377256 0.378213 0.378992 0.380291 0.382097 0.38355 0.384469 0.385798 0.386516 0.387488 0.388647 0.389485 0.390466 0.391936 0.393559 0.394526 0.395437 0.396865 0.398171 0.399419 0.400264 0.401265 0.402526 0.403313 0.404404 0.405934 0.407695 0.408645 0.409937 0.410827 0.411922 0.412824 0.413778 0.414604 0.415995 0.416931 0.418049 0.418937 0.419945 0.420857 0.421849 0.422947 0.423625 0.424569 0.425375 0.425954 0.4268 0.427823 0.428682 0.429523 0.430848 0.432052 0.432879 0.433974 0.435225 0.436482 0.437694 0.438628 0.439798 0.440315 0.441408 0.441678 0.442172 0.443035 0.443844 0.444336 0.444944 0.445474 0.446425 0.447268 0.448089 0.448812 0.449421 0.449955 0.450989 0.452479 0.453243 0.453329 0.453934 0.454164 0.454485 0.455419 0.456135 0.456982 0.457706 0.458458 0.459046 0.459994 0.460469 0.461347 0.461898 0.461842 0.462756 0.464355 0.465682 0.466201 0.467218 0.468551 0.468911 0.470575 0.471571 0.472786 0.473674 0.474942 0.475491 0.476172 0.476493 0.477477 0.477389 0.477467 0.47764 0.478052 0.478532 0.479422 0.48006 0.480933 0.480857 0.481243 0.48233 0.482827 0.483715 0.484404 0.4849 0.485233 0.485899 0.486299 0.486939 0.487845 0.488264 0.489095 0.489801 0.490153 0.490068 0.491097 0.490766 0.491168 0.491777 0.492191 0.493196 0.493482 0.494216 0.494386 0.494577 0.495034 0.494793 0.495068 0.495699 0.496069 0.496335 0.496288 0.496906 0.497395 0.498404 0.499363 0.49982 0.499876 0.500398 0.500489 0.500266 0.501385 0.50203 0.503276 0.504188 0.504981 0.505186 0.50614 0.506013 0.506227 0.506661 0.506105 0.506064 0.505834 0.505645 0.506151 0.505344 0.506006 0.505482 0.505462 0.506211 0.506504 0.506692 0.507597 0.50859 0.506862 0.506972 0.507376 0.508978 0.508543 0.508407 0.51103 0.510921 0.511374 0.511146 0.511914 0.512991 0.514886 0.513573 0.518738 0.517755 0.515973 0.518248 ];
TPR_GMR = [1 0.984813 0.972963 0.960752 0.951975 0.942084 0.932472 0.925305 0.91659 0.910964 0.904642 0.89859 0.893599 0.887946 0.881417 0.875747 0.87053 0.865353 0.860203 0.855188 0.848171 0.84179 0.836853 0.832087 0.825408 0.820043 0.814707 0.809967 0.806241 0.801997 0.796764 0.79154 0.78636 0.781584 0.776283 0.771694 0.768312 0.764625 0.75965 0.756422 0.751144 0.746999 0.743773 0.740159 0.735758 0.732534 0.729397 0.723954 0.719855 0.715433 0.712702 0.709773 0.706517 0.702735 0.700511 0.696754 0.693748 0.690104 0.686676 0.683628 0.680442 0.677775 0.674059 0.669996 0.666049 0.662444 0.658611 0.655383 0.65188 0.649517 0.645774 0.642633 0.638688 0.635227 0.630478 0.626363 0.621762 0.618499 0.614952 0.611004 0.606757 0.604235 0.600961 0.598024 0.595222 0.592916 0.589416 0.586037 0.58248 0.578926 0.57503 0.571155 0.568867 0.565695 0.563561 0.559495 0.556876 0.553815 0.550373 0.547114 0.54425 0.540979 0.538337 0.53513 0.532182 0.529269 0.526926 0.523491 0.520125 0.518079 0.51546 0.513205 0.510595 0.508344 0.505551 0.502728 0.498373 0.49434 0.492016 0.489265 0.486434 0.483302 0.480463 0.477514 0.475485 0.473001 0.470292 0.468496 0.464325 0.461614 0.459087 0.455862 0.451797 0.448957 0.445952 0.442823 0.440401 0.43835 0.435856 0.433241 0.430595 0.428081 0.426074 0.422836 0.419934 0.416723 0.414109 0.411529 0.40773 0.405628 0.403412 0.400948 0.398495 0.395608 0.393498 0.391216 0.388669 0.386139 0.383652 0.381123 0.37898 0.375636 0.37255 0.369351 0.365976 0.36356 0.361463 0.358247 0.356511 0.35303 0.351006 0.347599 0.343795 0.341467 0.339502 0.338007 0.335379 0.333116 0.329669 0.326243 0.322232 0.320134 0.316529 0.313542 0.310982 0.309077 0.307081 0.304047 0.300583 0.297267 0.294615 0.292543 0.289722 0.285919 0.282108 0.279994 0.277852 0.274918 0.271727 0.268135 0.265196 0.262059 0.259098 0.256625 0.254483 0.25219 0.249725 0.247512 0.24503 0.242767 0.239081 0.234201 0.231771 0.228839 0.226095 0.222717 0.220851 0.216823 0.213368 0.210293 0.208338 0.204096 0.200546 0.196921 0.192717 0.189816 0.185235 0.182034 0.178635 0.175399 0.172788 0.168952 0.166058 0.163176 0.15928 0.155237 0.150858 0.146741 0.139222 0.135099 0.130785 0.126153 0.121755 0.117835 0.113405 0.109043 0.103811 0.0995106 0.0944796 0.0884057 0.0820048 0.0752463 0.0692086 0.0604216 0.0496521 0.0400937 ];
FPR_GMR = [1 0.88901 0.806905 0.7565 0.717198 0.682743 0.654109 0.629833 0.608818 0.589179 0.571922 0.556715 0.543042 0.529643 0.516945 0.5056 0.494963 0.484125 0.474844 0.465207 0.456742 0.447375 0.439007 0.431639 0.424416 0.417274 0.410301 0.403222 0.396871 0.390774 0.384268 0.378975 0.373897 0.368358 0.363024 0.35803 0.353128 0.348282 0.343294 0.338601 0.33424 0.330188 0.32587 0.321886 0.318194 0.314291 0.310378 0.307094 0.303371 0.299848 0.296416 0.292926 0.289491 0.286245 0.282926 0.279527 0.276546 0.273627 0.270424 0.267249 0.263879 0.260936 0.257479 0.254614 0.251807 0.248696 0.245628 0.242627 0.239707 0.236933 0.233909 0.231196 0.22842 0.225542 0.222865 0.22025 0.217848 0.215262 0.212602 0.210061 0.207395 0.204828 0.202581 0.200181 0.19806 0.19604 0.193956 0.191983 0.190082 0.187846 0.185579 0.183564 0.181915 0.17992 0.177881 0.175935 0.173902 0.171927 0.16985 0.167909 0.166093 0.164383 0.162528 0.160679 0.158691 0.156842 0.155254 0.153402 0.151755 0.149962 0.14822 0.146729 0.145091 0.143352 0.141587 0.139819 0.138138 0.136437 0.134843 0.133399 0.131816 0.130235 0.128677 0.127057 0.125532 0.124003 0.122453 0.121024 0.119542 0.117798 0.116162 0.114678 0.113432 0.112112 0.110658 0.10927 0.107809 0.106473 0.105109 0.104055 0.102746 0.101514 0.100261 0.0989599 0.0976919 0.0964808 0.0953245 0.0941129 0.0929503 0.0918924 0.0908354 0.0898707 0.0886557 0.0876432 0.0864532 0.0852867 0.0841822 0.0831865 0.0820727 0.0809814 0.0798935 0.0790206 0.0780084 0.0771879 0.0762957 0.0754889 0.0745973 0.073644 0.0727307 0.0718122 0.0710433 0.0701814 0.0694187 0.0685226 0.0675514 0.0666287 0.065753 0.0649562 0.0641662 0.0632707 0.0622328 0.0612241 0.0603525 0.0594055 0.0584517 0.0574793 0.0566949 0.0557013 0.0547419 0.0538782 0.0529108 0.0520344 0.0510151 0.0500114 0.0491662 0.0482273 0.0474018 0.0462874 0.0453059 0.0444344 0.0434555 0.0426127 0.0418747 0.0409035 0.0402335 0.039446 0.0387175 0.0379614 0.0371896 0.0364685 0.0358228 0.0350481 0.034428 0.0338194 0.0329741 0.0322197 0.0315507 0.0308059 0.0301317 0.0295371 0.028979 0.028282 0.0274778 0.0267701 0.0261283 0.0255094 0.0247775 0.0240982 0.0233091 0.0225664 0.0217813 0.0211365 0.020301 0.0196056 0.018937 0.0181312 0.0173474 0.0166597 0.015937 0.0151578 0.0144088 0.0135378 0.0127723 0.0121643 0.0116194 0.0109697 0.0102871 0.009504 0.00878735 0.00796378 0.0072501 0.00646885 0.00538694 0.00468987 0.0040172 0.00294115 ];
plot(Recall_GMR, Precision_GMR, '--k', 'linewidth', 2);
Recall_HS = [1 0.981821 0.981821 0.981821 0.969392 0.969387 0.96104 0.957982 0.957978 0.95063 0.949469 0.945615 0.942031 0.941864 0.935204 0.934231 0.932733 0.92676 0.926409 0.921014 0.916738 0.915425 0.908669 0.907705 0.904837 0.900499 0.899848 0.894599 0.892274 0.888943 0.885947 0.88348 0.879357 0.877601 0.873614 0.869079 0.864604 0.861632 0.859512 0.857689 0.851975 0.850632 0.847095 0.844374 0.84187 0.837651 0.834255 0.830596 0.827368 0.823907 0.816942 0.812715 0.81215 0.806776 0.80305 0.798629 0.795266 0.792643 0.78681 0.782634 0.779915 0.774208 0.771868 0.764464 0.762138 0.757354 0.754722 0.751345 0.74784 0.744213 0.742442 0.737042 0.733349 0.727849 0.722593 0.718429 0.71375 0.710049 0.706785 0.702186 0.698547 0.694085 0.687385 0.683848 0.681216 0.679142 0.675052 0.672681 0.668656 0.662926 0.659572 0.655024 0.65107 0.646265 0.643538 0.640036 0.636668 0.632916 0.630121 0.625831 0.621927 0.617758 0.61258 0.611879 0.607414 0.601495 0.597443 0.591388 0.588208 0.584269 0.57871 0.575773 0.573404 0.568758 0.564574 0.559794 0.557969 0.553981 0.549315 0.544347 0.543194 0.53956 0.535095 0.530642 0.527976 0.525689 0.520724 0.51524 0.513517 0.509611 0.504396 0.500049 0.496942 0.495795 0.491474 0.487496 0.483892 0.482486 0.47886 0.473956 0.471177 0.468881 0.46359 0.458719 0.454106 0.452518 0.449411 0.445417 0.442259 0.438545 0.434603 0.431162 0.427613 0.422209 0.421528 0.418514 0.414363 0.410978 0.408443 0.405038 0.401666 0.397445 0.395048 0.391914 0.390357 0.38684 0.382994 0.380902 0.375486 0.373228 0.370406 0.365738 0.362896 0.360256 0.357493 0.353133 0.350903 0.34868 0.344313 0.3412 0.339135 0.333978 0.330362 0.327791 0.323059 0.321464 0.318504 0.316985 0.312327 0.310167 0.306237 0.304164 0.301251 0.299981 0.294562 0.293114 0.287818 0.285904 0.281804 0.277095 0.274825 0.270721 0.26843 0.265826 0.262575 0.261679 0.258918 0.255618 0.252668 0.24879 0.244661 0.242418 0.237762 0.234231 0.230645 0.22786 0.225411 0.22161 0.219405 0.217621 0.214286 0.21144 0.209449 0.205835 0.203349 0.198223 0.195821 0.192236 0.191095 0.187529 0.183217 0.181567 0.177481 0.174617 0.173866 0.165672 0.165478 0.162089 0.157958 0.156801 0.151892 0.150987 0.148248 0.1408 0.139982 0.132974 0.127633 0.126679 0.114207 0.113846 0.113394 0.101552 0.101448 0.0771354 0.0771354 0.0771354 ];
Precision_HS = [0.167637 0.192299 0.192299 0.192299 0.200837 0.200858 0.209947 0.210427 0.210451 0.2181 0.21821 0.222996 0.226298 0.226356 0.23363 0.234406 0.237418 0.240233 0.240577 0.245893 0.248208 0.248273 0.253912 0.254248 0.256973 0.25948 0.259685 0.265145 0.266807 0.269026 0.273132 0.273575 0.276609 0.279185 0.281742 0.283409 0.285086 0.288042 0.289327 0.290453 0.294733 0.296531 0.298065 0.30046 0.301824 0.305776 0.307074 0.308876 0.311593 0.312024 0.31453 0.316143 0.316602 0.318482 0.319862 0.321398 0.32399 0.324971 0.327674 0.330135 0.33087 0.334351 0.335006 0.337209 0.338098 0.33992 0.342363 0.343559 0.344498 0.346893 0.347677 0.350564 0.351207 0.354129 0.35486 0.357089 0.359945 0.361348 0.363213 0.365115 0.365505 0.366444 0.36925 0.370666 0.372267 0.373301 0.374135 0.375523 0.376236 0.377932 0.379454 0.381587 0.38215 0.38255 0.38327 0.384245 0.38643 0.387796 0.38887 0.389329 0.390874 0.392173 0.393573 0.393726 0.395205 0.396015 0.396505 0.396393 0.397618 0.398869 0.399802 0.401137 0.401814 0.402822 0.404082 0.404717 0.404997 0.406214 0.408339 0.409212 0.409238 0.409904 0.411102 0.411336 0.412031 0.412885 0.413525 0.414015 0.414218 0.416034 0.417101 0.419127 0.41982 0.419955 0.421969 0.422504 0.423718 0.424023 0.42561 0.427398 0.42875 0.430328 0.432492 0.434782 0.436239 0.437048 0.43745 0.43882 0.440242 0.441898 0.443688 0.443953 0.444946 0.444574 0.445741 0.446985 0.447988 0.448818 0.450727 0.451024 0.451623 0.453513 0.454818 0.454921 0.455446 0.4562 0.458078 0.458876 0.460073 0.460587 0.461258 0.461098 0.462025 0.462407 0.463083 0.464868 0.466121 0.466723 0.467963 0.467857 0.468146 0.468323 0.468387 0.468386 0.467757 0.468633 0.471414 0.472024 0.471323 0.471552 0.472251 0.472859 0.473593 0.473665 0.475574 0.476239 0.477472 0.478616 0.479336 0.480285 0.480544 0.482223 0.483331 0.484212 0.484943 0.485112 0.486269 0.487208 0.486931 0.488147 0.487898 0.488511 0.489932 0.489827 0.489757 0.490489 0.490964 0.491866 0.492203 0.492291 0.491832 0.492884 0.492667 0.49238 0.493252 0.492735 0.492881 0.492417 0.492434 0.492812 0.49337 0.493142 0.493468 0.49451 0.493695 0.495005 0.495199 0.494283 0.49651 0.496353 0.497854 0.499486 0.501413 0.505514 0.5063 0.507659 0.508892 0.508713 0.517229 0.516514 0.516431 0.523592 0.523364 0.526629 0.526629 0.526629 ];
TPR_HS = [1 0.981821 0.981821 0.981821 0.969392 0.969387 0.96104 0.957982 0.957978 0.95063 0.949469 0.945615 0.942031 0.941864 0.935204 0.934231 0.932733 0.92676 0.926409 0.921014 0.916738 0.915425 0.908669 0.907705 0.904837 0.900499 0.899848 0.894599 0.892274 0.888943 0.885947 0.88348 0.879357 0.877601 0.873614 0.869079 0.864604 0.861632 0.859512 0.857689 0.851975 0.850632 0.847095 0.844374 0.84187 0.837651 0.834255 0.830596 0.827368 0.823907 0.816942 0.812715 0.81215 0.806776 0.80305 0.798629 0.795266 0.792643 0.78681 0.782634 0.779915 0.774208 0.771868 0.764464 0.762138 0.757354 0.754722 0.751345 0.74784 0.744213 0.742442 0.737042 0.733349 0.727849 0.722593 0.718429 0.71375 0.710049 0.706785 0.702186 0.698547 0.694085 0.687385 0.683848 0.681216 0.679142 0.675052 0.672681 0.668656 0.662926 0.659572 0.655024 0.65107 0.646265 0.643538 0.640036 0.636668 0.632916 0.630121 0.625831 0.621927 0.617758 0.61258 0.611879 0.607414 0.601495 0.597443 0.591388 0.588208 0.584269 0.57871 0.575773 0.573404 0.568758 0.564574 0.559794 0.557969 0.553981 0.549315 0.544347 0.543194 0.53956 0.535095 0.530642 0.527976 0.525689 0.520724 0.51524 0.513517 0.509611 0.504396 0.500049 0.496942 0.495795 0.491474 0.487496 0.483892 0.482486 0.47886 0.473956 0.471177 0.468881 0.46359 0.458719 0.454106 0.452518 0.449411 0.445417 0.442259 0.438545 0.434603 0.431162 0.427613 0.422209 0.421528 0.418514 0.414363 0.410978 0.408443 0.405038 0.401666 0.397445 0.395048 0.391914 0.390357 0.38684 0.382994 0.380902 0.375486 0.373228 0.370406 0.365738 0.362896 0.360256 0.357493 0.353133 0.350903 0.34868 0.344313 0.3412 0.339135 0.333978 0.330362 0.327791 0.323059 0.321464 0.318504 0.316985 0.312327 0.310167 0.306237 0.304164 0.301251 0.299981 0.294562 0.293114 0.287818 0.285904 0.281804 0.277095 0.274825 0.270721 0.26843 0.265826 0.262575 0.261679 0.258918 0.255618 0.252668 0.24879 0.244661 0.242418 0.237762 0.234231 0.230645 0.22786 0.225411 0.22161 0.219405 0.217621 0.214286 0.21144 0.209449 0.205835 0.203349 0.198223 0.195821 0.192236 0.191095 0.187529 0.183217 0.181567 0.177481 0.174617 0.173866 0.165672 0.165478 0.162089 0.157958 0.156801 0.151892 0.150987 0.148248 0.1408 0.139982 0.132974 0.127633 0.126679 0.114207 0.113846 0.113394 0.101552 0.101448 0.0771354 0.0771354 0.0771354 ];
FPR_HS = [1 0.897105 0.897105 0.897105 0.842561 0.842533 0.800742 0.797045 0.796987 0.759992 0.758432 0.743363 0.726292 0.725698 0.700413 0.694964 0.6882 0.67115 0.669468 0.649943 0.639282 0.638186 0.618171 0.614781 0.605556 0.59582 0.59429 0.578704 0.571199 0.56497 0.55119 0.547274 0.537498 0.530228 0.52164 0.514885 0.507436 0.498446 0.493365 0.488996 0.478016 0.472979 0.46806 0.461283 0.455276 0.446141 0.439932 0.434012 0.426892 0.42363 0.415558 0.409074 0.407796 0.402275 0.39777 0.393285 0.386619 0.383476 0.376234 0.369572 0.366306 0.356829 0.354246 0.347101 0.34385 0.339399 0.335111 0.33112 0.327653 0.322484 0.320337 0.314887 0.31219 0.306541 0.302661 0.298359 0.293785 0.290414 0.287011 0.282832 0.279993 0.276927 0.270681 0.267933 0.265213 0.2625 0.260363 0.257145 0.25444 0.250261 0.247226 0.244405 0.241575 0.239474 0.237102 0.234473 0.230596 0.227861 0.224432 0.221524 0.218461 0.215252 0.212735 0.212015 0.207679 0.205033 0.202637 0.199459 0.197146 0.195212 0.191481 0.189347 0.187581 0.185295 0.18283 0.180156 0.17918 0.176686 0.172119 0.169266 0.168388 0.166714 0.163209 0.160767 0.159024 0.157082 0.154705 0.152151 0.151378 0.148917 0.14645 0.142977 0.14192 0.141132 0.138453 0.136777 0.133779 0.133102 0.130941 0.128715 0.127005 0.125493 0.122434 0.119799 0.117749 0.116645 0.115073 0.112577 0.110709 0.109537 0.107912 0.106683 0.10468 0.103125 0.102579 0.10026 0.0980124 0.0968814 0.0943479 0.0933958 0.0923802 0.0901947 0.0887885 0.0875482 0.0867364 0.0856217 0.0839321 0.0831283 0.0813845 0.0805517 0.0795814 0.0782612 0.0771976 0.07616 0.0744742 0.0725638 0.0710532 0.0701725 0.0688143 0.0682054 0.0674647 0.0664279 0.0655754 0.0646171 0.0637415 0.0629228 0.0607768 0.0602663 0.0591936 0.0587214 0.0578494 0.0570525 0.0554524 0.0550948 0.0530185 0.0525466 0.0510671 0.0504675 0.0497052 0.0486218 0.0478992 0.0468651 0.0459989 0.0450717 0.0441874 0.0439484 0.0426945 0.0421345 0.041694 0.0404413 0.0397623 0.0391087 0.038213 0.037784 0.0365811 0.0361248 0.0354502 0.0347181 0.034262 0.0333335 0.0328295 0.0320701 0.0316016 0.0310129 0.0300353 0.0295531 0.0289583 0.0283732 0.0281731 0.0272157 0.0263913 0.0259296 0.0254082 0.0247886 0.0243639 0.0230991 0.0230263 0.0220229 0.0212897 0.0211043 0.0193683 0.0191411 0.0185934 0.0171383 0.016901 0.0151661 0.0146428 0.0146046 0.0111458 0.0111409 0.0109052 0.00908113 0.00901062 0.00654021 0.00654021 0.00654021 ];
plot(Recall_HS, Precision_HS, '--b', 'linewidth', 2);
Recall_LMLC = [1 0.940443 0.928194 0.917573 0.910642 0.904538 0.898991 0.894168 0.890074 0.88523 0.88142 0.878385 0.875656 0.87197 0.868418 0.864509 0.860677 0.85706 0.853817 0.85094 0.848386 0.845748 0.843254 0.841085 0.838185 0.835301 0.832355 0.828995 0.825834 0.82282 0.819937 0.817072 0.813692 0.810581 0.807245 0.803853 0.800888 0.797496 0.794064 0.790864 0.787448 0.78429 0.781214 0.778495 0.775089 0.771958 0.76894 0.766127 0.76309 0.75962 0.756862 0.75371 0.750651 0.747115 0.743395 0.740269 0.736864 0.733574 0.730406 0.727564 0.724189 0.720816 0.71722 0.714179 0.710721 0.707436 0.703922 0.700554 0.697584 0.694258 0.691216 0.687998 0.685312 0.682246 0.679339 0.676622 0.673659 0.670527 0.667822 0.664651 0.661303 0.658272 0.655144 0.652052 0.64923 0.646352 0.643341 0.640039 0.636711 0.632477 0.629191 0.626263 0.62323 0.620395 0.617362 0.614271 0.611333 0.608416 0.605454 0.602508 0.599418 0.596297 0.593128 0.589832 0.586862 0.583585 0.580597 0.577674 0.574457 0.571653 0.568997 0.565851 0.562575 0.559512 0.556334 0.553357 0.550469 0.547495 0.543692 0.540259 0.536786 0.533788 0.530899 0.527823 0.524793 0.521475 0.518377 0.514684 0.511352 0.508328 0.505454 0.502774 0.500412 0.497851 0.495155 0.492446 0.489834 0.487003 0.484503 0.481673 0.478851 0.476029 0.473554 0.470565 0.468018 0.465243 0.462837 0.460288 0.457871 0.455019 0.452126 0.449647 0.446371 0.443788 0.441201 0.438166 0.435454 0.432723 0.430028 0.427193 0.424404 0.421778 0.418852 0.415815 0.413047 0.409907 0.407151 0.40412 0.401302 0.398284 0.395576 0.392439 0.389303 0.386399 0.383423 0.380539 0.377799 0.37519 0.372015 0.369038 0.366251 0.36329 0.360238 0.357316 0.354714 0.352025 0.348958 0.346358 0.343307 0.340696 0.337791 0.33512 0.331883 0.328903 0.32593 0.322264 0.318765 0.31531 0.312148 0.308884 0.305469 0.301798 0.298789 0.295319 0.292135 0.288721 0.285335 0.282087 0.278496 0.275515 0.272093 0.26865 0.264855 0.261476 0.258584 0.255395 0.252193 0.248431 0.245343 0.242106 0.23894 0.234933 0.231736 0.228042 0.224559 0.220989 0.217857 0.214548 0.211026 0.207458 0.203982 0.200507 0.196667 0.192673 0.187635 0.183078 0.178628 0.174293 0.170157 0.166047 0.161339 0.156739 0.151895 0.14682 0.141114 0.135865 0.129126 0.123658 0.117544 0.111028 0.104306 0.0974003 0.0891296 0.0789768 0.0668415 0.0473044 ];
Precision_LMLC = [0.167637 0.206603 0.212762 0.215702 0.219227 0.222625 0.225576 0.22796 0.230626 0.232311 0.233939 0.236034 0.237728 0.239163 0.240544 0.24172 0.242907 0.244268 0.245736 0.247033 0.248054 0.249453 0.250622 0.251498 0.252757 0.253841 0.255074 0.256286 0.258109 0.259351 0.260206 0.261094 0.262455 0.263202 0.263926 0.264718 0.265736 0.266595 0.267427 0.268343 0.269051 0.269917 0.270865 0.271756 0.272609 0.273409 0.27421 0.274886 0.275751 0.276658 0.277449 0.278088 0.278873 0.27992 0.280537 0.281577 0.282378 0.283288 0.284187 0.285153 0.285944 0.286619 0.287319 0.288315 0.289098 0.289823 0.290465 0.291219 0.292192 0.293299 0.294112 0.294868 0.295943 0.296588 0.297205 0.297935 0.29912 0.299833 0.300617 0.301481 0.302379 0.303219 0.304062 0.304819 0.305802 0.30666 0.307672 0.308902 0.309521 0.310447 0.311249 0.311884 0.311545 0.312276 0.313204 0.313904 0.314428 0.314907 0.315632 0.316606 0.317669 0.318379 0.319382 0.320349 0.321303 0.322119 0.322924 0.323354 0.324302 0.325936 0.326781 0.327192 0.327647 0.328186 0.328788 0.329338 0.330051 0.330784 0.331152 0.331845 0.332741 0.333652 0.334402 0.334847 0.335454 0.336215 0.337144 0.337638 0.338114 0.338539 0.338993 0.339264 0.340048 0.340984 0.342692 0.34275 0.343588 0.344198 0.344777 0.34616 0.34667 0.347533 0.347998 0.348661 0.349138 0.349627 0.350284 0.350738 0.351087 0.351741 0.352352 0.352886 0.353738 0.35429 0.355285 0.35625 0.356907 0.357402 0.35866 0.359042 0.359247 0.359793 0.360619 0.361752 0.362749 0.36324 0.364131 0.364837 0.365783 0.366351 0.367215 0.368274 0.369726 0.370944 0.371935 0.372651 0.373189 0.374319 0.375505 0.376058 0.376672 0.378745 0.378481 0.379513 0.380517 0.381421 0.382323 0.383245 0.38404 0.384902 0.385743 0.386407 0.386962 0.387499 0.388604 0.389242 0.391007 0.391627 0.393828 0.3948 0.396033 0.396799 0.397927 0.398682 0.399684 0.400738 0.40163 0.401594 0.402387 0.403477 0.404889 0.406381 0.407694 0.408539 0.408848 0.409333 0.409936 0.4105 0.412453 0.414865 0.415286 0.416614 0.417423 0.417538 0.419355 0.421083 0.421063 0.422961 0.425502 0.424619 0.424828 0.425644 0.426878 0.42824 0.428679 0.427251 0.426859 0.428078 0.429157 0.429084 0.431263 0.432363 0.432388 0.432551 0.434534 0.434935 0.434902 0.437055 0.435862 0.434725 0.437021 0.438008 0.437008 0.439682 0.438973 0.434709 ];
TPR_LMLC = [1 0.940443 0.928194 0.917573 0.910642 0.904538 0.898991 0.894168 0.890074 0.88523 0.88142 0.878385 0.875656 0.87197 0.868418 0.864509 0.860677 0.85706 0.853817 0.85094 0.848386 0.845748 0.843254 0.841085 0.838185 0.835301 0.832355 0.828995 0.825834 0.82282 0.819937 0.817072 0.813692 0.810581 0.807245 0.803853 0.800888 0.797496 0.794064 0.790864 0.787448 0.78429 0.781214 0.778495 0.775089 0.771958 0.76894 0.766127 0.76309 0.75962 0.756862 0.75371 0.750651 0.747115 0.743395 0.740269 0.736864 0.733574 0.730406 0.727564 0.724189 0.720816 0.71722 0.714179 0.710721 0.707436 0.703922 0.700554 0.697584 0.694258 0.691216 0.687998 0.685312 0.682246 0.679339 0.676622 0.673659 0.670527 0.667822 0.664651 0.661303 0.658272 0.655144 0.652052 0.64923 0.646352 0.643341 0.640039 0.636711 0.632477 0.629191 0.626263 0.62323 0.620395 0.617362 0.614271 0.611333 0.608416 0.605454 0.602508 0.599418 0.596297 0.593128 0.589832 0.586862 0.583585 0.580597 0.577674 0.574457 0.571653 0.568997 0.565851 0.562575 0.559512 0.556334 0.553357 0.550469 0.547495 0.543692 0.540259 0.536786 0.533788 0.530899 0.527823 0.524793 0.521475 0.518377 0.514684 0.511352 0.508328 0.505454 0.502774 0.500412 0.497851 0.495155 0.492446 0.489834 0.487003 0.484503 0.481673 0.478851 0.476029 0.473554 0.470565 0.468018 0.465243 0.462837 0.460288 0.457871 0.455019 0.452126 0.449647 0.446371 0.443788 0.441201 0.438166 0.435454 0.432723 0.430028 0.427193 0.424404 0.421778 0.418852 0.415815 0.413047 0.409907 0.407151 0.40412 0.401302 0.398284 0.395576 0.392439 0.389303 0.386399 0.383423 0.380539 0.377799 0.37519 0.372015 0.369038 0.366251 0.36329 0.360238 0.357316 0.354714 0.352025 0.348958 0.346358 0.343307 0.340696 0.337791 0.33512 0.331883 0.328903 0.32593 0.322264 0.318765 0.31531 0.312148 0.308884 0.305469 0.301798 0.298789 0.295319 0.292135 0.288721 0.285335 0.282087 0.278496 0.275515 0.272093 0.26865 0.264855 0.261476 0.258584 0.255395 0.252193 0.248431 0.245343 0.242106 0.23894 0.234933 0.231736 0.228042 0.224559 0.220989 0.217857 0.214548 0.211026 0.207458 0.203982 0.200507 0.196667 0.192673 0.187635 0.183078 0.178628 0.174293 0.170157 0.166047 0.161339 0.156739 0.151895 0.14682 0.141114 0.135865 0.129126 0.123658 0.117544 0.111028 0.104306 0.0974003 0.0891296 0.0789768 0.0668415 0.0473044 ];
FPR_LMLC = [1 0.758072 0.725822 0.705359 0.687946 0.674005 0.661316 0.64964 0.638475 0.629492 0.621098 0.611993 0.604783 0.597384 0.590066 0.583197 0.577124 0.570637 0.563892 0.558322 0.553677 0.54826 0.543804 0.539716 0.534893 0.53018 0.525222 0.519767 0.514575 0.510185 0.505921 0.501595 0.495999 0.491949 0.488035 0.483865 0.479835 0.475919 0.47217 0.468495 0.465214 0.461368 0.457136 0.453395 0.449663 0.446207 0.442601 0.439244 0.435348 0.431471 0.428346 0.425135 0.422053 0.418692 0.415334 0.412013 0.408773 0.405545 0.402246 0.399195 0.396289 0.392889 0.389644 0.386019 0.382718 0.379609 0.376366 0.373057 0.369852 0.366964 0.364074 0.36107 0.358528 0.35589 0.353371 0.350619 0.347681 0.345039 0.342502 0.340011 0.337311 0.334691 0.331962 0.329401 0.326685 0.324164 0.321125 0.318712 0.316025 0.312923 0.310421 0.307957 0.305463 0.302851 0.300332 0.297476 0.295113 0.292624 0.290178 0.287595 0.284725 0.282264 0.279395 0.276882 0.274526 0.271719 0.269306 0.267107 0.264483 0.262292 0.259953 0.257854 0.25561 0.253607 0.251409 0.249199 0.246906 0.244469 0.242269 0.240355 0.238084 0.235877 0.233757 0.231668 0.229537 0.227357 0.225109 0.223075 0.220926 0.218934 0.217019 0.214995 0.213137 0.211131 0.208989 0.207048 0.204843 0.202979 0.200867 0.198743 0.196642 0.194159 0.192332 0.190386 0.188612 0.186694 0.184737 0.182601 0.180844 0.178644 0.176822 0.175103 0.173019 0.171308 0.169295 0.167282 0.165595 0.163731 0.161729 0.159724 0.157867 0.155913 0.153729 0.151415 0.149469 0.14776 0.145943 0.144048 0.142173 0.140457 0.138762 0.137002 0.135027 0.133289 0.131627 0.129906 0.128099 0.126341 0.124519 0.122812 0.120849 0.119146 0.117495 0.115689 0.114044 0.112524 0.110992 0.109453 0.107943 0.106439 0.104927 0.103386 0.101801 0.100226 0.0983747 0.0964365 0.0948836 0.0931925 0.0915349 0.0898614 0.0881537 0.0865352 0.0849733 0.0835102 0.0820301 0.080373 0.0788431 0.0773736 0.075893 0.0744616 0.0726456 0.0709881 0.0693983 0.0677542 0.0662662 0.0648548 0.0634766 0.061798 0.060302 0.0588064 0.0573071 0.055781 0.0544303 0.0530475 0.0516588 0.0502745 0.049007 0.0477463 0.0461344 0.0447511 0.0435072 0.0420241 0.0405943 0.0392557 0.037838 0.0365755 0.0352697 0.0340175 0.0325896 0.0313064 0.0299273 0.0287284 0.0275821 0.0262315 0.024978 0.0238368 0.02264 0.0214885 0.0201812 0.0186357 0.0170821 0.0154875 0.0136569 0.0112987 0.00914062 0.00610542 ];
plot(Recall_LMLC, Precision_LMLC, '--g', 'linewidth', 2);
Recall_SF = [1 0.997346 0.982847 0.963954 0.93775 0.910533 0.883519 0.854014 0.824595 0.798071 0.773755 0.749341 0.727894 0.708901 0.689014 0.670781 0.654094 0.638419 0.62339 0.609598 0.595447 0.582318 0.569811 0.557957 0.546595 0.535947 0.525917 0.516003 0.506041 0.496283 0.486932 0.477438 0.468863 0.460916 0.453177 0.445904 0.438836 0.431862 0.4251 0.418806 0.412588 0.406578 0.400607 0.394698 0.38897 0.383311 0.377795 0.372435 0.367218 0.362126 0.35721 0.352329 0.347707 0.343149 0.338619 0.334142 0.329632 0.32458 0.3203 0.316041 0.311847 0.307809 0.303839 0.2999 0.295933 0.291921 0.287947 0.284089 0.280293 0.27657 0.272948 0.269388 0.265856 0.262417 0.259121 0.255927 0.252793 0.249723 0.246694 0.243738 0.240887 0.238138 0.235446 0.232791 0.230174 0.227543 0.224962 0.222442 0.219933 0.217421 0.214944 0.212533 0.210196 0.207939 0.205696 0.203473 0.201267 0.199052 0.196865 0.194704 0.192553 0.190382 0.188212 0.186095 0.184025 0.182008 0.179976 0.177932 0.17587 0.173902 0.171993 0.170077 0.168169 0.166253 0.164331 0.162382 0.16038 0.158412 0.15642 0.154463 0.152515 0.150595 0.148709 0.146819 0.144956 0.143072 0.141203 0.139368 0.137539 0.135743 0.134005 0.13231 0.130654 0.129009 0.127372 0.125751 0.12417 0.122617 0.121094 0.119586 0.118085 0.116644 0.115222 0.113823 0.112428 0.111028 0.109638 0.108257 0.106859 0.105467 0.104046 0.102635 0.101248 0.0998482 0.0984496 0.0971002 0.0957833 0.0945102 0.0932725 0.0920737 0.0908591 0.089693 0.0885383 0.0873712 0.0862021 0.0850264 0.0838354 0.0826303 0.0815023 0.0803879 0.0792773 0.0781743 0.0770437 0.0759643 0.0749097 0.0738509 0.0727716 0.0717135 0.0706703 0.0696422 0.0686177 0.0675945 0.0665735 0.0655222 0.064453 0.0633941 0.0623555 0.0613321 0.0603157 0.0592981 0.0582861 0.0572793 0.0562723 0.0552486 0.0542276 0.0532103 0.0522045 0.051199 0.0502011 0.0492029 0.0482219 0.0472388 0.0462575 0.0452848 0.0442984 0.0433409 0.0424048 0.0414651 0.0405373 0.0396031 0.0386727 0.0377452 0.0368186 0.0358962 0.0349816 0.0340943 0.0332285 0.0323462 0.0314829 0.0306181 0.0297701 0.0289251 0.0280701 0.0272363 0.0263907 0.0255306 0.0246749 0.0237926 0.0229206 0.0220415 0.0211657 0.020311 0.019456 0.0185889 0.0177123 0.0168176 0.0159694 0.0151207 0.0142785 0.0134434 0.0126108 0.0117618 0.0109244 0.0100504 0.00918008 0.00829674 0.00743201 0.0066117 0.00580041 0.00498221 0.00415687 0.00336862 0.00257175 0.00170111 0.000846025 0.000104282 ];
Precision_SF = [0.167637 0.172919 0.189479 0.210446 0.230252 0.247137 0.261021 0.27182 0.280664 0.28843 0.295304 0.301153 0.307565 0.312418 0.316771 0.320622 0.324328 0.327471 0.330278 0.332889 0.334761 0.336046 0.337096 0.338666 0.339994 0.341248 0.342572 0.343633 0.344631 0.345423 0.346286 0.347065 0.347837 0.348783 0.349639 0.350631 0.351399 0.352166 0.352838 0.353527 0.354272 0.355125 0.355599 0.356323 0.356906 0.357392 0.358238 0.359153 0.35998 0.360864 0.36173 0.362472 0.363131 0.363644 0.364125 0.364668 0.365207 0.365804 0.36652 0.367095 0.367526 0.367927 0.368174 0.368527 0.368927 0.369329 0.36973 0.370167 0.370601 0.371193 0.371669 0.37215 0.372584 0.372937 0.373367 0.373824 0.374297 0.374563 0.374879 0.37524 0.375536 0.375886 0.376222 0.376544 0.376809 0.377135 0.377455 0.377844 0.378235 0.378524 0.378797 0.379003 0.379217 0.379391 0.37957 0.379793 0.380086 0.380405 0.380679 0.380897 0.381164 0.381388 0.381516 0.381611 0.38171 0.381797 0.381874 0.382009 0.382267 0.38252 0.382772 0.383055 0.383376 0.383708 0.384013 0.384283 0.384522 0.384699 0.384851 0.384997 0.385188 0.385314 0.385414 0.385449 0.385438 0.385337 0.385291 0.385356 0.385503 0.385652 0.385764 0.385795 0.385799 0.385742 0.385477 0.38548 0.385596 0.385762 0.385936 0.386117 0.386252 0.386565 0.386872 0.387174 0.387406 0.387559 0.38773 0.387966 0.388319 0.38855 0.388698 0.38887 0.389021 0.389136 0.389106 0.389206 0.389309 0.389442 0.389566 0.38973 0.389876 0.390002 0.390211 0.390413 0.390659 0.39088 0.39108 0.391365 0.39185 0.392327 0.39262 0.392848 0.392987 0.393209 0.393492 0.393852 0.394149 0.394402 0.394631 0.394873 0.395036 0.395189 0.395357 0.395571 0.39573 0.395885 0.396109 0.396865 0.397129 0.397382 0.397691 0.397925 0.398168 0.398471 0.398773 0.399077 0.399426 0.39971 0.40002 0.400313 0.400558 0.400706 0.400947 0.401168 0.40142 0.401766 0.402183 0.40256 0.402938 0.403175 0.403453 0.403693 0.403935 0.40418 0.40444 0.404643 0.404885 0.405089 0.405316 0.405617 0.406087 0.40651 0.406649 0.406509 0.406438 0.406512 0.406527 0.406578 0.406659 0.406757 0.406804 0.406695 0.406703 0.40669 0.406541 0.406469 0.406739 0.40668 0.40679 0.406678 0.40655 0.405687 0.405498 0.405135 0.404703 0.404238 0.403833 0.404067 0.404252 0.403427 0.402493 0.402845 0.402043 0.401835 0.401368 0.400805 ];
TPR_SF = [1 0.997346 0.982847 0.963954 0.93775 0.910533 0.883519 0.854014 0.824595 0.798071 0.773755 0.749341 0.727894 0.708901 0.689014 0.670781 0.654094 0.638419 0.62339 0.609598 0.595447 0.582318 0.569811 0.557957 0.546595 0.535947 0.525917 0.516003 0.506041 0.496283 0.486932 0.477438 0.468863 0.460916 0.453177 0.445904 0.438836 0.431862 0.4251 0.418806 0.412588 0.406578 0.400607 0.394698 0.38897 0.383311 0.377795 0.372435 0.367218 0.362126 0.35721 0.352329 0.347707 0.343149 0.338619 0.334142 0.329632 0.32458 0.3203 0.316041 0.311847 0.307809 0.303839 0.2999 0.295933 0.291921 0.287947 0.284089 0.280293 0.27657 0.272948 0.269388 0.265856 0.262417 0.259121 0.255927 0.252793 0.249723 0.246694 0.243738 0.240887 0.238138 0.235446 0.232791 0.230174 0.227543 0.224962 0.222442 0.219933 0.217421 0.214944 0.212533 0.210196 0.207939 0.205696 0.203473 0.201267 0.199052 0.196865 0.194704 0.192553 0.190382 0.188212 0.186095 0.184025 0.182008 0.179976 0.177932 0.17587 0.173902 0.171993 0.170077 0.168169 0.166253 0.164331 0.162382 0.16038 0.158412 0.15642 0.154463 0.152515 0.150595 0.148709 0.146819 0.144956 0.143072 0.141203 0.139368 0.137539 0.135743 0.134005 0.13231 0.130654 0.129009 0.127372 0.125751 0.12417 0.122617 0.121094 0.119586 0.118085 0.116644 0.115222 0.113823 0.112428 0.111028 0.109638 0.108257 0.106859 0.105467 0.104046 0.102635 0.101248 0.0998482 0.0984496 0.0971002 0.0957833 0.0945102 0.0932725 0.0920737 0.0908591 0.089693 0.0885383 0.0873712 0.0862021 0.0850264 0.0838354 0.0826303 0.0815023 0.0803879 0.0792773 0.0781743 0.0770437 0.0759643 0.0749097 0.0738509 0.0727716 0.0717135 0.0706703 0.0696422 0.0686177 0.0675945 0.0665735 0.0655222 0.064453 0.0633941 0.0623555 0.0613321 0.0603157 0.0592981 0.0582861 0.0572793 0.0562723 0.0552486 0.0542276 0.0532103 0.0522045 0.051199 0.0502011 0.0492029 0.0482219 0.0472388 0.0462575 0.0452848 0.0442984 0.0433409 0.0424048 0.0414651 0.0405373 0.0396031 0.0386727 0.0377452 0.0368186 0.0358962 0.0349816 0.0340943 0.0332285 0.0323462 0.0314829 0.0306181 0.0297701 0.0289251 0.0280701 0.0272363 0.0263907 0.0255306 0.0246749 0.0237926 0.0229206 0.0220415 0.0211657 0.020311 0.019456 0.0185889 0.0177123 0.0168176 0.0159694 0.0151207 0.0142785 0.0134434 0.0126108 0.0117618 0.0109244 0.0100504 0.00918008 0.00829674 0.00743201 0.0066117 0.00580041 0.00498221 0.00415687 0.00336862 0.00257175 0.00170111 0.000846025 0.000104282 ];
FPR_SF = [1 0.967253 0.877647 0.790016 0.713477 0.649644 0.597216 0.55346 0.517014 0.486047 0.458858 0.434569 0.412739 0.39355 0.376357 0.360885 0.346812 0.334007 0.322153 0.311284 0.301174 0.291762 0.282998 0.274854 0.267197 0.259947 0.253026 0.246457 0.240146 0.234113 0.228326 0.222863 0.217589 0.21251 0.207694 0.203034 0.198585 0.194337 0.190226 0.18633 0.18258 0.178955 0.175451 0.172016 0.168671 0.16543 0.162259 0.159218 0.156392 0.153658 0.151023 0.148464 0.145989 0.143561 0.141174 0.13884 0.13657 0.134322 0.132139 0.129997 0.127895 0.125857 0.123888 0.121947 0.12003 0.118142 0.116286 0.114482 0.11272 0.110978 0.109292 0.107648 0.106048 0.104485 0.102945 0.10144 0.0999533 0.0984962 0.0970654 0.0956407 0.0942509 0.0928993 0.0915784 0.0902837 0.0890304 0.0878006 0.0865883 0.0853885 0.0841994 0.0830337 0.0818989 0.0807962 0.079702 0.0786352 0.0775753 0.0765178 0.0754705 0.0744284 0.0734007 0.0723884 0.0713932 0.0704156 0.0694583 0.0685021 0.0675509 0.0666018 0.06566 0.0647304 0.0638097 0.0628954 0.0619843 0.0610944 0.060216 0.0593549 0.058511 0.0576855 0.0568761 0.0560784 0.0552912 0.0545015 0.0537235 0.0529526 0.0521968 0.051456 0.0507263 0.0500095 0.049302 0.0485979 0.0479 0.047211 0.0465318 0.045857 0.0451851 0.0445209 0.0438678 0.0432181 0.042574 0.0419284 0.0412888 0.0406614 0.0400502 0.0394459 0.0388512 0.0382678 0.0376946 0.037132 0.0365736 0.0360148 0.035461 0.0349114 0.034373 0.0338373 0.0333057 0.0327721 0.0322443 0.0317213 0.03121 0.0307059 0.030206 0.0297105 0.0292179 0.0287274 0.0282421 0.0277614 0.0272847 0.0268109 0.0263389 0.025865 0.0253962 0.0249324 0.0244772 0.024033 0.0236004 0.0231705 0.0227466 0.0223203 0.0219046 0.0214977 0.0210952 0.0206954 0.0203032 0.0199152 0.0195253 0.0191405 0.018761 0.0183861 0.0180145 0.0176413 0.0172743 0.0169111 0.0165523 0.0161995 0.0158473 0.0154963 0.0151487 0.0148037 0.0144665 0.0141325 0.0138011 0.0134772 0.0131562 0.0128401 0.0125263 0.0122154 0.0119101 0.0116051 0.0113051 0.0110113 0.0107197 0.0104321 0.0101477 0.00986458 0.00958187 0.00929913 0.00902025 0.00874153 0.00846018 0.00817778 0.00789914 0.00762799 0.00736284 0.0071043 0.00684614 0.00659625 0.00635043 0.00610362 0.00586134 0.00561954 0.0053758 0.00513524 0.00489593 0.0046571 0.00442112 0.0041844 0.0039498 0.00371845 0.00349129 0.00326624 0.00304451 0.00282579 0.00261301 0.00240573 0.00220153 0.00200003 0.0018039 0.0016127 0.00142388 0.00124029 0.00105868 0.000883234 0.000710377 0.000546222 0.000396069 0.00026076 0.000139682 3.67588e-005 ];
plot(Recall_SF, Precision_SF, '--r', 'linewidth', 2);
Recall_FES = [1 0.892609 0.849187 0.822248 0.8007 0.782327 0.765738 0.750166 0.736015 0.722949 0.711011 0.700005 0.689705 0.679929 0.67065 0.661764 0.653347 0.645273 0.637448 0.629643 0.62175 0.614216 0.607138 0.600239 0.59365 0.587198 0.580932 0.574824 0.568796 0.562863 0.557011 0.551217 0.545474 0.539876 0.534424 0.529064 0.523757 0.518521 0.513366 0.508202 0.503056 0.497973 0.492962 0.487977 0.483082 0.478301 0.47365 0.469 0.46439 0.459807 0.455301 0.450882 0.446548 0.442317 0.438141 0.434019 0.429915 0.425827 0.421747 0.4177 0.413693 0.409705 0.405751 0.401824 0.397925 0.394035 0.390213 0.386454 0.382729 0.379049 0.375367 0.371687 0.368068 0.364422 0.360824 0.357239 0.353714 0.350199 0.34669 0.343191 0.339698 0.336242 0.332778 0.329356 0.325942 0.322522 0.319126 0.315756 0.312389 0.308999 0.305668 0.302341 0.299043 0.295814 0.292583 0.28939 0.286231 0.283117 0.279972 0.276923 0.273895 0.270888 0.267889 0.264944 0.262019 0.259141 0.256282 0.253455 0.250617 0.247822 0.24508 0.242352 0.239661 0.236982 0.23435 0.23171 0.229063 0.226509 0.22399 0.221502 0.219 0.216531 0.214079 0.211648 0.20925 0.206872 0.2045 0.202152 0.199813 0.197473 0.195195 0.192888 0.19061 0.188349 0.18611 0.183883 0.181658 0.179447 0.177233 0.175014 0.172824 0.170642 0.168464 0.166306 0.164164 0.162035 0.159898 0.157785 0.155685 0.153593 0.151503 0.1494 0.147343 0.145279 0.143234 0.141199 0.139207 0.137245 0.135259 0.133295 0.131376 0.129437 0.127511 0.125588 0.12367 0.121769 0.119871 0.117982 0.116113 0.114273 0.112431 0.110591 0.108748 0.10691 0.105091 0.103276 0.101453 0.0996399 0.0978397 0.0960781 0.0943466 0.092627 0.090919 0.0892252 0.0875349 0.0858758 0.0842332 0.0826063 0.0810034 0.0794035 0.0778136 0.0762417 0.074706 0.0731904 0.0716781 0.0701828 0.0686704 0.0671969 0.0657238 0.0642626 0.062818 0.061398 0.0599874 0.0585825 0.0572015 0.0558194 0.0544491 0.0530878 0.0517346 0.0503928 0.0490826 0.047772 0.046489 0.0452368 0.0439823 0.0427289 0.0415012 0.0402511 0.0390083 0.0377542 0.0364997 0.0352438 0.0340041 0.0327754 0.0315577 0.0303564 0.0291665 0.0279731 0.0267975 0.025612 0.0244359 0.0232685 0.0220991 0.0209456 0.0197898 0.0186462 0.0175377 0.0164396 0.0153711 0.0143097 0.0132928 0.0122854 0.0112874 0.01032 0.00937193 0.0084436 0.00753486 0.00667268 0.00582369 0.00498051 0.00414275 0.00332882 0.00253544 0.00176411 0.00101445 0.000329882 ];
Precision_FES = [0.167637 0.266308 0.288051 0.300197 0.309063 0.316335 0.322431 0.327612 0.332213 0.336443 0.340346 0.34396 0.347334 0.350532 0.353578 0.356485 0.359243 0.361878 0.364358 0.366657 0.368876 0.371017 0.373106 0.375125 0.37707 0.378938 0.380754 0.382566 0.384342 0.386063 0.387734 0.389328 0.390918 0.392469 0.394017 0.395549 0.397022 0.398487 0.399915 0.401305 0.402635 0.403915 0.40516 0.406392 0.407646 0.408885 0.410117 0.411336 0.412547 0.413758 0.414961 0.416162 0.417365 0.418575 0.41978 0.42099 0.422197 0.423403 0.424606 0.425811 0.426995 0.428162 0.429301 0.430424 0.431517 0.432585 0.433635 0.43467 0.435715 0.436759 0.437792 0.438829 0.439854 0.440852 0.441847 0.442853 0.443851 0.444834 0.445807 0.44678 0.447755 0.448738 0.449709 0.450658 0.451582 0.452492 0.453383 0.454274 0.455142 0.456017 0.456919 0.457798 0.458656 0.459519 0.460366 0.461221 0.462062 0.462882 0.463689 0.464514 0.465325 0.466129 0.466911 0.467723 0.468537 0.469213 0.469866 0.470537 0.471165 0.47179 0.472399 0.472971 0.47352 0.474046 0.474564 0.475031 0.475518 0.476037 0.47654 0.477029 0.477488 0.477947 0.478399 0.478901 0.479431 0.479948 0.480426 0.480904 0.481384 0.481879 0.482377 0.482862 0.483344 0.483849 0.48436 0.484867 0.485371 0.485881 0.48637 0.486851 0.48736 0.48786 0.488366 0.48886 0.489338 0.489831 0.490337 0.490837 0.491401 0.491853 0.49223 0.492615 0.492972 0.493322 0.493699 0.494071 0.494458 0.494847 0.495226 0.495594 0.495975 0.496367 0.496735 0.497116 0.49748 0.497839 0.498164 0.498406 0.498641 0.498883 0.499069 0.499223 0.499407 0.499612 0.499831 0.500083 0.50027 0.500433 0.500587 0.500721 0.500843 0.500917 0.501019 0.501107 0.501172 0.501238 0.501334 0.50148 0.501646 0.501784 0.501884 0.501997 0.5022 0.502372 0.502481 0.502493 0.502466 0.502505 0.502486 0.502448 0.502461 0.50248 0.502519 0.502543 0.502593 0.502631 0.502643 0.502594 0.502441 0.502318 0.50238 0.502462 0.502603 0.50267 0.502677 0.502643 0.502651 0.502607 0.502579 0.502414 0.502108 0.501853 0.501602 0.501153 0.500643 0.500349 0.500045 0.499715 0.499424 0.499026 0.498484 0.498021 0.497642 0.497394 0.49718 0.496908 0.496734 0.496563 0.496399 0.496118 0.495793 0.495381 0.495235 0.495121 0.495211 0.495142 0.495191 0.495191 0.495269 0.495335 0.495515 0.495491 0.495492 0.495241 0.49493 0.493582 ];
TPR_FES = [1 0.892609 0.849187 0.822248 0.8007 0.782327 0.765738 0.750166 0.736015 0.722949 0.711011 0.700005 0.689705 0.679929 0.67065 0.661764 0.653347 0.645273 0.637448 0.629643 0.62175 0.614216 0.607138 0.600239 0.59365 0.587198 0.580932 0.574824 0.568796 0.562863 0.557011 0.551217 0.545474 0.539876 0.534424 0.529064 0.523757 0.518521 0.513366 0.508202 0.503056 0.497973 0.492962 0.487977 0.483082 0.478301 0.47365 0.469 0.46439 0.459807 0.455301 0.450882 0.446548 0.442317 0.438141 0.434019 0.429915 0.425827 0.421747 0.4177 0.413693 0.409705 0.405751 0.401824 0.397925 0.394035 0.390213 0.386454 0.382729 0.379049 0.375367 0.371687 0.368068 0.364422 0.360824 0.357239 0.353714 0.350199 0.34669 0.343191 0.339698 0.336242 0.332778 0.329356 0.325942 0.322522 0.319126 0.315756 0.312389 0.308999 0.305668 0.302341 0.299043 0.295814 0.292583 0.28939 0.286231 0.283117 0.279972 0.276923 0.273895 0.270888 0.267889 0.264944 0.262019 0.259141 0.256282 0.253455 0.250617 0.247822 0.24508 0.242352 0.239661 0.236982 0.23435 0.23171 0.229063 0.226509 0.22399 0.221502 0.219 0.216531 0.214079 0.211648 0.20925 0.206872 0.2045 0.202152 0.199813 0.197473 0.195195 0.192888 0.19061 0.188349 0.18611 0.183883 0.181658 0.179447 0.177233 0.175014 0.172824 0.170642 0.168464 0.166306 0.164164 0.162035 0.159898 0.157785 0.155685 0.153593 0.151503 0.1494 0.147343 0.145279 0.143234 0.141199 0.139207 0.137245 0.135259 0.133295 0.131376 0.129437 0.127511 0.125588 0.12367 0.121769 0.119871 0.117982 0.116113 0.114273 0.112431 0.110591 0.108748 0.10691 0.105091 0.103276 0.101453 0.0996399 0.0978397 0.0960781 0.0943466 0.092627 0.090919 0.0892252 0.0875349 0.0858758 0.0842332 0.0826063 0.0810034 0.0794035 0.0778136 0.0762417 0.074706 0.0731904 0.0716781 0.0701828 0.0686704 0.0671969 0.0657238 0.0642626 0.062818 0.061398 0.0599874 0.0585825 0.0572015 0.0558194 0.0544491 0.0530878 0.0517346 0.0503928 0.0490826 0.047772 0.046489 0.0452368 0.0439823 0.0427289 0.0415012 0.0402511 0.0390083 0.0377542 0.0364997 0.0352438 0.0340041 0.0327754 0.0315577 0.0303564 0.0291665 0.0279731 0.0267975 0.025612 0.0244359 0.0232685 0.0220991 0.0209456 0.0197898 0.0186462 0.0175377 0.0164396 0.0153711 0.0143097 0.0132928 0.0122854 0.0112874 0.01032 0.00937193 0.0084436 0.00753486 0.00667268 0.00582369 0.00498051 0.00414275 0.00332882 0.00253544 0.00176411 0.00101445 0.000329882 ];
FPR_FES = [1 0.451071 0.379241 0.342423 0.317053 0.297479 0.281538 0.268033 0.256375 0.246103 0.236918 0.228606 0.220998 0.213988 0.207497 0.201443 0.195778 0.190488 0.18551 0.180814 0.17635 0.172103 0.168065 0.164201 0.160506 0.156961 0.153547 0.150253 0.147077 0.144009 0.141042 0.138186 0.135424 0.132758 0.130167 0.127648 0.125214 0.122856 0.120563 0.118322 0.116141 0.11402 0.111959 0.109951 0.107986 0.106068 0.104199 0.102376 0.100586 0.0988334 0.0971194 0.0954398 0.0937947 0.0921825 0.0906061 0.0890622 0.0875499 0.086068 0.0846139 0.0831891 0.0817934 0.0804295 0.0790968 0.077787 0.0765043 0.0752417 0.0740039 0.0727903 0.0715973 0.0704234 0.0692751 0.0681438 0.0670369 0.065947 0.0648802 0.0638307 0.0628048 0.061798 0.060809 0.0598328 0.058871 0.0579226 0.0569916 0.0560759 0.055177 0.0542954 0.0534299 0.0525817 0.0517486 0.0509309 0.050128 0.0493345 0.0485547 0.0477868 0.0470308 0.0462894 0.0455633 0.0448503 0.0441454 0.043452 0.0427688 0.0420933 0.0414303 0.040777 0.0401344 0.0395027 0.0388793 0.0382625 0.0376568 0.0370577 0.0364704 0.035892 0.0353221 0.0347601 0.0342071 0.0336643 0.033126 0.0325946 0.0320696 0.0315532 0.031044 0.0305409 0.0300489 0.029563 0.0290835 0.0286106 0.0281434 0.0276822 0.0272257 0.0267735 0.0263275 0.025887 0.0254542 0.0250256 0.0246018 0.0241839 0.0237722 0.0233649 0.0229635 0.0225679 0.0221769 0.021791 0.0214105 0.0210336 0.0206633 0.0203001 0.0199411 0.0195871 0.0192369 0.0188936 0.0185564 0.0182216 0.0178941 0.017571 0.0172504 0.0169331 0.0166188 0.0163085 0.0159999 0.0156946 0.0153943 0.0151023 0.0148135 0.0145288 0.0142481 0.0139706 0.0136967 0.0134269 0.0131611 0.0128996 0.0126404 0.0123835 0.0121281 0.0118754 0.0116267 0.0113809 0.0111387 0.0108999 0.0106635 0.0104302 0.0101992 0.00997088 0.00974671 0.00952604 0.00930789 0.00909207 0.00887928 0.00866954 0.00846359 0.00826206 0.00806362 0.00786796 0.00767472 0.00748468 0.00729755 0.0071147 0.00693444 0.0067572 0.00658379 0.00641287 0.00624451 0.00607717 0.00591275 0.00575214 0.00559252 0.00543743 0.00528407 0.00513188 0.00498255 0.00483354 0.00468576 0.00453904 0.00439641 0.0042572 0.00411922 0.00398471 0.00385078 0.00371998 0.0035908 0.00346426 0.00334017 0.00321655 0.0030952 0.0029758 0.00285936 0.00274295 0.00262931 0.00251718 0.00240665 0.00229938 0.00219267 0.00208728 0.00198387 0.00188202 0.00178188 0.00168236 0.00158421 0.00148897 0.00139477 0.00130172 0.00120975 0.00111934 0.00103043 0.000942469 0.00085609 0.000771856 0.000689951 0.000609375 0.000529191 0.000452291 0.000378133 0.00030565 0.000234798 0.00016562 9.80583e-005 3.25313e-005 ];
plot(Recall_FES, Precision_FES, '--c', 'linewidth', 2);
Recall_CB = [1 0.98362 0.981427 0.980775 0.977943 0.975335 0.973538 0.971789 0.970427 0.968187 0.964557 0.962498 0.960567 0.957469 0.954276 0.951262 0.949224 0.945427 0.943049 0.940046 0.936324 0.930316 0.92632 0.923635 0.919044 0.915509 0.91176 0.908004 0.901714 0.897293 0.893537 0.889662 0.886775 0.881437 0.877107 0.873025 0.868126 0.863347 0.859215 0.855761 0.85045 0.842777 0.837588 0.833595 0.829537 0.825297 0.820449 0.815102 0.80914 0.803887 0.798429 0.793927 0.788881 0.785751 0.780609 0.776638 0.771085 0.767158 0.763641 0.758066 0.75472 0.749021 0.742632 0.737133 0.732976 0.728535 0.724554 0.719528 0.714457 0.710173 0.705496 0.701875 0.696914 0.69241 0.687172 0.681986 0.676215 0.670393 0.665935 0.660584 0.656448 0.650716 0.647056 0.643327 0.638169 0.633032 0.628158 0.623215 0.618076 0.614109 0.609979 0.60638 0.602896 0.599262 0.595612 0.591919 0.587316 0.582958 0.579113 0.574704 0.571261 0.567192 0.56373 0.558698 0.554187 0.550546 0.546626 0.543439 0.539369 0.535535 0.530409 0.526206 0.521615 0.517947 0.514735 0.511257 0.507524 0.504166 0.501235 0.498091 0.493877 0.487536 0.484669 0.47978 0.47615 0.472277 0.469253 0.465819 0.462542 0.458529 0.454994 0.449841 0.444169 0.441362 0.438804 0.435703 0.432801 0.429771 0.426436 0.423227 0.41884 0.414327 0.410911 0.408008 0.402844 0.399807 0.396035 0.390728 0.387545 0.383593 0.380286 0.377146 0.373449 0.369853 0.36647 0.362364 0.359813 0.356216 0.353291 0.349534 0.34582 0.343105 0.339933 0.336134 0.333668 0.329893 0.326838 0.323328 0.320117 0.315346 0.312338 0.308667 0.303632 0.300607 0.29642 0.293083 0.29011 0.287064 0.283758 0.279918 0.276368 0.273821 0.269845 0.265362 0.263003 0.260304 0.256463 0.253635 0.250455 0.2456 0.242243 0.240085 0.235521 0.231768 0.228193 0.224794 0.221152 0.218532 0.216256 0.213255 0.211038 0.207941 0.204917 0.201566 0.198269 0.195945 0.192794 0.189201 0.187045 0.184046 0.182281 0.179942 0.174747 0.172422 0.169927 0.168024 0.165633 0.162974 0.160296 0.156301 0.153957 0.150483 0.147491 0.144213 0.140888 0.13899 0.137237 0.13316 0.130383 0.128277 0.124855 0.122323 0.120259 0.118219 0.116206 0.112841 0.111079 0.108224 0.105426 0.102839 0.0997459 0.0967418 0.0926477 0.0897938 0.0859414 0.0834645 0.0806067 0.0784142 0.0733684 0.0705496 0.0686331 0.0641556 0.0598714 0.0576885 0.0523616 0.049515 ];
Precision_CB = [0.167637 0.177154 0.178699 0.180645 0.182526 0.184421 0.186199 0.189929 0.1919 0.194933 0.197573 0.199504 0.201477 0.203636 0.205259 0.207433 0.209616 0.21149 0.21417 0.217096 0.219204 0.220764 0.223493 0.226408 0.228945 0.23126 0.233134 0.236104 0.238394 0.240571 0.242605 0.245311 0.248256 0.250874 0.253134 0.255942 0.25804 0.260988 0.263378 0.265322 0.267314 0.269304 0.271716 0.274013 0.276913 0.279856 0.282297 0.28529 0.287473 0.290741 0.29378 0.296729 0.300156 0.302441 0.304787 0.308357 0.31047 0.312917 0.315862 0.317303 0.320044 0.322075 0.324609 0.32638 0.328585 0.331037 0.33397 0.336389 0.338745 0.341455 0.344348 0.346362 0.349265 0.351743 0.353519 0.355163 0.356908 0.358728 0.360425 0.362256 0.363057 0.365185 0.366732 0.369711 0.371728 0.372744 0.375243 0.376564 0.378579 0.38066 0.382912 0.384313 0.385205 0.386476 0.38716 0.38937 0.390855 0.392126 0.393494 0.395274 0.397558 0.39895 0.401136 0.401496 0.402244 0.403945 0.405777 0.40714 0.408521 0.410045 0.411716 0.41334 0.414907 0.415997 0.417186 0.417575 0.418743 0.419976 0.422942 0.42483 0.426708 0.428317 0.430641 0.432344 0.434056 0.43537 0.43621 0.437112 0.438488 0.439441 0.439828 0.440755 0.44077 0.442083 0.443174 0.444036 0.445046 0.446306 0.44659 0.447002 0.447588 0.448095 0.449948 0.45112 0.451251 0.452124 0.453726 0.454738 0.455023 0.455522 0.456055 0.45628 0.456557 0.457199 0.457183 0.45705 0.458056 0.458612 0.459676 0.460082 0.460105 0.460869 0.461391 0.461896 0.462742 0.463116 0.463838 0.463958 0.46495 0.465695 0.465787 0.466964 0.467646 0.468481 0.468172 0.4693 0.470501 0.471675 0.472901 0.473315 0.474029 0.475023 0.475996 0.475124 0.475442 0.475473 0.47636 0.476562 0.477523 0.477148 0.476552 0.477398 0.477017 0.47687 0.47603 0.475306 0.475209 0.475998 0.477186 0.476522 0.477033 0.476836 0.478132 0.478659 0.479528 0.480276 0.48134 0.481776 0.482755 0.482931 0.483168 0.482944 0.481755 0.482711 0.482557 0.482134 0.482144 0.483257 0.483571 0.484229 0.484404 0.484244 0.485167 0.484316 0.484213 0.4842 0.483831 0.482832 0.483391 0.483722 0.483087 0.482525 0.481807 0.480881 0.481253 0.48283 0.484599 0.485338 0.485426 0.485078 0.485204 0.486095 0.487053 0.485462 0.484215 0.484073 0.483221 0.483054 0.482098 0.480057 0.479005 0.479384 0.479038 0.478951 0.478149 0.478666 ];
TPR_CB = [1 0.98362 0.981427 0.980775 0.977943 0.975335 0.973538 0.971789 0.970427 0.968187 0.964557 0.962498 0.960567 0.957469 0.954276 0.951262 0.949224 0.945427 0.943049 0.940046 0.936324 0.930316 0.92632 0.923635 0.919044 0.915509 0.91176 0.908004 0.901714 0.897293 0.893537 0.889662 0.886775 0.881437 0.877107 0.873025 0.868126 0.863347 0.859215 0.855761 0.85045 0.842777 0.837588 0.833595 0.829537 0.825297 0.820449 0.815102 0.80914 0.803887 0.798429 0.793927 0.788881 0.785751 0.780609 0.776638 0.771085 0.767158 0.763641 0.758066 0.75472 0.749021 0.742632 0.737133 0.732976 0.728535 0.724554 0.719528 0.714457 0.710173 0.705496 0.701875 0.696914 0.69241 0.687172 0.681986 0.676215 0.670393 0.665935 0.660584 0.656448 0.650716 0.647056 0.643327 0.638169 0.633032 0.628158 0.623215 0.618076 0.614109 0.609979 0.60638 0.602896 0.599262 0.595612 0.591919 0.587316 0.582958 0.579113 0.574704 0.571261 0.567192 0.56373 0.558698 0.554187 0.550546 0.546626 0.543439 0.539369 0.535535 0.530409 0.526206 0.521615 0.517947 0.514735 0.511257 0.507524 0.504166 0.501235 0.498091 0.493877 0.487536 0.484669 0.47978 0.47615 0.472277 0.469253 0.465819 0.462542 0.458529 0.454994 0.449841 0.444169 0.441362 0.438804 0.435703 0.432801 0.429771 0.426436 0.423227 0.41884 0.414327 0.410911 0.408008 0.402844 0.399807 0.396035 0.390728 0.387545 0.383593 0.380286 0.377146 0.373449 0.369853 0.36647 0.362364 0.359813 0.356216 0.353291 0.349534 0.34582 0.343105 0.339933 0.336134 0.333668 0.329893 0.326838 0.323328 0.320117 0.315346 0.312338 0.308667 0.303632 0.300607 0.29642 0.293083 0.29011 0.287064 0.283758 0.279918 0.276368 0.273821 0.269845 0.265362 0.263003 0.260304 0.256463 0.253635 0.250455 0.2456 0.242243 0.240085 0.235521 0.231768 0.228193 0.224794 0.221152 0.218532 0.216256 0.213255 0.211038 0.207941 0.204917 0.201566 0.198269 0.195945 0.192794 0.189201 0.187045 0.184046 0.182281 0.179942 0.174747 0.172422 0.169927 0.168024 0.165633 0.162974 0.160296 0.156301 0.153957 0.150483 0.147491 0.144213 0.140888 0.13899 0.137237 0.13316 0.130383 0.128277 0.124855 0.122323 0.120259 0.118219 0.116206 0.112841 0.111079 0.108224 0.105426 0.102839 0.0997459 0.0967418 0.0926477 0.0897938 0.0859414 0.0834645 0.0806067 0.0784142 0.0733684 0.0705496 0.0686331 0.0641556 0.0598714 0.0576885 0.0523616 0.049515 ];
FPR_CB = [1 0.950717 0.939501 0.927956 0.916182 0.904601 0.894352 0.879857 0.869357 0.857224 0.844362 0.833077 0.822169 0.811382 0.79977 0.788802 0.777677 0.767477 0.755033 0.743344 0.732368 0.720638 0.708857 0.697869 0.68761 0.676616 0.667554 0.656313 0.645683 0.635663 0.625506 0.615399 0.605219 0.595115 0.586307 0.574915 0.566075 0.554792 0.546559 0.537204 0.528314 0.519875 0.510962 0.502283 0.493618 0.484924 0.47513 0.46685 0.459284 0.45071 0.442431 0.434452 0.426023 0.419368 0.41119 0.403017 0.39607 0.389402 0.382343 0.37669 0.370396 0.363503 0.357163 0.351158 0.344485 0.338022 0.332219 0.326387 0.320256 0.313734 0.30719 0.301956 0.296546 0.291475 0.286903 0.281834 0.277715 0.272161 0.267693 0.262383 0.259031 0.254497 0.250156 0.245826 0.241242 0.237832 0.233448 0.229427 0.225901 0.222061 0.218326 0.215548 0.212877 0.209865 0.206814 0.202707 0.199515 0.19611 0.192673 0.189558 0.186551 0.183538 0.181122 0.178856 0.176762 0.17428 0.170035 0.167686 0.165065 0.162224 0.159679 0.157446 0.155021 0.152752 0.150726 0.148958 0.147031 0.144931 0.141281 0.139648 0.137357 0.135286 0.133113 0.130266 0.127518 0.125601 0.123925 0.122371 0.120833 0.118899 0.117061 0.114811 0.112634 0.111307 0.109467 0.107964 0.105325 0.103915 0.102465 0.100957 0.0993364 0.0978182 0.0961167 0.0948534 0.0934301 0.0919902 0.0901302 0.0887992 0.0868014 0.0854316 0.0842364 0.0833766 0.0822064 0.0805935 0.0796038 0.078443 0.0765118 0.0746801 0.0734448 0.0724826 0.0716153 0.0703227 0.0690502 0.0682283 0.0673594 0.0662772 0.0653232 0.0641308 0.0633011 0.0624022 0.0616451 0.0603175 0.0594865 0.0586005 0.0574677 0.0563553 0.0556651 0.0546479 0.0533661 0.052611 0.0518114 0.0511259 0.0503797 0.049762 0.0491446 0.0484499 0.0477646 0.046788 0.046235 0.0457397 0.0449829 0.0443926 0.0433034 0.0423422 0.0416083 0.040994 0.04049 0.0397043 0.0388449 0.0383223 0.0377687 0.0371757 0.0365523 0.0357712 0.0344797 0.0339422 0.0333402 0.0327161 0.0322452 0.0315508 0.0310644 0.0306205 0.0299756 0.0293375 0.028863 0.0282058 0.0277499 0.0269788 0.0264033 0.0256251 0.0252767 0.0248313 0.0238139 0.0231629 0.0226645 0.0221532 0.0215234 0.0206578 0.0201449 0.0197282 0.0192718 0.0187267 0.018205 0.0174571 0.0170192 0.0163597 0.0155975 0.0151763 0.0148178 0.0143787 0.0138525 0.0134769 0.0127905 0.0124971 0.0122338 0.0117915 0.0114054 0.0108608 0.0102641 0.00968174 0.00929834 0.0087704 0.00820797 0.00757716 0.00726357 0.00659197 ];
plot(Recall_CB, Precision_CB, '--m', 'linewidth', 2);
Recall_SVO = [1 0.999797 0.999643 0.999639 0.999627 0.999539 0.999409 0.998501 0.998212 0.998165 0.997523 0.997387 0.997339 0.997269 0.9969 0.996759 0.996567 0.996456 0.99634 0.995881 0.995756 0.995646 0.995501 0.995447 0.995293 0.994706 0.994357 0.993902 0.993302 0.993096 0.992994 0.992601 0.992358 0.992176 0.991765 0.991126 0.990251 0.989523 0.989216 0.98887 0.98823 0.987912 0.987379 0.986966 0.986179 0.985585 0.984793 0.984202 0.983554 0.982391 0.981155 0.979689 0.979033 0.978073 0.976941 0.975805 0.974913 0.973244 0.971781 0.971034 0.969698 0.969005 0.967967 0.966542 0.964925 0.963648 0.962588 0.961602 0.960147 0.958695 0.957217 0.955417 0.954023 0.953058 0.951902 0.95026 0.948245 0.94603 0.944093 0.940738 0.93932 0.937751 0.935019 0.932844 0.930426 0.928025 0.925558 0.923798 0.921619 0.919283 0.915551 0.913171 0.909891 0.906404 0.904086 0.901543 0.89877 0.896502 0.893355 0.890059 0.887763 0.884639 0.882061 0.879276 0.876049 0.872367 0.868651 0.866347 0.863927 0.859101 0.855017 0.851104 0.845798 0.841953 0.838239 0.834775 0.831414 0.827956 0.822214 0.819444 0.814752 0.811309 0.80725 0.802049 0.797839 0.793493 0.787826 0.782997 0.778886 0.774928 0.770229 0.764649 0.761549 0.75706 0.751186 0.745349 0.740548 0.73471 0.729963 0.725654 0.721447 0.717135 0.712485 0.708159 0.702717 0.698868 0.694779 0.69014 0.683003 0.677523 0.671521 0.666382 0.660689 0.655281 0.650704 0.643802 0.638823 0.634357 0.628392 0.620725 0.614561 0.607146 0.602143 0.597511 0.591973 0.5847 0.577946 0.571025 0.563949 0.5553 0.550304 0.543986 0.536237 0.529141 0.521455 0.515614 0.508607 0.502775 0.496859 0.491077 0.48548 0.478392 0.472935 0.466711 0.46029 0.452594 0.445797 0.438619 0.432148 0.42626 0.419629 0.412962 0.407025 0.400017 0.394831 0.384501 0.377194 0.368301 0.362609 0.356675 0.349885 0.343817 0.335713 0.329806 0.322606 0.315923 0.309851 0.303097 0.296158 0.290709 0.282794 0.277346 0.27167 0.264399 0.257587 0.251705 0.24575 0.238888 0.233475 0.227588 0.222481 0.218283 0.213255 0.207774 0.202096 0.194595 0.189572 0.182645 0.177794 0.173246 0.169314 0.163012 0.158767 0.152498 0.14468 0.139241 0.134361 0.12875 0.12415 0.116604 0.108419 0.104509 0.0987154 0.0940497 0.0914352 0.0859305 0.0805513 0.073057 0.0690466 0.0659065 0.0604866 0.0569532 0.0523395 0.0471911 0.0440687 0.0431027 ];
Precision_SVO = [0.167637 0.168433 0.168523 0.168677 0.168833 0.169022 0.16928 0.170144 0.170361 0.170681 0.170811 0.171395 0.171609 0.171848 0.172248 0.172605 0.173024 0.173372 0.173743 0.174107 0.17447 0.174976 0.175582 0.176054 0.176537 0.177055 0.177561 0.178061 0.178415 0.179034 0.179724 0.180414 0.181172 0.181791 0.182369 0.182959 0.183797 0.18486 0.185807 0.186464 0.187499 0.188376 0.189274 0.190001 0.191032 0.191709 0.192502 0.193512 0.194408 0.195272 0.196234 0.197217 0.198136 0.199213 0.200266 0.201254 0.202494 0.20332 0.204356 0.206134 0.206984 0.208212 0.209292 0.210152 0.211338 0.212618 0.213803 0.215241 0.216416 0.217571 0.218948 0.220267 0.221653 0.223116 0.224686 0.225875 0.227499 0.228692 0.230052 0.231418 0.232974 0.23482 0.236219 0.237517 0.23911 0.240835 0.242467 0.244045 0.245352 0.247334 0.248204 0.249399 0.250816 0.252685 0.253983 0.255769 0.25779 0.259786 0.261272 0.263004 0.264585 0.266029 0.267682 0.269465 0.271479 0.272571 0.274012 0.276195 0.277686 0.279402 0.281511 0.283195 0.284822 0.286422 0.288092 0.289434 0.291015 0.292776 0.294896 0.296621 0.298227 0.300213 0.302044 0.303905 0.305537 0.308125 0.309647 0.310852 0.312825 0.314744 0.316804 0.318409 0.320379 0.322264 0.324081 0.326033 0.328361 0.329201 0.330999 0.332914 0.334658 0.336181 0.337971 0.339967 0.341516 0.343068 0.345182 0.34674 0.348198 0.350099 0.351658 0.353093 0.354781 0.356767 0.358459 0.360101 0.361889 0.363777 0.365493 0.366724 0.368379 0.369518 0.371875 0.374023 0.375685 0.376742 0.378397 0.379656 0.381342 0.382453 0.384438 0.386286 0.386023 0.387522 0.389159 0.390126 0.391123 0.392484 0.394776 0.395771 0.3965 0.397835 0.399503 0.400295 0.400843 0.402032 0.404385 0.406438 0.407275 0.408151 0.407945 0.410986 0.41319 0.414443 0.415359 0.415816 0.417214 0.416063 0.416912 0.416487 0.415785 0.419092 0.420475 0.421498 0.422632 0.424329 0.424283 0.423035 0.424663 0.425387 0.426912 0.428702 0.42902 0.429633 0.431308 0.433569 0.433703 0.435695 0.437502 0.439167 0.441083 0.442176 0.443954 0.442131 0.442516 0.442967 0.444324 0.441475 0.442168 0.444271 0.444215 0.446772 0.449106 0.451114 0.451577 0.452164 0.452804 0.453713 0.45448 0.455246 0.455699 0.458642 0.459823 0.461271 0.461053 0.466046 0.467065 0.464587 0.466179 0.467827 0.467452 0.465734 0.464765 0.464702 0.465095 0.46697 ];
TPR_SVO = [1 0.999797 0.999643 0.999639 0.999627 0.999539 0.999409 0.998501 0.998212 0.998165 0.997523 0.997387 0.997339 0.997269 0.9969 0.996759 0.996567 0.996456 0.99634 0.995881 0.995756 0.995646 0.995501 0.995447 0.995293 0.994706 0.994357 0.993902 0.993302 0.993096 0.992994 0.992601 0.992358 0.992176 0.991765 0.991126 0.990251 0.989523 0.989216 0.98887 0.98823 0.987912 0.987379 0.986966 0.986179 0.985585 0.984793 0.984202 0.983554 0.982391 0.981155 0.979689 0.979033 0.978073 0.976941 0.975805 0.974913 0.973244 0.971781 0.971034 0.969698 0.969005 0.967967 0.966542 0.964925 0.963648 0.962588 0.961602 0.960147 0.958695 0.957217 0.955417 0.954023 0.953058 0.951902 0.95026 0.948245 0.94603 0.944093 0.940738 0.93932 0.937751 0.935019 0.932844 0.930426 0.928025 0.925558 0.923798 0.921619 0.919283 0.915551 0.913171 0.909891 0.906404 0.904086 0.901543 0.89877 0.896502 0.893355 0.890059 0.887763 0.884639 0.882061 0.879276 0.876049 0.872367 0.868651 0.866347 0.863927 0.859101 0.855017 0.851104 0.845798 0.841953 0.838239 0.834775 0.831414 0.827956 0.822214 0.819444 0.814752 0.811309 0.80725 0.802049 0.797839 0.793493 0.787826 0.782997 0.778886 0.774928 0.770229 0.764649 0.761549 0.75706 0.751186 0.745349 0.740548 0.73471 0.729963 0.725654 0.721447 0.717135 0.712485 0.708159 0.702717 0.698868 0.694779 0.69014 0.683003 0.677523 0.671521 0.666382 0.660689 0.655281 0.650704 0.643802 0.638823 0.634357 0.628392 0.620725 0.614561 0.607146 0.602143 0.597511 0.591973 0.5847 0.577946 0.571025 0.563949 0.5553 0.550304 0.543986 0.536237 0.529141 0.521455 0.515614 0.508607 0.502775 0.496859 0.491077 0.48548 0.478392 0.472935 0.466711 0.46029 0.452594 0.445797 0.438619 0.432148 0.42626 0.419629 0.412962 0.407025 0.400017 0.394831 0.384501 0.377194 0.368301 0.362609 0.356675 0.349885 0.343817 0.335713 0.329806 0.322606 0.315923 0.309851 0.303097 0.296158 0.290709 0.282794 0.277346 0.27167 0.264399 0.257587 0.251705 0.24575 0.238888 0.233475 0.227588 0.222481 0.218283 0.213255 0.207774 0.202096 0.194595 0.189572 0.182645 0.177794 0.173246 0.169314 0.163012 0.158767 0.152498 0.14468 0.139241 0.134361 0.12875 0.12415 0.116604 0.108419 0.104509 0.0987154 0.0940497 0.0914352 0.0859305 0.0805513 0.073057 0.0690466 0.0659065 0.0604866 0.0569532 0.0523395 0.0471911 0.0440687 0.0431027 ];
FPR_SVO = [1 0.993566 0.992882 0.991793 0.990829 0.989379 0.9875 0.985041 0.983773 0.982004 0.980222 0.978366 0.976756 0.97496 0.9726 0.970602 0.967839 0.96523 0.962662 0.959937 0.957252 0.95408 0.950603 0.947454 0.944361 0.940562 0.936959 0.933483 0.929616 0.92578 0.921557 0.917301 0.913022 0.909112 0.904974 0.900768 0.895939 0.890258 0.885686 0.881579 0.87651 0.871781 0.866885 0.862423 0.856767 0.852271 0.84738 0.841932 0.836971 0.831721 0.826667 0.821339 0.816129 0.810712 0.805069 0.799665 0.793691 0.78783 0.782096 0.775425 0.769842 0.76444 0.75897 0.752925 0.747144 0.740692 0.734428 0.728126 0.721964 0.715641 0.70926 0.703257 0.696831 0.690553 0.68411 0.678366 0.671851 0.66593 0.65983 0.653627 0.647434 0.640397 0.634185 0.628276 0.622081 0.615757 0.609219 0.603167 0.59645 0.588477 0.582762 0.577004 0.570833 0.564368 0.558404 0.55226 0.545991 0.539375 0.533373 0.526847 0.520669 0.514398 0.508598 0.502199 0.495393 0.489847 0.483422 0.477626 0.472295 0.466321 0.460326 0.454335 0.448334 0.442734 0.437176 0.431949 0.425766 0.420116 0.413633 0.408337 0.402471 0.396662 0.39105 0.38541 0.379915 0.374219 0.368419 0.363016 0.35711 0.351647 0.345876 0.339955 0.334671 0.329605 0.324428 0.319342 0.313696 0.309129 0.304051 0.299129 0.294139 0.289079 0.284163 0.278869 0.27486 0.270364 0.265707 0.261126 0.25615 0.251097 0.246659 0.24233 0.238178 0.234193 0.229558 0.225018 0.220935 0.216839 0.212848 0.209086 0.204583 0.201053 0.197019 0.193569 0.189441 0.185573 0.18213 0.17855 0.174887 0.171172 0.167424 0.163755 0.160453 0.156796 0.153394 0.15021 0.146587 0.143301 0.139837 0.136881 0.13419 0.131488 0.128407 0.12523 0.122591 0.119613 0.116426 0.1133 0.110617 0.10797 0.105283 0.102199 0.0993936 0.0970162 0.0943603 0.0918068 0.0890396 0.0867241 0.0843827 0.0819369 0.0799096 0.0774296 0.0751381 0.0730784 0.0710368 0.069043 0.067055 0.0650047 0.0629268 0.0608101 0.0585928 0.0565689 0.0547375 0.052614 0.0507624 0.0487828 0.0471807 0.0452698 0.0435124 0.0417009 0.0399735 0.0386461 0.0368434 0.0351984 0.0335909 0.0320036 0.0306541 0.029318 0.027975 0.0269568 0.025862 0.0246481 0.0234229 0.0221271 0.0208435 0.0197039 0.0184447 0.0173192 0.0163899 0.0154578 0.014534 0.0133617 0.0123284 0.011464 0.0106693 0.00969111 0.00875605 0.00797271 0.00723658 0.00640223 0.00569821 0.00516897 0.00455089 0.0040343 0.00345532 0.00309056 ];
plot(Recall_SVO, Precision_SVO, '--y', 'linewidth', 2);
Recall_SWD = [1 0.999985 0.999923 0.999799 0.999625 0.99941 0.999145 0.998798 0.998352 0.997815 0.997191 0.996466 0.995614 0.994651 0.993585 0.992384 0.991032 0.989517 0.987873 0.986141 0.984403 0.982529 0.98057 0.97851 0.976349 0.974068 0.971685 0.969149 0.966487 0.963708 0.960862 0.95789 0.95482 0.951649 0.948317 0.944817 0.9412 0.937488 0.933685 0.929762 0.92573 0.921551 0.917311 0.912988 0.908653 0.904293 0.89997 0.895616 0.891213 0.886771 0.882251 0.877639 0.872942 0.868183 0.863242 0.858064 0.852952 0.847793 0.842679 0.837546 0.832342 0.827052 0.821767 0.816451 0.811059 0.805558 0.799924 0.794147 0.788337 0.782391 0.776322 0.770062 0.763792 0.757528 0.751226 0.744958 0.738685 0.732419 0.726095 0.719755 0.713361 0.706906 0.700423 0.693994 0.687617 0.681257 0.67497 0.668666 0.662351 0.656083 0.649706 0.643141 0.63658 0.630111 0.623756 0.617418 0.611059 0.604591 0.59822 0.591917 0.585626 0.579372 0.573127 0.566866 0.560723 0.554659 0.548569 0.542502 0.536434 0.530377 0.524456 0.51854 0.512684 0.506848 0.500943 0.495021 0.489096 0.483176 0.477256 0.471354 0.465424 0.459546 0.453703 0.447867 0.442014 0.436121 0.430245 0.424321 0.418299 0.411788 0.405502 0.399504 0.393517 0.387582 0.381618 0.375664 0.369735 0.36385 0.35802 0.352203 0.34639 0.340579 0.334848 0.329187 0.323531 0.317943 0.312391 0.306945 0.301559 0.296222 0.290916 0.285663 0.280437 0.275209 0.270051 0.264977 0.259962 0.254955 0.249996 0.24513 0.24023 0.23538 0.230517 0.225643 0.220825 0.216026 0.211242 0.206484 0.201744 0.197045 0.192426 0.187907 0.183479 0.179087 0.174672 0.17027 0.165952 0.161722 0.157551 0.153444 0.149345 0.14531 0.141353 0.13744 0.133567 0.129761 0.126031 0.122339 0.118731 0.115187 0.111723 0.108337 0.105041 0.101788 0.0985709 0.0954026 0.0922584 0.0892282 0.086238 0.0833486 0.0804947 0.0777094 0.0749925 0.0723616 0.069752 0.0672614 0.0648496 0.062505 0.0602089 0.0579437 0.0557456 0.0535665 0.0514208 0.0492746 0.0471358 0.045089 0.043108 0.0412207 0.0393645 0.0375763 0.0357903 0.0340691 0.0324092 0.0307896 0.0292504 0.0277786 0.0263102 0.0248892 0.0235461 0.0222352 0.0209885 0.0197692 0.0186229 0.0174964 0.0163642 0.0153099 0.0142695 0.0132804 0.0122913 0.0113393 0.0104253 0.00952498 0.00866438 0.00784307 0.00702947 0.00624862 0.00548195 0.00474324 0.00405989 0.00338233 0.00276464 0.00218766 0.00165337 0.00116941 0.000701494 0.000226156 ];
Precision_SWD = [0.167637 0.167695 0.167916 0.168314 0.1689 0.169653 0.170582 0.171667 0.172929 0.174354 0.175903 0.177569 0.179343 0.181237 0.183225 0.185298 0.187459 0.189689 0.191969 0.1943 0.196702 0.199156 0.201658 0.204193 0.206772 0.209448 0.212134 0.214778 0.217441 0.220127 0.22285 0.225573 0.228316 0.231056 0.23379 0.236488 0.239142 0.241802 0.244451 0.247082 0.249725 0.252385 0.255035 0.257681 0.260296 0.262902 0.265518 0.268137 0.270748 0.27332 0.275865 0.2784 0.280934 0.283467 0.285976 0.288485 0.290973 0.293465 0.29594 0.298406 0.300859 0.303276 0.305691 0.308109 0.310525 0.312878 0.31519 0.317497 0.319784 0.32206 0.324325 0.326594 0.328872 0.331123 0.333353 0.335572 0.337746 0.339928 0.342117 0.344296 0.346471 0.348623 0.350766 0.352876 0.354995 0.357076 0.359144 0.361204 0.36326 0.365322 0.367392 0.369435 0.371468 0.373508 0.375562 0.377624 0.379659 0.381689 0.383721 0.385743 0.387778 0.389794 0.391798 0.393779 0.395754 0.397706 0.399635 0.401586 0.40351 0.405438 0.407381 0.40931 0.411225 0.413094 0.414919 0.416738 0.418529 0.420294 0.422049 0.42378 0.425483 0.427181 0.428832 0.430472 0.432075 0.433667 0.43525 0.43682 0.438383 0.439907 0.441392 0.442843 0.444248 0.445647 0.44702 0.448389 0.449746 0.451111 0.452426 0.453714 0.45495 0.456151 0.457374 0.458604 0.459789 0.460962 0.462111 0.463259 0.464381 0.465526 0.466676 0.467808 0.468899 0.46998 0.471073 0.47218 0.473352 0.47447 0.475561 0.476631 0.477647 0.478664 0.479626 0.480543 0.481443 0.482347 0.483185 0.484008 0.484769 0.485433 0.486071 0.486742 0.487491 0.488232 0.488984 0.489712 0.490457 0.49118 0.491963 0.492811 0.493681 0.494447 0.495233 0.495993 0.496746 0.497502 0.498294 0.499062 0.499783 0.500459 0.501143 0.501869 0.502612 0.503266 0.503893 0.504472 0.504926 0.505457 0.505991 0.506592 0.507179 0.507855 0.508595 0.509269 0.509912 0.510692 0.511481 0.512278 0.513042 0.513777 0.514631 0.515457 0.516312 0.517026 0.517689 0.518301 0.518949 0.51956 0.520037 0.52047 0.520793 0.521046 0.521377 0.521714 0.522187 0.522681 0.523106 0.523536 0.523993 0.524494 0.525115 0.525734 0.52642 0.526885 0.527336 0.527599 0.528007 0.52852 0.528773 0.529015 0.52912 0.529148 0.529199 0.529437 0.529559 0.529636 0.529793 0.530267 0.531264 0.531961 0.531732 0.531516 0.531299 0.532263 0.532693 0.533389 ];
TPR_SWD = [1 0.999985 0.999923 0.999799 0.999625 0.99941 0.999145 0.998798 0.998352 0.997815 0.997191 0.996466 0.995614 0.994651 0.993585 0.992384 0.991032 0.989517 0.987873 0.986141 0.984403 0.982529 0.98057 0.97851 0.976349 0.974068 0.971685 0.969149 0.966487 0.963708 0.960862 0.95789 0.95482 0.951649 0.948317 0.944817 0.9412 0.937488 0.933685 0.929762 0.92573 0.921551 0.917311 0.912988 0.908653 0.904293 0.89997 0.895616 0.891213 0.886771 0.882251 0.877639 0.872942 0.868183 0.863242 0.858064 0.852952 0.847793 0.842679 0.837546 0.832342 0.827052 0.821767 0.816451 0.811059 0.805558 0.799924 0.794147 0.788337 0.782391 0.776322 0.770062 0.763792 0.757528 0.751226 0.744958 0.738685 0.732419 0.726095 0.719755 0.713361 0.706906 0.700423 0.693994 0.687617 0.681257 0.67497 0.668666 0.662351 0.656083 0.649706 0.643141 0.63658 0.630111 0.623756 0.617418 0.611059 0.604591 0.59822 0.591917 0.585626 0.579372 0.573127 0.566866 0.560723 0.554659 0.548569 0.542502 0.536434 0.530377 0.524456 0.51854 0.512684 0.506848 0.500943 0.495021 0.489096 0.483176 0.477256 0.471354 0.465424 0.459546 0.453703 0.447867 0.442014 0.436121 0.430245 0.424321 0.418299 0.411788 0.405502 0.399504 0.393517 0.387582 0.381618 0.375664 0.369735 0.36385 0.35802 0.352203 0.34639 0.340579 0.334848 0.329187 0.323531 0.317943 0.312391 0.306945 0.301559 0.296222 0.290916 0.285663 0.280437 0.275209 0.270051 0.264977 0.259962 0.254955 0.249996 0.24513 0.24023 0.23538 0.230517 0.225643 0.220825 0.216026 0.211242 0.206484 0.201744 0.197045 0.192426 0.187907 0.183479 0.179087 0.174672 0.17027 0.165952 0.161722 0.157551 0.153444 0.149345 0.14531 0.141353 0.13744 0.133567 0.129761 0.126031 0.122339 0.118731 0.115187 0.111723 0.108337 0.105041 0.101788 0.0985709 0.0954026 0.0922584 0.0892282 0.086238 0.0833486 0.0804947 0.0777094 0.0749925 0.0723616 0.069752 0.0672614 0.0648496 0.062505 0.0602089 0.0579437 0.0557456 0.0535665 0.0514208 0.0492746 0.0471358 0.045089 0.043108 0.0412207 0.0393645 0.0375763 0.0357903 0.0340691 0.0324092 0.0307896 0.0292504 0.0277786 0.0263102 0.0248892 0.0235461 0.0222352 0.0209885 0.0197692 0.0186229 0.0174964 0.0163642 0.0153099 0.0142695 0.0132804 0.0122913 0.0113393 0.0104253 0.00952498 0.00866438 0.00784307 0.00702947 0.00624862 0.00548195 0.00474324 0.00405989 0.00338233 0.00276464 0.00218766 0.00165337 0.00116941 0.000701494 0.000226156 ];
FPR_SWD = [1 0.999495 0.99754 0.994038 0.989022 0.982769 0.975264 0.966752 0.957235 0.946812 0.935739 0.924069 0.9119 0.899275 0.8863 0.873067 0.859634 0.846069 0.8324 0.818658 0.80488 0.791092 0.777279 0.763492 0.749813 0.736184 0.722635 0.709162 0.695816 0.682605 0.669527 0.656645 0.643929 0.631414 0.619055 0.606934 0.595072 0.583402 0.571952 0.560688 0.549578 0.538605 0.527862 0.517315 0.506999 0.496887 0.48696 0.477234 0.46771 0.458414 0.449333 0.440447 0.431713 0.423132 0.414724 0.406455 0.398352 0.390381 0.382575 0.374911 0.36737 0.359986 0.352739 0.345627 0.33863 0.331803 0.325097 0.318491 0.312014 0.305648 0.29939 0.29323 0.287174 0.281244 0.275428 0.26973 0.264164 0.258689 0.253301 0.247995 0.242808 0.237733 0.232755 0.22788 0.223105 0.21844 0.213874 0.209399 0.205004 0.200678 0.19642 0.192237 0.188132 0.18411 0.180162 0.176285 0.172473 0.168733 0.165044 0.161429 0.157872 0.154399 0.150987 0.147633 0.144343 0.14113 0.137986 0.1349 0.131867 0.128889 0.125959 0.123089 0.12028 0.117536 0.114845 0.112192 0.109601 0.107068 0.104581 0.102143 0.0997608 0.0974249 0.0951344 0.0928842 0.0906782 0.0885112 0.086383 0.0842949 0.0822457 0.0802411 0.0782733 0.0763451 0.0744545 0.0725963 0.0707791 0.0689968 0.0672445 0.0655203 0.0638323 0.0621769 0.0605574 0.0589765 0.0574214 0.0558994 0.0544167 0.052968 0.0515488 0.0501582 0.0487945 0.0474514 0.0461364 0.0448479 0.043588 0.0423506 0.0411378 0.0399529 0.0387948 0.037659 0.0365465 0.0354572 0.034395 0.0333633 0.0323528 0.0313639 0.0303962 0.0294486 0.0285268 0.0276269 0.0267494 0.0258892 0.0250486 0.0242272 0.0234264 0.0226487 0.0218908 0.0211505 0.0204294 0.0197255 0.0190377 0.01837 0.0177242 0.0170978 0.0164843 0.01589 0.0153076 0.0147397 0.0141868 0.0136492 0.0131297 0.0126235 0.0121278 0.0116438 0.0111731 0.0107172 0.0102767 0.00985134 0.00944105 0.00904105 0.00865547 0.0082807 0.00791667 0.00756705 0.00722479 0.00689713 0.0065828 0.00627791 0.00598232 0.00569707 0.00542417 0.00516183 0.00490841 0.00466429 0.00442711 0.00419786 0.00397798 0.00376692 0.00356381 0.00336798 0.00317949 0.00299908 0.00282673 0.00266183 0.00250324 0.00234897 0.00220246 0.00206239 0.00192871 0.00180123 0.00167922 0.00156284 0.00145123 0.00134417 0.00124241 0.00114682 0.00105592 0.000969908 0.000888032 0.000809941 0.000736929 0.000668724 0.000604328 0.00054237 0.000483743 0.000429767 0.000378825 0.000330501 0.000285908 0.000244338 0.000206248 0.000171166 0.000138689 0.000108321 8.01569e-005 5.41608e-005 3.0471e-005 9.60309e-006 ];
plot(Recall_SWD, Precision_SWD, 'k', 'linewidth', 1);
Recall_HC = [1 0.981969 0.972881 0.963656 0.952954 0.94359 0.933809 0.925908 0.917894 0.910543 0.903486 0.896785 0.888663 0.88097 0.874039 0.867727 0.860837 0.854905 0.848756 0.842387 0.835736 0.828496 0.822602 0.815965 0.810102 0.804147 0.796246 0.788175 0.78203 0.776681 0.770903 0.765029 0.759346 0.75429 0.748863 0.743928 0.737163 0.732118 0.72592 0.720228 0.715194 0.71076 0.705773 0.701209 0.696018 0.690763 0.686123 0.681694 0.676918 0.671666 0.667525 0.663391 0.659245 0.655001 0.65104 0.646404 0.642484 0.637039 0.63257 0.62717 0.623134 0.619148 0.614477 0.610724 0.60663 0.602248 0.597212 0.593047 0.58944 0.585813 0.58197 0.577868 0.574174 0.570475 0.566535 0.562987 0.559571 0.555827 0.551532 0.547241 0.542808 0.539088 0.535256 0.531578 0.527982 0.523874 0.520218 0.516926 0.513077 0.509565 0.506208 0.502228 0.49883 0.495129 0.491635 0.486821 0.4833 0.479607 0.47629 0.472411 0.467994 0.464435 0.461008 0.457915 0.454787 0.451642 0.44784 0.444671 0.441386 0.438218 0.434793 0.431153 0.427927 0.42423 0.421238 0.418383 0.414928 0.411559 0.408843 0.406159 0.402986 0.400225 0.396973 0.393549 0.390905 0.388183 0.385591 0.383093 0.380351 0.377541 0.374707 0.372229 0.369532 0.366929 0.364098 0.361336 0.359018 0.356618 0.353576 0.350755 0.348036 0.345196 0.342415 0.339572 0.337151 0.334942 0.33234 0.32963 0.327202 0.325075 0.322415 0.319648 0.316248 0.313718 0.311019 0.308797 0.306437 0.303945 0.301616 0.299033 0.296781 0.294221 0.291824 0.289314 0.286523 0.284366 0.282102 0.279694 0.277431 0.275118 0.272808 0.270324 0.267638 0.265431 0.262661 0.260575 0.258454 0.255851 0.253256 0.250365 0.247813 0.245725 0.243583 0.241014 0.238764 0.236058 0.233891 0.230168 0.228209 0.226163 0.223302 0.221385 0.219468 0.217022 0.214846 0.212516 0.209129 0.206518 0.202838 0.200629 0.19853 0.196242 0.193926 0.191698 0.189579 0.186653 0.184408 0.181507 0.179171 0.176661 0.174221 0.172123 0.170096 0.167632 0.165478 0.163287 0.161112 0.159132 0.157203 0.154919 0.152154 0.150032 0.147461 0.145322 0.143192 0.140969 0.139061 0.13702 0.134849 0.132355 0.129703 0.12783 0.125064 0.122727 0.120501 0.118222 0.11584 0.113294 0.10957 0.106813 0.104114 0.101467 0.0976003 0.0947191 0.091614 0.0872748 0.0831069 0.079036 0.0746084 0.0708357 0.065655 0.0610969 0.0544165 0.0472062 0.0399659 0.0292811 ];
Precision_HC = [0.167637 0.17803 0.183213 0.186291 0.189421 0.191888 0.193139 0.194549 0.195989 0.196733 0.198119 0.199133 0.200163 0.200794 0.20226 0.20311 0.203912 0.204709 0.205375 0.206239 0.2075 0.208292 0.20921 0.209907 0.2108 0.211848 0.2122 0.213404 0.214042 0.2148 0.215454 0.21637 0.216848 0.217637 0.218425 0.21896 0.219443 0.220019 0.220661 0.221628 0.222625 0.223755 0.224797 0.225749 0.226321 0.226897 0.228087 0.228416 0.229026 0.22944 0.230065 0.230919 0.23172 0.232238 0.232896 0.233677 0.234458 0.235133 0.236114 0.236494 0.236958 0.237415 0.238168 0.238598 0.239616 0.240237 0.240466 0.240707 0.241398 0.241978 0.243009 0.243465 0.2441 0.244653 0.245316 0.246251 0.247218 0.247714 0.248597 0.249032 0.249571 0.250267 0.250705 0.250776 0.251032 0.251532 0.251851 0.25192 0.251945 0.252232 0.252863 0.25294 0.253134 0.253623 0.253924 0.254594 0.254926 0.255287 0.255551 0.255595 0.255313 0.256084 0.256402 0.256648 0.256771 0.257064 0.256998 0.257284 0.258156 0.258503 0.259054 0.259057 0.259485 0.259568 0.26001 0.260667 0.260699 0.261001 0.261039 0.261636 0.261837 0.262207 0.26235 0.26285 0.263008 0.263218 0.263894 0.264524 0.264925 0.265581 0.266389 0.266628 0.266848 0.267052 0.267499 0.267739 0.267957 0.268212 0.268438 0.268784 0.268907 0.268724 0.268878 0.269629 0.269438 0.269824 0.270165 0.270202 0.2704 0.270454 0.270364 0.270265 0.270851 0.270964 0.271445 0.271919 0.27196 0.272566 0.2726 0.272804 0.273076 0.273132 0.273441 0.273701 0.273738 0.273839 0.274175 0.274279 0.274671 0.275462 0.275562 0.276018 0.276713 0.276626 0.276727 0.277002 0.277451 0.27753 0.277518 0.277397 0.277052 0.277896 0.277793 0.277737 0.277732 0.277778 0.278165 0.277778 0.279092 0.279884 0.279235 0.2797 0.279766 0.279792 0.279846 0.279849 0.280342 0.280332 0.279803 0.280293 0.28121 0.281402 0.281839 0.281984 0.282014 0.281922 0.281832 0.281752 0.281715 0.281774 0.281538 0.281881 0.281955 0.281425 0.281343 0.281281 0.281401 0.281321 0.281829 0.28207 0.28192 0.284258 0.285013 0.285021 0.285281 0.285125 0.285584 0.284942 0.285014 0.284741 0.284018 0.284409 0.284017 0.284584 0.285321 0.285611 0.285613 0.286489 0.287293 0.287825 0.290093 0.291208 0.291021 0.291768 0.291892 0.292988 0.292299 0.292455 0.29271 0.293822 0.294392 0.294751 0.294936 0.294339 0.29365 0.294598 ];
TPR_HC = [1 0.981969 0.972881 0.963656 0.952954 0.94359 0.933809 0.925908 0.917894 0.910543 0.903486 0.896785 0.888663 0.88097 0.874039 0.867727 0.860837 0.854905 0.848756 0.842387 0.835736 0.828496 0.822602 0.815965 0.810102 0.804147 0.796246 0.788175 0.78203 0.776681 0.770903 0.765029 0.759346 0.75429 0.748863 0.743928 0.737163 0.732118 0.72592 0.720228 0.715194 0.71076 0.705773 0.701209 0.696018 0.690763 0.686123 0.681694 0.676918 0.671666 0.667525 0.663391 0.659245 0.655001 0.65104 0.646404 0.642484 0.637039 0.63257 0.62717 0.623134 0.619148 0.614477 0.610724 0.60663 0.602248 0.597212 0.593047 0.58944 0.585813 0.58197 0.577868 0.574174 0.570475 0.566535 0.562987 0.559571 0.555827 0.551532 0.547241 0.542808 0.539088 0.535256 0.531578 0.527982 0.523874 0.520218 0.516926 0.513077 0.509565 0.506208 0.502228 0.49883 0.495129 0.491635 0.486821 0.4833 0.479607 0.47629 0.472411 0.467994 0.464435 0.461008 0.457915 0.454787 0.451642 0.44784 0.444671 0.441386 0.438218 0.434793 0.431153 0.427927 0.42423 0.421238 0.418383 0.414928 0.411559 0.408843 0.406159 0.402986 0.400225 0.396973 0.393549 0.390905 0.388183 0.385591 0.383093 0.380351 0.377541 0.374707 0.372229 0.369532 0.366929 0.364098 0.361336 0.359018 0.356618 0.353576 0.350755 0.348036 0.345196 0.342415 0.339572 0.337151 0.334942 0.33234 0.32963 0.327202 0.325075 0.322415 0.319648 0.316248 0.313718 0.311019 0.308797 0.306437 0.303945 0.301616 0.299033 0.296781 0.294221 0.291824 0.289314 0.286523 0.284366 0.282102 0.279694 0.277431 0.275118 0.272808 0.270324 0.267638 0.265431 0.262661 0.260575 0.258454 0.255851 0.253256 0.250365 0.247813 0.245725 0.243583 0.241014 0.238764 0.236058 0.233891 0.230168 0.228209 0.226163 0.223302 0.221385 0.219468 0.217022 0.214846 0.212516 0.209129 0.206518 0.202838 0.200629 0.19853 0.196242 0.193926 0.191698 0.189579 0.186653 0.184408 0.181507 0.179171 0.176661 0.174221 0.172123 0.170096 0.167632 0.165478 0.163287 0.161112 0.159132 0.157203 0.154919 0.152154 0.150032 0.147461 0.145322 0.143192 0.140969 0.139061 0.13702 0.134849 0.132355 0.129703 0.12783 0.125064 0.122727 0.120501 0.118222 0.11584 0.113294 0.10957 0.106813 0.104114 0.101467 0.0976003 0.0947191 0.091614 0.0872748 0.0831069 0.079036 0.0746084 0.0708357 0.065655 0.0610969 0.0544165 0.0472062 0.0399659 0.0292811 ];
FPR_HC = [1 0.944315 0.918367 0.8968 0.875856 0.856971 0.841656 0.827212 0.813418 0.801652 0.789249 0.778483 0.766386 0.755125 0.743538 0.734155 0.724412 0.715269 0.706722 0.698129 0.688908 0.680216 0.671164 0.662618 0.654586 0.646034 0.637088 0.628219 0.620217 0.613302 0.606097 0.599543 0.593062 0.586241 0.579457 0.573322 0.566796 0.560852 0.553872 0.546868 0.541143 0.534171 0.527964 0.521494 0.515771 0.509944 0.503475 0.498679 0.493214 0.487817 0.482463 0.47718 0.471746 0.467085 0.46264 0.457786 0.453282 0.447824 0.442925 0.438059 0.433925 0.429869 0.42488 0.420395 0.415748 0.410687 0.406689 0.403139 0.398857 0.39525 0.391292 0.387598 0.383823 0.380394 0.376627 0.372527 0.368967 0.365575 0.362218 0.358771 0.355204 0.351346 0.347958 0.344761 0.341527 0.33857 0.335602 0.333016 0.330271 0.327179 0.323721 0.320938 0.318141 0.314485 0.311293 0.307778 0.304933 0.302311 0.299782 0.297219 0.294679 0.291546 0.289383 0.287046 0.284789 0.282641 0.280069 0.27772 0.27463 0.272081 0.269723 0.267551 0.265162 0.262694 0.26058 0.258292 0.256294 0.254336 0.252559 0.250452 0.248589 0.246634 0.244712 0.242563 0.240531 0.238602 0.236728 0.234626 0.232784 0.230838 0.228026 0.225961 0.224027 0.222353 0.220229 0.218177 0.216671 0.214715 0.212804 0.211085 0.209428 0.207586 0.205419 0.203361 0.201758 0.199831 0.197866 0.196133 0.194551 0.193128 0.191646 0.190109 0.188148 0.186299 0.184145 0.181881 0.18032 0.178801 0.177152 0.175642 0.17417 0.17237 0.170615 0.168458 0.166461 0.165112 0.163353 0.161753 0.160132 0.158503 0.157088 0.155189 0.153125 0.151539 0.150044 0.148444 0.146975 0.145631 0.144301 0.142804 0.141501 0.139725 0.13838 0.136918 0.135392 0.133865 0.132142 0.130642 0.129021 0.126987 0.125327 0.123679 0.122169 0.120485 0.119096 0.117559 0.116118 0.114516 0.113285 0.111927 0.110393 0.109178 0.107756 0.106572 0.105438 0.104399 0.103133 0.101983 0.100739 0.0996425 0.0982698 0.0967461 0.0952937 0.0941585 0.0925661 0.0910874 0.0898269 0.0886834 0.0871705 0.0854664 0.0837685 0.0804696 0.0789145 0.0776127 0.0762062 0.0748808 0.0732743 0.0721171 0.0708006 0.0695602 0.0684056 0.0670053 0.0656215 0.0640509 0.0628728 0.0613321 0.0600175 0.0581585 0.0567352 0.0550688 0.0534867 0.0519531 0.0504046 0.048452 0.0468786 0.0445815 0.0426429 0.0408703 0.039138 0.0371075 0.0345533 0.0322145 0.0288262 0.0256391 0.0220284 0.0159786 ];
plot(Recall_HC, Precision_HC, 'b', 'linewidth', 1);
Recall_RC = [1 0.935528 0.933224 0.932476 0.931263 0.929961 0.92833 0.926734 0.925453 0.92366 0.921928 0.920512 0.918713 0.916502 0.91485 0.913299 0.911365 0.909372 0.907139 0.905165 0.902362 0.899661 0.896347 0.89325 0.890803 0.888589 0.885858 0.883462 0.880869 0.878639 0.876241 0.87309 0.870926 0.868571 0.864963 0.861758 0.858816 0.856537 0.852882 0.850235 0.846852 0.843994 0.840053 0.836457 0.833313 0.830472 0.827255 0.824702 0.821536 0.817175 0.814916 0.811458 0.807741 0.803219 0.799022 0.795871 0.792458 0.788756 0.784803 0.782275 0.778921 0.774934 0.770625 0.766545 0.762636 0.759035 0.754993 0.750539 0.745031 0.741014 0.737802 0.732745 0.728723 0.724669 0.720624 0.716261 0.712938 0.70832 0.704623 0.70078 0.696641 0.691763 0.687345 0.682138 0.67811 0.67286 0.668772 0.664564 0.661242 0.657127 0.652584 0.649281 0.644918 0.640049 0.636441 0.632517 0.629116 0.625195 0.62155 0.618673 0.615169 0.611844 0.608278 0.604695 0.599676 0.596216 0.592236 0.58883 0.584261 0.580735 0.577483 0.573262 0.56975 0.565448 0.561498 0.557708 0.554117 0.550567 0.5472 0.543616 0.539716 0.535492 0.530483 0.526424 0.521497 0.517271 0.513133 0.508094 0.504496 0.500531 0.496775 0.491218 0.48708 0.482856 0.478255 0.474172 0.470264 0.465884 0.461529 0.457015 0.452919 0.448186 0.443997 0.440214 0.436484 0.431941 0.425871 0.421355 0.417174 0.413351 0.409872 0.405149 0.401345 0.397363 0.393942 0.389995 0.386333 0.382949 0.379653 0.375259 0.372048 0.368402 0.364222 0.359973 0.356509 0.352007 0.348934 0.344878 0.34091 0.337041 0.332692 0.328586 0.324674 0.321253 0.318194 0.314902 0.311632 0.307879 0.305066 0.301565 0.298119 0.293905 0.289057 0.286146 0.282075 0.278663 0.274248 0.269412 0.266559 0.263578 0.259547 0.256276 0.253099 0.249142 0.24526 0.241164 0.238265 0.234663 0.230914 0.2277 0.224857 0.221245 0.217945 0.215126 0.210994 0.207501 0.202943 0.198838 0.194313 0.191475 0.188353 0.183291 0.17971 0.175222 0.170744 0.167148 0.163683 0.159972 0.155526 0.152228 0.148563 0.144193 0.140904 0.136331 0.132015 0.127553 0.124052 0.121059 0.117022 0.113354 0.108331 0.104951 0.10128 0.098949 0.0935208 0.090575 0.0864056 0.0820776 0.0785977 0.0747992 0.0694667 0.0662284 0.0617475 0.0579057 0.0548137 0.0511994 0.047586 0.0440632 0.0402938 0.0370643 0.0343962 0.0314394 0.0281578 0.024851 0.0189274 0.0161269 ];
Precision_RC = [0.167637 0.22408 0.226243 0.228464 0.230932 0.233001 0.234919 0.236859 0.238573 0.240463 0.242452 0.244893 0.247477 0.249643 0.2515 0.253527 0.255206 0.257075 0.258889 0.260868 0.262764 0.265091 0.267279 0.2692 0.271119 0.272805 0.274727 0.276914 0.279282 0.282323 0.28417 0.285887 0.287794 0.289409 0.291156 0.29298 0.294463 0.296829 0.299199 0.300801 0.302686 0.304109 0.30596 0.307156 0.308972 0.310611 0.312374 0.314687 0.316016 0.317799 0.319113 0.320325 0.321681 0.323441 0.325159 0.327567 0.32927 0.330563 0.332427 0.333832 0.335312 0.336658 0.338075 0.339653 0.341084 0.342888 0.344113 0.345698 0.346724 0.348036 0.349423 0.350418 0.3519 0.353612 0.354996 0.355998 0.357439 0.358779 0.360408 0.361251 0.361957 0.363524 0.364667 0.365908 0.366978 0.368035 0.36885 0.370408 0.371534 0.373045 0.374131 0.376035 0.377324 0.378251 0.378991 0.379548 0.380697 0.381824 0.38287 0.383826 0.384634 0.385426 0.38673 0.388373 0.389383 0.390913 0.392285 0.393824 0.394665 0.395605 0.39608 0.396831 0.397884 0.399002 0.400031 0.401279 0.402356 0.403423 0.404491 0.405351 0.40621 0.406596 0.406605 0.407223 0.408116 0.409281 0.409812 0.410557 0.411502 0.41201 0.413186 0.41286 0.41321 0.414257 0.415103 0.4163 0.417211 0.417836 0.418549 0.418619 0.419209 0.420318 0.420934 0.421928 0.423787 0.425484 0.426395 0.426943 0.427301 0.427764 0.428551 0.429412 0.430274 0.430695 0.431302 0.431851 0.43268 0.433192 0.433587 0.434157 0.434639 0.435468 0.436077 0.437659 0.438225 0.438987 0.438922 0.439549 0.440442 0.441332 0.441475 0.441397 0.442051 0.442937 0.443665 0.444465 0.445176 0.446141 0.447013 0.447616 0.448465 0.448502 0.449254 0.450363 0.45127 0.451966 0.452104 0.452467 0.453148 0.453465 0.454707 0.45493 0.454788 0.45511 0.455245 0.455978 0.456691 0.457477 0.458222 0.459294 0.461326 0.461584 0.462529 0.465183 0.465428 0.46646 0.466975 0.467789 0.467933 0.46871 0.468837 0.468245 0.468378 0.468728 0.468661 0.469659 0.469865 0.468744 0.469139 0.470484 0.470655 0.470984 0.471208 0.470293 0.47031 0.472116 0.47273 0.473027 0.473283 0.473652 0.475756 0.475778 0.474784 0.476264 0.476675 0.475899 0.474943 0.475121 0.475545 0.47621 0.475992 0.474816 0.476614 0.477506 0.475459 0.473165 0.470413 0.470369 0.467202 0.467026 0.465459 0.465568 0.466121 0.466669 0.466444 0.468287 ];
TPR_RC = [1 0.935528 0.933224 0.932476 0.931263 0.929961 0.92833 0.926734 0.925453 0.92366 0.921928 0.920512 0.918713 0.916502 0.91485 0.913299 0.911365 0.909372 0.907139 0.905165 0.902362 0.899661 0.896347 0.89325 0.890803 0.888589 0.885858 0.883462 0.880869 0.878639 0.876241 0.87309 0.870926 0.868571 0.864963 0.861758 0.858816 0.856537 0.852882 0.850235 0.846852 0.843994 0.840053 0.836457 0.833313 0.830472 0.827255 0.824702 0.821536 0.817175 0.814916 0.811458 0.807741 0.803219 0.799022 0.795871 0.792458 0.788756 0.784803 0.782275 0.778921 0.774934 0.770625 0.766545 0.762636 0.759035 0.754993 0.750539 0.745031 0.741014 0.737802 0.732745 0.728723 0.724669 0.720624 0.716261 0.712938 0.70832 0.704623 0.70078 0.696641 0.691763 0.687345 0.682138 0.67811 0.67286 0.668772 0.664564 0.661242 0.657127 0.652584 0.649281 0.644918 0.640049 0.636441 0.632517 0.629116 0.625195 0.62155 0.618673 0.615169 0.611844 0.608278 0.604695 0.599676 0.596216 0.592236 0.58883 0.584261 0.580735 0.577483 0.573262 0.56975 0.565448 0.561498 0.557708 0.554117 0.550567 0.5472 0.543616 0.539716 0.535492 0.530483 0.526424 0.521497 0.517271 0.513133 0.508094 0.504496 0.500531 0.496775 0.491218 0.48708 0.482856 0.478255 0.474172 0.470264 0.465884 0.461529 0.457015 0.452919 0.448186 0.443997 0.440214 0.436484 0.431941 0.425871 0.421355 0.417174 0.413351 0.409872 0.405149 0.401345 0.397363 0.393942 0.389995 0.386333 0.382949 0.379653 0.375259 0.372048 0.368402 0.364222 0.359973 0.356509 0.352007 0.348934 0.344878 0.34091 0.337041 0.332692 0.328586 0.324674 0.321253 0.318194 0.314902 0.311632 0.307879 0.305066 0.301565 0.298119 0.293905 0.289057 0.286146 0.282075 0.278663 0.274248 0.269412 0.266559 0.263578 0.259547 0.256276 0.253099 0.249142 0.24526 0.241164 0.238265 0.234663 0.230914 0.2277 0.224857 0.221245 0.217945 0.215126 0.210994 0.207501 0.202943 0.198838 0.194313 0.191475 0.188353 0.183291 0.17971 0.175222 0.170744 0.167148 0.163683 0.159972 0.155526 0.152228 0.148563 0.144193 0.140904 0.136331 0.132015 0.127553 0.124052 0.121059 0.117022 0.113354 0.108331 0.104951 0.10128 0.098949 0.0935208 0.090575 0.0864056 0.0820776 0.0785977 0.0747992 0.0694667 0.0662284 0.0617475 0.0579057 0.0548137 0.0511994 0.047586 0.0440632 0.0402938 0.0370643 0.0343962 0.0314394 0.0281578 0.024851 0.0189274 0.0161269 ];
FPR_RC = [1 0.636941 0.629975 0.623209 0.615464 0.608293 0.601705 0.595067 0.589299 0.582672 0.576288 0.569804 0.563294 0.55745 0.552034 0.546517 0.541233 0.535866 0.530384 0.525023 0.51972 0.514504 0.509166 0.504036 0.499029 0.494146 0.489223 0.484053 0.478489 0.472807 0.468067 0.46331 0.458805 0.454798 0.450284 0.445923 0.441903 0.437327 0.433007 0.429138 0.424622 0.420773 0.416341 0.412583 0.408494 0.404863 0.400634 0.396288 0.392707 0.388497 0.385127 0.381317 0.377722 0.373689 0.369749 0.365169 0.361206 0.357553 0.353823 0.350371 0.346679 0.343137 0.339518 0.335623 0.332101 0.328383 0.324913 0.321464 0.318385 0.315222 0.31189 0.308849 0.305663 0.302278 0.299257 0.29609 0.292942 0.289933 0.286606 0.283973 0.28094 0.277997 0.274865 0.272004 0.268931 0.265732 0.262582 0.258958 0.25626 0.253568 0.250872 0.247988 0.245292 0.242686 0.239786 0.237238 0.234688 0.231831 0.229344 0.227024 0.224649 0.222125 0.21935 0.216694 0.214458 0.211504 0.209041 0.206551 0.20428 0.201952 0.199965 0.197752 0.195397 0.193181 0.191096 0.188779 0.185957 0.183944 0.1817 0.179642 0.177503 0.17564 0.17377 0.171723 0.16947 0.166749 0.164609 0.16251 0.160534 0.158333 0.155971 0.153956 0.152115 0.150095 0.148277 0.14641 0.144714 0.142841 0.141145 0.139286 0.137404 0.13563 0.133847 0.132268 0.130592 0.128695 0.127065 0.125457 0.123342 0.121763 0.120175 0.118452 0.11689 0.11527 0.113726 0.112167 0.110347 0.109056 0.107557 0.105924 0.104435 0.102871 0.101441 0.0999011 0.0984716 0.0971126 0.0955221 0.0940695 0.092669 0.0912283 0.0897101 0.0883688 0.0870084 0.0857045 0.0841886 0.0828633 0.0813548 0.0799679 0.0786374 0.0773322 0.0756615 0.0744772 0.0731754 0.0718174 0.0705382 0.0693443 0.068086 0.0667462 0.0654022 0.0643209 0.0628806 0.0618092 0.0607091 0.0594496 0.0583116 0.0572348 0.0561015 0.0549531 0.0538129 0.0525742 0.0515276 0.0503034 0.0490458 0.0478934 0.0469699 0.0458582 0.0448435 0.0438832 0.0428207 0.0419102 0.0410768 0.0398555 0.0389779 0.0379812 0.0371817 0.0363703 0.0352422 0.0343111 0.0331338 0.0319486 0.0309457 0.0298892 0.0289497 0.0279717 0.0269085 0.0259382 0.0249924 0.0242047 0.0234159 0.0225494 0.0216001 0.0208533 0.019695 0.0187949 0.0178927 0.0170976 0.0163209 0.0155624 0.0144938 0.0137478 0.012861 0.0121929 0.0112355 0.01062 0.00994922 0.00930229 0.0084412 0.00785465 0.00733117 0.00660686 0.00603929 0.00551538 0.00496467 0.00421574 0.00353821 0.00250795 ];
plot(Recall_RC, Precision_RC, 'g', 'linewidth', 1);
Recall_SEG = [1 0.979933 0.979932 0.979932 0.979931 0.979931 0.97993 0.979929 0.979926 0.979923 0.97992 0.979918 0.979915 0.979912 0.979906 0.979903 0.979899 0.979889 0.979879 0.979871 0.979864 0.979856 0.979845 0.979834 0.979821 0.97981 0.979797 0.979781 0.979761 0.979742 0.979714 0.979693 0.979668 0.979617 0.97957 0.979526 0.979471 0.97941 0.979349 0.979272 0.979157 0.979077 0.978985 0.978876 0.978705 0.978514 0.978322 0.978132 0.977923 0.977691 0.977349 0.976978 0.976428 0.975655 0.974571 0.97287 0.97046 0.967675 0.963329 0.959497 0.955592 0.951778 0.947244 0.942183 0.936156 0.930053 0.923956 0.918167 0.911598 0.904661 0.897178 0.889383 0.881565 0.873758 0.865951 0.858194 0.849887 0.841167 0.83241 0.822784 0.813178 0.803209 0.79327 0.783595 0.774296 0.765288 0.756529 0.746972 0.738525 0.729789 0.721046 0.712654 0.704649 0.69628 0.688118 0.680084 0.672279 0.663989 0.655996 0.64839 0.640256 0.63224 0.623904 0.615744 0.607583 0.599639 0.591444 0.583543 0.575259 0.567077 0.559034 0.551205 0.543723 0.536207 0.528655 0.521443 0.514166 0.507154 0.500309 0.494202 0.487883 0.481739 0.475528 0.469455 0.463671 0.457835 0.452173 0.446541 0.441055 0.435824 0.430385 0.424718 0.419804 0.414748 0.409605 0.404515 0.399364 0.394551 0.390168 0.385704 0.381242 0.377009 0.372665 0.368132 0.363258 0.358769 0.354235 0.349703 0.34552 0.341008 0.337129 0.332711 0.32866 0.324994 0.321235 0.317555 0.313956 0.310488 0.307004 0.303493 0.300068 0.29672 0.293264 0.289666 0.286264 0.282942 0.279999 0.27689 0.274117 0.27076 0.267881 0.264916 0.262063 0.259229 0.256128 0.252665 0.249569 0.246331 0.243587 0.240798 0.237905 0.235082 0.232399 0.22981 0.226461 0.224036 0.221714 0.219249 0.216796 0.214386 0.211903 0.20944 0.207207 0.20492 0.202563 0.200169 0.197775 0.19538 0.193338 0.191256 0.189097 0.187001 0.184774 0.182635 0.180597 0.178683 0.17653 0.174553 0.172469 0.170679 0.168745 0.166692 0.164673 0.162786 0.160978 0.158995 0.1572 0.155537 0.153982 0.152231 0.150566 0.148737 0.146646 0.144807 0.14286 0.140918 0.138647 0.136234 0.134419 0.132672 0.13088 0.128706 0.126542 0.124771 0.122973 0.121238 0.119356 0.117235 0.115392 0.112969 0.11058 0.10828 0.106134 0.103825 0.101076 0.0988183 0.0955349 0.0926803 0.0897351 0.0869741 0.0833295 0.0797082 0.0757052 0.0712985 0.0649225 0.0556753 ];
Precision_SEG = [0.167637 0.185686 0.185686 0.185687 0.185688 0.18569 0.185692 0.185694 0.185696 0.185699 0.185703 0.185708 0.185713 0.185719 0.185729 0.185736 0.185744 0.185757 0.185766 0.185776 0.185787 0.185801 0.185819 0.185837 0.185855 0.185877 0.185901 0.185926 0.185954 0.185984 0.186017 0.186058 0.186102 0.186155 0.186207 0.186265 0.186339 0.186412 0.186495 0.18658 0.186683 0.186797 0.186927 0.187072 0.187211 0.187367 0.187528 0.187709 0.187931 0.188217 0.188519 0.188874 0.189437 0.190113 0.190931 0.191709 0.192566 0.193679 0.194882 0.196648 0.198262 0.200405 0.202568 0.204712 0.206823 0.209162 0.211596 0.213798 0.21629 0.218875 0.221171 0.223458 0.225721 0.228251 0.230836 0.233856 0.236509 0.239427 0.242371 0.24542 0.248556 0.251551 0.254896 0.258052 0.260911 0.263481 0.266373 0.268939 0.271098 0.274051 0.27674 0.279585 0.28203 0.284402 0.287012 0.289374 0.292496 0.295119 0.297666 0.300339 0.301449 0.303487 0.305753 0.30798 0.310189 0.31261 0.314536 0.316652 0.318564 0.320438 0.322732 0.324486 0.32612 0.327644 0.329211 0.330881 0.332334 0.333098 0.334586 0.336664 0.338116 0.339697 0.341406 0.343099 0.345594 0.347765 0.350174 0.351984 0.354071 0.355931 0.357941 0.359832 0.36191 0.363909 0.365413 0.367295 0.368306 0.369749 0.371128 0.372584 0.373853 0.375238 0.376467 0.377679 0.378859 0.380322 0.381619 0.382778 0.383858 0.384731 0.38578 0.38643 0.387605 0.388466 0.389744 0.390952 0.392154 0.393495 0.394724 0.39569 0.396787 0.39829 0.399554 0.401078 0.402225 0.403084 0.404216 0.405049 0.406582 0.407516 0.408651 0.409606 0.410642 0.411937 0.412561 0.413344 0.414333 0.413631 0.414658 0.415594 0.416892 0.417825 0.418772 0.41951 0.419944 0.421274 0.422603 0.423615 0.424545 0.425658 0.42671 0.427853 0.428422 0.429204 0.430214 0.431283 0.431677 0.43142 0.431789 0.431803 0.432337 0.432788 0.43285 0.432519 0.432909 0.433169 0.433408 0.434127 0.434702 0.435462 0.435696 0.435664 0.435595 0.43556 0.436184 0.435837 0.435547 0.434684 0.434921 0.434342 0.434533 0.43528 0.434828 0.434641 0.434612 0.434785 0.435078 0.435105 0.435262 0.435048 0.435166 0.434018 0.433328 0.433869 0.43453 0.434792 0.43383 0.433377 0.4333 0.432652 0.433748 0.43452 0.434715 0.434128 0.434945 0.434849 0.436569 0.436784 0.43567 0.434726 0.434681 0.435389 0.432271 0.430409 0.425267 0.420482 ];
TPR_SEG = [1 0.979933 0.979932 0.979932 0.979931 0.979931 0.97993 0.979929 0.979926 0.979923 0.97992 0.979918 0.979915 0.979912 0.979906 0.979903 0.979899 0.979889 0.979879 0.979871 0.979864 0.979856 0.979845 0.979834 0.979821 0.97981 0.979797 0.979781 0.979761 0.979742 0.979714 0.979693 0.979668 0.979617 0.97957 0.979526 0.979471 0.97941 0.979349 0.979272 0.979157 0.979077 0.978985 0.978876 0.978705 0.978514 0.978322 0.978132 0.977923 0.977691 0.977349 0.976978 0.976428 0.975655 0.974571 0.97287 0.97046 0.967675 0.963329 0.959497 0.955592 0.951778 0.947244 0.942183 0.936156 0.930053 0.923956 0.918167 0.911598 0.904661 0.897178 0.889383 0.881565 0.873758 0.865951 0.858194 0.849887 0.841167 0.83241 0.822784 0.813178 0.803209 0.79327 0.783595 0.774296 0.765288 0.756529 0.746972 0.738525 0.729789 0.721046 0.712654 0.704649 0.69628 0.688118 0.680084 0.672279 0.663989 0.655996 0.64839 0.640256 0.63224 0.623904 0.615744 0.607583 0.599639 0.591444 0.583543 0.575259 0.567077 0.559034 0.551205 0.543723 0.536207 0.528655 0.521443 0.514166 0.507154 0.500309 0.494202 0.487883 0.481739 0.475528 0.469455 0.463671 0.457835 0.452173 0.446541 0.441055 0.435824 0.430385 0.424718 0.419804 0.414748 0.409605 0.404515 0.399364 0.394551 0.390168 0.385704 0.381242 0.377009 0.372665 0.368132 0.363258 0.358769 0.354235 0.349703 0.34552 0.341008 0.337129 0.332711 0.32866 0.324994 0.321235 0.317555 0.313956 0.310488 0.307004 0.303493 0.300068 0.29672 0.293264 0.289666 0.286264 0.282942 0.279999 0.27689 0.274117 0.27076 0.267881 0.264916 0.262063 0.259229 0.256128 0.252665 0.249569 0.246331 0.243587 0.240798 0.237905 0.235082 0.232399 0.22981 0.226461 0.224036 0.221714 0.219249 0.216796 0.214386 0.211903 0.20944 0.207207 0.20492 0.202563 0.200169 0.197775 0.19538 0.193338 0.191256 0.189097 0.187001 0.184774 0.182635 0.180597 0.178683 0.17653 0.174553 0.172469 0.170679 0.168745 0.166692 0.164673 0.162786 0.160978 0.158995 0.1572 0.155537 0.153982 0.152231 0.150566 0.148737 0.146646 0.144807 0.14286 0.140918 0.138647 0.136234 0.134419 0.132672 0.13088 0.128706 0.126542 0.124771 0.122973 0.121238 0.119356 0.117235 0.115392 0.112969 0.11058 0.10828 0.106134 0.103825 0.101076 0.0988183 0.0955349 0.0926803 0.0897351 0.0869741 0.0833295 0.0797082 0.0757052 0.0712985 0.0649225 0.0556753 ];
FPR_SEG = [1 0.847381 0.847378 0.847373 0.847366 0.847356 0.847347 0.847338 0.847323 0.847301 0.847277 0.847247 0.84722 0.847187 0.847136 0.847095 0.847047 0.846972 0.846906 0.846839 0.846768 0.846681 0.846567 0.846449 0.846329 0.84618 0.846036 0.845868 0.845684 0.845486 0.845259 0.844994 0.844721 0.844389 0.844057 0.843696 0.843246 0.842781 0.842254 0.841688 0.841019 0.840309 0.839481 0.838576 0.837616 0.83656 0.835434 0.83417 0.832689 0.830832 0.828781 0.82627 0.822241 0.817069 0.811236 0.804556 0.796645 0.787632 0.778552 0.768774 0.758024 0.746469 0.734366 0.722156 0.709516 0.696668 0.683817 0.670752 0.65695 0.643231 0.629656 0.615668 0.601714 0.587846 0.573837 0.559487 0.545789 0.532363 0.518967 0.505412 0.49161 0.47823 0.465122 0.452076 0.439392 0.427446 0.415836 0.404527 0.393903 0.382942 0.372543 0.362561 0.352846 0.343394 0.333954 0.325091 0.316016 0.307552 0.299432 0.291607 0.283981 0.276628 0.26917 0.261869 0.254999 0.248086 0.241583 0.235357 0.229178 0.223386 0.217779 0.212135 0.206677 0.201223 0.19613 0.191288 0.186525 0.182103 0.177639 0.173248 0.16915 0.164995 0.160913 0.157056 0.15306 0.149269 0.145639 0.142032 0.138526 0.135159 0.131874 0.128638 0.125302 0.122237 0.119259 0.116232 0.113514 0.110883 0.108325 0.105897 0.103529 0.101237 0.0990146 0.0967554 0.0945065 0.0924999 0.0904001 0.0884658 0.086562 0.0846264 0.0827581 0.0809992 0.079075 0.0773619 0.0756601 0.0738145 0.0722162 0.0706215 0.0690447 0.0676359 0.0661809 0.0646852 0.0632623 0.0619052 0.0605502 0.0593414 0.0581236 0.05684 0.0555565 0.0542868 0.0531717 0.0520819 0.0510252 0.0500013 0.0490247 0.0479396 0.0469454 0.0460052 0.0450781 0.0441204 0.0432637 0.0422931 0.0414877 0.0406748 0.0398878 0.0389702 0.0379853 0.0371461 0.0363674 0.0355847 0.034845 0.0340519 0.0332947 0.0325629 0.0317692 0.0308548 0.0301123 0.0294442 0.0287393 0.0280805 0.0274989 0.026838 0.0262921 0.0256298 0.025043 0.0245213 0.0239712 0.0234645 0.0229489 0.0224199 0.0218633 0.0213979 0.0209853 0.02057 0.0201629 0.0197357 0.019304 0.0188819 0.0184735 0.0181528 0.0178139 0.0174546 0.0170724 0.0167496 0.0164176 0.0160792 0.0157081 0.0153298 0.0150348 0.0146855 0.0143804 0.0140664 0.0137106 0.013426 0.0131092 0.0127312 0.0123983 0.012068 0.0116663 0.0112756 0.0109011 0.0105652 0.0101916 0.00981419 0.0093743 0.00893051 0.0084883 0.00805741 0.00767768 0.0072718 0.00687401 0.00640157 0.00584004 0.00527404 0.00457218 0.0034468 ];
plot(Recall_SEG, Precision_SEG, 'r', 'linewidth', 1);
Recall_MSS = [1 0.983074 0.951742 0.922495 0.895168 0.869916 0.846462 0.824356 0.803409 0.783617 0.764667 0.746365 0.728614 0.711347 0.694588 0.678398 0.662859 0.64784 0.633245 0.619135 0.605288 0.591871 0.579118 0.566821 0.555038 0.543647 0.532686 0.522126 0.511825 0.501828 0.492146 0.482659 0.473467 0.464508 0.455769 0.447228 0.43884 0.43062 0.422579 0.414699 0.406982 0.399538 0.392262 0.38516 0.37818 0.371335 0.364579 0.358016 0.351571 0.345157 0.338926 0.33288 0.326928 0.321068 0.315324 0.309688 0.304111 0.298615 0.293336 0.288201 0.283121 0.27811 0.273156 0.268355 0.263647 0.259 0.254423 0.249928 0.245493 0.241111 0.236812 0.232545 0.228424 0.224369 0.220371 0.216465 0.212647 0.208863 0.205121 0.201435 0.197845 0.194323 0.190936 0.187625 0.18437 0.181171 0.178015 0.174911 0.171855 0.168853 0.165926 0.163019 0.160149 0.157311 0.154501 0.151726 0.149043 0.146414 0.143816 0.141263 0.138774 0.136313 0.133917 0.131554 0.129217 0.126905 0.124647 0.122418 0.120252 0.118133 0.116039 0.113971 0.111972 0.109983 0.108024 0.106084 0.104184 0.102291 0.100415 0.0985454 0.0967012 0.0948364 0.0930126 0.0912382 0.0894205 0.0876334 0.0859237 0.0842608 0.0825891 0.0809458 0.0793495 0.0777707 0.0762186 0.0747184 0.0732759 0.0718359 0.0704403 0.0690821 0.0677308 0.0664096 0.0650824 0.0637962 0.0625323 0.0612857 0.0600739 0.0588836 0.0577325 0.0565854 0.0554574 0.0543424 0.0532436 0.0521613 0.0510936 0.0500385 0.0490126 0.0480216 0.0470338 0.0460448 0.0450688 0.0440887 0.0431356 0.0422124 0.0413023 0.0403962 0.0395073 0.0386331 0.0377507 0.0368839 0.03603 0.0351652 0.0343211 0.0334595 0.0326351 0.0318051 0.0310061 0.0302416 0.0294749 0.0287499 0.0280381 0.027357 0.0266775 0.0260338 0.0254192 0.0248034 0.0242173 0.0236481 0.023066 0.0224987 0.0219468 0.021387 0.0208519 0.0203275 0.0198002 0.0192723 0.0187699 0.0182512 0.0177191 0.0171569 0.0166143 0.0160738 0.0155407 0.0150189 0.014512 0.0139984 0.0135048 0.0130101 0.0125419 0.0121036 0.0116841 0.0112779 0.0108757 0.010499 0.010104 0.00972833 0.00937277 0.00901566 0.00866725 0.00833263 0.00800956 0.00768897 0.00738074 0.00707444 0.00677509 0.00645799 0.00615787 0.00587373 0.0056016 0.00534385 0.00508537 0.0048275 0.00459242 0.00438059 0.00417048 0.00395358 0.00374886 0.00354741 0.00335999 0.00317863 0.00300191 0.00282475 0.00263729 0.00246514 0.00229864 0.00212229 0.00192853 0.00175247 0.0015778 0.00140181 0.00122924 0.00103283 0.000866563 0.000657819 0.000504867 0.000267441 0.000138152 3.31671e-005 ];
Precision_MSS = [0.167637 0.186508 0.199218 0.207972 0.215153 0.221698 0.227741 0.233261 0.238323 0.242963 0.247185 0.251102 0.254805 0.258394 0.261885 0.265238 0.268435 0.271484 0.27438 0.277188 0.279952 0.282643 0.285262 0.287778 0.290245 0.29272 0.29521 0.297654 0.300072 0.302432 0.304752 0.30699 0.309174 0.311322 0.313395 0.315389 0.317355 0.319269 0.321083 0.322845 0.324553 0.326244 0.32786 0.32942 0.330923 0.332427 0.333904 0.335374 0.336835 0.338307 0.339769 0.341226 0.342657 0.34407 0.345483 0.346877 0.348233 0.349527 0.35082 0.352069 0.35328 0.354392 0.355486 0.356537 0.357596 0.358631 0.359645 0.360579 0.361482 0.362294 0.363079 0.363869 0.364629 0.365331 0.366011 0.366649 0.367217 0.367664 0.368144 0.368523 0.368859 0.369224 0.36973 0.370332 0.370877 0.371457 0.371993 0.372504 0.373005 0.373449 0.373941 0.374428 0.374848 0.37524 0.375664 0.376057 0.376602 0.377093 0.377603 0.378004 0.378431 0.378784 0.379163 0.379396 0.379619 0.379905 0.38024 0.380421 0.380567 0.380783 0.381062 0.381333 0.381695 0.381994 0.382284 0.382576 0.382821 0.38307 0.383235 0.383398 0.38349 0.383561 0.383624 0.383719 0.383766 0.383829 0.383735 0.383756 0.383852 0.383964 0.384103 0.384228 0.384283 0.384222 0.384172 0.384159 0.384343 0.384737 0.384953 0.38509 0.384974 0.384701 0.384475 0.38422 0.384018 0.384062 0.384187 0.384211 0.384193 0.384184 0.384122 0.38397 0.383548 0.383457 0.383266 0.382915 0.382751 0.382374 0.3819 0.381503 0.380698 0.380299 0.379829 0.379444 0.379261 0.379079 0.379029 0.379054 0.379134 0.379033 0.379011 0.378957 0.378903 0.378678 0.37855 0.378384 0.378023 0.377824 0.37755 0.377025 0.376491 0.376055 0.375855 0.375531 0.375453 0.375484 0.375439 0.375342 0.375158 0.375172 0.375168 0.375145 0.375102 0.375224 0.37523 0.375375 0.375492 0.375472 0.375508 0.375438 0.375065 0.374793 0.374523 0.374337 0.374308 0.374042 0.373742 0.373341 0.372787 0.372492 0.372164 0.372129 0.371696 0.371111 0.370974 0.371165 0.370701 0.370027 0.36963 0.369312 0.368854 0.36858 0.368025 0.366986 0.3667 0.366972 0.366877 0.367021 0.366516 0.366397 0.36627 0.366524 0.36668 0.366927 0.366705 0.366128 0.36621 0.36602 0.364691 0.364502 0.364168 0.3634 0.36306 0.362893 0.362038 0.362562 0.361925 0.361943 0.362244 0.363525 0.363333 0.363786 0.362752 0.3607 0.363407 0.363056 ];
TPR_MSS = [1 0.983074 0.951742 0.922495 0.895168 0.869916 0.846462 0.824356 0.803409 0.783617 0.764667 0.746365 0.728614 0.711347 0.694588 0.678398 0.662859 0.64784 0.633245 0.619135 0.605288 0.591871 0.579118 0.566821 0.555038 0.543647 0.532686 0.522126 0.511825 0.501828 0.492146 0.482659 0.473467 0.464508 0.455769 0.447228 0.43884 0.43062 0.422579 0.414699 0.406982 0.399538 0.392262 0.38516 0.37818 0.371335 0.364579 0.358016 0.351571 0.345157 0.338926 0.33288 0.326928 0.321068 0.315324 0.309688 0.304111 0.298615 0.293336 0.288201 0.283121 0.27811 0.273156 0.268355 0.263647 0.259 0.254423 0.249928 0.245493 0.241111 0.236812 0.232545 0.228424 0.224369 0.220371 0.216465 0.212647 0.208863 0.205121 0.201435 0.197845 0.194323 0.190936 0.187625 0.18437 0.181171 0.178015 0.174911 0.171855 0.168853 0.165926 0.163019 0.160149 0.157311 0.154501 0.151726 0.149043 0.146414 0.143816 0.141263 0.138774 0.136313 0.133917 0.131554 0.129217 0.126905 0.124647 0.122418 0.120252 0.118133 0.116039 0.113971 0.111972 0.109983 0.108024 0.106084 0.104184 0.102291 0.100415 0.0985454 0.0967012 0.0948364 0.0930126 0.0912382 0.0894205 0.0876334 0.0859237 0.0842608 0.0825891 0.0809458 0.0793495 0.0777707 0.0762186 0.0747184 0.0732759 0.0718359 0.0704403 0.0690821 0.0677308 0.0664096 0.0650824 0.0637962 0.0625323 0.0612857 0.0600739 0.0588836 0.0577325 0.0565854 0.0554574 0.0543424 0.0532436 0.0521613 0.0510936 0.0500385 0.0490126 0.0480216 0.0470338 0.0460448 0.0450688 0.0440887 0.0431356 0.0422124 0.0413023 0.0403962 0.0395073 0.0386331 0.0377507 0.0368839 0.03603 0.0351652 0.0343211 0.0334595 0.0326351 0.0318051 0.0310061 0.0302416 0.0294749 0.0287499 0.0280381 0.027357 0.0266775 0.0260338 0.0254192 0.0248034 0.0242173 0.0236481 0.023066 0.0224987 0.0219468 0.021387 0.0208519 0.0203275 0.0198002 0.0192723 0.0187699 0.0182512 0.0177191 0.0171569 0.0166143 0.0160738 0.0155407 0.0150189 0.014512 0.0139984 0.0135048 0.0130101 0.0125419 0.0121036 0.0116841 0.0112779 0.0108757 0.010499 0.010104 0.00972833 0.00937277 0.00901566 0.00866725 0.00833263 0.00800956 0.00768897 0.00738074 0.00707444 0.00677509 0.00645799 0.00615787 0.00587373 0.0056016 0.00534385 0.00508537 0.0048275 0.00459242 0.00438059 0.00417048 0.00395358 0.00374886 0.00354741 0.00335999 0.00317863 0.00300191 0.00282475 0.00263729 0.00246514 0.00229864 0.00212229 0.00192853 0.00175247 0.0015778 0.00140181 0.00122924 0.00103283 0.000866563 0.000657819 0.000504867 0.000267441 0.000138152 3.31671e-005 ];
FPR_MSS = [1 0.857224 0.758042 0.692242 0.640858 0.598142 0.561562 0.529538 0.501091 0.475409 0.451966 0.430409 0.410427 0.391824 0.374462 0.35828 0.343156 0.328965 0.315649 0.303095 0.291189 0.279926 0.269276 0.259174 0.249601 0.240493 0.231831 0.223576 0.21568 0.208138 0.20094 0.194068 0.187491 0.18119 0.175165 0.169391 0.163843 0.158502 0.153381 0.148443 0.143688 0.1391 0.134675 0.130406 0.126293 0.122343 0.118528 0.114853 0.111317 0.107896 0.104606 0.101442 0.0984013 0.0954737 0.0926535 0.0899253 0.0872837 0.0847343 0.0822658 0.0798827 0.0775754 0.0753467 0.073192 0.0711078 0.0690926 0.0671438 0.065257 0.0634289 0.0616585 0.0599466 0.0582811 0.0566629 0.0550921 0.0535719 0.0520952 0.0506646 0.0492749 0.0479227 0.0466038 0.0453238 0.0440754 0.0428659 0.0416937 0.0405561 0.0394539 0.0383859 0.0373488 0.0363449 0.0353696 0.0344174 0.0334895 0.0325904 0.0317161 0.0308687 0.0300438 0.0292459 0.0284679 0.0277133 0.0269821 0.026275 0.0255849 0.0249143 0.0242669 0.0236388 0.0230284 0.0224337 0.0218529 0.0212859 0.0207318 0.0201913 0.0196653 0.0191519 0.0186508 0.0181619 0.0176854 0.0172189 0.0167662 0.016324 0.0158948 0.0154769 0.0150681 0.0146711 0.0142844 0.0139063 0.0135362 0.0131748 0.0128214 0.0124771 0.0121421 0.011817 0.011499 0.0111898 0.0108866 0.0105917 0.0103026 0.0100191 0.00974054 0.00947057 0.00921083 0.00896034 0.00871789 0.00848257 0.00825472 0.00803207 0.00781652 0.00760573 0.0074017 0.00720307 0.00700874 0.00681704 0.00662879 0.00644436 0.00626432 0.00609021 0.0059202 0.00575365 0.00559199 0.00543233 0.00527744 0.00512532 0.00497564 0.00482889 0.0046861 0.00454847 0.00441432 0.00428399 0.00415678 0.00403366 0.00391289 0.00379572 0.00368045 0.00356665 0.00345606 0.00334921 0.00324486 0.00314377 0.00304465 0.0029479 0.00285348 0.00276099 0.00267217 0.00258585 0.00250183 0.00241935 0.00233954 0.00226252 0.0021865 0.00211349 0.00204239 0.0019718 0.00190363 0.0018384 0.00177379 0.00171005 0.00164848 0.00158845 0.00153095 0.00147495 0.0014199 0.00136611 0.00131372 0.00126315 0.00121452 0.00116732 0.00111988 0.00107382 0.00102868 0.000984929 0.000943026 0.000902626 0.000862972 0.000823546 0.000784937 0.00074927 0.000714612 0.000680894 0.000648674 0.000616858 0.00058582 0.000554967 0.000525352 0.000497734 0.00047067 0.000443782 0.000417417 0.000392231 0.000367634 0.000343882 0.00032112 0.000298793 0.000276826 0.000256271 0.000236173 0.000216898 0.000198299 0.000180922 0.000164479 0.00014909 0.000134532 0.000120842 0.000108037 9.62921e-005 8.5454e-005 7.53707e-005 6.56154e-005 5.67329e-005 4.85503e-005 4.05987e-005 3.33419e-005 2.68382e-005 2.08067e-005 1.535e-005 1.07468e-005 6.82278e-006 3.74177e-006 1.59618e-006 ];
plot(Recall_MSS, Precision_MSS, 'c', 'linewidth', 1);
Recall_CA = [1 0.999437 0.997912 0.995695 0.993317 0.990944 0.988447 0.985701 0.981866 0.978392 0.974953 0.971343 0.9676 0.963637 0.959572 0.955468 0.951327 0.947228 0.942998 0.93872 0.934336 0.929971 0.925518 0.92095 0.916377 0.911733 0.907137 0.902659 0.89815 0.893646 0.889117 0.884355 0.879533 0.874784 0.870092 0.865333 0.860592 0.855873 0.85118 0.846515 0.841738 0.836848 0.83182 0.826769 0.821844 0.816964 0.812109 0.807274 0.802391 0.797453 0.792496 0.787511 0.782466 0.777382 0.772236 0.767088 0.761926 0.756708 0.75141 0.746127 0.740848 0.735551 0.730372 0.725171 0.719924 0.7147 0.709489 0.704222 0.698987 0.693788 0.688526 0.683288 0.678034 0.672744 0.667467 0.662184 0.656873 0.651557 0.646325 0.641122 0.635887 0.630594 0.625332 0.620169 0.614992 0.609853 0.604739 0.599613 0.594522 0.589468 0.584464 0.579527 0.574576 0.569609 0.56463 0.559674 0.554764 0.549861 0.544936 0.540068 0.535248 0.530435 0.525661 0.520944 0.51627 0.511603 0.506861 0.502136 0.497395 0.492681 0.487977 0.483231 0.478508 0.473796 0.469081 0.464379 0.459698 0.455036 0.450379 0.445773 0.441146 0.436528 0.431927 0.427341 0.422777 0.418234 0.413701 0.409218 0.405247 0.400812 0.396378 0.391989 0.387593 0.383227 0.37884 0.374436 0.370019 0.365625 0.361251 0.356987 0.352754 0.348554 0.344389 0.340169 0.335917 0.331731 0.327587 0.323452 0.319334 0.315219 0.311085 0.30702 0.302949 0.298942 0.295025 0.291142 0.287253 0.283313 0.279426 0.275558 0.271732 0.267895 0.264112 0.260366 0.25662 0.252924 0.249235 0.245582 0.241962 0.238377 0.234779 0.231228 0.227693 0.224132 0.220597 0.217085 0.213579 0.210082 0.206581 0.203014 0.199274 0.195756 0.192372 0.188982 0.185605 0.182286 0.178957 0.175608 0.172234 0.16889 0.165546 0.162224 0.158924 0.155586 0.152266 0.148969 0.145684 0.142422 0.139224 0.136 0.132794 0.129576 0.126362 0.12319 0.120025 0.116852 0.113739 0.110613 0.107502 0.104411 0.101315 0.0982118 0.0951574 0.0920786 0.088985 0.0859634 0.0829614 0.0799736 0.0770206 0.0741555 0.0712698 0.0684211 0.0656121 0.0628453 0.0600506 0.0573491 0.0546744 0.0520575 0.0494943 0.0469809 0.0445658 0.0421579 0.0397973 0.0375098 0.035219 0.0328889 0.0306072 0.0284452 0.0263275 0.0242911 0.0222832 0.0203626 0.0184632 0.0166141 0.0148189 0.0131917 0.0116476 0.0101726 0.0087018 0.00728248 0.00591851 0.00456628 0.0032224 0.00194186 0.000896033 0.000171426 ];
Precision_CA = [0.167637 0.170797 0.174572 0.177985 0.18134 0.184645 0.187844 0.190882 0.193753 0.196539 0.199191 0.201696 0.204145 0.206517 0.208778 0.210951 0.213065 0.215172 0.217232 0.219225 0.221175 0.223092 0.224967 0.226798 0.228586 0.23034 0.232094 0.233836 0.235557 0.23722 0.238844 0.240467 0.242076 0.243676 0.245256 0.24681 0.248299 0.249773 0.251253 0.252717 0.254149 0.255576 0.256988 0.258373 0.259758 0.261149 0.262537 0.263925 0.265307 0.266672 0.268001 0.269317 0.270617 0.27191 0.273179 0.27443 0.275658 0.276858 0.278037 0.27921 0.280375 0.281538 0.282677 0.283795 0.284886 0.28598 0.287055 0.288121 0.289188 0.290258 0.2913 0.292338 0.293364 0.294403 0.295432 0.296454 0.297454 0.298441 0.299411 0.300366 0.301298 0.302237 0.303162 0.304089 0.305008 0.305919 0.306828 0.307723 0.308616 0.309479 0.31032 0.311163 0.312 0.312811 0.313618 0.314426 0.315212 0.316008 0.316793 0.317567 0.318341 0.319114 0.319874 0.320621 0.321381 0.322149 0.322912 0.323676 0.32446 0.32525 0.326022 0.326774 0.327523 0.32827 0.329025 0.329758 0.330474 0.331193 0.331911 0.332628 0.333336 0.334025 0.334702 0.335352 0.336012 0.33664 0.337254 0.337882 0.338444 0.339043 0.339638 0.340224 0.340814 0.341394 0.341954 0.342499 0.343036 0.34357 0.344084 0.344626 0.345149 0.345677 0.346212 0.346739 0.347258 0.347757 0.348257 0.348759 0.349257 0.349741 0.350203 0.350676 0.351137 0.35164 0.352155 0.352674 0.353206 0.35373 0.354267 0.354809 0.355361 0.355895 0.356441 0.356988 0.357517 0.358061 0.358577 0.359122 0.35965 0.360204 0.360747 0.361296 0.361829 0.36237 0.362889 0.363411 0.36391 0.364401 0.364896 0.365391 0.365888 0.366386 0.366852 0.367325 0.367776 0.368264 0.368717 0.369126 0.36958 0.370021 0.370465 0.370868 0.371289 0.371649 0.371989 0.372292 0.372591 0.372884 0.373192 0.373517 0.373796 0.374089 0.374366 0.37466 0.374915 0.375214 0.375533 0.375812 0.376057 0.376261 0.376426 0.376544 0.3767 0.376802 0.376889 0.377082 0.377306 0.377522 0.377722 0.377937 0.37803 0.378148 0.37827 0.378551 0.37887 0.379212 0.379508 0.37991 0.380451 0.381008 0.381641 0.382302 0.38303 0.383739 0.384643 0.385575 0.386337 0.387216 0.388214 0.389169 0.389985 0.390742 0.391282 0.392072 0.392579 0.392993 0.39333 0.393503 0.393105 0.393069 0.392909 0.393517 0.39463 0.394838 0.393918 0.389157 ];
TPR_CA = [1 0.999437 0.997912 0.995695 0.993317 0.990944 0.988447 0.985701 0.981866 0.978392 0.974953 0.971343 0.9676 0.963637 0.959572 0.955468 0.951327 0.947228 0.942998 0.93872 0.934336 0.929971 0.925518 0.92095 0.916377 0.911733 0.907137 0.902659 0.89815 0.893646 0.889117 0.884355 0.879533 0.874784 0.870092 0.865333 0.860592 0.855873 0.85118 0.846515 0.841738 0.836848 0.83182 0.826769 0.821844 0.816964 0.812109 0.807274 0.802391 0.797453 0.792496 0.787511 0.782466 0.777382 0.772236 0.767088 0.761926 0.756708 0.75141 0.746127 0.740848 0.735551 0.730372 0.725171 0.719924 0.7147 0.709489 0.704222 0.698987 0.693788 0.688526 0.683288 0.678034 0.672744 0.667467 0.662184 0.656873 0.651557 0.646325 0.641122 0.635887 0.630594 0.625332 0.620169 0.614992 0.609853 0.604739 0.599613 0.594522 0.589468 0.584464 0.579527 0.574576 0.569609 0.56463 0.559674 0.554764 0.549861 0.544936 0.540068 0.535248 0.530435 0.525661 0.520944 0.51627 0.511603 0.506861 0.502136 0.497395 0.492681 0.487977 0.483231 0.478508 0.473796 0.469081 0.464379 0.459698 0.455036 0.450379 0.445773 0.441146 0.436528 0.431927 0.427341 0.422777 0.418234 0.413701 0.409218 0.405247 0.400812 0.396378 0.391989 0.387593 0.383227 0.37884 0.374436 0.370019 0.365625 0.361251 0.356987 0.352754 0.348554 0.344389 0.340169 0.335917 0.331731 0.327587 0.323452 0.319334 0.315219 0.311085 0.30702 0.302949 0.298942 0.295025 0.291142 0.287253 0.283313 0.279426 0.275558 0.271732 0.267895 0.264112 0.260366 0.25662 0.252924 0.249235 0.245582 0.241962 0.238377 0.234779 0.231228 0.227693 0.224132 0.220597 0.217085 0.213579 0.210082 0.206581 0.203014 0.199274 0.195756 0.192372 0.188982 0.185605 0.182286 0.178957 0.175608 0.172234 0.16889 0.165546 0.162224 0.158924 0.155586 0.152266 0.148969 0.145684 0.142422 0.139224 0.136 0.132794 0.129576 0.126362 0.12319 0.120025 0.116852 0.113739 0.110613 0.107502 0.104411 0.101315 0.0982118 0.0951574 0.0920786 0.088985 0.0859634 0.0829614 0.0799736 0.0770206 0.0741555 0.0712698 0.0684211 0.0656121 0.0628453 0.0600506 0.0573491 0.0546744 0.0520575 0.0494943 0.0469809 0.0445658 0.0421579 0.0397973 0.0375098 0.035219 0.0328889 0.0306072 0.0284452 0.0263275 0.0242911 0.0222832 0.0203626 0.0184632 0.0166141 0.0148189 0.0131917 0.0116476 0.0101726 0.0087018 0.00728248 0.00591851 0.00456628 0.0032224 0.00194186 0.000896033 0.000171426 ];
FPR_CA = [1 0.976816 0.947184 0.920601 0.895208 0.871541 0.849385 0.828624 0.80907 0.790358 0.772776 0.755986 0.739847 0.72444 0.709837 0.695836 0.682398 0.669347 0.656658 0.644442 0.632618 0.621138 0.610029 0.599239 0.588741 0.578501 0.568559 0.558909 0.549454 0.540285 0.531332 0.522585 0.514017 0.505588 0.497335 0.489266 0.481377 0.473655 0.466093 0.458657 0.451359 0.444178 0.437122 0.430209 0.423393 0.416691 0.410133 0.403706 0.397382 0.391192 0.385124 0.379157 0.373265 0.367471 0.361776 0.356187 0.350696 0.345306 0.340011 0.334804 0.329673 0.32462 0.319663 0.314791 0.31001 0.305288 0.300623 0.296012 0.291459 0.286979 0.282566 0.278216 0.273933 0.269712 0.265567 0.261477 0.257452 0.253486 0.249585 0.245745 0.241965 0.238225 0.234538 0.230895 0.227314 0.223795 0.220318 0.216886 0.213502 0.210168 0.206893 0.20368 0.200506 0.197381 0.194292 0.191254 0.188271 0.185312 0.182384 0.179503 0.176661 0.173852 0.171083 0.168354 0.165661 0.163013 0.160398 0.157824 0.155286 0.152777 0.150306 0.147866 0.145459 0.143085 0.14075 0.138453 0.136188 0.133959 0.131756 0.129585 0.127449 0.125344 0.123267 0.121228 0.119208 0.117221 0.11526 0.11333 0.111626 0.109742 0.107873 0.106033 0.104214 0.102422 0.100657 0.0989134 0.0971974 0.0955022 0.0938275 0.0921764 0.0905469 0.0889366 0.0873439 0.0857661 0.0842085 0.082676 0.0811616 0.0796669 0.0781917 0.0767368 0.0752984 0.0738742 0.072467 0.0710754 0.0697061 0.0683522 0.067014 0.0656911 0.0643841 0.0630917 0.0618138 0.0605508 0.0592988 0.0580672 0.0568507 0.0556507 0.0544666 0.0532935 0.0521361 0.050995 0.0498682 0.0487562 0.0476572 0.0465696 0.0454954 0.0444355 0.0433909 0.0423599 0.041343 0.0403406 0.0393479 0.0383673 0.0374009 0.0364468 0.0355028 0.0345751 0.0336599 0.032758 0.0318678 0.0309904 0.0301274 0.0292781 0.0284419 0.0276196 0.0268057 0.0260049 0.0252146 0.0244352 0.0236668 0.0229092 0.0221644 0.0214289 0.0207047 0.0199907 0.0192888 0.0185952 0.0179122 0.0172375 0.0165732 0.0159233 0.0152813 0.0146518 0.0140312 0.0134225 0.0128237 0.0122357 0.0116572 0.0110879 0.010529 0.00998289 0.00944992 0.00892725 0.00841546 0.00791811 0.00743623 0.00697007 0.00651968 0.00608678 0.00566981 0.0052679 0.00488493 0.00451474 0.00416016 0.00381883 0.00348994 0.00317891 0.00288652 0.00261021 0.00234966 0.0021049 0.00187354 0.00165755 0.00145675 0.00127062 0.00109805 0.00093987 0.000795212 0.00066269 0.000543136 0.000433108 0.000333439 0.000243093 0.000163994 9.87058e-005 4.57345e-005 9.18925e-006 ];
plot(Recall_CA, Precision_CA, 'm', 'linewidth', 1);
Recall_FT = [1 0.99074 0.970028 0.948978 0.928374 0.909068 0.891259 0.87411 0.857616 0.841394 0.82546 0.81033 0.795516 0.781222 0.767389 0.753907 0.740634 0.7276 0.714938 0.702503 0.690405 0.678726 0.667424 0.656415 0.645609 0.634973 0.624521 0.614168 0.60399 0.594091 0.584478 0.574944 0.565757 0.556758 0.548123 0.539498 0.53082 0.52218 0.513879 0.505753 0.497798 0.489883 0.482102 0.474583 0.467147 0.459786 0.452504 0.445392 0.438476 0.431618 0.424831 0.418056 0.411386 0.404781 0.398322 0.391943 0.38569 0.379614 0.373741 0.367902 0.362169 0.356522 0.350861 0.345505 0.34015 0.335084 0.330016 0.324982 0.319904 0.314998 0.310125 0.305527 0.300991 0.296498 0.292063 0.287645 0.283224 0.27877 0.274279 0.269857 0.265543 0.261304 0.257117 0.252802 0.248904 0.244964 0.240987 0.236709 0.232912 0.229152 0.225661 0.222087 0.218742 0.215425 0.212188 0.208984 0.205904 0.202857 0.199814 0.19678 0.193715 0.190812 0.187901 0.185021 0.182114 0.179365 0.176667 0.173985 0.171361 0.168812 0.166288 0.163704 0.161288 0.158926 0.156547 0.154152 0.151714 0.149175 0.146702 0.144241 0.141857 0.139441 0.137215 0.135023 0.132852 0.130746 0.128639 0.126578 0.124514 0.122425 0.120328 0.118147 0.116188 0.114192 0.112204 0.110275 0.108322 0.106404 0.104566 0.102739 0.100795 0.099042 0.0972731 0.095382 0.0937315 0.0921561 0.0905485 0.0889073 0.0873559 0.0858366 0.0843249 0.0828526 0.0813464 0.0798812 0.0785148 0.0771837 0.0758854 0.0746002 0.0733089 0.0720374 0.0707446 0.0694347 0.0681035 0.0667218 0.065353 0.0640146 0.0626137 0.0611786 0.0599397 0.0586481 0.0574433 0.0562791 0.0551138 0.0540282 0.0529296 0.0519036 0.0508805 0.0498281 0.0483183 0.0473417 0.0464278 0.0455198 0.0446453 0.0437855 0.0429228 0.0420641 0.0412314 0.0404132 0.0395868 0.0387741 0.0379686 0.0371485 0.0363324 0.035547 0.0347523 0.0339319 0.033154 0.0323687 0.0315918 0.0307954 0.0300085 0.0292105 0.0283785 0.0276005 0.0268107 0.0260208 0.0252547 0.0244714 0.0234017 0.0226893 0.0219768 0.0212834 0.0206059 0.0199631 0.0193491 0.0187485 0.0181668 0.0176019 0.0170636 0.0165174 0.0159942 0.0154832 0.0149974 0.0145117 0.014022 0.0135614 0.0131109 0.0126318 0.0122055 0.0117782 0.0113427 0.0109136 0.0104787 0.010062 0.00966174 0.00926386 0.00887354 0.00850564 0.00800229 0.00765411 0.00731687 0.0069786 0.00663926 0.00629233 0.00592796 0.00551984 0.00514642 0.00478372 0.00438524 0.00396334 0.00357074 0.00309081 0.0022962 0.00116863 0.000861213 0.000544678 ];
Precision_FT = [0.167637 0.168818 0.171073 0.173592 0.17598 0.178882 0.181757 0.184031 0.186129 0.188293 0.190767 0.192775 0.195075 0.196984 0.199022 0.200758 0.202457 0.20398 0.205422 0.206953 0.20838 0.209991 0.211978 0.213566 0.214774 0.215965 0.217294 0.219085 0.220536 0.222212 0.224114 0.225798 0.227492 0.228848 0.230301 0.231817 0.233242 0.2345 0.235584 0.236765 0.237912 0.239213 0.240625 0.241832 0.242897 0.243905 0.245029 0.245959 0.247001 0.248574 0.249733 0.250755 0.251573 0.252342 0.25313 0.253988 0.254885 0.255843 0.256947 0.258218 0.26004 0.260924 0.261695 0.26234 0.262792 0.263537 0.264248 0.265004 0.266064 0.266786 0.268017 0.268809 0.269893 0.270661 0.271285 0.271888 0.27244 0.273014 0.273533 0.274462 0.275139 0.275812 0.276476 0.276795 0.277507 0.278161 0.278799 0.279112 0.279715 0.280637 0.282064 0.282756 0.283498 0.284212 0.284892 0.285569 0.286582 0.287553 0.288614 0.289092 0.290551 0.291549 0.29258 0.29354 0.294197 0.294995 0.295226 0.295648 0.296133 0.296679 0.297479 0.297758 0.298514 0.299087 0.299551 0.300035 0.300401 0.30052 0.301324 0.301799 0.301647 0.30211 0.302464 0.303161 0.303976 0.304515 0.304693 0.304737 0.304767 0.30516 0.306131 0.305448 0.305502 0.305587 0.306843 0.307535 0.307583 0.307302 0.307185 0.307159 0.307958 0.307487 0.306724 0.305821 0.305425 0.305433 0.305531 0.305659 0.305906 0.306016 0.306182 0.306247 0.306236 0.306438 0.30655 0.306673 0.307102 0.30735 0.308107 0.308646 0.309061 0.309388 0.30978 0.309934 0.310013 0.310447 0.311233 0.311681 0.312364 0.312911 0.31407 0.315149 0.315417 0.315709 0.316428 0.316893 0.317491 0.318597 0.318876 0.319994 0.3207 0.321692 0.322879 0.324056 0.324744 0.324973 0.325509 0.326095 0.326917 0.327617 0.328842 0.329195 0.32977 0.33137 0.33233 0.332165 0.331793 0.331898 0.332057 0.332266 0.332519 0.333762 0.333752 0.333954 0.334165 0.334622 0.33521 0.335409 0.335072 0.33507 0.335111 0.334786 0.334628 0.334804 0.33495 0.334934 0.33502 0.335351 0.336111 0.336858 0.335792 0.335991 0.336168 0.336405 0.338573 0.338892 0.338756 0.338139 0.338007 0.337749 0.339202 0.339044 0.338758 0.3388 0.338802 0.339697 0.339569 0.339801 0.339536 0.339575 0.339831 0.340582 0.340771 0.339755 0.339697 0.33939 0.339769 0.33908 0.340624 0.340203 0.339495 0.339568 0.338278 0.336427 0.33726 0.336483 ];
TPR_FT = [1 0.99074 0.970028 0.948978 0.928374 0.909068 0.891259 0.87411 0.857616 0.841394 0.82546 0.81033 0.795516 0.781222 0.767389 0.753907 0.740634 0.7276 0.714938 0.702503 0.690405 0.678726 0.667424 0.656415 0.645609 0.634973 0.624521 0.614168 0.60399 0.594091 0.584478 0.574944 0.565757 0.556758 0.548123 0.539498 0.53082 0.52218 0.513879 0.505753 0.497798 0.489883 0.482102 0.474583 0.467147 0.459786 0.452504 0.445392 0.438476 0.431618 0.424831 0.418056 0.411386 0.404781 0.398322 0.391943 0.38569 0.379614 0.373741 0.367902 0.362169 0.356522 0.350861 0.345505 0.34015 0.335084 0.330016 0.324982 0.319904 0.314998 0.310125 0.305527 0.300991 0.296498 0.292063 0.287645 0.283224 0.27877 0.274279 0.269857 0.265543 0.261304 0.257117 0.252802 0.248904 0.244964 0.240987 0.236709 0.232912 0.229152 0.225661 0.222087 0.218742 0.215425 0.212188 0.208984 0.205904 0.202857 0.199814 0.19678 0.193715 0.190812 0.187901 0.185021 0.182114 0.179365 0.176667 0.173985 0.171361 0.168812 0.166288 0.163704 0.161288 0.158926 0.156547 0.154152 0.151714 0.149175 0.146702 0.144241 0.141857 0.139441 0.137215 0.135023 0.132852 0.130746 0.128639 0.126578 0.124514 0.122425 0.120328 0.118147 0.116188 0.114192 0.112204 0.110275 0.108322 0.106404 0.104566 0.102739 0.100795 0.099042 0.0972731 0.095382 0.0937315 0.0921561 0.0905485 0.0889073 0.0873559 0.0858366 0.0843249 0.0828526 0.0813464 0.0798812 0.0785148 0.0771837 0.0758854 0.0746002 0.0733089 0.0720374 0.0707446 0.0694347 0.0681035 0.0667218 0.065353 0.0640146 0.0626137 0.0611786 0.0599397 0.0586481 0.0574433 0.0562791 0.0551138 0.0540282 0.0529296 0.0519036 0.0508805 0.0498281 0.0483183 0.0473417 0.0464278 0.0455198 0.0446453 0.0437855 0.0429228 0.0420641 0.0412314 0.0404132 0.0395868 0.0387741 0.0379686 0.0371485 0.0363324 0.035547 0.0347523 0.0339319 0.033154 0.0323687 0.0315918 0.0307954 0.0300085 0.0292105 0.0283785 0.0276005 0.0268107 0.0260208 0.0252547 0.0244714 0.0234017 0.0226893 0.0219768 0.0212834 0.0206059 0.0199631 0.0193491 0.0187485 0.0181668 0.0176019 0.0170636 0.0165174 0.0159942 0.0154832 0.0149974 0.0145117 0.014022 0.0135614 0.0131109 0.0126318 0.0122055 0.0117782 0.0113427 0.0109136 0.0104787 0.010062 0.00966174 0.00926386 0.00887354 0.00850564 0.00800229 0.00765411 0.00731687 0.0069786 0.00663926 0.00629233 0.00592796 0.00551984 0.00514642 0.00478372 0.00438524 0.00396334 0.00357074 0.00309081 0.0022962 0.00116863 0.000861213 0.000544678 ];
FPR_FT = [1 0.98219 0.948244 0.915524 0.883883 0.854787 0.827286 0.802626 0.780002 0.757796 0.736681 0.717308 0.697844 0.679796 0.662545 0.646263 0.630376 0.615329 0.600823 0.586569 0.57259 0.558979 0.545506 0.532693 0.52054 0.508508 0.49678 0.484314 0.472807 0.461204 0.450124 0.439475 0.429281 0.419222 0.409477 0.400055 0.39107 0.38232 0.374159 0.366116 0.358394 0.350761 0.34334 0.336285 0.329413 0.322606 0.315953 0.309508 0.303137 0.296282 0.290141 0.284146 0.278293 0.272602 0.267047 0.261571 0.256303 0.251209 0.246149 0.241186 0.235465 0.230808 0.226217 0.221821 0.217499 0.213131 0.208786 0.204338 0.20018 0.196348 0.192477 0.188817 0.185127 0.181559 0.178048 0.174685 0.171287 0.167961 0.164901 0.16184 0.158929 0.15603 0.153151 0.150319 0.147468 0.144674 0.141982 0.139234 0.136694 0.134288 0.131527 0.129214 0.126925 0.124678 0.122425 0.120244 0.117839 0.115695 0.113626 0.11152 0.109339 0.107297 0.105444 0.103448 0.101677 0.0996178 0.0974101 0.0957589 0.0941067 0.0925056 0.0909309 0.0893796 0.0878341 0.0864284 0.0849816 0.0835929 0.0821959 0.0808304 0.0795404 0.0782205 0.0770424 0.0757875 0.0746038 0.0731364 0.0719354 0.0708566 0.0698129 0.0687767 0.0676858 0.0664593 0.0651504 0.0641071 0.063106 0.062118 0.0610388 0.0601083 0.059115 0.0581661 0.0572753 0.0559333 0.0549738 0.0539531 0.053097 0.0522601 0.0513667 0.0505606 0.0497191 0.0489499 0.0481495 0.0473818 0.0462501 0.0453191 0.0445945 0.0438563 0.0431679 0.0424574 0.0412343 0.0404908 0.039765 0.0390721 0.0383451 0.0376367 0.036955 0.0362577 0.0355273 0.0348491 0.0337877 0.033098 0.0323991 0.0317155 0.0310248 0.0302263 0.0296221 0.0289904 0.0284336 0.027893 0.0273128 0.0267251 0.025862 0.0246133 0.0241161 0.0236027 0.0230179 0.022433 0.021947 0.0214267 0.0209798 0.020534 0.0200048 0.019539 0.0190606 0.018378 0.017894 0.0174763 0.0169101 0.0165317 0.016137 0.0157673 0.015376 0.015033 0.0146734 0.0141033 0.0137779 0.0134337 0.0131411 0.012834 0.0125306 0.0122508 0.011879 0.011558 0.0113015 0.0110491 0.0107566 0.0104942 0.0102511 0.0100039 0.00974298 0.00950073 0.00924984 0.00899369 0.00877037 0.00852042 0.00829558 0.0080568 0.0078006 0.00760729 0.00741314 0.0071917 0.00691681 0.00673198 0.00649141 0.00628123 0.00609998 0.00578951 0.00558987 0.00542225 0.00525547 0.00508973 0.00488679 0.00471237 0.00455328 0.0043064 0.00408474 0.00391034 0.003728 0.00355219 0.00339926 0.00324193 0.0030789 0.00279792 0.00260789 0.00230207 0.00197726 0.00148555 0.00103038 0.000883301 ];
plot(Recall_FT, Precision_FT, 'y', 'linewidth', 1);
Recall_AC = [1 0.990349 0.956556 0.922129 0.889812 0.859352 0.831012 0.804195 0.778152 0.753337 0.729686 0.707864 0.687048 0.667164 0.648158 0.629413 0.611202 0.593532 0.576386 0.560001 0.544456 0.529192 0.514396 0.500162 0.486352 0.473131 0.460435 0.448168 0.436613 0.425545 0.414869 0.404438 0.394367 0.384621 0.375023 0.365702 0.356573 0.347736 0.339097 0.33072 0.322495 0.314385 0.306424 0.298793 0.29146 0.284316 0.277375 0.270768 0.264385 0.258153 0.252057 0.246216 0.240505 0.23493 0.229438 0.224009 0.218685 0.213572 0.208577 0.203705 0.198984 0.194365 0.189874 0.185481 0.181225 0.177003 0.172866 0.168842 0.164996 0.161253 0.157561 0.154016 0.150461 0.147011 0.143699 0.140393 0.137159 0.134024 0.130948 0.127932 0.124992 0.122108 0.119265 0.116442 0.113694 0.11101 0.108407 0.105869 0.103379 0.100933 0.0985338 0.0961657 0.0938702 0.0916458 0.0894034 0.0871816 0.0850999 0.0831222 0.0812242 0.0793695 0.0776104 0.0758858 0.0742256 0.0726179 0.0710551 0.0695084 0.0680049 0.0665042 0.0650537 0.0636336 0.0622397 0.0608866 0.0595316 0.058213 0.056919 0.0556456 0.0544067 0.0531941 0.052025 0.0508665 0.0497497 0.0486674 0.0476019 0.0465718 0.0455484 0.0445508 0.0435509 0.0425381 0.0415668 0.040574 0.0396249 0.0386668 0.0377222 0.0367165 0.0358082 0.034947 0.0341115 0.0333055 0.032516 0.0317306 0.0309774 0.0302328 0.029497 0.0287718 0.0280656 0.0273483 0.0266622 0.0259933 0.0253402 0.0247046 0.0240779 0.0234671 0.022861 0.0223062 0.0217582 0.0212377 0.0207143 0.0201914 0.0196828 0.0191901 0.0187154 0.0182633 0.0178168 0.0173847 0.0169663 0.0165539 0.0161525 0.01575 0.0153566 0.0149501 0.0145595 0.0141811 0.0138208 0.0134548 0.0130948 0.0127409 0.0123618 0.0119714 0.0115142 0.011125 0.0107234 0.0103417 0.00997502 0.00960942 0.00924466 0.00892485 0.0086354 0.0083617 0.00809621 0.00783784 0.00757798 0.00732797 0.00707903 0.00684266 0.00660335 0.00636634 0.00613519 0.00590461 0.0056844 0.00547065 0.00527046 0.00508134 0.00488933 0.00468859 0.00448992 0.00429599 0.00411645 0.0039518 0.00378786 0.00362724 0.00346617 0.00330848 0.00314101 0.00299217 0.00283225 0.002628 0.00246956 0.00233662 0.00221893 0.00210915 0.00200904 0.00190587 0.00181803 0.00172252 0.00156082 0.00142624 0.00136786 0.0013109 0.00126139 0.00121032 0.00115552 0.00111103 0.00106164 0.00101316 0.000972777 0.000911492 0.00087477 0.000796811 0.000552772 0.000474543 0.000424362 0.000391646 0.000368628 0.000349845 0.000331902 0.000314506 0.000299554 0.000288729 0.000276666 0.000264025 0.000252804 0.000239367 0.00022267 0.000200229 0.000161561 8.32861e-005 ];
Precision_AC = [0.167637 0.167946 0.168937 0.169959 0.171146 0.172549 0.174077 0.175581 0.17688 0.178229 0.179655 0.181011 0.182334 0.183682 0.184965 0.186114 0.187212 0.188215 0.189172 0.190099 0.191032 0.191914 0.192801 0.193676 0.194489 0.195302 0.196157 0.197009 0.197855 0.198697 0.199496 0.200273 0.201111 0.202015 0.202827 0.203624 0.204377 0.205066 0.205732 0.206414 0.207121 0.207837 0.208521 0.209198 0.209882 0.210523 0.211137 0.211765 0.212372 0.212948 0.213519 0.214111 0.214714 0.215316 0.21587 0.216381 0.216824 0.217264 0.217666 0.217985 0.218252 0.218457 0.218642 0.218791 0.21896 0.219092 0.219271 0.219457 0.219619 0.219822 0.220039 0.220279 0.220553 0.220803 0.221115 0.221357 0.221586 0.221737 0.22188 0.222049 0.222206 0.222284 0.222283 0.222245 0.222419 0.222609 0.222806 0.222897 0.222825 0.222754 0.222864 0.222975 0.223105 0.223171 0.223089 0.223009 0.223031 0.223002 0.223216 0.223402 0.223641 0.223918 0.224214 0.22443 0.22474 0.225055 0.225393 0.225768 0.226201 0.22666 0.227084 0.227519 0.227884 0.228262 0.228569 0.228783 0.228916 0.229045 0.229138 0.229281 0.229387 0.229505 0.229644 0.229658 0.229684 0.229744 0.229835 0.229804 0.230003 0.230062 0.230125 0.230286 0.230429 0.230634 0.230826 0.231019 0.231241 0.231397 0.231554 0.231898 0.232073 0.232189 0.232392 0.23255 0.232723 0.232988 0.233232 0.233436 0.233553 0.233751 0.234084 0.234276 0.234369 0.234705 0.234715 0.234894 0.235147 0.235704 0.236085 0.23627 0.236547 0.236526 0.236849 0.237041 0.236989 0.236976 0.236922 0.236858 0.236948 0.236974 0.236718 0.236324 0.2364 0.236047 0.235731 0.235237 0.234944 0.234678 0.234753 0.234645 0.234497 0.234182 0.233956 0.233403 0.232695 0.232262 0.232202 0.232218 0.231815 0.231542 0.231022 0.230845 0.230508 0.230016 0.229486 0.229132 0.229055 0.228569 0.228694 0.228198 0.228116 0.227973 0.227895 0.227664 0.227705 0.22787 0.227679 0.227563 0.22779 0.227462 0.226923 0.226594 0.225985 0.22572 0.225198 0.225276 0.225015 0.224365 0.224591 0.224961 0.225109 0.224965 0.225143 0.225805 0.226219 0.22559 0.224991 0.225033 0.226012 0.226039 0.225573 0.22533 0.225822 0.226752 0.226512 0.226613 0.225662 0.224757 0.224521 0.223724 0.222826 0.222275 0.22373 0.223425 0.224488 0.224778 0.222502 0.223223 0.222413 0.22224 0.220841 0.219646 0.21663 0.21623 0.213562 0.213835 ];
TPR_AC = [1 0.990349 0.956556 0.922129 0.889812 0.859352 0.831012 0.804195 0.778152 0.753337 0.729686 0.707864 0.687048 0.667164 0.648158 0.629413 0.611202 0.593532 0.576386 0.560001 0.544456 0.529192 0.514396 0.500162 0.486352 0.473131 0.460435 0.448168 0.436613 0.425545 0.414869 0.404438 0.394367 0.384621 0.375023 0.365702 0.356573 0.347736 0.339097 0.33072 0.322495 0.314385 0.306424 0.298793 0.29146 0.284316 0.277375 0.270768 0.264385 0.258153 0.252057 0.246216 0.240505 0.23493 0.229438 0.224009 0.218685 0.213572 0.208577 0.203705 0.198984 0.194365 0.189874 0.185481 0.181225 0.177003 0.172866 0.168842 0.164996 0.161253 0.157561 0.154016 0.150461 0.147011 0.143699 0.140393 0.137159 0.134024 0.130948 0.127932 0.124992 0.122108 0.119265 0.116442 0.113694 0.11101 0.108407 0.105869 0.103379 0.100933 0.0985338 0.0961657 0.0938702 0.0916458 0.0894034 0.0871816 0.0850999 0.0831222 0.0812242 0.0793695 0.0776104 0.0758858 0.0742256 0.0726179 0.0710551 0.0695084 0.0680049 0.0665042 0.0650537 0.0636336 0.0622397 0.0608866 0.0595316 0.058213 0.056919 0.0556456 0.0544067 0.0531941 0.052025 0.0508665 0.0497497 0.0486674 0.0476019 0.0465718 0.0455484 0.0445508 0.0435509 0.0425381 0.0415668 0.040574 0.0396249 0.0386668 0.0377222 0.0367165 0.0358082 0.034947 0.0341115 0.0333055 0.032516 0.0317306 0.0309774 0.0302328 0.029497 0.0287718 0.0280656 0.0273483 0.0266622 0.0259933 0.0253402 0.0247046 0.0240779 0.0234671 0.022861 0.0223062 0.0217582 0.0212377 0.0207143 0.0201914 0.0196828 0.0191901 0.0187154 0.0182633 0.0178168 0.0173847 0.0169663 0.0165539 0.0161525 0.01575 0.0153566 0.0149501 0.0145595 0.0141811 0.0138208 0.0134548 0.0130948 0.0127409 0.0123618 0.0119714 0.0115142 0.011125 0.0107234 0.0103417 0.00997502 0.00960942 0.00924466 0.00892485 0.0086354 0.0083617 0.00809621 0.00783784 0.00757798 0.00732797 0.00707903 0.00684266 0.00660335 0.00636634 0.00613519 0.00590461 0.0056844 0.00547065 0.00527046 0.00508134 0.00488933 0.00468859 0.00448992 0.00429599 0.00411645 0.0039518 0.00378786 0.00362724 0.00346617 0.00330848 0.00314101 0.00299217 0.00283225 0.002628 0.00246956 0.00233662 0.00221893 0.00210915 0.00200904 0.00190587 0.00181803 0.00172252 0.00156082 0.00142624 0.00136786 0.0013109 0.00126139 0.00121032 0.00115552 0.00111103 0.00106164 0.00101316 0.000972777 0.000911492 0.00087477 0.000796811 0.000552772 0.000474543 0.000424362 0.000391646 0.000368628 0.000349845 0.000331902 0.000314506 0.000299554 0.000288729 0.000276666 0.000264025 0.000252804 0.000239367 0.00022267 0.000200229 0.000161561 8.32861e-005 ];
FPR_AC = [1 0.987154 0.948876 0.908631 0.870278 0.833199 0.798068 0.765743 0.736024 0.708111 0.681656 0.656717 0.632804 0.609972 0.588119 0.567276 0.547415 0.528512 0.510516 0.4933 0.476834 0.461129 0.446144 0.431809 0.418047 0.404763 0.391944 0.37961 0.367702 0.356216 0.345162 0.334474 0.324158 0.314226 0.304638 0.29535 0.286376 0.277739 0.2694 0.261288 0.253439 0.245847 0.238509 0.231392 0.224516 0.217864 0.211459 0.205268 0.199277 0.19347 0.18785 0.182404 0.177117 0.171991 0.167019 0.162217 0.157569 0.15306 0.148693 0.144449 0.140333 0.136333 0.132447 0.128687 0.125033 0.121496 0.118059 0.114723 0.111502 0.108369 0.105327 0.102374 0.099499 0.0966955 0.0939585 0.0912991 0.088711 0.0861974 0.0837599 0.0814043 0.0791306 0.0769329 0.0748155 0.0727751 0.0708113 0.0689044 0.0670444 0.0652428 0.0634886 0.0617871 0.0601244 0.0585214 0.0569618 0.055443 0.0539657 0.0525256 0.0511265 0.0497659 0.0484334 0.0471455 0.0458909 0.0446683 0.0434823 0.0423253 0.0412031 0.0401072 0.039044 0.0380054 0.0369982 0.0360194 0.0350641 0.0341259 0.0332133 0.0323229 0.0314624 0.0306226 0.0298014 0.0290074 0.0282313 0.0274802 0.0267453 0.0260199 0.0253142 0.0246285 0.0239612 0.0233091 0.0226715 0.0220506 0.0214422 0.0208476 0.0202663 0.019699 0.0191359 0.0185854 0.0180553 0.0175447 0.0170482 0.0165683 0.0161 0.0156418 0.0152008 0.0147686 0.014344 0.0139326 0.0135311 0.0131342 0.0127429 0.0123658 0.0119925 0.0116362 0.0112868 0.0109481 0.0106217 0.0103048 0.00999552 0.00969337 0.00939802 0.00911046 0.00883334 0.00856158 0.00830162 0.00804723 0.00780019 0.0075587 0.00732041 0.00708783 0.00686407 0.00664458 0.00643246 0.00622671 0.00602714 0.00583537 0.0056437 0.00545142 0.00526381 0.00507943 0.00490334 0.00473669 0.00457554 0.00442134 0.0042738 0.00413046 0.00399002 0.00385304 0.00372047 0.00359312 0.00346999 0.00334793 0.00322794 0.00311444 0.00300094 0.00289183 0.00278542 0.00268117 0.00258066 0.00248367 0.00238873 0.00229472 0.00220243 0.00211542 0.00203137 0.00194915 0.00186728 0.00178975 0.00171428 0.00163999 0.001565 0.00149426 0.00142515 0.00135815 0.00129418 0.00123112 0.00117152 0.00111357 0.00105562 0.00099933 0.000945539 0.000894246 0.00084514 0.000797866 0.000752727 0.00071114 0.00067125 0.000634149 0.00059923 0.000565696 0.000533324 0.000500212 0.000467855 0.000436917 0.000407163 0.000379551 0.000354926 0.000331248 0.000306612 0.000281211 0.000256464 0.000232317 0.000208014 0.000186337 0.000166703 0.000146379 0.000129484 0.000113625 9.7266e-005 8.28468e-005 7.03771e-005 5.9956e-005 5.0012e-005 4.15098e-005 3.2484e-005 2.49454e-005 1.75588e-005 1.1498e-005 6.68705e-006 2.5951e-006 ];
plot(Recall_AC, Precision_AC, ':k', 'linewidth', 1);
Recall_OBJ = [1 0.991731 0.991731 0.991731 0.991731 0.991731 0.991731 0.991731 0.991731 0.991731 0.991731 0.991726 0.991726 0.991726 0.991726 0.991697 0.991685 0.991681 0.991659 0.99155 0.991481 0.991361 0.990814 0.99075 0.989629 0.988339 0.986881 0.986342 0.98535 0.984277 0.981901 0.980005 0.979219 0.97698 0.973417 0.971303 0.968292 0.965256 0.961364 0.959179 0.956054 0.95513 0.954306 0.950284 0.946126 0.940133 0.938523 0.936671 0.934839 0.932059 0.929773 0.928099 0.925497 0.923682 0.921011 0.91699 0.914229 0.913156 0.908649 0.905897 0.902086 0.898021 0.895904 0.889773 0.887496 0.880016 0.874668 0.868342 0.863246 0.857943 0.854867 0.850085 0.846719 0.843672 0.840915 0.835087 0.828236 0.823361 0.820274 0.815129 0.812154 0.808889 0.805784 0.802794 0.798715 0.795187 0.790817 0.784883 0.780052 0.775633 0.77195 0.767424 0.763347 0.757198 0.753372 0.749243 0.742283 0.737276 0.728099 0.724857 0.721014 0.715738 0.710364 0.706694 0.702381 0.696958 0.692529 0.686384 0.682229 0.67725 0.673178 0.666415 0.661469 0.654683 0.64715 0.643858 0.639368 0.632222 0.625463 0.620567 0.617755 0.614154 0.609939 0.606705 0.600555 0.597561 0.592695 0.586079 0.577247 0.572634 0.565518 0.560831 0.554863 0.55039 0.543092 0.536917 0.533411 0.529931 0.525434 0.521833 0.517923 0.512644 0.507402 0.501425 0.496427 0.491879 0.486747 0.479898 0.472389 0.467843 0.463491 0.458813 0.453551 0.448158 0.441231 0.435082 0.429712 0.42218 0.416599 0.412229 0.408097 0.403479 0.397203 0.391375 0.386924 0.382039 0.376821 0.372526 0.367703 0.359427 0.356128 0.350112 0.343809 0.339173 0.335341 0.33025 0.323849 0.319192 0.313802 0.310013 0.305569 0.301765 0.295977 0.290586 0.283542 0.279985 0.273142 0.268765 0.264572 0.259015 0.253042 0.248954 0.24274 0.238964 0.232704 0.228499 0.223185 0.218992 0.211704 0.207412 0.202159 0.198599 0.193967 0.190579 0.188408 0.183868 0.180417 0.175132 0.1708 0.16739 0.164418 0.161926 0.157601 0.153463 0.149209 0.143318 0.139612 0.135345 0.130312 0.127309 0.121335 0.117249 0.112915 0.107593 0.103465 0.0971212 0.0922033 0.089158 0.0851536 0.0803434 0.0743596 0.0720695 0.0693286 0.0662433 0.0650014 0.0631034 0.0611942 0.060524 0.0578323 0.0573657 0.0568428 0.0561795 0.056007 0.0546179 0.0543241 0.0539619 0.0537627 0.0521688 0.051356 0.0508972 0.0492318 0.0481461 0.047374 0.0454071 0.0449829 0.0437971 ];
Precision_OBJ = [0.167637 0.184679 0.184679 0.184679 0.184679 0.184679 0.184679 0.184679 0.184679 0.184683 0.184684 0.184696 0.184736 0.18475 0.184774 0.184784 0.184908 0.184957 0.184992 0.185068 0.185125 0.185498 0.185723 0.186033 0.186278 0.186779 0.187709 0.188771 0.190367 0.192964 0.195866 0.198442 0.199879 0.201548 0.203394 0.205838 0.207542 0.209521 0.210531 0.212129 0.213272 0.214967 0.216589 0.217951 0.219368 0.220139 0.220903 0.22183 0.223797 0.224976 0.226229 0.227501 0.228193 0.229524 0.230866 0.232147 0.233803 0.235778 0.235812 0.237328 0.239192 0.240384 0.242237 0.244121 0.245296 0.246186 0.247678 0.249596 0.250953 0.252757 0.254463 0.255282 0.256739 0.258337 0.260355 0.26141 0.26285 0.264486 0.266636 0.267963 0.268902 0.270936 0.271727 0.273021 0.274681 0.276174 0.277097 0.278655 0.279873 0.281559 0.283866 0.283721 0.285113 0.285844 0.287371 0.288623 0.290193 0.291871 0.292883 0.294124 0.294855 0.295947 0.297664 0.298699 0.300672 0.301278 0.302488 0.30317 0.304907 0.305671 0.30736 0.3082 0.309521 0.309683 0.311605 0.312977 0.314488 0.316062 0.316299 0.317799 0.319393 0.320555 0.321977 0.322377 0.322377 0.324007 0.324427 0.324422 0.32496 0.325875 0.327386 0.329731 0.330947 0.33238 0.33333 0.33341 0.335027 0.336115 0.337185 0.337673 0.337973 0.338723 0.339088 0.339611 0.340175 0.341402 0.342247 0.341978 0.342575 0.34438 0.345144 0.346599 0.346906 0.34764 0.34733 0.347558 0.348101 0.348691 0.349726 0.3508 0.351838 0.353393 0.354882 0.35761 0.358562 0.358748 0.359421 0.360738 0.362266 0.362253 0.365699 0.365063 0.364818 0.365909 0.366734 0.366791 0.365955 0.365278 0.365483 0.367059 0.36766 0.368058 0.367949 0.368552 0.369234 0.370452 0.369996 0.36988 0.37162 0.370811 0.370945 0.371573 0.372487 0.37403 0.373568 0.374521 0.375149 0.376085 0.376395 0.378403 0.378759 0.379468 0.380301 0.381854 0.382601 0.382735 0.381993 0.383366 0.385802 0.385324 0.385587 0.386491 0.386604 0.38724 0.387487 0.385353 0.386435 0.386137 0.387345 0.386923 0.385312 0.385377 0.384771 0.383094 0.383858 0.381847 0.380353 0.382375 0.383314 0.384702 0.383716 0.38641 0.386351 0.38537 0.387346 0.385968 0.387215 0.388517 0.388517 0.39005 0.390674 0.389435 0.389824 0.38672 0.388028 0.388471 0.38949 0.388781 0.388163 0.387906 0.386933 0.386168 0.385769 0.390556 0.388401 0.390939 ];
TPR_OBJ = [1 0.991731 0.991731 0.991731 0.991731 0.991731 0.991731 0.991731 0.991731 0.991731 0.991731 0.991726 0.991726 0.991726 0.991726 0.991697 0.991685 0.991681 0.991659 0.99155 0.991481 0.991361 0.990814 0.99075 0.989629 0.988339 0.986881 0.986342 0.98535 0.984277 0.981901 0.980005 0.979219 0.97698 0.973417 0.971303 0.968292 0.965256 0.961364 0.959179 0.956054 0.95513 0.954306 0.950284 0.946126 0.940133 0.938523 0.936671 0.934839 0.932059 0.929773 0.928099 0.925497 0.923682 0.921011 0.91699 0.914229 0.913156 0.908649 0.905897 0.902086 0.898021 0.895904 0.889773 0.887496 0.880016 0.874668 0.868342 0.863246 0.857943 0.854867 0.850085 0.846719 0.843672 0.840915 0.835087 0.828236 0.823361 0.820274 0.815129 0.812154 0.808889 0.805784 0.802794 0.798715 0.795187 0.790817 0.784883 0.780052 0.775633 0.77195 0.767424 0.763347 0.757198 0.753372 0.749243 0.742283 0.737276 0.728099 0.724857 0.721014 0.715738 0.710364 0.706694 0.702381 0.696958 0.692529 0.686384 0.682229 0.67725 0.673178 0.666415 0.661469 0.654683 0.64715 0.643858 0.639368 0.632222 0.625463 0.620567 0.617755 0.614154 0.609939 0.606705 0.600555 0.597561 0.592695 0.586079 0.577247 0.572634 0.565518 0.560831 0.554863 0.55039 0.543092 0.536917 0.533411 0.529931 0.525434 0.521833 0.517923 0.512644 0.507402 0.501425 0.496427 0.491879 0.486747 0.479898 0.472389 0.467843 0.463491 0.458813 0.453551 0.448158 0.441231 0.435082 0.429712 0.42218 0.416599 0.412229 0.408097 0.403479 0.397203 0.391375 0.386924 0.382039 0.376821 0.372526 0.367703 0.359427 0.356128 0.350112 0.343809 0.339173 0.335341 0.33025 0.323849 0.319192 0.313802 0.310013 0.305569 0.301765 0.295977 0.290586 0.283542 0.279985 0.273142 0.268765 0.264572 0.259015 0.253042 0.248954 0.24274 0.238964 0.232704 0.228499 0.223185 0.218992 0.211704 0.207412 0.202159 0.198599 0.193967 0.190579 0.188408 0.183868 0.180417 0.175132 0.1708 0.16739 0.164418 0.161926 0.157601 0.153463 0.149209 0.143318 0.139612 0.135345 0.130312 0.127309 0.121335 0.117249 0.112915 0.107593 0.103465 0.0971212 0.0922033 0.089158 0.0851536 0.0803434 0.0743596 0.0720695 0.0693286 0.0662433 0.0650014 0.0631034 0.0611942 0.060524 0.0578323 0.0573657 0.0568428 0.0561795 0.056007 0.0546179 0.0543241 0.0539619 0.0537627 0.0521688 0.051356 0.0508972 0.0492318 0.0481461 0.047374 0.0454071 0.0449829 0.0437971 ];
FPR_OBJ = [1 0.881644 0.881644 0.881644 0.881644 0.881644 0.881644 0.881633 0.881633 0.881567 0.881555 0.881512 0.881316 0.881257 0.881171 0.88112 0.88072 0.880427 0.879717 0.879388 0.878982 0.877803 0.876684 0.875634 0.873177 0.870478 0.865643 0.860089 0.85244 0.844227 0.833331 0.821094 0.812079 0.801867 0.789609 0.776922 0.765826 0.75381 0.743889 0.735582 0.727554 0.720178 0.711529 0.701876 0.693061 0.685077 0.678608 0.674213 0.665677 0.658723 0.654157 0.649516 0.646028 0.64105 0.635794 0.628063 0.622005 0.617997 0.613452 0.607925 0.601959 0.59597 0.589716 0.582096 0.575519 0.565961 0.556872 0.547676 0.539372 0.531587 0.526196 0.521069 0.514703 0.507739 0.500878 0.493964 0.48317 0.4754 0.468899 0.462777 0.458761 0.453395 0.448604 0.44399 0.437907 0.433469 0.428632 0.422898 0.416608 0.410181 0.404727 0.400205 0.396018 0.390604 0.38587 0.380215 0.372555 0.367011 0.361818 0.357809 0.353969 0.350134 0.344734 0.340711 0.335109 0.331237 0.327392 0.322951 0.318492 0.313814 0.308568 0.303625 0.299214 0.29495 0.28989 0.285414 0.280752 0.274605 0.270471 0.266014 0.262898 0.260164 0.256194 0.253196 0.249798 0.246028 0.242905 0.238864 0.233253 0.229026 0.225028 0.221093 0.217156 0.214204 0.210385 0.206405 0.202825 0.199879 0.19718 0.194421 0.19159 0.188558 0.185551 0.183146 0.180593 0.177055 0.173661 0.170555 0.166988 0.163606 0.160326 0.156311 0.153758 0.15087 0.14793 0.145294 0.14248 0.139735 0.1369 0.13415 0.131941 0.129166 0.126416 0.122389 0.119655 0.117487 0.11499 0.112857 0.110438 0.106989 0.104253 0.102279 0.100536 0.097945 0.0959037 0.0941505 0.09218 0.0905024 0.0881127 0.0864293 0.0839993 0.0822596 0.0803125 0.0782189 0.0761447 0.074343 0.0727453 0.0710045 0.0690021 0.0668306 0.0651841 0.0631863 0.0613678 0.0585032 0.0571115 0.0554229 0.0541701 0.0530345 0.0510632 0.0492524 0.0473524 0.0461759 0.0448345 0.0435706 0.0426216 0.0413652 0.0402966 0.0389339 0.0376012 0.0367756 0.0359559 0.0347872 0.0338142 0.0327031 0.0316336 0.0301447 0.0290106 0.0277832 0.0265931 0.0255382 0.0243929 0.0231796 0.0216697 0.0204657 0.019165 0.0180285 0.0168679 0.0156516 0.0146642 0.0138848 0.0128894 0.0123281 0.0116955 0.0112158 0.0107813 0.0103342 0.00994838 0.00963492 0.0093902 0.00923561 0.00906876 0.00902943 0.00893619 0.00874763 0.00854657 0.00835141 0.00814247 0.00785335 0.0076627 0.00751048 0.0071712 0.00702865 0.00678841 0.00641715 0.00605109 0.00556338 ];
plot(Recall_OBJ, Precision_OBJ, ':b', 'linewidth', 1);
Recall_BMS = [1 0.994437 0.992761 0.987806 0.976347 0.964374 0.948333 0.936636 0.924677 0.914678 0.904913 0.895195 0.889602 0.8819 0.874641 0.868581 0.859374 0.852354 0.84695 0.841386 0.836097 0.831664 0.824988 0.818647 0.813191 0.808554 0.801498 0.796383 0.787734 0.783513 0.778077 0.771725 0.766894 0.76234 0.757079 0.75196 0.746759 0.741407 0.735056 0.730807 0.727232 0.722364 0.717657 0.712656 0.705418 0.69998 0.695826 0.691701 0.686977 0.680014 0.674998 0.668541 0.664376 0.661046 0.656019 0.650977 0.646321 0.641907 0.63739 0.633136 0.628923 0.624209 0.619706 0.614969 0.611468 0.605968 0.602664 0.597102 0.590784 0.587475 0.583292 0.578367 0.575132 0.571095 0.566885 0.561009 0.556856 0.553296 0.547482 0.54519 0.541859 0.537304 0.534291 0.531275 0.528135 0.524274 0.520972 0.517521 0.513661 0.510563 0.505883 0.500912 0.497643 0.494829 0.49116 0.487271 0.483729 0.480399 0.476561 0.473383 0.470751 0.467071 0.461783 0.458981 0.456101 0.451344 0.447846 0.444007 0.440576 0.43739 0.434909 0.431917 0.42912 0.42571 0.423401 0.420683 0.417188 0.413765 0.410857 0.407057 0.404799 0.401868 0.399158 0.39723 0.394566 0.391909 0.388297 0.385429 0.379696 0.374364 0.37104 0.367946 0.364879 0.361855 0.358798 0.355816 0.352039 0.348431 0.344397 0.342175 0.339507 0.336821 0.333143 0.330702 0.328683 0.325998 0.322844 0.320336 0.31744 0.314202 0.31142 0.308882 0.306923 0.304371 0.301351 0.298896 0.295904 0.292944 0.290969 0.288307 0.286298 0.284667 0.282587 0.280912 0.278467 0.275738 0.273851 0.271752 0.269935 0.267055 0.263773 0.26117 0.259629 0.257601 0.254959 0.252471 0.250584 0.247793 0.244917 0.242895 0.241631 0.239518 0.237873 0.236465 0.234601 0.232811 0.229988 0.228473 0.227062 0.224711 0.223423 0.221271 0.219515 0.217686 0.215265 0.213941 0.212007 0.210733 0.20971 0.205674 0.202582 0.200883 0.199103 0.197895 0.195937 0.193314 0.191677 0.190012 0.188606 0.18701 0.185027 0.183361 0.181064 0.179473 0.177385 0.175587 0.173251 0.169204 0.167968 0.165998 0.164589 0.163442 0.161657 0.158683 0.155859 0.153489 0.15175 0.148041 0.143276 0.139989 0.13734 0.133981 0.130281 0.125461 0.118094 0.112613 0.105459 0.0995066 0.0929109 0.0856515 0.079842 0.0720747 0.0638822 0.055917 0.0467176 0.0412314 0.0336616 0.0259444 0.0203818 0.0157672 0.0115172 0.00891858 0.00543137 0.00460918 0.00117921 0.000355635 ];
Precision_BMS = [0.167637 0.172948 0.17568 0.181356 0.194978 0.20827 0.221134 0.231807 0.24063 0.24834 0.254123 0.259805 0.264991 0.268795 0.273215 0.276853 0.280452 0.28457 0.288008 0.291956 0.295037 0.297224 0.300213 0.302984 0.306537 0.309659 0.313214 0.31641 0.319653 0.322532 0.325572 0.327522 0.330424 0.333109 0.335185 0.336551 0.339138 0.341228 0.343187 0.344393 0.347385 0.349204 0.35119 0.353293 0.354948 0.357199 0.358828 0.36076 0.362208 0.36488 0.366194 0.368437 0.370215 0.372071 0.373641 0.375384 0.37704 0.378742 0.380352 0.381095 0.382465 0.384008 0.38533 0.386682 0.388233 0.389622 0.390729 0.391655 0.393019 0.394148 0.395293 0.396355 0.398184 0.39913 0.400464 0.401041 0.401513 0.402364 0.403015 0.404065 0.404983 0.406582 0.407644 0.408323 0.409123 0.410817 0.411577 0.412892 0.413284 0.41494 0.415604 0.415613 0.416227 0.417214 0.417556 0.417729 0.418841 0.420367 0.421343 0.421996 0.422578 0.423099 0.423885 0.424393 0.425283 0.426188 0.426436 0.426045 0.425944 0.425709 0.426237 0.426918 0.427308 0.42821 0.428935 0.430196 0.431356 0.431375 0.431576 0.431729 0.431846 0.432236 0.432897 0.433419 0.434156 0.434849 0.435328 0.43647 0.436284 0.435619 0.435635 0.436224 0.437119 0.437956 0.438954 0.439655 0.439796 0.440278 0.440785 0.441801 0.441872 0.44239 0.441998 0.441874 0.441982 0.442871 0.442527 0.443007 0.44271 0.441772 0.442116 0.441978 0.443171 0.443059 0.444596 0.445514 0.444966 0.44479 0.444893 0.444148 0.444145 0.44404 0.444301 0.445808 0.446148 0.44696 0.447555 0.447274 0.448223 0.448681 0.448651 0.449 0.449118 0.449433 0.448858 0.449788 0.449954 0.449756 0.448539 0.44863 0.450127 0.450553 0.450635 0.451038 0.451647 0.451823 0.451912 0.452369 0.452891 0.452817 0.453126 0.452665 0.453049 0.453896 0.454087 0.454476 0.454397 0.454135 0.454325 0.455474 0.454959 0.456163 0.456191 0.456653 0.456426 0.455895 0.456354 0.456728 0.456957 0.458606 0.458959 0.459184 0.459713 0.460944 0.461057 0.461073 0.460878 0.459687 0.459791 0.458807 0.458558 0.459149 0.459077 0.458244 0.458189 0.457986 0.45938 0.459161 0.459025 0.459623 0.460265 0.459887 0.459002 0.459608 0.459996 0.460475 0.459776 0.459651 0.459569 0.459419 0.459541 0.458776 0.458165 0.458803 0.455645 0.454803 0.454459 0.454533 0.453112 0.451613 0.449769 0.45092 0.451129 0.453597 0.4508 0.449729 ];
TPR_BMS = [1 0.994437 0.992761 0.987806 0.976347 0.964374 0.948333 0.936636 0.924677 0.914678 0.904913 0.895195 0.889602 0.8819 0.874641 0.868581 0.859374 0.852354 0.84695 0.841386 0.836097 0.831664 0.824988 0.818647 0.813191 0.808554 0.801498 0.796383 0.787734 0.783513 0.778077 0.771725 0.766894 0.76234 0.757079 0.75196 0.746759 0.741407 0.735056 0.730807 0.727232 0.722364 0.717657 0.712656 0.705418 0.69998 0.695826 0.691701 0.686977 0.680014 0.674998 0.668541 0.664376 0.661046 0.656019 0.650977 0.646321 0.641907 0.63739 0.633136 0.628923 0.624209 0.619706 0.614969 0.611468 0.605968 0.602664 0.597102 0.590784 0.587475 0.583292 0.578367 0.575132 0.571095 0.566885 0.561009 0.556856 0.553296 0.547482 0.54519 0.541859 0.537304 0.534291 0.531275 0.528135 0.524274 0.520972 0.517521 0.513661 0.510563 0.505883 0.500912 0.497643 0.494829 0.49116 0.487271 0.483729 0.480399 0.476561 0.473383 0.470751 0.467071 0.461783 0.458981 0.456101 0.451344 0.447846 0.444007 0.440576 0.43739 0.434909 0.431917 0.42912 0.42571 0.423401 0.420683 0.417188 0.413765 0.410857 0.407057 0.404799 0.401868 0.399158 0.39723 0.394566 0.391909 0.388297 0.385429 0.379696 0.374364 0.37104 0.367946 0.364879 0.361855 0.358798 0.355816 0.352039 0.348431 0.344397 0.342175 0.339507 0.336821 0.333143 0.330702 0.328683 0.325998 0.322844 0.320336 0.31744 0.314202 0.31142 0.308882 0.306923 0.304371 0.301351 0.298896 0.295904 0.292944 0.290969 0.288307 0.286298 0.284667 0.282587 0.280912 0.278467 0.275738 0.273851 0.271752 0.269935 0.267055 0.263773 0.26117 0.259629 0.257601 0.254959 0.252471 0.250584 0.247793 0.244917 0.242895 0.241631 0.239518 0.237873 0.236465 0.234601 0.232811 0.229988 0.228473 0.227062 0.224711 0.223423 0.221271 0.219515 0.217686 0.215265 0.213941 0.212007 0.210733 0.20971 0.205674 0.202582 0.200883 0.199103 0.197895 0.195937 0.193314 0.191677 0.190012 0.188606 0.18701 0.185027 0.183361 0.181064 0.179473 0.177385 0.175587 0.173251 0.169204 0.167968 0.165998 0.164589 0.163442 0.161657 0.158683 0.155859 0.153489 0.15175 0.148041 0.143276 0.139989 0.13734 0.133981 0.130281 0.125461 0.118094 0.112613 0.105459 0.0995066 0.0929109 0.0856515 0.079842 0.0720747 0.0638822 0.055917 0.0467176 0.0412314 0.0336616 0.0259444 0.0203818 0.0157672 0.0115172 0.00891858 0.00543137 0.00460918 0.00117921 0.000355635 ];
FPR_BMS = [1 0.994436 0.984884 0.957667 0.901529 0.832661 0.762699 0.711096 0.662692 0.622454 0.590572 0.55723 0.535463 0.515366 0.496524 0.483161 0.464475 0.446871 0.435054 0.421462 0.4116 0.40361 0.393064 0.383508 0.374571 0.365609 0.355086 0.347451 0.33784 0.330713 0.323989 0.317555 0.311459 0.304334 0.298837 0.294336 0.288853 0.283974 0.279341 0.274414 0.269346 0.265687 0.261204 0.256879 0.252835 0.247986 0.244459 0.240455 0.236906 0.232341 0.228771 0.225219 0.222034 0.218827 0.215189 0.211499 0.208213 0.205152 0.202137 0.199216 0.196305 0.193188 0.190242 0.187484 0.184861 0.182321 0.179904 0.177707 0.174396 0.172068 0.16935 0.166589 0.164161 0.161877 0.159683 0.157281 0.15504 0.153172 0.150789 0.149139 0.147375 0.145195 0.14357 0.141882 0.139949 0.13791 0.135948 0.133935 0.132175 0.130081 0.127972 0.126287 0.124871 0.123175 0.121638 0.119625 0.117489 0.115445 0.113831 0.112447 0.111126 0.109292 0.107761 0.106418 0.105097 0.103963 0.102874 0.101586 0.10047 0.0993924 0.0982806 0.0969229 0.0951419 0.0940345 0.0927003 0.0911904 0.0896602 0.0886569 0.0875377 0.0865206 0.0855203 0.0844621 0.0831773 0.0823155 0.0813194 0.0800954 0.0787529 0.0775106 0.076206 0.0750325 0.0742549 0.0733683 0.0723899 0.0712553 0.0701981 0.0692087 0.0681482 0.067332 0.066377 0.0654956 0.0648048 0.0639818 0.0633134 0.0626683 0.0618678 0.0611421 0.0604323 0.0597154 0.0592094 0.0584054 0.057641 0.0568146 0.0558697 0.0553503 0.0545822 0.0538548 0.0533556 0.0527389 0.0521356 0.0515057 0.0509322 0.0503797 0.0496977 0.0488951 0.0481932 0.0474076 0.0468609 0.046385 0.0457934 0.045336 0.0446565 0.0440188 0.0436347 0.0429802 0.0424897 0.0419079 0.0414385 0.0408776 0.0404574 0.0399718 0.0394893 0.0390291 0.0384651 0.038028 0.0375942 0.0371467 0.0365842 0.0360562 0.0356986 0.0353322 0.0348467 0.0344104 0.0340567 0.0335564 0.0330372 0.0327357 0.0322982 0.0320404 0.0316682 0.0311136 0.0306526 0.0301533 0.0297731 0.0294526 0.0290915 0.0284625 0.0281978 0.0277855 0.0273362 0.0268554 0.026443 0.0260961 0.0257403 0.0253788 0.0248753 0.0245202 0.0242286 0.0238136 0.0233887 0.0229303 0.0225098 0.0222354 0.0219641 0.0214643 0.0209154 0.0199658 0.0195291 0.0190481 0.0185291 0.0177781 0.0173825 0.0168117 0.0163927 0.0156118 0.0145766 0.0140444 0.0133921 0.0126791 0.011788 0.0107443 0.00975016 0.00859289 0.0073188 0.00623323 0.00549701 0.00490529 0.00390385 0.00302215 0.00229163 0.00169133 0.00108028 0.000769365 0.000510159 0.00018876 6.45639e-005 2.2407e-006 ];
plot(Recall_BMS, Precision_BMS, ':g', 'linewidth', 1);
Recall_COV = [1 0.952408 0.899977 0.862093 0.832631 0.808094 0.786547 0.766742 0.748687 0.732478 0.717344 0.703121 0.689648 0.676719 0.664285 0.652219 0.640473 0.629521 0.619283 0.60955 0.600405 0.591658 0.583183 0.57501 0.567017 0.559239 0.551729 0.54447 0.537454 0.530627 0.523954 0.517448 0.511097 0.504909 0.498847 0.492858 0.486988 0.481286 0.475676 0.470234 0.46487 0.459556 0.454332 0.449139 0.444 0.438835 0.433726 0.428625 0.42361 0.418677 0.413772 0.409042 0.404438 0.399853 0.395271 0.390725 0.386251 0.381811 0.377353 0.373035 0.368813 0.364755 0.360718 0.356734 0.352788 0.348873 0.345014 0.341169 0.337368 0.333613 0.329893 0.326206 0.322582 0.319013 0.315407 0.311918 0.30852 0.305194 0.301915 0.298637 0.295364 0.292088 0.288836 0.285533 0.282354 0.279203 0.276094 0.273009 0.269933 0.266919 0.263931 0.260979 0.258054 0.255183 0.252366 0.249596 0.24687 0.244155 0.241468 0.238817 0.236212 0.23362 0.231046 0.228481 0.225946 0.223419 0.220888 0.218396 0.215887 0.213391 0.210938 0.208467 0.206061 0.203671 0.201298 0.198935 0.196585 0.19426 0.191936 0.189619 0.187326 0.185089 0.182839 0.180595 0.178406 0.17624 0.174053 0.171901 0.169803 0.167696 0.165606 0.163528 0.161496 0.159497 0.157479 0.155491 0.153512 0.151552 0.149595 0.147622 0.145674 0.143736 0.141829 0.139936 0.138071 0.136205 0.134342 0.132483 0.130651 0.128836 0.12704 0.125229 0.123434 0.121625 0.119851 0.11807 0.116313 0.114574 0.112835 0.111121 0.109398 0.107675 0.105949 0.10425 0.10259 0.100955 0.0993076 0.0976931 0.0960861 0.0945227 0.0929988 0.0914752 0.0899527 0.0884499 0.0869788 0.0855211 0.0840548 0.0826023 0.0811569 0.079719 0.0782953 0.0768541 0.0754575 0.07406 0.0727122 0.0713486 0.0699782 0.0686428 0.0673061 0.0659713 0.064648 0.0633306 0.0620312 0.060742 0.0594657 0.0581856 0.056944 0.0557213 0.0545071 0.0532986 0.0520992 0.0509035 0.0497312 0.0485677 0.0474149 0.0462817 0.0451437 0.044028 0.0428919 0.0417862 0.0407017 0.0396272 0.0385428 0.0374727 0.0364231 0.0353902 0.0343588 0.0333335 0.0323083 0.0313137 0.0303172 0.0293383 0.0283558 0.0273947 0.0264403 0.0254968 0.0245745 0.0236284 0.0226986 0.0217759 0.0208636 0.0199388 0.0190285 0.018122 0.0172187 0.0163163 0.0154455 0.0145575 0.0136994 0.0128486 0.0119931 0.0111615 0.0103085 0.00945235 0.00860601 0.0077684 0.00693696 0.0061293 0.0053605 0.00460867 0.00386314 0.00313768 0.00241023 0.00170326 0.00100539 0.000331098 ];
Precision_COV = [0.167637 0.235161 0.269075 0.288341 0.302059 0.312653 0.321435 0.328871 0.335296 0.34107 0.346268 0.351012 0.35538 0.359385 0.363122 0.366598 0.369867 0.372963 0.375884 0.378658 0.381346 0.383952 0.386404 0.388728 0.391005 0.39319 0.395286 0.397327 0.399295 0.401197 0.403051 0.404864 0.406612 0.408326 0.410018 0.411689 0.413297 0.414893 0.416435 0.417938 0.41941 0.42084 0.422243 0.423585 0.424895 0.426136 0.427346 0.428516 0.429643 0.430778 0.431887 0.432995 0.434092 0.435171 0.436216 0.437272 0.438297 0.439299 0.440294 0.441292 0.442267 0.443228 0.444159 0.445094 0.446006 0.446878 0.447716 0.448559 0.449391 0.450226 0.451061 0.451865 0.452669 0.453467 0.454248 0.455015 0.455793 0.456561 0.457304 0.458042 0.458762 0.459473 0.460161 0.460813 0.461487 0.462174 0.46286 0.463526 0.464155 0.4648 0.465443 0.466077 0.466658 0.467251 0.467845 0.468422 0.468987 0.469556 0.470153 0.470748 0.471362 0.471967 0.472541 0.473112 0.473666 0.474208 0.474742 0.475275 0.475786 0.476284 0.476805 0.477318 0.477855 0.478395 0.478937 0.479489 0.480021 0.48055 0.48105 0.481535 0.482026 0.482524 0.483018 0.483513 0.483977 0.484449 0.484928 0.485403 0.485871 0.48632 0.486763 0.487182 0.487621 0.488062 0.488471 0.488872 0.489269 0.489659 0.490026 0.490351 0.490669 0.490998 0.491351 0.49169 0.49201 0.492316 0.492585 0.492845 0.493135 0.493435 0.493737 0.494088 0.494433 0.494791 0.495171 0.495535 0.495899 0.496273 0.496633 0.496964 0.497305 0.497628 0.497913 0.498162 0.498415 0.498672 0.498948 0.499194 0.499431 0.499687 0.499942 0.500218 0.500485 0.500744 0.501009 0.501331 0.501571 0.501901 0.502226 0.502553 0.502853 0.503185 0.503495 0.503826 0.504155 0.504446 0.504708 0.504975 0.50526 0.505475 0.505692 0.505881 0.506055 0.506297 0.506525 0.506745 0.506938 0.507131 0.507325 0.507525 0.507728 0.507946 0.508135 0.508242 0.508438 0.508648 0.508878 0.509101 0.509305 0.509558 0.509826 0.510056 0.510252 0.510442 0.510723 0.511021 0.511262 0.511598 0.511903 0.512191 0.512444 0.512766 0.513096 0.513395 0.513695 0.514096 0.514446 0.51474 0.515041 0.515403 0.515631 0.515825 0.515985 0.516134 0.516214 0.516247 0.516259 0.516306 0.516451 0.51669 0.516872 0.517083 0.517067 0.516894 0.516771 0.516592 0.516311 0.516223 0.516033 0.516092 0.516421 0.516653 0.516108 0.515427 0.514575 0.513517 ];
TPR_COV = [1 0.952408 0.899977 0.862093 0.832631 0.808094 0.786547 0.766742 0.748687 0.732478 0.717344 0.703121 0.689648 0.676719 0.664285 0.652219 0.640473 0.629521 0.619283 0.60955 0.600405 0.591658 0.583183 0.57501 0.567017 0.559239 0.551729 0.54447 0.537454 0.530627 0.523954 0.517448 0.511097 0.504909 0.498847 0.492858 0.486988 0.481286 0.475676 0.470234 0.46487 0.459556 0.454332 0.449139 0.444 0.438835 0.433726 0.428625 0.42361 0.418677 0.413772 0.409042 0.404438 0.399853 0.395271 0.390725 0.386251 0.381811 0.377353 0.373035 0.368813 0.364755 0.360718 0.356734 0.352788 0.348873 0.345014 0.341169 0.337368 0.333613 0.329893 0.326206 0.322582 0.319013 0.315407 0.311918 0.30852 0.305194 0.301915 0.298637 0.295364 0.292088 0.288836 0.285533 0.282354 0.279203 0.276094 0.273009 0.269933 0.266919 0.263931 0.260979 0.258054 0.255183 0.252366 0.249596 0.24687 0.244155 0.241468 0.238817 0.236212 0.23362 0.231046 0.228481 0.225946 0.223419 0.220888 0.218396 0.215887 0.213391 0.210938 0.208467 0.206061 0.203671 0.201298 0.198935 0.196585 0.19426 0.191936 0.189619 0.187326 0.185089 0.182839 0.180595 0.178406 0.17624 0.174053 0.171901 0.169803 0.167696 0.165606 0.163528 0.161496 0.159497 0.157479 0.155491 0.153512 0.151552 0.149595 0.147622 0.145674 0.143736 0.141829 0.139936 0.138071 0.136205 0.134342 0.132483 0.130651 0.128836 0.12704 0.125229 0.123434 0.121625 0.119851 0.11807 0.116313 0.114574 0.112835 0.111121 0.109398 0.107675 0.105949 0.10425 0.10259 0.100955 0.0993076 0.0976931 0.0960861 0.0945227 0.0929988 0.0914752 0.0899527 0.0884499 0.0869788 0.0855211 0.0840548 0.0826023 0.0811569 0.079719 0.0782953 0.0768541 0.0754575 0.07406 0.0727122 0.0713486 0.0699782 0.0686428 0.0673061 0.0659713 0.064648 0.0633306 0.0620312 0.060742 0.0594657 0.0581856 0.056944 0.0557213 0.0545071 0.0532986 0.0520992 0.0509035 0.0497312 0.0485677 0.0474149 0.0462817 0.0451437 0.044028 0.0428919 0.0417862 0.0407017 0.0396272 0.0385428 0.0374727 0.0364231 0.0353902 0.0343588 0.0333335 0.0323083 0.0313137 0.0303172 0.0293383 0.0283558 0.0273947 0.0264403 0.0254968 0.0245745 0.0236284 0.0226986 0.0217759 0.0208636 0.0199388 0.0190285 0.018122 0.0172187 0.0163163 0.0154455 0.0145575 0.0136994 0.0128486 0.0119931 0.0111615 0.0103085 0.00945235 0.00860601 0.0077684 0.00693696 0.0061293 0.0053605 0.00460867 0.00386314 0.00313768 0.00241023 0.00170326 0.00100539 0.000331098 ];
FPR_COV = [1 0.588338 0.444065 0.375808 0.332507 0.301639 0.277729 0.258472 0.242451 0.228723 0.216774 0.206224 0.196813 0.188369 0.180667 0.173641 0.167195 0.161246 0.155704 0.150547 0.145714 0.141147 0.136879 0.132868 0.129088 0.125501 0.122097 0.118848 0.115747 0.112785 0.109952 0.107237 0.104641 0.102153 0.0997587 0.0974486 0.0952333 0.0930981 0.0910428 0.089057 0.0871351 0.0852709 0.0834656 0.0817245 0.0800416 0.0784193 0.0768419 0.0753119 0.0738236 0.0723729 0.0709603 0.0695829 0.0682405 0.0669305 0.0656595 0.0644156 0.0632006 0.0620157 0.0608549 0.0597167 0.0586139 0.0575457 0.0565036 0.0554811 0.0544841 0.053514 0.0525662 0.0516377 0.0507263 0.0498336 0.0489593 0.0481077 0.0472746 0.0464624 0.0456691 0.0448927 0.0441304 0.0433851 0.0426584 0.0419438 0.0412419 0.0405538 0.0398801 0.0392192 0.0385693 0.0379275 0.0372945 0.0366742 0.036067 0.0354723 0.0348862 0.0343096 0.0337461 0.0331929 0.0326472 0.0321112 0.0315838 0.031064 0.0305513 0.0300464 0.0295505 0.0290636 0.0285847 0.0281134 0.027649 0.0271917 0.0267415 0.0262996 0.0258636 0.0254342 0.0250118 0.0245959 0.0241884 0.0237882 0.0233924 0.0230021 0.0226193 0.0222423 0.0218724 0.0215089 0.0211499 0.0207972 0.02045 0.0201083 0.0197726 0.0194399 0.0191106 0.0187868 0.0184672 0.0181519 0.0178405 0.0175348 0.0172346 0.0169393 0.0166467 0.016359 0.0160742 0.0157933 0.0155159 0.0152427 0.0149743 0.0147111 0.0144508 0.0141939 0.0139403 0.0136916 0.0134466 0.0132047 0.0129656 0.0127303 0.0124976 0.012267 0.0120403 0.0118168 0.011596 0.0113793 0.0111647 0.010952 0.0107425 0.0105358 0.0103319 0.0101315 0.00993536 0.00974338 0.00955266 0.00936513 0.0091796 0.00899604 0.00881533 0.00863751 0.0084611 0.00828654 0.0081146 0.00794386 0.00777607 0.00761077 0.00744766 0.00728453 0.00712424 0.00696589 0.00680928 0.00665478 0.00650477 0.00635586 0.00620986 0.0060656 0.00592226 0.00578129 0.00564274 0.00550638 0.00537084 0.00523773 0.00510698 0.00497757 0.00485047 0.00472574 0.0046033 0.00448289 0.00436334 0.00424559 0.00412974 0.00401565 0.00390305 0.00379266 0.00368352 0.00357699 0.00347103 0.00336743 0.00326529 0.003164 0.0030647 0.00296689 0.00287087 0.00277686 0.00268428 0.00259231 0.00250195 0.00241231 0.00232467 0.00223804 0.00215306 0.00206978 0.00198745 0.00190745 0.00182906 0.00175162 0.00167614 0.00160223 0.00152905 0.00145643 0.00138546 0.00131565 0.00124745 0.00118132 0.00111632 0.00105244 0.000989576 0.000927675 0.000867292 0.000808333 0.000750727 0.000693969 0.000639486 0.000586073 0.000533109 0.000481173 0.000430301 0.000380074 0.000330633 0.000281971 0.00023454 0.000188129 0.000143804 0.000101203 5.98027e-005 1.98788e-005 ];
plot(Recall_COV, Precision_COV, ':r', 'linewidth', 1);
Recall_SS = [1 0.999992 0.999963 0.999904 0.9998 0.999615 0.999204 0.998651 0.997943 0.997062 0.99593 0.994491 0.992635 0.990617 0.988382 0.986094 0.983602 0.980813 0.977856 0.974667 0.971269 0.967714 0.963839 0.95989 0.955751 0.951583 0.94719 0.942769 0.938195 0.933509 0.928738 0.923758 0.918635 0.913409 0.908045 0.902506 0.896871 0.891257 0.885539 0.879682 0.873651 0.867605 0.861344 0.855065 0.848575 0.842165 0.835853 0.829564 0.823311 0.817133 0.810965 0.804816 0.798688 0.792658 0.78669 0.780692 0.774601 0.768386 0.762102 0.755757 0.749208 0.742991 0.73682 0.730638 0.724427 0.718087 0.711709 0.705416 0.699107 0.692715 0.6863 0.679754 0.673091 0.666364 0.65968 0.652938 0.646035 0.638998 0.632347 0.625704 0.619119 0.612641 0.606317 0.60022 0.594131 0.588015 0.581942 0.575977 0.570047 0.564051 0.557992 0.551944 0.545897 0.539861 0.53379 0.527665 0.521642 0.515606 0.5096 0.503636 0.497685 0.491746 0.485833 0.479847 0.473775 0.467629 0.461593 0.455705 0.449811 0.443919 0.438253 0.432679 0.42721 0.4218 0.416469 0.411152 0.405878 0.40056 0.39525 0.389994 0.384893 0.379857 0.374869 0.369922 0.364976 0.360049 0.355153 0.350348 0.345831 0.34105 0.336301 0.3316 0.327048 0.322532 0.318063 0.313661 0.309254 0.304895 0.300639 0.296426 0.292228 0.287984 0.28374 0.279562 0.275501 0.271452 0.26741 0.263356 0.259309 0.255304 0.251359 0.247395 0.243491 0.2396 0.235701 0.23186 0.228103 0.224391 0.220658 0.216969 0.213398 0.209967 0.206583 0.203256 0.199978 0.196796 0.193648 0.190488 0.187357 0.184217 0.181083 0.177968 0.174896 0.171851 0.168841 0.165812 0.16283 0.159866 0.156959 0.15407 0.151191 0.148335 0.145525 0.142728 0.139959 0.137195 0.134425 0.131673 0.128964 0.126258 0.123591 0.120934 0.118266 0.115617 0.113004 0.110416 0.107813 0.105238 0.10273 0.100286 0.0978953 0.0955452 0.0932162 0.0909325 0.0886313 0.0863843 0.0841457 0.0819296 0.0797035 0.077516 0.075336 0.0732055 0.0711048 0.0690446 0.0670791 0.0651781 0.0632981 0.0614106 0.05955 0.0577107 0.0558722 0.0540551 0.0522314 0.05043 0.0486436 0.0468577 0.0450845 0.043314 0.0415478 0.0397795 0.0380308 0.0363008 0.0345834 0.0328999 0.03122 0.0295932 0.0279423 0.0263015 0.0246743 0.0230466 0.0214039 0.0197977 0.01818 0.0166001 0.0150295 0.0134694 0.0119156 0.0103884 0.00883475 0.00734594 0.00589047 0.00451698 0.00321308 0.0020011 0.000895015 0.000155233 ];
Precision_SS = [0.167637 0.167673 0.167762 0.167961 0.168319 0.168867 0.169621 0.170702 0.172085 0.173741 0.175499 0.177295 0.179289 0.181466 0.183769 0.186251 0.188772 0.191329 0.193952 0.196582 0.199155 0.201633 0.204073 0.20652 0.208989 0.2114 0.213699 0.2159 0.218059 0.220154 0.222208 0.224203 0.226141 0.228036 0.229889 0.231721 0.233551 0.235347 0.237098 0.23884 0.240507 0.242182 0.243836 0.245472 0.247074 0.248638 0.250206 0.251775 0.253302 0.254836 0.25635 0.257833 0.259295 0.260725 0.262167 0.263594 0.265015 0.266403 0.267773 0.269095 0.270372 0.271657 0.272938 0.274242 0.275552 0.276842 0.278096 0.279348 0.280587 0.281819 0.283047 0.284271 0.285496 0.286709 0.287945 0.289145 0.290317 0.29146 0.292599 0.293736 0.294844 0.295915 0.296958 0.298014 0.299066 0.300097 0.301108 0.302128 0.303146 0.304149 0.305099 0.306042 0.306956 0.307878 0.308781 0.309639 0.310524 0.311388 0.312264 0.313136 0.314012 0.314903 0.315773 0.316613 0.317417 0.318204 0.318956 0.319702 0.320433 0.321153 0.321875 0.322606 0.323347 0.324104 0.324883 0.325659 0.3264 0.327101 0.327778 0.328451 0.329095 0.329744 0.33038 0.331037 0.331693 0.332316 0.332925 0.333484 0.334072 0.334658 0.33525 0.335832 0.336489 0.337148 0.337829 0.338527 0.339238 0.33999 0.340788 0.341636 0.342485 0.343256 0.343998 0.344687 0.345398 0.346099 0.346821 0.347581 0.348374 0.349151 0.349948 0.350699 0.351416 0.35209 0.352803 0.353518 0.354268 0.355048 0.355808 0.356515 0.357278 0.358068 0.358864 0.359639 0.360453 0.361243 0.362015 0.362771 0.363542 0.364285 0.365084 0.365911 0.366781 0.36768 0.368571 0.369426 0.3703 0.371177 0.372055 0.372947 0.373846 0.374697 0.375564 0.376426 0.377277 0.378119 0.378917 0.379694 0.380448 0.381216 0.381997 0.382773 0.383514 0.384291 0.385037 0.385783 0.386497 0.387249 0.38797 0.388745 0.389514 0.390321 0.391126 0.391861 0.392675 0.393399 0.394151 0.394858 0.395552 0.396213 0.396809 0.397494 0.398199 0.398878 0.39959 0.40026 0.400854 0.401405 0.401913 0.402465 0.40305 0.4037 0.404271 0.404829 0.405424 0.406034 0.406731 0.407329 0.407839 0.408191 0.408564 0.408958 0.409297 0.409677 0.410042 0.410449 0.410918 0.411388 0.411985 0.412509 0.41285 0.413378 0.413914 0.414451 0.41479 0.415054 0.415377 0.415657 0.41621 0.416966 0.41786 0.418764 0.420789 0.422041 0.42361 0.422797 ];
TPR_SS = [1 0.999992 0.999963 0.999904 0.9998 0.999615 0.999204 0.998651 0.997943 0.997062 0.99593 0.994491 0.992635 0.990617 0.988382 0.986094 0.983602 0.980813 0.977856 0.974667 0.971269 0.967714 0.963839 0.95989 0.955751 0.951583 0.94719 0.942769 0.938195 0.933509 0.928738 0.923758 0.918635 0.913409 0.908045 0.902506 0.896871 0.891257 0.885539 0.879682 0.873651 0.867605 0.861344 0.855065 0.848575 0.842165 0.835853 0.829564 0.823311 0.817133 0.810965 0.804816 0.798688 0.792658 0.78669 0.780692 0.774601 0.768386 0.762102 0.755757 0.749208 0.742991 0.73682 0.730638 0.724427 0.718087 0.711709 0.705416 0.699107 0.692715 0.6863 0.679754 0.673091 0.666364 0.65968 0.652938 0.646035 0.638998 0.632347 0.625704 0.619119 0.612641 0.606317 0.60022 0.594131 0.588015 0.581942 0.575977 0.570047 0.564051 0.557992 0.551944 0.545897 0.539861 0.53379 0.527665 0.521642 0.515606 0.5096 0.503636 0.497685 0.491746 0.485833 0.479847 0.473775 0.467629 0.461593 0.455705 0.449811 0.443919 0.438253 0.432679 0.42721 0.4218 0.416469 0.411152 0.405878 0.40056 0.39525 0.389994 0.384893 0.379857 0.374869 0.369922 0.364976 0.360049 0.355153 0.350348 0.345831 0.34105 0.336301 0.3316 0.327048 0.322532 0.318063 0.313661 0.309254 0.304895 0.300639 0.296426 0.292228 0.287984 0.28374 0.279562 0.275501 0.271452 0.26741 0.263356 0.259309 0.255304 0.251359 0.247395 0.243491 0.2396 0.235701 0.23186 0.228103 0.224391 0.220658 0.216969 0.213398 0.209967 0.206583 0.203256 0.199978 0.196796 0.193648 0.190488 0.187357 0.184217 0.181083 0.177968 0.174896 0.171851 0.168841 0.165812 0.16283 0.159866 0.156959 0.15407 0.151191 0.148335 0.145525 0.142728 0.139959 0.137195 0.134425 0.131673 0.128964 0.126258 0.123591 0.120934 0.118266 0.115617 0.113004 0.110416 0.107813 0.105238 0.10273 0.100286 0.0978953 0.0955452 0.0932162 0.0909325 0.0886313 0.0863843 0.0841457 0.0819296 0.0797035 0.077516 0.075336 0.0732055 0.0711048 0.0690446 0.0670791 0.0651781 0.0632981 0.0614106 0.05955 0.0577107 0.0558722 0.0540551 0.0522314 0.05043 0.0486436 0.0468577 0.0450845 0.043314 0.0415478 0.0397795 0.0380308 0.0363008 0.0345834 0.0328999 0.03122 0.0295932 0.0279423 0.0263015 0.0246743 0.0230466 0.0214039 0.0197977 0.01818 0.0166001 0.0150295 0.0134694 0.0119156 0.0103884 0.00883475 0.00734594 0.00589047 0.00451698 0.00321308 0.0020011 0.000895015 0.000155233 ];
FPR_SS = [1 0.999645 0.998464 0.996218 0.992474 0.986931 0.979558 0.970393 0.959732 0.948133 0.935466 0.922078 0.907579 0.892432 0.876842 0.860884 0.844978 0.828754 0.812397 0.796281 0.780467 0.765327 0.750567 0.736049 0.72176 0.707718 0.694065 0.680896 0.668041 0.655653 0.643574 0.63163 0.620043 0.608696 0.5976 0.58681 0.576182 0.565818 0.555722 0.545839 0.536195 0.526701 0.517389 0.508261 0.499355 0.490692 0.482167 0.473761 0.465558 0.457505 0.449593 0.441835 0.434197 0.42672 0.419333 0.412051 0.404888 0.397834 0.390848 0.383977 0.377208 0.370581 0.364067 0.357643 0.351327 0.345107 0.338995 0.332976 0.327039 0.321224 0.315516 0.309875 0.304335 0.298854 0.293423 0.288085 0.282834 0.277684 0.272634 0.267655 0.262754 0.25792 0.253171 0.248508 0.243925 0.239427 0.235 0.230654 0.22638 0.222174 0.21805 0.213992 0.209995 0.206073 0.202221 0.198421 0.194684 0.190985 0.18733 0.183728 0.180195 0.176727 0.173334 0.169994 0.166707 0.163472 0.160287 0.157148 0.154064 0.151026 0.148048 0.145118 0.142244 0.139412 0.136617 0.133872 0.131177 0.128527 0.125917 0.123355 0.120843 0.118373 0.115957 0.113588 0.111249 0.108946 0.106683 0.104455 0.102419 0.100265 0.0981459 0.0960648 0.0940167 0.0920091 0.0900418 0.0881001 0.0861876 0.0842952 0.08243 0.0805941 0.0787913 0.0770301 0.0753052 0.0736123 0.0719526 0.070319 0.0687115 0.0671317 0.0655746 0.0640519 0.0625573 0.0610939 0.0596563 0.0582458 0.0568593 0.0555047 0.0541708 0.0528592 0.0515714 0.0503134 0.0490781 0.0478711 0.0466883 0.0455295 0.0443863 0.0432617 0.0421611 0.0410826 0.0400179 0.0389746 0.0379441 0.036933 0.0359359 0.0349555 0.0339978 0.0330654 0.0321468 0.0312423 0.0303564 0.0294895 0.0286397 0.0278151 0.0270112 0.0262268 0.0254561 0.0246967 0.023953 0.0232255 0.0225168 0.021825 0.0211448 0.020479 0.0198289 0.0191892 0.0185649 0.0179582 0.0173649 0.0167845 0.0162204 0.0156749 0.0151434 0.0146244 0.0141125 0.013617 0.0131325 0.0126656 0.0122097 0.0117675 0.0113369 0.0109167 0.0105054 0.0101035 0.00971185 0.00933075 0.00895509 0.00858771 0.00822821 0.00787624 0.00753457 0.00720377 0.00688797 0.00658217 0.00628503 0.00599532 0.0057152 0.00544098 0.00517474 0.00491553 0.00466354 0.00441749 0.00417689 0.00394221 0.00371402 0.00349013 0.00327146 0.00305883 0.00285052 0.00264776 0.00245225 0.00226424 0.00208419 0.00190875 0.00174066 0.00157626 0.00141674 0.00126165 0.00110982 0.000960869 0.000815719 0.00067529 0.000538919 0.000409398 0.000287489 0.000174562 7.75819e-005 1.22579e-005 ];
plot(Recall_SS, Precision_SS, ':c', 'linewidth', 1);
Recall_SIM = [1 0.999864 0.999778 0.999671 0.999545 0.999396 0.999213 0.998991 0.998719 0.998413 0.998074 0.997705 0.997281 0.996831 0.996339 0.995809 0.995237 0.994645 0.994013 0.993362 0.992678 0.991957 0.991196 0.990404 0.989585 0.988728 0.987828 0.986881 0.985895 0.984886 0.983849 0.982762 0.981638 0.980478 0.979285 0.978057 0.976791 0.975493 0.97418 0.972829 0.971426 0.969982 0.968508 0.967005 0.965464 0.963886 0.962263 0.96062 0.958932 0.957198 0.955422 0.953603 0.951741 0.949847 0.947902 0.945904 0.943848 0.941745 0.939574 0.93735 0.935101 0.932804 0.93048 0.92806 0.925592 0.923066 0.920485 0.91785 0.915153 0.91238 0.909527 0.906577 0.903556 0.900469 0.897325 0.894147 0.890895 0.887564 0.884198 0.880761 0.877287 0.873761 0.870172 0.866522 0.862788 0.85899 0.855099 0.85113 0.847115 0.843038 0.838921 0.834755 0.830562 0.826307 0.822011 0.817665 0.813283 0.808793 0.804227 0.799573 0.794843 0.790001 0.785086 0.780136 0.775142 0.770061 0.764873 0.759638 0.754335 0.748993 0.743593 0.738132 0.732602 0.726973 0.721291 0.715505 0.709662 0.703799 0.697881 0.691926 0.685885 0.67979 0.673656 0.667501 0.661294 0.655017 0.64867 0.642262 0.636811 0.63032 0.623832 0.61727 0.610681 0.604056 0.597397 0.590699 0.583892 0.577072 0.570199 0.563316 0.556467 0.549561 0.542613 0.535641 0.528643 0.52165 0.514568 0.507511 0.500429 0.493373 0.486363 0.479321 0.472291 0.465267 0.458272 0.451306 0.444366 0.437472 0.43057 0.423682 0.416835 0.409947 0.403082 0.396224 0.389353 0.382535 0.375761 0.369054 0.362428 0.355809 0.349171 0.342532 0.335897 0.329274 0.322714 0.316149 0.309607 0.303089 0.296649 0.290241 0.283851 0.277504 0.271201 0.26487 0.258561 0.252241 0.245921 0.239633 0.233393 0.227298 0.221265 0.215334 0.209488 0.203763 0.19808 0.192457 0.18696 0.181529 0.176138 0.170816 0.16549 0.160326 0.155243 0.150242 0.145295 0.140401 0.135493 0.130609 0.1258 0.121044 0.116383 0.11182 0.107318 0.102924 0.0985408 0.0942092 0.089828 0.0856102 0.0815208 0.0776227 0.0738531 0.0701519 0.0665646 0.062997 0.0594701 0.0561359 0.0529217 0.0498614 0.0469442 0.0440663 0.0413193 0.0386349 0.0360129 0.0334909 0.0310741 0.0287262 0.0264263 0.0242699 0.0222396 0.0202841 0.0184331 0.0166666 0.0149445 0.0132878 0.0116551 0.0100721 0.00864041 0.00732871 0.00609411 0.00490511 0.00376348 0.00267792 0.00168174 0.000928365 0.000382029 5.52043e-005 ];
Precision_SIM = [0.167637 0.167955 0.168175 0.168397 0.168605 0.168814 0.169035 0.169268 0.169508 0.16976 0.170025 0.170303 0.170593 0.1709 0.171221 0.171554 0.1719 0.172265 0.172642 0.173033 0.173437 0.17385 0.174268 0.1747 0.175141 0.17559 0.176047 0.176514 0.176988 0.17747 0.177959 0.178454 0.178957 0.179461 0.17997 0.180481 0.180999 0.181523 0.182057 0.182595 0.183135 0.183678 0.18423 0.184789 0.185352 0.18592 0.186494 0.187081 0.187674 0.188271 0.188873 0.189477 0.190085 0.190702 0.191325 0.191956 0.192585 0.193219 0.193856 0.194496 0.195142 0.195791 0.196447 0.197099 0.197757 0.198416 0.199076 0.199738 0.200405 0.201078 0.201757 0.202436 0.203115 0.203797 0.204487 0.20518 0.205867 0.206561 0.207258 0.207958 0.208665 0.209373 0.210083 0.210799 0.211522 0.212246 0.21297 0.213695 0.214431 0.215174 0.215925 0.216688 0.217458 0.218223 0.218996 0.219774 0.220556 0.22134 0.222119 0.222894 0.223668 0.224439 0.225206 0.225981 0.226755 0.227524 0.228279 0.229033 0.229791 0.230551 0.231315 0.232083 0.232855 0.233615 0.234381 0.235144 0.235907 0.236673 0.237443 0.238216 0.238983 0.239759 0.240542 0.241324 0.242106 0.24289 0.243667 0.244441 0.245105 0.245886 0.246671 0.247456 0.248241 0.249016 0.249787 0.250561 0.251327 0.252106 0.252899 0.253672 0.254459 0.255241 0.256023 0.256811 0.257607 0.258395 0.259183 0.259984 0.260793 0.261613 0.262427 0.263241 0.264068 0.264904 0.265746 0.266586 0.267434 0.268298 0.269156 0.270018 0.270876 0.271751 0.272607 0.27345 0.274294 0.275132 0.275985 0.276849 0.27773 0.27862 0.279505 0.280397 0.281294 0.282158 0.283048 0.283915 0.284777 0.285617 0.286475 0.287331 0.288177 0.28904 0.289875 0.290677 0.291465 0.292257 0.293027 0.293765 0.294499 0.295227 0.295959 0.296662 0.297401 0.29814 0.298823 0.299523 0.300233 0.300986 0.301711 0.302434 0.303074 0.303723 0.304341 0.304985 0.305603 0.30618 0.306759 0.307288 0.307812 0.308295 0.308828 0.309418 0.310059 0.310753 0.31138 0.31192 0.312441 0.313004 0.313534 0.314147 0.314759 0.315276 0.315609 0.315855 0.316064 0.316285 0.316645 0.317107 0.317597 0.317879 0.318032 0.318114 0.318219 0.318381 0.318339 0.318119 0.317965 0.317658 0.317652 0.318099 0.318349 0.318957 0.319791 0.320915 0.322028 0.322894 0.323624 0.324767 0.326335 0.327753 0.328464 0.329298 0.329324 0.329431 0.330507 0.332052 ];
TPR_SIM = [1 0.999864 0.999778 0.999671 0.999545 0.999396 0.999213 0.998991 0.998719 0.998413 0.998074 0.997705 0.997281 0.996831 0.996339 0.995809 0.995237 0.994645 0.994013 0.993362 0.992678 0.991957 0.991196 0.990404 0.989585 0.988728 0.987828 0.986881 0.985895 0.984886 0.983849 0.982762 0.981638 0.980478 0.979285 0.978057 0.976791 0.975493 0.97418 0.972829 0.971426 0.969982 0.968508 0.967005 0.965464 0.963886 0.962263 0.96062 0.958932 0.957198 0.955422 0.953603 0.951741 0.949847 0.947902 0.945904 0.943848 0.941745 0.939574 0.93735 0.935101 0.932804 0.93048 0.92806 0.925592 0.923066 0.920485 0.91785 0.915153 0.91238 0.909527 0.906577 0.903556 0.900469 0.897325 0.894147 0.890895 0.887564 0.884198 0.880761 0.877287 0.873761 0.870172 0.866522 0.862788 0.85899 0.855099 0.85113 0.847115 0.843038 0.838921 0.834755 0.830562 0.826307 0.822011 0.817665 0.813283 0.808793 0.804227 0.799573 0.794843 0.790001 0.785086 0.780136 0.775142 0.770061 0.764873 0.759638 0.754335 0.748993 0.743593 0.738132 0.732602 0.726973 0.721291 0.715505 0.709662 0.703799 0.697881 0.691926 0.685885 0.67979 0.673656 0.667501 0.661294 0.655017 0.64867 0.642262 0.636811 0.63032 0.623832 0.61727 0.610681 0.604056 0.597397 0.590699 0.583892 0.577072 0.570199 0.563316 0.556467 0.549561 0.542613 0.535641 0.528643 0.52165 0.514568 0.507511 0.500429 0.493373 0.486363 0.479321 0.472291 0.465267 0.458272 0.451306 0.444366 0.437472 0.43057 0.423682 0.416835 0.409947 0.403082 0.396224 0.389353 0.382535 0.375761 0.369054 0.362428 0.355809 0.349171 0.342532 0.335897 0.329274 0.322714 0.316149 0.309607 0.303089 0.296649 0.290241 0.283851 0.277504 0.271201 0.26487 0.258561 0.252241 0.245921 0.239633 0.233393 0.227298 0.221265 0.215334 0.209488 0.203763 0.19808 0.192457 0.18696 0.181529 0.176138 0.170816 0.16549 0.160326 0.155243 0.150242 0.145295 0.140401 0.135493 0.130609 0.1258 0.121044 0.116383 0.11182 0.107318 0.102924 0.0985408 0.0942092 0.089828 0.0856102 0.0815208 0.0776227 0.0738531 0.0701519 0.0665646 0.062997 0.0594701 0.0561359 0.0529217 0.0498614 0.0469442 0.0440663 0.0413193 0.0386349 0.0360129 0.0334909 0.0310741 0.0287262 0.0264263 0.0242699 0.0222396 0.0202841 0.0184331 0.0166666 0.0149445 0.0132878 0.0116551 0.0100721 0.00864041 0.00732871 0.00609411 0.00490511 0.00376348 0.00267792 0.00168174 0.000928365 0.000382029 5.52043e-005 ];
FPR_SIM = [1 0.997099 0.995391 0.9937 0.992052 0.990325 0.988438 0.986396 0.984194 0.981807 0.979237 0.976503 0.973593 0.970491 0.967232 0.963817 0.960245 0.956509 0.952634 0.948628 0.944488 0.940232 0.935882 0.931429 0.926887 0.92228 0.917603 0.912841 0.908008 0.903117 0.898172 0.893171 0.888119 0.883039 0.877919 0.872765 0.867563 0.862332 0.857046 0.851721 0.846351 0.840938 0.835489 0.829999 0.824494 0.818959 0.8134 0.8078 0.802169 0.796515 0.790831 0.785125 0.779389 0.773622 0.767813 0.76196 0.756107 0.750233 0.744335 0.738419 0.732478 0.726517 0.720533 0.714529 0.70849 0.702432 0.696356 0.690266 0.684153 0.678008 0.671836 0.665649 0.659451 0.653232 0.646989 0.640727 0.634459 0.628172 0.621878 0.615568 0.609257 0.602936 0.596599 0.590255 0.583887 0.577503 0.571112 0.564722 0.558318 0.551898 0.545468 0.539024 0.532572 0.526117 0.519646 0.513165 0.506678 0.500194 0.493717 0.487257 0.480799 0.474356 0.467921 0.461498 0.455088 0.448693 0.442332 0.435988 0.429651 0.423326 0.41703 0.410744 0.404483 0.398261 0.392068 0.385897 0.379753 0.373627 0.367528 0.361471 0.355444 0.349442 0.34346 0.337521 0.331614 0.325743 0.319903 0.314113 0.309218 0.303491 0.297807 0.292164 0.286571 0.28102 0.275513 0.270045 0.264616 0.259229 0.253876 0.248583 0.243328 0.238122 0.232963 0.227858 0.222809 0.217819 0.212883 0.208004 0.203179 0.198418 0.193708 0.18906 0.184455 0.17991 0.175426 0.171004 0.166634 0.162323 0.158066 0.153866 0.149719 0.145625 0.141588 0.137621 0.133721 0.129886 0.126113 0.122401 0.11875 0.115165 0.111641 0.108189 0.104802 0.101479 0.0982185 0.095022 0.0918911 0.0888356 0.085846 0.0829255 0.0800681 0.0772784 0.0745552 0.0718963 0.0692956 0.0667568 0.0642713 0.0618449 0.0594792 0.0571734 0.0549263 0.0527369 0.0506013 0.0485195 0.0465007 0.0445288 0.0426071 0.0407371 0.0389257 0.0371687 0.035463 0.0338108 0.0322132 0.0306648 0.0291675 0.0277219 0.0263235 0.0249726 0.0236687 0.0224133 0.0212024 0.0200353 0.0189154 0.0178393 0.0168121 0.0158271 0.0148773 0.0139646 0.0130911 0.0122543 0.0114558 0.0106965 0.00997685 0.00929111 0.00863898 0.00801938 0.00742988 0.00686901 0.0063394 0.00584097 0.00536892 0.00492759 0.0045107 0.00412075 0.00375501 0.00341168 0.00308622 0.00278385 0.0025003 0.00223404 0.00198338 0.00174968 0.00153164 0.00132959 0.00114435 0.000975299 0.000820551 0.000680752 0.000552264 0.00043831 0.000335067 0.000243178 0.000162776 9.46286e-005 4.15818e-005 6.26213e-006 ];
plot(Recall_SIM, Precision_SIM, ':m', 'linewidth', 1);
Recall_SeR = [1 0.999705 0.998937 0.998118 0.997282 0.996363 0.995443 0.994509 0.993603 0.992674 0.991721 0.990651 0.989472 0.988282 0.987007 0.985675 0.984345 0.982995 0.981664 0.980334 0.978985 0.977596 0.976151 0.974584 0.973036 0.971475 0.969853 0.968197 0.966479 0.964722 0.962956 0.961214 0.959456 0.957666 0.955836 0.954014 0.952158 0.950263 0.948317 0.946354 0.944354 0.942304 0.94024 0.93815 0.936016 0.933846 0.931624 0.929387 0.927088 0.924797 0.922485 0.920118 0.917699 0.915224 0.912714 0.91017 0.90763 0.905111 0.902564 0.899999 0.897436 0.894837 0.892254 0.889662 0.887044 0.884388 0.881674 0.878939 0.876149 0.873258 0.87037 0.867489 0.864551 0.861595 0.85861 0.855597 0.852557 0.849494 0.846427 0.843347 0.840243 0.837115 0.833936 0.830797 0.82768 0.824546 0.821404 0.818209 0.815003 0.811751 0.80846 0.805138 0.801839 0.798547 0.79528 0.791996 0.788694 0.785357 0.781975 0.778558 0.77499 0.77136 0.767742 0.764023 0.760245 0.756414 0.752655 0.748961 0.745309 0.741677 0.738028 0.734326 0.730566 0.726799 0.723023 0.719211 0.715424 0.711631 0.707794 0.70394 0.700043 0.696113 0.692158 0.688182 0.684186 0.680162 0.676157 0.672094 0.668029 0.663904 0.659782 0.655559 0.651354 0.647084 0.642805 0.638452 0.634106 0.629694 0.625271 0.620851 0.616415 0.611909 0.607393 0.602874 0.598306 0.593774 0.589216 0.584618 0.579947 0.575212 0.57049 0.565742 0.560966 0.55616 0.551368 0.546549 0.541758 0.536946 0.532134 0.527273 0.522368 0.517426 0.51242 0.507391 0.502348 0.497287 0.492154 0.486942 0.481685 0.476399 0.471144 0.465888 0.460635 0.455366 0.45014 0.444979 0.439825 0.434683 0.429535 0.424314 0.419074 0.413851 0.408635 0.403399 0.398185 0.392865 0.387502 0.382157 0.376719 0.371304 0.365837 0.360426 0.355032 0.349659 0.344252 0.338827 0.333405 0.327985 0.322518 0.317032 0.311462 0.305885 0.300295 0.294722 0.289143 0.283518 0.277892 0.272239 0.266548 0.260802 0.255044 0.24918 0.243356 0.237556 0.231779 0.226093 0.220416 0.214692 0.208838 0.202878 0.196899 0.190939 0.185065 0.179195 0.173292 0.167445 0.16164 0.155784 0.149976 0.144137 0.138203 0.132294 0.126454 0.120599 0.114783 0.109089 0.103443 0.0979339 0.0924066 0.086981 0.0814982 0.0759661 0.0704779 0.0650451 0.0596687 0.0544269 0.0492197 0.044077 0.0388784 0.0338122 0.0289444 0.0241054 0.0193059 0.0142886 0.00893507 0.00297343 ];
Precision_SeR = [0.167637 0.169259 0.17097 0.172634 0.174217 0.175654 0.177038 0.178381 0.179633 0.180831 0.182019 0.183182 0.184309 0.185424 0.186511 0.187558 0.188595 0.189599 0.190587 0.191547 0.192485 0.193398 0.194293 0.195184 0.196071 0.196934 0.19778 0.198619 0.199447 0.20026 0.201073 0.201879 0.202683 0.203478 0.20426 0.205047 0.20582 0.206586 0.207347 0.208103 0.208843 0.209574 0.210307 0.21104 0.211766 0.212487 0.213192 0.213896 0.214589 0.215282 0.215979 0.216674 0.217363 0.218049 0.218729 0.2194 0.22007 0.220732 0.221391 0.222042 0.222688 0.223324 0.223956 0.224582 0.225202 0.225822 0.22643 0.227033 0.227628 0.228222 0.228817 0.229414 0.230004 0.230588 0.23118 0.231766 0.232349 0.232926 0.233508 0.234093 0.234683 0.235268 0.235852 0.236443 0.237041 0.237645 0.238247 0.238842 0.239433 0.240019 0.240599 0.241175 0.241759 0.242354 0.242957 0.243562 0.244172 0.244789 0.245408 0.246015 0.246611 0.247208 0.247812 0.24842 0.24903 0.249644 0.250255 0.250873 0.251494 0.25211 0.252721 0.253328 0.253931 0.254523 0.255106 0.255682 0.256254 0.256827 0.257409 0.257995 0.258582 0.259167 0.259759 0.260352 0.260952 0.261567 0.262179 0.262784 0.263399 0.264005 0.264607 0.265209 0.26581 0.266408 0.267013 0.26761 0.268206 0.26879 0.26938 0.269959 0.270538 0.271106 0.271669 0.27223 0.272793 0.273365 0.273932 0.274502 0.275078 0.275661 0.276246 0.276821 0.277396 0.27797 0.27855 0.279127 0.279718 0.280296 0.280889 0.281478 0.282049 0.282621 0.283181 0.283747 0.28431 0.284867 0.285431 0.285985 0.286533 0.287059 0.287602 0.288154 0.288725 0.289279 0.289832 0.290378 0.290923 0.291486 0.292035 0.29258 0.293129 0.293674 0.294226 0.29476 0.295319 0.295886 0.296411 0.296959 0.297503 0.298054 0.298608 0.299183 0.299787 0.300377 0.300989 0.301603 0.30222 0.30288 0.303546 0.304194 0.304859 0.305473 0.306043 0.306548 0.306975 0.307365 0.307777 0.308205 0.308638 0.309041 0.309437 0.309818 0.310251 0.3107 0.311187 0.311677 0.312159 0.312656 0.313076 0.313416 0.31375 0.314042 0.314275 0.314474 0.314738 0.315026 0.315261 0.315511 0.315732 0.315961 0.316161 0.316301 0.316509 0.316701 0.316859 0.317121 0.317365 0.317871 0.318417 0.319032 0.31936 0.319577 0.319905 0.320443 0.320559 0.320993 0.321475 0.322175 0.322139 0.322703 0.323662 0.325479 0.326331 0.325984 0.324254 0.321113 ];
TPR_SeR = [1 0.999705 0.998937 0.998118 0.997282 0.996363 0.995443 0.994509 0.993603 0.992674 0.991721 0.990651 0.989472 0.988282 0.987007 0.985675 0.984345 0.982995 0.981664 0.980334 0.978985 0.977596 0.976151 0.974584 0.973036 0.971475 0.969853 0.968197 0.966479 0.964722 0.962956 0.961214 0.959456 0.957666 0.955836 0.954014 0.952158 0.950263 0.948317 0.946354 0.944354 0.942304 0.94024 0.93815 0.936016 0.933846 0.931624 0.929387 0.927088 0.924797 0.922485 0.920118 0.917699 0.915224 0.912714 0.91017 0.90763 0.905111 0.902564 0.899999 0.897436 0.894837 0.892254 0.889662 0.887044 0.884388 0.881674 0.878939 0.876149 0.873258 0.87037 0.867489 0.864551 0.861595 0.85861 0.855597 0.852557 0.849494 0.846427 0.843347 0.840243 0.837115 0.833936 0.830797 0.82768 0.824546 0.821404 0.818209 0.815003 0.811751 0.80846 0.805138 0.801839 0.798547 0.79528 0.791996 0.788694 0.785357 0.781975 0.778558 0.77499 0.77136 0.767742 0.764023 0.760245 0.756414 0.752655 0.748961 0.745309 0.741677 0.738028 0.734326 0.730566 0.726799 0.723023 0.719211 0.715424 0.711631 0.707794 0.70394 0.700043 0.696113 0.692158 0.688182 0.684186 0.680162 0.676157 0.672094 0.668029 0.663904 0.659782 0.655559 0.651354 0.647084 0.642805 0.638452 0.634106 0.629694 0.625271 0.620851 0.616415 0.611909 0.607393 0.602874 0.598306 0.593774 0.589216 0.584618 0.579947 0.575212 0.57049 0.565742 0.560966 0.55616 0.551368 0.546549 0.541758 0.536946 0.532134 0.527273 0.522368 0.517426 0.51242 0.507391 0.502348 0.497287 0.492154 0.486942 0.481685 0.476399 0.471144 0.465888 0.460635 0.455366 0.45014 0.444979 0.439825 0.434683 0.429535 0.424314 0.419074 0.413851 0.408635 0.403399 0.398185 0.392865 0.387502 0.382157 0.376719 0.371304 0.365837 0.360426 0.355032 0.349659 0.344252 0.338827 0.333405 0.327985 0.322518 0.317032 0.311462 0.305885 0.300295 0.294722 0.289143 0.283518 0.277892 0.272239 0.266548 0.260802 0.255044 0.24918 0.243356 0.237556 0.231779 0.226093 0.220416 0.214692 0.208838 0.202878 0.196899 0.190939 0.185065 0.179195 0.173292 0.167445 0.16164 0.155784 0.149976 0.144137 0.138203 0.132294 0.126454 0.120599 0.114783 0.109089 0.103443 0.0979339 0.0924066 0.086981 0.0814982 0.0759661 0.0704779 0.0650451 0.0596687 0.0544269 0.0492197 0.044077 0.0388784 0.0338122 0.0289444 0.0241054 0.0193059 0.0142886 0.00893507 0.00297343 ];
FPR_SeR = [1 0.987615 0.97258 0.957905 0.944343 0.932173 0.920729 0.909899 0.899934 0.890604 0.8816 0.872858 0.864328 0.856058 0.848077 0.840356 0.832856 0.825591 0.818538 0.811692 0.805017 0.798499 0.792063 0.78569 0.779379 0.773186 0.767051 0.760996 0.75503 0.749145 0.743317 0.737567 0.731874 0.726226 0.720658 0.715143 0.709696 0.704308 0.698968 0.693673 0.688431 0.683243 0.678077 0.672939 0.667822 0.662726 0.65769 0.652684 0.647721 0.642786 0.637863 0.632947 0.628069 0.623219 0.61841 0.613626 0.608873 0.604169 0.599493 0.594838 0.590207 0.585618 0.581043 0.576506 0.571999 0.567504 0.563029 0.558573 0.554147 0.549727 0.545317 0.540912 0.536523 0.532161 0.527808 0.523467 0.519137 0.514829 0.510539 0.506256 0.501974 0.497713 0.493463 0.489218 0.484994 0.48077 0.476562 0.472375 0.468199 0.464048 0.459916 0.455804 0.451703 0.447596 0.443494 0.439405 0.435339 0.431283 0.427243 0.42322 0.419218 0.415219 0.41123 0.407256 0.403285 0.399314 0.395359 0.39142 0.387492 0.383587 0.379696 0.37581 0.37195 0.368113 0.364289 0.360476 0.356682 0.352899 0.349122 0.345354 0.341602 0.337865 0.334145 0.330444 0.326763 0.32309 0.319439 0.315806 0.312182 0.308579 0.304994 0.301419 0.297867 0.29433 0.290807 0.287292 0.283799 0.28033 0.27686 0.273413 0.26999 0.266583 0.263193 0.259822 0.256462 0.253113 0.249773 0.246436 0.2431 0.23978 0.236472 0.233176 0.229889 0.226614 0.223364 0.220133 0.216918 0.213719 0.210532 0.207356 0.204198 0.201062 0.19794 0.194833 0.191747 0.188679 0.185625 0.182588 0.179572 0.176577 0.173597 0.170633 0.167678 0.164742 0.161825 0.158928 0.15605 0.153189 0.150357 0.14755 0.144755 0.141984 0.139225 0.136492 0.133775 0.131075 0.128397 0.125734 0.123088 0.120467 0.117862 0.115268 0.112697 0.110129 0.107583 0.105051 0.102543 0.100046 0.0975717 0.0951221 0.0926915 0.0902874 0.0879124 0.0855746 0.0832689 0.0809844 0.0787159 0.0764663 0.0742308 0.0720159 0.0698291 0.067663 0.0655249 0.0634068 0.0613106 0.059229 0.0571783 0.0551543 0.0531581 0.0512012 0.0492591 0.0473463 0.0454686 0.0436174 0.0417805 0.0399756 0.0382033 0.03647 0.0347658 0.0330831 0.03143 0.029806 0.0282065 0.0266359 0.0250931 0.0235736 0.0220889 0.0206402 0.0192405 0.0178723 0.0165429 0.0152515 0.0139862 0.0127722 0.0116059 0.0104618 0.00935286 0.00828334 0.00724709 0.0062321 0.00523095 0.00426367 0.0033168 0.00238766 0.00147571 0.000610763 ];
plot(Recall_SeR, Precision_SeR, ':y', 'linewidth', 1);
Recall_SUN = [1 0.998717 0.998419 0.998016 0.997483 0.996786 0.99592 0.994762 0.993352 0.991665 0.989765 0.987646 0.985357 0.982865 0.980188 0.97731 0.974236 0.970981 0.967495 0.963809 0.959853 0.95565 0.95141 0.946781 0.941918 0.936789 0.931785 0.926256 0.920536 0.914702 0.908764 0.902763 0.896611 0.891056 0.884595 0.87801 0.871292 0.864465 0.857493 0.850369 0.842731 0.835398 0.827972 0.820516 0.814446 0.80688 0.799251 0.791557 0.783885 0.776153 0.768309 0.760389 0.752437 0.744435 0.736383 0.728382 0.720422 0.712305 0.704175 0.696047 0.687927 0.67981 0.671675 0.663555 0.655404 0.6498 0.64163 0.633485 0.625327 0.617138 0.608951 0.600752 0.592596 0.584485 0.576368 0.568313 0.560257 0.552218 0.54472 0.536757 0.528788 0.520902 0.51305 0.505235 0.497471 0.489755 0.482131 0.474573 0.46703 0.45952 0.452077 0.444712 0.437471 0.430191 0.422956 0.415728 0.408496 0.402041 0.394925 0.387909 0.380958 0.374124 0.367287 0.360509 0.353785 0.347128 0.340483 0.334089 0.327576 0.321182 0.314832 0.308551 0.302358 0.296226 0.29015 0.284139 0.278194 0.272338 0.266521 0.260825 0.255216 0.24966 0.244197 0.23882 0.233466 0.228184 0.223001 0.217862 0.214552 0.210498 0.205568 0.200699 0.19591 0.19118 0.186568 0.18196 0.177419 0.172951 0.168523 0.164202 0.159876 0.15562 0.151473 0.147361 0.143311 0.13937 0.135464 0.131663 0.127923 0.124287 0.120827 0.117333 0.113912 0.110572 0.107242 0.103963 0.100807 0.0976839 0.0946528 0.0917007 0.089092 0.0862364 0.0834708 0.0807694 0.0781535 0.0756264 0.073106 0.0706707 0.0682675 0.0659413 0.0636642 0.0614166 0.0592275 0.0571012 0.0550521 0.0530056 0.0510553 0.0491343 0.047287 0.0454967 0.0438434 0.0421278 0.0404675 0.0388156 0.0372387 0.0356985 0.0342002 0.0327675 0.0313609 0.0299821 0.0286554 0.0273726 0.0265441 0.0253323 0.0241494 0.0230074 0.0219275 0.0208694 0.0198412 0.0188857 0.0179473 0.0170307 0.0161609 0.0153095 0.0145226 0.0137655 0.0130244 0.0123047 0.011622 0.0109747 0.0103497 0.00974935 0.00917523 0.0086396 0.00820994 0.0077109 0.00723936 0.00679098 0.00635498 0.00594919 0.0055664 0.00519194 0.00483684 0.00449133 0.00423624 0.00393018 0.00362466 0.00335393 0.00309115 0.00285384 0.00262611 0.0024005 0.00218509 0.00197891 0.00179542 0.00161447 0.00144127 0.00128364 0.00112782 0.000995763 0.000866542 0.000748723 0.000642061 0.000549168 0.000465254 0.000391818 0.000323854 0.000264976 0.000208824 0.000163351 0.000122213 8.47936e-005 5.90361e-005 3.90437e-005 2.24837e-005 1.23884e-005 ];
Precision_SUN = [0.167637 0.170215 0.170492 0.170958 0.171578 0.172315 0.173171 0.174113 0.175129 0.176215 0.177365 0.178586 0.179883 0.181243 0.182664 0.184109 0.18554 0.186944 0.188336 0.189711 0.191105 0.192488 0.193849 0.195194 0.196508 0.197788 0.198956 0.200195 0.201428 0.202668 0.203928 0.20521 0.206504 0.207675 0.208985 0.210305 0.211636 0.212983 0.214333 0.215682 0.216967 0.218301 0.219633 0.220972 0.222119 0.223453 0.224786 0.226115 0.227436 0.228743 0.230036 0.231308 0.232563 0.233806 0.235042 0.236267 0.237477 0.238694 0.23992 0.241132 0.24234 0.24353 0.244718 0.245892 0.247063 0.247968 0.249126 0.250289 0.251439 0.252581 0.253718 0.25484 0.255962 0.257075 0.258187 0.259293 0.260376 0.26145 0.262493 0.263552 0.264584 0.265613 0.266615 0.267633 0.268634 0.269651 0.270676 0.271717 0.272765 0.273831 0.274913 0.276011 0.277096 0.278191 0.279276 0.280349 0.281409 0.282323 0.283364 0.284417 0.285462 0.286498 0.28751 0.288509 0.289497 0.290476 0.291458 0.292411 0.293387 0.294357 0.295317 0.296288 0.297277 0.298238 0.299192 0.300144 0.301099 0.302046 0.303001 0.303955 0.304882 0.305772 0.306686 0.307602 0.308489 0.309398 0.310311 0.311236 0.311809 0.312583 0.313518 0.314429 0.315319 0.316231 0.317132 0.318019 0.318947 0.319841 0.32071 0.321577 0.322389 0.323206 0.324035 0.324851 0.325633 0.326409 0.32716 0.327919 0.328688 0.329481 0.330222 0.330966 0.33171 0.332433 0.333136 0.333867 0.334577 0.335326 0.336067 0.336854 0.337456 0.33817 0.338908 0.339652 0.34041 0.341116 0.341876 0.342622 0.343314 0.34401 0.344732 0.345406 0.346079 0.346781 0.347485 0.348147 0.348838 0.349479 0.350174 0.350834 0.351375 0.351926 0.352507 0.353128 0.353764 0.354234 0.354696 0.355217 0.355781 0.356317 0.356805 0.357312 0.357624 0.358184 0.358799 0.359402 0.360098 0.360737 0.361446 0.362229 0.362922 0.363623 0.36445 0.36523 0.365932 0.366677 0.367408 0.36826 0.369035 0.369806 0.370647 0.371438 0.372274 0.373151 0.374027 0.374981 0.375898 0.376723 0.377498 0.37814 0.378945 0.379702 0.380557 0.381418 0.38222 0.383195 0.384002 0.384753 0.38546 0.386089 0.38691 0.387584 0.388033 0.388685 0.389437 0.389916 0.39017 0.390474 0.390699 0.391755 0.39279 0.393644 0.394161 0.394928 0.396213 0.397294 0.398722 0.399318 0.401164 0.402183 0.403463 0.403453 0.403044 0.402466 0.404764 0.403248 ];
TPR_SUN = [1 0.998717 0.998419 0.998016 0.997483 0.996786 0.99592 0.994762 0.993352 0.991665 0.989765 0.987646 0.985357 0.982865 0.980188 0.97731 0.974236 0.970981 0.967495 0.963809 0.959853 0.95565 0.95141 0.946781 0.941918 0.936789 0.931785 0.926256 0.920536 0.914702 0.908764 0.902763 0.896611 0.891056 0.884595 0.87801 0.871292 0.864465 0.857493 0.850369 0.842731 0.835398 0.827972 0.820516 0.814446 0.80688 0.799251 0.791557 0.783885 0.776153 0.768309 0.760389 0.752437 0.744435 0.736383 0.728382 0.720422 0.712305 0.704175 0.696047 0.687927 0.67981 0.671675 0.663555 0.655404 0.6498 0.64163 0.633485 0.625327 0.617138 0.608951 0.600752 0.592596 0.584485 0.576368 0.568313 0.560257 0.552218 0.54472 0.536757 0.528788 0.520902 0.51305 0.505235 0.497471 0.489755 0.482131 0.474573 0.46703 0.45952 0.452077 0.444712 0.437471 0.430191 0.422956 0.415728 0.408496 0.402041 0.394925 0.387909 0.380958 0.374124 0.367287 0.360509 0.353785 0.347128 0.340483 0.334089 0.327576 0.321182 0.314832 0.308551 0.302358 0.296226 0.29015 0.284139 0.278194 0.272338 0.266521 0.260825 0.255216 0.24966 0.244197 0.23882 0.233466 0.228184 0.223001 0.217862 0.214552 0.210498 0.205568 0.200699 0.19591 0.19118 0.186568 0.18196 0.177419 0.172951 0.168523 0.164202 0.159876 0.15562 0.151473 0.147361 0.143311 0.13937 0.135464 0.131663 0.127923 0.124287 0.120827 0.117333 0.113912 0.110572 0.107242 0.103963 0.100807 0.0976839 0.0946528 0.0917007 0.089092 0.0862364 0.0834708 0.0807694 0.0781535 0.0756264 0.073106 0.0706707 0.0682675 0.0659413 0.0636642 0.0614166 0.0592275 0.0571012 0.0550521 0.0530056 0.0510553 0.0491343 0.047287 0.0454967 0.0438434 0.0421278 0.0404675 0.0388156 0.0372387 0.0356985 0.0342002 0.0327675 0.0313609 0.0299821 0.0286554 0.0273726 0.0265441 0.0253323 0.0241494 0.0230074 0.0219275 0.0208694 0.0198412 0.0188857 0.0179473 0.0170307 0.0161609 0.0153095 0.0145226 0.0137655 0.0130244 0.0123047 0.011622 0.0109747 0.0103497 0.00974935 0.00917523 0.0086396 0.00820994 0.0077109 0.00723936 0.00679098 0.00635498 0.00594919 0.0055664 0.00519194 0.00483684 0.00449133 0.00423624 0.00393018 0.00362466 0.00335393 0.00309115 0.00285384 0.00262611 0.0024005 0.00218509 0.00197891 0.00179542 0.00161447 0.00144127 0.00128364 0.00112782 0.000995763 0.000866542 0.000748723 0.000642061 0.000549168 0.000465254 0.000391818 0.000323854 0.000264976 0.000208824 0.000163351 0.000122213 8.47936e-005 5.90361e-005 3.90437e-005 2.24837e-005 1.23884e-005 ];
FPR_SUN = [1 0.984211 0.981966 0.978532 0.974123 0.968852 0.96272 0.955866 0.948338 0.940125 0.931335 0.922001 0.912217 0.902189 0.89193 0.88148 0.870963 0.860376 0.849665 0.838985 0.828165 0.817387 0.806925 0.79627 0.785675 0.775127 0.76528 0.754762 0.744216 0.733619 0.722994 0.71236 0.701736 0.692337 0.681728 0.671177 0.660668 0.650214 0.639831 0.629528 0.619312 0.609171 0.599107 0.589141 0.581217 0.571417 0.561713 0.552114 0.542627 0.533289 0.524043 0.514901 0.505865 0.496925 0.488076 0.479331 0.470798 0.462205 0.453693 0.445281 0.436981 0.428801 0.420734 0.412767 0.404917 0.39947 0.391815 0.384254 0.376812 0.369469 0.362219 0.355066 0.348008 0.341042 0.334162 0.327377 0.320689 0.314086 0.307965 0.301555 0.295254 0.289058 0.282952 0.276951 0.271059 0.265247 0.259535 0.25391 0.248369 0.242907 0.237538 0.232254 0.227103 0.221996 0.216982 0.212053 0.207214 0.202928 0.198264 0.193693 0.189204 0.184805 0.180492 0.176258 0.172103 0.168027 0.164026 0.160237 0.156387 0.152609 0.148901 0.145267 0.141693 0.138196 0.134761 0.131388 0.128079 0.124833 0.121647 0.118523 0.11546 0.112456 0.109514 0.106623 0.103792 0.101015 0.0982961 0.0956274 0.0938496 0.0917947 0.0892487 0.0867541 0.0843033 0.0819025 0.0795431 0.0772278 0.0749552 0.0727263 0.0705436 0.0684036 0.066312 0.0642584 0.0622469 0.0602772 0.0583493 0.0564669 0.054622 0.0528168 0.0510521 0.0493307 0.047702 0.0460519 0.04444 0.0428658 0.041328 0.0398271 0.0383628 0.0369331 0.0355397 0.0341808 0.0329987 0.0317071 0.0304511 0.0292271 0.0280385 0.0268978 0.0257723 0.0246778 0.0236152 0.0225805 0.0215765 0.0206065 0.0196658 0.0187564 0.0178789 0.0170335 0.0162158 0.0154281 0.0146698 0.0139404 0.0132963 0.0126192 0.0119691 0.0113433 0.0107447 0.0101695 0.00962014 0.00909325 0.00858855 0.00810663 0.00764436 0.00720413 0.0069191 0.0065116 0.00612237 0.00575159 0.00539965 0.00506625 0.00474857 0.00444658 0.00416064 0.00389618 0.0036399 0.00339747 0.00316957 0.00295416 0.00275113 0.00255913 0.00237879 0.00220901 0.00205012 0.00190029 0.0017603 0.00162884 0.00153 0.00141294 0.00130456 0.001202 0.00110656 0.00101789 0.000934775 0.000856744 0.000784368 0.000717272 0.000660255 0.000600901 0.000546306 0.000495728 0.000448959 0.00040551 0.000367795 0.000331095 0.000296905 0.00026558 0.000236989 0.000211791 0.000187244 0.000165186 0.000145109 0.000126208 0.000109032 9.37406e-005 7.98999e-005 6.77244e-005 5.65539e-005 4.69095e-005 3.8405e-005 3.10671e-005 2.4434e-005 1.89614e-005 1.41409e-005 1.02012e-005 6.96969e-006 4.52096e-006 2.679e-006 1.37819e-006 ];
plot(Recall_SUN, Precision_SUN, '--k', 'linewidth', 1);
Recall_SR = [1 0.976152 0.9222 0.874386 0.831202 0.791763 0.755804 0.722738 0.691397 0.66252 0.635748 0.610633 0.586942 0.564587 0.543552 0.523643 0.504574 0.486601 0.469592 0.453387 0.437916 0.423083 0.408888 0.395283 0.38231 0.369867 0.35792 0.346428 0.335313 0.324613 0.314298 0.304319 0.294775 0.28569 0.276986 0.26866 0.260566 0.252766 0.24518 0.237888 0.230812 0.223994 0.217383 0.210977 0.204859 0.198958 0.193306 0.187817 0.182456 0.177349 0.172421 0.167671 0.163077 0.158617 0.1543 0.15011 0.14603 0.142137 0.138334 0.134621 0.131075 0.127637 0.12428 0.12105 0.117919 0.114901 0.111952 0.109117 0.106363 0.103642 0.100969 0.0983901 0.0959086 0.0935042 0.0911525 0.0888885 0.0866657 0.0845225 0.0824461 0.0804105 0.0784426 0.0765218 0.0746496 0.072852 0.0711008 0.0693827 0.0677119 0.0661001 0.0644895 0.062931 0.0614273 0.0599518 0.0585455 0.0571783 0.0558533 0.0545703 0.0533255 0.0520762 0.0508792 0.049706 0.0485608 0.047465 0.0463898 0.0453393 0.0443045 0.0432788 0.042274 0.0412978 0.0403646 0.0394316 0.0385415 0.0376969 0.0368634 0.0360792 0.0353121 0.0345687 0.0338295 0.0331144 0.0324006 0.0317066 0.0310254 0.0303678 0.0297167 0.0290767 0.0284477 0.0278276 0.0272255 0.02664 0.0260583 0.0255008 0.0249475 0.0244081 0.0238761 0.0233512 0.0228383 0.0223415 0.0218468 0.021376 0.0209066 0.0204512 0.0200012 0.0195756 0.0191587 0.0187476 0.0183563 0.0179717 0.0175919 0.0171946 0.0168392 0.0164811 0.0161305 0.0157842 0.0154523 0.015126 0.014826 0.0145163 0.0142207 0.0139257 0.0136411 0.0133681 0.0130983 0.012838 0.0125633 0.012303 0.0120521 0.0118052 0.0115624 0.0113195 0.0110866 0.0108578 0.0106284 0.0104115 0.0101877 0.0099737 0.0097751 0.00956493 0.00937305 0.00917291 0.00898537 0.00880472 0.00862933 0.00845138 0.00829015 0.00810401 0.00793145 0.0077603 0.00758996 0.00741864 0.0072589 0.00711098 0.0069611 0.00681378 0.00666756 0.00652384 0.00639122 0.00625555 0.00610999 0.0059743 0.00584494 0.00570973 0.00558848 0.00546891 0.00533995 0.00521649 0.00510777 0.00498545 0.00487279 0.00475569 0.00462866 0.00451214 0.00440759 0.00429722 0.0041921 0.00408561 0.00398586 0.00388073 0.00377066 0.00367135 0.00357556 0.00347905 0.00338864 0.00330467 0.00320557 0.00312008 0.00302564 0.00293567 0.00285037 0.00276699 0.00268491 0.00259507 0.0025105 0.00242525 0.00234496 0.00226852 0.00219207 0.00211797 0.00204045 0.00197103 0.00189198 0.00181118 0.00174364 0.00167377 0.00161019 0.00154071 0.00147106 0.00141667 0.00134963 0.00127936 0.00121974 0.00115897 0.00109985 0.00104019 0.000979689 0.000918474 0.000858264 0.000796246 ];
Precision_SR = [0.167637 0.176483 0.193215 0.2035 0.210641 0.216244 0.220846 0.224768 0.228113 0.231084 0.233737 0.236127 0.238309 0.240329 0.242225 0.243992 0.245664 0.247274 0.248821 0.250261 0.251618 0.252913 0.25418 0.255369 0.256486 0.257538 0.258559 0.259509 0.26043 0.261344 0.262213 0.263052 0.263863 0.264657 0.26543 0.266192 0.266897 0.26757 0.268187 0.268761 0.269291 0.269811 0.270299 0.270797 0.271313 0.271786 0.27228 0.272722 0.273107 0.273494 0.273887 0.274208 0.274519 0.274824 0.275132 0.275411 0.275655 0.275949 0.276227 0.276473 0.276725 0.276926 0.277138 0.277323 0.277517 0.277688 0.277878 0.278066 0.278246 0.278433 0.278573 0.278735 0.278847 0.278936 0.279014 0.279096 0.279127 0.279148 0.279143 0.279143 0.279075 0.279039 0.279017 0.278967 0.278958 0.278928 0.278913 0.278908 0.278848 0.278798 0.278805 0.278807 0.27878 0.278771 0.278746 0.278775 0.278797 0.278778 0.27876 0.278734 0.278713 0.278683 0.278666 0.278604 0.278593 0.278474 0.278346 0.278269 0.278147 0.278016 0.277898 0.277782 0.277673 0.277559 0.277448 0.277379 0.277248 0.277131 0.277089 0.277013 0.276939 0.276908 0.276853 0.276744 0.276705 0.276607 0.276602 0.276496 0.276394 0.276308 0.276185 0.276015 0.275854 0.275715 0.275457 0.275267 0.275049 0.274872 0.274584 0.274322 0.274036 0.273835 0.273514 0.2733 0.273089 0.272901 0.272664 0.272403 0.272253 0.272101 0.271992 0.271901 0.271861 0.271792 0.271848 0.271815 0.271881 0.271952 0.272002 0.27192 0.271839 0.271837 0.271786 0.27175 0.271744 0.271769 0.271752 0.271746 0.271632 0.271622 0.271557 0.271481 0.271402 0.271383 0.271428 0.271258 0.271261 0.271135 0.271069 0.270997 0.271019 0.27105 0.271071 0.271164 0.271261 0.271245 0.271219 0.271231 0.271139 0.270983 0.27089 0.270805 0.270693 0.270632 0.270555 0.270521 0.270518 0.270465 0.270339 0.270167 0.27008 0.270141 0.270004 0.26994 0.269933 0.269767 0.269678 0.269561 0.269472 0.269404 0.269313 0.269377 0.269165 0.268915 0.26863 0.268522 0.268343 0.268181 0.26806 0.267939 0.267707 0.267579 0.26749 0.267561 0.267515 0.267486 0.267665 0.267836 0.267888 0.268009 0.267883 0.268018 0.268094 0.268109 0.268057 0.268041 0.26794 0.268179 0.267956 0.267728 0.2677 0.267644 0.26732 0.267294 0.267397 0.26741 0.267361 0.267394 0.267409 0.267517 0.267633 0.267583 0.267917 0.26817 0.268838 0.268421 ];
TPR_SR = [1 0.976152 0.9222 0.874386 0.831202 0.791763 0.755804 0.722738 0.691397 0.66252 0.635748 0.610633 0.586942 0.564587 0.543552 0.523643 0.504574 0.486601 0.469592 0.453387 0.437916 0.423083 0.408888 0.395283 0.38231 0.369867 0.35792 0.346428 0.335313 0.324613 0.314298 0.304319 0.294775 0.28569 0.276986 0.26866 0.260566 0.252766 0.24518 0.237888 0.230812 0.223994 0.217383 0.210977 0.204859 0.198958 0.193306 0.187817 0.182456 0.177349 0.172421 0.167671 0.163077 0.158617 0.1543 0.15011 0.14603 0.142137 0.138334 0.134621 0.131075 0.127637 0.12428 0.12105 0.117919 0.114901 0.111952 0.109117 0.106363 0.103642 0.100969 0.0983901 0.0959086 0.0935042 0.0911525 0.0888885 0.0866657 0.0845225 0.0824461 0.0804105 0.0784426 0.0765218 0.0746496 0.072852 0.0711008 0.0693827 0.0677119 0.0661001 0.0644895 0.062931 0.0614273 0.0599518 0.0585455 0.0571783 0.0558533 0.0545703 0.0533255 0.0520762 0.0508792 0.049706 0.0485608 0.047465 0.0463898 0.0453393 0.0443045 0.0432788 0.042274 0.0412978 0.0403646 0.0394316 0.0385415 0.0376969 0.0368634 0.0360792 0.0353121 0.0345687 0.0338295 0.0331144 0.0324006 0.0317066 0.0310254 0.0303678 0.0297167 0.0290767 0.0284477 0.0278276 0.0272255 0.02664 0.0260583 0.0255008 0.0249475 0.0244081 0.0238761 0.0233512 0.0228383 0.0223415 0.0218468 0.021376 0.0209066 0.0204512 0.0200012 0.0195756 0.0191587 0.0187476 0.0183563 0.0179717 0.0175919 0.0171946 0.0168392 0.0164811 0.0161305 0.0157842 0.0154523 0.015126 0.014826 0.0145163 0.0142207 0.0139257 0.0136411 0.0133681 0.0130983 0.012838 0.0125633 0.012303 0.0120521 0.0118052 0.0115624 0.0113195 0.0110866 0.0108578 0.0106284 0.0104115 0.0101877 0.0099737 0.0097751 0.00956493 0.00937305 0.00917291 0.00898537 0.00880472 0.00862933 0.00845138 0.00829015 0.00810401 0.00793145 0.0077603 0.00758996 0.00741864 0.0072589 0.00711098 0.0069611 0.00681378 0.00666756 0.00652384 0.00639122 0.00625555 0.00610999 0.0059743 0.00584494 0.00570973 0.00558848 0.00546891 0.00533995 0.00521649 0.00510777 0.00498545 0.00487279 0.00475569 0.00462866 0.00451214 0.00440759 0.00429722 0.0041921 0.00408561 0.00398586 0.00388073 0.00377066 0.00367135 0.00357556 0.00347905 0.00338864 0.00330467 0.00320557 0.00312008 0.00302564 0.00293567 0.00285037 0.00276699 0.00268491 0.00259507 0.0025105 0.00242525 0.00234496 0.00226852 0.00219207 0.00211797 0.00204045 0.00197103 0.00189198 0.00181118 0.00174364 0.00167377 0.00161019 0.00154071 0.00147106 0.00141667 0.00134963 0.00127936 0.00121974 0.00115897 0.00109985 0.00104019 0.000979689 0.000918474 0.000858264 0.000796246 ];
FPR_SR = [1 0.912737 0.763891 0.668835 0.60046 0.546941 0.50314 0.465929 0.433613 0.405197 0.379869 0.357092 0.336344 0.317341 0.299909 0.283876 0.269064 0.255324 0.242546 0.230651 0.219537 0.209138 0.199361 0.190192 0.181584 0.173486 0.165844 0.158663 0.151864 0.145441 0.139366 0.13361 0.128147 0.122964 0.118054 0.113386 0.108937 0.104707 0.100689 0.096862 0.0932163 0.0897449 0.0864337 0.0832703 0.0802457 0.0773594 0.074598 0.0719501 0.0694217 0.0669996 0.0646729 0.0624536 0.0603215 0.0582798 0.056315 0.0544277 0.052615 0.0508719 0.0491928 0.0475788 0.0460273 0.0445392 0.0431101 0.0417314 0.0404002 0.0391185 0.0378829 0.0366891 0.0355407 0.0344273 0.0333553 0.0323235 0.0313265 0.0303653 0.0294402 0.0285495 0.0276889 0.0268596 0.0260554 0.0252812 0.024533 0.0238108 0.0231131 0.0224387 0.021787 0.021154 0.0205411 0.0199488 0.0193767 0.0188205 0.0182806 0.0177585 0.0172518 0.0167626 0.0162878 0.0158298 0.0153845 0.0149533 0.014536 0.0141299 0.0137375 0.0133548 0.0129838 0.0126252 0.0122776 0.0119429 0.0116174 0.0113009 0.0109945 0.0106965 0.0104092 0.0101304 0.00985666 0.00959288 0.00933804 0.00908891 0.00884549 0.00861009 0.00838107 0.00815863 0.00794275 0.0077342 0.00753 0.00733224 0.00713914 0.00695138 0.00676803 0.00659098 0.0064194 0.00625229 0.00609011 0.00593212 0.00577872 0.00562831 0.00548304 0.00534118 0.00520336 0.00506901 0.00493978 0.00481374 0.00469125 0.00457168 0.00445482 0.00434137 0.00423134 0.00412348 0.00401875 0.00391768 0.00381809 0.0037209 0.00362593 0.00353279 0.00344248 0.0033546 0.00326803 0.00318427 0.00310159 0.00302057 0.00294243 0.00286661 0.00279191 0.00271899 0.00264959 0.00258172 0.00251535 0.0024507 0.00238784 0.00232673 0.00226691 0.00220826 0.00215152 0.00209646 0.0020425 0.00198881 0.00193661 0.00188624 0.00183698 0.00178981 0.00174217 0.0016961 0.00165103 0.00160751 0.00156475 0.00152242 0.00148117 0.00144161 0.00140305 0.00136539 0.00132872 0.00129297 0.00125777 0.00122328 0.00118912 0.00115653 0.0011247 0.00109364 0.00106369 0.00103413 0.00100503 0.0009769 0.000949046 0.000922009 0.000895825 0.00087027 0.000844681 0.000820068 0.000796001 0.000772639 0.000749445 0.000727031 0.000704771 0.000683229 0.00066196 0.000641582 0.000621958 0.000602483 0.000583413 0.000564783 0.000546255 0.000528462 0.000511362 0.000494347 0.000477766 0.000461373 0.000445545 0.000429932 0.000414625 0.000399246 0.000384368 0.000370201 0.000356531 0.000342941 0.000329161 0.000315646 0.000302365 0.000289655 0.00027701 0.000264528 0.000252349 0.000240799 0.00022956 0.000218093 0.000207085 0.000196326 0.000185568 0.000175153 0.000164986 0.000154916 0.000145418 0.000135509 0.00012617 0.000117244 0.000108409 9.95351e-005 9.06161e-005 8.16314e-005 ];
plot(Recall_SR, Precision_SR, '--b', 'linewidth', 1);
Recall_GB = [1 0.999414 0.997517 0.995017 0.992315 0.989328 0.985998 0.982534 0.97885 0.975052 0.970938 0.967252 0.963648 0.960144 0.956675 0.953214 0.949725 0.946317 0.942946 0.93959 0.936196 0.93279 0.929414 0.926062 0.922726 0.919371 0.916067 0.912764 0.909419 0.906124 0.902809 0.899527 0.896244 0.89298 0.889712 0.886312 0.882808 0.879352 0.875872 0.872369 0.868784 0.865182 0.861551 0.857902 0.854203 0.850486 0.84674 0.842968 0.839211 0.835471 0.831687 0.827774 0.823721 0.819474 0.815219 0.811036 0.806846 0.80263 0.798325 0.793941 0.789496 0.784918 0.780272 0.775593 0.770953 0.766169 0.761263 0.756261 0.751202 0.745944 0.740589 0.735204 0.730008 0.724788 0.71953 0.71435 0.709221 0.704173 0.699081 0.693886 0.688622 0.683458 0.678297 0.673092 0.667846 0.662567 0.65724 0.651909 0.646578 0.641225 0.635869 0.630452 0.625 0.619568 0.614189 0.608808 0.603375 0.597944 0.592519 0.587066 0.581554 0.575921 0.570277 0.564584 0.558902 0.553125 0.547307 0.541485 0.535573 0.529595 0.523694 0.51778 0.511928 0.506104 0.500249 0.494401 0.488534 0.4826 0.476642 0.470771 0.464909 0.459107 0.453301 0.447476 0.441638 0.43581 0.430004 0.424203 0.41833 0.412523 0.406721 0.400873 0.395016 0.389101 0.383248 0.377506 0.371809 0.366091 0.360437 0.354792 0.349173 0.343537 0.337958 0.332504 0.327052 0.32166 0.316332 0.311015 0.305739 0.300391 0.29515 0.289946 0.284735 0.279585 0.274527 0.269425 0.264455 0.259492 0.254448 0.249445 0.244543 0.239873 0.235276 0.230796 0.226348 0.221948 0.217539 0.213172 0.208813 0.20452 0.200205 0.19598 0.191772 0.187547 0.183317 0.179176 0.174997 0.170928 0.16694 0.16297 0.159065 0.155253 0.151506 0.147805 0.144237 0.140774 0.137379 0.134045 0.130757 0.127546 0.124383 0.121223 0.11808 0.11502 0.112009 0.109076 0.106232 0.103417 0.100646 0.0979035 0.0952254 0.0926032 0.0900097 0.0874611 0.0849585 0.0824342 0.0799335 0.0774212 0.0749856 0.0725675 0.0701975 0.0679027 0.0656208 0.0633587 0.0611996 0.0590741 0.0569584 0.0548724 0.0527945 0.0507724 0.0487792 0.0468499 0.0449642 0.0431144 0.041303 0.0395122 0.0377536 0.0359888 0.0343016 0.0326576 0.0310539 0.0294461 0.027878 0.0263418 0.0248472 0.0233523 0.0219282 0.020501 0.0191056 0.0177096 0.0163658 0.0150939 0.0138645 0.0126698 0.0115146 0.0103829 0.00928606 0.00820799 0.00714227 0.00611153 0.00509853 0.00410178 0.00312244 0.00218438 0.00129371 0.000423864 ];
Precision_GB = [0.167637 0.170092 0.174598 0.17891 0.183169 0.187325 0.191354 0.195258 0.19901 0.202622 0.206055 0.209358 0.212557 0.215622 0.218581 0.221422 0.224137 0.226765 0.229297 0.231758 0.234135 0.236454 0.238739 0.24098 0.243181 0.245336 0.247481 0.249609 0.251715 0.253833 0.25594 0.258023 0.260126 0.262226 0.264303 0.266329 0.268329 0.270314 0.272289 0.274242 0.276165 0.278078 0.279986 0.281896 0.283813 0.285722 0.287623 0.289519 0.29141 0.293307 0.295205 0.297112 0.299003 0.300869 0.302702 0.304567 0.306423 0.308253 0.310055 0.311844 0.313633 0.315398 0.317148 0.318899 0.32065 0.322384 0.324095 0.325779 0.327477 0.329159 0.330836 0.332532 0.334232 0.335917 0.337557 0.339188 0.340805 0.342442 0.344081 0.345714 0.347342 0.34898 0.350647 0.352318 0.353979 0.355617 0.357241 0.358861 0.360487 0.362117 0.363757 0.365363 0.366948 0.368525 0.370112 0.371695 0.373248 0.37478 0.376325 0.377876 0.3794 0.380896 0.382397 0.383882 0.385382 0.386832 0.388287 0.389745 0.391171 0.392541 0.393929 0.395299 0.396661 0.398007 0.399306 0.400575 0.401833 0.40307 0.404283 0.405496 0.406683 0.407886 0.409119 0.410324 0.411525 0.412739 0.413968 0.415219 0.416461 0.417727 0.418999 0.420251 0.421465 0.422686 0.423921 0.425162 0.426387 0.427538 0.428661 0.429707 0.430756 0.431809 0.432882 0.433963 0.43501 0.436022 0.437023 0.438005 0.438975 0.439895 0.440764 0.441618 0.4425 0.443366 0.444312 0.445206 0.446149 0.447115 0.448006 0.448919 0.449792 0.450745 0.451697 0.452691 0.453658 0.454629 0.455581 0.456544 0.457536 0.458551 0.459577 0.460624 0.461646 0.462633 0.46355 0.464398 0.465205 0.465981 0.466712 0.467398 0.468059 0.468744 0.46941 0.47003 0.470691 0.471418 0.472163 0.472887 0.47365 0.474409 0.475216 0.476037 0.476814 0.47761 0.478314 0.479117 0.479988 0.480817 0.481632 0.482376 0.483089 0.48385 0.484569 0.485384 0.486329 0.487285 0.488237 0.489074 0.48983 0.490503 0.491139 0.491865 0.492438 0.492969 0.493525 0.494146 0.49473 0.495313 0.495908 0.496646 0.497325 0.497989 0.498595 0.499232 0.499927 0.500439 0.500859 0.501357 0.501735 0.502181 0.502741 0.503306 0.50366 0.504011 0.504273 0.504452 0.504789 0.505247 0.505727 0.505958 0.506004 0.505913 0.505868 0.505938 0.506165 0.506548 0.506525 0.506472 0.506347 0.506553 0.506942 0.507396 0.507687 0.507864 0.508104 0.507887 ];
TPR_GB = [1 0.999414 0.997517 0.995017 0.992315 0.989328 0.985998 0.982534 0.97885 0.975052 0.970938 0.967252 0.963648 0.960144 0.956675 0.953214 0.949725 0.946317 0.942946 0.93959 0.936196 0.93279 0.929414 0.926062 0.922726 0.919371 0.916067 0.912764 0.909419 0.906124 0.902809 0.899527 0.896244 0.89298 0.889712 0.886312 0.882808 0.879352 0.875872 0.872369 0.868784 0.865182 0.861551 0.857902 0.854203 0.850486 0.84674 0.842968 0.839211 0.835471 0.831687 0.827774 0.823721 0.819474 0.815219 0.811036 0.806846 0.80263 0.798325 0.793941 0.789496 0.784918 0.780272 0.775593 0.770953 0.766169 0.761263 0.756261 0.751202 0.745944 0.740589 0.735204 0.730008 0.724788 0.71953 0.71435 0.709221 0.704173 0.699081 0.693886 0.688622 0.683458 0.678297 0.673092 0.667846 0.662567 0.65724 0.651909 0.646578 0.641225 0.635869 0.630452 0.625 0.619568 0.614189 0.608808 0.603375 0.597944 0.592519 0.587066 0.581554 0.575921 0.570277 0.564584 0.558902 0.553125 0.547307 0.541485 0.535573 0.529595 0.523694 0.51778 0.511928 0.506104 0.500249 0.494401 0.488534 0.4826 0.476642 0.470771 0.464909 0.459107 0.453301 0.447476 0.441638 0.43581 0.430004 0.424203 0.41833 0.412523 0.406721 0.400873 0.395016 0.389101 0.383248 0.377506 0.371809 0.366091 0.360437 0.354792 0.349173 0.343537 0.337958 0.332504 0.327052 0.32166 0.316332 0.311015 0.305739 0.300391 0.29515 0.289946 0.284735 0.279585 0.274527 0.269425 0.264455 0.259492 0.254448 0.249445 0.244543 0.239873 0.235276 0.230796 0.226348 0.221948 0.217539 0.213172 0.208813 0.20452 0.200205 0.19598 0.191772 0.187547 0.183317 0.179176 0.174997 0.170928 0.16694 0.16297 0.159065 0.155253 0.151506 0.147805 0.144237 0.140774 0.137379 0.134045 0.130757 0.127546 0.124383 0.121223 0.11808 0.11502 0.112009 0.109076 0.106232 0.103417 0.100646 0.0979035 0.0952254 0.0926032 0.0900097 0.0874611 0.0849585 0.0824342 0.0799335 0.0774212 0.0749856 0.0725675 0.0701975 0.0679027 0.0656208 0.0633587 0.0611996 0.0590741 0.0569584 0.0548724 0.0527945 0.0507724 0.0487792 0.0468499 0.0449642 0.0431144 0.041303 0.0395122 0.0377536 0.0359888 0.0343016 0.0326576 0.0310539 0.0294461 0.027878 0.0263418 0.0248472 0.0233523 0.0219282 0.020501 0.0191056 0.0177096 0.0163658 0.0150939 0.0138645 0.0126698 0.0115146 0.0103829 0.00928606 0.00820799 0.00714227 0.00611153 0.00509853 0.00410178 0.00312244 0.00218438 0.00129371 0.000423864 ];
FPR_GB = [1 0.979364 0.942496 0.908768 0.877129 0.847513 0.819785 0.793772 0.76953 0.746883 0.725903 0.70641 0.688179 0.671289 0.65551 0.640702 0.626776 0.613618 0.601202 0.589414 0.578177 0.567403 0.557027 0.54704 0.537395 0.52809 0.519058 0.510296 0.501774 0.493434 0.48529 0.47736 0.46959 0.461993 0.454566 0.447328 0.440271 0.433377 0.426618 0.419987 0.413488 0.407109 0.400847 0.394685 0.388622 0.382674 0.376813 0.371032 0.365347 0.359749 0.354233 0.348758 0.343347 0.338008 0.332755 0.327585 0.322492 0.317474 0.312527 0.307653 0.302848 0.298113 0.293442 0.288826 0.284259 0.279753 0.275294 0.270897 0.26656 0.262258 0.257989 0.253759 0.249583 0.245448 0.241371 0.23735 0.233383 0.229458 0.225567 0.221719 0.217919 0.214157 0.210416 0.206703 0.20305 0.199458 0.195909 0.192396 0.188914 0.185466 0.182055 0.17869 0.175367 0.172085 0.168833 0.165631 0.16248 0.159381 0.156317 0.153298 0.150322 0.147399 0.144516 0.141676 0.138877 0.136129 0.13342 0.130741 0.128112 0.125537 0.12299 0.120479 0.117998 0.115553 0.11315 0.110784 0.108456 0.106156 0.103908 0.101692 0.0995139 0.0973695 0.0952494 0.0931604 0.091108 0.0890843 0.0870815 0.0851047 0.0831606 0.0812552 0.0793891 0.0775505 0.0757439 0.0739583 0.0721981 0.0704853 0.0688135 0.0671735 0.0655527 0.0639576 0.0623887 0.060846 0.0593212 0.0578213 0.056349 0.054912 0.0534965 0.052113 0.0507634 0.0494451 0.0481533 0.0468837 0.0456377 0.0444252 0.0432375 0.0420736 0.0409316 0.0398066 0.0386994 0.0376148 0.036557 0.0355146 0.0344964 0.0334972 0.0325203 0.0315643 0.0306274 0.0297105 0.0288152 0.0279355 0.0270793 0.0262408 0.0254232 0.0246285 0.0238587 0.0231128 0.022383 0.0216735 0.0209853 0.0203176 0.0196718 0.0190423 0.0184311 0.0178363 0.0172575 0.0166922 0.0161386 0.0156034 0.0150807 0.0145742 0.0140795 0.0135975 0.0131281 0.0126707 0.0122254 0.0117885 0.0113627 0.0109492 0.0105451 0.0101512 0.00976789 0.00939247 0.00902945 0.00867785 0.00833582 0.00800004 0.0076753 0.00736175 0.00706145 0.00676937 0.00648599 0.0062116 0.00594557 0.00568826 0.00543801 0.00519597 0.0049621 0.00473605 0.00451774 0.00430611 0.00410047 0.00390111 0.00370759 0.00352074 0.00334018 0.00316586 0.0029996 0.00283751 0.00268035 0.00252894 0.00238168 0.00223737 0.00209911 0.00196545 0.00183715 0.00171383 0.00159508 0.00148061 0.00137185 0.00126765 0.00116843 0.00107292 0.00098126 0.000891587 0.000804579 0.000720373 0.000639905 0.000561772 0.00048639 0.00041294 0.000341566 0.000272909 0.000207576 0.000144509 8.42576e-005 2.76076e-005 ];
plot(Recall_GB, Precision_GB, '--g', 'linewidth', 1);
Recall_AIM = [1 0.994234 0.994117 0.993913 0.993539 0.992936 0.992094 0.990993 0.989624 0.988017 0.986109 0.984084 0.981847 0.979374 0.976722 0.973916 0.97099 0.967962 0.964823 0.961614 0.95832 0.955005 0.951626 0.948199 0.94475 0.941288 0.937832 0.934376 0.930903 0.92742 0.923947 0.920457 0.916951 0.913404 0.909807 0.906185 0.902541 0.898854 0.895155 0.891441 0.887689 0.883883 0.879999 0.876085 0.872109 0.86809 0.864012 0.859878 0.85567 0.851415 0.847105 0.842768 0.838363 0.833934 0.829454 0.824916 0.820344 0.815739 0.811098 0.806421 0.801714 0.796964 0.792181 0.787361 0.782125 0.777231 0.772289 0.767344 0.762384 0.757363 0.752329 0.747263 0.742159 0.737017 0.731814 0.726584 0.721305 0.716016 0.710663 0.70525 0.699848 0.694395 0.688929 0.683421 0.677911 0.67241 0.666854 0.661278 0.655671 0.650069 0.644415 0.638748 0.633089 0.627384 0.621619 0.61583 0.610016 0.604166 0.598291 0.59241 0.586503 0.580524 0.574556 0.568513 0.562452 0.556311 0.550148 0.543945 0.537707 0.531444 0.525146 0.518827 0.512485 0.506076 0.499707 0.493268 0.486839 0.480337 0.473853 0.46734 0.460789 0.454245 0.447694 0.441145 0.434541 0.427959 0.421358 0.414747 0.408139 0.401507 0.39484 0.38819 0.381491 0.374824 0.368175 0.361536 0.35488 0.348264 0.34167 0.335067 0.328501 0.321898 0.315345 0.308849 0.302361 0.295912 0.289469 0.283047 0.276663 0.27035 0.264053 0.257809 0.251609 0.245406 0.23929 0.233225 0.227235 0.22127 0.215321 0.20954 0.203736 0.198016 0.192312 0.186719 0.18118 0.175713 0.170288 0.164929 0.1597 0.154494 0.149383 0.144383 0.139479 0.134636 0.129912 0.125261 0.120707 0.116268 0.111923 0.107622 0.103433 0.0993428 0.0953601 0.0914363 0.0876309 0.0839441 0.0803143 0.0767538 0.0733098 0.0699257 0.0666313 0.0634511 0.0603459 0.0573335 0.0544576 0.0516226 0.0488942 0.0462817 0.0437663 0.0413474 0.0390019 0.0367242 0.034551 0.0324521 0.0304654 0.0285288 0.0266651 0.0249463 0.0232831 0.0216863 0.0201943 0.018752 0.0173789 0.0160999 0.0149054 0.0137456 0.0126439 0.0115707 0.0106032 0.00969033 0.0087983 0.00800076 0.0072516 0.00655763 0.00591912 0.00531679 0.00476207 0.00423062 0.0037628 0.00334854 0.00294538 0.00259124 0.00225735 0.00195606 0.00168712 0.00144807 0.00123639 0.00105765 0.000892652 0.000753093 0.000631711 0.000517044 0.000431152 0.0003522 0.000281819 0.000231064 0.000188459 0.000148557 0.00011589 9.21043e-005 7.27866e-005 5.20555e-005 3.48143e-005 2.53243e-005 1.67509e-005 1.15021e-005 ];
Precision_AIM = [0.167637 0.177084 0.177125 0.177187 0.177254 0.177358 0.177515 0.17776 0.178089 0.178521 0.179051 0.179697 0.180442 0.181281 0.182214 0.183223 0.184307 0.185449 0.186637 0.187863 0.189112 0.190397 0.191688 0.19299 0.194298 0.195609 0.196928 0.198249 0.199573 0.200895 0.202208 0.203512 0.204795 0.206057 0.207297 0.208517 0.209718 0.210895 0.212056 0.213202 0.214334 0.215447 0.216544 0.217624 0.218696 0.219749 0.220792 0.221831 0.222861 0.223881 0.224889 0.225892 0.226887 0.227874 0.228854 0.22982 0.230784 0.231741 0.232694 0.233647 0.234593 0.235527 0.236463 0.237391 0.238272 0.239196 0.240117 0.241042 0.241963 0.242886 0.243809 0.24473 0.245653 0.24658 0.2475 0.248415 0.249331 0.250247 0.251158 0.252068 0.252978 0.253889 0.254803 0.255703 0.256604 0.257509 0.258405 0.259302 0.260192 0.261087 0.261979 0.262869 0.263765 0.264657 0.265541 0.266436 0.267323 0.268214 0.269116 0.270017 0.270924 0.271838 0.272755 0.273674 0.274595 0.275517 0.276457 0.277394 0.278338 0.279281 0.280222 0.281171 0.282126 0.28307 0.284029 0.28497 0.28593 0.286878 0.28783 0.288775 0.289724 0.290671 0.291641 0.292597 0.293533 0.294472 0.29541 0.296364 0.297307 0.298244 0.299181 0.300106 0.301027 0.301952 0.302854 0.303769 0.304662 0.305551 0.306458 0.307359 0.308254 0.309129 0.310019 0.310902 0.311762 0.312658 0.313497 0.314326 0.31516 0.315991 0.316809 0.317613 0.318433 0.319239 0.320036 0.320843 0.321643 0.322404 0.32316 0.323924 0.324695 0.325421 0.326157 0.326928 0.327628 0.328318 0.329001 0.329681 0.330355 0.331027 0.331701 0.332314 0.332954 0.333557 0.334178 0.33477 0.335336 0.335896 0.336441 0.336979 0.337522 0.338021 0.338542 0.33907 0.339545 0.340059 0.340484 0.340887 0.341344 0.341685 0.342021 0.342326 0.342647 0.343012 0.343342 0.343653 0.34397 0.344394 0.344705 0.34495 0.345189 0.345493 0.345834 0.346011 0.346298 0.346503 0.346655 0.346904 0.347252 0.347459 0.347645 0.347811 0.347843 0.348108 0.348072 0.348468 0.348679 0.348605 0.348494 0.34848 0.348289 0.348538 0.348611 0.348462 0.348305 0.348228 0.348111 0.34766 0.347177 0.346892 0.346656 0.346574 0.346678 0.346619 0.346825 0.346702 0.346461 0.346285 0.346461 0.347053 0.346447 0.34732 0.346726 0.347156 0.346891 0.346376 0.347999 0.349657 0.35034 0.349911 0.350347 0.352517 0.356722 0.357637 0.359206 0.357037 ];
TPR_AIM = [1 0.994234 0.994117 0.993913 0.993539 0.992936 0.992094 0.990993 0.989624 0.988017 0.986109 0.984084 0.981847 0.979374 0.976722 0.973916 0.97099 0.967962 0.964823 0.961614 0.95832 0.955005 0.951626 0.948199 0.94475 0.941288 0.937832 0.934376 0.930903 0.92742 0.923947 0.920457 0.916951 0.913404 0.909807 0.906185 0.902541 0.898854 0.895155 0.891441 0.887689 0.883883 0.879999 0.876085 0.872109 0.86809 0.864012 0.859878 0.85567 0.851415 0.847105 0.842768 0.838363 0.833934 0.829454 0.824916 0.820344 0.815739 0.811098 0.806421 0.801714 0.796964 0.792181 0.787361 0.782125 0.777231 0.772289 0.767344 0.762384 0.757363 0.752329 0.747263 0.742159 0.737017 0.731814 0.726584 0.721305 0.716016 0.710663 0.70525 0.699848 0.694395 0.688929 0.683421 0.677911 0.67241 0.666854 0.661278 0.655671 0.650069 0.644415 0.638748 0.633089 0.627384 0.621619 0.61583 0.610016 0.604166 0.598291 0.59241 0.586503 0.580524 0.574556 0.568513 0.562452 0.556311 0.550148 0.543945 0.537707 0.531444 0.525146 0.518827 0.512485 0.506076 0.499707 0.493268 0.486839 0.480337 0.473853 0.46734 0.460789 0.454245 0.447694 0.441145 0.434541 0.427959 0.421358 0.414747 0.408139 0.401507 0.39484 0.38819 0.381491 0.374824 0.368175 0.361536 0.35488 0.348264 0.34167 0.335067 0.328501 0.321898 0.315345 0.308849 0.302361 0.295912 0.289469 0.283047 0.276663 0.27035 0.264053 0.257809 0.251609 0.245406 0.23929 0.233225 0.227235 0.22127 0.215321 0.20954 0.203736 0.198016 0.192312 0.186719 0.18118 0.175713 0.170288 0.164929 0.1597 0.154494 0.149383 0.144383 0.139479 0.134636 0.129912 0.125261 0.120707 0.116268 0.111923 0.107622 0.103433 0.0993428 0.0953601 0.0914363 0.0876309 0.0839441 0.0803143 0.0767538 0.0733098 0.0699257 0.0666313 0.0634511 0.0603459 0.0573335 0.0544576 0.0516226 0.0488942 0.0462817 0.0437663 0.0413474 0.0390019 0.0367242 0.034551 0.0324521 0.0304654 0.0285288 0.0266651 0.0249463 0.0232831 0.0216863 0.0201943 0.018752 0.0173789 0.0160999 0.0149054 0.0137456 0.0126439 0.0115707 0.0106032 0.00969033 0.0087983 0.00800076 0.0072516 0.00655763 0.00591912 0.00531679 0.00476207 0.00423062 0.0037628 0.00334854 0.00294538 0.00259124 0.00225735 0.00195606 0.00168712 0.00144807 0.00123639 0.00105765 0.000892652 0.000753093 0.000631711 0.000517044 0.000431152 0.0003522 0.000281819 0.000231064 0.000188459 0.000148557 0.00011589 9.21043e-005 7.27866e-005 5.20555e-005 3.48143e-005 2.53243e-005 1.67509e-005 1.15021e-005 ];
FPR_AIM = [1 0.927857 0.927451 0.926809 0.925851 0.924364 0.922101 0.918913 0.914759 0.909537 0.903295 0.896065 0.887967 0.879084 0.869513 0.859435 0.84895 0.838199 0.827289 0.816326 0.805412 0.794557 0.783892 0.773417 0.763152 0.753108 0.743299 0.733715 0.72436 0.715233 0.706336 0.697648 0.689167 0.680883 0.67276 0.664791 0.656974 0.649282 0.641707 0.634249 0.626891 0.619637 0.612471 0.605407 0.598411 0.591513 0.584688 0.577926 0.571218 0.564578 0.557995 0.551457 0.544972 0.538524 0.532132 0.525788 0.519482 0.513227 0.507014 0.500833 0.494702 0.488622 0.482575 0.476574 0.470616 0.464689 0.458803 0.452952 0.447132 0.44135 0.435601 0.429892 0.424208 0.418558 0.412949 0.407371 0.401835 0.396331 0.39086 0.385422 0.380018 0.374643 0.369311 0.364015 0.35875 0.353512 0.34831 0.343131 0.33799 0.332875 0.327787 0.32273 0.317697 0.312689 0.307715 0.30276 0.297833 0.292932 0.28806 0.283218 0.278397 0.273605 0.268845 0.264108 0.259408 0.254731 0.250083 0.245467 0.240872 0.23631 0.23178 0.22727 0.222798 0.218353 0.213932 0.209551 0.205195 0.200875 0.196594 0.192343 0.188128 0.183957 0.179819 0.175728 0.171679 0.167672 0.163715 0.159803 0.155938 0.152122 0.148354 0.144638 0.140973 0.137359 0.133802 0.130301 0.126851 0.123458 0.120116 0.116822 0.113586 0.110402 0.107269 0.104185 0.101158 0.0981698 0.0952357 0.0923502 0.089507 0.0867135 0.083967 0.0812651 0.0786112 0.0760081 0.0734565 0.0709569 0.0685049 0.0661069 0.0637594 0.0614674 0.0592239 0.0570317 0.0548874 0.0527976 0.0507564 0.048765 0.0468241 0.0449332 0.0430916 0.0412976 0.0395501 0.0378531 0.0361998 0.0345963 0.0330402 0.0315294 0.0300666 0.0286503 0.0272817 0.025955 0.024669 0.0234277 0.0222301 0.0210735 0.0199595 0.0188845 0.0178528 0.0168577 0.015902 0.0149837 0.0141057 0.0132636 0.0124561 0.011687 0.0109525 0.0102526 0.00958594 0.00895335 0.00835091 0.00777715 0.00723388 0.00672075 0.00623462 0.00577551 0.00534116 0.00493082 0.00454616 0.00418504 0.00384423 0.00352586 0.00322797 0.00294956 0.00269209 0.00245081 0.00222735 0.00202075 0.00182908 0.00165271 0.00148985 0.00133973 0.00120263 0.00107589 0.000960029 0.000854642 0.000758907 0.000672043 0.000592796 0.00052098 0.000455792 0.000397465 0.00034548 0.000299145 0.000257932 0.000220982 0.000188355 0.000160062 0.000135626 0.000114119 9.5366e-005 7.94378e-005 6.58841e-005 5.4322e-005 4.43613e-005 3.60069e-005 2.90417e-005 2.32644e-005 1.84591e-005 1.4533e-005 1.13172e-005 8.66114e-006 6.61955e-006 4.97748e-006 3.63737e-006 2.58341e-006 1.84302e-006 1.2469e-006 ];
plot(Recall_AIM, Precision_AIM, '--r', 'linewidth', 1);
Recall_IT = [1 0.999948 0.999756 0.999369 0.998479 0.994888 0.983449 0.950428 0.904119 0.834757 0.749645 0.645066 0.542668 0.444764 0.357126 0.304937 0.262309 0.243738 0.224575 0.214851 0.208313 0.202912 0.197314 0.192799 0.189149 0.185668 0.182381 0.179233 0.176228 0.173325 0.170524 0.167824 0.165171 0.162671 0.16021 0.157819 0.155528 0.153276 0.151051 0.148887 0.146794 0.144757 0.142767 0.140832 0.138936 0.137072 0.135277 0.133515 0.131778 0.13006 0.128395 0.12675 0.125153 0.123565 0.122007 0.120479 0.118935 0.11742 0.115947 0.114498 0.113101 0.111736 0.110372 0.109062 0.10776 0.106476 0.105206 0.103963 0.102726 0.101493 0.100299 0.0991135 0.0979392 0.0967516 0.0955973 0.0944469 0.0933202 0.0921881 0.0910856 0.0900121 0.0889097 0.0878595 0.086798 0.0857465 0.0847277 0.0837217 0.0827139 0.0817231 0.0807476 0.079756 0.0788113 0.0778886 0.0769709 0.0760581 0.0751474 0.0742352 0.0733633 0.0724711 0.0715852 0.0707066 0.0698507 0.0690003 0.0681452 0.0673107 0.0664723 0.0656421 0.064804 0.0639863 0.0631897 0.062388 0.0615903 0.0608074 0.0600225 0.0592428 0.058472 0.0577034 0.0569577 0.0562059 0.0554514 0.0547099 0.053972 0.0532562 0.0525558 0.0518421 0.0511525 0.0504753 0.049801 0.0491489 0.0484949 0.0478686 0.0472424 0.046639 0.0460204 0.0454288 0.0448306 0.0442431 0.0436746 0.0431021 0.0425405 0.0419722 0.0414067 0.0408568 0.0402985 0.0397404 0.0392227 0.0386937 0.0381691 0.0376496 0.0371389 0.0366281 0.0361083 0.0355994 0.035098 0.0346166 0.0341169 0.0336154 0.0331369 0.0326381 0.032157 0.0316815 0.0312088 0.0307411 0.0302718 0.0297946 0.0293423 0.0288837 0.0284318 0.0279897 0.0275383 0.0270912 0.0266587 0.0262132 0.0257741 0.0253437 0.0249256 0.0244945 0.024083 0.0236453 0.0232227 0.0228144 0.0223937 0.0219804 0.0215647 0.0211748 0.0207736 0.0203842 0.0199887 0.0195858 0.0191957 0.0188018 0.0184105 0.0180252 0.0176482 0.0172672 0.0168905 0.0165187 0.0161636 0.0158058 0.0154651 0.0151086 0.0147567 0.0144305 0.0141058 0.013765 0.0134421 0.0131115 0.0127901 0.0124592 0.0121465 0.0118239 0.0115132 0.0112023 0.0108875 0.0105822 0.010273 0.00996554 0.00966941 0.00937437 0.00908595 0.0087831 0.00849694 0.00821793 0.00794225 0.00766063 0.00738526 0.00711221 0.00683692 0.00656278 0.00629104 0.00602969 0.00576154 0.0054952 0.00523634 0.00499101 0.00472441 0.00446891 0.00421624 0.00398044 0.00373623 0.00349917 0.00326653 0.00302121 0.00279288 0.00256451 0.00233752 0.00210786 0.00188681 0.00167178 0.00147394 0.00127249 0.00106455 0.00086847 0.00066922 0.000471341 0.00028136 9.8667e-005 ];
Precision_IT = [0.167637 0.167635 0.167629 0.167617 0.167589 0.168723 0.170562 0.177087 0.186151 0.195071 0.210658 0.228558 0.250457 0.268741 0.282964 0.291849 0.302605 0.306989 0.310307 0.312217 0.314216 0.31557 0.317253 0.318477 0.319638 0.32076 0.321829 0.322878 0.3239 0.324867 0.325836 0.326805 0.327698 0.328577 0.329455 0.330309 0.331176 0.332023 0.332831 0.333683 0.334485 0.335253 0.336036 0.336774 0.337503 0.338205 0.338888 0.339567 0.340219 0.34086 0.341485 0.342116 0.342721 0.343317 0.343901 0.344459 0.344969 0.345507 0.346025 0.346571 0.34713 0.347704 0.348273 0.348832 0.349391 0.349945 0.350461 0.350957 0.351442 0.351906 0.352378 0.352804 0.353193 0.35362 0.354051 0.35449 0.354928 0.355343 0.355782 0.356192 0.356538 0.356962 0.357344 0.357681 0.358042 0.358422 0.358799 0.35919 0.35958 0.359954 0.36032 0.360665 0.361001 0.361314 0.361622 0.361922 0.362215 0.362474 0.362733 0.362958 0.363226 0.363466 0.363711 0.363981 0.364245 0.364488 0.364774 0.365081 0.365396 0.365733 0.366049 0.366338 0.366607 0.366821 0.367043 0.367218 0.367407 0.367548 0.367654 0.367794 0.367915 0.368004 0.368141 0.368235 0.368381 0.368515 0.368625 0.368818 0.369 0.369188 0.369396 0.369603 0.369836 0.370067 0.370282 0.370501 0.370735 0.370929 0.371126 0.371316 0.371493 0.371692 0.371831 0.372024 0.372212 0.37245 0.372666 0.37289 0.37316 0.37335 0.373616 0.3739 0.374233 0.374511 0.374794 0.375067 0.375336 0.375595 0.375885 0.376153 0.376415 0.37664 0.376824 0.377002 0.37717 0.377383 0.377574 0.377763 0.377926 0.378079 0.378236 0.378302 0.378349 0.378459 0.378574 0.378675 0.378866 0.379005 0.37918 0.379434 0.3796 0.379788 0.379946 0.38006 0.380202 0.380377 0.380516 0.380628 0.380757 0.380796 0.380887 0.381009 0.381088 0.381222 0.381328 0.381496 0.381665 0.381774 0.381925 0.382154 0.382425 0.382591 0.382893 0.383126 0.383224 0.38344 0.383474 0.383491 0.383519 0.383566 0.383618 0.3837 0.383813 0.383958 0.384053 0.384071 0.384102 0.384134 0.384148 0.38412 0.38415 0.384236 0.384324 0.384251 0.384128 0.384001 0.383888 0.383752 0.3835 0.383119 0.382958 0.382934 0.382888 0.382758 0.382494 0.382332 0.382044 0.381719 0.381114 0.380652 0.380286 0.379835 0.379599 0.379158 0.378723 0.3778 0.377157 0.377056 0.37687 0.376763 0.376221 0.376144 0.375735 0.375373 0.37566 0.37478 ];
TPR_IT = [1 0.999948 0.999756 0.999369 0.998479 0.994888 0.983449 0.950428 0.904119 0.834757 0.749645 0.645066 0.542668 0.444764 0.357126 0.304937 0.262309 0.243738 0.224575 0.214851 0.208313 0.202912 0.197314 0.192799 0.189149 0.185668 0.182381 0.179233 0.176228 0.173325 0.170524 0.167824 0.165171 0.162671 0.16021 0.157819 0.155528 0.153276 0.151051 0.148887 0.146794 0.144757 0.142767 0.140832 0.138936 0.137072 0.135277 0.133515 0.131778 0.13006 0.128395 0.12675 0.125153 0.123565 0.122007 0.120479 0.118935 0.11742 0.115947 0.114498 0.113101 0.111736 0.110372 0.109062 0.10776 0.106476 0.105206 0.103963 0.102726 0.101493 0.100299 0.0991135 0.0979392 0.0967516 0.0955973 0.0944469 0.0933202 0.0921881 0.0910856 0.0900121 0.0889097 0.0878595 0.086798 0.0857465 0.0847277 0.0837217 0.0827139 0.0817231 0.0807476 0.079756 0.0788113 0.0778886 0.0769709 0.0760581 0.0751474 0.0742352 0.0733633 0.0724711 0.0715852 0.0707066 0.0698507 0.0690003 0.0681452 0.0673107 0.0664723 0.0656421 0.064804 0.0639863 0.0631897 0.062388 0.0615903 0.0608074 0.0600225 0.0592428 0.058472 0.0577034 0.0569577 0.0562059 0.0554514 0.0547099 0.053972 0.0532562 0.0525558 0.0518421 0.0511525 0.0504753 0.049801 0.0491489 0.0484949 0.0478686 0.0472424 0.046639 0.0460204 0.0454288 0.0448306 0.0442431 0.0436746 0.0431021 0.0425405 0.0419722 0.0414067 0.0408568 0.0402985 0.0397404 0.0392227 0.0386937 0.0381691 0.0376496 0.0371389 0.0366281 0.0361083 0.0355994 0.035098 0.0346166 0.0341169 0.0336154 0.0331369 0.0326381 0.032157 0.0316815 0.0312088 0.0307411 0.0302718 0.0297946 0.0293423 0.0288837 0.0284318 0.0279897 0.0275383 0.0270912 0.0266587 0.0262132 0.0257741 0.0253437 0.0249256 0.0244945 0.024083 0.0236453 0.0232227 0.0228144 0.0223937 0.0219804 0.0215647 0.0211748 0.0207736 0.0203842 0.0199887 0.0195858 0.0191957 0.0188018 0.0184105 0.0180252 0.0176482 0.0172672 0.0168905 0.0165187 0.0161636 0.0158058 0.0154651 0.0151086 0.0147567 0.0144305 0.0141058 0.013765 0.0134421 0.0131115 0.0127901 0.0124592 0.0121465 0.0118239 0.0115132 0.0112023 0.0108875 0.0105822 0.010273 0.00996554 0.00966941 0.00937437 0.00908595 0.0087831 0.00849694 0.00821793 0.00794225 0.00766063 0.00738526 0.00711221 0.00683692 0.00656278 0.00629104 0.00602969 0.00576154 0.0054952 0.00523634 0.00499101 0.00472441 0.00446891 0.00421624 0.00398044 0.00373623 0.00349917 0.00326653 0.00302121 0.00279288 0.00256451 0.00233752 0.00210786 0.00188681 0.00167178 0.00147394 0.00127249 0.00106455 0.00086847 0.00066922 0.000471341 0.00028136 9.8667e-005 ];
FPR_IT = [1 0.999973 0.999878 0.999669 0.999227 0.994159 0.978139 0.93752 0.879975 0.803751 0.693195 0.567174 0.43902 0.321629 0.21713 0.157716 0.106735 0.0871437 0.0672557 0.0593515 0.0552645 0.0524415 0.0479355 0.045618 0.0442248 0.0429249 0.0417053 0.0405528 0.0394579 0.0384205 0.0374314 0.0364856 0.0355803 0.0347156 0.0338846 0.033085 0.0323112 0.0315651 0.0308447 0.0301479 0.0294774 0.0288295 0.0282026 0.0275954 0.0270089 0.02644 0.0258868 0.0253491 0.0248264 0.02432 0.0238286 0.0233471 0.0228823 0.0224291 0.0219879 0.0215585 0.0211396 0.0207313 0.0203326 0.0199437 0.0195634 0.0191911 0.0188302 0.0184761 0.0181296 0.01779 0.0174599 0.0171371 0.0168214 0.0165126 0.016212 0.0159171 0.0156303 0.0153469 0.015069 0.0147956 0.0145273 0.014264 0.0140063 0.0137549 0.0135084 0.0132657 0.0130295 0.012797 0.0125694 0.0123458 0.0121264 0.0119098 0.0116989 0.011493 0.0112912 0.0110937 0.0109005 0.010711 0.0105231 0.0103416 0.0101628 0.00998722 0.00981424 0.0096457 0.00947942 0.00931674 0.00915756 0.00900082 0.00884665 0.00869537 0.00854541 0.00839821 0.00825371 0.00811211 0.00797317 0.00783639 0.00770195 0.00757069 0.0074419 0.00731507 0.00719074 0.00706802 0.00694761 0.00682888 0.00671232 0.00659782 0.00648548 0.00637545 0.00626748 0.00616033 0.00605536 0.00595131 0.00584883 0.00574786 0.00564859 0.00555103 0.00545509 0.00536016 0.00526716 0.00517611 0.00508614 0.00499799 0.00491115 0.00482533 0.00474117 0.00465769 0.00457543 0.00449383 0.00441361 0.00433445 0.00425623 0.00417921 0.00410368 0.00402946 0.00395602 0.00388342 0.00381165 0.00374079 0.00367063 0.00360253 0.00353583 0.0034694 0.00340406 0.00334002 0.00327672 0.00321404 0.00315225 0.00309155 0.00303137 0.00297155 0.0029134 0.0028558 0.00279885 0.00274317 0.002687 0.00263286 0.00257898 0.00252594 0.00247399 0.00242326 0.00237324 0.00232355 0.00227464 0.00222689 0.00217991 0.00213367 0.00208753 0.00204271 0.00199732 0.00195327 0.00190945 0.00186664 0.00182434 0.00178307 0.00174157 0.00170104 0.00166104 0.00162154 0.00158284 0.00154434 0.00150706 0.00147059 0.001434 0.00139779 0.00136239 0.00132751 0.00129277 0.00125887 0.00122575 0.00119296 0.00116038 0.00112883 0.00109771 0.00106683 0.00103618 0.00100585 0.000975896 0.000946822 0.000917858 0.000889484 0.000861291 0.000833283 0.000806359 0.000779344 0.000752418 0.000726494 0.000699864 0.000674272 0.000649124 0.000624229 0.000599368 0.000574447 0.000550011 0.000526124 0.000502656 0.000479458 0.000456622 0.000434216 0.000411506 0.000389655 0.000368173 0.000346642 0.000325211 0.000304294 0.000283167 0.000262304 0.000241917 0.000222141 0.000202421 0.000183065 0.000163672 0.000144846 0.000126081 0.000107805 8.99063e-005 7.26562e-005 5.58238e-005 3.94045e-005 2.3505e-005 7.99663e-006 ];
plot(Recall_IT, Precision_IT, '--c', 'linewidth', 1);
Recall_AVG = [1 0.999996 0.99997 0.999934 0.999889 0.999811 0.999712 0.99958 0.999438 0.999233 0.998917 0.998585 0.998203 0.99751 0.99684 0.996223 0.995487 0.994708 0.993635 0.99245 0.991236 0.989857 0.988355 0.986634 0.984702 0.983011 0.981247 0.979273 0.97731 0.975154 0.973182 0.971315 0.969328 0.967279 0.965371 0.963444 0.961322 0.959038 0.956593 0.954148 0.95161 0.949017 0.946413 0.943989 0.941602 0.939185 0.936718 0.934206 0.931619 0.929031 0.926486 0.923947 0.921373 0.918785 0.916095 0.913349 0.910512 0.907679 0.904864 0.90214 0.899437 0.89671 0.893904 0.890986 0.887949 0.884842 0.881672 0.878513 0.875277 0.872017 0.868711 0.865376 0.861956 0.858478 0.855103 0.851732 0.848347 0.844992 0.841558 0.83826 0.834905 0.831508 0.828112 0.824698 0.821287 0.817907 0.814583 0.811131 0.807622 0.804022 0.800355 0.796553 0.792472 0.78832 0.784278 0.780355 0.776462 0.772603 0.768811 0.76501 0.76118 0.757259 0.753368 0.749389 0.74547 0.74151 0.73755 0.733583 0.729722 0.725829 0.721866 0.717834 0.713701 0.709593 0.705435 0.701209 0.696877 0.692468 0.687939 0.683275 0.678714 0.674308 0.670065 0.66577 0.661375 0.656848 0.652285 0.647715 0.643203 0.638694 0.634264 0.630052 0.625873 0.621695 0.617467 0.613126 0.608724 0.604357 0.599964 0.595587 0.591271 0.587053 0.582945 0.57876 0.574485 0.570209 0.56597 0.561806 0.557567 0.553177 0.548803 0.544331 0.539797 0.535355 0.530868 0.526274 0.52166 0.517025 0.512494 0.507979 0.503559 0.499159 0.494764 0.49027 0.485451 0.480817 0.476195 0.471294 0.466332 0.461483 0.456492 0.451519 0.446607 0.441745 0.436655 0.431237 0.42624 0.421336 0.416327 0.41122 0.406197 0.401016 0.395645 0.390261 0.384669 0.379346 0.374163 0.368882 0.363515 0.358263 0.352994 0.347511 0.342315 0.337292 0.332166 0.327008 0.3213 0.315796 0.309939 0.303829 0.297834 0.291754 0.285189 0.278434 0.271429 0.265136 0.258864 0.252757 0.246637 0.240711 0.235128 0.229677 0.224649 0.21965 0.214667 0.209642 0.204612 0.199536 0.194399 0.189529 0.184743 0.179614 0.174589 0.16927 0.163762 0.158743 0.153911 0.149133 0.144163 0.139224 0.133891 0.128614 0.123029 0.117347 0.110421 0.102533 0.0958953 0.0891094 0.0822528 0.07635 0.0712612 0.0661995 0.0606883 0.0556296 0.0510762 0.0464216 0.0410131 0.0365448 0.0311644 0.0254517 0.0200553 0.0154977 0.0108589 0.0041443 0.000431985 1.66212e-005 ];
Precision_AVG = [0.167637 0.167692 0.167983 0.168253 0.168555 0.168977 0.169457 0.170031 0.170586 0.171271 0.172233 0.173107 0.174076 0.175544 0.176819 0.177881 0.179106 0.180276 0.181699 0.183148 0.184628 0.186148 0.187767 0.189502 0.191424 0.193053 0.194692 0.19656 0.19832 0.200171 0.201861 0.203441 0.205095 0.206751 0.208296 0.209814 0.211412 0.213058 0.214761 0.216409 0.218039 0.219703 0.221352 0.222882 0.22437 0.22582 0.227274 0.228718 0.230182 0.231637 0.233031 0.234424 0.235812 0.237181 0.23858 0.239979 0.241396 0.242781 0.244149 0.24546 0.246746 0.248029 0.249326 0.250645 0.251993 0.253352 0.254722 0.256063 0.257405 0.258745 0.260093 0.261448 0.262829 0.264224 0.265566 0.266893 0.268208 0.269505 0.270821 0.272081 0.273353 0.274627 0.275883 0.277123 0.278338 0.279529 0.280696 0.281883 0.283078 0.284286 0.285499 0.28674 0.288038 0.289344 0.290625 0.291867 0.293097 0.294307 0.29549 0.296666 0.297848 0.299046 0.300223 0.301403 0.30256 0.303719 0.304875 0.306027 0.307143 0.30826 0.309388 0.310528 0.311685 0.31284 0.31401 0.315189 0.316389 0.317599 0.318842 0.320102 0.321337 0.322533 0.323676 0.324835 0.326011 0.327205 0.328409 0.32962 0.330813 0.332012 0.33319 0.334302 0.335404 0.3365 0.3376 0.338727 0.33986 0.34098 0.342097 0.343212 0.344306 0.345369 0.346408 0.347451 0.348513 0.34957 0.350596 0.3516 0.352612 0.35366 0.354696 0.355745 0.356796 0.35782 0.358842 0.359886 0.360933 0.361977 0.362998 0.36402 0.365014 0.366013 0.367003 0.368007 0.369067 0.370109 0.371143 0.372231 0.373337 0.374423 0.375529 0.376638 0.37773 0.378821 0.37996 0.381174 0.382286 0.383359 0.384447 0.385545 0.38662 0.387718 0.388854 0.389985 0.391158 0.392274 0.393359 0.394461 0.395562 0.39664 0.397713 0.398829 0.399874 0.400862 0.401862 0.40286 0.403942 0.404991 0.406109 0.40726 0.408395 0.409538 0.410772 0.412026 0.413348 0.414549 0.415753 0.416934 0.418115 0.419276 0.420367 0.421418 0.422393 0.423365 0.42432 0.425278 0.42621 0.427146 0.428085 0.428977 0.429844 0.430766 0.431661 0.432608 0.433603 0.434499 0.435333 0.436149 0.436967 0.437784 0.43864 0.439476 0.44036 0.441247 0.442341 0.443626 0.44474 0.445922 0.447172 0.448312 0.449261 0.450189 0.451189 0.452074 0.45291 0.453765 0.454767 0.455631 0.456617 0.457745 0.458825 0.459622 0.460334 0.461041 0.463073 0.464357 ];
TPR_AVG = [1 0.999996 0.99997 0.999934 0.999889 0.999811 0.999712 0.99958 0.999438 0.999233 0.998917 0.998585 0.998203 0.99751 0.99684 0.996223 0.995487 0.994708 0.993635 0.99245 0.991236 0.989857 0.988355 0.986634 0.984702 0.983011 0.981247 0.979273 0.97731 0.975154 0.973182 0.971315 0.969328 0.967279 0.965371 0.963444 0.961322 0.959038 0.956593 0.954148 0.95161 0.949017 0.946413 0.943989 0.941602 0.939185 0.936718 0.934206 0.931619 0.929031 0.926486 0.923947 0.921373 0.918785 0.916095 0.913349 0.910512 0.907679 0.904864 0.90214 0.899437 0.89671 0.893904 0.890986 0.887949 0.884842 0.881672 0.878513 0.875277 0.872017 0.868711 0.865376 0.861956 0.858478 0.855103 0.851732 0.848347 0.844992 0.841558 0.83826 0.834905 0.831508 0.828112 0.824698 0.821287 0.817907 0.814583 0.811131 0.807622 0.804022 0.800355 0.796553 0.792472 0.78832 0.784278 0.780355 0.776462 0.772603 0.768811 0.76501 0.76118 0.757259 0.753368 0.749389 0.74547 0.74151 0.73755 0.733583 0.729722 0.725829 0.721866 0.717834 0.713701 0.709593 0.705435 0.701209 0.696877 0.692468 0.687939 0.683275 0.678714 0.674308 0.670065 0.66577 0.661375 0.656848 0.652285 0.647715 0.643203 0.638694 0.634264 0.630052 0.625873 0.621695 0.617467 0.613126 0.608724 0.604357 0.599964 0.595587 0.591271 0.587053 0.582945 0.57876 0.574485 0.570209 0.56597 0.561806 0.557567 0.553177 0.548803 0.544331 0.539797 0.535355 0.530868 0.526274 0.52166 0.517025 0.512494 0.507979 0.503559 0.499159 0.494764 0.49027 0.485451 0.480817 0.476195 0.471294 0.466332 0.461483 0.456492 0.451519 0.446607 0.441745 0.436655 0.431237 0.42624 0.421336 0.416327 0.41122 0.406197 0.401016 0.395645 0.390261 0.384669 0.379346 0.374163 0.368882 0.363515 0.358263 0.352994 0.347511 0.342315 0.337292 0.332166 0.327008 0.3213 0.315796 0.309939 0.303829 0.297834 0.291754 0.285189 0.278434 0.271429 0.265136 0.258864 0.252757 0.246637 0.240711 0.235128 0.229677 0.224649 0.21965 0.214667 0.209642 0.204612 0.199536 0.194399 0.189529 0.184743 0.179614 0.174589 0.16927 0.163762 0.158743 0.153911 0.149133 0.144163 0.139224 0.133891 0.128614 0.123029 0.117347 0.110421 0.102533 0.0958953 0.0891094 0.0822528 0.07635 0.0712612 0.0661995 0.0606883 0.0556296 0.0510762 0.0464216 0.0410131 0.0365448 0.0311644 0.0254517 0.0200553 0.0154977 0.0108589 0.0041443 0.000431985 1.66212e-005 ];
FPR_AVG = [1 0.999568 0.997275 0.995131 0.992725 0.989352 0.985504 0.980922 0.976483 0.971011 0.963367 0.956433 0.948817 0.937277 0.927349 0.919127 0.909733 0.900792 0.889997 0.879074 0.86809 0.85688 0.845074 0.83261 0.819031 0.807693 0.79642 0.783809 0.772095 0.759948 0.749038 0.738957 0.72858 0.718312 0.708861 0.699709 0.69018 0.680499 0.670596 0.661127 0.651871 0.642574 0.633477 0.625151 0.61715 0.609402 0.60171 0.594148 0.586559 0.579103 0.57203 0.565034 0.558128 0.551382 0.544556 0.537796 0.531009 0.52445 0.518034 0.51194 0.506012 0.500153 0.494285 0.48836 0.482371 0.47638 0.470406 0.464615 0.458866 0.453188 0.447522 0.441884 0.436182 0.430487 0.425063 0.419756 0.414539 0.409445 0.404318 0.399461 0.394597 0.389773 0.385054 0.380431 0.375938 0.371562 0.367316 0.363017 0.35873 0.354426 0.350142 0.345796 0.34129 0.336796 0.332432 0.328234 0.324115 0.320085 0.316186 0.312336 0.308498 0.304644 0.300883 0.297137 0.293501 0.28987 0.286283 0.28273 0.279313 0.275914 0.272509 0.269086 0.265644 0.262239 0.258818 0.255396 0.251943 0.248492 0.244978 0.241442 0.238019 0.234737 0.231617 0.228484 0.225325 0.222142 0.218961 0.215798 0.212698 0.209623 0.206628 0.203818 0.201054 0.198328 0.195603 0.192838 0.190074 0.187367 0.184683 0.182029 0.179443 0.17695 0.17453 0.172108 0.169659 0.167243 0.164904 0.162628 0.160345 0.158004 0.155702 0.153386 0.151078 0.148842 0.146622 0.144377 0.14214 0.139923 0.137772 0.135636 0.133561 0.131497 0.129463 0.127405 0.125239 0.123137 0.121063 0.118896 0.116715 0.114602 0.112457 0.110327 0.108247 0.106199 0.104077 0.101838 0.099817 0.0978807 0.0959354 0.0939889 0.0920997 0.0901861 0.0882335 0.0863103 0.0843423 0.0824902 0.0807021 0.0789086 0.0771292 0.0754146 0.0737159 0.0719798 0.070372 0.0688578 0.0673408 0.0658351 0.0642149 0.0626563 0.0610135 0.0593371 0.0577138 0.0560927 0.0543725 0.0526439 0.0508696 0.0492985 0.0477534 0.0462558 0.0447835 0.0433623 0.0420473 0.0407928 0.0396393 0.0385053 0.0373992 0.0362982 0.0352205 0.0341494 0.0330809 0.0320747 0.0310921 0.0300504 0.0290381 0.0279745 0.0268853 0.0259144 0.0249875 0.0240839 0.0231655 0.022259 0.0212953 0.0203527 0.0193499 0.0183419 0.0171109 0.0157111 0.0145365 0.0133449 0.0121449 0.0111352 0.0102905 0.00946442 0.00858117 0.00779364 0.00708794 0.00636835 0.00554812 0.00488255 0.00409198 0.0032698 0.00253005 0.00191682 0.00131716 0.000496605 5.46435e-005 2.30187e-006 ];
plot(Recall_AVG, Precision_AVG, '--m', 'linewidth', 1);
hold off;
xlabel('Recall');
ylabel('Precision')

legend('ST', 'QCUT', 'HDCT', 'RBD', 'GR', 'MNP', 'UFO', 'MC', 'DSR', 'CHM', 'GC', 'LBI', 'PCA', 'DRFI', 'GMR', 'HS', 'LMLC', 'SF', 'FES', 'CB', 'SVO', 'SWD', 'HC', 'RC', 'SEG', 'MSS', 'CA', 'FT', 'AC', 'OBJ', 'BMS', 'COV', 'SS', 'SIM', 'SeR', 'SUN', 'SR', 'GB', 'AIM', 'IT', 'AVG');
grid on;
axis([0 1 0 1]);
title('Precision recall curve');



%%
figure(2);
hold on;
plot(FPR_ST, TPR_ST,  'k', 'linewidth', 2);
plot(FPR_QCUT, TPR_QCUT,  'b', 'linewidth', 2);
plot(FPR_HDCT, TPR_HDCT,  'g', 'linewidth', 2);
plot(FPR_RBD, TPR_RBD,  'r', 'linewidth', 2);
plot(FPR_GR, TPR_GR,  'c', 'linewidth', 2);
plot(FPR_MNP, TPR_MNP,  'm', 'linewidth', 2);
plot(FPR_UFO, TPR_UFO,  'y', 'linewidth', 2);
plot(FPR_MC, TPR_MC,  ':k', 'linewidth', 2);
plot(FPR_DSR, TPR_DSR,  ':b', 'linewidth', 2);
plot(FPR_CHM, TPR_CHM,  ':g', 'linewidth', 2);
plot(FPR_GC, TPR_GC,  ':r', 'linewidth', 2);
plot(FPR_LBI, TPR_LBI,  ':c', 'linewidth', 2);
plot(FPR_PCA, TPR_PCA,  ':m', 'linewidth', 2);
plot(FPR_DRFI, TPR_DRFI,  ':y', 'linewidth', 2);
plot(FPR_GMR, TPR_GMR,  '--k', 'linewidth', 2);
plot(FPR_HS, TPR_HS,  '--b', 'linewidth', 2);
plot(FPR_LMLC, TPR_LMLC,  '--g', 'linewidth', 2);
plot(FPR_SF, TPR_SF,  '--r', 'linewidth', 2);
plot(FPR_FES, TPR_FES,  '--c', 'linewidth', 2);
plot(FPR_CB, TPR_CB,  '--m', 'linewidth', 2);
plot(FPR_SVO, TPR_SVO,  '--y', 'linewidth', 2);
plot(FPR_SWD, TPR_SWD,  'k', 'linewidth', 1);
plot(FPR_HC, TPR_HC,  'b', 'linewidth', 1);
plot(FPR_RC, TPR_RC,  'g', 'linewidth', 1);
plot(FPR_SEG, TPR_SEG,  'r', 'linewidth', 1);
plot(FPR_MSS, TPR_MSS,  'c', 'linewidth', 1);
plot(FPR_CA, TPR_CA,  'm', 'linewidth', 1);
plot(FPR_FT, TPR_FT,  'y', 'linewidth', 1);
plot(FPR_AC, TPR_AC,  ':k', 'linewidth', 1);
plot(FPR_OBJ, TPR_OBJ,  ':b', 'linewidth', 1);
plot(FPR_BMS, TPR_BMS,  ':g', 'linewidth', 1);
plot(FPR_COV, TPR_COV,  ':r', 'linewidth', 1);
plot(FPR_SS, TPR_SS,  ':c', 'linewidth', 1);
plot(FPR_SIM, TPR_SIM,  ':m', 'linewidth', 1);
plot(FPR_SeR, TPR_SeR,  ':y', 'linewidth', 1);
plot(FPR_SUN, TPR_SUN,  '--k', 'linewidth', 1);
plot(FPR_SR, TPR_SR,  '--b', 'linewidth', 1);
plot(FPR_GB, TPR_GB,  '--g', 'linewidth', 1);
plot(FPR_AIM, TPR_AIM,  '--r', 'linewidth', 1);
plot(FPR_IT, TPR_IT,  '--c', 'linewidth', 1);
plot(FPR_AVG, TPR_AVG,  '--m', 'linewidth', 1);
hold off;
xlabel('False positive rate');
ylabel('True positive rate')

legend('ST', 'QCUT', 'HDCT', 'RBD', 'GR', 'MNP', 'UFO', 'MC', 'DSR', 'CHM', 'GC', 'LBI', 'PCA', 'DRFI', 'GMR', 'HS', 'LMLC', 'SF', 'FES', 'CB', 'SVO', 'SWD', 'HC', 'RC', 'SEG', 'MSS', 'CA', 'FT', 'AC', 'OBJ', 'BMS', 'COV', 'SS', 'SIM', 'SeR', 'SUN', 'SR', 'GB', 'AIM', 'IT', 'AVG');
grid on;
axis([0 1 0 1]);


%%
figure(3);
title('ROC curve');
%   ST: AUC = 0.806, MeanF = 0.394, MaxF = 0.455, MAE = 0.240
% QCUT: AUC = 0.831, MeanF = 0.430, MaxF = 0.509, MAE = 0.178
% HDCT: AUC = 0.771, MeanF = 0.351, MaxF = 0.412, MAE = 0.209
%  RBD: AUC = 0.826, MeanF = 0.415, MaxF = 0.457, MAE = 0.212
%   GR: AUC = 0.747, MeanF = 0.343, MaxF = 0.418, MAE = 0.311
%  MNP: AUC = 0.768, MeanF = 0.303, MaxF = 0.367, MAE = 0.286
%  UFO: AUC = 0.775, MeanF = 0.335, MaxF = 0.432, MAE = 0.216
%   MC: AUC = 0.823, MeanF = 0.392, MaxF = 0.460, MAE = 0.231
%  DSR: AUC = 0.826, MeanF = 0.402, MaxF = 0.454, MAE = 0.196
%  CHM: AUC = 0.797, MeanF = 0.336, MaxF = 0.417, MAE = 0.226
%   GC: AUC = 0.702, MeanF = 0.357, MaxF = 0.384, MAE = 0.258
%  LBI: AUC = 0.792, MeanF = 0.299, MaxF = 0.371, MAE = 0.273
%  PCA: AUC = 0.804, MeanF = 0.330, MaxF = 0.432, MAE = 0.181
% DRFI: AUC = 0.851, MeanF = 0.387, MaxF = 0.475, MAE = 0.213
%  GMR: AUC = 0.781, MeanF = 0.403, MaxF = 0.454, MAE = 0.243
%   HS: AUC = 0.775, MeanF = 0.384, MaxF = 0.442, MAE = 0.282
% LMLC: AUC = 0.724, MeanF = 0.340, MaxF = 0.375, MAE = 0.303
%   SF: AUC = 0.711, MeanF = 0.244, MaxF = 0.373, MAE = 0.218
%  FES: AUC = 0.805, MeanF = 0.304, MaxF = 0.424, MAE = 0.184
%   CB: AUC = 0.760, MeanF = 0.360, MaxF = 0.444, MAE = 0.287
%  SVO: AUC = 0.784, MeanF = 0.314, MaxF = 0.414, MAE = 0.422
%  SWD: AUC = 0.812, MeanF = 0.296, MaxF = 0.434, MAE = 0.292
%   HC: AUC = 0.626, MeanF = 0.260, MaxF = 0.286, MAE = 0.348
%   RC: AUC = 0.775, MeanF = 0.360, MaxF = 0.431, MAE = 0.270
%  SEG: AUC = 0.747, MeanF = 0.302, MaxF = 0.376, MAE = 0.354
%  MSS: AUC = 0.726, MeanF = 0.191, MaxF = 0.341, MAE = 0.204
%   CA: AUC = 0.774, MeanF = 0.280, MaxF = 0.353, MAE = 0.282
%   FT: AUC = 0.593, MeanF = 0.187, MaxF = 0.278, MAE = 0.267
%   AC: AUC = 0.548, MeanF = 0.115, MaxF = 0.227, MAE = 0.239
%  OBJ: AUC = 0.750, MeanF = 0.295, MaxF = 0.368, MAE = 0.359
%  BMS: AUC = 0.788, MeanF = 0.363, MaxF = 0.434, MAE = 0.233
%  COV: AUC = 0.826, MeanF = 0.291, MaxF = 0.429, MAE = 0.182
%   SS: AUC = 0.754, MeanF = 0.263, MaxF = 0.344, MAE = 0.301
%  SIM: AUC = 0.727, MeanF = 0.231, MaxF = 0.295, MAE = 0.412
%  SeR: AUC = 0.746, MeanF = 0.271, MaxF = 0.316, MAE = 0.379
%  SUN: AUC = 0.674, MeanF = 0.194, MaxF = 0.303, MAE = 0.319
%   SR: AUC = 0.676, MeanF = 0.117, MaxF = 0.279, MAE = 0.200
%   GB: AUC = 0.815, MeanF = 0.304, MaxF = 0.419, MAE = 0.261
%  AIM: AUC = 0.719, MeanF = 0.218, MaxF = 0.317, MAE = 0.331
%   IT: AUC = 0.586, MeanF = 0.146, MaxF = 0.297, MAE = 0.200
%  AVG: AUC = 0.797, MeanF = 0.313, MaxF = 0.392, MAE = 0.343
AUC = [0.805818 0.830654 0.771157 0.826239 0.747265 0.767763 0.774806 0.823132 0.826048 0.796506 0.702108 0.79169 0.804295 0.851317 0.781167 0.774798 0.724194 0.711211 0.804904 0.760172 0.783648 0.811941 0.626036 0.774656 0.746703 0.726086 0.774387 0.593369 0.548376 0.750265 0.787564 0.826083 0.753548 0.727144 0.745879 0.673634 0.676157 0.814568 0.719226 0.585637 0.797258 ];
MeanFMeasure = [0.394019 0.430474 0.351282 0.415446 0.343243 0.302815 0.335211 0.392479 0.402386 0.335814 0.357356 0.298894 0.33008 0.38695 0.403484 0.383512 0.340189 0.244399 0.304283 0.360118 0.31398 0.295514 0.260117 0.360006 0.302386 0.190893 0.279737 0.18678 0.115105 0.294597 0.362843 0.29131 0.263119 0.231363 0.270957 0.193673 0.116645 0.304479 0.217938 0.145501 0.312602 ];
MaxFMeasure = [0.454919 0.509039 0.412402 0.45677 0.417776 0.367297 0.431793 0.46038 0.454178 0.417444 0.384301 0.370984 0.43179 0.474661 0.454193 0.441558 0.375063 0.372544 0.42396 0.443814 0.414425 0.434365 0.286175 0.430802 0.375645 0.340802 0.3534 0.27814 0.226872 0.367611 0.433684 0.429239 0.343586 0.294689 0.316088 0.303175 0.279119 0.419005 0.317313 0.297207 0.391697 ];
MAE = [0.240404 0.177844 0.208822 0.212144 0.310622 0.286331 0.21559 0.231443 0.195776 0.225681 0.258407 0.272885 0.181491 0.21343 0.243351 0.28157 0.302995 0.217916 0.18425 0.286882 0.42219 0.291651 0.347828 0.269717 0.354321 0.203796 0.282384 0.266869 0.239084 0.359454 0.232784 0.181721 0.300598 0.411563 0.37934 0.318581 0.200222 0.260908 0.330522 0.200296 0.343251 ];
methodLabels = {'ST', 'QCUT', 'HDCT', 'RBD', 'GR', 'MNP', 'UFO', 'MC', 'DSR', 'CHM', 'GC', 'LBI', 'PCA', 'DRFI', 'GMR', 'HS', 'LMLC', 'SF', 'FES', 'CB', 'SVO', 'SWD', 'HC', 'RC', 'SEG', 'MSS', 'CA', 'FT', 'AC', 'OBJ', 'BMS', 'COV', 'SS', 'SIM', 'SeR', 'SUN', 'SR', 'GB', 'AIM', 'IT', 'AVG'};

bar([MeanFMeasure; MaxFMeasure; AUC]');
legend('Mean F_\beta', 'Max F_\beta', 'AUC');xlim([0 42]);
grid on;


figure(4);
bar(MAE);
title('MAE');
grid on;
xlim([0 42]);


figure(5);
PrecisionMaskFT = [0.408631 0.474413 0.388047 0.39654 0.382647 0.341015 0.414849 0.446951 0.445629 0.38778 0.351983 0.374879 0.426265 0.425983 0.450708 0.391438 0.324485 0.366348 0.439345 0.450857 0.335211 0.452441 0.272272 0.418888 0.407217 0.341079 0.342153 0.277962 0.286097 0.343515 0.431992 0.473344 0.352015 0.304966 0.298403 0.301892 0.287624 0.431595 0.329223 0.343653 0.464911 ];
RecallMaskFT = [0.351624 0.395635 0.347192 0.424409 0.243334 0.326114 0.309842 0.348545 0.355487 0.315615 0.248949 0.296599 0.34264 0.396456 0.313751 0.279703 0.244234 0.223264 0.339671 0.239418 0.178218 0.259404 0.21764 0.267218 0.125553 0.279065 0.295979 0.187341 0.0992939 0.176992 0.333536 0.322976 0.248652 0.255622 0.24812 0.259379 0.222903 0.310952 0.152312 0.177723 0.215054 ];
FMeasureMaskFT = [0.393894 0.453572 0.377788 0.402642 0.337992 0.337457 0.384758 0.419612 0.420994 0.368344 0.321296 0.353357 0.403537 0.418785 0.409462 0.358398 0.301615 0.319148 0.41148 0.374528 0.278579 0.386132 0.257363 0.370375 0.268311 0.324441 0.330263 0.25005 0.199489 0.282236 0.404441 0.427422 0.321202 0.29196 0.285071 0.29089 0.269562 0.396128 0.259631 0.282736 0.366615 ];
bar([PrecisionMaskFT; RecallMaskFT; FMeasureMaskFT]');
title('SegmentationFT');
grid on
PrecisionMaskSC = [0.438319 0.486751 0.439544 0.441127 0.355239 0.414904 0.443759 0.42164 0.443005 0.42604 0.365313 0.388705 0.449596 0.454311 0.419832 0.4085 0.368848 0.253329 0.428047 0.418263 0.382856 0.431833 0.291204 0.408861 0.350778 0.117883 0.397583 0.165872 0.0822654 0.387576 0.441687 0.432803 0.396214 0.354949 0.357239 0.311705 0.00136169 0.448919 0.365909 0 0.369338 ];
RecallMaskSC = [0.544083 0.460479 0.373863 0.543493 0.477755 0.376381 0.400223 0.483487 0.328317 0.419253 0.281903 0.542111 0.228991 0.423032 0.479485 0.511665 0.528795 0.150596 0.191256 0.502397 0.615596 0.550127 0.247758 0.489676 0.659179 0.0492585 0.381295 0.0778013 0.020622 0.529257 0.348491 0.16513 0.398274 0.525737 0.5454 0.221387 0.000219571 0.47425 0.342486 0 0.663685 ];
FMeasureMaskSC = [0.458905 0.480425 0.422418 0.461172 0.377584 0.40533 0.432892 0.434465 0.409957 0.424454 0.341964 0.415862 0.367823 0.446689 0.432242 0.428435 0.396527 0.218873 0.332926 0.435077 0.419452 0.45438 0.279878 0.425049 0.393234 0.089204 0.393702 0.131516 0.0486831 0.413096 0.416013 0.314978 0.396687 0.383714 0.388141 0.284884 0.000618846 0.454522 0.360224 0 0.411449 ];
bar([PrecisionMaskSC; RecallMaskSC; FMeasureMaskSC]');
title('SegmentationSC');
grid on



bar([FMeasureMaskFT; FMeasureMaskSC]');
grid on;
axis([0 42 0 1]);
methodLabels = {'ST', 'QCUT', 'HDCT', 'RBD', 'GR', 'MNP', 'UFO', 'MC', 'DSR', 'CHM', 'GC', 'LBI', 'PCA', 'DRFI', 'GMR', 'HS', 'LMLC', 'SF', 'FES', 'CB', 'SVO', 'SWD', 'HC', 'RC', 'SEG', 'MSS', 'CA', 'FT', 'AC', 'OBJ', 'BMS', 'COV', 'SS', 'SIM', 'SeR', 'SUN', 'SR', 'GB', 'AIM', 'IT', 'AVG'};
legend('CutFT', 'CutSC');
xticklabel_rotate([1:41],90, methodLabels,'interpreter','none');title('FMeasure');

figure(6);
load res.mat
bar(Q(:,3));
title('FE');
grid on;
xlim([0 42]);
legend('mean');
xticklabel_rotate([1:41],90, methodLabels,'interpreter','none');


==> ResNew/MSRA10KPrRocAuc.m <==
clear;
close all;
clc;


%%
figure(1);
hold on;
Threshold = [0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 50 51 52 53 54 55 56 57 58 59 60 61 62 63 64 65 66 67 68 69 70 71 72 73 74 75 76 77 78 79 80 81 82 83 84 85 86 87 88 89 90 91 92 93 94 95 96 97 98 99 100 101 102 103 104 105 106 107 108 109 110 111 112 113 114 115 116 117 118 119 120 121 122 123 124 125 126 127 128 129 130 131 132 133 134 135 136 137 138 139 140 141 142 143 144 145 146 147 148 149 150 151 152 153 154 155 156 157 158 159 160 161 162 163 164 165 166 167 168 169 170 171 172 173 174 175 176 177 178 179 180 181 182 183 184 185 186 187 188 189 190 191 192 193 194 195 196 197 198 199 200 201 202 203 204 205 206 207 208 209 210 211 212 213 214 215 216 217 218 219 220 221 222 223 224 225 226 227 228 229 230 231 232 233 234 235 236 237 238 239 240 241 242 243 244 245 246 247 248 249 250 251 252 253 254 255 ];

Recall_ST = [1 0.996355 0.991457 0.987975 0.985305 0.98288 0.980739 0.9787 0.976705 0.974708 0.972718 0.970685 0.968753 0.966944 0.965125 0.963362 0.961444 0.959696 0.958015 0.956279 0.954569 0.952945 0.951258 0.949833 0.948341 0.947039 0.945675 0.944369 0.943023 0.941741 0.940458 0.939201 0.937772 0.936381 0.935157 0.933818 0.932545 0.931304 0.929987 0.928751 0.927555 0.926301 0.925065 0.923796 0.922369 0.920935 0.919538 0.918234 0.916987 0.915649 0.91431 0.913077 0.911845 0.91061 0.909307 0.908053 0.906727 0.905593 0.904402 0.903182 0.901886 0.900569 0.898987 0.897762 0.896428 0.89512 0.893846 0.892622 0.8913 0.889809 0.888499 0.88708 0.885655 0.884259 0.882818 0.881321 0.879904 0.878429 0.876956 0.875342 0.873945 0.872563 0.871231 0.869857 0.8684 0.866942 0.865511 0.864206 0.862756 0.861346 0.859947 0.858435 0.856903 0.855459 0.853973 0.852536 0.851121 0.849787 0.848368 0.846976 0.845437 0.843884 0.842438 0.840938 0.839332 0.837801 0.836256 0.834653 0.833126 0.831506 0.82989 0.828271 0.826639 0.824871 0.82316 0.821393 0.819662 0.817983 0.816251 0.81451 0.812614 0.810797 0.808907 0.806806 0.804774 0.802849 0.800895 0.798956 0.796837 0.7948 0.792724 0.790544 0.788497 0.786307 0.784002 0.781578 0.779286 0.7769 0.774405 0.771962 0.769486 0.767059 0.764531 0.762009 0.759253 0.756543 0.753767 0.751032 0.748176 0.745386 0.742534 0.739557 0.73656 0.733401 0.730442 0.727409 0.724156 0.720889 0.71768 0.714115 0.710742 0.707171 0.703711 0.700181 0.696392 0.692512 0.688797 0.685042 0.681151 0.677144 0.673109 0.66913 0.664967 0.660694 0.656285 0.65202 0.647553 0.642959 0.63829 0.633688 0.628942 0.62405 0.619223 0.614343 0.609401 0.604399 0.599317 0.594115 0.58866 0.583486 0.578114 0.572562 0.566927 0.561262 0.555514 0.549696 0.543656 0.537563 0.531275 0.524848 0.51871 0.512408 0.505874 0.499504 0.493083 0.48635 0.479769 0.473059 0.466219 0.459424 0.452327 0.445136 0.437635 0.430328 0.422733 0.415031 0.407393 0.399613 0.391583 0.383791 0.375946 0.36803 0.359985 0.351557 0.343101 0.33449 0.325758 0.317168 0.308431 0.299506 0.29028 0.280944 0.271489 0.262107 0.252186 0.242164 0.231946 0.221672 0.211333 0.200788 0.190192 0.179763 0.168823 0.1582 0.147838 0.137308 0.126689 0.116269 0.105635 0.09516 0.0846619 0.0742637 0.0633321 0.0530171 0.0416405 0.027152 ];
Precision_ST = [0.222102 0.279858 0.36989 0.415027 0.450002 0.479772 0.505845 0.528196 0.547567 0.564436 0.579555 0.593187 0.6051 0.616139 0.626947 0.636656 0.645427 0.653683 0.661597 0.668766 0.67523 0.681512 0.687527 0.693179 0.698767 0.703869 0.70915 0.714096 0.71852 0.722662 0.726815 0.730767 0.734937 0.738741 0.742484 0.746053 0.749427 0.752849 0.756087 0.759272 0.762334 0.765309 0.768157 0.771108 0.773774 0.776565 0.779039 0.781536 0.784092 0.786416 0.788635 0.790845 0.79317 0.795435 0.797557 0.799668 0.801707 0.803677 0.805631 0.807539 0.809435 0.811273 0.813106 0.814867 0.81657 0.818358 0.819965 0.821647 0.823258 0.824598 0.826123 0.827751 0.829301 0.830788 0.83223 0.833679 0.83511 0.836636 0.83808 0.839327 0.840647 0.841972 0.843524 0.844865 0.846102 0.84725 0.848542 0.849911 0.85112 0.852329 0.853516 0.854613 0.855664 0.856862 0.857885 0.85908 0.860213 0.861436 0.862523 0.863611 0.864802 0.865825 0.866911 0.867969 0.868947 0.869913 0.870893 0.872013 0.872964 0.873913 0.874845 0.875918 0.876768 0.877661 0.878582 0.879679 0.880748 0.881716 0.882712 0.883599 0.884556 0.885408 0.886328 0.887206 0.888111 0.88906 0.889782 0.89054 0.891272 0.892019 0.892738 0.893538 0.894424 0.895142 0.895955 0.896739 0.897551 0.898216 0.898997 0.899742 0.900584 0.901371 0.902134 0.902889 0.903656 0.904415 0.9052 0.905966 0.906752 0.907602 0.90844 0.909197 0.909977 0.910765 0.91157 0.912325 0.912953 0.913539 0.914304 0.914915 0.915413 0.915873 0.916515 0.917163 0.917799 0.918322 0.918886 0.919563 0.920261 0.920909 0.921606 0.922223 0.922847 0.923499 0.924206 0.9247 0.925365 0.925945 0.926484 0.927038 0.927583 0.928111 0.928694 0.929091 0.929611 0.930046 0.930568 0.931137 0.931484 0.931861 0.932345 0.932589 0.932831 0.933182 0.93383 0.934296 0.934506 0.934695 0.934973 0.935336 0.93572 0.935983 0.936293 0.9366 0.936819 0.936985 0.937209 0.937444 0.937553 0.937957 0.938269 0.93873 0.93883 0.939069 0.939397 0.939588 0.939784 0.939809 0.939999 0.940303 0.940538 0.940649 0.940906 0.940892 0.941075 0.941192 0.941357 0.94146 0.94144 0.941668 0.94199 0.942404 0.942564 0.942604 0.942591 0.942459 0.942786 0.942859 0.942801 0.942686 0.942522 0.942577 0.942323 0.942159 0.942253 0.9424 0.942554 0.942667 0.94284 0.942556 0.942855 0.94307 0.943332 0.943372 0.943135 0.942615 ];
TPR_ST = [1 0.996355 0.991457 0.987975 0.985305 0.98288 0.980739 0.9787 0.976705 0.974708 0.972718 0.970685 0.968753 0.966944 0.965125 0.963362 0.961444 0.959696 0.958015 0.956279 0.954569 0.952945 0.951258 0.949833 0.948341 0.947039 0.945675 0.944369 0.943023 0.941741 0.940458 0.939201 0.937772 0.936381 0.935157 0.933818 0.932545 0.931304 0.929987 0.928751 0.927555 0.926301 0.925065 0.923796 0.922369 0.920935 0.919538 0.918234 0.916987 0.915649 0.91431 0.913077 0.911845 0.91061 0.909307 0.908053 0.906727 0.905593 0.904402 0.903182 0.901886 0.900569 0.898987 0.897762 0.896428 0.89512 0.893846 0.892622 0.8913 0.889809 0.888499 0.88708 0.885655 0.884259 0.882818 0.881321 0.879904 0.878429 0.876956 0.875342 0.873945 0.872563 0.871231 0.869857 0.8684 0.866942 0.865511 0.864206 0.862756 0.861346 0.859947 0.858435 0.856903 0.855459 0.853973 0.852536 0.851121 0.849787 0.848368 0.846976 0.845437 0.843884 0.842438 0.840938 0.839332 0.837801 0.836256 0.834653 0.833126 0.831506 0.82989 0.828271 0.826639 0.824871 0.82316 0.821393 0.819662 0.817983 0.816251 0.81451 0.812614 0.810797 0.808907 0.806806 0.804774 0.802849 0.800895 0.798956 0.796837 0.7948 0.792724 0.790544 0.788497 0.786307 0.784002 0.781578 0.779286 0.7769 0.774405 0.771962 0.769486 0.767059 0.764531 0.762009 0.759253 0.756543 0.753767 0.751032 0.748176 0.745386 0.742534 0.739557 0.73656 0.733401 0.730442 0.727409 0.724156 0.720889 0.71768 0.714115 0.710742 0.707171 0.703711 0.700181 0.696392 0.692512 0.688797 0.685042 0.681151 0.677144 0.673109 0.66913 0.664967 0.660694 0.656285 0.65202 0.647553 0.642959 0.63829 0.633688 0.628942 0.62405 0.619223 0.614343 0.609401 0.604399 0.599317 0.594115 0.58866 0.583486 0.578114 0.572562 0.566927 0.561262 0.555514 0.549696 0.543656 0.537563 0.531275 0.524848 0.51871 0.512408 0.505874 0.499504 0.493083 0.48635 0.479769 0.473059 0.466219 0.459424 0.452327 0.445136 0.437635 0.430328 0.422733 0.415031 0.407393 0.399613 0.391583 0.383791 0.375946 0.36803 0.359985 0.351557 0.343101 0.33449 0.325758 0.317168 0.308431 0.299506 0.29028 0.280944 0.271489 0.262107 0.252186 0.242164 0.231946 0.221672 0.211333 0.200788 0.190192 0.179763 0.168823 0.1582 0.147838 0.137308 0.126689 0.116269 0.105635 0.09516 0.0846619 0.0742637 0.0633321 0.0530171 0.0416405 0.027152 ];
FPR_ST = [1 0.848712 0.691202 0.608193 0.543619 0.491936 0.448463 0.412556 0.382029 0.356198 0.334211 0.314512 0.298117 0.283074 0.26847 0.255535 0.244509 0.234184 0.22459 0.2159 0.208143 0.200752 0.193893 0.187583 0.181424 0.175972 0.170295 0.165278 0.160669 0.156481 0.152251 0.148274 0.144209 0.140528 0.137079 0.133842 0.130811 0.127685 0.124768 0.121934 0.119317 0.116681 0.114278 0.111851 0.109634 0.10731 0.105231 0.103119 0.100993 0.0991149 0.0972992 0.0955484 0.0936763 0.0919369 0.0903308 0.0887244 0.0872573 0.0857957 0.0844182 0.0830141 0.0816122 0.0802976 0.0788843 0.0776158 0.0763652 0.0750312 0.0738818 0.0727402 0.07163 0.0705027 0.0693773 0.068213 0.0671275 0.0660941 0.065114 0.0641127 0.0631393 0.0620752 0.0610983 0.0602139 0.0593032 0.0583976 0.0574132 0.0565626 0.055706 0.0549245 0.0541111 0.0533011 0.0525026 0.0517674 0.0509997 0.0502852 0.0495958 0.0488513 0.0482024 0.0475226 0.0468434 0.0461938 0.0455896 0.0449758 0.044329 0.0437504 0.0431306 0.0425096 0.0419271 0.0413543 0.0407808 0.0401739 0.0396191 0.0390808 0.0385224 0.0379388 0.0374626 0.0369696 0.0364766 0.0358749 0.0353335 0.0348245 0.0343106 0.0338223 0.0333495 0.0328915 0.0324352 0.0319636 0.0315233 0.0310563 0.0306433 0.0302171 0.0297768 0.0293771 0.0289741 0.0285663 0.0281069 0.0277404 0.0273595 0.0269537 0.0265728 0.0261724 0.0257675 0.0253765 0.0249441 0.0245334 0.0241426 0.0237651 0.0233545 0.0229779 0.0225981 0.0222132 0.0218478 0.0214712 0.021109 0.0207659 0.0203897 0.0200003 0.0196504 0.0193169 0.0189459 0.0186448 0.01829 0.0179631 0.0176817 0.0173888 0.0170759 0.0167533 0.0164399 0.0161374 0.0158102 0.015496 0.0152004 0.0149111 0.014619 0.0143158 0.0140361 0.0137418 0.0134275 0.0131837 0.0128801 0.0126019 0.0123308 0.0120504 0.0117844 0.0115278 0.0112794 0.0110339 0.0107897 0.0105536 0.0102927 0.0100424 0.00982935 0.00961151 0.00937765 0.0091578 0.00893372 0.00873575 0.00849446 0.00829818 0.008098 0.00790792 0.00769703 0.00748823 0.00728139 0.00710313 0.00692403 0.00672163 0.00654836 0.00639171 0.0062281 0.00607359 0.00591568 0.0057381 0.00557509 0.00541687 0.00526633 0.00512228 0.00496724 0.00483013 0.00468207 0.00453482 0.0044004 0.00427433 0.00412079 0.00399441 0.00385088 0.00371954 0.00356949 0.00344511 0.00330856 0.00318438 0.00306971 0.00292814 0.00281018 0.00270661 0.00258961 0.00246921 0.00236677 0.00226605 0.00214818 0.0020465 0.00194215 0.00184138 0.00175453 0.00166555 0.00158152 0.00149704 0.00140568 0.00131865 0.00122399 0.0011323 0.00101069 0.000929391 0.0008423 0.000746574 0.00066598 0.00057442 0.000487884 0.000373641 ];
plot(Recall_ST, Precision_ST, 'k', 'linewidth', 2);
Recall_QCUT = [1 0.969077 0.955181 0.944148 0.934552 0.926031 0.918202 0.911205 0.904696 0.898531 0.892501 0.886918 0.881695 0.876863 0.872089 0.867492 0.863005 0.85856 0.854269 0.850147 0.846015 0.842082 0.838324 0.834561 0.830769 0.827173 0.823541 0.819898 0.816394 0.813037 0.809714 0.806412 0.803135 0.799907 0.7967 0.79344 0.790243 0.787154 0.78406 0.781111 0.778202 0.77508 0.772042 0.769108 0.766289 0.763565 0.760827 0.758118 0.755341 0.752518 0.749721 0.747001 0.744301 0.741593 0.738924 0.736232 0.733502 0.730811 0.728254 0.725682 0.723103 0.720466 0.717802 0.715227 0.712683 0.710169 0.707648 0.705177 0.702653 0.700128 0.69761 0.695124 0.692648 0.690131 0.687648 0.685169 0.682638 0.6801 0.677655 0.675201 0.672646 0.670252 0.667855 0.665501 0.663163 0.660759 0.658282 0.655766 0.653254 0.650751 0.648318 0.64575 0.643202 0.640661 0.638189 0.63577 0.633276 0.630796 0.628271 0.625789 0.623326 0.620963 0.618603 0.616173 0.613745 0.611382 0.609066 0.606693 0.604356 0.601949 0.599618 0.597191 0.594775 0.592393 0.589979 0.587511 0.585144 0.582774 0.580409 0.578086 0.575713 0.573286 0.570859 0.568308 0.565765 0.563313 0.560891 0.558508 0.55615 0.553691 0.551232 0.548794 0.54636 0.543899 0.541535 0.539077 0.536596 0.534119 0.53154 0.529001 0.52646 0.523899 0.521369 0.51879 0.516353 0.513851 0.511371 0.508894 0.506385 0.503839 0.501344 0.498797 0.496147 0.493602 0.491081 0.488536 0.485907 0.4833 0.480746 0.478155 0.47544 0.472711 0.470096 0.467476 0.464798 0.462049 0.459367 0.456655 0.453887 0.451123 0.448351 0.445551 0.442793 0.439997 0.437124 0.434172 0.431265 0.428453 0.425515 0.422633 0.419727 0.416789 0.413922 0.41098 0.407891 0.404895 0.401783 0.398745 0.395686 0.392593 0.38952 0.386353 0.383122 0.379967 0.376688 0.373369 0.369939 0.366442 0.362965 0.359464 0.355916 0.352498 0.349031 0.345467 0.341734 0.338045 0.334314 0.330507 0.326744 0.32294 0.31906 0.315086 0.31104 0.306893 0.302777 0.298585 0.294332 0.290186 0.285935 0.281594 0.277112 0.27249 0.267927 0.263198 0.258347 0.253353 0.248454 0.243463 0.238288 0.232903 0.227601 0.2221 0.216472 0.210736 0.204668 0.198569 0.192247 0.185727 0.179146 0.172472 0.165568 0.158493 0.151321 0.143878 0.136181 0.128093 0.119442 0.110353 0.101039 0.0913971 0.081254 0.0702827 0.0584253 0.0450711 0.0292521 0.00269686 ];
Precision_QCUT = [0.222102 0.527314 0.599243 0.644049 0.676175 0.701796 0.722682 0.740108 0.755208 0.768279 0.779936 0.790146 0.799392 0.807838 0.815633 0.822529 0.828944 0.834919 0.840435 0.845529 0.850323 0.854926 0.859025 0.862972 0.866637 0.869984 0.873293 0.876362 0.87935 0.882258 0.884932 0.887426 0.889825 0.892173 0.894368 0.896463 0.898448 0.900386 0.902265 0.904074 0.905822 0.907428 0.908961 0.910493 0.911959 0.913473 0.914966 0.916269 0.917537 0.918803 0.920047 0.921231 0.92239 0.923465 0.924455 0.925503 0.92654 0.927558 0.928523 0.929408 0.930321 0.931176 0.93203 0.932832 0.933648 0.934474 0.935305 0.936072 0.936775 0.937452 0.938111 0.938806 0.939516 0.940106 0.940677 0.941261 0.941828 0.942403 0.943004 0.943592 0.944084 0.9446 0.945117 0.94564 0.946123 0.946641 0.947234 0.947763 0.948272 0.948715 0.949141 0.949557 0.949967 0.950345 0.950606 0.950987 0.951211 0.951666 0.951991 0.952336 0.952657 0.952993 0.953285 0.953574 0.953831 0.954129 0.954343 0.954602 0.954841 0.955059 0.955252 0.955473 0.955645 0.955871 0.956123 0.956398 0.956621 0.956858 0.957056 0.957232 0.95741 0.957548 0.9578 0.957982 0.958091 0.958266 0.958268 0.958523 0.958688 0.958747 0.958867 0.958984 0.959186 0.959391 0.959561 0.959758 0.959993 0.960164 0.96038 0.960598 0.960739 0.960987 0.961197 0.961329 0.96158 0.961707 0.961786 0.96191 0.962031 0.962152 0.962309 0.962531 0.96277 0.963014 0.963233 0.963342 0.963401 0.963482 0.963577 0.963611 0.963688 0.963784 0.963866 0.964055 0.964092 0.964214 0.964272 0.964295 0.96436 0.964495 0.964613 0.964641 0.964658 0.964659 0.964696 0.964748 0.964805 0.964835 0.964881 0.964937 0.965133 0.965243 0.965243 0.965286 0.965408 0.965507 0.965524 0.965582 0.965702 0.965706 0.965687 0.965725 0.965742 0.965831 0.965883 0.966052 0.966152 0.966176 0.966236 0.966314 0.966331 0.966319 0.966384 0.966418 0.96634 0.966259 0.96625 0.96619 0.966203 0.966248 0.966426 0.966507 0.966547 0.966446 0.96643 0.966469 0.966598 0.966815 0.966891 0.96702 0.967027 0.966863 0.967014 0.967092 0.96718 0.967133 0.967164 0.96711 0.967226 0.967211 0.967312 0.967446 0.967547 0.967763 0.967811 0.967836 0.967959 0.967929 0.96794 0.968082 0.968167 0.968286 0.96821 0.968268 0.96844 0.968255 0.968106 0.968023 0.967856 0.967842 0.967922 0.968235 0.968369 0.968447 0.968321 0.968562 ];
TPR_QCUT = [1 0.969077 0.955181 0.944148 0.934552 0.926031 0.918202 0.911205 0.904696 0.898531 0.892501 0.886918 0.881695 0.876863 0.872089 0.867492 0.863005 0.85856 0.854269 0.850147 0.846015 0.842082 0.838324 0.834561 0.830769 0.827173 0.823541 0.819898 0.816394 0.813037 0.809714 0.806412 0.803135 0.799907 0.7967 0.79344 0.790243 0.787154 0.78406 0.781111 0.778202 0.77508 0.772042 0.769108 0.766289 0.763565 0.760827 0.758118 0.755341 0.752518 0.749721 0.747001 0.744301 0.741593 0.738924 0.736232 0.733502 0.730811 0.728254 0.725682 0.723103 0.720466 0.717802 0.715227 0.712683 0.710169 0.707648 0.705177 0.702653 0.700128 0.69761 0.695124 0.692648 0.690131 0.687648 0.685169 0.682638 0.6801 0.677655 0.675201 0.672646 0.670252 0.667855 0.665501 0.663163 0.660759 0.658282 0.655766 0.653254 0.650751 0.648318 0.64575 0.643202 0.640661 0.638189 0.63577 0.633276 0.630796 0.628271 0.625789 0.623326 0.620963 0.618603 0.616173 0.613745 0.611382 0.609066 0.606693 0.604356 0.601949 0.599618 0.597191 0.594775 0.592393 0.589979 0.587511 0.585144 0.582774 0.580409 0.578086 0.575713 0.573286 0.570859 0.568308 0.565765 0.563313 0.560891 0.558508 0.55615 0.553691 0.551232 0.548794 0.54636 0.543899 0.541535 0.539077 0.536596 0.534119 0.53154 0.529001 0.52646 0.523899 0.521369 0.51879 0.516353 0.513851 0.511371 0.508894 0.506385 0.503839 0.501344 0.498797 0.496147 0.493602 0.491081 0.488536 0.485907 0.4833 0.480746 0.478155 0.47544 0.472711 0.470096 0.467476 0.464798 0.462049 0.459367 0.456655 0.453887 0.451123 0.448351 0.445551 0.442793 0.439997 0.437124 0.434172 0.431265 0.428453 0.425515 0.422633 0.419727 0.416789 0.413922 0.41098 0.407891 0.404895 0.401783 0.398745 0.395686 0.392593 0.38952 0.386353 0.383122 0.379967 0.376688 0.373369 0.369939 0.366442 0.362965 0.359464 0.355916 0.352498 0.349031 0.345467 0.341734 0.338045 0.334314 0.330507 0.326744 0.32294 0.31906 0.315086 0.31104 0.306893 0.302777 0.298585 0.294332 0.290186 0.285935 0.281594 0.277112 0.27249 0.267927 0.263198 0.258347 0.253353 0.248454 0.243463 0.238288 0.232903 0.227601 0.2221 0.216472 0.210736 0.204668 0.198569 0.192247 0.185727 0.179146 0.172472 0.165568 0.158493 0.151321 0.143878 0.136181 0.128093 0.119442 0.110353 0.101039 0.0913971 0.081254 0.0702827 0.0584253 0.0450711 0.0292521 0.00269686 ];
FPR_QCUT = [1 0.323291 0.245883 0.203493 0.17528 0.154504 0.138525 0.125685 0.115057 0.106106 0.0983166 0.0916617 0.0858205 0.0805953 0.0759797 0.0719338 0.0682401 0.0648294 0.061703 0.0588608 0.0562355 0.0537913 0.0515469 0.0494636 0.0475361 0.04575 0.0440576 0.0424944 0.0410106 0.0395965 0.03829 0.0370465 0.0358478 0.0347188 0.0336491 0.0326269 0.0316343 0.0307045 0.0298091 0.0289604 0.028148 0.0273914 0.0266604 0.0259499 0.0252871 0.0246323 0.0240048 0.0234253 0.0228547 0.0222843 0.021731 0.0212288 0.0207389 0.0202544 0.0197865 0.0193325 0.0188921 0.0184688 0.018063 0.0176707 0.0172877 0.0169187 0.0165525 0.0161983 0.0158494 0.0155059 0.0151893 0.0148922 0.0145921 0.0143052 0.0140214 0.0137236 0.0134257 0.0131581 0.0129078 0.012651 0.0124114 0.0121676 0.0119318 0.0116803 0.011447 0.0112155 0.0109965 0.0107886 0.010587 0.0103858 0.0101721 0.00996782 0.00978043 0.00959077 0.00940681 0.00923871 0.00906616 0.00889223 0.00874188 0.00858615 0.00843554 0.0082945 0.00815858 0.00801913 0.00788499 0.0077502 0.00762144 0.00749019 0.00736469 0.00723644 0.00711563 0.00699934 0.00688796 0.00677368 0.00666627 0.0065594 0.00646041 0.00635443 0.00623786 0.00613013 0.00603638 0.00594005 0.00584403 0.00575608 0.00566621 0.00557823 0.005486 0.00540083 0.00531791 0.00523661 0.00515224 0.00507433 0.00499577 0.00492115 0.00484414 0.00477572 0.00470352 0.00463617 0.00456439 0.0044924 0.00441485 0.00434309 0.00427185 0.0041927 0.00411861 0.00403889 0.00396601 0.00389739 0.0038269 0.00376322 0.00369038 0.00362106 0.00355196 0.00348205 0.00341619 0.00334821 0.00328274 0.00319837 0.00313276 0.0030768 0.0030301 0.00297755 0.00292573 0.00287982 0.00283477 0.00279021 0.00274703 0.00270387 0.00265901 0.00261386 0.00256964 0.00252778 0.0024856 0.00244377 0.00240492 0.00236515 0.00232619 0.00229036 0.00225285 0.0022166 0.00218316 0.00214801 0.00211111 0.00207426 0.00203836 0.0020044 0.00196605 0.00192848 0.0018942 0.00186132 0.00183165 0.0018012 0.00177113 0.00173821 0.00170913 0.00167768 0.00164951 0.00162013 0.00158761 0.00155707 0.00153159 0.0015063 0.00147323 0.00142699 0.00139806 0.0013732 0.00135017 0.00132713 0.00130346 0.0012783 0.00124879 0.00121736 0.00119183 0.00116327 0.00113866 0.00111379 0.00108421 0.00105621 0.00102566 0.00100017 0.000963162 0.000934772 0.00090908 0.000874939 0.000841021 0.000782085 0.000739724 0.000713397 0.000689547 0.000670187 0.000651372 0.00063224 0.000612758 0.000596194 0.000577467 0.000560704 0.000542341 0.000526565 0.000510605 0.000494558 0.000476308 0.000457549 0.000438897 0.000418426 0.000402831 0.000387594 0.000371951 0.000355883 0.000341549 0.000325329 0.000306208 0.000287794 0.000272532 0.000256874 0.000237498 0.000210668 0.00018177 0.000149867 0.000118274 2.03847e-005 ];
plot(Recall_QCUT, Precision_QCUT, 'b', 'linewidth', 2);
Recall_HDCT = [1 0.987335 0.983743 0.981155 0.97894 0.976836 0.974774 0.972844 0.970979 0.969149 0.967326 0.965519 0.963736 0.961895 0.960127 0.958303 0.956498 0.954654 0.952802 0.950942 0.949219 0.947432 0.945725 0.943923 0.942123 0.940199 0.938421 0.936547 0.934756 0.933006 0.931167 0.929331 0.927525 0.925651 0.923839 0.921987 0.920198 0.918363 0.916471 0.9146 0.912784 0.910868 0.908995 0.907146 0.90522 0.903374 0.901495 0.899475 0.897578 0.895674 0.893711 0.891829 0.889831 0.887907 0.885845 0.883874 0.881887 0.879797 0.877814 0.875744 0.873676 0.871622 0.869534 0.867554 0.865531 0.863459 0.861443 0.859524 0.857526 0.855652 0.853622 0.851719 0.84979 0.847887 0.845967 0.844157 0.842243 0.84036 0.838517 0.836686 0.834889 0.833053 0.831312 0.829459 0.827672 0.825922 0.824166 0.822337 0.820494 0.818731 0.816904 0.815124 0.813329 0.811473 0.809696 0.807889 0.806114 0.804245 0.802407 0.800548 0.798787 0.796919 0.795124 0.793291 0.79142 0.789604 0.787753 0.78593 0.784064 0.782202 0.780299 0.77843 0.776567 0.774706 0.772808 0.770999 0.76918 0.767341 0.765426 0.763512 0.761581 0.759665 0.757748 0.755838 0.753958 0.752018 0.75013 0.748288 0.746353 0.744321 0.742329 0.740392 0.738415 0.736454 0.73447 0.732517 0.730597 0.728614 0.726644 0.724592 0.722531 0.720431 0.718386 0.716357 0.714204 0.712135 0.71011 0.707925 0.705797 0.703759 0.701634 0.699551 0.697418 0.695227 0.693033 0.690827 0.688681 0.686498 0.684297 0.682057 0.679805 0.677472 0.675232 0.672928 0.670579 0.668247 0.665857 0.663482 0.661096 0.658582 0.656206 0.653669 0.651162 0.648614 0.646023 0.64341 0.640815 0.638159 0.635551 0.632895 0.63017 0.627466 0.624626 0.62172 0.618841 0.615874 0.612962 0.609946 0.607004 0.604016 0.600923 0.597584 0.594268 0.591102 0.587889 0.58463 0.581387 0.577932 0.574354 0.570728 0.567101 0.56343 0.559625 0.555733 0.551871 0.547955 0.543788 0.539481 0.535284 0.530903 0.526349 0.521703 0.517179 0.512306 0.507281 0.502191 0.496997 0.491708 0.485992 0.480108 0.474039 0.467727 0.461147 0.454253 0.447299 0.440054 0.43231 0.42409 0.415354 0.406469 0.396863 0.387105 0.37683 0.365704 0.354445 0.34218 0.329454 0.315783 0.30148 0.286418 0.270149 0.253312 0.23563 0.217143 0.198167 0.178577 0.15866 0.138326 0.117953 0.0976994 0.0780649 0.0599988 0.0436006 0.0296966 0.0190399 0.0113184 ];
Precision_HDCT = [0.222102 0.235013 0.249607 0.262503 0.274694 0.286383 0.297591 0.308386 0.318846 0.328979 0.338845 0.348508 0.357824 0.367096 0.376151 0.385036 0.393698 0.402162 0.410513 0.418742 0.426897 0.434993 0.443142 0.451205 0.459218 0.467055 0.474823 0.482335 0.489883 0.49729 0.504672 0.51203 0.519429 0.526802 0.53424 0.541641 0.549004 0.556306 0.563367 0.570307 0.577111 0.583751 0.590242 0.596567 0.602767 0.608868 0.614972 0.620963 0.62714 0.633254 0.639298 0.645476 0.651792 0.658055 0.664152 0.670385 0.676621 0.682916 0.689036 0.695128 0.701146 0.706985 0.712813 0.718519 0.724036 0.729356 0.734644 0.73963 0.744403 0.749036 0.753487 0.757785 0.761918 0.765677 0.769463 0.773048 0.776585 0.779888 0.783194 0.786207 0.789239 0.792149 0.794925 0.797674 0.800348 0.802843 0.80523 0.807555 0.809882 0.812106 0.814205 0.816288 0.818317 0.820283 0.822247 0.8241 0.825884 0.827678 0.829417 0.831143 0.83281 0.834447 0.836005 0.837559 0.839152 0.840545 0.841993 0.843506 0.844816 0.846178 0.847468 0.8487 0.849943 0.851221 0.852441 0.853567 0.854724 0.855945 0.857025 0.858192 0.859334 0.860454 0.861536 0.862681 0.863681 0.86464 0.865713 0.86677 0.867704 0.868647 0.869612 0.870468 0.871366 0.872269 0.87308 0.873898 0.874764 0.875696 0.876501 0.877455 0.878267 0.879087 0.879892 0.880663 0.881389 0.882206 0.882981 0.883739 0.884403 0.885127 0.885799 0.886484 0.887157 0.887831 0.888466 0.889125 0.889796 0.890425 0.8911 0.891797 0.892422 0.893006 0.893628 0.894266 0.894957 0.895553 0.896106 0.896706 0.897282 0.897867 0.898465 0.899127 0.899731 0.900278 0.900911 0.901508 0.902154 0.902711 0.903298 0.903835 0.904468 0.904961 0.905577 0.906141 0.906812 0.907374 0.907785 0.908371 0.908935 0.90942 0.910059 0.910504 0.911076 0.91163 0.912132 0.912595 0.913211 0.913756 0.914286 0.914806 0.915258 0.915668 0.916126 0.916712 0.917244 0.917787 0.918315 0.918785 0.919394 0.919921 0.92039 0.920855 0.92132 0.921799 0.922342 0.922804 0.923275 0.923872 0.924497 0.924883 0.925478 0.926001 0.926478 0.927076 0.927606 0.928094 0.928634 0.929208 0.929768 0.930216 0.930559 0.931164 0.931697 0.932106 0.932892 0.93368 0.934058 0.934642 0.935192 0.93593 0.936362 0.936742 0.937323 0.93793 0.938573 0.939213 0.939597 0.940153 0.940083 0.940332 0.940021 0.940406 0.93928 0.938343 0.936761 0.935084 ];
TPR_HDCT = [1 0.987335 0.983743 0.981155 0.97894 0.976836 0.974774 0.972844 0.970979 0.969149 0.967326 0.965519 0.963736 0.961895 0.960127 0.958303 0.956498 0.954654 0.952802 0.950942 0.949219 0.947432 0.945725 0.943923 0.942123 0.940199 0.938421 0.936547 0.934756 0.933006 0.931167 0.929331 0.927525 0.925651 0.923839 0.921987 0.920198 0.918363 0.916471 0.9146 0.912784 0.910868 0.908995 0.907146 0.90522 0.903374 0.901495 0.899475 0.897578 0.895674 0.893711 0.891829 0.889831 0.887907 0.885845 0.883874 0.881887 0.879797 0.877814 0.875744 0.873676 0.871622 0.869534 0.867554 0.865531 0.863459 0.861443 0.859524 0.857526 0.855652 0.853622 0.851719 0.84979 0.847887 0.845967 0.844157 0.842243 0.84036 0.838517 0.836686 0.834889 0.833053 0.831312 0.829459 0.827672 0.825922 0.824166 0.822337 0.820494 0.818731 0.816904 0.815124 0.813329 0.811473 0.809696 0.807889 0.806114 0.804245 0.802407 0.800548 0.798787 0.796919 0.795124 0.793291 0.79142 0.789604 0.787753 0.78593 0.784064 0.782202 0.780299 0.77843 0.776567 0.774706 0.772808 0.770999 0.76918 0.767341 0.765426 0.763512 0.761581 0.759665 0.757748 0.755838 0.753958 0.752018 0.75013 0.748288 0.746353 0.744321 0.742329 0.740392 0.738415 0.736454 0.73447 0.732517 0.730597 0.728614 0.726644 0.724592 0.722531 0.720431 0.718386 0.716357 0.714204 0.712135 0.71011 0.707925 0.705797 0.703759 0.701634 0.699551 0.697418 0.695227 0.693033 0.690827 0.688681 0.686498 0.684297 0.682057 0.679805 0.677472 0.675232 0.672928 0.670579 0.668247 0.665857 0.663482 0.661096 0.658582 0.656206 0.653669 0.651162 0.648614 0.646023 0.64341 0.640815 0.638159 0.635551 0.632895 0.63017 0.627466 0.624626 0.62172 0.618841 0.615874 0.612962 0.609946 0.607004 0.604016 0.600923 0.597584 0.594268 0.591102 0.587889 0.58463 0.581387 0.577932 0.574354 0.570728 0.567101 0.56343 0.559625 0.555733 0.551871 0.547955 0.543788 0.539481 0.535284 0.530903 0.526349 0.521703 0.517179 0.512306 0.507281 0.502191 0.496997 0.491708 0.485992 0.480108 0.474039 0.467727 0.461147 0.454253 0.447299 0.440054 0.43231 0.42409 0.415354 0.406469 0.396863 0.387105 0.37683 0.365704 0.354445 0.34218 0.329454 0.315783 0.30148 0.286418 0.270149 0.253312 0.23563 0.217143 0.198167 0.178577 0.15866 0.138326 0.117953 0.0976994 0.0780649 0.0599988 0.0436006 0.0296966 0.0190399 0.0113184 ];
FPR_HDCT = [1 0.908458 0.83097 0.772528 0.723436 0.680749 0.643157 0.609634 0.579374 0.551928 0.526736 0.503483 0.482152 0.462036 0.443376 0.425844 0.409521 0.394265 0.379858 0.366239 0.353275 0.340892 0.328936 0.317516 0.306601 0.29621 0.286312 0.277001 0.267962 0.259348 0.251019 0.242957 0.235113 0.227527 0.220116 0.212979 0.206132 0.199535 0.193272 0.187312 0.181604 0.176152 0.170978 0.166032 0.161257 0.156673 0.152228 0.14789 0.143578 0.139422 0.135379 0.131369 0.127366 0.123471 0.119723 0.116045 0.112452 0.108882 0.105523 0.102256 0.0990987 0.0960396 0.0930555 0.0902445 0.0875695 0.0850001 0.0825273 0.0802292 0.0780214 0.0759458 0.0739351 0.0719969 0.0701743 0.0684895 0.0668221 0.0652692 0.0637806 0.0623595 0.0609802 0.0597064 0.0584321 0.0572103 0.0560498 0.0549207 0.0538074 0.0527757 0.0517916 0.0508384 0.0498935 0.0489765 0.0481195 0.04728 0.0464257 0.0456141 0.0448313 0.0440663 0.0433369 0.0426148 0.0419211 0.0412253 0.0405699 0.0399034 0.0392773 0.0386626 0.0380246 0.0374552 0.0368739 0.0362776 0.0357391 0.0351839 0.0346711 0.0341689 0.033678 0.0331755 0.0326819 0.0322132 0.0317476 0.0312797 0.0308431 0.0303965 0.0299575 0.0295191 0.029105 0.0286856 0.028271 0.0278847 0.0274797 0.0270921 0.0267226 0.0263442 0.0259694 0.025615 0.0252637 0.0249124 0.0245936 0.0242596 0.0239215 0.0235837 0.0232619 0.0229441 0.022638 0.0223317 0.0220335 0.02174 0.0214522 0.0211476 0.0208697 0.0205889 0.0203147 0.0200222 0.0197472 0.01949 0.0192158 0.0189492 0.0186923 0.0184277 0.0181662 0.0179186 0.0176654 0.0174182 0.0171768 0.0169431 0.0167021 0.0164656 0.0162312 0.015997 0.0157647 0.0155291 0.0153041 0.015081 0.0148639 0.0146332 0.0144187 0.0142048 0.0139833 0.0137606 0.0135542 0.0133435 0.0131341 0.0129324 0.0127207 0.012525 0.0123169 0.0121188 0.0119101 0.0117067 0.0115175 0.0113188 0.0111273 0.0109403 0.0107361 0.0105411 0.0103583 0.0101703 0.00998994 0.00980272 0.00961292 0.00942495 0.00923926 0.00905135 0.00887099 0.00869528 0.00852467 0.00834339 0.00816998 0.00799662 0.0078193 0.00764122 0.00746199 0.0072777 0.00711229 0.00693871 0.00676579 0.00659953 0.00642345 0.00625196 0.00608413 0.00591418 0.00574413 0.00558 0.00541624 0.00524652 0.00508552 0.00491825 0.00474873 0.00457869 0.00441049 0.00424556 0.00407781 0.00390952 0.00373765 0.0035667 0.00339931 0.00322648 0.00306127 0.00288144 0.00271407 0.00255172 0.00238392 0.00220551 0.00203783 0.00187483 0.001703 0.00154439 0.001393 0.00122843 0.00108338 0.000927779 0.000789363 0.000655387 0.000536966 0.000426677 0.000334534 0.000261929 0.000205797 0.000161047 ];
plot(Recall_HDCT, Precision_HDCT, 'g', 'linewidth', 2);
Recall_RBD = [1 0.960924 0.958799 0.956242 0.953379 0.950288 0.946998 0.943797 0.940591 0.937317 0.934016 0.930766 0.927676 0.924554 0.921436 0.91857 0.915818 0.913044 0.910331 0.907726 0.905109 0.902542 0.899992 0.897634 0.895334 0.893064 0.89082 0.888586 0.886455 0.884204 0.881938 0.879687 0.877613 0.875464 0.873299 0.871237 0.869163 0.867214 0.86525 0.863266 0.86132 0.859307 0.857401 0.855556 0.853636 0.851726 0.849812 0.847885 0.846048 0.84419 0.842284 0.840414 0.838652 0.836871 0.835032 0.833122 0.831218 0.829324 0.827579 0.825715 0.824028 0.822239 0.820455 0.818734 0.816924 0.815195 0.813432 0.811659 0.80987 0.80818 0.806365 0.804592 0.80273 0.801059 0.79927 0.797618 0.795882 0.794243 0.792403 0.790557 0.78891 0.787238 0.78549 0.783751 0.781951 0.78022 0.778405 0.776745 0.774979 0.773285 0.77145 0.769706 0.767994 0.76628 0.764451 0.762671 0.760998 0.759115 0.757203 0.755453 0.75366 0.751693 0.749781 0.747906 0.746071 0.744276 0.742456 0.740706 0.738791 0.736947 0.735042 0.733101 0.731219 0.729354 0.727548 0.725654 0.723713 0.721668 0.719662 0.717689 0.715807 0.713802 0.711903 0.71001 0.708145 0.706172 0.704119 0.702165 0.700068 0.697995 0.69601 0.693949 0.691872 0.689786 0.687576 0.685394 0.68324 0.681194 0.679078 0.676815 0.674553 0.672493 0.670221 0.667928 0.665559 0.663239 0.66095 0.658648 0.65633 0.654049 0.651694 0.649078 0.646676 0.644187 0.641626 0.639057 0.636436 0.633967 0.631384 0.6285 0.625827 0.623168 0.620401 0.617427 0.614563 0.611641 0.608668 0.605612 0.602555 0.599488 0.596392 0.593211 0.589855 0.586577 0.583149 0.579869 0.576485 0.572852 0.569276 0.565655 0.56211 0.558297 0.55439 0.550587 0.546808 0.542875 0.53875 0.53473 0.530624 0.526245 0.521925 0.517408 0.512985 0.508643 0.504289 0.499533 0.494621 0.489787 0.484864 0.479892 0.474841 0.469837 0.464887 0.459566 0.454142 0.448714 0.443197 0.437411 0.431698 0.425899 0.420136 0.414054 0.408065 0.401806 0.395574 0.389372 0.382895 0.376146 0.369491 0.362772 0.355617 0.348335 0.341067 0.333373 0.325786 0.318009 0.310482 0.302455 0.294459 0.286452 0.278484 0.269849 0.261502 0.252929 0.243998 0.235267 0.226077 0.216373 0.206628 0.197022 0.186997 0.177046 0.166812 0.156752 0.145916 0.135431 0.124957 0.114126 0.10299 0.0919784 0.0814437 0.0704068 0.0595449 0.0486809 0.0384376 0.0291593 ];
Precision_RBD = [0.222102 0.58726 0.609688 0.628155 0.643237 0.656594 0.668972 0.680219 0.69088 0.700706 0.709488 0.717408 0.724574 0.731019 0.736979 0.742344 0.747446 0.752285 0.756598 0.76062 0.764506 0.768282 0.771953 0.775402 0.778796 0.781971 0.78515 0.788063 0.790938 0.793724 0.796486 0.799021 0.801696 0.804337 0.806884 0.809349 0.811571 0.813827 0.816109 0.818209 0.820172 0.822245 0.824096 0.826085 0.827892 0.829724 0.831613 0.833309 0.834964 0.836673 0.838333 0.839999 0.841635 0.843152 0.844634 0.846171 0.847685 0.849046 0.850447 0.851692 0.853057 0.854366 0.85566 0.856868 0.8581 0.859347 0.860544 0.861642 0.862708 0.863856 0.864935 0.866091 0.86722 0.86829 0.869225 0.870302 0.871224 0.872211 0.873173 0.874129 0.875009 0.875992 0.876825 0.877705 0.878658 0.879531 0.880319 0.881177 0.882167 0.883116 0.883994 0.88475 0.885588 0.88645 0.887302 0.888073 0.888859 0.88967 0.890421 0.891237 0.891996 0.892821 0.893585 0.894268 0.89504 0.895694 0.896517 0.89715 0.897771 0.898529 0.899209 0.899871 0.900608 0.901315 0.902026 0.902642 0.903306 0.90375 0.904292 0.904962 0.905541 0.906257 0.906928 0.907407 0.907954 0.908554 0.909085 0.909735 0.910372 0.910977 0.91167 0.912193 0.912833 0.913462 0.914098 0.914551 0.915204 0.915741 0.916322 0.916769 0.917142 0.917662 0.918219 0.918882 0.919328 0.919823 0.920459 0.921061 0.921528 0.922041 0.922608 0.923063 0.923526 0.923952 0.924304 0.924786 0.925293 0.925598 0.926091 0.926502 0.927009 0.927461 0.927876 0.928267 0.928607 0.928955 0.929443 0.929953 0.930173 0.930626 0.931064 0.931409 0.931855 0.932316 0.932701 0.933213 0.933541 0.933875 0.93429 0.934774 0.93513 0.935423 0.935661 0.935951 0.93631 0.936789 0.93702 0.937261 0.937408 0.937793 0.938144 0.938289 0.938576 0.939005 0.939331 0.939584 0.940007 0.940252 0.940521 0.940804 0.940992 0.941425 0.941642 0.941732 0.941674 0.941895 0.941996 0.942242 0.942375 0.942268 0.942414 0.942626 0.943003 0.943173 0.943282 0.943502 0.943657 0.944001 0.94396 0.944363 0.944512 0.94453 0.94476 0.944974 0.945019 0.945226 0.945419 0.945628 0.9459 0.946115 0.946509 0.946391 0.946824 0.946837 0.94696 0.946955 0.947025 0.947117 0.94714 0.94733 0.947425 0.947341 0.947502 0.947399 0.947117 0.947031 0.947087 0.947205 0.947173 0.946983 0.946968 0.94674 0.946203 0.946289 0.946034 0.94548 ];
TPR_RBD = [1 0.960924 0.958799 0.956242 0.953379 0.950288 0.946998 0.943797 0.940591 0.937317 0.934016 0.930766 0.927676 0.924554 0.921436 0.91857 0.915818 0.913044 0.910331 0.907726 0.905109 0.902542 0.899992 0.897634 0.895334 0.893064 0.89082 0.888586 0.886455 0.884204 0.881938 0.879687 0.877613 0.875464 0.873299 0.871237 0.869163 0.867214 0.86525 0.863266 0.86132 0.859307 0.857401 0.855556 0.853636 0.851726 0.849812 0.847885 0.846048 0.84419 0.842284 0.840414 0.838652 0.836871 0.835032 0.833122 0.831218 0.829324 0.827579 0.825715 0.824028 0.822239 0.820455 0.818734 0.816924 0.815195 0.813432 0.811659 0.80987 0.80818 0.806365 0.804592 0.80273 0.801059 0.79927 0.797618 0.795882 0.794243 0.792403 0.790557 0.78891 0.787238 0.78549 0.783751 0.781951 0.78022 0.778405 0.776745 0.774979 0.773285 0.77145 0.769706 0.767994 0.76628 0.764451 0.762671 0.760998 0.759115 0.757203 0.755453 0.75366 0.751693 0.749781 0.747906 0.746071 0.744276 0.742456 0.740706 0.738791 0.736947 0.735042 0.733101 0.731219 0.729354 0.727548 0.725654 0.723713 0.721668 0.719662 0.717689 0.715807 0.713802 0.711903 0.71001 0.708145 0.706172 0.704119 0.702165 0.700068 0.697995 0.69601 0.693949 0.691872 0.689786 0.687576 0.685394 0.68324 0.681194 0.679078 0.676815 0.674553 0.672493 0.670221 0.667928 0.665559 0.663239 0.66095 0.658648 0.65633 0.654049 0.651694 0.649078 0.646676 0.644187 0.641626 0.639057 0.636436 0.633967 0.631384 0.6285 0.625827 0.623168 0.620401 0.617427 0.614563 0.611641 0.608668 0.605612 0.602555 0.599488 0.596392 0.593211 0.589855 0.586577 0.583149 0.579869 0.576485 0.572852 0.569276 0.565655 0.56211 0.558297 0.55439 0.550587 0.546808 0.542875 0.53875 0.53473 0.530624 0.526245 0.521925 0.517408 0.512985 0.508643 0.504289 0.499533 0.494621 0.489787 0.484864 0.479892 0.474841 0.469837 0.464887 0.459566 0.454142 0.448714 0.443197 0.437411 0.431698 0.425899 0.420136 0.414054 0.408065 0.401806 0.395574 0.389372 0.382895 0.376146 0.369491 0.362772 0.355617 0.348335 0.341067 0.333373 0.325786 0.318009 0.310482 0.302455 0.294459 0.286452 0.278484 0.269849 0.261502 0.252929 0.243998 0.235267 0.226077 0.216373 0.206628 0.197022 0.186997 0.177046 0.166812 0.156752 0.145916 0.135431 0.124957 0.114126 0.10299 0.0919784 0.0814437 0.0704068 0.0595449 0.0486809 0.0384376 0.0291593 ];
FPR_RBD = [1 0.276256 0.240642 0.215888 0.198161 0.184157 0.172365 0.162291 0.15337 0.145518 0.138699 0.132604 0.12721 0.122438 0.118012 0.114134 0.110488 0.107101 0.104002 0.101144 0.0984358 0.0958575 0.0933992 0.0911332 0.0889128 0.0868051 0.0847105 0.0828205 0.080927 0.0791507 0.0773815 0.0757505 0.0740925 0.0724931 0.070961 0.0694612 0.0680594 0.0667091 0.0653556 0.0640767 0.0628774 0.0616541 0.0605219 0.0593796 0.0582966 0.05724 0.056162 0.0551742 0.0542254 0.0532919 0.0523548 0.0514373 0.0505858 0.0497631 0.0489455 0.0481361 0.0473345 0.0465992 0.0458749 0.0451698 0.0444657 0.0437669 0.0430958 0.0424562 0.0418395 0.0412333 0.0406089 0.040047 0.0394796 0.0389199 0.038357 0.037787 0.0372304 0.0367065 0.0362062 0.0356913 0.0352382 0.034736 0.0342897 0.0338064 0.033384 0.0329314 0.0324764 0.0320569 0.0316282 0.0312099 0.0308079 0.0304078 0.0299829 0.0295936 0.0291878 0.0288102 0.0284406 0.0280622 0.027669 0.0273108 0.0269713 0.0266255 0.0262825 0.0259282 0.0255923 0.0252421 0.0249266 0.0246031 0.0242583 0.0239719 0.0236473 0.0233493 0.0230631 0.0227543 0.0224422 0.0221388 0.0218459 0.0215614 0.021268 0.0209882 0.0207153 0.0204575 0.0201896 0.0199267 0.0196707 0.0193934 0.0191367 0.0189036 0.018672 0.0184279 0.0181902 0.0179433 0.0176985 0.0174508 0.0172014 0.0169792 0.0167323 0.0164798 0.0162486 0.0160438 0.0158223 0.0156199 0.0154063 0.0151966 0.0149926 0.0147818 0.0145525 0.0143447 0.0141287 0.0139229 0.0137204 0.0135266 0.0133128 0.0131176 0.0129239 0.0127091 0.0125416 0.0123717 0.0121896 0.012001 0.0118149 0.0116415 0.0114706 0.0113034 0.0111153 0.0109358 0.0107724 0.0105988 0.0104275 0.0102608 0.0100676 0.00987597 0.00974485 0.00958019 0.00941797 0.00926918 0.0091215 0.00896047 0.00880196 0.00863924 0.00849383 0.00832358 0.00816775 0.00801954 0.00787525 0.00772265 0.00757584 0.00743727 0.0072958 0.00714686 0.00700519 0.00687313 0.00672346 0.00658594 0.00644824 0.00632028 0.00617042 0.00602138 0.00587976 0.00573499 0.00558853 0.00545729 0.00533508 0.00519661 0.00507351 0.00495022 0.00483157 0.00472176 0.00461762 0.00448397 0.00436185 0.00424287 0.00412189 0.00402297 0.00391475 0.00380426 0.00369839 0.00358677 0.00348149 0.00337967 0.00327392 0.00316086 0.00305742 0.00295506 0.00284274 0.00273899 0.00263797 0.00254341 0.00243556 0.00234366 0.00225244 0.00215857 0.0020562 0.00196007 0.00187538 0.00179067 0.00170495 0.00162389 0.00153883 0.0014718 0.00139133 0.00131111 0.00123062 0.00115902 0.00110003 0.00104429 0.00097129 0.000912968 0.000852199 0.000805106 0.000748703 0.000696835 0.000636883 0.000580015 0.000528307 0.000481463 0.000436916 0.000391908 0.000351866 0.000298374 ];
plot(Recall_RBD, Precision_RBD, 'r', 'linewidth', 2);
Recall_GR = [1 0.998355 0.998288 0.99808 0.99769 0.997218 0.996577 0.995751 0.994836 0.993894 0.992845 0.991704 0.990569 0.989282 0.988064 0.986633 0.985258 0.983757 0.98226 0.980617 0.979131 0.977562 0.975877 0.974231 0.97249 0.970709 0.968841 0.967113 0.965412 0.963603 0.961703 0.959825 0.957954 0.95609 0.954005 0.951836 0.949798 0.947676 0.945358 0.943136 0.940728 0.938282 0.935819 0.933465 0.931069 0.92862 0.926136 0.923747 0.921358 0.918833 0.916329 0.913682 0.911049 0.908341 0.905672 0.903002 0.900249 0.897601 0.894884 0.89223 0.889592 0.886769 0.883851 0.881052 0.878399 0.875667 0.872847 0.869945 0.867093 0.86427 0.861396 0.858358 0.855371 0.852413 0.849356 0.846179 0.842966 0.839809 0.836694 0.833432 0.830444 0.827385 0.824251 0.82109 0.817874 0.814829 0.811678 0.80838 0.80519 0.801975 0.79864 0.795426 0.79196 0.788698 0.785359 0.781833 0.778363 0.774931 0.771428 0.768069 0.764562 0.761034 0.75762 0.754051 0.750396 0.74675 0.743101 0.739669 0.736199 0.732755 0.729154 0.725629 0.721895 0.718127 0.714502 0.710978 0.707521 0.703996 0.700407 0.696516 0.692831 0.68911 0.685411 0.68155 0.677844 0.674081 0.670227 0.666384 0.662531 0.658824 0.655128 0.651378 0.647689 0.643815 0.6401 0.636186 0.632514 0.628727 0.625122 0.621301 0.617493 0.613815 0.609969 0.606197 0.602447 0.598697 0.594747 0.59102 0.587229 0.583343 0.579421 0.575554 0.571578 0.567826 0.563828 0.560028 0.556056 0.552204 0.548315 0.544229 0.540293 0.536354 0.532595 0.528899 0.524993 0.521133 0.517192 0.513353 0.509605 0.505726 0.501858 0.497694 0.493502 0.489255 0.485313 0.481285 0.477215 0.473243 0.469092 0.46502 0.460907 0.456937 0.453089 0.448993 0.445039 0.441068 0.436937 0.432888 0.428998 0.424891 0.420772 0.416651 0.412392 0.408607 0.404415 0.400283 0.396012 0.391821 0.387666 0.383385 0.379238 0.374933 0.370484 0.366235 0.361868 0.35752 0.353073 0.348702 0.344386 0.340031 0.335593 0.330837 0.326156 0.321555 0.31685 0.311909 0.30694 0.302113 0.297157 0.292342 0.287289 0.282239 0.277206 0.271976 0.266884 0.261773 0.256596 0.251369 0.246103 0.240324 0.23482 0.22908 0.223486 0.217696 0.211796 0.206043 0.200203 0.194135 0.187957 0.181448 0.174858 0.167928 0.160748 0.153624 0.146393 0.138839 0.131222 0.123376 0.114782 0.105571 0.0960668 0.0855049 0.074273 0.0620179 0.0473884 0.0307539 ];
Precision_GR = [0.222102 0.225326 0.229328 0.235032 0.24255 0.251353 0.261241 0.27165 0.282225 0.293008 0.30412 0.315283 0.326179 0.337173 0.348003 0.358679 0.369108 0.378985 0.388542 0.398138 0.407934 0.417372 0.426763 0.435817 0.444889 0.453569 0.462361 0.470928 0.479505 0.488041 0.496135 0.504067 0.51166 0.519357 0.52693 0.534486 0.541801 0.54931 0.556595 0.563667 0.570586 0.577378 0.584034 0.590751 0.597561 0.603826 0.610185 0.616384 0.6224 0.628478 0.634419 0.640138 0.645656 0.651001 0.656344 0.661713 0.666941 0.67223 0.677302 0.682338 0.687184 0.692092 0.696813 0.701622 0.706176 0.710751 0.715262 0.719447 0.723674 0.727759 0.731859 0.73589 0.739685 0.743496 0.747286 0.750962 0.754642 0.758169 0.761706 0.765043 0.76846 0.771816 0.775193 0.778341 0.781728 0.784713 0.787647 0.790675 0.793533 0.796622 0.799472 0.802385 0.805048 0.80777 0.810478 0.812974 0.815476 0.817855 0.820168 0.822608 0.825014 0.827251 0.829483 0.831652 0.833681 0.835553 0.837437 0.839286 0.841107 0.843148 0.844954 0.846856 0.848456 0.850253 0.851849 0.853777 0.85543 0.857013 0.858822 0.860513 0.862073 0.863508 0.864846 0.866473 0.867935 0.869313 0.870516 0.871844 0.872998 0.874198 0.875647 0.876861 0.878091 0.879291 0.880414 0.881268 0.88225 0.883258 0.88431 0.885321 0.886442 0.887578 0.88847 0.889477 0.890374 0.891161 0.892194 0.893224 0.894075 0.894959 0.895859 0.89667 0.897491 0.898137 0.898959 0.899671 0.900462 0.90128 0.901886 0.902397 0.903102 0.903745 0.90435 0.905195 0.905608 0.906026 0.906614 0.90709 0.907721 0.908429 0.909007 0.909504 0.909944 0.910437 0.910983 0.911167 0.911411 0.911469 0.911531 0.911928 0.912295 0.912561 0.912809 0.913388 0.913502 0.913774 0.913802 0.914062 0.914303 0.914521 0.914525 0.914678 0.914924 0.915085 0.915061 0.915203 0.915352 0.915405 0.915341 0.915201 0.915274 0.915177 0.915246 0.915275 0.915332 0.915234 0.915156 0.915216 0.915313 0.915462 0.915262 0.915287 0.915203 0.91538 0.915288 0.915369 0.9155 0.915295 0.91494 0.91487 0.914656 0.914247 0.914348 0.914379 0.914245 0.914316 0.914301 0.91439 0.914284 0.914171 0.914183 0.913859 0.913612 0.913658 0.913373 0.9132 0.913119 0.913079 0.912991 0.912702 0.912627 0.912429 0.912178 0.912115 0.911834 0.911816 0.911684 0.911601 0.911637 0.91182 0.911502 0.911618 0.911461 0.911923 0.91188 0.911898 ];
TPR_GR = [1 0.998355 0.998288 0.99808 0.99769 0.997218 0.996577 0.995751 0.994836 0.993894 0.992845 0.991704 0.990569 0.989282 0.988064 0.986633 0.985258 0.983757 0.98226 0.980617 0.979131 0.977562 0.975877 0.974231 0.97249 0.970709 0.968841 0.967113 0.965412 0.963603 0.961703 0.959825 0.957954 0.95609 0.954005 0.951836 0.949798 0.947676 0.945358 0.943136 0.940728 0.938282 0.935819 0.933465 0.931069 0.92862 0.926136 0.923747 0.921358 0.918833 0.916329 0.913682 0.911049 0.908341 0.905672 0.903002 0.900249 0.897601 0.894884 0.89223 0.889592 0.886769 0.883851 0.881052 0.878399 0.875667 0.872847 0.869945 0.867093 0.86427 0.861396 0.858358 0.855371 0.852413 0.849356 0.846179 0.842966 0.839809 0.836694 0.833432 0.830444 0.827385 0.824251 0.82109 0.817874 0.814829 0.811678 0.80838 0.80519 0.801975 0.79864 0.795426 0.79196 0.788698 0.785359 0.781833 0.778363 0.774931 0.771428 0.768069 0.764562 0.761034 0.75762 0.754051 0.750396 0.74675 0.743101 0.739669 0.736199 0.732755 0.729154 0.725629 0.721895 0.718127 0.714502 0.710978 0.707521 0.703996 0.700407 0.696516 0.692831 0.68911 0.685411 0.68155 0.677844 0.674081 0.670227 0.666384 0.662531 0.658824 0.655128 0.651378 0.647689 0.643815 0.6401 0.636186 0.632514 0.628727 0.625122 0.621301 0.617493 0.613815 0.609969 0.606197 0.602447 0.598697 0.594747 0.59102 0.587229 0.583343 0.579421 0.575554 0.571578 0.567826 0.563828 0.560028 0.556056 0.552204 0.548315 0.544229 0.540293 0.536354 0.532595 0.528899 0.524993 0.521133 0.517192 0.513353 0.509605 0.505726 0.501858 0.497694 0.493502 0.489255 0.485313 0.481285 0.477215 0.473243 0.469092 0.46502 0.460907 0.456937 0.453089 0.448993 0.445039 0.441068 0.436937 0.432888 0.428998 0.424891 0.420772 0.416651 0.412392 0.408607 0.404415 0.400283 0.396012 0.391821 0.387666 0.383385 0.379238 0.374933 0.370484 0.366235 0.361868 0.35752 0.353073 0.348702 0.344386 0.340031 0.335593 0.330837 0.326156 0.321555 0.31685 0.311909 0.30694 0.302113 0.297157 0.292342 0.287289 0.282239 0.277206 0.271976 0.266884 0.261773 0.256596 0.251369 0.246103 0.240324 0.23482 0.22908 0.223486 0.217696 0.211796 0.206043 0.200203 0.194135 0.187957 0.181448 0.174858 0.167928 0.160748 0.153624 0.146393 0.138839 0.131222 0.123376 0.114782 0.105571 0.0960668 0.0855049 0.074273 0.0620179 0.0473884 0.0307539 ];
FPR_GR = [1 0.98579 0.962095 0.934159 0.905074 0.87654 0.84865 0.82189 0.79646 0.772131 0.748764 0.726605 0.705449 0.685084 0.665724 0.647442 0.62998 0.61335 0.597337 0.581763 0.566515 0.551876 0.537657 0.524033 0.510592 0.49788 0.485093 0.472868 0.460897 0.449236 0.438182 0.427475 0.417162 0.406907 0.397012 0.387173 0.377726 0.368308 0.359306 0.350619 0.342095 0.333813 0.325784 0.317812 0.310012 0.302583 0.295268 0.288145 0.281258 0.274377 0.26772 0.261335 0.255059 0.248913 0.24292 0.236983 0.231219 0.225615 0.220265 0.21495 0.209864 0.204733 0.199881 0.195029 0.190329 0.185655 0.181128 0.176854 0.172633 0.168597 0.164505 0.160637 0.156791 0.153074 0.149375 0.145753 0.142254 0.138891 0.135574 0.132394 0.129253 0.126182 0.123196 0.120308 0.117465 0.114704 0.112092 0.10948 0.10692 0.104296 0.101884 0.0994116 0.0970816 0.094824 0.0925944 0.0904131 0.0882664 0.086214 0.0842244 0.0822763 0.0803078 0.0784273 0.0766577 0.0749086 0.0731632 0.0714876 0.0698339 0.068246 0.066698 0.0651205 0.0636575 0.0621893 0.0607267 0.0592893 0.0579043 0.0565339 0.0552113 0.0539749 0.0527368 0.0515414 0.0504282 0.0493313 0.0482289 0.0471291 0.0461017 0.0450622 0.0440316 0.0429984 0.042059 0.0411032 0.0401344 0.0391868 0.0382657 0.0373859 0.0365234 0.0357002 0.0348821 0.0340717 0.0332996 0.0325048 0.0317168 0.0309503 0.0302206 0.0295158 0.0288466 0.028188 0.0275299 0.0268372 0.0262289 0.0255959 0.0249829 0.0244007 0.0238001 0.0232436 0.0226668 0.0221247 0.0215829 0.0210362 0.0205274 0.0200318 0.0195275 0.0190667 0.0186037 0.0181121 0.0176649 0.017225 0.0167875 0.0163947 0.0159654 0.0155615 0.015166 0.0147788 0.0144061 0.014023 0.0136815 0.0133391 0.0130151 0.0127115 0.0124072 0.0120883 0.011783 0.0114831 0.0112006 0.0108981 0.0106386 0.0103939 0.0101138 0.00986177 0.00961792 0.00937253 0.00913474 0.00890071 0.00867405 0.00844654 0.00825916 0.00804686 0.00784207 0.00764393 0.00744861 0.0072491 0.00706929 0.00688197 0.00671502 0.00656042 0.00639359 0.00622997 0.0060747 0.00592041 0.00575914 0.00560514 0.0054577 0.00533325 0.00520076 0.0050607 0.00494148 0.00481999 0.00468979 0.00457226 0.00444016 0.00432371 0.00421007 0.00409199 0.00397317 0.00384497 0.00374038 0.00362455 0.00350014 0.0033971 0.00327123 0.00316075 0.0030611 0.00296327 0.00286163 0.00276028 0.00266119 0.0025491 0.00245894 0.00235593 0.00226118 0.00216969 0.00208919 0.00199617 0.00190397 0.00181163 0.0017312 0.00164977 0.00155928 0.00146581 0.00136972 0.00127515 0.00117 0.00104906 0.000947699 0.000831399 0.000697358 0.000527274 ];
plot(Recall_GR, Precision_GR, 'c', 'linewidth', 2);
Recall_MNP = [1 0.999276 0.998747 0.998182 0.997556 0.996903 0.996175 0.995361 0.994487 0.99352 0.992472 0.991368 0.99025 0.989062 0.9878 0.986482 0.985092 0.983701 0.98225 0.980793 0.979265 0.977709 0.976166 0.97452 0.972854 0.97114 0.969377 0.967627 0.965765 0.96382 0.961847 0.95981 0.957733 0.955768 0.953576 0.951335 0.949064 0.946716 0.944341 0.941928 0.939444 0.936919 0.93432 0.931667 0.92925 0.92647 0.923653 0.920809 0.917905 0.915041 0.912082 0.909063 0.905966 0.90284 0.899716 0.896496 0.893336 0.89005 0.886703 0.88337 0.87995 0.876481 0.872966 0.869394 0.865777 0.862811 0.859125 0.855411 0.851655 0.847868 0.844057 0.84015 0.83629 0.832336 0.828289 0.82427 0.820153 0.815976 0.812038 0.807806 0.803517 0.799312 0.795016 0.790646 0.786247 0.781759 0.777217 0.77266 0.768107 0.763586 0.75903 0.75435 0.749795 0.745062 0.740318 0.735514 0.730658 0.726194 0.721298 0.716414 0.711619 0.706699 0.701727 0.696681 0.691641 0.686688 0.681601 0.676736 0.671585 0.666511 0.661317 0.656111 0.650915 0.645838 0.640601 0.635322 0.630125 0.624787 0.619504 0.614166 0.608765 0.6034 0.597987 0.592568 0.587127 0.58166 0.576171 0.570671 0.566285 0.561839 0.556321 0.550783 0.545243 0.539716 0.534185 0.528638 0.523122 0.517532 0.511998 0.506499 0.50091 0.495444 0.489881 0.484303 0.478935 0.473351 0.467848 0.462288 0.45683 0.451289 0.446013 0.440495 0.435119 0.429645 0.424153 0.418705 0.413279 0.407979 0.402558 0.397108 0.39213 0.386706 0.38135 0.375959 0.370615 0.365452 0.360126 0.354913 0.349704 0.344466 0.339197 0.333946 0.328727 0.323566 0.318461 0.313405 0.308423 0.303329 0.298269 0.293204 0.28847 0.28348 0.278587 0.273635 0.268757 0.26398 0.259133 0.254367 0.249591 0.244837 0.240117 0.235414 0.231591 0.226954 0.222364 0.217813 0.213342 0.208866 0.204488 0.200094 0.195749 0.191555 0.187265 0.183058 0.178884 0.174709 0.170595 0.166546 0.162596 0.158597 0.154667 0.150757 0.146886 0.14305 0.139673 0.135938 0.132252 0.12859 0.125066 0.121502 0.117978 0.114559 0.111125 0.107744 0.104683 0.101372 0.0981402 0.094981 0.0918076 0.0887233 0.0856563 0.0827704 0.0798207 0.076853 0.073984 0.0712513 0.0683979 0.0656518 0.062984 0.0602635 0.0576883 0.05502 0.0524713 0.0499642 0.0473745 0.0448966 0.0424509 0.0398215 0.037388 0.0348674 0.0321351 0.0295976 0.0269443 0.0241272 0.0210127 0.014071 ];
Precision_MNP = [0.222102 0.240105 0.250978 0.260981 0.271043 0.280749 0.290035 0.298627 0.306471 0.313833 0.320837 0.327614 0.334206 0.340575 0.346731 0.352712 0.358615 0.36428 0.36995 0.375353 0.380798 0.386147 0.391178 0.396382 0.401511 0.406566 0.411542 0.416191 0.421035 0.425837 0.430547 0.435222 0.439851 0.444005 0.448497 0.45292 0.457219 0.461541 0.465805 0.469953 0.47413 0.478237 0.482306 0.486337 0.489808 0.493748 0.49764 0.501455 0.505254 0.508887 0.512566 0.516233 0.519876 0.523469 0.526963 0.530484 0.533819 0.537226 0.540611 0.543903 0.547196 0.55047 0.553712 0.556927 0.560111 0.562645 0.565762 0.568827 0.571855 0.574839 0.577752 0.58066 0.583466 0.586292 0.589116 0.591839 0.59458 0.597291 0.599797 0.602427 0.605029 0.607512 0.610006 0.612499 0.61495 0.617408 0.61983 0.622224 0.624563 0.626853 0.629114 0.631388 0.633554 0.635765 0.63794 0.640105 0.642252 0.644151 0.646238 0.648302 0.650285 0.652297 0.654294 0.656276 0.658222 0.66011 0.662021 0.663827 0.665703 0.667526 0.669371 0.67118 0.672958 0.674678 0.676426 0.678153 0.67982 0.681511 0.68315 0.684781 0.686413 0.687995 0.689576 0.691141 0.692683 0.694216 0.695743 0.697244 0.698413 0.699621 0.701084 0.702531 0.703951 0.705359 0.706737 0.708103 0.709431 0.710757 0.712056 0.713327 0.714606 0.715838 0.717076 0.718309 0.719485 0.720694 0.72186 0.72304 0.724185 0.725343 0.726433 0.727572 0.728675 0.729785 0.730895 0.731974 0.733029 0.734066 0.73511 0.73616 0.737095 0.738121 0.739124 0.740132 0.741124 0.742082 0.743063 0.744031 0.744984 0.745941 0.746899 0.747852 0.748793 0.749724 0.75064 0.751542 0.752427 0.753335 0.754237 0.755131 0.755961 0.756841 0.757699 0.75858 0.759457 0.760297 0.761163 0.762025 0.762871 0.763726 0.764571 0.765409 0.766106 0.766939 0.76778 0.768606 0.769409 0.770243 0.771059 0.771875 0.772687 0.773471 0.774276 0.775067 0.775871 0.776674 0.777466 0.778247 0.779002 0.77979 0.780573 0.781369 0.782151 0.782934 0.783633 0.784426 0.78521 0.785996 0.786761 0.787552 0.78833 0.789075 0.789849 0.79059 0.791279 0.792049 0.792786 0.793532 0.794313 0.795023 0.795799 0.796508 0.797255 0.798066 0.798793 0.799514 0.800336 0.801056 0.801786 0.802591 0.803272 0.80411 0.804846 0.805483 0.806323 0.806959 0.807568 0.808411 0.809039 0.809457 0.810253 0.810656 0.811063 0.811953 0.811676 0.806248 ];
TPR_MNP = [1 0.999276 0.998747 0.998182 0.997556 0.996903 0.996175 0.995361 0.994487 0.99352 0.992472 0.991368 0.99025 0.989062 0.9878 0.986482 0.985092 0.983701 0.98225 0.980793 0.979265 0.977709 0.976166 0.97452 0.972854 0.97114 0.969377 0.967627 0.965765 0.96382 0.961847 0.95981 0.957733 0.955768 0.953576 0.951335 0.949064 0.946716 0.944341 0.941928 0.939444 0.936919 0.93432 0.931667 0.92925 0.92647 0.923653 0.920809 0.917905 0.915041 0.912082 0.909063 0.905966 0.90284 0.899716 0.896496 0.893336 0.89005 0.886703 0.88337 0.87995 0.876481 0.872966 0.869394 0.865777 0.862811 0.859125 0.855411 0.851655 0.847868 0.844057 0.84015 0.83629 0.832336 0.828289 0.82427 0.820153 0.815976 0.812038 0.807806 0.803517 0.799312 0.795016 0.790646 0.786247 0.781759 0.777217 0.77266 0.768107 0.763586 0.75903 0.75435 0.749795 0.745062 0.740318 0.735514 0.730658 0.726194 0.721298 0.716414 0.711619 0.706699 0.701727 0.696681 0.691641 0.686688 0.681601 0.676736 0.671585 0.666511 0.661317 0.656111 0.650915 0.645838 0.640601 0.635322 0.630125 0.624787 0.619504 0.614166 0.608765 0.6034 0.597987 0.592568 0.587127 0.58166 0.576171 0.570671 0.566285 0.561839 0.556321 0.550783 0.545243 0.539716 0.534185 0.528638 0.523122 0.517532 0.511998 0.506499 0.50091 0.495444 0.489881 0.484303 0.478935 0.473351 0.467848 0.462288 0.45683 0.451289 0.446013 0.440495 0.435119 0.429645 0.424153 0.418705 0.413279 0.407979 0.402558 0.397108 0.39213 0.386706 0.38135 0.375959 0.370615 0.365452 0.360126 0.354913 0.349704 0.344466 0.339197 0.333946 0.328727 0.323566 0.318461 0.313405 0.308423 0.303329 0.298269 0.293204 0.28847 0.28348 0.278587 0.273635 0.268757 0.26398 0.259133 0.254367 0.249591 0.244837 0.240117 0.235414 0.231591 0.226954 0.222364 0.217813 0.213342 0.208866 0.204488 0.200094 0.195749 0.191555 0.187265 0.183058 0.178884 0.174709 0.170595 0.166546 0.162596 0.158597 0.154667 0.150757 0.146886 0.14305 0.139673 0.135938 0.132252 0.12859 0.125066 0.121502 0.117978 0.114559 0.111125 0.107744 0.104683 0.101372 0.0981402 0.094981 0.0918076 0.0887233 0.0856563 0.0827704 0.0798207 0.076853 0.073984 0.0712513 0.0683979 0.0656518 0.062984 0.0602635 0.0576883 0.05502 0.0524713 0.0499642 0.0473745 0.0448966 0.0424509 0.0398215 0.037388 0.0348674 0.0321351 0.0295976 0.0269443 0.0241272 0.0210127 0.014071 ];
FPR_MNP = [1 0.933246 0.891815 0.854914 0.820299 0.788866 0.760343 0.73487 0.712005 0.690892 0.671267 0.652755 0.635237 0.618761 0.603187 0.588452 0.574098 0.560764 0.547507 0.535318 0.523059 0.511243 0.500551 0.489477 0.478809 0.468505 0.458568 0.449492 0.440126 0.430928 0.422163 0.413518 0.405078 0.397777 0.389803 0.382079 0.37476 0.367401 0.360289 0.353484 0.346663 0.340069 0.333591 0.327242 0.321912 0.315833 0.309925 0.304224 0.298587 0.293308 0.287998 0.282748 0.277538 0.272492 0.267688 0.262814 0.258286 0.253679 0.249134 0.244786 0.240458 0.236178 0.231974 0.227825 0.223748 0.220597 0.216661 0.212838 0.209095 0.20545 0.20192 0.19839 0.195033 0.191669 0.188293 0.185097 0.181873 0.178682 0.175792 0.172742 0.169734 0.166907 0.164076 0.161249 0.158508 0.155738 0.153008 0.150333 0.147761 0.145264 0.142808 0.140325 0.137978 0.135589 0.133258 0.130928 0.128625 0.126597 0.124374 0.122205 0.120149 0.118057 0.115986 0.113917 0.111912 0.109991 0.108034 0.106209 0.104301 0.102478 0.100626 0.0988139 0.0970444 0.0953503 0.0936278 0.091924 0.0902941 0.0886349 0.0870347 0.0854503 0.0838582 0.0823277 0.0807983 0.0792972 0.0778191 0.076353 0.0748985 0.0734678 0.0723515 0.0712509 0.0698747 0.0685174 0.0671896 0.0658923 0.0646195 0.0633624 0.0621431 0.0609171 0.0597309 0.0585705 0.0574055 0.0562961 0.0551725 0.0540605 0.0530182 0.0519338 0.0508988 0.0498517 0.04885 0.047835 0.0468928 0.0459135 0.0449834 0.0440431 0.043103 0.0421952 0.0413058 0.0404537 0.0395873 0.0387238 0.0379566 0.0371211 0.0363153 0.03551 0.0347251 0.0339788 0.0332139 0.0324781 0.0317555 0.0310354 0.0303161 0.0296065 0.0289121 0.0282391 0.0275814 0.0269394 0.0263147 0.0256793 0.0250558 0.0244364 0.0238728 0.0232805 0.0227127 0.0221362 0.0215775 0.0210418 0.0204994 0.0199745 0.0194553 0.0189404 0.0184356 0.0179373 0.0175454 0.0170635 0.0165908 0.0161302 0.0156858 0.0152406 0.0148145 0.0143902 0.0139753 0.0135818 0.0131796 0.0127919 0.0124103 0.0120297 0.0116628 0.0113059 0.0109626 0.0106155 0.0102803 0.00994832 0.00962381 0.00930403 0.009032 0.00872784 0.00843104 0.00813819 0.00786252 0.00758353 0.00731121 0.00705364 0.00679445 0.0065406 0.00631473 0.00607016 0.00583434 0.00560796 0.00538083 0.00516429 0.00494941 0.00475112 0.00454796 0.00434498 0.00415358 0.00397456 0.00378627 0.003609 0.00343962 0.00326722 0.00310738 0.00294148 0.00278635 0.00263638 0.00248151 0.00233642 0.00219436 0.00204158 0.00190492 0.00176741 0.00161707 0.00148256 0.00134395 0.00119181 0.00102997 0.000702648 ];
plot(Recall_MNP, Precision_MNP, 'm', 'linewidth', 2);
Recall_UFO = [1 0.979596 0.975585 0.970656 0.964617 0.958527 0.952493 0.946724 0.941101 0.935795 0.9308 0.92567 0.920639 0.916081 0.91157 0.907257 0.902981 0.89855 0.89445 0.890441 0.886166 0.88201 0.877902 0.87376 0.8696 0.865751 0.861943 0.85824 0.854453 0.850706 0.847121 0.843488 0.839931 0.836191 0.832702 0.829172 0.825308 0.821718 0.81822 0.814531 0.810886 0.807211 0.803328 0.799746 0.796165 0.792634 0.788787 0.784972 0.781285 0.777529 0.773872 0.770062 0.76655 0.762974 0.759529 0.755961 0.752271 0.748602 0.744916 0.74138 0.737722 0.734106 0.730608 0.726854 0.723189 0.719638 0.716195 0.712822 0.70934 0.705772 0.702252 0.698634 0.695116 0.691623 0.688121 0.684536 0.68104 0.677488 0.673923 0.670434 0.666801 0.663146 0.659526 0.65588 0.652329 0.648605 0.644923 0.641314 0.637839 0.634266 0.630762 0.627181 0.623627 0.620148 0.616571 0.61252 0.608535 0.604344 0.600143 0.596039 0.591944 0.587685 0.583475 0.579363 0.57518 0.570994 0.566863 0.56288 0.558871 0.554815 0.550796 0.546759 0.54258 0.538587 0.534747 0.530761 0.526633 0.522646 0.518637 0.514747 0.510905 0.507153 0.503363 0.499693 0.49588 0.491938 0.488122 0.484404 0.48074 0.477085 0.473321 0.469596 0.465849 0.462042 0.458246 0.454539 0.450905 0.447261 0.443424 0.439822 0.436275 0.432553 0.428833 0.425156 0.421522 0.417799 0.41423 0.410627 0.407055 0.403576 0.39997 0.39633 0.392774 0.389394 0.386021 0.382566 0.379069 0.375662 0.372207 0.368725 0.365397 0.362148 0.358828 0.3555 0.352258 0.348941 0.345595 0.342401 0.339032 0.335684 0.332364 0.329012 0.325796 0.322599 0.319199 0.31595 0.312755 0.309629 0.306439 0.303323 0.300159 0.297028 0.2938 0.290627 0.28751 0.284378 0.281086 0.277726 0.274598 0.27133 0.268151 0.265104 0.262165 0.259127 0.256021 0.252905 0.249664 0.246488 0.243448 0.240317 0.237284 0.234235 0.231209 0.228322 0.225222 0.222201 0.219205 0.216078 0.213247 0.210492 0.207476 0.204533 0.201588 0.198797 0.195839 0.192818 0.189882 0.186949 0.183725 0.180719 0.177728 0.174896 0.171823 0.168843 0.165892 0.162854 0.159822 0.15679 0.15374 0.150753 0.147602 0.144474 0.141307 0.138288 0.13518 0.131965 0.128828 0.125397 0.121968 0.118564 0.114977 0.111412 0.107828 0.104186 0.100234 0.0964585 0.0924757 0.0881896 0.0836197 0.0787335 0.0734624 0.0678271 0.0615676 0.0541073 0.0449279 0.0307036 ];
Precision_UFO = [0.222102 0.344998 0.377902 0.413546 0.446901 0.47788 0.506557 0.531798 0.554022 0.574874 0.593826 0.610854 0.62567 0.640152 0.65363 0.666456 0.678088 0.68951 0.700275 0.710656 0.720179 0.728992 0.737242 0.745386 0.753024 0.760433 0.767802 0.774828 0.780981 0.786963 0.792847 0.798235 0.803017 0.807555 0.811977 0.816107 0.82017 0.824018 0.827917 0.831562 0.834706 0.837771 0.84085 0.844 0.846791 0.84961 0.852074 0.854351 0.856629 0.858959 0.861126 0.863003 0.864986 0.86704 0.868751 0.870434 0.872257 0.874062 0.875804 0.877551 0.879127 0.880536 0.881852 0.883129 0.884443 0.885791 0.887145 0.888449 0.8897 0.890703 0.891906 0.892895 0.893856 0.894915 0.895886 0.896909 0.89787 0.898681 0.899517 0.900336 0.901311 0.902093 0.902749 0.903351 0.90407 0.904727 0.905411 0.906006 0.906675 0.907335 0.908039 0.908603 0.909294 0.909923 0.910622 0.911687 0.912662 0.913487 0.914226 0.914935 0.915757 0.916223 0.916893 0.91767 0.918259 0.918789 0.919269 0.919797 0.920245 0.920621 0.921064 0.9215 0.921917 0.922296 0.922703 0.923231 0.923469 0.923718 0.924151 0.924519 0.924921 0.925512 0.925828 0.926158 0.926469 0.926657 0.926842 0.927093 0.92738 0.927775 0.928046 0.928264 0.928474 0.928719 0.928858 0.928932 0.929071 0.929235 0.929397 0.929617 0.929864 0.929929 0.930196 0.930327 0.93056 0.930525 0.930599 0.930679 0.930737 0.930845 0.930945 0.930926 0.93112 0.93121 0.931216 0.931279 0.931405 0.931357 0.931424 0.931148 0.93121 0.931233 0.931339 0.931399 0.931483 0.931676 0.931668 0.931763 0.931701 0.931734 0.931775 0.931893 0.931878 0.932091 0.932176 0.932429 0.93251 0.932511 0.932639 0.932791 0.932815 0.932872 0.932793 0.932875 0.932802 0.932709 0.93283 0.932779 0.932814 0.932764 0.932686 0.932818 0.932842 0.932809 0.932896 0.93292 0.933142 0.933141 0.933434 0.933409 0.933349 0.932982 0.932746 0.932668 0.932576 0.932304 0.932488 0.932449 0.932464 0.932621 0.93265 0.93266 0.932862 0.932948 0.93303 0.932925 0.932804 0.932907 0.932817 0.932716 0.932711 0.932844 0.93263 0.932805 0.932723 0.932674 0.932826 0.932951 0.933138 0.93373 0.934016 0.934262 0.934246 0.934324 0.934222 0.934214 0.934386 0.934142 0.934156 0.934177 0.934275 0.934334 0.934349 0.934208 0.934026 0.934137 0.933874 0.934077 0.933674 0.933272 0.933166 0.932997 0.932938 0.932529 0.932775 0.932814 ];
TPR_UFO = [1 0.979596 0.975585 0.970656 0.964617 0.958527 0.952493 0.946724 0.941101 0.935795 0.9308 0.92567 0.920639 0.916081 0.91157 0.907257 0.902981 0.89855 0.89445 0.890441 0.886166 0.88201 0.877902 0.87376 0.8696 0.865751 0.861943 0.85824 0.854453 0.850706 0.847121 0.843488 0.839931 0.836191 0.832702 0.829172 0.825308 0.821718 0.81822 0.814531 0.810886 0.807211 0.803328 0.799746 0.796165 0.792634 0.788787 0.784972 0.781285 0.777529 0.773872 0.770062 0.76655 0.762974 0.759529 0.755961 0.752271 0.748602 0.744916 0.74138 0.737722 0.734106 0.730608 0.726854 0.723189 0.719638 0.716195 0.712822 0.70934 0.705772 0.702252 0.698634 0.695116 0.691623 0.688121 0.684536 0.68104 0.677488 0.673923 0.670434 0.666801 0.663146 0.659526 0.65588 0.652329 0.648605 0.644923 0.641314 0.637839 0.634266 0.630762 0.627181 0.623627 0.620148 0.616571 0.61252 0.608535 0.604344 0.600143 0.596039 0.591944 0.587685 0.583475 0.579363 0.57518 0.570994 0.566863 0.56288 0.558871 0.554815 0.550796 0.546759 0.54258 0.538587 0.534747 0.530761 0.526633 0.522646 0.518637 0.514747 0.510905 0.507153 0.503363 0.499693 0.49588 0.491938 0.488122 0.484404 0.48074 0.477085 0.473321 0.469596 0.465849 0.462042 0.458246 0.454539 0.450905 0.447261 0.443424 0.439822 0.436275 0.432553 0.428833 0.425156 0.421522 0.417799 0.41423 0.410627 0.407055 0.403576 0.39997 0.39633 0.392774 0.389394 0.386021 0.382566 0.379069 0.375662 0.372207 0.368725 0.365397 0.362148 0.358828 0.3555 0.352258 0.348941 0.345595 0.342401 0.339032 0.335684 0.332364 0.329012 0.325796 0.322599 0.319199 0.31595 0.312755 0.309629 0.306439 0.303323 0.300159 0.297028 0.2938 0.290627 0.28751 0.284378 0.281086 0.277726 0.274598 0.27133 0.268151 0.265104 0.262165 0.259127 0.256021 0.252905 0.249664 0.246488 0.243448 0.240317 0.237284 0.234235 0.231209 0.228322 0.225222 0.222201 0.219205 0.216078 0.213247 0.210492 0.207476 0.204533 0.201588 0.198797 0.195839 0.192818 0.189882 0.186949 0.183725 0.180719 0.177728 0.174896 0.171823 0.168843 0.165892 0.162854 0.159822 0.15679 0.15374 0.150753 0.147602 0.144474 0.141307 0.138288 0.13518 0.131965 0.128828 0.125397 0.121968 0.118564 0.114977 0.111412 0.107828 0.104186 0.100234 0.0964585 0.0924757 0.0881896 0.0836197 0.0787335 0.0734624 0.0678271 0.0615676 0.0541073 0.0449279 0.0307036 ];
FPR_UFO = [1 0.712306 0.622862 0.539402 0.469229 0.4111 0.363649 0.325432 0.294676 0.268041 0.245576 0.226597 0.210406 0.195956 0.18299 0.171179 0.161202 0.151902 0.143537 0.135877 0.128871 0.122526 0.116847 0.11134 0.10632 0.101682 0.0971101 0.0929117 0.0891846 0.0856013 0.082223 0.0791405 0.0763912 0.07384 0.0715122 0.0692275 0.0669907 0.064922 0.0629273 0.0610377 0.0593294 0.0576965 0.0560612 0.0544556 0.0529614 0.0515023 0.0501323 0.0488924 0.0476413 0.0463414 0.0452344 0.0440971 0.0429656 0.0419177 0.0410115 0.0400911 0.0391671 0.0383246 0.0374563 0.0365975 0.0358053 0.0350643 0.0343889 0.0337009 0.0329971 0.0323123 0.0316429 0.0308956 0.0302799 0.0297295 0.0290784 0.0284588 0.0279359 0.0273889 0.0268147 0.0262051 0.0257044 0.0252065 0.0247047 0.0242519 0.0237107 0.0232832 0.0228862 0.0225047 0.0220921 0.0216862 0.0213176 0.0209411 0.0206084 0.0202278 0.0198601 0.0195299 0.0191947 0.0188648 0.0185195 0.0179466 0.0174322 0.0170005 0.0166108 0.0162555 0.0158695 0.0155437 0.0151985 0.0148274 0.0144778 0.0141436 0.0138604 0.0135804 0.0133248 0.0130577 0.012802 0.0125495 0.0123058 0.0120634 0.011817 0.0115552 0.0113518 0.0111398 0.0108885 0.0106852 0.0104709 0.0102471 0.0100571 0.0098542 0.00965848 0.00948828 0.00930973 0.00914609 0.00897696 0.00880398 0.00863604 0.00847505 0.00832572 0.00817668 0.0080298 0.00788977 0.00775627 0.00759972 0.00744727 0.00731576 0.0071507 0.00701956 0.00686663 0.00674721 0.00661799 0.00649848 0.006392 0.00628566 0.00618516 0.00608757 0.00598655 0.00588821 0.0057595 0.005673 0.00558556 0.00549406 0.00537995 0.0052968 0.00520193 0.00511123 0.00503557 0.00495692 0.00487463 0.00477952 0.00470481 0.00463064 0.00455932 0.00448748 0.00441506 0.00433566 0.00426746 0.00419593 0.00411416 0.00403385 0.0039504 0.00384902 0.00378056 0.00372088 0.0036561 0.00359249 0.00353906 0.00348112 0.00343035 0.00337268 0.00332186 0.00326534 0.00321017 0.00316522 0.00311649 0.00305796 0.00300854 0.0029515 0.00290488 0.00285769 0.00280645 0.0027515 0.00269876 0.00265321 0.00259711 0.00255154 0.00251302 0.00247764 0.00243875 0.00239996 0.00236784 0.00232879 0.00229242 0.00225959 0.00220716 0.00217609 0.00213778 0.00210495 0.00206342 0.00202939 0.00199662 0.00196062 0.00192519 0.00188539 0.00184675 0.0018164 0.00178304 0.00174964 0.00171059 0.00167456 0.00164222 0.00160328 0.00156853 0.00153342 0.00149278 0.00145916 0.00141465 0.00138003 0.00134825 0.00131868 0.00129379 0.00125014 0.00121162 0.00118048 0.00115194 0.00112267 0.00109272 0.00106494 0.00103644 0.00100334 0.000970468 0.000930969 0.000877206 0.000840802 0.000782108 0.000738256 0.00069777 0.000656955 0.000602805 0.000529313 0.000434753 0.000296727 ];
plot(Recall_UFO, Precision_UFO, 'y', 'linewidth', 2);
Recall_MC = [1 0.998504 0.997419 0.996145 0.994782 0.993141 0.991355 0.989475 0.987504 0.985447 0.983393 0.981183 0.979097 0.976858 0.974526 0.972276 0.969979 0.967619 0.965384 0.962985 0.960522 0.957974 0.955496 0.952938 0.95044 0.947802 0.945133 0.942463 0.939839 0.937174 0.934572 0.931994 0.92914 0.926401 0.923762 0.921147 0.918431 0.915698 0.913006 0.910314 0.907703 0.904877 0.902106 0.89925 0.89638 0.893517 0.890605 0.887922 0.885049 0.882244 0.879369 0.876602 0.873797 0.870965 0.868167 0.86537 0.862498 0.859678 0.85684 0.853957 0.851144 0.848328 0.845487 0.842499 0.839503 0.836555 0.833644 0.830739 0.827834 0.824937 0.822153 0.819237 0.816368 0.813539 0.810517 0.807686 0.804912 0.802017 0.799026 0.796247 0.793478 0.790621 0.787694 0.784798 0.781814 0.778868 0.775961 0.773072 0.770184 0.767359 0.764449 0.761571 0.758626 0.755773 0.752935 0.750245 0.747409 0.744625 0.741894 0.738965 0.73622 0.73328 0.730454 0.727637 0.724864 0.722275 0.719516 0.716617 0.713896 0.711225 0.708635 0.705905 0.703207 0.700525 0.697872 0.695268 0.692771 0.690024 0.687422 0.684751 0.682017 0.679427 0.676862 0.674331 0.671577 0.668882 0.666161 0.663539 0.660873 0.65815 0.655355 0.652612 0.649972 0.647309 0.644649 0.641963 0.639445 0.636844 0.634234 0.631758 0.629176 0.626664 0.624051 0.621397 0.618654 0.616154 0.613497 0.610758 0.608065 0.605442 0.602822 0.600114 0.597368 0.594597 0.59197 0.589109 0.586445 0.583832 0.581105 0.578451 0.575748 0.57299 0.570269 0.567428 0.564679 0.561897 0.559176 0.55638 0.553587 0.550757 0.548034 0.545457 0.542639 0.539923 0.536967 0.53407 0.531145 0.528302 0.525415 0.522425 0.51946 0.516498 0.513446 0.510534 0.507405 0.504604 0.501481 0.498399 0.49543 0.492326 0.489119 0.485792 0.482638 0.479536 0.476436 0.473237 0.47008 0.466829 0.463479 0.460219 0.456881 0.453558 0.450336 0.4468 0.443446 0.439892 0.436372 0.432818 0.429224 0.425566 0.421762 0.418105 0.414392 0.410538 0.406644 0.402528 0.398353 0.394184 0.390022 0.38573 0.381559 0.377257 0.373076 0.368367 0.363763 0.359122 0.354381 0.349241 0.34436 0.339315 0.33426 0.32881 0.32328 0.31748 0.311713 0.305876 0.299563 0.293044 0.286414 0.279483 0.272172 0.264704 0.256819 0.248164 0.239451 0.229931 0.219847 0.209043 0.197578 0.18466 0.170349 0.154319 0.135978 0.113956 0.0869215 0.0510371 ];
Precision_MC = [0.222102 0.23456 0.259239 0.282661 0.30455 0.325083 0.344056 0.361628 0.378412 0.394186 0.409173 0.423325 0.43677 0.449657 0.462187 0.474464 0.486232 0.49748 0.50832 0.51887 0.529094 0.53927 0.549278 0.558811 0.56792 0.576876 0.585809 0.594204 0.602711 0.610657 0.618619 0.626424 0.633752 0.641051 0.648382 0.655451 0.662429 0.669354 0.675686 0.682017 0.688166 0.694405 0.700447 0.706381 0.712054 0.717538 0.723209 0.728483 0.733774 0.738818 0.743828 0.748767 0.753471 0.758161 0.762725 0.767238 0.771523 0.775553 0.779562 0.783632 0.787613 0.791422 0.795199 0.798791 0.802362 0.805961 0.80935 0.812833 0.816182 0.819427 0.82244 0.825493 0.828755 0.831804 0.834732 0.837525 0.84042 0.843071 0.845652 0.84831 0.850724 0.853143 0.855658 0.85806 0.860352 0.862466 0.864489 0.866559 0.868487 0.870469 0.872268 0.873978 0.875604 0.877337 0.878938 0.880554 0.882067 0.883494 0.884836 0.886268 0.887706 0.888898 0.890159 0.891382 0.892559 0.893826 0.894892 0.895948 0.897007 0.897802 0.898792 0.899743 0.900489 0.90136 0.902147 0.902989 0.903831 0.904693 0.905462 0.906253 0.90686 0.90741 0.908056 0.908888 0.909608 0.910366 0.91097 0.911584 0.91226 0.912808 0.913327 0.913839 0.914462 0.914949 0.91548 0.915981 0.91638 0.91682 0.917161 0.917714 0.918065 0.918386 0.918632 0.919089 0.919497 0.91997 0.92041 0.920797 0.921193 0.921593 0.922054 0.922516 0.922849 0.923416 0.923706 0.923991 0.924379 0.924707 0.925107 0.925362 0.925663 0.925806 0.925973 0.926152 0.926391 0.926578 0.926927 0.926905 0.927166 0.927349 0.927598 0.927906 0.928187 0.928482 0.92876 0.929097 0.929197 0.92936 0.92948 0.92967 0.929895 0.930062 0.930172 0.930391 0.930683 0.930745 0.930845 0.931065 0.931294 0.931282 0.931372 0.931317 0.931412 0.931367 0.931545 0.931477 0.931398 0.93154 0.931555 0.931533 0.931367 0.931484 0.931476 0.931482 0.93165 0.931636 0.931785 0.931883 0.931768 0.931659 0.931799 0.931981 0.93203 0.931965 0.931925 0.931969 0.931983 0.93213 0.932289 0.932443 0.932429 0.932245 0.932312 0.932238 0.932284 0.932186 0.932376 0.932342 0.932473 0.932408 0.932515 0.932716 0.932675 0.932829 0.932788 0.932729 0.932581 0.932504 0.932479 0.93255 0.932567 0.932717 0.932761 0.932852 0.93273 0.932306 0.932371 0.931959 0.93177 0.931592 0.931476 0.931528 0.93134 0.931023 0.930387 0.929257 ];
TPR_MC = [1 0.998504 0.997419 0.996145 0.994782 0.993141 0.991355 0.989475 0.987504 0.985447 0.983393 0.981183 0.979097 0.976858 0.974526 0.972276 0.969979 0.967619 0.965384 0.962985 0.960522 0.957974 0.955496 0.952938 0.95044 0.947802 0.945133 0.942463 0.939839 0.937174 0.934572 0.931994 0.92914 0.926401 0.923762 0.921147 0.918431 0.915698 0.913006 0.910314 0.907703 0.904877 0.902106 0.89925 0.89638 0.893517 0.890605 0.887922 0.885049 0.882244 0.879369 0.876602 0.873797 0.870965 0.868167 0.86537 0.862498 0.859678 0.85684 0.853957 0.851144 0.848328 0.845487 0.842499 0.839503 0.836555 0.833644 0.830739 0.827834 0.824937 0.822153 0.819237 0.816368 0.813539 0.810517 0.807686 0.804912 0.802017 0.799026 0.796247 0.793478 0.790621 0.787694 0.784798 0.781814 0.778868 0.775961 0.773072 0.770184 0.767359 0.764449 0.761571 0.758626 0.755773 0.752935 0.750245 0.747409 0.744625 0.741894 0.738965 0.73622 0.73328 0.730454 0.727637 0.724864 0.722275 0.719516 0.716617 0.713896 0.711225 0.708635 0.705905 0.703207 0.700525 0.697872 0.695268 0.692771 0.690024 0.687422 0.684751 0.682017 0.679427 0.676862 0.674331 0.671577 0.668882 0.666161 0.663539 0.660873 0.65815 0.655355 0.652612 0.649972 0.647309 0.644649 0.641963 0.639445 0.636844 0.634234 0.631758 0.629176 0.626664 0.624051 0.621397 0.618654 0.616154 0.613497 0.610758 0.608065 0.605442 0.602822 0.600114 0.597368 0.594597 0.59197 0.589109 0.586445 0.583832 0.581105 0.578451 0.575748 0.57299 0.570269 0.567428 0.564679 0.561897 0.559176 0.55638 0.553587 0.550757 0.548034 0.545457 0.542639 0.539923 0.536967 0.53407 0.531145 0.528302 0.525415 0.522425 0.51946 0.516498 0.513446 0.510534 0.507405 0.504604 0.501481 0.498399 0.49543 0.492326 0.489119 0.485792 0.482638 0.479536 0.476436 0.473237 0.47008 0.466829 0.463479 0.460219 0.456881 0.453558 0.450336 0.4468 0.443446 0.439892 0.436372 0.432818 0.429224 0.425566 0.421762 0.418105 0.414392 0.410538 0.406644 0.402528 0.398353 0.394184 0.390022 0.38573 0.381559 0.377257 0.373076 0.368367 0.363763 0.359122 0.354381 0.349241 0.34436 0.339315 0.33426 0.32881 0.32328 0.31748 0.311713 0.305876 0.299563 0.293044 0.286414 0.279483 0.272172 0.264704 0.256819 0.248164 0.239451 0.229931 0.219847 0.209043 0.197578 0.18466 0.170349 0.154319 0.135978 0.113956 0.0869215 0.0510371 ];
FPR_MC = [1 0.947496 0.865905 0.796331 0.735748 0.682472 0.63546 0.594145 0.557254 0.524241 0.494349 0.467482 0.443301 0.42101 0.400434 0.38155 0.364298 0.348363 0.33341 0.319456 0.306404 0.294035 0.282301 0.271296 0.261194 0.251505 0.242294 0.233671 0.225264 0.217415 0.209877 0.202782 0.196051 0.189568 0.183386 0.177405 0.17165 0.166103 0.160941 0.15594 0.151122 0.146437 0.141834 0.137539 0.133432 0.129409 0.125501 0.121825 0.118213 0.114771 0.111413 0.108177 0.105078 0.102102 0.0992738 0.0964406 0.0937741 0.0912313 0.0887096 0.0862856 0.0839475 0.0816598 0.0794518 0.0773441 0.0752996 0.0732898 0.0713699 0.0695266 0.0677264 0.0660062 0.0643765 0.0627664 0.0611522 0.0596305 0.0581361 0.0566819 0.0552978 0.0539833 0.0526664 0.0513781 0.050182 0.0490162 0.0478787 0.0467664 0.045661 0.0446576 0.0436413 0.0426617 0.0417468 0.0408108 0.0399442 0.0390778 0.0382512 0.0374404 0.036675 0.0359349 0.0352019 0.0345008 0.0338758 0.0332099 0.0325308 0.0319212 0.0312957 0.0307149 0.0301019 0.0295138 0.0289826 0.0284392 0.0279105 0.0274458 0.0269295 0.0264512 0.025995 0.0255137 0.0250879 0.0246436 0.0241969 0.0237621 0.0233233 0.0229144 0.0225131 0.0221476 0.0217534 0.0213943 0.0210138 0.020631 0.0202591 0.0199021 0.0195619 0.0192235 0.018897 0.0185849 0.018264 0.017976 0.017695 0.0173992 0.0171095 0.0168374 0.0165642 0.0162826 0.0160127 0.015788 0.0155442 0.0152901 0.015034 0.0147874 0.0145319 0.0143229 0.0140967 0.0138566 0.0136213 0.0133925 0.0131529 0.0129375 0.0127252 0.0125233 0.0123303 0.0121216 0.0119282 0.0117431 0.011548 0.011382 0.011199 0.0110221 0.010853 0.0106902 0.0105194 0.0103514 0.0101696 0.00998641 0.00981228 0.00965474 0.00949352 0.00934881 0.00920186 0.00903937 0.00891064 0.00876673 0.00862615 0.00848563 0.0083373 0.00819923 0.0080539 0.00791916 0.00778687 0.0076671 0.00754239 0.00741326 0.00729484 0.00719034 0.00707394 0.00696357 0.00685186 0.00675862 0.00664663 0.00654058 0.00644959 0.00635041 0.00624523 0.00614499 0.00604648 0.00594346 0.00584768 0.00573661 0.0056138 0.00551251 0.00541743 0.00531912 0.00523193 0.00514063 0.00504685 0.00496212 0.00487625 0.00477851 0.00469213 0.00459381 0.00451157 0.00441222 0.00432369 0.00423471 0.00414406 0.004065 0.00397175 0.00389643 0.0038075 0.003718 0.00361802 0.00352374 0.00342998 0.00334788 0.00325072 0.00316158 0.00307192 0.00297635 0.00288973 0.00280002 0.00271847 0.00262662 0.00254805 0.00243306 0.00230951 0.00220784 0.00211637 0.00202159 0.00192703 0.00183875 0.00173831 0.00164383 0.00153738 0.00142532 0.00130133 0.00118192 0.00105478 0.000903612 0.00071219 0.000493393 ];
plot(Recall_MC, Precision_MC, ':k', 'linewidth', 2);
Recall_DSR = [1 0.988319 0.978044 0.970496 0.964049 0.957984 0.952318 0.946974 0.941852 0.936927 0.932159 0.927605 0.923171 0.918879 0.91474 0.910765 0.906909 0.903164 0.899472 0.895858 0.892296 0.888794 0.885326 0.881904 0.878493 0.875093 0.871762 0.868488 0.865261 0.862048 0.858859 0.855672 0.852558 0.849488 0.846439 0.843414 0.840397 0.837386 0.834443 0.83154 0.828678 0.825811 0.822954 0.820105 0.817261 0.814471 0.811694 0.808915 0.806137 0.803344 0.800572 0.797831 0.795114 0.792417 0.789745 0.787085 0.784427 0.781755 0.779078 0.776407 0.773789 0.771192 0.768596 0.766003 0.763448 0.760887 0.758318 0.755766 0.753227 0.750703 0.748188 0.745685 0.743182 0.740688 0.738196 0.735721 0.733259 0.730811 0.728368 0.72592 0.723508 0.721117 0.718723 0.716322 0.713932 0.711556 0.709177 0.706788 0.704402 0.702058 0.69972 0.697397 0.695074 0.692747 0.690445 0.688154 0.68584 0.683526 0.681217 0.678928 0.676638 0.674342 0.672057 0.669748 0.667429 0.665098 0.662792 0.660521 0.658271 0.656013 0.653751 0.651504 0.649262 0.647027 0.644777 0.642522 0.640263 0.637989 0.635734 0.633476 0.631205 0.628941 0.626671 0.624424 0.622174 0.619913 0.617639 0.615346 0.613084 0.6108 0.608553 0.606322 0.604082 0.601836 0.59959 0.597338 0.595098 0.59285 0.590611 0.588366 0.586117 0.583868 0.581608 0.579331 0.577093 0.574871 0.572662 0.570434 0.568207 0.565982 0.563743 0.561517 0.559297 0.557053 0.554794 0.552532 0.550264 0.548 0.545733 0.54346 0.541176 0.538878 0.53659 0.53431 0.53204 0.529765 0.527475 0.525193 0.522908 0.52061 0.518318 0.516018 0.513727 0.511442 0.509154 0.506864 0.504555 0.502229 0.499873 0.497511 0.495151 0.492784 0.490414 0.488031 0.485622 0.48321 0.480775 0.478321 0.47587 0.473423 0.470971 0.468493 0.465997 0.463461 0.460889 0.458296 0.455686 0.45306 0.450426 0.447744 0.445009 0.442264 0.439524 0.436764 0.433931 0.431034 0.428118 0.42519 0.422251 0.419247 0.41621 0.413164 0.410053 0.406896 0.403739 0.40056 0.397324 0.394021 0.390693 0.387328 0.383841 0.380308 0.376747 0.373108 0.369427 0.365651 0.36179 0.357872 0.353849 0.349713 0.345439 0.341056 0.336613 0.33201 0.327193 0.322255 0.31712 0.311858 0.306371 0.300644 0.294623 0.288285 0.281671 0.27468 0.267226 0.259274 0.250708 0.241498 0.231368 0.220155 0.207683 0.193346 0.176446 0.155803 0.127908 0.0810826 ];
Precision_DSR = [0.222102 0.461897 0.530576 0.565398 0.589612 0.608401 0.62432 0.637937 0.650024 0.660854 0.670643 0.679513 0.687578 0.695005 0.70196 0.708462 0.71454 0.720273 0.725686 0.730839 0.735749 0.740416 0.744865 0.749114 0.753234 0.757192 0.76098 0.764633 0.768168 0.771531 0.774794 0.777942 0.781037 0.784012 0.786917 0.789706 0.792416 0.795067 0.797671 0.800246 0.802794 0.805274 0.807689 0.810048 0.812367 0.814657 0.816892 0.819069 0.821191 0.823292 0.825374 0.827432 0.829431 0.831425 0.833372 0.83529 0.837166 0.838991 0.840785 0.842542 0.844279 0.845978 0.84765 0.849272 0.850895 0.852493 0.85407 0.855654 0.857208 0.85871 0.860178 0.86162 0.86305 0.864452 0.865847 0.867222 0.868586 0.869923 0.871242 0.872548 0.87386 0.875143 0.876398 0.877637 0.878847 0.880025 0.881196 0.882336 0.883474 0.88459 0.88569 0.886791 0.887879 0.888949 0.890007 0.89104 0.892043 0.893003 0.893944 0.894885 0.895824 0.896752 0.897668 0.898563 0.899503 0.900416 0.901274 0.902134 0.902994 0.903818 0.904624 0.905427 0.906217 0.906999 0.907773 0.908537 0.909285 0.910014 0.910742 0.911487 0.91223 0.91297 0.913687 0.914397 0.915083 0.915741 0.916391 0.917029 0.917654 0.918241 0.91881 0.919343 0.919891 0.920429 0.920958 0.921475 0.921971 0.922446 0.922892 0.923328 0.923773 0.924207 0.924636 0.925078 0.925508 0.925935 0.926358 0.92676 0.927134 0.927498 0.927878 0.928253 0.928619 0.928961 0.929297 0.929647 0.929987 0.930341 0.930663 0.930976 0.931277 0.931591 0.931917 0.93223 0.932548 0.932862 0.933166 0.933463 0.933756 0.934043 0.93433 0.934628 0.934956 0.93525 0.935539 0.935827 0.936116 0.93638 0.936616 0.936842 0.937096 0.937364 0.937645 0.937952 0.938254 0.938538 0.938812 0.939073 0.939356 0.939613 0.939854 0.940086 0.940344 0.940608 0.940849 0.941043 0.941242 0.941452 0.941642 0.941853 0.942056 0.94224 0.942431 0.942622 0.942805 0.942985 0.9432 0.943403 0.943605 0.9438 0.944007 0.944244 0.944505 0.944745 0.944967 0.945143 0.945319 0.945511 0.945666 0.945875 0.946126 0.9463 0.946464 0.946634 0.946827 0.946985 0.947206 0.947428 0.947633 0.947782 0.947943 0.948119 0.948337 0.948593 0.9488 0.949007 0.949144 0.949356 0.949549 0.949685 0.949759 0.94987 0.950087 0.950225 0.950481 0.95054 0.950674 0.950914 0.951308 0.951509 0.951641 0.951817 0.951685 0.951998 0.952281 0.952409 ];
TPR_DSR = [1 0.988319 0.978044 0.970496 0.964049 0.957984 0.952318 0.946974 0.941852 0.936927 0.932159 0.927605 0.923171 0.918879 0.91474 0.910765 0.906909 0.903164 0.899472 0.895858 0.892296 0.888794 0.885326 0.881904 0.878493 0.875093 0.871762 0.868488 0.865261 0.862048 0.858859 0.855672 0.852558 0.849488 0.846439 0.843414 0.840397 0.837386 0.834443 0.83154 0.828678 0.825811 0.822954 0.820105 0.817261 0.814471 0.811694 0.808915 0.806137 0.803344 0.800572 0.797831 0.795114 0.792417 0.789745 0.787085 0.784427 0.781755 0.779078 0.776407 0.773789 0.771192 0.768596 0.766003 0.763448 0.760887 0.758318 0.755766 0.753227 0.750703 0.748188 0.745685 0.743182 0.740688 0.738196 0.735721 0.733259 0.730811 0.728368 0.72592 0.723508 0.721117 0.718723 0.716322 0.713932 0.711556 0.709177 0.706788 0.704402 0.702058 0.69972 0.697397 0.695074 0.692747 0.690445 0.688154 0.68584 0.683526 0.681217 0.678928 0.676638 0.674342 0.672057 0.669748 0.667429 0.665098 0.662792 0.660521 0.658271 0.656013 0.653751 0.651504 0.649262 0.647027 0.644777 0.642522 0.640263 0.637989 0.635734 0.633476 0.631205 0.628941 0.626671 0.624424 0.622174 0.619913 0.617639 0.615346 0.613084 0.6108 0.608553 0.606322 0.604082 0.601836 0.59959 0.597338 0.595098 0.59285 0.590611 0.588366 0.586117 0.583868 0.581608 0.579331 0.577093 0.574871 0.572662 0.570434 0.568207 0.565982 0.563743 0.561517 0.559297 0.557053 0.554794 0.552532 0.550264 0.548 0.545733 0.54346 0.541176 0.538878 0.53659 0.53431 0.53204 0.529765 0.527475 0.525193 0.522908 0.52061 0.518318 0.516018 0.513727 0.511442 0.509154 0.506864 0.504555 0.502229 0.499873 0.497511 0.495151 0.492784 0.490414 0.488031 0.485622 0.48321 0.480775 0.478321 0.47587 0.473423 0.470971 0.468493 0.465997 0.463461 0.460889 0.458296 0.455686 0.45306 0.450426 0.447744 0.445009 0.442264 0.439524 0.436764 0.433931 0.431034 0.428118 0.42519 0.422251 0.419247 0.41621 0.413164 0.410053 0.406896 0.403739 0.40056 0.397324 0.394021 0.390693 0.387328 0.383841 0.380308 0.376747 0.373108 0.369427 0.365651 0.36179 0.357872 0.353849 0.349713 0.345439 0.341056 0.336613 0.33201 0.327193 0.322255 0.31712 0.311858 0.306371 0.300644 0.294623 0.288285 0.281671 0.27468 0.267226 0.259274 0.250708 0.241498 0.231368 0.220155 0.207683 0.193346 0.176446 0.155803 0.127908 0.0810826 ];
FPR_DSR = [1 0.428827 0.315049 0.267074 0.2371 0.215572 0.198576 0.184729 0.173013 0.162973 0.154216 0.146489 0.139648 0.13354 0.128004 0.12297 0.118375 0.114155 0.110258 0.106628 0.103237 0.100056 0.0970712 0.094248 0.0915651 0.0890235 0.0866169 0.0843377 0.0821708 0.0801171 0.0781505 0.0762719 0.0744689 0.0727508 0.0710876 0.0694993 0.0679756 0.0665028 0.0650673 0.0636739 0.0623271 0.0610239 0.0597679 0.0585526 0.0573668 0.0562165 0.0550953 0.0540059 0.0529524 0.0519212 0.0509155 0.0499379 0.0489856 0.0480466 0.0471366 0.0462482 0.0453849 0.0445436 0.0437189 0.042916 0.0421295 0.0413634 0.0406185 0.0398907 0.039177 0.0384826 0.0378028 0.0371314 0.0364784 0.0358445 0.0352263 0.0346229 0.0340264 0.0334451 0.032876 0.0323197 0.0317744 0.0312449 0.0307269 0.0302165 0.0297132 0.0292223 0.0287424 0.0282728 0.0278151 0.0273718 0.0269343 0.0265095 0.0260907 0.0256794 0.0252738 0.0248709 0.0244751 0.0240863 0.0237034 0.0233281 0.0229597 0.0226012 0.0222481 0.0218984 0.0215549 0.0212178 0.0208865 0.0205626 0.0202423 0.0199271 0.0196191 0.0193146 0.0190146 0.0187199 0.0184307 0.0181453 0.017866 0.0175898 0.0173174 0.017049 0.0167868 0.0165306 0.0162798 0.0160311 0.0157834 0.0155382 0.0152984 0.0150641 0.0148351 0.0146126 0.0143929 0.0141768 0.0139664 0.0137616 0.0135617 0.0133664 0.013171 0.0129799 0.0127927 0.0126105 0.0124328 0.012257 0.0120846 0.0119157 0.0117483 0.0115827 0.0114175 0.0112558 0.0110976 0.0109419 0.0107886 0.0106379 0.0104909 0.0103465 0.0102023 0.01006 0.00991917 0.00978216 0.00964827 0.00951472 0.00938282 0.00925317 0.00912519 0.00899645 0.00886778 0.00874111 0.00861687 0.00849369 0.00837115 0.00825015 0.00813123 0.00801169 0.00789347 0.00777821 0.0076643 0.00755302 0.00744346 0.00733657 0.00723045 0.00712512 0.00701919 0.00691435 0.00681089 0.00671007 0.00660775 0.00650607 0.00640602 0.00630507 0.006204 0.00610473 0.00600601 0.00590892 0.0058115 0.00571583 0.00562337 0.00553292 0.00544145 0.00535128 0.00526088 0.0051728 0.00508467 0.00499401 0.00490458 0.00481705 0.00472857 0.00464197 0.00455652 0.00447156 0.00438733 0.00430162 0.004214 0.00412894 0.00404479 0.00396119 0.00387766 0.00379395 0.00371109 0.00363037 0.00354955 0.00346887 0.00338586 0.0033045 0.00322476 0.00314402 0.00306501 0.00298668 0.00290678 0.00282749 0.00274805 0.00266805 0.00258821 0.00250905 0.00242933 0.00235174 0.00227118 0.00219161 0.00211253 0.00203406 0.00195719 0.001879 0.00180068 0.00172312 0.00164603 0.00156838 0.00149138 0.00141388 0.00133554 0.00125685 0.00117539 0.00109302 0.00101019 0.000925607 0.000841855 0.00075864 0.000669517 0.00057698 0.000480398 0.000379023 0.000258439 0.000111845 ];
plot(Recall_DSR, Precision_DSR, ':b', 'linewidth', 2);
Recall_CHM = [1 0.996854 0.995747 0.993898 0.991489 0.988636 0.985435 0.981937 0.978147 0.974089 0.969888 0.965635 0.961231 0.956612 0.952236 0.947549 0.942837 0.938197 0.933459 0.928528 0.923598 0.918679 0.91383 0.908991 0.904073 0.899235 0.894348 0.88955 0.884625 0.87993 0.875083 0.8705 0.865779 0.861114 0.856482 0.851786 0.84713 0.842413 0.837911 0.833175 0.828633 0.823992 0.819527 0.814928 0.810354 0.805822 0.801305 0.796999 0.792591 0.788153 0.783871 0.779591 0.775509 0.771236 0.766993 0.762719 0.758549 0.754464 0.75012 0.745912 0.741603 0.737357 0.7332 0.729186 0.72505 0.72081 0.716766 0.712837 0.708893 0.705027 0.701119 0.697374 0.693624 0.689875 0.686067 0.682371 0.678675 0.674961 0.67133 0.667914 0.664403 0.660766 0.657333 0.653732 0.650325 0.647047 0.643724 0.640364 0.637137 0.633976 0.630777 0.62776 0.624766 0.621824 0.61893 0.61588 0.612982 0.610235 0.607366 0.60461 0.60191 0.599175 0.596382 0.593686 0.590999 0.588351 0.585836 0.583299 0.580764 0.578267 0.575719 0.573166 0.570913 0.56848 0.566087 0.563722 0.561396 0.559049 0.556777 0.554443 0.552151 0.5501 0.547827 0.545566 0.543417 0.541245 0.539234 0.537163 0.535216 0.533216 0.531126 0.529111 0.527136 0.52506 0.523273 0.521446 0.519596 0.517853 0.515953 0.514158 0.512301 0.510519 0.508696 0.506929 0.505234 0.503516 0.501773 0.500081 0.498443 0.496908 0.49541 0.493827 0.492171 0.490619 0.488889 0.487278 0.485608 0.484002 0.482311 0.480561 0.478969 0.477323 0.475646 0.474073 0.472536 0.470873 0.469237 0.467585 0.465932 0.464303 0.462679 0.460968 0.459259 0.457548 0.455781 0.454086 0.452372 0.450662 0.448889 0.446987 0.445156 0.443311 0.441465 0.439687 0.437773 0.435869 0.433947 0.431996 0.429851 0.427783 0.425708 0.423498 0.421261 0.418865 0.416435 0.413867 0.411297 0.408762 0.406076 0.403398 0.400411 0.39741 0.39465 0.391518 0.388124 0.385001 0.381539 0.377905 0.374125 0.370079 0.366239 0.362032 0.357845 0.353533 0.348922 0.344239 0.339413 0.334501 0.329366 0.324108 0.318554 0.312606 0.306814 0.300617 0.294114 0.287528 0.280913 0.273932 0.26692 0.259646 0.25186 0.244374 0.236252 0.228191 0.219796 0.210856 0.202034 0.192932 0.183778 0.174098 0.164596 0.154675 0.14467 0.134682 0.124209 0.113865 0.103465 0.0932633 0.0829823 0.0730167 0.0631681 0.0536886 0.0447116 0.0360113 0.028703 0.0221498 ];
Precision_CHM = [0.222102 0.238872 0.273989 0.309523 0.343139 0.374806 0.404008 0.430892 0.455266 0.477686 0.498595 0.517966 0.536456 0.553411 0.56974 0.585044 0.599553 0.613138 0.625988 0.638446 0.650119 0.661155 0.671681 0.681709 0.691403 0.700202 0.708832 0.717174 0.724888 0.732419 0.73974 0.746542 0.753206 0.759712 0.765741 0.771313 0.776738 0.782003 0.786992 0.791749 0.79628 0.800563 0.804769 0.808694 0.812307 0.8159 0.819258 0.822584 0.825782 0.828731 0.831674 0.834291 0.837029 0.839507 0.841796 0.844047 0.846123 0.848225 0.850084 0.851976 0.853966 0.855716 0.857395 0.859096 0.860777 0.862425 0.863897 0.865283 0.866537 0.867755 0.868927 0.870005 0.871199 0.872168 0.873237 0.874221 0.875238 0.876059 0.876899 0.877831 0.878465 0.879026 0.879706 0.880326 0.880995 0.881648 0.882247 0.882691 0.883221 0.883716 0.884081 0.884522 0.88502 0.885414 0.885736 0.886024 0.886524 0.886881 0.887229 0.887398 0.887771 0.888071 0.888414 0.888757 0.889161 0.889462 0.889629 0.889793 0.889957 0.890168 0.89027 0.890433 0.890603 0.890852 0.891002 0.891001 0.891085 0.89125 0.891303 0.891465 0.891594 0.891657 0.891735 0.891809 0.89197 0.892105 0.89207 0.892021 0.89219 0.892339 0.892452 0.892439 0.892672 0.892712 0.89279 0.892822 0.892808 0.892844 0.892946 0.892806 0.892792 0.8927 0.892826 0.892828 0.892914 0.892969 0.893031 0.893102 0.893014 0.893216 0.893373 0.893387 0.89351 0.893644 0.893615 0.893722 0.893797 0.893975 0.893958 0.893956 0.894127 0.894017 0.894001 0.894125 0.894257 0.894143 0.894181 0.894325 0.89434 0.894333 0.894431 0.89449 0.894557 0.894676 0.894856 0.894952 0.894982 0.895202 0.895378 0.895448 0.895577 0.895744 0.89586 0.895932 0.896045 0.89628 0.8964 0.896603 0.896797 0.897011 0.897162 0.897369 0.897489 0.897624 0.897909 0.898208 0.898522 0.898867 0.899185 0.899551 0.899761 0.900202 0.900534 0.900999 0.901387 0.901826 0.902074 0.902565 0.902796 0.903317 0.903602 0.904009 0.904301 0.904614 0.905055 0.905388 0.905794 0.906045 0.906159 0.906555 0.906922 0.90722 0.907562 0.907947 0.908462 0.908906 0.909405 0.909578 0.90978 0.910038 0.910168 0.910358 0.910593 0.910826 0.911137 0.911677 0.912112 0.912242 0.912366 0.912523 0.912865 0.913275 0.913333 0.913565 0.9139 0.914239 0.914738 0.914726 0.914722 0.914981 0.914933 0.91493 0.915008 0.914953 0.914438 0.914568 ];
TPR_CHM = [1 0.996854 0.995747 0.993898 0.991489 0.988636 0.985435 0.981937 0.978147 0.974089 0.969888 0.965635 0.961231 0.956612 0.952236 0.947549 0.942837 0.938197 0.933459 0.928528 0.923598 0.918679 0.91383 0.908991 0.904073 0.899235 0.894348 0.88955 0.884625 0.87993 0.875083 0.8705 0.865779 0.861114 0.856482 0.851786 0.84713 0.842413 0.837911 0.833175 0.828633 0.823992 0.819527 0.814928 0.810354 0.805822 0.801305 0.796999 0.792591 0.788153 0.783871 0.779591 0.775509 0.771236 0.766993 0.762719 0.758549 0.754464 0.75012 0.745912 0.741603 0.737357 0.7332 0.729186 0.72505 0.72081 0.716766 0.712837 0.708893 0.705027 0.701119 0.697374 0.693624 0.689875 0.686067 0.682371 0.678675 0.674961 0.67133 0.667914 0.664403 0.660766 0.657333 0.653732 0.650325 0.647047 0.643724 0.640364 0.637137 0.633976 0.630777 0.62776 0.624766 0.621824 0.61893 0.61588 0.612982 0.610235 0.607366 0.60461 0.60191 0.599175 0.596382 0.593686 0.590999 0.588351 0.585836 0.583299 0.580764 0.578267 0.575719 0.573166 0.570913 0.56848 0.566087 0.563722 0.561396 0.559049 0.556777 0.554443 0.552151 0.5501 0.547827 0.545566 0.543417 0.541245 0.539234 0.537163 0.535216 0.533216 0.531126 0.529111 0.527136 0.52506 0.523273 0.521446 0.519596 0.517853 0.515953 0.514158 0.512301 0.510519 0.508696 0.506929 0.505234 0.503516 0.501773 0.500081 0.498443 0.496908 0.49541 0.493827 0.492171 0.490619 0.488889 0.487278 0.485608 0.484002 0.482311 0.480561 0.478969 0.477323 0.475646 0.474073 0.472536 0.470873 0.469237 0.467585 0.465932 0.464303 0.462679 0.460968 0.459259 0.457548 0.455781 0.454086 0.452372 0.450662 0.448889 0.446987 0.445156 0.443311 0.441465 0.439687 0.437773 0.435869 0.433947 0.431996 0.429851 0.427783 0.425708 0.423498 0.421261 0.418865 0.416435 0.413867 0.411297 0.408762 0.406076 0.403398 0.400411 0.39741 0.39465 0.391518 0.388124 0.385001 0.381539 0.377905 0.374125 0.370079 0.366239 0.362032 0.357845 0.353533 0.348922 0.344239 0.339413 0.334501 0.329366 0.324108 0.318554 0.312606 0.306814 0.300617 0.294114 0.287528 0.280913 0.273932 0.26692 0.259646 0.25186 0.244374 0.236252 0.228191 0.219796 0.210856 0.202034 0.192932 0.183778 0.174098 0.164596 0.154675 0.14467 0.134682 0.124209 0.113865 0.103465 0.0932633 0.0829823 0.0730167 0.0631681 0.0536886 0.0447116 0.0360113 0.028703 0.0221498 ];
FPR_CHM = [1 0.92938 0.798919 0.692272 0.606434 0.535423 0.476799 0.428033 0.3878 0.353374 0.323627 0.297673 0.274379 0.254106 0.235731 0.219626 0.205005 0.191914 0.180143 0.169219 0.159345 0.150203 0.142012 0.134356 0.127307 0.121049 0.115179 0.109572 0.104418 0.0996734 0.0950965 0.0909789 0.0870422 0.0833604 0.0799199 0.0768142 0.0738132 0.0709118 0.06822 0.0657527 0.063409 0.061225 0.0591371 0.0571525 0.0553273 0.0535581 0.051856 0.0502508 0.0486838 0.0472713 0.0458813 0.0446282 0.0434218 0.0422652 0.0411848 0.0401147 0.0391346 0.0381595 0.0372701 0.0364186 0.0355292 0.034734 0.0339744 0.0332435 0.0325276 0.031795 0.0311324 0.0305112 0.0299309 0.0293645 0.0288236 0.0282919 0.0277648 0.0272633 0.0267908 0.0263409 0.0258888 0.0254914 0.0250931 0.0247032 0.0243495 0.0240014 0.0236645 0.0233343 0.022997 0.0226878 0.0223636 0.0220868 0.021789 0.0215077 0.0212292 0.0209885 0.0207241 0.0204734 0.0202331 0.0199988 0.0197483 0.0195154 0.0192809 0.0190581 0.0188314 0.0186144 0.0183975 0.0181884 0.0180022 0.0178252 0.0176457 0.0174655 0.0172972 0.0171182 0.0169599 0.0168045 0.0166566 0.0165079 0.0163702 0.0162223 0.0160775 0.0159305 0.0157925 0.0156563 0.0155228 0.0153785 0.0152528 0.0151259 0.0149995 0.0148878 0.0147734 0.0146676 0.0145497 0.0144367 0.0143307 0.0142293 0.0141196 0.0140172 0.013905 0.0138013 0.013699 0.0135884 0.0134792 0.0133744 0.013267 0.0131687 0.0130701 0.0129673 0.0128671 0.0127717 0.0126784 0.0125832 0.0124823 0.012387 0.0122892 0.0122148 0.0121232 0.0120294 0.0119383 0.0118532 0.0117599 0.0116609 0.0115757 0.0114688 0.0113721 0.0112731 0.0111751 0.0110683 0.0109747 0.0108821 0.0107769 0.0106828 0.0105899 0.0104939 0.0103829 0.0102772 0.0101826 0.0100799 0.00996669 0.00986759 0.00975712 0.00965149 0.00955454 0.00945389 0.0093407 0.00922169 0.00912255 0.00900553 0.00889155 0.00877688 0.00866831 0.00856146 0.00845246 0.00834382 0.00823328 0.00812281 0.00800713 0.00788874 0.00775812 0.00764359 0.00752426 0.00740141 0.00727499 0.00716008 0.0070364 0.00691522 0.00678506 0.00664475 0.00652302 0.00637794 0.00623436 0.0060692 0.00593653 0.00578333 0.00564406 0.005495 0.00536005 0.00522202 0.00507942 0.00494366 0.00481477 0.00467597 0.00453959 0.00440237 0.00426287 0.00412929 0.00399088 0.00385883 0.00372676 0.00359326 0.00346887 0.0033405 0.00321883 0.00309689 0.00297307 0.00285937 0.00273098 0.00260615 0.00249351 0.00237491 0.00225238 0.00214448 0.00203554 0.001922 0.00180971 0.00170044 0.00159356 0.00149044 0.00137943 0.00127405 0.00117321 0.00107664 0.000979672 0.000886228 0.000811924 0.000717124 0.000626852 0.000544155 0.000486857 0.000420644 ];
plot(Recall_CHM, Precision_CHM, ':g', 'linewidth', 2);
Recall_GC = [1 0.972378 0.952336 0.937298 0.92511 0.91468 0.905662 0.89746 0.890097 0.883557 0.877391 0.871808 0.866424 0.861472 0.856676 0.852093 0.847811 0.843815 0.840031 0.83622 0.83269 0.829185 0.82581 0.822432 0.819155 0.8159 0.81287 0.809717 0.806728 0.803622 0.80053 0.79748 0.794527 0.79177 0.788819 0.786149 0.783507 0.780698 0.778213 0.775711 0.773205 0.770674 0.768285 0.765962 0.763547 0.761321 0.759089 0.756872 0.754591 0.752341 0.750067 0.747872 0.745648 0.743431 0.741356 0.739272 0.737149 0.734957 0.732509 0.730059 0.727822 0.725676 0.723517 0.721416 0.719335 0.717328 0.715281 0.713244 0.711265 0.709256 0.707225 0.705201 0.703266 0.701273 0.699386 0.697474 0.695572 0.693529 0.691615 0.689681 0.687769 0.685764 0.683729 0.681734 0.679751 0.677634 0.675186 0.672861 0.670653 0.668547 0.666401 0.664415 0.662421 0.660392 0.65849 0.656519 0.654613 0.652724 0.650842 0.648781 0.646843 0.644892 0.64305 0.641185 0.63938 0.63752 0.635639 0.633738 0.63185 0.629884 0.628017 0.626152 0.6242 0.622268 0.620112 0.617916 0.615825 0.613702 0.611756 0.609889 0.60789 0.606043 0.604114 0.6023 0.600455 0.598619 0.596819 0.59501 0.593168 0.591216 0.589384 0.587474 0.585642 0.583752 0.581692 0.579774 0.577812 0.575801 0.573873 0.571798 0.569725 0.567559 0.565219 0.562833 0.560676 0.558526 0.556398 0.554383 0.552301 0.550272 0.548174 0.546072 0.544016 0.542056 0.539983 0.537918 0.535949 0.533813 0.531668 0.529562 0.527431 0.525349 0.523295 0.521036 0.518793 0.516485 0.514151 0.511742 0.509311 0.506697 0.504032 0.500952 0.498111 0.495542 0.493067 0.490502 0.488122 0.485747 0.483397 0.481059 0.478659 0.476369 0.474035 0.471743 0.469294 0.466837 0.464349 0.461861 0.459415 0.457031 0.454523 0.45203 0.449559 0.447009 0.44446 0.441872 0.439186 0.436453 0.433622 0.430519 0.427227 0.424277 0.421441 0.418565 0.415712 0.412822 0.409915 0.407002 0.403861 0.400921 0.397927 0.39502 0.391946 0.388664 0.385474 0.38231 0.379131 0.375748 0.372335 0.368964 0.365439 0.361777 0.357983 0.354066 0.350008 0.346004 0.341774 0.337197 0.332017 0.32749 0.322909 0.318409 0.313773 0.309167 0.30425 0.299267 0.294158 0.28892 0.283508 0.277704 0.271607 0.265137 0.257907 0.250425 0.242601 0.234514 0.226112 0.216981 0.206959 0.195849 0.18346 0.169878 0.154157 0.136181 0.113563 0.0805618 ];
Precision_GC = [0.222102 0.37411 0.44379 0.489501 0.524414 0.55234 0.574587 0.59286 0.608326 0.621856 0.633411 0.64392 0.653215 0.661461 0.669307 0.67632 0.68299 0.689032 0.694791 0.70017 0.705019 0.709699 0.714072 0.718062 0.722062 0.7261 0.729891 0.733508 0.737012 0.74061 0.744267 0.747663 0.750777 0.753701 0.756295 0.758768 0.761368 0.763746 0.766091 0.768457 0.770417 0.77259 0.774566 0.776398 0.778176 0.779948 0.781698 0.783508 0.785284 0.786882 0.788515 0.790301 0.791989 0.793623 0.795349 0.797022 0.798559 0.800211 0.801919 0.803645 0.80523 0.806751 0.80825 0.809603 0.810878 0.812113 0.813418 0.814696 0.8159 0.817154 0.818333 0.819617 0.820711 0.821925 0.823122 0.824309 0.825506 0.826643 0.827848 0.828982 0.830078 0.831249 0.83245 0.833565 0.834674 0.835894 0.837337 0.838701 0.839852 0.840877 0.841907 0.842869 0.843822 0.844699 0.845627 0.846504 0.847286 0.848222 0.848974 0.849692 0.85039 0.85112 0.851903 0.852649 0.853407 0.854183 0.854937 0.855636 0.856358 0.857039 0.857731 0.858535 0.859326 0.860081 0.860841 0.861572 0.862189 0.862872 0.863558 0.864186 0.8649 0.865586 0.866214 0.866841 0.867468 0.868079 0.868643 0.869263 0.869997 0.870676 0.87127 0.871831 0.872406 0.873031 0.873528 0.874092 0.874611 0.875171 0.8757 0.87627 0.876907 0.877488 0.878134 0.878708 0.879291 0.879826 0.880355 0.880856 0.881273 0.881713 0.882217 0.882689 0.883249 0.883725 0.884123 0.884566 0.885135 0.885562 0.886019 0.886469 0.886849 0.887326 0.887847 0.888404 0.888818 0.889281 0.889746 0.890266 0.890732 0.891193 0.89172 0.892283 0.892737 0.893178 0.893554 0.894038 0.894402 0.89498 0.895343 0.895648 0.896048 0.896436 0.896852 0.89725 0.897677 0.89811 0.89845 0.898821 0.899258 0.899618 0.900062 0.900497 0.900847 0.901179 0.901585 0.901922 0.902288 0.90266 0.903109 0.90355 0.903863 0.904219 0.904687 0.90496 0.905456 0.905736 0.906133 0.906643 0.907054 0.907476 0.907884 0.908264 0.908651 0.908988 0.909406 0.909965 0.910294 0.910735 0.911146 0.911528 0.912006 0.912489 0.912797 0.913045 0.91354 0.913897 0.914589 0.914962 0.915484 0.915983 0.916383 0.916744 0.917123 0.917412 0.917831 0.918218 0.918627 0.919083 0.919456 0.919951 0.920388 0.920794 0.921186 0.921806 0.922249 0.922705 0.923322 0.923703 0.924333 0.924822 0.924932 0.925053 0.925695 0.926041 0.926299 0.925926 ];
TPR_GC = [1 0.972378 0.952336 0.937298 0.92511 0.91468 0.905662 0.89746 0.890097 0.883557 0.877391 0.871808 0.866424 0.861472 0.856676 0.852093 0.847811 0.843815 0.840031 0.83622 0.83269 0.829185 0.82581 0.822432 0.819155 0.8159 0.81287 0.809717 0.806728 0.803622 0.80053 0.79748 0.794527 0.79177 0.788819 0.786149 0.783507 0.780698 0.778213 0.775711 0.773205 0.770674 0.768285 0.765962 0.763547 0.761321 0.759089 0.756872 0.754591 0.752341 0.750067 0.747872 0.745648 0.743431 0.741356 0.739272 0.737149 0.734957 0.732509 0.730059 0.727822 0.725676 0.723517 0.721416 0.719335 0.717328 0.715281 0.713244 0.711265 0.709256 0.707225 0.705201 0.703266 0.701273 0.699386 0.697474 0.695572 0.693529 0.691615 0.689681 0.687769 0.685764 0.683729 0.681734 0.679751 0.677634 0.675186 0.672861 0.670653 0.668547 0.666401 0.664415 0.662421 0.660392 0.65849 0.656519 0.654613 0.652724 0.650842 0.648781 0.646843 0.644892 0.64305 0.641185 0.63938 0.63752 0.635639 0.633738 0.63185 0.629884 0.628017 0.626152 0.6242 0.622268 0.620112 0.617916 0.615825 0.613702 0.611756 0.609889 0.60789 0.606043 0.604114 0.6023 0.600455 0.598619 0.596819 0.59501 0.593168 0.591216 0.589384 0.587474 0.585642 0.583752 0.581692 0.579774 0.577812 0.575801 0.573873 0.571798 0.569725 0.567559 0.565219 0.562833 0.560676 0.558526 0.556398 0.554383 0.552301 0.550272 0.548174 0.546072 0.544016 0.542056 0.539983 0.537918 0.535949 0.533813 0.531668 0.529562 0.527431 0.525349 0.523295 0.521036 0.518793 0.516485 0.514151 0.511742 0.509311 0.506697 0.504032 0.500952 0.498111 0.495542 0.493067 0.490502 0.488122 0.485747 0.483397 0.481059 0.478659 0.476369 0.474035 0.471743 0.469294 0.466837 0.464349 0.461861 0.459415 0.457031 0.454523 0.45203 0.449559 0.447009 0.44446 0.441872 0.439186 0.436453 0.433622 0.430519 0.427227 0.424277 0.421441 0.418565 0.415712 0.412822 0.409915 0.407002 0.403861 0.400921 0.397927 0.39502 0.391946 0.388664 0.385474 0.38231 0.379131 0.375748 0.372335 0.368964 0.365439 0.361777 0.357983 0.354066 0.350008 0.346004 0.341774 0.337197 0.332017 0.32749 0.322909 0.318409 0.313773 0.309167 0.30425 0.299267 0.294158 0.28892 0.283508 0.277704 0.271607 0.265137 0.257907 0.250425 0.242601 0.234514 0.226112 0.216981 0.206959 0.195849 0.18346 0.169878 0.154157 0.136181 0.113563 0.0805618 ];
FPR_GC = [1 0.60995 0.471534 0.395785 0.344299 0.307261 0.279088 0.257055 0.238645 0.22347 0.2109 0.200108 0.190543 0.18238 0.17467 0.167749 0.161694 0.156323 0.151149 0.146436 0.142162 0.138135 0.134364 0.131027 0.127779 0.124657 0.121731 0.118953 0.116408 0.113823 0.111351 0.10901 0.106849 0.104847 0.102926 0.101176 0.0994058 0.0976886 0.0960063 0.0943511 0.0929152 0.0913718 0.0899162 0.0885697 0.0872795 0.0859941 0.0847314 0.0835014 0.0822546 0.0811662 0.0800288 0.0788712 0.0777826 0.0766717 0.0755636 0.0745415 0.0735802 0.0726223 0.0716621 0.070619 0.0696412 0.06872 0.0678169 0.0669902 0.0662247 0.0654428 0.0646757 0.063883 0.0631516 0.0623594 0.0616409 0.0609384 0.0602673 0.0595483 0.0588453 0.0581444 0.0574748 0.0567996 0.0561222 0.0554515 0.0548202 0.0541556 0.0535412 0.0529266 0.0523394 0.0517199 0.0510541 0.0503897 0.0498141 0.0492677 0.0487225 0.0482356 0.0477456 0.047266 0.0467554 0.0462895 0.0458359 0.0453713 0.0449181 0.0444768 0.0440634 0.0436354 0.0432183 0.0428021 0.0423837 0.0419754 0.0415295 0.0411361 0.0407638 0.0403865 0.0400128 0.0395862 0.0391753 0.0388007 0.0384111 0.0380528 0.037701 0.0373177 0.0369361 0.0365986 0.0362459 0.0359021 0.0355482 0.0352283 0.0348775 0.0345435 0.0342389 0.0339179 0.0335983 0.0331803 0.0328552 0.0325425 0.0322435 0.031943 0.031638 0.031335 0.0310349 0.0307494 0.0304731 0.0301841 0.0298948 0.0296094 0.0293115 0.0290289 0.0287264 0.0284455 0.0281563 0.0278983 0.0276452 0.0273909 0.0271031 0.0268553 0.026564 0.02633 0.0260903 0.0258486 0.0255651 0.0253166 0.0250839 0.0248401 0.0246083 0.0243435 0.0241024 0.0238278 0.0235958 0.0233639 0.0230834 0.0228409 0.0226109 0.0223679 0.0221249 0.0218686 0.0216302 0.0214008 0.0211708 0.0208953 0.0206776 0.0204196 0.0201986 0.0200028 0.0197775 0.0195792 0.0193805 0.0191716 0.0189709 0.0187708 0.0185582 0.0183241 0.0181129 0.0179142 0.0176995 0.0174719 0.0172597 0.0170662 0.0168559 0.0166507 0.0164329 0.0162355 0.0160253 0.0157906 0.0155778 0.0153721 0.0151687 0.0149686 0.014759 0.0145734 0.0143321 0.0141102 0.0138822 0.013679 0.0134796 0.0133048 0.0130471 0.0128514 0.0126552 0.0124388 0.0122374 0.0120211 0.0118344 0.0116595 0.0114557 0.0112654 0.0110712 0.0108939 0.0106718 0.0104615 0.0102332 0.0100389 0.00979486 0.0095847 0.00938114 0.00918689 0.00898087 0.00878764 0.00856314 0.00835965 0.00812841 0.0078756 0.00766992 0.00743249 0.00717068 0.00695469 0.00669866 0.00641772 0.00614837 0.00592874 0.00568862 0.00546075 0.00516382 0.00486833 0.00454777 0.00420527 0.00377427 0.00332473 0.00263625 0.00189141 ];
plot(Recall_GC, Precision_GC, ':r', 'linewidth', 2);
Recall_LBI = [1 0.999262 0.998832 0.998454 0.998089 0.997656 0.99718 0.996661 0.996175 0.995551 0.994904 0.994237 0.993401 0.992608 0.991768 0.99081 0.989944 0.98903 0.988041 0.986984 0.985886 0.984542 0.983243 0.98206 0.980823 0.979484 0.978026 0.976503 0.97495 0.973341 0.971829 0.970202 0.968373 0.966595 0.964911 0.963197 0.961317 0.959358 0.957406 0.95544 0.953439 0.951422 0.949134 0.946981 0.944676 0.942378 0.940084 0.937961 0.935638 0.933294 0.930856 0.928431 0.925983 0.923305 0.920541 0.91784 0.915202 0.912441 0.909684 0.907025 0.904098 0.901159 0.898263 0.895481 0.892475 0.889659 0.886826 0.883764 0.880813 0.877716 0.874436 0.871429 0.868298 0.865057 0.861969 0.858854 0.85563 0.852414 0.849341 0.846095 0.842713 0.839556 0.836158 0.832707 0.829514 0.826044 0.822675 0.819244 0.815761 0.812227 0.808618 0.805031 0.801359 0.797636 0.793978 0.790199 0.786364 0.782606 0.778693 0.774885 0.771056 0.767014 0.763211 0.759327 0.755412 0.751643 0.747766 0.74371 0.739711 0.735485 0.731558 0.727483 0.723571 0.719412 0.715326 0.711246 0.707096 0.702904 0.698685 0.694371 0.690131 0.68595 0.681721 0.677361 0.672917 0.668655 0.664405 0.66003 0.655616 0.651187 0.64658 0.642192 0.637549 0.632883 0.628321 0.623584 0.619021 0.614291 0.609432 0.604686 0.599943 0.595345 0.590426 0.585788 0.580692 0.575769 0.57083 0.56596 0.561008 0.555971 0.550897 0.54603 0.541002 0.535997 0.53069 0.525434 0.520154 0.51528 0.510305 0.505187 0.499964 0.494815 0.489701 0.484577 0.478924 0.47364 0.468412 0.463302 0.458031 0.452873 0.447651 0.442458 0.437329 0.431922 0.426773 0.421456 0.415903 0.410707 0.405658 0.400383 0.395335 0.389889 0.384707 0.379118 0.373588 0.368186 0.362709 0.357503 0.352253 0.346915 0.341644 0.33638 0.331144 0.325954 0.320475 0.315156 0.309797 0.304299 0.299041 0.293713 0.288396 0.283079 0.277849 0.272595 0.267243 0.261932 0.256482 0.251143 0.245764 0.240402 0.235026 0.229665 0.224007 0.218555 0.213177 0.207769 0.202383 0.196842 0.191402 0.185886 0.180446 0.174926 0.169072 0.163577 0.157996 0.152445 0.146883 0.141525 0.136034 0.130635 0.125061 0.119512 0.114021 0.108587 0.102895 0.0974743 0.0920916 0.0864909 0.080736 0.075438 0.0702337 0.0648828 0.0596283 0.0547261 0.0497051 0.0449167 0.0401801 0.0355146 0.0312365 0.0270504 0.0231176 0.0194434 0.0159905 0.0127061 0.0100013 0.00760043 ];
Precision_LBI = [0.222102 0.230847 0.238817 0.248018 0.257436 0.266747 0.276386 0.285277 0.29374 0.301783 0.309527 0.316825 0.323772 0.330303 0.336816 0.343145 0.349331 0.355485 0.361223 0.36707 0.372843 0.378509 0.384153 0.389776 0.395114 0.400327 0.405662 0.410756 0.415759 0.420858 0.425911 0.430763 0.435634 0.44041 0.445156 0.449702 0.454047 0.45829 0.462786 0.466973 0.471252 0.47565 0.479712 0.483833 0.487811 0.491691 0.495662 0.499442 0.503204 0.506956 0.510677 0.51414 0.517502 0.521139 0.524512 0.52791 0.531292 0.534551 0.537854 0.541177 0.544267 0.547627 0.550799 0.553949 0.557139 0.560163 0.56324 0.566218 0.569208 0.572001 0.574795 0.577698 0.580521 0.583353 0.586268 0.589009 0.591755 0.594574 0.597402 0.600184 0.602933 0.605586 0.607976 0.610581 0.613124 0.615671 0.618188 0.620631 0.623233 0.625629 0.628116 0.630567 0.632955 0.635248 0.63755 0.63976 0.641884 0.644132 0.646432 0.648707 0.650859 0.653176 0.65554 0.657725 0.659685 0.661903 0.664155 0.666212 0.668278 0.670322 0.672401 0.674343 0.676449 0.678501 0.68056 0.682562 0.684481 0.68649 0.688571 0.690523 0.692491 0.694486 0.696333 0.698403 0.700416 0.702229 0.704408 0.706374 0.708331 0.710269 0.712145 0.714035 0.715815 0.717819 0.71969 0.721374 0.723149 0.72515 0.726776 0.728576 0.730261 0.731998 0.733726 0.735402 0.736901 0.738509 0.740103 0.741675 0.743371 0.744962 0.74654 0.748132 0.749684 0.750995 0.752387 0.753796 0.755038 0.756393 0.757754 0.759075 0.760559 0.761781 0.762911 0.764147 0.765105 0.766405 0.767588 0.768842 0.769877 0.771188 0.772348 0.77337 0.774322 0.775283 0.776616 0.777494 0.778619 0.779772 0.781028 0.782048 0.783308 0.784274 0.785175 0.785963 0.786858 0.787686 0.788423 0.789274 0.790334 0.791257 0.792213 0.792991 0.793586 0.794524 0.795324 0.795752 0.796608 0.79755 0.798459 0.799501 0.800335 0.80074 0.801425 0.802187 0.802561 0.803522 0.804158 0.804783 0.80558 0.806371 0.806759 0.807499 0.807872 0.808592 0.808812 0.809414 0.809745 0.810234 0.810724 0.811428 0.812262 0.812507 0.813413 0.814275 0.815223 0.815825 0.816125 0.816558 0.816618 0.81698 0.817192 0.817744 0.818208 0.818656 0.819335 0.819421 0.819726 0.819649 0.820155 0.821514 0.822034 0.822887 0.823033 0.82337 0.822996 0.823699 0.823791 0.823919 0.823317 0.824494 0.82415 0.823273 0.824206 0.824476 0.824727 0.824122 ];
TPR_LBI = [1 0.999262 0.998832 0.998454 0.998089 0.997656 0.99718 0.996661 0.996175 0.995551 0.994904 0.994237 0.993401 0.992608 0.991768 0.99081 0.989944 0.98903 0.988041 0.986984 0.985886 0.984542 0.983243 0.98206 0.980823 0.979484 0.978026 0.976503 0.97495 0.973341 0.971829 0.970202 0.968373 0.966595 0.964911 0.963197 0.961317 0.959358 0.957406 0.95544 0.953439 0.951422 0.949134 0.946981 0.944676 0.942378 0.940084 0.937961 0.935638 0.933294 0.930856 0.928431 0.925983 0.923305 0.920541 0.91784 0.915202 0.912441 0.909684 0.907025 0.904098 0.901159 0.898263 0.895481 0.892475 0.889659 0.886826 0.883764 0.880813 0.877716 0.874436 0.871429 0.868298 0.865057 0.861969 0.858854 0.85563 0.852414 0.849341 0.846095 0.842713 0.839556 0.836158 0.832707 0.829514 0.826044 0.822675 0.819244 0.815761 0.812227 0.808618 0.805031 0.801359 0.797636 0.793978 0.790199 0.786364 0.782606 0.778693 0.774885 0.771056 0.767014 0.763211 0.759327 0.755412 0.751643 0.747766 0.74371 0.739711 0.735485 0.731558 0.727483 0.723571 0.719412 0.715326 0.711246 0.707096 0.702904 0.698685 0.694371 0.690131 0.68595 0.681721 0.677361 0.672917 0.668655 0.664405 0.66003 0.655616 0.651187 0.64658 0.642192 0.637549 0.632883 0.628321 0.623584 0.619021 0.614291 0.609432 0.604686 0.599943 0.595345 0.590426 0.585788 0.580692 0.575769 0.57083 0.56596 0.561008 0.555971 0.550897 0.54603 0.541002 0.535997 0.53069 0.525434 0.520154 0.51528 0.510305 0.505187 0.499964 0.494815 0.489701 0.484577 0.478924 0.47364 0.468412 0.463302 0.458031 0.452873 0.447651 0.442458 0.437329 0.431922 0.426773 0.421456 0.415903 0.410707 0.405658 0.400383 0.395335 0.389889 0.384707 0.379118 0.373588 0.368186 0.362709 0.357503 0.352253 0.346915 0.341644 0.33638 0.331144 0.325954 0.320475 0.315156 0.309797 0.304299 0.299041 0.293713 0.288396 0.283079 0.277849 0.272595 0.267243 0.261932 0.256482 0.251143 0.245764 0.240402 0.235026 0.229665 0.224007 0.218555 0.213177 0.207769 0.202383 0.196842 0.191402 0.185886 0.180446 0.174926 0.169072 0.163577 0.157996 0.152445 0.146883 0.141525 0.136034 0.130635 0.125061 0.119512 0.114021 0.108587 0.102895 0.0974743 0.0920916 0.0864909 0.080736 0.075438 0.0702337 0.0648828 0.0596283 0.0547261 0.0497051 0.0449167 0.0401801 0.0355146 0.0312365 0.0270504 0.0231176 0.0194434 0.0159905 0.0127061 0.0100013 0.00760043 ];
FPR_LBI = [1 0.952951 0.914289 0.878367 0.845205 0.814647 0.785087 0.758293 0.733794 0.710837 0.689536 0.670034 0.651593 0.634514 0.61814 0.602606 0.587706 0.57332 0.559866 0.546751 0.533892 0.521743 0.509931 0.49853 0.487666 0.477122 0.46681 0.457052 0.447514 0.438081 0.428984 0.420334 0.411743 0.403533 0.395395 0.387745 0.380351 0.373299 0.366329 0.359653 0.353023 0.346275 0.339883 0.33363 0.327477 0.321612 0.315841 0.31029 0.304972 0.299665 0.294443 0.289388 0.284605 0.279716 0.275042 0.27045 0.26586 0.26146 0.257148 0.252883 0.248739 0.244617 0.240561 0.236642 0.232659 0.22888 0.225208 0.221511 0.217979 0.214573 0.21111 0.207761 0.20443 0.20117 0.197942 0.194776 0.191657 0.188613 0.185539 0.182586 0.179602 0.176775 0.174102 0.171328 0.168644 0.165952 0.163289 0.160682 0.158079 0.155565 0.152942 0.150476 0.148069 0.145763 0.143406 0.141074 0.138802 0.136604 0.134398 0.132213 0.130096 0.12795 0.125774 0.123709 0.121731 0.119677 0.117652 0.115632 0.113723 0.111796 0.109883 0.107975 0.106076 0.104221 0.102375 0.100607 0.0989225 0.0972394 0.0954287 0.0937303 0.0920649 0.0903623 0.0887437 0.087108 0.0854664 0.0839346 0.0823394 0.0808023 0.0792663 0.0777564 0.0762384 0.0748053 0.0733408 0.0718942 0.0704699 0.0690862 0.0676832 0.0662525 0.0649501 0.0635568 0.0622719 0.0610181 0.0597986 0.0586126 0.0574275 0.0562658 0.0550924 0.0539674 0.0528071 0.0517296 0.0506649 0.0495725 0.0485272 0.0475232 0.0465285 0.0454959 0.0445468 0.043625 0.042658 0.0417381 0.0408313 0.0399633 0.039102 0.038235 0.0374318 0.0365875 0.0357656 0.0349502 0.0341575 0.0333589 0.0325927 0.0318755 0.0311637 0.0304458 0.0297507 0.029056 0.0283471 0.0276723 0.0269614 0.0263295 0.0256555 0.0250118 0.0243852 0.023777 0.0231908 0.0225919 0.0219895 0.0214034 0.0208272 0.0202839 0.0197307 0.0191957 0.0186807 0.0181398 0.0176248 0.017155 0.0166302 0.0161383 0.0156414 0.0151631 0.0147167 0.0142768 0.0138372 0.0134029 0.0129994 0.0125555 0.0121498 0.011735 0.0113056 0.0108959 0.0105171 0.0101342 0.00977658 0.00939697 0.00904679 0.00868071 0.00833941 0.00800703 0.00765874 0.00731388 0.00697875 0.00668057 0.00637888 0.0060686 0.00575703 0.00546401 0.00519333 0.00492617 0.00467143 0.00442316 0.00415976 0.00391634 0.00367688 0.00343843 0.00320821 0.00299586 0.0027846 0.0025755 0.00237479 0.00217856 0.0019975 0.00183299 0.00166965 0.00151425 0.00137591 0.0012302 0.00109496 0.000967242 0.000848295 0.000741316 0.000644051 0.000556137 0.000479124 0.000404758 0.000340456 0.000292968 ];
plot(Recall_LBI, Precision_LBI, ':c', 'linewidth', 2);
Recall_PCA = [1 0.998618 0.997588 0.996844 0.996149 0.995381 0.99456 0.993673 0.992677 0.991524 0.990247 0.988842 0.987324 0.985695 0.983938 0.982083 0.980108 0.978054 0.975895 0.973644 0.971312 0.968898 0.966418 0.963838 0.961188 0.958456 0.955645 0.952762 0.949808 0.946788 0.943686 0.940516 0.937268 0.933957 0.930575 0.927112 0.923608 0.920046 0.916428 0.912755 0.909032 0.905242 0.901387 0.897468 0.893483 0.889456 0.885379 0.881248 0.877064 0.872849 0.868585 0.864275 0.859928 0.85553 0.851089 0.846606 0.84208 0.837508 0.83288 0.828209 0.823504 0.818777 0.814029 0.809258 0.804456 0.799633 0.79479 0.789915 0.785028 0.780107 0.775136 0.77014 0.765124 0.76009 0.755032 0.749926 0.744794 0.739646 0.734489 0.729307 0.724109 0.718875 0.713612 0.708323 0.703027 0.697726 0.692413 0.687095 0.681765 0.676403 0.671027 0.665629 0.660217 0.654803 0.649367 0.643935 0.638487 0.633047 0.627606 0.622164 0.616736 0.611309 0.605892 0.600473 0.595045 0.589626 0.584191 0.578769 0.573354 0.567935 0.562508 0.557064 0.551635 0.546214 0.540815 0.535425 0.530029 0.52467 0.519326 0.513966 0.508621 0.50329 0.497973 0.492667 0.487372 0.482089 0.476818 0.47155 0.466279 0.461039 0.455811 0.450591 0.445374 0.440175 0.434994 0.429821 0.424674 0.419548 0.414448 0.409354 0.404285 0.399235 0.394223 0.389227 0.384264 0.379318 0.374399 0.369493 0.36461 0.359761 0.35493 0.350119 0.345311 0.340532 0.335774 0.331036 0.32633 0.321658 0.317013 0.312398 0.307813 0.303253 0.298731 0.29423 0.289754 0.285302 0.280884 0.276483 0.272122 0.267794 0.2635 0.259234 0.255001 0.250801 0.246635 0.2425 0.238392 0.234302 0.230248 0.226219 0.222221 0.218242 0.214303 0.210404 0.206542 0.20272 0.19892 0.195156 0.191437 0.187748 0.1841 0.180481 0.176882 0.173329 0.169796 0.166304 0.162833 0.159406 0.156021 0.152671 0.149353 0.14606 0.142789 0.139549 0.136323 0.133139 0.13 0.126898 0.123835 0.120819 0.117845 0.11492 0.112028 0.10917 0.106363 0.103593 0.100853 0.0981466 0.0954895 0.0928701 0.0902914 0.0877401 0.0852342 0.0827733 0.0803589 0.0779737 0.0756234 0.0732977 0.071011 0.0687654 0.0665604 0.0644035 0.06228 0.0601924 0.0581519 0.05614 0.0541679 0.052247 0.0503467 0.0484741 0.0466468 0.0448619 0.0431201 0.0414257 0.0397675 0.0381501 0.0365737 0.0350366 0.0335394 0.0320795 0.0306627 0.0292965 0.0279698 0.0266962 0.0254638 0.0242785 ];
Precision_PCA = [0.222102 0.247676 0.269069 0.28701 0.303854 0.319996 0.335525 0.350498 0.364987 0.37892 0.392361 0.405322 0.41783 0.429872 0.441465 0.452676 0.463526 0.474042 0.484223 0.494099 0.503695 0.513018 0.5221 0.530898 0.53948 0.547827 0.555948 0.563842 0.571528 0.579021 0.586322 0.593443 0.600379 0.607147 0.613754 0.620198 0.626499 0.632648 0.638643 0.644494 0.650215 0.655797 0.661246 0.666559 0.67175 0.676835 0.681816 0.68668 0.691431 0.696091 0.700653 0.705123 0.709498 0.713784 0.717975 0.722076 0.72609 0.730017 0.733854 0.737593 0.741252 0.744847 0.748364 0.751812 0.755191 0.758494 0.761731 0.764896 0.768006 0.771037 0.774004 0.776906 0.779744 0.782521 0.78524 0.787903 0.790508 0.793062 0.795551 0.797998 0.800395 0.802729 0.805011 0.807245 0.809431 0.811562 0.81364 0.815676 0.817671 0.819618 0.821526 0.823388 0.825211 0.826984 0.828709 0.830394 0.832041 0.833648 0.835219 0.83675 0.838254 0.839732 0.841176 0.842587 0.843951 0.845285 0.846581 0.847852 0.849109 0.850336 0.851522 0.852674 0.85382 0.854944 0.856051 0.857125 0.858176 0.859205 0.860215 0.861191 0.862148 0.863075 0.863981 0.864855 0.865709 0.866549 0.867363 0.868149 0.868916 0.869668 0.870402 0.871115 0.87181 0.872469 0.873108 0.873717 0.874315 0.874905 0.875484 0.876039 0.876573 0.877099 0.877616 0.878119 0.878604 0.879073 0.879534 0.879978 0.880411 0.880827 0.88123 0.88163 0.882032 0.882403 0.882761 0.883102 0.883443 0.883768 0.884096 0.884426 0.884757 0.885081 0.885395 0.885711 0.886013 0.88631 0.886591 0.88686 0.887128 0.887385 0.88764 0.887885 0.888123 0.888344 0.888582 0.888797 0.889 0.889178 0.88935 0.889534 0.889695 0.889834 0.889992 0.890152 0.890301 0.890452 0.890592 0.890721 0.890848 0.890963 0.891093 0.891208 0.891318 0.891429 0.891545 0.891663 0.891774 0.891875 0.891981 0.892071 0.892171 0.892258 0.892347 0.892427 0.892516 0.892597 0.89268 0.892756 0.892828 0.892932 0.893035 0.89314 0.893241 0.893339 0.893463 0.893569 0.893656 0.893757 0.893865 0.893972 0.894071 0.894168 0.894277 0.894373 0.894467 0.894553 0.894639 0.894714 0.89481 0.894913 0.895027 0.895163 0.895284 0.895399 0.895505 0.895628 0.895744 0.895879 0.896032 0.896143 0.896285 0.896447 0.896591 0.896767 0.89694 0.897079 0.897228 0.897386 0.897558 0.897691 0.897861 0.898043 0.898236 0.898402 0.898588 0.898791 ];
TPR_PCA = [1 0.998618 0.997588 0.996844 0.996149 0.995381 0.99456 0.993673 0.992677 0.991524 0.990247 0.988842 0.987324 0.985695 0.983938 0.982083 0.980108 0.978054 0.975895 0.973644 0.971312 0.968898 0.966418 0.963838 0.961188 0.958456 0.955645 0.952762 0.949808 0.946788 0.943686 0.940516 0.937268 0.933957 0.930575 0.927112 0.923608 0.920046 0.916428 0.912755 0.909032 0.905242 0.901387 0.897468 0.893483 0.889456 0.885379 0.881248 0.877064 0.872849 0.868585 0.864275 0.859928 0.85553 0.851089 0.846606 0.84208 0.837508 0.83288 0.828209 0.823504 0.818777 0.814029 0.809258 0.804456 0.799633 0.79479 0.789915 0.785028 0.780107 0.775136 0.77014 0.765124 0.76009 0.755032 0.749926 0.744794 0.739646 0.734489 0.729307 0.724109 0.718875 0.713612 0.708323 0.703027 0.697726 0.692413 0.687095 0.681765 0.676403 0.671027 0.665629 0.660217 0.654803 0.649367 0.643935 0.638487 0.633047 0.627606 0.622164 0.616736 0.611309 0.605892 0.600473 0.595045 0.589626 0.584191 0.578769 0.573354 0.567935 0.562508 0.557064 0.551635 0.546214 0.540815 0.535425 0.530029 0.52467 0.519326 0.513966 0.508621 0.50329 0.497973 0.492667 0.487372 0.482089 0.476818 0.47155 0.466279 0.461039 0.455811 0.450591 0.445374 0.440175 0.434994 0.429821 0.424674 0.419548 0.414448 0.409354 0.404285 0.399235 0.394223 0.389227 0.384264 0.379318 0.374399 0.369493 0.36461 0.359761 0.35493 0.350119 0.345311 0.340532 0.335774 0.331036 0.32633 0.321658 0.317013 0.312398 0.307813 0.303253 0.298731 0.29423 0.289754 0.285302 0.280884 0.276483 0.272122 0.267794 0.2635 0.259234 0.255001 0.250801 0.246635 0.2425 0.238392 0.234302 0.230248 0.226219 0.222221 0.218242 0.214303 0.210404 0.206542 0.20272 0.19892 0.195156 0.191437 0.187748 0.1841 0.180481 0.176882 0.173329 0.169796 0.166304 0.162833 0.159406 0.156021 0.152671 0.149353 0.14606 0.142789 0.139549 0.136323 0.133139 0.13 0.126898 0.123835 0.120819 0.117845 0.11492 0.112028 0.10917 0.106363 0.103593 0.100853 0.0981466 0.0954895 0.0928701 0.0902914 0.0877401 0.0852342 0.0827733 0.0803589 0.0779737 0.0756234 0.0732977 0.071011 0.0687654 0.0665604 0.0644035 0.06228 0.0601924 0.0581519 0.05614 0.0541679 0.052247 0.0503467 0.0484741 0.0466468 0.0448619 0.0431201 0.0414257 0.0397675 0.0381501 0.0365737 0.0350366 0.0335394 0.0320795 0.0306627 0.0292965 0.0279698 0.0266962 0.0254638 0.0242785 ];
FPR_PCA = [1 0.894738 0.823348 0.768151 0.719904 0.676827 0.637981 0.602821 0.570798 0.541487 0.514543 0.489709 0.466753 0.445507 0.425768 0.407366 0.39016 0.374037 0.358929 0.344713 0.33132 0.318685 0.306718 0.29541 0.28468 0.274499 0.264834 0.255651 0.246911 0.23858 0.230641 0.223064 0.21583 0.20891 0.202285 0.195942 0.18986 0.184024 0.178417 0.173028 0.167848 0.162873 0.158089 0.153486 0.149051 0.144776 0.140654 0.136681 0.13285 0.12915 0.12557 0.122106 0.118756 0.115518 0.112384 0.109353 0.106418 0.103577 0.100826 0.0981653 0.0955884 0.0930875 0.0906613 0.0883106 0.0860287 0.0838144 0.0816663 0.0795788 0.0775516 0.0755841 0.0736691 0.0718104 0.0700062 0.0682522 0.0665446 0.064883 0.0632659 0.0616939 0.0601674 0.0586822 0.0572362 0.0558313 0.0544624 0.0531295 0.0518336 0.0505745 0.0493488 0.0481548 0.0469894 0.0458532 0.0447456 0.0436671 0.0426171 0.0415954 0.0405997 0.0396292 0.038683 0.0377629 0.0368643 0.0359886 0.0351346 0.0343007 0.0334893 0.0326972 0.0319281 0.0311777 0.0304445 0.0297299 0.0290299 0.0283479 0.0276843 0.0270362 0.0264001 0.0257789 0.0251733 0.0245833 0.0240054 0.0234408 0.0228889 0.0223517 0.0218263 0.0213142 0.0208143 0.0203248 0.0198482 0.0193815 0.0189248 0.01848 0.0180449 0.0176194 0.0172053 0.0168012 0.0164045 0.0160191 0.0156428 0.0152762 0.0149165 0.0145642 0.0142216 0.0138877 0.0135621 0.0132439 0.0129328 0.012629 0.0123332 0.0120445 0.0117629 0.0114883 0.0112196 0.0109577 0.0107021 0.0104518 0.0102057 0.00996722 0.00973467 0.0095076 0.00928506 0.00906842 0.00885621 0.00864804 0.00844436 0.00824486 0.00805073 0.0078609 0.0076748 0.00749261 0.00731516 0.00714154 0.00697213 0.00680748 0.0066466 0.00648844 0.00633321 0.00618214 0.00603352 0.00588834 0.00574704 0.005609 0.00547371 0.0053409 0.00521226 0.00508697 0.00496311 0.00484268 0.0047246 0.00460913 0.00449592 0.00438534 0.00427681 0.00417132 0.00406743 0.00396625 0.00386777 0.00377164 0.00367728 0.0035847 0.00349468 0.00340669 0.00332049 0.00323664 0.00315473 0.0030747 0.00299639 0.00292009 0.00284416 0.00277049 0.0026982 0.00262761 0.00255855 0.00249059 0.00242456 0.00235991 0.00229665 0.00223439 0.0021737 0.00211468 0.00205723 0.0020009 0.00194604 0.00189226 0.00183985 0.00178879 0.00173857 0.00168977 0.00164229 0.00159607 0.00155071 0.00150664 0.00146367 0.00142155 0.0013802 0.00133955 0.00129953 0.00126059 0.00122264 0.00118509 0.00114878 0.00111312 0.00107811 0.00104407 0.00101093 0.000978508 0.000947005 0.00091568 0.000885068 0.000855423 0.000826441 0.000798195 0.000770547 0.000743933 0.000717469 0.000691452 0.000666206 0.000642026 0.000618396 0.000595175 ];
plot(Recall_PCA, Precision_PCA, ':m', 'linewidth', 2);
Recall_DRFI = [1 0.999162 0.9986 0.99773 0.996995 0.996248 0.995546 0.994886 0.994016 0.993239 0.992451 0.991543 0.99062 0.989566 0.988496 0.98746 0.986536 0.985534 0.984379 0.983293 0.982269 0.981145 0.97989 0.978702 0.97755 0.976406 0.975261 0.974082 0.972792 0.971404 0.970103 0.968863 0.967629 0.966253 0.9649 0.963267 0.961714 0.96021 0.958807 0.957377 0.955923 0.954569 0.953163 0.951622 0.950186 0.948809 0.947333 0.945697 0.944108 0.942576 0.941 0.939389 0.937842 0.93619 0.934561 0.932882 0.93132 0.929469 0.92771 0.926038 0.924208 0.922434 0.920622 0.918843 0.917238 0.915481 0.913529 0.911683 0.910003 0.908258 0.906283 0.904255 0.902422 0.900509 0.898651 0.896937 0.894996 0.893128 0.891182 0.889306 0.887365 0.885447 0.883512 0.881403 0.879413 0.877433 0.875605 0.873557 0.871448 0.869416 0.867465 0.865529 0.863598 0.861538 0.859372 0.857243 0.85505 0.852691 0.850507 0.848257 0.846146 0.84391 0.841681 0.839386 0.837198 0.834972 0.832482 0.830082 0.827571 0.825187 0.822947 0.820413 0.817812 0.815264 0.812688 0.81029 0.807835 0.805311 0.802594 0.80002 0.797548 0.795088 0.792495 0.789981 0.787455 0.784786 0.782208 0.779346 0.776593 0.774033 0.771417 0.768797 0.766051 0.763441 0.760654 0.757985 0.75535 0.752333 0.749388 0.746497 0.743522 0.740751 0.737649 0.734725 0.731815 0.728791 0.725731 0.722605 0.719107 0.715988 0.712961 0.709795 0.706633 0.703357 0.700137 0.696555 0.693327 0.69009 0.686441 0.683228 0.679715 0.676265 0.673053 0.66957 0.666221 0.662427 0.658887 0.655129 0.65161 0.647683 0.644048 0.64012 0.636479 0.632764 0.628928 0.624806 0.621066 0.617054 0.613014 0.608957 0.604829 0.600266 0.596096 0.591789 0.587386 0.583215 0.578793 0.574394 0.569936 0.565387 0.560788 0.556179 0.551527 0.546865 0.54209 0.537017 0.532054 0.527481 0.522467 0.517304 0.512034 0.506747 0.501585 0.496064 0.490378 0.484768 0.479212 0.473512 0.467859 0.462242 0.456205 0.450338 0.444474 0.438417 0.432586 0.426163 0.419497 0.412911 0.406065 0.399242 0.392296 0.385253 0.378026 0.370934 0.363514 0.35598 0.348588 0.341001 0.33328 0.325059 0.316603 0.308499 0.299676 0.290925 0.282108 0.27268 0.263409 0.253536 0.243586 0.233445 0.222947 0.212456 0.201366 0.189937 0.17825 0.165852 0.153099 0.140511 0.127827 0.115625 0.102632 0.0890283 0.0757126 0.0614475 0.047115 0.030451 ];
Precision_DRFI = [0.222102 0.277789 0.31237 0.339944 0.363955 0.385073 0.405185 0.422886 0.439337 0.45487 0.470005 0.484413 0.498067 0.510631 0.52274 0.534097 0.545103 0.555887 0.565567 0.575125 0.584157 0.59304 0.601679 0.609908 0.617541 0.625056 0.632701 0.640037 0.647051 0.653967 0.660637 0.66708 0.673282 0.679284 0.684989 0.69041 0.695909 0.701125 0.706261 0.711348 0.716237 0.721059 0.725921 0.730352 0.734795 0.739208 0.74341 0.747638 0.751715 0.755806 0.759507 0.763243 0.766938 0.770524 0.774028 0.77741 0.780516 0.783767 0.787099 0.790188 0.793133 0.796107 0.799106 0.802006 0.80479 0.807549 0.810139 0.812646 0.81533 0.818123 0.820605 0.823098 0.82555 0.827901 0.830228 0.832541 0.834856 0.837134 0.839353 0.841616 0.843686 0.845839 0.848008 0.850107 0.852056 0.854221 0.856309 0.85824 0.860146 0.862081 0.863938 0.86565 0.867389 0.869254 0.870921 0.872626 0.874383 0.876048 0.877645 0.879246 0.880836 0.882456 0.884115 0.885742 0.887231 0.88873 0.890205 0.891602 0.893061 0.894482 0.895818 0.897104 0.898524 0.899829 0.901061 0.902436 0.903648 0.904887 0.905967 0.907239 0.908303 0.909515 0.91064 0.911753 0.91291 0.913905 0.915126 0.916237 0.91727 0.918367 0.919439 0.920436 0.92149 0.922555 0.923537 0.924503 0.925438 0.926316 0.927265 0.928118 0.928941 0.929796 0.930568 0.931348 0.932238 0.93323 0.934068 0.934873 0.935642 0.936514 0.937288 0.938072 0.938877 0.939688 0.940402 0.941118 0.941751 0.942527 0.943337 0.943975 0.94466 0.945368 0.946064 0.946694 0.94736 0.948074 0.948808 0.949446 0.95007 0.950623 0.951376 0.952131 0.952724 0.953328 0.95379 0.954241 0.954697 0.955213 0.955781 0.956287 0.956776 0.957191 0.957794 0.958212 0.958526 0.958957 0.959382 0.959779 0.960425 0.960891 0.961309 0.961658 0.962074 0.962444 0.962836 0.963314 0.963755 0.964165 0.964507 0.964993 0.965422 0.965784 0.966159 0.966586 0.966812 0.967145 0.967722 0.967986 0.968257 0.968606 0.968911 0.969498 0.96972 0.970047 0.970327 0.970772 0.971015 0.971332 0.971595 0.971619 0.9717 0.971871 0.972083 0.972457 0.97264 0.973014 0.973237 0.973594 0.973835 0.974125 0.974315 0.974917 0.975123 0.975307 0.975209 0.975196 0.975373 0.975497 0.975478 0.975739 0.975639 0.975624 0.975341 0.975411 0.975631 0.97578 0.975777 0.976047 0.976605 0.976553 0.976632 0.976352 0.976863 0.976792 0.976317 0.976064 ];
TPR_DRFI = [1 0.999162 0.9986 0.99773 0.996995 0.996248 0.995546 0.994886 0.994016 0.993239 0.992451 0.991543 0.99062 0.989566 0.988496 0.98746 0.986536 0.985534 0.984379 0.983293 0.982269 0.981145 0.97989 0.978702 0.97755 0.976406 0.975261 0.974082 0.972792 0.971404 0.970103 0.968863 0.967629 0.966253 0.9649 0.963267 0.961714 0.96021 0.958807 0.957377 0.955923 0.954569 0.953163 0.951622 0.950186 0.948809 0.947333 0.945697 0.944108 0.942576 0.941 0.939389 0.937842 0.93619 0.934561 0.932882 0.93132 0.929469 0.92771 0.926038 0.924208 0.922434 0.920622 0.918843 0.917238 0.915481 0.913529 0.911683 0.910003 0.908258 0.906283 0.904255 0.902422 0.900509 0.898651 0.896937 0.894996 0.893128 0.891182 0.889306 0.887365 0.885447 0.883512 0.881403 0.879413 0.877433 0.875605 0.873557 0.871448 0.869416 0.867465 0.865529 0.863598 0.861538 0.859372 0.857243 0.85505 0.852691 0.850507 0.848257 0.846146 0.84391 0.841681 0.839386 0.837198 0.834972 0.832482 0.830082 0.827571 0.825187 0.822947 0.820413 0.817812 0.815264 0.812688 0.81029 0.807835 0.805311 0.802594 0.80002 0.797548 0.795088 0.792495 0.789981 0.787455 0.784786 0.782208 0.779346 0.776593 0.774033 0.771417 0.768797 0.766051 0.763441 0.760654 0.757985 0.75535 0.752333 0.749388 0.746497 0.743522 0.740751 0.737649 0.734725 0.731815 0.728791 0.725731 0.722605 0.719107 0.715988 0.712961 0.709795 0.706633 0.703357 0.700137 0.696555 0.693327 0.69009 0.686441 0.683228 0.679715 0.676265 0.673053 0.66957 0.666221 0.662427 0.658887 0.655129 0.65161 0.647683 0.644048 0.64012 0.636479 0.632764 0.628928 0.624806 0.621066 0.617054 0.613014 0.608957 0.604829 0.600266 0.596096 0.591789 0.587386 0.583215 0.578793 0.574394 0.569936 0.565387 0.560788 0.556179 0.551527 0.546865 0.54209 0.537017 0.532054 0.527481 0.522467 0.517304 0.512034 0.506747 0.501585 0.496064 0.490378 0.484768 0.479212 0.473512 0.467859 0.462242 0.456205 0.450338 0.444474 0.438417 0.432586 0.426163 0.419497 0.412911 0.406065 0.399242 0.392296 0.385253 0.378026 0.370934 0.363514 0.35598 0.348588 0.341001 0.33328 0.325059 0.316603 0.308499 0.299676 0.290925 0.282108 0.27268 0.263409 0.253536 0.243586 0.233445 0.222947 0.212456 0.201366 0.189937 0.17825 0.165852 0.153099 0.140511 0.127827 0.115625 0.102632 0.0890283 0.0757126 0.0614475 0.047115 0.030451 ];
FPR_DRFI = [1 0.796156 0.689886 0.614811 0.557179 0.511347 0.471293 0.438416 0.409493 0.384235 0.36112 0.340612 0.3219 0.305426 0.290252 0.276751 0.263945 0.252093 0.241502 0.231566 0.222473 0.213904 0.205711 0.198037 0.191151 0.184672 0.17815 0.172062 0.166489 0.160958 0.155819 0.150975 0.146348 0.141952 0.137828 0.133835 0.130038 0.126361 0.122848 0.119519 0.116313 0.113233 0.110203 0.107454 0.104742 0.102144 0.0996702 0.097163 0.0947482 0.0924024 0.0903027 0.0881985 0.0860807 0.0840936 0.0822277 0.080298 0.0786439 0.076876 0.0751128 0.0735073 0.071972 0.0703793 0.0688679 0.0674323 0.0660792 0.064737 0.0634389 0.0621803 0.0608693 0.0595534 0.0583808 0.0571959 0.056021 0.0549178 0.0538648 0.0528459 0.0518265 0.0507882 0.0497644 0.048771 0.0478523 0.0468554 0.045913 0.044962 0.0441265 0.0431843 0.0423352 0.0415232 0.040729 0.039939 0.039169 0.038447 0.0377584 0.0370062 0.0363283 0.0356554 0.0349419 0.034251 0.0335575 0.0328918 0.0322509 0.0316159 0.0310055 0.0303926 0.0298309 0.0292528 0.0286744 0.0281354 0.0275986 0.0270873 0.0265793 0.0260955 0.0255546 0.0250783 0.0246014 0.0241181 0.0236794 0.0232393 0.0228083 0.0223456 0.0219545 0.0215409 0.0211343 0.0207383 0.0203255 0.0199631 0.0195211 0.0191323 0.0187453 0.0183656 0.0180168 0.0176821 0.0173308 0.0169569 0.0165864 0.0162367 0.0159299 0.0156361 0.0153233 0.0150333 0.0147404 0.0144392 0.0141527 0.0138984 0.0136178 0.0133307 0.0130602 0.0128216 0.0125554 0.012308 0.012055 0.0118131 0.0115606 0.0113328 0.0111094 0.0108558 0.0106447 0.0103932 0.0101343 0.00993698 0.00970692 0.00949572 0.0092703 0.00907633 0.00889002 0.00868813 0.00848888 0.00829821 0.00811107 0.00791273 0.00771704 0.0075237 0.00735696 0.00718761 0.00702838 0.00685656 0.00669309 0.00654049 0.00638836 0.0062224 0.00607875 0.00593272 0.00576974 0.00562409 0.00548494 0.0053538 0.00523206 0.00509645 0.00493719 0.00480253 0.00466141 0.00455041 0.00440053 0.00429626 0.00418011 0.00405961 0.00393308 0.00382674 0.00372509 0.00360886 0.00350007 0.00340081 0.00329864 0.0031895 0.00309777 0.0030073 0.00288024 0.00279217 0.00268884 0.00261124 0.00252602 0.00243664 0.00236039 0.00228119 0.00219753 0.00209806 0.00202066 0.00194689 0.0018421 0.00178084 0.00171384 0.00163835 0.00157921 0.00150776 0.00144766 0.00138119 0.00131135 0.00123944 0.00118343 0.00110965 0.00104758 0.000975168 0.000923728 0.000864585 0.000783277 0.000743359 0.000704709 0.00065657 0.000608798 0.000563325 0.000522797 0.000492772 0.000454248 0.000421529 0.000383106 0.000357269 0.00032826 0.000295283 0.000263414 0.000234368 0.00021174 0.000189822 0.000169009 0.000145015 0.000117527 9.50215e-005 ];
plot(Recall_DRFI, Precision_DRFI, ':y', 'linewidth', 2);
Recall_GMR = [1 0.990868 0.979284 0.970521 0.96306 0.956519 0.950699 0.945398 0.94014 0.93559 0.931375 0.927393 0.923278 0.919471 0.915897 0.912528 0.909077 0.905865 0.902421 0.899253 0.896276 0.893209 0.890076 0.887112 0.884143 0.881236 0.87845 0.875619 0.872746 0.870039 0.867325 0.864693 0.862151 0.859505 0.857072 0.854573 0.852086 0.849497 0.846905 0.844353 0.841782 0.839303 0.836887 0.834491 0.831973 0.829713 0.827375 0.825039 0.822614 0.820052 0.817943 0.815677 0.813428 0.811187 0.808933 0.806699 0.80452 0.802099 0.799978 0.797893 0.795585 0.793578 0.791399 0.789188 0.787029 0.784874 0.782898 0.780774 0.778613 0.776486 0.774425 0.772325 0.770123 0.767818 0.765713 0.763532 0.761538 0.759479 0.757506 0.755335 0.75333 0.75118 0.749033 0.746875 0.744575 0.742341 0.740228 0.73822 0.736073 0.733995 0.731997 0.730019 0.72794 0.725937 0.72377 0.721716 0.719691 0.717492 0.715501 0.713411 0.711361 0.709172 0.706981 0.704809 0.702632 0.700512 0.698327 0.696092 0.693875 0.691744 0.689614 0.687505 0.685385 0.683123 0.68099 0.678789 0.676591 0.674401 0.672246 0.670115 0.667982 0.665758 0.663451 0.661217 0.658959 0.656798 0.654792 0.652751 0.65043 0.648316 0.645999 0.643646 0.64144 0.639224 0.636933 0.634652 0.632355 0.629895 0.627596 0.625249 0.623031 0.620699 0.618283 0.615879 0.613281 0.610964 0.608545 0.606079 0.603788 0.601376 0.598963 0.596606 0.594131 0.591637 0.58911 0.586562 0.584042 0.581661 0.579126 0.576632 0.573995 0.571415 0.568751 0.566169 0.563696 0.561159 0.558698 0.556182 0.553663 0.550986 0.548385 0.545611 0.542906 0.540219 0.537583 0.534765 0.532069 0.529245 0.526331 0.52365 0.520915 0.517956 0.51494 0.511958 0.508949 0.505905 0.502966 0.499939 0.496987 0.494002 0.490886 0.487819 0.484711 0.481632 0.478402 0.475095 0.471841 0.46862 0.465377 0.462129 0.458861 0.455416 0.451918 0.448373 0.44487 0.441331 0.437624 0.433962 0.430277 0.426746 0.422999 0.419187 0.415183 0.411147 0.406909 0.402674 0.398272 0.393894 0.389512 0.385087 0.38058 0.376028 0.371563 0.366788 0.361809 0.356913 0.351848 0.346364 0.34094 0.335676 0.329821 0.323954 0.318158 0.312021 0.30567 0.2995 0.292961 0.286243 0.279209 0.272033 0.264665 0.256686 0.248597 0.239742 0.230278 0.220406 0.20967 0.198337 0.186453 0.173451 0.159095 0.143559 0.125653 0.104181 0.0787318 0.0464519 ];
Precision_GMR = [0.222102 0.36016 0.455418 0.50634 0.541047 0.567615 0.589294 0.607442 0.623234 0.637015 0.649594 0.660576 0.670459 0.679418 0.687891 0.695684 0.703126 0.710091 0.716795 0.72312 0.728999 0.734591 0.739947 0.745098 0.74976 0.754284 0.758703 0.763098 0.767085 0.771154 0.7749 0.778611 0.782069 0.785468 0.788762 0.791929 0.795071 0.797993 0.801015 0.803918 0.806613 0.809279 0.811891 0.814337 0.816873 0.819406 0.821795 0.824131 0.826486 0.828752 0.831006 0.833119 0.835039 0.837226 0.83916 0.841149 0.842964 0.844835 0.846617 0.848431 0.850038 0.851651 0.853179 0.854578 0.856008 0.857441 0.858989 0.860491 0.862143 0.86358 0.865005 0.866402 0.867807 0.869085 0.870372 0.871529 0.872632 0.873887 0.8752 0.876453 0.877616 0.878809 0.879868 0.880905 0.881964 0.88303 0.884084 0.885177 0.886281 0.887236 0.88833 0.889256 0.890183 0.891219 0.892026 0.892896 0.893757 0.894742 0.895617 0.896417 0.897365 0.898286 0.899089 0.899884 0.90063 0.901409 0.902214 0.903086 0.903842 0.904545 0.905364 0.906124 0.90686 0.907493 0.908175 0.908853 0.909629 0.910307 0.911044 0.911668 0.91235 0.912968 0.913511 0.914053 0.914643 0.915371 0.915992 0.91654 0.91715 0.917679 0.918123 0.918593 0.919008 0.919459 0.919927 0.920449 0.921011 0.92153 0.922147 0.922803 0.923411 0.923832 0.924316 0.924832 0.92526 0.925683 0.926113 0.92643 0.926912 0.927258 0.927783 0.928251 0.928673 0.928894 0.929225 0.929497 0.929738 0.93006 0.930495 0.930863 0.931198 0.931529 0.931864 0.932131 0.932528 0.932758 0.933095 0.933452 0.933563 0.933771 0.934199 0.934579 0.934785 0.935066 0.935381 0.935613 0.935873 0.936118 0.936379 0.936468 0.936512 0.936854 0.936924 0.937033 0.937281 0.937455 0.937748 0.937959 0.938067 0.938478 0.938672 0.938865 0.939041 0.93915 0.939209 0.939368 0.939599 0.939902 0.939967 0.940099 0.940238 0.940283 0.940225 0.940315 0.940527 0.940645 0.940607 0.940646 0.940842 0.940804 0.941116 0.941132 0.941155 0.941264 0.94147 0.941678 0.941968 0.942068 0.942285 0.942401 0.94247 0.942527 0.942755 0.942905 0.942957 0.943201 0.943285 0.943388 0.943607 0.943822 0.943927 0.943907 0.943951 0.944082 0.944195 0.944434 0.944512 0.944715 0.944984 0.945194 0.945282 0.945333 0.945402 0.945454 0.945408 0.945411 0.945349 0.945487 0.945717 0.945991 0.945916 0.946051 0.945811 0.945849 0.945901 0.945957 ];
TPR_GMR = [1 0.990868 0.979284 0.970521 0.96306 0.956519 0.950699 0.945398 0.94014 0.93559 0.931375 0.927393 0.923278 0.919471 0.915897 0.912528 0.909077 0.905865 0.902421 0.899253 0.896276 0.893209 0.890076 0.887112 0.884143 0.881236 0.87845 0.875619 0.872746 0.870039 0.867325 0.864693 0.862151 0.859505 0.857072 0.854573 0.852086 0.849497 0.846905 0.844353 0.841782 0.839303 0.836887 0.834491 0.831973 0.829713 0.827375 0.825039 0.822614 0.820052 0.817943 0.815677 0.813428 0.811187 0.808933 0.806699 0.80452 0.802099 0.799978 0.797893 0.795585 0.793578 0.791399 0.789188 0.787029 0.784874 0.782898 0.780774 0.778613 0.776486 0.774425 0.772325 0.770123 0.767818 0.765713 0.763532 0.761538 0.759479 0.757506 0.755335 0.75333 0.75118 0.749033 0.746875 0.744575 0.742341 0.740228 0.73822 0.736073 0.733995 0.731997 0.730019 0.72794 0.725937 0.72377 0.721716 0.719691 0.717492 0.715501 0.713411 0.711361 0.709172 0.706981 0.704809 0.702632 0.700512 0.698327 0.696092 0.693875 0.691744 0.689614 0.687505 0.685385 0.683123 0.68099 0.678789 0.676591 0.674401 0.672246 0.670115 0.667982 0.665758 0.663451 0.661217 0.658959 0.656798 0.654792 0.652751 0.65043 0.648316 0.645999 0.643646 0.64144 0.639224 0.636933 0.634652 0.632355 0.629895 0.627596 0.625249 0.623031 0.620699 0.618283 0.615879 0.613281 0.610964 0.608545 0.606079 0.603788 0.601376 0.598963 0.596606 0.594131 0.591637 0.58911 0.586562 0.584042 0.581661 0.579126 0.576632 0.573995 0.571415 0.568751 0.566169 0.563696 0.561159 0.558698 0.556182 0.553663 0.550986 0.548385 0.545611 0.542906 0.540219 0.537583 0.534765 0.532069 0.529245 0.526331 0.52365 0.520915 0.517956 0.51494 0.511958 0.508949 0.505905 0.502966 0.499939 0.496987 0.494002 0.490886 0.487819 0.484711 0.481632 0.478402 0.475095 0.471841 0.46862 0.465377 0.462129 0.458861 0.455416 0.451918 0.448373 0.44487 0.441331 0.437624 0.433962 0.430277 0.426746 0.422999 0.419187 0.415183 0.411147 0.406909 0.402674 0.398272 0.393894 0.389512 0.385087 0.38058 0.376028 0.371563 0.366788 0.361809 0.356913 0.351848 0.346364 0.34094 0.335676 0.329821 0.323954 0.318158 0.312021 0.30567 0.2995 0.292961 0.286243 0.279209 0.272033 0.264665 0.256686 0.248597 0.239742 0.230278 0.220406 0.20967 0.198337 0.186453 0.173451 0.159095 0.143559 0.125653 0.104181 0.0787318 0.0464519 ];
FPR_GMR = [1 0.638309 0.484966 0.412516 0.366365 0.332606 0.306099 0.284786 0.266989 0.251819 0.238565 0.226994 0.216633 0.207489 0.198923 0.191092 0.183834 0.177278 0.171049 0.16514 0.159851 0.154973 0.150175 0.145707 0.141558 0.137595 0.133779 0.130036 0.126601 0.123297 0.120168 0.117221 0.114442 0.111705 0.109046 0.106475 0.10405 0.101747 0.0993804 0.0971271 0.0950371 0.093032 0.0910957 0.089206 0.0873298 0.0854354 0.0836748 0.0818877 0.0802203 0.0786306 0.0770563 0.0755311 0.0740878 0.072581 0.0711765 0.0697825 0.0684858 0.0671987 0.0659624 0.0647052 0.0634951 0.0623681 0.0612122 0.0600954 0.0590711 0.0580485 0.0570318 0.0560719 0.0550915 0.0541612 0.0532397 0.0523258 0.05144 0.0505757 0.0496973 0.0489084 0.04815 0.0473859 0.046549 0.0457641 0.0450284 0.0443232 0.043646 0.0429869 0.04231 0.04167 0.041007 0.0403677 0.0397218 0.0391376 0.0385322 0.0379527 0.0373682 0.0367732 0.0362003 0.0356379 0.0350702 0.034526 0.0340046 0.033484 0.0330054 0.0325031 0.0320132 0.0315078 0.0310256 0.0305708 0.0300764 0.0296128 0.0291709 0.02873 0.0282865 0.0278577 0.0274438 0.0270011 0.0265869 0.026168 0.0257395 0.0253437 0.0249438 0.024577 0.0242133 0.0238959 0.0235568 0.0232118 0.0228746 0.0225152 0.0221944 0.0218661 0.0215535 0.0212615 0.0209601 0.0206719 0.0203743 0.0200879 0.0197926 0.019465 0.0191643 0.0188967 0.0185998 0.018288 0.0180268 0.0177574 0.0174959 0.0172065 0.0169363 0.0166876 0.0164345 0.0162092 0.0159463 0.0157124 0.0154261 0.0151784 0.0149587 0.0147513 0.0145373 0.0143209 0.0141159 0.0139107 0.0136905 0.0134707 0.0132838 0.0130914 0.0129193 0.0127491 0.0125565 0.0124096 0.0122312 0.0120468 0.0118918 0.0117161 0.0115191 0.0113333 0.0111245 0.0109255 0.0107322 0.01057 0.0104004 0.010232 0.0100509 0.00988133 0.00970565 0.00951444 0.00936874 0.00922338 0.00907971 0.00894467 0.00876701 0.00861788 0.00848097 0.00831704 0.00815919 0.00801425 0.00786957 0.0077372 0.00760957 0.00746941 0.0073171 0.00718078 0.00705874 0.00693305 0.00681604 0.00667428 0.00651388 0.0063813 0.00625783 0.00613207 0.00601985 0.00591327 0.0057948 0.00568576 0.00553927 0.0053933 0.00527291 0.00515599 0.00502718 0.00491798 0.00480322 0.00469624 0.00457216 0.00446291 0.00433482 0.00422434 0.00411216 0.00401806 0.00392115 0.00380188 0.00369949 0.00361353 0.00351069 0.00340911 0.00330712 0.00322588 0.00313158 0.00303242 0.00293761 0.00283027 0.00271986 0.00261341 0.00248652 0.00236563 0.0022548 0.00215245 0.00205387 0.00196018 0.00186836 0.00175852 0.00165928 0.00154822 0.00143224 0.00130632 0.00118296 0.00105381 0.0009205 0.000779268 0.000610714 0.000410658 ];
plot(Recall_GMR, Precision_GMR, '--k', 'linewidth', 2);
Recall_HS = [1 0.985154 0.985154 0.985154 0.978042 0.977386 0.972651 0.970822 0.9706 0.965823 0.964359 0.963193 0.959117 0.958266 0.954744 0.952412 0.951454 0.947525 0.946492 0.943861 0.941186 0.940297 0.936468 0.934567 0.932394 0.929488 0.928332 0.926 0.923391 0.922049 0.919762 0.917632 0.916271 0.913724 0.911934 0.910073 0.908073 0.905863 0.904248 0.902381 0.899998 0.898094 0.896346 0.894321 0.891807 0.88993 0.888141 0.885945 0.883724 0.882039 0.879942 0.878037 0.877014 0.874988 0.872844 0.871074 0.869012 0.867257 0.865355 0.86334 0.861971 0.85945 0.858324 0.855892 0.854425 0.851991 0.85032 0.848343 0.84673 0.844621 0.842919 0.840383 0.838353 0.836124 0.834286 0.832272 0.830134 0.828286 0.826285 0.824164 0.822424 0.820364 0.817161 0.815331 0.81339 0.81117 0.808985 0.806988 0.805099 0.802432 0.800234 0.797633 0.795829 0.793764 0.791978 0.789857 0.787707 0.785444 0.783264 0.781288 0.779289 0.776935 0.774577 0.773557 0.771265 0.76882 0.766698 0.764545 0.762212 0.76025 0.757586 0.75533 0.75324 0.750945 0.748649 0.746111 0.744224 0.742142 0.73953 0.736954 0.735032 0.732864 0.730515 0.728061 0.72537 0.723638 0.721104 0.717382 0.716931 0.714369 0.710883 0.708074 0.706435 0.703836 0.701025 0.698233 0.695794 0.69389 0.691078 0.688449 0.68604 0.683906 0.681214 0.678711 0.675886 0.673604 0.670856 0.668244 0.665526 0.662672 0.659589 0.656968 0.654255 0.65075 0.649222 0.646175 0.642808 0.639783 0.637009 0.634056 0.630917 0.627978 0.62537 0.622687 0.61984 0.616958 0.613677 0.611068 0.607613 0.604696 0.601977 0.599004 0.59628 0.593413 0.590521 0.586219 0.583244 0.58053 0.577112 0.574451 0.570794 0.567509 0.563732 0.560974 0.556881 0.553573 0.549996 0.546778 0.543419 0.539808 0.536787 0.533662 0.529302 0.526939 0.521745 0.51932 0.515152 0.511352 0.507322 0.503477 0.50034 0.496406 0.492575 0.488581 0.483742 0.481484 0.476662 0.471753 0.467723 0.463183 0.458593 0.454764 0.450438 0.446598 0.441133 0.437025 0.432798 0.428035 0.422858 0.418892 0.414434 0.408596 0.404343 0.399267 0.3933 0.389993 0.383781 0.378347 0.375227 0.366906 0.362546 0.358974 0.34989 0.346555 0.341378 0.331326 0.329357 0.319472 0.31345 0.309929 0.295315 0.293397 0.286078 0.272003 0.269739 0.250694 0.24607 0.242061 0.216864 0.216041 0.208252 0.178507 0.177375 0.127139 0.127139 0.127139 ];
Precision_HS = [0.222102 0.373857 0.373857 0.373857 0.42432 0.425413 0.452439 0.459684 0.460398 0.484642 0.488938 0.49443 0.512868 0.51552 0.530874 0.539131 0.542143 0.558205 0.562391 0.570669 0.580376 0.583058 0.595021 0.601063 0.606361 0.615379 0.618775 0.625876 0.633192 0.636305 0.643509 0.649623 0.653522 0.660931 0.665835 0.671293 0.676805 0.681723 0.68621 0.690792 0.695681 0.699629 0.703156 0.707383 0.711964 0.716112 0.720116 0.724018 0.728358 0.731751 0.736013 0.7397 0.741572 0.745485 0.749041 0.7527 0.755864 0.758847 0.761312 0.764827 0.767308 0.771253 0.773378 0.777064 0.77885 0.782084 0.784225 0.786611 0.788908 0.791725 0.794142 0.796452 0.798659 0.80188 0.803657 0.806208 0.80837 0.810063 0.812378 0.814733 0.816522 0.818411 0.821357 0.82335 0.825716 0.827839 0.829748 0.831913 0.833548 0.835875 0.837884 0.839908 0.841659 0.84361 0.845022 0.846697 0.848381 0.850745 0.852226 0.853719 0.85538 0.857021 0.858756 0.859801 0.861476 0.863066 0.864499 0.866103 0.867537 0.868812 0.870198 0.871774 0.872756 0.874353 0.875604 0.87709 0.878355 0.879441 0.880652 0.882259 0.883162 0.884573 0.885856 0.886958 0.888318 0.88903 0.890536 0.892235 0.8924 0.893734 0.894856 0.895852 0.896514 0.897735 0.898718 0.899865 0.900956 0.90177 0.902783 0.903489 0.904382 0.905136 0.90633 0.907132 0.908001 0.908699 0.909439 0.910004 0.910796 0.9116 0.912393 0.912875 0.913645 0.914336 0.914771 0.915464 0.916015 0.91649 0.916889 0.917466 0.918089 0.918374 0.919026 0.919516 0.919947 0.920451 0.921042 0.921672 0.922322 0.922762 0.923199 0.923603 0.924095 0.92456 0.925101 0.925819 0.92606 0.926579 0.927158 0.927564 0.928328 0.928752 0.92931 0.929902 0.930354 0.930814 0.931279 0.931598 0.931911 0.932378 0.932784 0.933085 0.933552 0.933797 0.934343 0.934452 0.934912 0.935138 0.935644 0.935881 0.936185 0.936507 0.936887 0.937094 0.937511 0.937798 0.937994 0.938229 0.938627 0.938963 0.939183 0.939493 0.939629 0.939831 0.939984 0.940316 0.940563 0.940757 0.941157 0.941381 0.941749 0.941976 0.94222 0.942419 0.942749 0.94279 0.943137 0.943194 0.943395 0.943764 0.943952 0.944121 0.944622 0.945031 0.94555 0.946074 0.946452 0.947191 0.947486 0.947591 0.948332 0.94861 0.949068 0.949673 0.949838 0.950537 0.950541 0.950799 0.951205 0.951424 0.951579 0.951978 0.952211 0.952843 0.952843 0.952843 ];
TPR_HS = [1 0.985154 0.985154 0.985154 0.978042 0.977386 0.972651 0.970822 0.9706 0.965823 0.964359 0.963193 0.959117 0.958266 0.954744 0.952412 0.951454 0.947525 0.946492 0.943861 0.941186 0.940297 0.936468 0.934567 0.932394 0.929488 0.928332 0.926 0.923391 0.922049 0.919762 0.917632 0.916271 0.913724 0.911934 0.910073 0.908073 0.905863 0.904248 0.902381 0.899998 0.898094 0.896346 0.894321 0.891807 0.88993 0.888141 0.885945 0.883724 0.882039 0.879942 0.878037 0.877014 0.874988 0.872844 0.871074 0.869012 0.867257 0.865355 0.86334 0.861971 0.85945 0.858324 0.855892 0.854425 0.851991 0.85032 0.848343 0.84673 0.844621 0.842919 0.840383 0.838353 0.836124 0.834286 0.832272 0.830134 0.828286 0.826285 0.824164 0.822424 0.820364 0.817161 0.815331 0.81339 0.81117 0.808985 0.806988 0.805099 0.802432 0.800234 0.797633 0.795829 0.793764 0.791978 0.789857 0.787707 0.785444 0.783264 0.781288 0.779289 0.776935 0.774577 0.773557 0.771265 0.76882 0.766698 0.764545 0.762212 0.76025 0.757586 0.75533 0.75324 0.750945 0.748649 0.746111 0.744224 0.742142 0.73953 0.736954 0.735032 0.732864 0.730515 0.728061 0.72537 0.723638 0.721104 0.717382 0.716931 0.714369 0.710883 0.708074 0.706435 0.703836 0.701025 0.698233 0.695794 0.69389 0.691078 0.688449 0.68604 0.683906 0.681214 0.678711 0.675886 0.673604 0.670856 0.668244 0.665526 0.662672 0.659589 0.656968 0.654255 0.65075 0.649222 0.646175 0.642808 0.639783 0.637009 0.634056 0.630917 0.627978 0.62537 0.622687 0.61984 0.616958 0.613677 0.611068 0.607613 0.604696 0.601977 0.599004 0.59628 0.593413 0.590521 0.586219 0.583244 0.58053 0.577112 0.574451 0.570794 0.567509 0.563732 0.560974 0.556881 0.553573 0.549996 0.546778 0.543419 0.539808 0.536787 0.533662 0.529302 0.526939 0.521745 0.51932 0.515152 0.511352 0.507322 0.503477 0.50034 0.496406 0.492575 0.488581 0.483742 0.481484 0.476662 0.471753 0.467723 0.463183 0.458593 0.454764 0.450438 0.446598 0.441133 0.437025 0.432798 0.428035 0.422858 0.418892 0.414434 0.408596 0.404343 0.399267 0.3933 0.389993 0.383781 0.378347 0.375227 0.366906 0.362546 0.358974 0.34989 0.346555 0.341378 0.331326 0.329357 0.319472 0.31345 0.309929 0.295315 0.293397 0.286078 0.272003 0.269739 0.250694 0.24607 0.242061 0.216864 0.216041 0.208252 0.178507 0.177375 0.127139 0.127139 0.127139 ];
FPR_HS = [1 0.712617 0.712617 0.712617 0.609083 0.605852 0.556201 0.539436 0.537326 0.49359 0.483894 0.475658 0.443552 0.438111 0.415872 0.400812 0.395761 0.372593 0.365321 0.354128 0.34011 0.335404 0.319835 0.310612 0.303742 0.292662 0.287357 0.278867 0.269144 0.264557 0.256443 0.248536 0.243801 0.235604 0.229801 0.224034 0.217986 0.212327 0.20781 0.202636 0.197575 0.193243 0.189288 0.18498 0.179872 0.176117 0.172045 0.167895 0.163752 0.160265 0.156445 0.152648 0.150624 0.147012 0.143411 0.140187 0.137445 0.134673 0.132442 0.129158 0.126834 0.123601 0.121589 0.11866 0.116806 0.113877 0.112016 0.109898 0.107722 0.105591 0.103455 0.101399 0.0995169 0.0969657 0.0954458 0.0934492 0.0916191 0.0901992 0.0882668 0.0865538 0.0849872 0.0834072 0.0812559 0.0798542 0.0782028 0.0767323 0.0753433 0.0737605 0.0723977 0.0708917 0.0693224 0.0678783 0.0667523 0.0654349 0.0643108 0.0631463 0.061896 0.0604546 0.059304 0.0583468 0.0573111 0.0561786 0.055101 0.0545613 0.0534085 0.0523746 0.0515692 0.0506046 0.0496391 0.0487937 0.0478754 0.0469395 0.0463124 0.0453834 0.0446254 0.0438759 0.0431331 0.0424343 0.0417112 0.040882 0.0402432 0.0394874 0.0387086 0.0381362 0.0373437 0.0368641 0.0360727 0.0350623 0.034969 0.0342206 0.0334505 0.0328803 0.0325566 0.0316951 0.031096 0.030544 0.0299709 0.0294832 0.0289216 0.028534 0.027975 0.027516 0.026965 0.0266008 0.026094 0.025726 0.0253278 0.0250089 0.0245712 0.0241736 0.0236928 0.023351 0.0229689 0.0225798 0.0223236 0.0219446 0.0216093 0.0213077 0.0210572 0.0207127 0.0203374 0.0200575 0.0197281 0.0195013 0.0191603 0.0189054 0.0185821 0.0182519 0.0179873 0.0176676 0.0173663 0.0171164 0.01682 0.016554 0.0163151 0.0159919 0.0157592 0.0155603 0.015294 0.0150364 0.0147217 0.0144983 0.0142141 0.0139655 0.0137121 0.0135092 0.0132313 0.0130322 0.0128959 0.0126686 0.0125089 0.0123623 0.0121063 0.011906 0.0116616 0.0115367 0.011342 0.0111324 0.0108707 0.0107081 0.0105508 0.0103337 0.0101387 0.0100185 0.00982303 0.00969627 0.00953923 0.00936631 0.00920206 0.00901072 0.00884375 0.00862608 0.00852251 0.0083705 0.00821569 0.00807733 0.00792602 0.00780247 0.00762708 0.00752246 0.00738357 0.00725291 0.00710568 0.00694346 0.00681629 0.00672524 0.00654842 0.00642213 0.00632778 0.00619414 0.00608801 0.00597846 0.00579644 0.0057084 0.00549326 0.00532536 0.00523658 0.0049858 0.00488408 0.00471698 0.00444137 0.0043721 0.0042055 0.00404391 0.00394771 0.00363336 0.00357282 0.00338055 0.00305109 0.0029899 0.00276806 0.00254877 0.00253164 0.00178821 0.00178821 0.00178821 ];
plot(Recall_HS, Precision_HS, '--b', 'linewidth', 2);
Recall_LMLC = [1 0.989933 0.986278 0.983838 0.981773 0.979863 0.977983 0.976122 0.974422 0.972751 0.971119 0.969571 0.968027 0.966498 0.965026 0.963609 0.962152 0.960713 0.959249 0.957927 0.956604 0.95529 0.95401 0.952707 0.951462 0.950206 0.94898 0.947739 0.946557 0.945323 0.944077 0.942869 0.941629 0.940448 0.939255 0.938116 0.936943 0.935751 0.934612 0.933453 0.932246 0.931029 0.929882 0.928753 0.92752 0.926311 0.925101 0.923914 0.922758 0.921599 0.92045 0.919252 0.918005 0.916795 0.915629 0.914459 0.91327 0.912106 0.910966 0.909823 0.908687 0.907455 0.906292 0.905093 0.903953 0.902806 0.901625 0.900442 0.899289 0.89815 0.896897 0.895721 0.894574 0.893397 0.892235 0.89107 0.889876 0.88862 0.887314 0.886082 0.884895 0.883706 0.882468 0.881211 0.880004 0.878822 0.877546 0.876293 0.875015 0.873774 0.872503 0.871158 0.869837 0.86844 0.867155 0.865863 0.864588 0.863363 0.862051 0.860755 0.859394 0.858026 0.856821 0.855522 0.854201 0.852922 0.851611 0.850205 0.84885 0.84748 0.846137 0.844708 0.843299 0.841883 0.840443 0.839014 0.8375 0.836022 0.834561 0.833127 0.831615 0.830099 0.828606 0.827128 0.82556 0.824009 0.822436 0.82091 0.819286 0.81768 0.816078 0.814469 0.812921 0.811357 0.809762 0.808171 0.806502 0.804807 0.803195 0.801563 0.799938 0.798298 0.796611 0.794985 0.793287 0.791626 0.78996 0.788299 0.78653 0.784852 0.783141 0.781467 0.779741 0.77799 0.776142 0.774383 0.772597 0.770772 0.768846 0.766942 0.76505 0.763196 0.761318 0.759356 0.757404 0.755391 0.753342 0.751347 0.749377 0.747292 0.745128 0.743006 0.740897 0.738752 0.736598 0.734467 0.732347 0.730218 0.728045 0.725781 0.723551 0.721246 0.718988 0.716675 0.714458 0.712065 0.709791 0.707302 0.704897 0.702428 0.699932 0.697465 0.694855 0.692259 0.689512 0.686815 0.684175 0.681401 0.678563 0.675657 0.672681 0.669616 0.666577 0.663603 0.660414 0.65723 0.653983 0.650592 0.647206 0.643967 0.640511 0.637036 0.633589 0.630169 0.626684 0.623006 0.619304 0.615464 0.611685 0.607777 0.603745 0.599388 0.59515 0.590841 0.586399 0.581808 0.577031 0.57218 0.567059 0.561957 0.556515 0.550823 0.545232 0.539244 0.533048 0.526627 0.520025 0.513154 0.505764 0.498177 0.490113 0.481799 0.47318 0.464063 0.454313 0.443946 0.432443 0.420023 0.406347 0.391536 0.374488 0.354917 0.332007 0.303845 0.263742 0.19614 ];
Precision_LMLC = [0.222102 0.328233 0.359721 0.378701 0.393244 0.405529 0.41611 0.425518 0.433801 0.441463 0.448537 0.454837 0.461154 0.467119 0.472478 0.4776 0.482595 0.487548 0.492133 0.496634 0.50093 0.505133 0.509473 0.513477 0.517508 0.521383 0.524998 0.528559 0.532073 0.53543 0.538766 0.542109 0.545644 0.548828 0.551999 0.555003 0.557963 0.560963 0.563781 0.566648 0.569382 0.572247 0.575071 0.577792 0.58053 0.583114 0.585817 0.588347 0.590791 0.593356 0.595866 0.598274 0.600702 0.603226 0.605608 0.608058 0.610466 0.612775 0.615069 0.617382 0.619508 0.621813 0.62413 0.626452 0.628763 0.631067 0.633265 0.635431 0.637588 0.639697 0.642 0.644279 0.646388 0.648523 0.650545 0.652594 0.654569 0.656525 0.658755 0.66076 0.662724 0.664742 0.666547 0.668506 0.670406 0.672448 0.674549 0.676491 0.678448 0.680378 0.682226 0.684231 0.686076 0.687995 0.689737 0.691366 0.693053 0.694788 0.696532 0.698216 0.699906 0.701587 0.703264 0.704976 0.70663 0.70833 0.709945 0.711624 0.713341 0.715116 0.716954 0.718666 0.720288 0.722079 0.723739 0.72536 0.726974 0.728574 0.730255 0.731904 0.733547 0.735269 0.736897 0.738535 0.740186 0.741837 0.743491 0.745071 0.746736 0.748412 0.749988 0.751574 0.753165 0.75479 0.756359 0.75792 0.759479 0.761052 0.76275 0.764253 0.765853 0.767368 0.768945 0.770446 0.771952 0.773492 0.775069 0.776531 0.778124 0.779618 0.781255 0.782801 0.784339 0.785818 0.787471 0.788959 0.790578 0.792103 0.793591 0.794993 0.796526 0.797967 0.799422 0.800742 0.802132 0.803422 0.804748 0.806209 0.807694 0.808992 0.810414 0.811769 0.81296 0.81418 0.81533 0.816728 0.818041 0.819463 0.820799 0.822171 0.823584 0.824807 0.826339 0.827657 0.828911 0.830291 0.831544 0.832799 0.834129 0.835674 0.836878 0.838222 0.839536 0.840651 0.841872 0.843089 0.84442 0.845898 0.847141 0.848386 0.849806 0.851066 0.852402 0.853801 0.855081 0.856272 0.857419 0.858794 0.860136 0.861249 0.862446 0.863695 0.864921 0.866034 0.867401 0.868483 0.869617 0.870775 0.871894 0.872921 0.874226 0.875129 0.87624 0.877269 0.878442 0.879505 0.880602 0.881791 0.882987 0.884041 0.885168 0.886251 0.887326 0.888591 0.889636 0.890807 0.89188 0.893044 0.894122 0.895432 0.896755 0.89784 0.899129 0.900156 0.901434 0.902414 0.903832 0.904667 0.905349 0.906198 0.907194 0.908422 0.910343 0.911624 0.912879 0.914114 ];
TPR_LMLC = [1 0.989933 0.986278 0.983838 0.981773 0.979863 0.977983 0.976122 0.974422 0.972751 0.971119 0.969571 0.968027 0.966498 0.965026 0.963609 0.962152 0.960713 0.959249 0.957927 0.956604 0.95529 0.95401 0.952707 0.951462 0.950206 0.94898 0.947739 0.946557 0.945323 0.944077 0.942869 0.941629 0.940448 0.939255 0.938116 0.936943 0.935751 0.934612 0.933453 0.932246 0.931029 0.929882 0.928753 0.92752 0.926311 0.925101 0.923914 0.922758 0.921599 0.92045 0.919252 0.918005 0.916795 0.915629 0.914459 0.91327 0.912106 0.910966 0.909823 0.908687 0.907455 0.906292 0.905093 0.903953 0.902806 0.901625 0.900442 0.899289 0.89815 0.896897 0.895721 0.894574 0.893397 0.892235 0.89107 0.889876 0.88862 0.887314 0.886082 0.884895 0.883706 0.882468 0.881211 0.880004 0.878822 0.877546 0.876293 0.875015 0.873774 0.872503 0.871158 0.869837 0.86844 0.867155 0.865863 0.864588 0.863363 0.862051 0.860755 0.859394 0.858026 0.856821 0.855522 0.854201 0.852922 0.851611 0.850205 0.84885 0.84748 0.846137 0.844708 0.843299 0.841883 0.840443 0.839014 0.8375 0.836022 0.834561 0.833127 0.831615 0.830099 0.828606 0.827128 0.82556 0.824009 0.822436 0.82091 0.819286 0.81768 0.816078 0.814469 0.812921 0.811357 0.809762 0.808171 0.806502 0.804807 0.803195 0.801563 0.799938 0.798298 0.796611 0.794985 0.793287 0.791626 0.78996 0.788299 0.78653 0.784852 0.783141 0.781467 0.779741 0.77799 0.776142 0.774383 0.772597 0.770772 0.768846 0.766942 0.76505 0.763196 0.761318 0.759356 0.757404 0.755391 0.753342 0.751347 0.749377 0.747292 0.745128 0.743006 0.740897 0.738752 0.736598 0.734467 0.732347 0.730218 0.728045 0.725781 0.723551 0.721246 0.718988 0.716675 0.714458 0.712065 0.709791 0.707302 0.704897 0.702428 0.699932 0.697465 0.694855 0.692259 0.689512 0.686815 0.684175 0.681401 0.678563 0.675657 0.672681 0.669616 0.666577 0.663603 0.660414 0.65723 0.653983 0.650592 0.647206 0.643967 0.640511 0.637036 0.633589 0.630169 0.626684 0.623006 0.619304 0.615464 0.611685 0.607777 0.603745 0.599388 0.59515 0.590841 0.586399 0.581808 0.577031 0.57218 0.567059 0.561957 0.556515 0.550823 0.545232 0.539244 0.533048 0.526627 0.520025 0.513154 0.505764 0.498177 0.490113 0.481799 0.47318 0.464063 0.454313 0.443946 0.432443 0.420023 0.406347 0.391536 0.374488 0.354917 0.332007 0.303845 0.263742 0.19614 ];
FPR_LMLC = [1 0.685277 0.621121 0.584122 0.556365 0.533395 0.514471 0.497331 0.482672 0.469283 0.457175 0.446073 0.435511 0.425753 0.416836 0.408246 0.399979 0.392034 0.384495 0.377242 0.370594 0.364208 0.357794 0.351993 0.346263 0.340666 0.335212 0.330063 0.324974 0.320187 0.315306 0.31055 0.305818 0.301394 0.297086 0.292943 0.288809 0.284771 0.280923 0.277079 0.273363 0.269677 0.266076 0.262589 0.259112 0.25569 0.252259 0.249067 0.245911 0.242677 0.239585 0.23661 0.233568 0.230549 0.22772 0.224852 0.222067 0.219286 0.216656 0.214036 0.211555 0.208921 0.206367 0.203757 0.201275 0.198771 0.196354 0.19395 0.19159 0.189294 0.186889 0.184622 0.18246 0.180292 0.178048 0.175921 0.173798 0.171736 0.169629 0.167669 0.165738 0.163782 0.161948 0.160097 0.158234 0.156258 0.154346 0.152471 0.150677 0.148875 0.147094 0.145284 0.143631 0.14198 0.140424 0.138849 0.137227 0.135602 0.134008 0.132454 0.130929 0.129391 0.127921 0.126392 0.124923 0.123484 0.122025 0.120562 0.11912 0.117655 0.116234 0.114817 0.113508 0.112096 0.110679 0.109325 0.108031 0.106689 0.105286 0.103996 0.102675 0.101323 0.100017 0.0987362 0.0974605 0.0961615 0.0948677 0.093669 0.0924315 0.0911731 0.0900496 0.088896 0.0877819 0.0866382 0.085593 0.0845479 0.0834279 0.0823189 0.0812199 0.0801882 0.0791422 0.0780932 0.0770162 0.0760084 0.0749781 0.0739959 0.0729729 0.0720222 0.0709897 0.0700204 0.0689913 0.0680767 0.0671324 0.0661968 0.0652651 0.0643777 0.0634255 0.0625305 0.0616656 0.0608083 0.0599171 0.0590721 0.0582037 0.057416 0.056575 0.0557933 0.0549636 0.0541127 0.0532911 0.0525008 0.0516845 0.0509303 0.0501964 0.0494546 0.0486979 0.0479207 0.0471753 0.0464399 0.045728 0.0449987 0.0442461 0.043608 0.0428876 0.0421997 0.0414945 0.040783 0.0401577 0.0394917 0.0388369 0.0381187 0.0375142 0.036863 0.0361922 0.0356059 0.0349854 0.0343775 0.0337613 0.033074 0.0324933 0.0319339 0.0313102 0.0307144 0.0300821 0.0294723 0.0288901 0.0282865 0.0277495 0.0271556 0.0265546 0.0260092 0.0254832 0.0249338 0.0243823 0.0238551 0.0233042 0.0227805 0.0222376 0.0217384 0.0212522 0.0207672 0.0202553 0.0197559 0.0192461 0.0187656 0.0182886 0.0178329 0.0173717 0.0168903 0.0163954 0.0159321 0.0154352 0.0149708 0.0144606 0.0139555 0.013459 0.012979 0.0124592 0.0119654 0.0114573 0.0109351 0.0104302 0.00992399 0.00944627 0.00895162 0.00842382 0.00793107 0.0074176 0.0069061 0.00638768 0.00582973 0.00525693 0.00465962 0.00402784 0.00338809 0.00265265 0.00170895 ];
plot(Recall_LMLC, Precision_LMLC, '--g', 'linewidth', 2);
Recall_SF = [1 0.999664 0.992319 0.976144 0.957891 0.939137 0.920904 0.904001 0.888453 0.874057 0.860305 0.847346 0.835068 0.823431 0.812356 0.801896 0.791943 0.782377 0.773141 0.764269 0.755702 0.747354 0.739181 0.73128 0.723706 0.716376 0.70926 0.702347 0.6956 0.688988 0.682515 0.67627 0.670159 0.664183 0.658307 0.652523 0.646856 0.641338 0.635987 0.630752 0.625587 0.62051 0.615527 0.610646 0.605832 0.601093 0.59642 0.591788 0.587208 0.582676 0.578196 0.573774 0.569413 0.565103 0.56083 0.556627 0.552516 0.548435 0.544411 0.540444 0.536552 0.532722 0.528955 0.525247 0.521566 0.517929 0.514301 0.510708 0.50714 0.503572 0.500027 0.49653 0.493071 0.489634 0.486211 0.48283 0.479447 0.476086 0.472772 0.469491 0.466238 0.462994 0.45977 0.456581 0.453384 0.450213 0.447061 0.443937 0.440847 0.43777 0.434708 0.431659 0.428629 0.425625 0.422635 0.419651 0.41668 0.413728 0.41079 0.407854 0.40493 0.402023 0.399126 0.396218 0.393327 0.390473 0.387653 0.384843 0.382044 0.379258 0.376474 0.373681 0.370877 0.368095 0.365331 0.362576 0.359836 0.357098 0.354372 0.351653 0.348939 0.346236 0.343551 0.340874 0.338186 0.335486 0.332797 0.330127 0.32744 0.324756 0.32208 0.319425 0.316778 0.314137 0.3115 0.30884 0.306194 0.303552 0.300912 0.298273 0.295642 0.293015 0.290393 0.287774 0.285144 0.282517 0.279885 0.277242 0.274601 0.271955 0.269313 0.266679 0.264042 0.26141 0.258769 0.256132 0.253506 0.250882 0.248268 0.245659 0.243061 0.240468 0.237883 0.235292 0.232717 0.230153 0.227589 0.225024 0.222457 0.219883 0.21731 0.214734 0.212158 0.209594 0.207021 0.20445 0.201869 0.199291 0.196721 0.194165 0.191616 0.189075 0.186537 0.183995 0.181454 0.178903 0.176341 0.173787 0.171227 0.168675 0.166128 0.163574 0.161022 0.158468 0.155926 0.153374 0.150826 0.148277 0.145711 0.14315 0.140587 0.138027 0.135466 0.132906 0.130334 0.127762 0.125195 0.122631 0.120068 0.117493 0.114926 0.112371 0.109795 0.10721 0.104634 0.102053 0.0994668 0.0968566 0.0942359 0.0916151 0.0889886 0.0863476 0.0837105 0.0810632 0.078414 0.0757713 0.0731249 0.0704831 0.067837 0.065195 0.062535 0.0598611 0.0571788 0.0545056 0.0518277 0.0491462 0.0464466 0.0437528 0.0410755 0.0383918 0.0357165 0.0330452 0.0303839 0.0277267 0.0250946 0.022478 0.0198678 0.0172928 0.0147637 0.0122992 0.00989287 0.00759259 0.00540684 0.00340054 0.00167003 0.000380415 ];
Precision_SF = [0.222102 0.23348 0.300835 0.389836 0.466702 0.526841 0.573274 0.608558 0.635686 0.657475 0.675718 0.691284 0.704846 0.716772 0.727237 0.736656 0.745055 0.752788 0.759818 0.766219 0.772212 0.777676 0.782697 0.787438 0.791901 0.79601 0.79981 0.803318 0.80664 0.809855 0.812896 0.815865 0.818665 0.821335 0.823796 0.826073 0.828268 0.830413 0.832322 0.834152 0.835914 0.837573 0.839178 0.840753 0.842331 0.843885 0.845341 0.846715 0.848054 0.849385 0.850669 0.851959 0.853204 0.854429 0.85558 0.856665 0.857663 0.858683 0.859708 0.860733 0.861673 0.862603 0.863557 0.864472 0.865384 0.866269 0.867085 0.867886 0.868626 0.869337 0.870037 0.870737 0.871409 0.872102 0.872711 0.87328 0.873906 0.874528 0.875162 0.87577 0.876386 0.876966 0.877483 0.878008 0.878523 0.879014 0.879519 0.880003 0.880466 0.880905 0.88134 0.881727 0.882141 0.882558 0.882986 0.883396 0.883828 0.884215 0.884612 0.885012 0.885388 0.885746 0.886107 0.886476 0.886838 0.887217 0.88756 0.887821 0.888119 0.888413 0.888729 0.889015 0.889245 0.889513 0.889789 0.890025 0.890259 0.890522 0.890823 0.89112 0.891389 0.891664 0.891926 0.892227 0.892512 0.892788 0.893056 0.893301 0.893547 0.893816 0.894136 0.894381 0.894643 0.89493 0.895188 0.895377 0.895521 0.895689 0.895857 0.896056 0.896258 0.896534 0.89677 0.89704 0.897317 0.897576 0.897806 0.898034 0.898223 0.898404 0.898546 0.898673 0.898775 0.898854 0.898925 0.899036 0.899226 0.899414 0.899574 0.899874 0.900044 0.900204 0.900348 0.900482 0.900605 0.900741 0.900848 0.900953 0.901094 0.901235 0.901356 0.901434 0.901556 0.901661 0.901767 0.901887 0.902004 0.90211 0.902195 0.902291 0.902355 0.902437 0.902543 0.902673 0.902781 0.902887 0.903023 0.903144 0.903266 0.903343 0.903369 0.903467 0.903579 0.903696 0.903767 0.903819 0.90388 0.903957 0.904049 0.904127 0.904071 0.904115 0.904176 0.904276 0.904277 0.904232 0.904248 0.904276 0.904297 0.904304 0.904356 0.904403 0.904443 0.904466 0.904454 0.904496 0.904539 0.904541 0.904499 0.904491 0.904502 0.904545 0.904594 0.904622 0.90462 0.90455 0.904452 0.904456 0.904451 0.904461 0.904455 0.904422 0.904338 0.904389 0.904523 0.904681 0.904834 0.904966 0.905092 0.905312 0.905455 0.905651 0.905636 0.905737 0.905866 0.905984 0.906082 0.906096 0.906085 0.905991 0.905781 0.905724 0.905522 0.905418 0.90488 0.904485 ];
TPR_SF = [1 0.999664 0.992319 0.976144 0.957891 0.939137 0.920904 0.904001 0.888453 0.874057 0.860305 0.847346 0.835068 0.823431 0.812356 0.801896 0.791943 0.782377 0.773141 0.764269 0.755702 0.747354 0.739181 0.73128 0.723706 0.716376 0.70926 0.702347 0.6956 0.688988 0.682515 0.67627 0.670159 0.664183 0.658307 0.652523 0.646856 0.641338 0.635987 0.630752 0.625587 0.62051 0.615527 0.610646 0.605832 0.601093 0.59642 0.591788 0.587208 0.582676 0.578196 0.573774 0.569413 0.565103 0.56083 0.556627 0.552516 0.548435 0.544411 0.540444 0.536552 0.532722 0.528955 0.525247 0.521566 0.517929 0.514301 0.510708 0.50714 0.503572 0.500027 0.49653 0.493071 0.489634 0.486211 0.48283 0.479447 0.476086 0.472772 0.469491 0.466238 0.462994 0.45977 0.456581 0.453384 0.450213 0.447061 0.443937 0.440847 0.43777 0.434708 0.431659 0.428629 0.425625 0.422635 0.419651 0.41668 0.413728 0.41079 0.407854 0.40493 0.402023 0.399126 0.396218 0.393327 0.390473 0.387653 0.384843 0.382044 0.379258 0.376474 0.373681 0.370877 0.368095 0.365331 0.362576 0.359836 0.357098 0.354372 0.351653 0.348939 0.346236 0.343551 0.340874 0.338186 0.335486 0.332797 0.330127 0.32744 0.324756 0.32208 0.319425 0.316778 0.314137 0.3115 0.30884 0.306194 0.303552 0.300912 0.298273 0.295642 0.293015 0.290393 0.287774 0.285144 0.282517 0.279885 0.277242 0.274601 0.271955 0.269313 0.266679 0.264042 0.26141 0.258769 0.256132 0.253506 0.250882 0.248268 0.245659 0.243061 0.240468 0.237883 0.235292 0.232717 0.230153 0.227589 0.225024 0.222457 0.219883 0.21731 0.214734 0.212158 0.209594 0.207021 0.20445 0.201869 0.199291 0.196721 0.194165 0.191616 0.189075 0.186537 0.183995 0.181454 0.178903 0.176341 0.173787 0.171227 0.168675 0.166128 0.163574 0.161022 0.158468 0.155926 0.153374 0.150826 0.148277 0.145711 0.14315 0.140587 0.138027 0.135466 0.132906 0.130334 0.127762 0.125195 0.122631 0.120068 0.117493 0.114926 0.112371 0.109795 0.10721 0.104634 0.102053 0.0994668 0.0968566 0.0942359 0.0916151 0.0889886 0.0863476 0.0837105 0.0810632 0.078414 0.0757713 0.0731249 0.0704831 0.067837 0.065195 0.062535 0.0598611 0.0571788 0.0545056 0.0518277 0.0491462 0.0464466 0.0437528 0.0410755 0.0383918 0.0357165 0.0330452 0.0303839 0.0277267 0.0250946 0.022478 0.0198678 0.0172928 0.0147637 0.0122992 0.00989287 0.00759259 0.00540684 0.00340054 0.00167003 0.000380415 ];
FPR_SF = [1 0.935106 0.748833 0.591823 0.477061 0.395227 0.336073 0.292607 0.259639 0.233667 0.212524 0.195059 0.180245 0.167549 0.156588 0.146969 0.138467 0.130855 0.124025 0.117837 0.112214 0.107082 0.102357 0.097994 0.0939626 0.0902797 0.0868906 0.0837508 0.0808101 0.0780399 0.0754322 0.072984 0.0706817 0.068507 0.0664687 0.0645339 0.062685 0.06093 0.0592905 0.0577382 0.0562499 0.0548269 0.0534575 0.0521376 0.0508673 0.0496365 0.0484501 0.0473135 0.0462075 0.0451357 0.0441076 0.0431113 0.0421521 0.0412231 0.0403255 0.0394617 0.0386331 0.0378262 0.0370373 0.0362719 0.0355311 0.0348172 0.0341274 0.033457 0.0328018 0.0321626 0.0315438 0.0309349 0.0303402 0.0297578 0.0291919 0.0286413 0.0281121 0.0275949 0.027095 0.0266094 0.026137 0.0256767 0.0252318 0.0247978 0.0243678 0.0239491 0.0235447 0.0231493 0.0227643 0.0223869 0.0220168 0.0216551 0.0213018 0.0209568 0.0206191 0.0202911 0.0199686 0.0196503 0.0193385 0.0190324 0.0187289 0.0184329 0.0181402 0.017855 0.0175763 0.0173024 0.0170316 0.0167634 0.0165 0.0162425 0.0159918 0.0157461 0.0155051 0.0152688 0.0150382 0.0148132 0.0145909 0.0143685 0.0141489 0.0139353 0.0137247 0.0135171 0.0133103 0.0131063 0.0129077 0.0127093 0.0125137 0.0123197 0.0121272 0.0119386 0.0117519 0.0115692 0.011388 0.0112085 0.0110303 0.0108542 0.0106811 0.0105085 0.0103392 0.0101739 0.0100115 0.00985072 0.00969354 0.00953686 0.00938296 0.00923042 0.00908051 0.00893291 0.00878899 0.00864731 0.00850963 0.00837409 0.00824199 0.008112 0.00798619 0.007863 0.0077411 0.00761977 0.00750055 0.00738221 0.00726326 0.00714653 0.00703146 0.00691778 0.00680587 0.00669393 0.00658303 0.00647369 0.00636447 0.00625684 0.00615147 0.00604742 0.00594279 0.00583932 0.00573864 0.0056398 0.00554227 0.00544689 0.005353 0.00525963 0.00516705 0.00507563 0.00498604 0.00489764 0.00481087 0.00472416 0.00463729 0.00455135 0.00446833 0.00438662 0.00430528 0.00422426 0.00414386 0.00406594 0.00398776 0.00390954 0.00383202 0.00375414 0.00367747 0.00360099 0.00352527 0.0034494 0.0033736 0.00329856 0.00322409 0.00315087 0.00307807 0.00300605 0.00293504 0.00286439 0.002794 0.00272472 0.00265465 0.00258394 0.00251377 0.0024443 0.00237692 0.00231125 0.00224572 0.00218033 0.00211499 0.00205126 0.00198802 0.00192489 0.00186177 0.00179847 0.00173507 0.00167266 0.0016111 0.00155116 0.00149136 0.00143224 0.00137441 0.0013165 0.00125894 0.00120098 0.00114297 0.00108521 0.00102764 0.000970243 0.000912555 0.000855401 0.000799225 0.000743149 0.000688229 0.00063356 0.000580337 0.000528506 0.000477429 0.000427541 0.000379088 0.00033015 0.000282413 0.0002358 0.000189939 0.000146112 0.000104903 6.72967e-005 3.44932e-005 8.85761e-006 ];
plot(Recall_SF, Precision_SF, '--r', 'linewidth', 2);
Recall_FES = [1 0.949472 0.922703 0.90384 0.888084 0.874174 0.861471 0.849634 0.838429 0.827824 0.817701 0.808042 0.798769 0.789832 0.781201 0.772788 0.764622 0.756659 0.748859 0.741235 0.733766 0.726455 0.719274 0.712226 0.705303 0.69851 0.69182 0.685239 0.67875 0.672367 0.666078 0.659867 0.653738 0.64769 0.641703 0.635787 0.629941 0.624156 0.618436 0.612769 0.607168 0.601623 0.596128 0.590678 0.585268 0.579898 0.574582 0.569322 0.564104 0.558935 0.553806 0.54873 0.543698 0.538714 0.533782 0.528886 0.524039 0.519232 0.514466 0.509746 0.505061 0.50041 0.495799 0.491223 0.48668 0.48218 0.477714 0.47328 0.468883 0.464518 0.460186 0.455875 0.451606 0.447348 0.443127 0.438943 0.434776 0.430639 0.426522 0.422429 0.418371 0.414339 0.410339 0.406365 0.402414 0.398491 0.394596 0.390724 0.386883 0.383066 0.379282 0.375524 0.371785 0.368066 0.364372 0.36071 0.35706 0.353431 0.349829 0.346244 0.342681 0.339137 0.335612 0.332113 0.328629 0.325168 0.321722 0.318297 0.314891 0.311497 0.308126 0.304779 0.301447 0.298139 0.294839 0.291556 0.288284 0.285044 0.281819 0.278618 0.27543 0.272265 0.269112 0.265981 0.26286 0.259759 0.256675 0.253604 0.250569 0.247542 0.244534 0.241545 0.238561 0.235603 0.232659 0.229735 0.226824 0.223934 0.221056 0.218199 0.215352 0.212531 0.20972 0.206929 0.204142 0.201377 0.198624 0.195887 0.193164 0.190455 0.187762 0.185091 0.182436 0.179801 0.17719 0.174591 0.172005 0.169446 0.166889 0.164351 0.161825 0.159322 0.156831 0.154356 0.151906 0.149461 0.14704 0.144622 0.142228 0.139851 0.137488 0.13515 0.132818 0.130508 0.128212 0.125932 0.12367 0.121424 0.119192 0.11698 0.114785 0.112599 0.110431 0.108275 0.106139 0.104019 0.10192 0.0998239 0.0977496 0.0956947 0.0936619 0.0916429 0.0896318 0.0876417 0.08567 0.0837181 0.0817826 0.0798657 0.077967 0.0760901 0.074231 0.0723848 0.0705514 0.0687458 0.06695 0.0651727 0.0633992 0.0616542 0.0599305 0.0582209 0.056529 0.0548506 0.0531882 0.0515465 0.049921 0.0483109 0.0467198 0.045139 0.0435833 0.042051 0.0405312 0.0390308 0.0375565 0.0360964 0.0346531 0.0332295 0.0318278 0.0304438 0.0290821 0.02774 0.0264189 0.025116 0.0238333 0.0225766 0.0213346 0.0201128 0.0189132 0.0177377 0.0165801 0.0154487 0.0143429 0.0132468 0.0121815 0.0111307 0.010101 0.0090977 0.00811731 0.00715569 0.00622036 0.00531115 0.0044222 0.00355953 0.00272157 0.00191028 0.00112876 0.000381147 ];
Precision_FES = [0.222102 0.454657 0.508938 0.539016 0.560777 0.578072 0.59247 0.604859 0.615701 0.625403 0.634161 0.64215 0.64952 0.656364 0.662763 0.668752 0.674399 0.679754 0.684832 0.689654 0.694253 0.698651 0.702859 0.706853 0.710667 0.714345 0.717889 0.721298 0.724585 0.727758 0.730837 0.733819 0.736709 0.739513 0.742222 0.744854 0.747407 0.749884 0.752302 0.754659 0.756942 0.75916 0.761308 0.763399 0.765435 0.767416 0.76934 0.771215 0.773048 0.774834 0.776579 0.778288 0.779961 0.781573 0.783162 0.784714 0.786231 0.787712 0.789161 0.790577 0.791957 0.793308 0.794629 0.795921 0.797182 0.798418 0.799633 0.800825 0.801996 0.803147 0.804269 0.805371 0.806458 0.807514 0.808552 0.809573 0.810578 0.811574 0.81255 0.813496 0.81444 0.815359 0.816261 0.817155 0.818037 0.818901 0.819753 0.820584 0.821406 0.822223 0.823026 0.823819 0.824601 0.825378 0.826131 0.826883 0.827615 0.828342 0.829054 0.829759 0.830459 0.831136 0.831803 0.832452 0.833097 0.833729 0.834365 0.834991 0.835599 0.836193 0.836771 0.837357 0.837947 0.838536 0.83911 0.839674 0.840239 0.840797 0.841346 0.841885 0.84241 0.842929 0.843434 0.843931 0.84442 0.844879 0.845332 0.845774 0.846221 0.846657 0.847089 0.847502 0.847905 0.848307 0.848681 0.849054 0.849418 0.849772 0.850131 0.85049 0.850837 0.851171 0.851511 0.851849 0.852182 0.852497 0.852831 0.853148 0.85346 0.853766 0.854048 0.854339 0.854627 0.854913 0.855182 0.855468 0.855742 0.856031 0.85631 0.856588 0.85685 0.85711 0.857363 0.857598 0.857862 0.858107 0.858339 0.858536 0.858752 0.858932 0.859111 0.859282 0.859417 0.859545 0.85966 0.859764 0.859866 0.85997 0.86008 0.860215 0.860332 0.860441 0.860567 0.860685 0.860782 0.860863 0.860961 0.861039 0.861135 0.861227 0.861321 0.861403 0.861502 0.861601 0.861708 0.861814 0.861906 0.86202 0.86211 0.8622 0.862286 0.862348 0.862408 0.86246 0.86248 0.862486 0.862486 0.86247 0.862509 0.86254 0.862575 0.862603 0.862625 0.862596 0.862554 0.862524 0.86253 0.862482 0.862431 0.86238 0.86228 0.862204 0.862157 0.862093 0.862061 0.861987 0.861924 0.86183 0.861703 0.86158 0.861445 0.861356 0.861251 0.861149 0.861028 0.860886 0.860722 0.860665 0.86052 0.860413 0.860304 0.860147 0.860054 0.859967 0.859785 0.859617 0.859543 0.859339 0.859182 0.858955 0.858864 0.858714 0.858467 0.857903 0.857206 0.856828 ];
TPR_FES = [1 0.949472 0.922703 0.90384 0.888084 0.874174 0.861471 0.849634 0.838429 0.827824 0.817701 0.808042 0.798769 0.789832 0.781201 0.772788 0.764622 0.756659 0.748859 0.741235 0.733766 0.726455 0.719274 0.712226 0.705303 0.69851 0.69182 0.685239 0.67875 0.672367 0.666078 0.659867 0.653738 0.64769 0.641703 0.635787 0.629941 0.624156 0.618436 0.612769 0.607168 0.601623 0.596128 0.590678 0.585268 0.579898 0.574582 0.569322 0.564104 0.558935 0.553806 0.54873 0.543698 0.538714 0.533782 0.528886 0.524039 0.519232 0.514466 0.509746 0.505061 0.50041 0.495799 0.491223 0.48668 0.48218 0.477714 0.47328 0.468883 0.464518 0.460186 0.455875 0.451606 0.447348 0.443127 0.438943 0.434776 0.430639 0.426522 0.422429 0.418371 0.414339 0.410339 0.406365 0.402414 0.398491 0.394596 0.390724 0.386883 0.383066 0.379282 0.375524 0.371785 0.368066 0.364372 0.36071 0.35706 0.353431 0.349829 0.346244 0.342681 0.339137 0.335612 0.332113 0.328629 0.325168 0.321722 0.318297 0.314891 0.311497 0.308126 0.304779 0.301447 0.298139 0.294839 0.291556 0.288284 0.285044 0.281819 0.278618 0.27543 0.272265 0.269112 0.265981 0.26286 0.259759 0.256675 0.253604 0.250569 0.247542 0.244534 0.241545 0.238561 0.235603 0.232659 0.229735 0.226824 0.223934 0.221056 0.218199 0.215352 0.212531 0.20972 0.206929 0.204142 0.201377 0.198624 0.195887 0.193164 0.190455 0.187762 0.185091 0.182436 0.179801 0.17719 0.174591 0.172005 0.169446 0.166889 0.164351 0.161825 0.159322 0.156831 0.154356 0.151906 0.149461 0.14704 0.144622 0.142228 0.139851 0.137488 0.13515 0.132818 0.130508 0.128212 0.125932 0.12367 0.121424 0.119192 0.11698 0.114785 0.112599 0.110431 0.108275 0.106139 0.104019 0.10192 0.0998239 0.0977496 0.0956947 0.0936619 0.0916429 0.0896318 0.0876417 0.08567 0.0837181 0.0817826 0.0798657 0.077967 0.0760901 0.074231 0.0723848 0.0705514 0.0687458 0.06695 0.0651727 0.0633992 0.0616542 0.0599305 0.0582209 0.056529 0.0548506 0.0531882 0.0515465 0.049921 0.0483109 0.0467198 0.045139 0.0435833 0.042051 0.0405312 0.0390308 0.0375565 0.0360964 0.0346531 0.0332295 0.0318278 0.0304438 0.0290821 0.02774 0.0264189 0.025116 0.0238333 0.0225766 0.0213346 0.0201128 0.0189132 0.0177377 0.0165801 0.0154487 0.0143429 0.0132468 0.0121815 0.0111307 0.010101 0.0090977 0.00811731 0.00715569 0.00622036 0.00531115 0.0044222 0.00355953 0.00272157 0.00191028 0.00112876 0.000381147 ];
FPR_FES = [1 0.356859 0.287099 0.253116 0.230318 0.213176 0.199447 0.187984 0.178158 0.169558 0.161918 0.155061 0.148847 0.143168 0.137941 0.133108 0.128613 0.124414 0.120476 0.116777 0.113289 0.109994 0.106868 0.103899 0.101078 0.0983856 0.0958046 0.0933378 0.0909758 0.0887099 0.0865363 0.0844433 0.0824257 0.0804824 0.0786093 0.0768031 0.07506 0.0733769 0.0717481 0.0701643 0.0686337 0.0671515 0.0657155 0.0643213 0.0629685 0.0616538 0.0603786 0.0591357 0.0579256 0.056748 0.055601 0.0544833 0.0533931 0.0523351 0.0513024 0.050296 0.0493127 0.0483544 0.0474171 0.0465032 0.0456121 0.0447417 0.0438923 0.0430622 0.0422504 0.0414564 0.0406783 0.0399144 0.0391677 0.0384365 0.0377211 0.0370215 0.036337 0.0356656 0.0350084 0.0343645 0.0337333 0.0331143 0.0325068 0.0319124 0.0313283 0.0307561 0.0301959 0.0296465 0.0291061 0.028576 0.0280539 0.0275433 0.0270414 0.0265478 0.0260645 0.0255891 0.0251221 0.0246618 0.024212 0.0237694 0.0233346 0.0229077 0.0224894 0.0220775 0.0216723 0.0212754 0.020885 0.0205026 0.0201261 0.0197558 0.0193912 0.0190331 0.0186809 0.0183347 0.0179953 0.0176611 0.0173317 0.0170072 0.0166894 0.0163775 0.0160706 0.0157693 0.015474 0.0151836 0.014899 0.0146199 0.0143451 0.0140748 0.013809 0.0135483 0.0132927 0.0130415 0.0127951 0.012552 0.0123123 0.0120771 0.0118462 0.0116197 0.0113975 0.0111788 0.0109646 0.0107533 0.0105458 0.0103404 0.010139 0.00994125 0.00974531 0.00955226 0.00936338 0.00917741 0.00899353 0.00881375 0.00863673 0.00846254 0.0082913 0.00812207 0.00795601 0.00779296 0.00763271 0.00747416 0.00731879 0.00716448 0.00701338 0.00686423 0.00671825 0.00657363 0.00643208 0.0062927 0.0061551 0.00601933 0.00588577 0.00575523 0.00562675 0.0055004 0.00537646 0.00525432 0.00513517 0.00501703 0.00490158 0.00478858 0.00467826 0.00456884 0.0044609 0.00435438 0.00425034 0.00414697 0.00404549 0.00394605 0.00384807 0.00375185 0.00365696 0.00356351 0.00347165 0.00338113 0.00329172 0.00320415 0.00311714 0.00303236 0.00294811 0.00286573 0.00278501 0.00270486 0.0026264 0.0025492 0.00247402 0.0024003 0.00232788 0.00225679 0.00218728 0.00211895 0.00205212 0.00198693 0.00192246 0.00185962 0.00179739 0.00173665 0.00167762 0.00161999 0.00156356 0.00150779 0.00145298 0.00139939 0.00134684 0.00129527 0.00124482 0.00119488 0.00114666 0.00109929 0.0010526 0.00100678 0.000961919 0.000917753 0.000874659 0.000831876 0.000790707 0.000750063 0.000710277 0.000671474 0.000633311 0.000595469 0.000558906 0.000523219 0.000488584 0.000454817 0.000421655 0.000389175 0.000357348 0.000325993 0.000295851 0.000266609 0.000238015 0.00021052 0.000183295 0.000156732 0.000130548 0.000105531 8.10325e-005 5.71829e-005 3.40758e-005 1.17011e-005 ];
plot(Recall_FES, Precision_FES, '--c', 'linewidth', 2);
Recall_CB = [1 0.990735 0.989983 0.989005 0.988091 0.987043 0.986018 0.984754 0.983369 0.982107 0.980779 0.979539 0.9783 0.976984 0.975601 0.973967 0.972267 0.970613 0.969016 0.967228 0.965665 0.96391 0.962198 0.960398 0.958486 0.956775 0.954834 0.952778 0.950876 0.948671 0.946491 0.944205 0.94207 0.939822 0.937508 0.935012 0.932716 0.930333 0.928081 0.925792 0.923317 0.921034 0.918451 0.915943 0.913759 0.911217 0.908654 0.90618 0.903678 0.901432 0.899054 0.896559 0.893886 0.891154 0.888472 0.88568 0.882956 0.880377 0.877578 0.874899 0.872136 0.869477 0.866488 0.863506 0.860597 0.85768 0.854988 0.852063 0.849103 0.846097 0.84339 0.840313 0.837568 0.834579 0.831899 0.82916 0.826288 0.823354 0.82047 0.817362 0.814566 0.811301 0.808318 0.805241 0.802469 0.799374 0.796162 0.793191 0.790212 0.786694 0.783291 0.779959 0.777211 0.774019 0.770986 0.767472 0.764212 0.761233 0.758221 0.755266 0.752088 0.748978 0.745953 0.742587 0.73934 0.735855 0.732772 0.729527 0.726401 0.722818 0.71946 0.71606 0.71311 0.709922 0.706411 0.70285 0.699438 0.696193 0.692596 0.689312 0.68627 0.683022 0.679572 0.676451 0.673256 0.670011 0.666635 0.663098 0.6594 0.655607 0.6521 0.649118 0.645853 0.642539 0.639155 0.635784 0.632502 0.628839 0.625338 0.622036 0.618444 0.614752 0.611477 0.607835 0.604405 0.60085 0.596669 0.592928 0.589348 0.585673 0.582214 0.57835 0.574895 0.571576 0.568202 0.564776 0.561389 0.557339 0.553959 0.550242 0.546568 0.54257 0.539027 0.535233 0.531009 0.526859 0.522919 0.518904 0.515104 0.511715 0.508044 0.504483 0.500587 0.496762 0.493178 0.489835 0.486236 0.482571 0.478632 0.474876 0.471195 0.467664 0.463545 0.459812 0.455982 0.452013 0.448345 0.444627 0.440527 0.436474 0.432846 0.429211 0.425471 0.421591 0.417665 0.413608 0.409368 0.405129 0.401146 0.396966 0.393003 0.3888 0.384528 0.379873 0.375911 0.371738 0.367681 0.363421 0.358925 0.355106 0.350507 0.346239 0.341191 0.336251 0.332018 0.327729 0.323085 0.318486 0.31309 0.308419 0.303828 0.298732 0.293572 0.288822 0.284142 0.279441 0.274121 0.268862 0.263608 0.258423 0.253572 0.248176 0.242639 0.236845 0.230977 0.225598 0.220605 0.214522 0.208729 0.203387 0.197631 0.192507 0.187188 0.182223 0.176875 0.171706 0.165626 0.159541 0.153869 0.148237 0.142034 0.135752 0.129654 0.124061 0.118522 0.112674 ];
Precision_CB = [0.222102 0.27166 0.284386 0.296758 0.308964 0.321236 0.333147 0.345399 0.35612 0.366838 0.377328 0.386669 0.396196 0.40504 0.413866 0.4227 0.431299 0.439747 0.448126 0.456465 0.464635 0.472256 0.48015 0.487826 0.495297 0.502821 0.510741 0.51829 0.525701 0.5326 0.539405 0.546404 0.553425 0.559957 0.567181 0.573797 0.580296 0.586456 0.592515 0.598771 0.605056 0.611233 0.617118 0.623705 0.629592 0.635024 0.640516 0.646024 0.651748 0.656753 0.661804 0.666583 0.671339 0.676144 0.681181 0.685383 0.689666 0.693763 0.698017 0.702266 0.706374 0.710566 0.71522 0.719423 0.724008 0.728333 0.732071 0.735954 0.739469 0.743424 0.747279 0.750544 0.754069 0.757498 0.760719 0.764057 0.767457 0.770612 0.77349 0.77608 0.779462 0.782386 0.785246 0.788069 0.790782 0.793113 0.796035 0.798268 0.800715 0.80339 0.805888 0.808162 0.810676 0.813482 0.815765 0.817943 0.819889 0.822315 0.824444 0.826354 0.828595 0.830427 0.832626 0.834874 0.836861 0.838454 0.840475 0.841964 0.843262 0.84526 0.847083 0.848922 0.850618 0.852382 0.854106 0.85565 0.857213 0.858711 0.859939 0.861425 0.86275 0.864042 0.865293 0.866583 0.867788 0.869118 0.870297 0.8715 0.872671 0.873817 0.875214 0.876244 0.877496 0.87884 0.879872 0.880747 0.881794 0.883049 0.883912 0.884602 0.885383 0.886011 0.887253 0.888274 0.889233 0.890275 0.891394 0.892048 0.89288 0.893528 0.894326 0.895112 0.896227 0.897026 0.897599 0.898219 0.898821 0.899798 0.900714 0.90133 0.901837 0.902401 0.903007 0.903411 0.903887 0.904628 0.905243 0.905748 0.906277 0.906936 0.90755 0.908158 0.908511 0.909101 0.909653 0.910014 0.910612 0.910547 0.911071 0.911573 0.912009 0.912358 0.912761 0.913215 0.91341 0.913601 0.913903 0.914431 0.914906 0.915352 0.915618 0.915993 0.916553 0.916789 0.917058 0.917491 0.917621 0.917941 0.918085 0.918251 0.918593 0.918993 0.919067 0.919105 0.919549 0.919626 0.91968 0.91968 0.919828 0.920014 0.920032 0.920093 0.920177 0.920455 0.920784 0.920708 0.920933 0.920878 0.920914 0.920767 0.921352 0.921428 0.921338 0.921433 0.921264 0.921447 0.921349 0.921664 0.92153 0.921556 0.921786 0.922071 0.922193 0.922459 0.922664 0.92294 0.923311 0.923323 0.923467 0.923295 0.923426 0.92364 0.923379 0.923248 0.923332 0.922855 0.923011 0.922743 0.922842 0.92246 0.92196 0.92154 0.921767 0.921421 0.921659 0.921753 ];
TPR_CB = [1 0.990735 0.989983 0.989005 0.988091 0.987043 0.986018 0.984754 0.983369 0.982107 0.980779 0.979539 0.9783 0.976984 0.975601 0.973967 0.972267 0.970613 0.969016 0.967228 0.965665 0.96391 0.962198 0.960398 0.958486 0.956775 0.954834 0.952778 0.950876 0.948671 0.946491 0.944205 0.94207 0.939822 0.937508 0.935012 0.932716 0.930333 0.928081 0.925792 0.923317 0.921034 0.918451 0.915943 0.913759 0.911217 0.908654 0.90618 0.903678 0.901432 0.899054 0.896559 0.893886 0.891154 0.888472 0.88568 0.882956 0.880377 0.877578 0.874899 0.872136 0.869477 0.866488 0.863506 0.860597 0.85768 0.854988 0.852063 0.849103 0.846097 0.84339 0.840313 0.837568 0.834579 0.831899 0.82916 0.826288 0.823354 0.82047 0.817362 0.814566 0.811301 0.808318 0.805241 0.802469 0.799374 0.796162 0.793191 0.790212 0.786694 0.783291 0.779959 0.777211 0.774019 0.770986 0.767472 0.764212 0.761233 0.758221 0.755266 0.752088 0.748978 0.745953 0.742587 0.73934 0.735855 0.732772 0.729527 0.726401 0.722818 0.71946 0.71606 0.71311 0.709922 0.706411 0.70285 0.699438 0.696193 0.692596 0.689312 0.68627 0.683022 0.679572 0.676451 0.673256 0.670011 0.666635 0.663098 0.6594 0.655607 0.6521 0.649118 0.645853 0.642539 0.639155 0.635784 0.632502 0.628839 0.625338 0.622036 0.618444 0.614752 0.611477 0.607835 0.604405 0.60085 0.596669 0.592928 0.589348 0.585673 0.582214 0.57835 0.574895 0.571576 0.568202 0.564776 0.561389 0.557339 0.553959 0.550242 0.546568 0.54257 0.539027 0.535233 0.531009 0.526859 0.522919 0.518904 0.515104 0.511715 0.508044 0.504483 0.500587 0.496762 0.493178 0.489835 0.486236 0.482571 0.478632 0.474876 0.471195 0.467664 0.463545 0.459812 0.455982 0.452013 0.448345 0.444627 0.440527 0.436474 0.432846 0.429211 0.425471 0.421591 0.417665 0.413608 0.409368 0.405129 0.401146 0.396966 0.393003 0.3888 0.384528 0.379873 0.375911 0.371738 0.367681 0.363421 0.358925 0.355106 0.350507 0.346239 0.341191 0.336251 0.332018 0.327729 0.323085 0.318486 0.31309 0.308419 0.303828 0.298732 0.293572 0.288822 0.284142 0.279441 0.274121 0.268862 0.263608 0.258423 0.253572 0.248176 0.242639 0.236845 0.230977 0.225598 0.220605 0.214522 0.208729 0.203387 0.197631 0.192507 0.187188 0.182223 0.176875 0.171706 0.165626 0.159541 0.153869 0.148237 0.142034 0.135752 0.129654 0.124061 0.118522 0.112674 ];
FPR_CB = [1 0.869401 0.833767 0.799975 0.769373 0.740919 0.714703 0.689122 0.666853 0.645389 0.625742 0.607338 0.589974 0.573841 0.558047 0.542242 0.527349 0.512685 0.498889 0.48486 0.471785 0.459156 0.446916 0.434916 0.42342 0.412503 0.400961 0.389849 0.378945 0.36905 0.359107 0.349366 0.339878 0.330885 0.321665 0.313089 0.304624 0.296583 0.288619 0.281147 0.273307 0.266042 0.259101 0.251423 0.244667 0.238465 0.232288 0.2262 0.220145 0.214639 0.209137 0.20396 0.198871 0.19386 0.188576 0.184123 0.179756 0.175441 0.171173 0.166837 0.162793 0.158686 0.154269 0.150241 0.146142 0.14249 0.139085 0.135703 0.132646 0.12925 0.125954 0.123127 0.120107 0.117324 0.114507 0.111716 0.108878 0.106401 0.104 0.101792 0.0993316 0.0970547 0.0950448 0.0929724 0.0909521 0.088938 0.0869517 0.0853069 0.083655 0.0817206 0.0798457 0.0781318 0.0764169 0.0745188 0.0729436 0.0714095 0.0700451 0.0685229 0.0671665 0.0658395 0.0643568 0.0630357 0.0616387 0.0601777 0.0588473 0.0575291 0.0562067 0.0552242 0.0542861 0.0529922 0.0517809 0.0504386 0.0492795 0.0482707 0.0472162 0.0463127 0.0453764 0.0444732 0.0435802 0.042631 0.041853 0.0410638 0.0402912 0.0395825 0.0387792 0.0380169 0.037252 0.0365053 0.0357921 0.0350357 0.034283 0.0336757 0.0329808 0.0323236 0.0317069 0.0311296 0.0305316 0.0298825 0.0293061 0.0288868 0.0283137 0.0277326 0.0271702 0.0265642 0.0260329 0.0255341 0.0249523 0.0245165 0.0241606 0.0237561 0.0233363 0.0229383 0.0224567 0.0220256 0.0216316 0.021258 0.0209338 0.0204441 0.0199996 0.0195659 0.0192339 0.0189219 0.018511 0.0182268 0.0178852 0.0175069 0.0170964 0.0168159 0.0164408 0.0160925 0.015705 0.0154031 0.0151284 0.0148491 0.0145681 0.0143077 0.0139766 0.0137813 0.0134351 0.0132 0.0129234 0.0127594 0.0125158 0.012259 0.0120707 0.0118434 0.0116129 0.0112612 0.0110001 0.0107918 0.0106051 0.0103756 0.0101665 0.00999298 0.00981049 0.00961735 0.00930749 0.00910572 0.00893178 0.00876406 0.00855463 0.0083835 0.00823676 0.00809641 0.00790699 0.00771982 0.0075474 0.00742638 0.00722041 0.00710437 0.00697831 0.00685141 0.00669238 0.0065392 0.00640665 0.00631469 0.00616892 0.00603203 0.00581404 0.00565122 0.00547541 0.0052913 0.00515436 0.00503297 0.00488468 0.00472875 0.00460488 0.00446466 0.00434538 0.00420633 0.00408952 0.00393706 0.00382826 0.00368793 0.00355812 0.0034668 0.00335858 0.00325673 0.00315496 0.00304534 0.00292344 0.00276791 0.00268236 0.00257342 0.00247387 0.00238166 0.00226512 0.00219501 0.00207443 0.00200721 0.00191977 0.00184617 0.00176001 0.00168792 0.00157941 0.00151278 ];
plot(Recall_CB, Precision_CB, '--m', 'linewidth', 2);
Recall_SVO = [1 0.999909 0.999906 0.999857 0.999844 0.999818 0.999805 0.999795 0.999772 0.999743 0.999727 0.999693 0.999675 0.999629 0.999553 0.999513 0.999503 0.999453 0.9994 0.99936 0.999315 0.999232 0.999197 0.999162 0.999077 0.99901 0.99893 0.998868 0.998799 0.998697 0.998616 0.998498 0.998421 0.998356 0.99825 0.998137 0.998045 0.997942 0.997867 0.997774 0.997602 0.997464 0.997323 0.997182 0.997031 0.996867 0.996666 0.996478 0.996277 0.99602 0.995817 0.995621 0.995357 0.995143 0.994918 0.994637 0.994372 0.994105 0.993747 0.993427 0.993095 0.992737 0.992429 0.992077 0.991709 0.991302 0.990856 0.990463 0.990018 0.989618 0.989208 0.988708 0.988211 0.987707 0.987121 0.986592 0.986054 0.985456 0.984834 0.984159 0.983526 0.982748 0.981925 0.981051 0.980258 0.979443 0.978551 0.977709 0.976837 0.975888 0.974929 0.973797 0.972812 0.97166 0.970548 0.969452 0.968327 0.967086 0.96572 0.964469 0.963115 0.961806 0.960546 0.958935 0.957437 0.955999 0.954416 0.952794 0.951188 0.949516 0.947806 0.94611 0.94429 0.942455 0.940496 0.938528 0.936385 0.934243 0.932157 0.930018 0.927838 0.925279 0.923029 0.920551 0.918199 0.915538 0.9131 0.910636 0.907905 0.905071 0.902163 0.899097 0.896205 0.893166 0.890212 0.88709 0.883998 0.880438 0.877142 0.873904 0.87025 0.866592 0.863044 0.859588 0.855943 0.85215 0.84846 0.844721 0.840555 0.836356 0.832434 0.828309 0.824051 0.819518 0.815051 0.8103 0.805694 0.8011 0.796199 0.791577 0.78652 0.78149 0.776345 0.771098 0.765799 0.760373 0.754916 0.74949 0.743615 0.737992 0.732298 0.726426 0.720597 0.71444 0.708579 0.70221 0.695962 0.689778 0.683321 0.676671 0.670201 0.663219 0.656446 0.649879 0.64296 0.63574 0.628551 0.621455 0.614194 0.606949 0.599883 0.592201 0.584864 0.57669 0.56931 0.561559 0.553271 0.545339 0.537187 0.52859 0.52 0.511443 0.503023 0.494349 0.485182 0.476519 0.467506 0.458442 0.449877 0.440705 0.431551 0.422731 0.413868 0.404545 0.395222 0.386027 0.376483 0.367081 0.357314 0.347468 0.337133 0.327505 0.317693 0.308041 0.298415 0.288463 0.278435 0.26834 0.258628 0.248753 0.238798 0.229102 0.219184 0.209347 0.199807 0.19053 0.181392 0.172156 0.162839 0.153808 0.144843 0.135774 0.126951 0.118031 0.108864 0.10011 0.0916969 0.0830761 0.074936 0.066926 0.0597644 0.0519602 0.0453099 0.0393415 0.0338927 0.0283174 ];
Precision_SVO = [0.222102 0.223849 0.224079 0.224283 0.224655 0.224929 0.225304 0.225558 0.225815 0.226263 0.226594 0.22696 0.227534 0.228045 0.228848 0.229482 0.230076 0.230676 0.231533 0.232461 0.233458 0.234607 0.235563 0.236526 0.237581 0.238811 0.239921 0.241191 0.242379 0.243891 0.24537 0.246846 0.248264 0.249715 0.251391 0.253144 0.254938 0.256671 0.258486 0.260337 0.262478 0.264663 0.26678 0.269198 0.271356 0.273709 0.276041 0.278508 0.28101 0.283734 0.286584 0.289402 0.292318 0.295076 0.298012 0.300914 0.303844 0.306848 0.309875 0.313212 0.31629 0.319707 0.323024 0.326449 0.329847 0.333526 0.337031 0.340965 0.34477 0.348758 0.352685 0.356704 0.361109 0.365144 0.369311 0.373491 0.377782 0.382064 0.38654 0.391034 0.395718 0.400301 0.404858 0.409685 0.414625 0.419192 0.424095 0.429403 0.434066 0.439291 0.444435 0.449207 0.454216 0.459155 0.464443 0.469461 0.47471 0.479898 0.485243 0.490344 0.495603 0.500887 0.506217 0.511453 0.516618 0.521937 0.527237 0.532478 0.537671 0.54313 0.548449 0.553878 0.558778 0.564015 0.569127 0.574206 0.579194 0.584252 0.589338 0.594477 0.59962 0.604561 0.609653 0.614474 0.619811 0.624578 0.629498 0.634451 0.639466 0.644584 0.649229 0.654069 0.658754 0.663294 0.667972 0.672713 0.677285 0.681624 0.686093 0.690837 0.69497 0.699481 0.703831 0.708182 0.712539 0.716785 0.72086 0.724914 0.728826 0.732829 0.73684 0.740686 0.744653 0.748501 0.75239 0.75583 0.75969 0.76344 0.766908 0.770532 0.773951 0.777219 0.780667 0.784193 0.787433 0.790559 0.793529 0.796628 0.799751 0.803017 0.805929 0.808764 0.811362 0.814167 0.816868 0.819519 0.822296 0.825038 0.827884 0.83052 0.832739 0.835132 0.837637 0.840029 0.842126 0.844361 0.846361 0.848583 0.85042 0.85219 0.854112 0.855893 0.857877 0.859706 0.861376 0.86294 0.864459 0.865897 0.867156 0.868713 0.870019 0.87126 0.872453 0.873854 0.874903 0.876099 0.877061 0.87796 0.879121 0.880206 0.881096 0.881985 0.882781 0.883507 0.884245 0.884806 0.885059 0.885349 0.886332 0.887205 0.887359 0.887665 0.887676 0.88849 0.888814 0.889031 0.889414 0.889483 0.889374 0.889739 0.889462 0.889676 0.889407 0.889537 0.889445 0.889545 0.889847 0.890337 0.89033 0.890117 0.890212 0.88949 0.889254 0.889219 0.889008 0.88823 0.888331 0.887673 0.888069 0.88815 0.888294 0.888328 0.888342 0.888135 0.887546 0.886798 ];
TPR_SVO = [1 0.999909 0.999906 0.999857 0.999844 0.999818 0.999805 0.999795 0.999772 0.999743 0.999727 0.999693 0.999675 0.999629 0.999553 0.999513 0.999503 0.999453 0.9994 0.99936 0.999315 0.999232 0.999197 0.999162 0.999077 0.99901 0.99893 0.998868 0.998799 0.998697 0.998616 0.998498 0.998421 0.998356 0.99825 0.998137 0.998045 0.997942 0.997867 0.997774 0.997602 0.997464 0.997323 0.997182 0.997031 0.996867 0.996666 0.996478 0.996277 0.99602 0.995817 0.995621 0.995357 0.995143 0.994918 0.994637 0.994372 0.994105 0.993747 0.993427 0.993095 0.992737 0.992429 0.992077 0.991709 0.991302 0.990856 0.990463 0.990018 0.989618 0.989208 0.988708 0.988211 0.987707 0.987121 0.986592 0.986054 0.985456 0.984834 0.984159 0.983526 0.982748 0.981925 0.981051 0.980258 0.979443 0.978551 0.977709 0.976837 0.975888 0.974929 0.973797 0.972812 0.97166 0.970548 0.969452 0.968327 0.967086 0.96572 0.964469 0.963115 0.961806 0.960546 0.958935 0.957437 0.955999 0.954416 0.952794 0.951188 0.949516 0.947806 0.94611 0.94429 0.942455 0.940496 0.938528 0.936385 0.934243 0.932157 0.930018 0.927838 0.925279 0.923029 0.920551 0.918199 0.915538 0.9131 0.910636 0.907905 0.905071 0.902163 0.899097 0.896205 0.893166 0.890212 0.88709 0.883998 0.880438 0.877142 0.873904 0.87025 0.866592 0.863044 0.859588 0.855943 0.85215 0.84846 0.844721 0.840555 0.836356 0.832434 0.828309 0.824051 0.819518 0.815051 0.8103 0.805694 0.8011 0.796199 0.791577 0.78652 0.78149 0.776345 0.771098 0.765799 0.760373 0.754916 0.74949 0.743615 0.737992 0.732298 0.726426 0.720597 0.71444 0.708579 0.70221 0.695962 0.689778 0.683321 0.676671 0.670201 0.663219 0.656446 0.649879 0.64296 0.63574 0.628551 0.621455 0.614194 0.606949 0.599883 0.592201 0.584864 0.57669 0.56931 0.561559 0.553271 0.545339 0.537187 0.52859 0.52 0.511443 0.503023 0.494349 0.485182 0.476519 0.467506 0.458442 0.449877 0.440705 0.431551 0.422731 0.413868 0.404545 0.395222 0.386027 0.376483 0.367081 0.357314 0.347468 0.337133 0.327505 0.317693 0.308041 0.298415 0.288463 0.278435 0.26834 0.258628 0.248753 0.238798 0.229102 0.219184 0.209347 0.199807 0.19053 0.181392 0.172156 0.162839 0.153808 0.144843 0.135774 0.126951 0.118031 0.108864 0.10011 0.0916969 0.0830761 0.074936 0.066926 0.0597644 0.0519602 0.0453099 0.0393415 0.0338927 0.0283174 ];
FPR_SVO = [1 0.993105 0.99201 0.990937 0.989648 0.988438 0.986954 0.985621 0.984239 0.982635 0.980853 0.979115 0.976902 0.974749 0.972116 0.969635 0.967137 0.964491 0.961391 0.95803 0.954567 0.950678 0.947027 0.943139 0.939036 0.934689 0.93039 0.925805 0.921344 0.916285 0.911055 0.905906 0.900889 0.895565 0.889982 0.884246 0.878342 0.872509 0.8665 0.860451 0.853882 0.84716 0.840743 0.83383 0.827186 0.82043 0.813481 0.806398 0.799327 0.792083 0.784717 0.777486 0.770222 0.762917 0.75541 0.748087 0.740677 0.733214 0.725501 0.71757 0.710034 0.702245 0.694458 0.686596 0.678721 0.67064 0.662691 0.654297 0.646305 0.637778 0.629459 0.621135 0.612516 0.604092 0.595684 0.587463 0.579075 0.57073 0.562302 0.553618 0.544891 0.53647 0.52833 0.519834 0.511271 0.503214 0.494785 0.48588 0.477972 0.469463 0.461114 0.45314 0.444994 0.436973 0.428813 0.421067 0.4132 0.405552 0.397711 0.390228 0.382697 0.375201 0.367863 0.360821 0.353706 0.346649 0.339668 0.332636 0.325883 0.318937 0.312204 0.305533 0.299316 0.292972 0.286791 0.28065 0.274659 0.268742 0.26274 0.256953 0.251174 0.2456 0.239985 0.23446 0.228625 0.223348 0.218156 0.21313 0.208074 0.203119 0.198419 0.193611 0.189005 0.184524 0.180068 0.17551 0.17117 0.167024 0.162804 0.158562 0.154753 0.150654 0.146759 0.143059 0.139251 0.135575 0.132008 0.12856 0.125241 0.121827 0.118585 0.115469 0.112277 0.109249 0.10612 0.103347 0.100462 0.0976141 0.0948882 0.092205 0.089608 0.0871335 0.0846446 0.0820824 0.0797221 0.0774574 0.075267 0.0730794 0.0709627 0.0687378 0.0667448 0.0647522 0.0629139 0.0609202 0.0590376 0.0572603 0.0554318 0.053638 0.0517841 0.050086 0.0485372 0.0468972 0.0451973 0.0436935 0.0422796 0.0408237 0.039498 0.0381034 0.0368123 0.0354836 0.0342791 0.033046 0.0319313 0.0307521 0.0296397 0.0285866 0.0275424 0.0265707 0.0255831 0.0245469 0.0236006 0.0226719 0.0217914 0.020927 0.0200959 0.0192525 0.0184759 0.017709 0.0169615 0.0162345 0.0155044 0.0148184 0.0141693 0.0135129 0.0128985 0.0123044 0.0117295 0.0111778 0.0106335 0.0101446 0.00964931 0.00918353 0.00872714 0.00823064 0.00779907 0.00740014 0.00698135 0.00661337 0.00626668 0.00592439 0.00561323 0.00531307 0.00503267 0.00468898 0.0044045 0.00413233 0.00385588 0.0036132 0.00336814 0.00314405 0.00291327 0.00271239 0.00252181 0.0023365 0.0021629 0.00199532 0.00182516 0.00165325 0.00149438 0.00134632 0.00123157 0.00109688 0.000994183 0.000889233 0.000787427 0.000708157 ];
plot(Recall_SVO, Precision_SVO, '--y', 'linewidth', 2);
Recall_SWD = [1 0.999987 0.999965 0.999939 0.99991 0.999875 0.999831 0.999779 0.999716 0.999642 0.999553 0.999446 0.999327 0.999187 0.999027 0.998842 0.998628 0.998387 0.998111 0.997801 0.997455 0.99707 0.996641 0.996173 0.995677 0.995135 0.994553 0.993923 0.993246 0.992524 0.991751 0.990926 0.990055 0.989122 0.988135 0.987082 0.985967 0.984793 0.983551 0.982233 0.980849 0.979396 0.97788 0.9763 0.974668 0.972968 0.971198 0.969363 0.967464 0.965496 0.963458 0.961367 0.959208 0.956992 0.954706 0.952348 0.949916 0.94741 0.944834 0.942194 0.939488 0.936697 0.933829 0.930882 0.92786 0.924763 0.921593 0.918351 0.915041 0.911661 0.908212 0.904698 0.901116 0.897475 0.893765 0.889987 0.886135 0.882205 0.878188 0.874106 0.869952 0.865716 0.861418 0.857049 0.852619 0.848117 0.843571 0.83896 0.834294 0.829565 0.824784 0.819964 0.815079 0.810127 0.805124 0.800079 0.794976 0.789819 0.784625 0.779366 0.774081 0.76875 0.763352 0.757898 0.752415 0.746881 0.741305 0.735686 0.730032 0.724318 0.718564 0.71276 0.706916 0.70103 0.695107 0.689145 0.683147 0.677128 0.671075 0.66501 0.658918 0.652804 0.646651 0.640469 0.634265 0.628046 0.621803 0.615551 0.609285 0.602987 0.59668 0.590364 0.584044 0.577701 0.571335 0.564954 0.558543 0.552135 0.545736 0.539332 0.532908 0.526485 0.520071 0.513654 0.507233 0.500817 0.494406 0.488 0.481602 0.475219 0.468836 0.462464 0.456098 0.449738 0.443379 0.43705 0.430732 0.42444 0.418153 0.411888 0.40564 0.399398 0.393165 0.386944 0.380736 0.374556 0.368404 0.362278 0.356175 0.350084 0.344019 0.33798 0.331968 0.325989 0.320035 0.314112 0.30823 0.30237 0.296539 0.290739 0.284989 0.279281 0.273601 0.267957 0.262361 0.256814 0.25131 0.245841 0.240417 0.235031 0.229675 0.224361 0.21909 0.213865 0.208691 0.203565 0.198482 0.193459 0.188483 0.183564 0.17869 0.173868 0.169078 0.16433 0.159628 0.154989 0.150405 0.145877 0.141409 0.136986 0.132628 0.128323 0.124083 0.1199 0.11578 0.111718 0.107712 0.103747 0.0998511 0.096012 0.0922346 0.088513 0.084849 0.0812447 0.0776899 0.0741882 0.070749 0.0673702 0.0640492 0.0607917 0.0575957 0.0544655 0.0514011 0.0484101 0.0454791 0.0426118 0.0398151 0.0370828 0.0344156 0.0318172 0.0292963 0.0268517 0.0244775 0.0221814 0.019964 0.0178135 0.0157393 0.013736 0.0118072 0.00995698 0.00818752 0.00649456 0.00489115 0.00337765 0.00195986 0.000640783 ];
Precision_SWD = [0.222102 0.222297 0.222651 0.223184 0.223945 0.224954 0.226218 0.227738 0.229506 0.231519 0.233765 0.23623 0.238908 0.241779 0.244828 0.248059 0.251444 0.254981 0.258672 0.262496 0.266446 0.270512 0.274686 0.278957 0.283321 0.287757 0.292261 0.296844 0.301475 0.306164 0.310893 0.315663 0.320471 0.325316 0.330186 0.335089 0.340006 0.344932 0.34987 0.354802 0.359742 0.36469 0.369642 0.374587 0.379529 0.384461 0.389381 0.394294 0.399205 0.404109 0.408996 0.413867 0.418731 0.423589 0.428431 0.433249 0.43805 0.442827 0.447586 0.452324 0.457043 0.461752 0.466435 0.471095 0.475721 0.48033 0.484911 0.489466 0.494008 0.498523 0.503007 0.507467 0.511909 0.516327 0.520725 0.525106 0.529463 0.533783 0.538076 0.542348 0.546593 0.55081 0.555003 0.559167 0.563309 0.567417 0.571502 0.575561 0.579591 0.583593 0.587568 0.591531 0.595462 0.599353 0.603208 0.607043 0.610833 0.614599 0.61834 0.622057 0.625748 0.629406 0.633033 0.636624 0.640176 0.643706 0.647215 0.650693 0.654141 0.657548 0.660929 0.664279 0.667602 0.670887 0.674139 0.677359 0.680537 0.683688 0.686812 0.689899 0.692965 0.695999 0.698993 0.701958 0.704892 0.707803 0.710684 0.713549 0.716382 0.719184 0.721952 0.724684 0.727397 0.730073 0.732707 0.735322 0.737899 0.74045 0.742981 0.745495 0.747971 0.75043 0.752869 0.755282 0.757666 0.76003 0.762365 0.764673 0.766954 0.769208 0.771423 0.773617 0.775778 0.777923 0.780025 0.782118 0.784191 0.786249 0.78828 0.790286 0.79227 0.794226 0.796159 0.798056 0.799943 0.801803 0.803647 0.805449 0.807244 0.809007 0.810748 0.812487 0.814196 0.815893 0.817563 0.819224 0.820871 0.822499 0.824108 0.825699 0.82727 0.828829 0.830367 0.831863 0.833368 0.834839 0.836281 0.83771 0.839139 0.840533 0.841893 0.843223 0.844537 0.845847 0.847145 0.848416 0.849669 0.850924 0.852159 0.853378 0.854596 0.855801 0.856987 0.858144 0.85928 0.8604 0.861502 0.862589 0.863646 0.864708 0.865725 0.86673 0.86775 0.868761 0.869794 0.870785 0.871798 0.872775 0.873754 0.874709 0.875613 0.876552 0.877439 0.878309 0.879148 0.879975 0.880762 0.881576 0.88238 0.883157 0.883966 0.884736 0.88554 0.886296 0.886994 0.887708 0.888383 0.889022 0.889666 0.890294 0.890993 0.891655 0.892302 0.892966 0.893644 0.894296 0.89504 0.895769 0.89642 0.897147 0.897793 0.898458 0.899099 0.899628 0.900159 0.900236 ];
TPR_SWD = [1 0.999987 0.999965 0.999939 0.99991 0.999875 0.999831 0.999779 0.999716 0.999642 0.999553 0.999446 0.999327 0.999187 0.999027 0.998842 0.998628 0.998387 0.998111 0.997801 0.997455 0.99707 0.996641 0.996173 0.995677 0.995135 0.994553 0.993923 0.993246 0.992524 0.991751 0.990926 0.990055 0.989122 0.988135 0.987082 0.985967 0.984793 0.983551 0.982233 0.980849 0.979396 0.97788 0.9763 0.974668 0.972968 0.971198 0.969363 0.967464 0.965496 0.963458 0.961367 0.959208 0.956992 0.954706 0.952348 0.949916 0.94741 0.944834 0.942194 0.939488 0.936697 0.933829 0.930882 0.92786 0.924763 0.921593 0.918351 0.915041 0.911661 0.908212 0.904698 0.901116 0.897475 0.893765 0.889987 0.886135 0.882205 0.878188 0.874106 0.869952 0.865716 0.861418 0.857049 0.852619 0.848117 0.843571 0.83896 0.834294 0.829565 0.824784 0.819964 0.815079 0.810127 0.805124 0.800079 0.794976 0.789819 0.784625 0.779366 0.774081 0.76875 0.763352 0.757898 0.752415 0.746881 0.741305 0.735686 0.730032 0.724318 0.718564 0.71276 0.706916 0.70103 0.695107 0.689145 0.683147 0.677128 0.671075 0.66501 0.658918 0.652804 0.646651 0.640469 0.634265 0.628046 0.621803 0.615551 0.609285 0.602987 0.59668 0.590364 0.584044 0.577701 0.571335 0.564954 0.558543 0.552135 0.545736 0.539332 0.532908 0.526485 0.520071 0.513654 0.507233 0.500817 0.494406 0.488 0.481602 0.475219 0.468836 0.462464 0.456098 0.449738 0.443379 0.43705 0.430732 0.42444 0.418153 0.411888 0.40564 0.399398 0.393165 0.386944 0.380736 0.374556 0.368404 0.362278 0.356175 0.350084 0.344019 0.33798 0.331968 0.325989 0.320035 0.314112 0.30823 0.30237 0.296539 0.290739 0.284989 0.279281 0.273601 0.267957 0.262361 0.256814 0.25131 0.245841 0.240417 0.235031 0.229675 0.224361 0.21909 0.213865 0.208691 0.203565 0.198482 0.193459 0.188483 0.183564 0.17869 0.173868 0.169078 0.16433 0.159628 0.154989 0.150405 0.145877 0.141409 0.136986 0.132628 0.128323 0.124083 0.1199 0.11578 0.111718 0.107712 0.103747 0.0998511 0.096012 0.0922346 0.088513 0.084849 0.0812447 0.0776899 0.0741882 0.070749 0.0673702 0.0640492 0.0607917 0.0575957 0.0544655 0.0514011 0.0484101 0.0454791 0.0426118 0.0398151 0.0370828 0.0344156 0.0318172 0.0292963 0.0268517 0.0244775 0.0221814 0.019964 0.0178135 0.0157393 0.013736 0.0118072 0.00995698 0.00818752 0.00649456 0.00489115 0.00337765 0.00195986 0.000640783 ];
FPR_SWD = [1 0.998785 0.996477 0.992961 0.987999 0.98161 0.973864 0.964907 0.954899 0.943951 0.932213 0.919835 0.906913 0.893564 0.879885 0.865927 0.851783 0.837499 0.82309 0.808633 0.794181 0.779743 0.76536 0.751057 0.736855 0.722785 0.708858 0.695038 0.681412 0.667952 0.654693 0.641621 0.628725 0.616026 0.603538 0.591235 0.579147 0.567281 0.555635 0.544219 0.533007 0.522 0.511197 0.50061 0.490226 0.480059 0.470092 0.460316 0.450719 0.441309 0.43209 0.423054 0.414193 0.40551 0.396996 0.388658 0.380488 0.372487 0.364634 0.356941 0.349397 0.341983 0.334725 0.327605 0.320638 0.313803 0.307101 0.300537 0.294093 0.287776 0.281593 0.275534 0.269587 0.26376 0.258044 0.25244 0.24694 0.241559 0.236287 0.231116 0.226047 0.221073 0.216199 0.211428 0.206751 0.202173 0.197686 0.193288 0.188979 0.184753 0.180617 0.176559 0.172584 0.168695 0.164887 0.161156 0.157511 0.153939 0.150437 0.147001 0.143635 0.14034 0.13711 0.133949 0.130859 0.12783 0.124862 0.121957 0.119113 0.116327 0.113598 0.110925 0.10831 0.10575 0.103244 0.100789 0.098391 0.0960435 0.0937429 0.0914935 0.0892897 0.0871344 0.0850291 0.082968 0.0809502 0.078975 0.0770459 0.0751548 0.0733044 0.0714925 0.0697211 0.0679902 0.0662963 0.0646385 0.0630209 0.0614354 0.0598852 0.0583712 0.0568872 0.0554341 0.0540136 0.0526242 0.051265 0.0499356 0.048635 0.047364 0.0461219 0.0449069 0.0437199 0.0425616 0.041429 0.0403218 0.0392423 0.0381839 0.0371544 0.0361452 0.0351579 0.034191 0.0332476 0.0323251 0.0314232 0.0305422 0.0296792 0.0288378 0.0280149 0.0272128 0.0264287 0.0256644 0.0249183 0.0241909 0.023482 0.0227871 0.0221092 0.0214458 0.0207994 0.0201672 0.0195497 0.0189483 0.0183604 0.0177876 0.0172305 0.0166848 0.0161541 0.0156379 0.0151331 0.0146415 0.014163 0.0136947 0.0132381 0.0127936 0.012361 0.0119405 0.0115304 0.0111311 0.0107397 0.01036 0.00998899 0.00962708 0.00927488 0.00893179 0.00859721 0.00827189 0.00795532 0.00764802 0.00734951 0.00706024 0.00677924 0.00650675 0.00624193 0.00598398 0.00573462 0.00549177 0.00525537 0.00502501 0.00480013 0.004583 0.00437103 0.00416494 0.0039658 0.00377403 0.0035886 0.00340869 0.00323448 0.00306531 0.00290166 0.00274386 0.00259159 0.00244506 0.00230394 0.00216725 0.00203496 0.0019073 0.00178375 0.00166517 0.00155099 0.00144078 0.00133473 0.0012324 0.00113401 0.00103993 0.000949634 0.000862203 0.000779007 0.000698393 0.000620685 0.000546785 0.000476788 0.000410588 0.000348718 0.000290484 0.000236288 0.000185598 0.000137951 9.40097e-005 5.38805e-005 1.74755e-005 ];
plot(Recall_SWD, Precision_SWD, 'k', 'linewidth', 1);
Recall_HC = [1 0.991653 0.987192 0.983384 0.97962 0.976011 0.972453 0.968835 0.965553 0.962221 0.958991 0.955663 0.952529 0.949357 0.94618 0.943126 0.939767 0.936518 0.93338 0.930232 0.927123 0.923987 0.920835 0.917681 0.914488 0.911359 0.907948 0.904734 0.901527 0.898241 0.89506 0.891956 0.888901 0.885757 0.882631 0.879493 0.876392 0.873177 0.870116 0.866989 0.863867 0.860842 0.857773 0.854718 0.851664 0.848373 0.84505 0.84194 0.838762 0.835596 0.832476 0.829399 0.826317 0.823167 0.820116 0.817109 0.813909 0.810818 0.807849 0.804839 0.801665 0.798563 0.795483 0.792416 0.789277 0.786041 0.783006 0.779958 0.776895 0.773813 0.770695 0.767686 0.76454 0.761455 0.758295 0.755298 0.752283 0.749257 0.746148 0.743189 0.740126 0.737121 0.734109 0.731006 0.727979 0.724834 0.721818 0.718817 0.715819 0.712809 0.709844 0.706896 0.703891 0.700839 0.697888 0.694818 0.691766 0.688697 0.685718 0.6827 0.679745 0.676687 0.673563 0.67033 0.667171 0.664152 0.661257 0.658218 0.6552 0.652203 0.649231 0.64629 0.643354 0.640281 0.637286 0.63423 0.631288 0.628326 0.625496 0.622473 0.619491 0.616429 0.613476 0.610634 0.607751 0.604878 0.601965 0.598972 0.596022 0.592889 0.589963 0.587025 0.583968 0.580952 0.578031 0.575077 0.57217 0.569118 0.56617 0.563138 0.560203 0.557223 0.554152 0.551065 0.548091 0.545113 0.542019 0.538962 0.535808 0.532717 0.529656 0.526459 0.52327 0.520189 0.516939 0.513597 0.510387 0.507261 0.504055 0.500941 0.497711 0.494603 0.491437 0.488224 0.485024 0.48193 0.478666 0.475426 0.472366 0.469183 0.46591 0.462574 0.459363 0.456217 0.45296 0.449583 0.446325 0.442957 0.439521 0.436207 0.432856 0.429619 0.426168 0.422738 0.419525 0.41622 0.412916 0.409458 0.406108 0.402701 0.399259 0.395828 0.392388 0.388951 0.385527 0.382039 0.378432 0.374776 0.371298 0.367895 0.364357 0.360773 0.357104 0.353527 0.349946 0.346278 0.342659 0.339046 0.335278 0.331445 0.327515 0.323501 0.319604 0.315819 0.312117 0.308229 0.304279 0.300311 0.296285 0.292385 0.288478 0.284579 0.280562 0.276402 0.27226 0.268101 0.264028 0.259685 0.255211 0.250745 0.246203 0.241447 0.236854 0.232132 0.227326 0.222316 0.217254 0.21216 0.206741 0.201146 0.195502 0.189905 0.184062 0.177825 0.171553 0.164801 0.157673 0.150045 0.141597 0.133313 0.123877 0.113285 0.101468 0.0877049 0.0711898 0.0474403 ];
Precision_HC = [0.222102 0.304742 0.3306 0.347268 0.359376 0.369705 0.379753 0.388125 0.39638 0.403811 0.410562 0.417154 0.423389 0.429441 0.435226 0.441211 0.446759 0.452153 0.45718 0.462103 0.46701 0.471935 0.476461 0.481077 0.485279 0.489708 0.49368 0.497752 0.501872 0.505926 0.509621 0.513351 0.517126 0.520908 0.524678 0.528038 0.531657 0.535218 0.5385 0.541551 0.544522 0.547581 0.550622 0.553678 0.556709 0.559545 0.562355 0.565214 0.567894 0.570644 0.573215 0.575747 0.57824 0.580888 0.583519 0.585914 0.588305 0.590693 0.593152 0.595432 0.597612 0.599793 0.601874 0.604179 0.60653 0.608608 0.610873 0.613147 0.615339 0.617528 0.619548 0.621556 0.623465 0.625461 0.627398 0.629249 0.631375 0.63316 0.63501 0.636766 0.638744 0.640492 0.642127 0.643873 0.645652 0.647347 0.648962 0.650559 0.652225 0.65379 0.655655 0.65737 0.658865 0.660427 0.661885 0.663348 0.664727 0.666164 0.667709 0.669162 0.670587 0.672057 0.673464 0.674903 0.676104 0.677559 0.678897 0.680376 0.681755 0.683046 0.684297 0.685637 0.686982 0.6882 0.689314 0.690433 0.691615 0.69283 0.693889 0.695272 0.69631 0.697469 0.698727 0.700096 0.701393 0.70265 0.703846 0.705039 0.706103 0.707084 0.708243 0.709132 0.710128 0.711097 0.712323 0.713389 0.71448 0.715552 0.71642 0.717456 0.71835 0.719182 0.720104 0.721049 0.72189 0.722911 0.72369 0.724424 0.725258 0.72614 0.72694 0.727771 0.728493 0.729424 0.730131 0.730962 0.731802 0.732609 0.733392 0.734121 0.73477 0.73547 0.736264 0.737062 0.737825 0.738629 0.73927 0.740109 0.740828 0.741439 0.742048 0.742615 0.743274 0.744152 0.744896 0.745433 0.746044 0.746562 0.747175 0.74778 0.748491 0.749237 0.749789 0.750348 0.75092 0.751493 0.751986 0.752325 0.752865 0.753575 0.754295 0.755086 0.755863 0.756472 0.757056 0.757737 0.758441 0.759103 0.759647 0.760378 0.760831 0.761288 0.761735 0.762179 0.762702 0.763373 0.763931 0.764364 0.764742 0.765254 0.765569 0.765911 0.766262 0.766679 0.767365 0.768097 0.76837 0.768955 0.769269 0.76979 0.770562 0.770813 0.7714 0.771926 0.772226 0.772611 0.77316 0.77359 0.774005 0.774728 0.775396 0.775796 0.776333 0.776782 0.777101 0.777937 0.778244 0.779053 0.779775 0.779825 0.780324 0.780871 0.781654 0.78202 0.782621 0.783479 0.784013 0.784849 0.785145 0.786378 0.786867 0.787607 0.788281 0.789024 0.789587 0.790713 ];
TPR_HC = [1 0.991653 0.987192 0.983384 0.97962 0.976011 0.972453 0.968835 0.965553 0.962221 0.958991 0.955663 0.952529 0.949357 0.94618 0.943126 0.939767 0.936518 0.93338 0.930232 0.927123 0.923987 0.920835 0.917681 0.914488 0.911359 0.907948 0.904734 0.901527 0.898241 0.89506 0.891956 0.888901 0.885757 0.882631 0.879493 0.876392 0.873177 0.870116 0.866989 0.863867 0.860842 0.857773 0.854718 0.851664 0.848373 0.84505 0.84194 0.838762 0.835596 0.832476 0.829399 0.826317 0.823167 0.820116 0.817109 0.813909 0.810818 0.807849 0.804839 0.801665 0.798563 0.795483 0.792416 0.789277 0.786041 0.783006 0.779958 0.776895 0.773813 0.770695 0.767686 0.76454 0.761455 0.758295 0.755298 0.752283 0.749257 0.746148 0.743189 0.740126 0.737121 0.734109 0.731006 0.727979 0.724834 0.721818 0.718817 0.715819 0.712809 0.709844 0.706896 0.703891 0.700839 0.697888 0.694818 0.691766 0.688697 0.685718 0.6827 0.679745 0.676687 0.673563 0.67033 0.667171 0.664152 0.661257 0.658218 0.6552 0.652203 0.649231 0.64629 0.643354 0.640281 0.637286 0.63423 0.631288 0.628326 0.625496 0.622473 0.619491 0.616429 0.613476 0.610634 0.607751 0.604878 0.601965 0.598972 0.596022 0.592889 0.589963 0.587025 0.583968 0.580952 0.578031 0.575077 0.57217 0.569118 0.56617 0.563138 0.560203 0.557223 0.554152 0.551065 0.548091 0.545113 0.542019 0.538962 0.535808 0.532717 0.529656 0.526459 0.52327 0.520189 0.516939 0.513597 0.510387 0.507261 0.504055 0.500941 0.497711 0.494603 0.491437 0.488224 0.485024 0.48193 0.478666 0.475426 0.472366 0.469183 0.46591 0.462574 0.459363 0.456217 0.45296 0.449583 0.446325 0.442957 0.439521 0.436207 0.432856 0.429619 0.426168 0.422738 0.419525 0.41622 0.412916 0.409458 0.406108 0.402701 0.399259 0.395828 0.392388 0.388951 0.385527 0.382039 0.378432 0.374776 0.371298 0.367895 0.364357 0.360773 0.357104 0.353527 0.349946 0.346278 0.342659 0.339046 0.335278 0.331445 0.327515 0.323501 0.319604 0.315819 0.312117 0.308229 0.304279 0.300311 0.296285 0.292385 0.288478 0.284579 0.280562 0.276402 0.27226 0.268101 0.264028 0.259685 0.255211 0.250745 0.246203 0.241447 0.236854 0.232132 0.227326 0.222316 0.217254 0.21216 0.206741 0.201146 0.195502 0.189905 0.184062 0.177825 0.171553 0.164801 0.157673 0.150045 0.141597 0.133313 0.123877 0.113285 0.101468 0.0877049 0.0711898 0.0474403 ];
FPR_HC = [1 0.810474 0.750849 0.709661 0.678128 0.651378 0.6264 0.605064 0.585168 0.567205 0.551105 0.535671 0.521493 0.508205 0.495629 0.483257 0.471579 0.460549 0.450097 0.440228 0.430627 0.42101 0.412203 0.403573 0.395544 0.387644 0.380297 0.372937 0.365779 0.358706 0.352163 0.345804 0.339495 0.333231 0.327167 0.321491 0.315802 0.31029 0.305163 0.300313 0.295613 0.290762 0.286049 0.281533 0.277096 0.272777 0.268555 0.264374 0.260306 0.256351 0.25261 0.248928 0.245343 0.241749 0.238218 0.23491 0.231566 0.228297 0.225015 0.222032 0.219051 0.216086 0.213268 0.210263 0.207338 0.204477 0.201688 0.198921 0.19625 0.193551 0.190999 0.188626 0.18626 0.183747 0.181432 0.17927 0.176847 0.174644 0.172448 0.170412 0.168126 0.166072 0.164074 0.162108 0.16009 0.15811 0.156099 0.154197 0.152182 0.150336 0.148389 0.146561 0.144877 0.143208 0.141495 0.139785 0.138096 0.136439 0.13472 0.133133 0.131504 0.129831 0.128201 0.126551 0.125005 0.123418 0.121936 0.120395 0.118871 0.11749 0.11606 0.114601 0.113102 0.111769 0.110527 0.109227 0.107902 0.10658 0.105394 0.10402 0.10284 0.101632 0.100381 0.0991733 0.0980046 0.0968008 0.0956291 0.0944559 0.093349 0.092204 0.0911772 0.0902094 0.0891704 0.0881313 0.0870164 0.0859834 0.0849583 0.0838585 0.082933 0.0819704 0.0810372 0.0801051 0.0791133 0.0780939 0.0771285 0.0761698 0.0752943 0.0744774 0.0735898 0.0726748 0.0718209 0.0709851 0.070156 0.0693567 0.0685097 0.0676837 0.0668007 0.0660213 0.0652472 0.0644581 0.0637515 0.0629899 0.0622061 0.0614584 0.0606809 0.059914 0.0592016 0.0584517 0.0577652 0.0570726 0.0563104 0.0556076 0.0548645 0.0541482 0.0534214 0.0527935 0.0521515 0.0515329 0.0508974 0.0502218 0.0495674 0.0488999 0.0482207 0.0475617 0.0469595 0.0463535 0.0457681 0.0451942 0.0445725 0.043887 0.0431938 0.0425544 0.041944 0.0414004 0.0407968 0.0401255 0.0394995 0.0389222 0.0383405 0.0377517 0.0372209 0.0366421 0.0360662 0.035529 0.0350506 0.0344506 0.0339709 0.033467 0.0329436 0.0324465 0.031965 0.0314896 0.0309853 0.0304916 0.0299434 0.0293751 0.0288543 0.0283253 0.0278029 0.0273329 0.0267678 0.0262757 0.0257779 0.0252757 0.0247822 0.0242916 0.0238074 0.0233383 0.0228182 0.0223312 0.0218448 0.0213248 0.0208211 0.020348 0.0198838 0.0193112 0.0188069 0.0182758 0.0176879 0.0172011 0.0166918 0.0161723 0.0155525 0.0150178 0.0144715 0.0137935 0.0132242 0.0125019 0.0117556 0.0109639 0.0101656 0.00927771 0.0082614 0.00719247 0.00587695 0.00407942 ];
plot(Recall_HC, Precision_HC, 'b', 'linewidth', 1);
Recall_RC = [1 0.954836 0.954375 0.953788 0.953194 0.952553 0.951735 0.950865 0.950053 0.949137 0.948105 0.947138 0.946044 0.94489 0.943739 0.942363 0.94109 0.939816 0.938543 0.937276 0.935992 0.934668 0.933314 0.931891 0.930457 0.928918 0.927308 0.925864 0.924334 0.922692 0.921154 0.919716 0.918012 0.91643 0.914665 0.913056 0.911467 0.909696 0.908037 0.905876 0.904074 0.902204 0.900353 0.89835 0.896627 0.894783 0.892822 0.890915 0.88889 0.88695 0.885034 0.883237 0.88117 0.879203 0.877319 0.875423 0.873414 0.871299 0.869333 0.867339 0.865241 0.863164 0.860928 0.858868 0.856721 0.854573 0.852444 0.850136 0.847797 0.84578 0.8436 0.841335 0.839041 0.836857 0.834665 0.832277 0.83008 0.827898 0.825399 0.822679 0.820329 0.817961 0.815665 0.813349 0.810935 0.808477 0.806015 0.803699 0.801419 0.798958 0.796398 0.793769 0.791173 0.788696 0.786204 0.783611 0.780947 0.778243 0.775697 0.773209 0.770583 0.768124 0.765396 0.762948 0.760116 0.75757 0.754923 0.75227 0.749562 0.746772 0.74404 0.741209 0.738429 0.735787 0.732796 0.730134 0.727415 0.724588 0.721781 0.718923 0.716034 0.71324 0.710547 0.707804 0.704822 0.701789 0.699079 0.696163 0.693447 0.690483 0.687458 0.684362 0.681343 0.678321 0.674997 0.67194 0.668824 0.66585 0.662885 0.659785 0.656698 0.65377 0.650748 0.647683 0.644433 0.641123 0.637839 0.634786 0.631453 0.628081 0.625003 0.621253 0.618193 0.614793 0.611232 0.607907 0.604402 0.60091 0.597376 0.593962 0.590453 0.586787 0.583077 0.579328 0.575463 0.571955 0.568304 0.564415 0.560624 0.556759 0.55298 0.549088 0.545547 0.541762 0.537786 0.534033 0.530379 0.526583 0.5226 0.518547 0.514619 0.510472 0.506658 0.502462 0.498446 0.493898 0.489662 0.484914 0.481013 0.476435 0.471829 0.467411 0.462886 0.458565 0.453945 0.449556 0.445256 0.44068 0.436333 0.431512 0.427011 0.422665 0.417854 0.413405 0.408918 0.404 0.398964 0.394567 0.389354 0.384118 0.379255 0.374222 0.368656 0.363372 0.357705 0.352473 0.346863 0.341375 0.335685 0.330172 0.32443 0.318027 0.311722 0.305941 0.299566 0.293392 0.287339 0.281173 0.274627 0.268241 0.261903 0.2555 0.249229 0.242324 0.235436 0.228191 0.221455 0.213625 0.2066 0.199061 0.192001 0.184167 0.176608 0.168112 0.160751 0.153379 0.145382 0.137819 0.130273 0.122229 0.114252 0.106437 0.0986824 0.0917196 0.0847712 0.0783465 ];
Precision_RC = [0.222102 0.403217 0.415556 0.426152 0.436508 0.446915 0.456329 0.466122 0.475047 0.484327 0.493219 0.502103 0.511425 0.520129 0.528546 0.536884 0.544818 0.552853 0.560525 0.568589 0.576104 0.583491 0.590306 0.597577 0.604396 0.611249 0.617957 0.624416 0.630881 0.636725 0.642796 0.648374 0.654043 0.659756 0.665555 0.670742 0.675939 0.680943 0.685435 0.690336 0.694891 0.69939 0.703874 0.708133 0.712355 0.716784 0.721168 0.725139 0.729412 0.733441 0.737421 0.741203 0.745162 0.748714 0.752299 0.756003 0.759276 0.762962 0.766238 0.769234 0.772306 0.775613 0.779127 0.782021 0.784952 0.787984 0.790841 0.793726 0.796353 0.799119 0.801629 0.804304 0.806714 0.809523 0.811996 0.814452 0.817084 0.819527 0.822033 0.824606 0.827188 0.829424 0.831618 0.833719 0.835698 0.837691 0.839581 0.841534 0.843531 0.845366 0.847238 0.84883 0.85073 0.852376 0.854175 0.855967 0.857903 0.859744 0.861414 0.86302 0.864794 0.866578 0.868022 0.869525 0.870927 0.872259 0.873817 0.875262 0.876649 0.878138 0.879708 0.881062 0.882268 0.883405 0.884589 0.885772 0.887014 0.888323 0.889357 0.890564 0.891792 0.893148 0.894438 0.895598 0.89671 0.89767 0.898857 0.899885 0.901073 0.90215 0.903233 0.904167 0.905225 0.906166 0.906998 0.907845 0.908838 0.909657 0.910489 0.911348 0.912248 0.913014 0.91371 0.914572 0.91529 0.916038 0.916877 0.917753 0.918359 0.919234 0.920026 0.920752 0.921484 0.922009 0.9227 0.923303 0.923777 0.924604 0.925265 0.925856 0.92659 0.927185 0.927834 0.928347 0.929026 0.929578 0.930317 0.931178 0.931794 0.932391 0.932929 0.933749 0.934406 0.934986 0.935523 0.936098 0.936785 0.937285 0.937782 0.938228 0.938977 0.939455 0.94001 0.940395 0.940772 0.941321 0.941801 0.9421 0.942449 0.942759 0.943324 0.943676 0.944184 0.944669 0.94513 0.945522 0.945732 0.946066 0.946429 0.946619 0.947045 0.94729 0.947648 0.947955 0.948323 0.948401 0.948711 0.94908 0.949277 0.949724 0.949986 0.950148 0.950268 0.950544 0.950837 0.951089 0.951001 0.9509 0.951184 0.951354 0.95154 0.951849 0.952051 0.952115 0.952327 0.952447 0.9528 0.952909 0.95309 0.953295 0.953121 0.953133 0.953273 0.953578 0.953433 0.953443 0.953315 0.953254 0.953081 0.953295 0.953603 0.953934 0.954253 0.954283 0.954674 0.95497 0.954641 0.954561 0.954048 0.953908 0.953376 0.953036 0.952885 0.952229 0.952085 0.952298 ];
TPR_RC = [1 0.954836 0.954375 0.953788 0.953194 0.952553 0.951735 0.950865 0.950053 0.949137 0.948105 0.947138 0.946044 0.94489 0.943739 0.942363 0.94109 0.939816 0.938543 0.937276 0.935992 0.934668 0.933314 0.931891 0.930457 0.928918 0.927308 0.925864 0.924334 0.922692 0.921154 0.919716 0.918012 0.91643 0.914665 0.913056 0.911467 0.909696 0.908037 0.905876 0.904074 0.902204 0.900353 0.89835 0.896627 0.894783 0.892822 0.890915 0.88889 0.88695 0.885034 0.883237 0.88117 0.879203 0.877319 0.875423 0.873414 0.871299 0.869333 0.867339 0.865241 0.863164 0.860928 0.858868 0.856721 0.854573 0.852444 0.850136 0.847797 0.84578 0.8436 0.841335 0.839041 0.836857 0.834665 0.832277 0.83008 0.827898 0.825399 0.822679 0.820329 0.817961 0.815665 0.813349 0.810935 0.808477 0.806015 0.803699 0.801419 0.798958 0.796398 0.793769 0.791173 0.788696 0.786204 0.783611 0.780947 0.778243 0.775697 0.773209 0.770583 0.768124 0.765396 0.762948 0.760116 0.75757 0.754923 0.75227 0.749562 0.746772 0.74404 0.741209 0.738429 0.735787 0.732796 0.730134 0.727415 0.724588 0.721781 0.718923 0.716034 0.71324 0.710547 0.707804 0.704822 0.701789 0.699079 0.696163 0.693447 0.690483 0.687458 0.684362 0.681343 0.678321 0.674997 0.67194 0.668824 0.66585 0.662885 0.659785 0.656698 0.65377 0.650748 0.647683 0.644433 0.641123 0.637839 0.634786 0.631453 0.628081 0.625003 0.621253 0.618193 0.614793 0.611232 0.607907 0.604402 0.60091 0.597376 0.593962 0.590453 0.586787 0.583077 0.579328 0.575463 0.571955 0.568304 0.564415 0.560624 0.556759 0.55298 0.549088 0.545547 0.541762 0.537786 0.534033 0.530379 0.526583 0.5226 0.518547 0.514619 0.510472 0.506658 0.502462 0.498446 0.493898 0.489662 0.484914 0.481013 0.476435 0.471829 0.467411 0.462886 0.458565 0.453945 0.449556 0.445256 0.44068 0.436333 0.431512 0.427011 0.422665 0.417854 0.413405 0.408918 0.404 0.398964 0.394567 0.389354 0.384118 0.379255 0.374222 0.368656 0.363372 0.357705 0.352473 0.346863 0.341375 0.335685 0.330172 0.32443 0.318027 0.311722 0.305941 0.299566 0.293392 0.287339 0.281173 0.274627 0.268241 0.261903 0.2555 0.249229 0.242324 0.235436 0.228191 0.221455 0.213625 0.2066 0.199061 0.192001 0.184167 0.176608 0.168112 0.160751 0.153379 0.145382 0.137819 0.130273 0.122229 0.114252 0.106437 0.0986824 0.0917196 0.0847712 0.0783465 ];
FPR_RC = [1 0.446366 0.427847 0.412729 0.398723 0.384944 0.372915 0.361209 0.350534 0.340209 0.330463 0.320831 0.310906 0.302275 0.293832 0.285758 0.278138 0.270387 0.263196 0.25578 0.249056 0.242504 0.236465 0.230057 0.224264 0.218437 0.212794 0.207375 0.202212 0.197607 0.192816 0.188499 0.183985 0.179625 0.175267 0.171308 0.167303 0.163436 0.160117 0.156491 0.153338 0.150117 0.146907 0.143846 0.140908 0.13787 0.134824 0.13202 0.129065 0.126395 0.123735 0.121095 0.118507 0.116121 0.113854 0.11142 0.109332 0.106955 0.104836 0.102885 0.100947 0.0988365 0.0966756 0.0948061 0.0929794 0.091073 0.0893101 0.0875903 0.0859417 0.0843105 0.0828022 0.0811904 0.0796834 0.0780191 0.0765654 0.0751409 0.0735615 0.0721049 0.0706777 0.0691893 0.0677853 0.0665372 0.0653258 0.0641838 0.0630706 0.0620064 0.0609255 0.0598405 0.0588311 0.0578417 0.0567808 0.0558213 0.0547688 0.0538911 0.0529827 0.0520027 0.0509735 0.0500276 0.0491428 0.0482867 0.0474035 0.0465323 0.0457423 0.0449639 0.0442481 0.0435454 0.0427848 0.0419135 0.0411693 0.0404239 0.0396514 0.0389897 0.0383444 0.0377376 0.0371287 0.0364986 0.0358702 0.0351937 0.0346039 0.0339742 0.0333899 0.0327339 0.0321329 0.031583 0.0310341 0.0305373 0.0299446 0.0294317 0.0289009 0.0283715 0.0278534 0.0274065 0.0269112 0.0264799 0.0260377 0.0255667 0.0251219 0.0246653 0.0242317 0.0238289 0.0234439 0.0230867 0.0227067 0.0222383 0.0218605 0.0214892 0.0210957 0.0206745 0.0203296 0.0199367 0.0195626 0.0192055 0.0188775 0.0185839 0.0182332 0.0179278 0.0176388 0.0173182 0.0169771 0.0166649 0.0163455 0.0160421 0.0157795 0.0154868 0.0151915 0.0149361 0.0146346 0.0143288 0.0140391 0.0137477 0.0134972 0.0132012 0.0129354 0.0126758 0.0124037 0.0121337 0.0118668 0.0116622 0.0114237 0.0112172 0.0109734 0.0107408 0.0105354 0.0103348 0.0101276 0.00988191 0.00965552 0.00948349 0.00932203 0.00915181 0.00890877 0.008736 0.00852129 0.00834793 0.00811053 0.00791706 0.00776775 0.00757823 0.00742518 0.00725326 0.00710103 0.00695717 0.00681908 0.00664231 0.00647745 0.00632609 0.00616336 0.00603174 0.0058647 0.00569807 0.00558367 0.00544859 0.00531877 0.00518289 0.00501622 0.00489134 0.00478428 0.00468859 0.00456427 0.00441197 0.0042993 0.00420066 0.00406966 0.00393182 0.00382089 0.00370921 0.00357688 0.00344041 0.0033266 0.00323935 0.00314036 0.00301484 0.00291637 0.0028096 0.00269169 0.00256134 0.00246037 0.00234702 0.00222305 0.0021183 0.00199614 0.00185628 0.001751 0.00165319 0.00153734 0.00145332 0.00137788 0.00127368 0.00122581 0.00112099 0.00105937 0.000987885 0.000902341 0.000830914 0.000770942 0.000712708 ];
plot(Recall_RC, Precision_RC, 'g', 'linewidth', 1);
Recall_SEG = [1 0.990574 0.990574 0.990574 0.990574 0.990574 0.990574 0.990574 0.990574 0.990574 0.990574 0.990574 0.990573 0.990573 0.990573 0.990572 0.990572 0.990571 0.99057 0.99057 0.990569 0.990568 0.990566 0.990564 0.990562 0.99056 0.990557 0.990553 0.99055 0.990545 0.99054 0.990535 0.99053 0.990523 0.990516 0.990507 0.990496 0.990484 0.990468 0.99045 0.990431 0.990403 0.990376 0.990339 0.990289 0.990231 0.990158 0.990073 0.989961 0.989816 0.989626 0.989378 0.989043 0.988533 0.987711 0.986279 0.984316 0.98206 0.97947 0.976399 0.972953 0.969003 0.964799 0.960143 0.95511 0.94979 0.944068 0.937926 0.931583 0.924975 0.918222 0.910999 0.903496 0.895747 0.887929 0.879944 0.871651 0.863146 0.854521 0.846038 0.83748 0.829033 0.820284 0.811711 0.803124 0.79471 0.78613 0.777621 0.769284 0.760998 0.752763 0.744591 0.736452 0.728332 0.720411 0.712482 0.704535 0.696824 0.689254 0.681648 0.674113 0.666505 0.659081 0.651581 0.644407 0.637147 0.63021 0.623284 0.616501 0.609488 0.602684 0.595895 0.589018 0.582522 0.575879 0.569497 0.563109 0.556873 0.550598 0.544192 0.538065 0.531901 0.525926 0.519993 0.51423 0.508538 0.503203 0.497542 0.492174 0.486465 0.48097 0.475803 0.470365 0.465197 0.460261 0.455218 0.450122 0.445287 0.440422 0.435607 0.431034 0.426109 0.421518 0.41711 0.41267 0.408131 0.403748 0.399387 0.39484 0.390536 0.386265 0.381832 0.377645 0.373448 0.369292 0.365012 0.360689 0.356748 0.352639 0.348862 0.345054 0.341128 0.336903 0.332767 0.329015 0.325161 0.321213 0.317716 0.313892 0.310406 0.306986 0.303493 0.29983 0.296624 0.293117 0.289755 0.286525 0.283175 0.280044 0.276779 0.273668 0.270667 0.267604 0.26451 0.26158 0.25842 0.255389 0.252456 0.249636 0.246768 0.243896 0.241104 0.238285 0.235413 0.232737 0.230027 0.227179 0.224551 0.221785 0.219163 0.216529 0.213842 0.211068 0.208461 0.205856 0.203121 0.200493 0.197649 0.195355 0.192801 0.190051 0.187494 0.184922 0.18235 0.17992 0.177328 0.174879 0.172471 0.169914 0.167558 0.16522 0.162647 0.160058 0.157493 0.155167 0.152863 0.150309 0.147721 0.145208 0.142783 0.140354 0.137973 0.135301 0.132868 0.130194 0.127443 0.124589 0.122152 0.11952 0.116733 0.113955 0.11137 0.10843 0.105765 0.102892 0.100087 0.0969878 0.093949 0.0907532 0.0873664 0.0837702 0.0799283 0.0756377 0.0707195 0.0650604 0.0564672 ];
Precision_SEG = [0.222102 0.251906 0.251906 0.251907 0.251907 0.251907 0.251907 0.251908 0.251908 0.251909 0.25191 0.251911 0.251913 0.251914 0.251916 0.251918 0.251921 0.251924 0.251928 0.251931 0.251935 0.25194 0.251946 0.251952 0.251959 0.251967 0.251977 0.251987 0.252 0.252015 0.252033 0.252053 0.252076 0.252103 0.252135 0.252174 0.252218 0.252268 0.252328 0.252398 0.252483 0.252578 0.252691 0.252821 0.252976 0.253166 0.253392 0.253674 0.254017 0.254439 0.254975 0.255693 0.257114 0.259294 0.262947 0.269608 0.278997 0.289447 0.300381 0.312061 0.324795 0.337803 0.350683 0.363599 0.376645 0.389568 0.402353 0.415207 0.428225 0.440344 0.452462 0.464382 0.47607 0.487763 0.499075 0.509982 0.520171 0.530449 0.540206 0.549654 0.559096 0.568016 0.57665 0.585092 0.593206 0.601016 0.608309 0.615515 0.622464 0.629142 0.635912 0.641966 0.648108 0.654216 0.659754 0.66541 0.670824 0.675891 0.681047 0.686174 0.690736 0.695508 0.699881 0.704135 0.708333 0.712382 0.716668 0.720666 0.724536 0.727947 0.731625 0.734895 0.737793 0.74088 0.743539 0.746467 0.749236 0.751809 0.754437 0.75697 0.759138 0.761488 0.763956 0.766177 0.768095 0.769905 0.772262 0.773917 0.776015 0.777953 0.77968 0.781467 0.782812 0.784461 0.78624 0.787327 0.78875 0.790156 0.791382 0.792693 0.794083 0.79551 0.796584 0.797739 0.798802 0.799999 0.801014 0.801741 0.802592 0.803707 0.804593 0.805298 0.8062 0.807364 0.807678 0.808274 0.808784 0.809263 0.809715 0.810158 0.810592 0.811152 0.811585 0.811766 0.81202 0.812367 0.81295 0.8131 0.813358 0.812981 0.813052 0.813002 0.812386 0.812408 0.81248 0.812154 0.812149 0.811915 0.811839 0.811797 0.811661 0.811692 0.811055 0.811209 0.810732 0.810155 0.809819 0.809226 0.809043 0.808501 0.808925 0.808517 0.808514 0.808216 0.808035 0.80775 0.807316 0.806624 0.80577 0.805242 0.804592 0.80365 0.803391 0.802527 0.801619 0.800787 0.800188 0.799136 0.798806 0.798708 0.797641 0.797413 0.797052 0.795654 0.794904 0.793928 0.792682 0.791676 0.790665 0.790147 0.789489 0.789362 0.788565 0.788057 0.787143 0.786261 0.785188 0.783632 0.781671 0.780777 0.779025 0.777076 0.776193 0.774847 0.773428 0.771487 0.76841 0.766639 0.764968 0.763445 0.761143 0.759849 0.757038 0.754707 0.751133 0.74791 0.745137 0.741789 0.738696 0.735717 0.731995 0.727717 0.7228 0.716213 0.709118 0.69603 ];
TPR_SEG = [1 0.990574 0.990574 0.990574 0.990574 0.990574 0.990574 0.990574 0.990574 0.990574 0.990574 0.990574 0.990573 0.990573 0.990573 0.990572 0.990572 0.990571 0.99057 0.99057 0.990569 0.990568 0.990566 0.990564 0.990562 0.99056 0.990557 0.990553 0.99055 0.990545 0.99054 0.990535 0.99053 0.990523 0.990516 0.990507 0.990496 0.990484 0.990468 0.99045 0.990431 0.990403 0.990376 0.990339 0.990289 0.990231 0.990158 0.990073 0.989961 0.989816 0.989626 0.989378 0.989043 0.988533 0.987711 0.986279 0.984316 0.98206 0.97947 0.976399 0.972953 0.969003 0.964799 0.960143 0.95511 0.94979 0.944068 0.937926 0.931583 0.924975 0.918222 0.910999 0.903496 0.895747 0.887929 0.879944 0.871651 0.863146 0.854521 0.846038 0.83748 0.829033 0.820284 0.811711 0.803124 0.79471 0.78613 0.777621 0.769284 0.760998 0.752763 0.744591 0.736452 0.728332 0.720411 0.712482 0.704535 0.696824 0.689254 0.681648 0.674113 0.666505 0.659081 0.651581 0.644407 0.637147 0.63021 0.623284 0.616501 0.609488 0.602684 0.595895 0.589018 0.582522 0.575879 0.569497 0.563109 0.556873 0.550598 0.544192 0.538065 0.531901 0.525926 0.519993 0.51423 0.508538 0.503203 0.497542 0.492174 0.486465 0.48097 0.475803 0.470365 0.465197 0.460261 0.455218 0.450122 0.445287 0.440422 0.435607 0.431034 0.426109 0.421518 0.41711 0.41267 0.408131 0.403748 0.399387 0.39484 0.390536 0.386265 0.381832 0.377645 0.373448 0.369292 0.365012 0.360689 0.356748 0.352639 0.348862 0.345054 0.341128 0.336903 0.332767 0.329015 0.325161 0.321213 0.317716 0.313892 0.310406 0.306986 0.303493 0.29983 0.296624 0.293117 0.289755 0.286525 0.283175 0.280044 0.276779 0.273668 0.270667 0.267604 0.26451 0.26158 0.25842 0.255389 0.252456 0.249636 0.246768 0.243896 0.241104 0.238285 0.235413 0.232737 0.230027 0.227179 0.224551 0.221785 0.219163 0.216529 0.213842 0.211068 0.208461 0.205856 0.203121 0.200493 0.197649 0.195355 0.192801 0.190051 0.187494 0.184922 0.18235 0.17992 0.177328 0.174879 0.172471 0.169914 0.167558 0.16522 0.162647 0.160058 0.157493 0.155167 0.152863 0.150309 0.147721 0.145208 0.142783 0.140354 0.137973 0.135301 0.132868 0.130194 0.127443 0.124589 0.122152 0.11952 0.116733 0.113955 0.11137 0.10843 0.105765 0.102892 0.100087 0.0969878 0.093949 0.0907532 0.0873664 0.0837702 0.0799283 0.0756377 0.0707195 0.0650604 0.0564672 ];
FPR_SEG = [1 0.835561 0.835561 0.83556 0.83556 0.835558 0.835557 0.835555 0.835552 0.835547 0.835542 0.835537 0.835531 0.835524 0.835516 0.835508 0.835494 0.835481 0.835464 0.835448 0.835429 0.835408 0.835382 0.835352 0.83532 0.835284 0.83524 0.835191 0.835133 0.835063 0.834985 0.834894 0.834792 0.83467 0.83453 0.834358 0.834162 0.833942 0.833674 0.833358 0.832986 0.832565 0.832068 0.831489 0.830798 0.829949 0.828937 0.827676 0.826144 0.824243 0.821809 0.818577 0.811784 0.801759 0.787091 0.766422 0.743117 0.718533 0.693279 0.667093 0.640717 0.614109 0.588195 0.563055 0.538411 0.514757 0.491394 0.468986 0.447078 0.426539 0.406453 0.387088 0.368669 0.351061 0.334447 0.318675 0.303837 0.289273 0.275588 0.262759 0.250381 0.238869 0.227777 0.217325 0.207301 0.197936 0.189095 0.180565 0.1727 0.165097 0.157932 0.151302 0.144726 0.138373 0.132595 0.12688 0.121512 0.116419 0.111543 0.106812 0.102468 0.0982204 0.0942602 0.0904328 0.0867822 0.0832575 0.0798823 0.0767288 0.0736828 0.0708848 0.068079 0.0655284 0.063104 0.060757 0.058572 0.05638 0.054277 0.0523302 0.0503994 0.0485319 0.0468236 0.045148 0.0435265 0.0419758 0.0405595 0.0391944 0.0378617 0.0366394 0.0354267 0.0342031 0.0330604 0.031972 0.0308929 0.0298628 0.0288977 0.0279833 0.0270935 0.0262296 0.0254137 0.0245726 0.0238057 0.0230538 0.022369 0.0216781 0.0210423 0.020377 0.0197869 0.0192146 0.0186617 0.0180882 0.0175378 0.0170066 0.0164805 0.0160018 0.015559 0.0151091 0.0146759 0.0142724 0.0138573 0.0135008 0.0131245 0.0127555 0.0124017 0.0120742 0.0117403 0.0114265 0.0111019 0.0108039 0.0104968 0.0102511 0.00997987 0.00972982 0.00949292 0.00924927 0.00901312 0.00880976 0.00857796 0.00836011 0.00815469 0.00796 0.00775976 0.00755861 0.00735817 0.00716545 0.00698718 0.00681628 0.0066529 0.00648293 0.00632611 0.00616393 0.0060143 0.00586127 0.0057187 0.0055611 0.00543023 0.00530823 0.00519801 0.00508973 0.0049644 0.00485559 0.0047574 0.00466218 0.00455 0.00444635 0.00434454 0.00424039 0.00415333 0.0040622 0.00397228 0.00387452 0.00378688 0.00368554 0.00359903 0.00352522 0.00342175 0.00334744 0.00325688 0.00316507 0.00307924 0.00299743 0.00292358 0.0028491 0.00276994 0.00269519 0.00262874 0.00255165 0.00248162 0.00241467 0.0023504 0.00228385 0.00222214 0.00216423 0.00209469 0.00203513 0.00197439 0.00191679 0.00186339 0.00179373 0.00172962 0.00167207 0.00161192 0.00155373 0.0015009 0.0014505 0.0014028 0.00134633 0.00129258 0.00123852 0.00118586 0.00112219 0.0010563 0.000994318 0.000931702 0.000850954 0.00076285 0.00065239 ];
plot(Recall_SEG, Precision_SEG, 'r', 'linewidth', 1);
Recall_MSS = [1 0.986308 0.975047 0.962583 0.949797 0.937032 0.924484 0.912185 0.900121 0.88831 0.876765 0.865459 0.854387 0.843561 0.832934 0.822482 0.812222 0.802155 0.792214 0.782493 0.772889 0.763444 0.754207 0.745049 0.736032 0.727122 0.718451 0.709782 0.701227 0.692785 0.684444 0.676208 0.668088 0.660209 0.652269 0.644419 0.636663 0.628993 0.6214 0.613894 0.606471 0.599126 0.591873 0.584687 0.577852 0.570828 0.563878 0.557013 0.550222 0.543502 0.536848 0.530269 0.523755 0.5173 0.510912 0.504588 0.498362 0.492153 0.485992 0.479896 0.473846 0.467854 0.461919 0.456045 0.450203 0.444743 0.439017 0.433352 0.427742 0.422185 0.41668 0.411233 0.405852 0.400505 0.395207 0.389965 0.384762 0.379607 0.374568 0.369495 0.364484 0.35953 0.354618 0.349748 0.344916 0.340134 0.335397 0.330708 0.326049 0.321441 0.316881 0.312365 0.307913 0.303492 0.299117 0.294781 0.290494 0.286322 0.282121 0.277952 0.273848 0.269759 0.265717 0.261714 0.257755 0.253828 0.249941 0.246108 0.242301 0.238528 0.234791 0.2311 0.227443 0.223823 0.220234 0.216678 0.213166 0.20969 0.206245 0.202834 0.199447 0.196102 0.192803 0.189537 0.186299 0.183109 0.179949 0.176837 0.17406 0.171093 0.168065 0.165077 0.162125 0.159204 0.156318 0.153462 0.150632 0.147844 0.145085 0.142352 0.139655 0.136989 0.134354 0.131752 0.129182 0.126645 0.124133 0.121658 0.119214 0.116794 0.114414 0.112056 0.109731 0.10744 0.105179 0.10295 0.100749 0.0985727 0.096429 0.0943018 0.0922521 0.090179 0.088146 0.0861425 0.0841678 0.0822293 0.0803122 0.0784288 0.0765755 0.074748 0.0729468 0.0711761 0.0694274 0.0677026 0.0660013 0.0643312 0.0626833 0.0610656 0.0594677 0.0578947 0.0563604 0.0548415 0.053344 0.0518712 0.0504282 0.0490147 0.047617 0.0462487 0.0449017 0.0435764 0.0422764 0.0409953 0.0398003 0.0385591 0.0373436 0.0361476 0.0349788 0.0338277 0.0326963 0.0315929 0.0305079 0.0294391 0.0283877 0.0273575 0.0263455 0.0253549 0.0243829 0.0234305 0.0224973 0.0215861 0.0206862 0.0198124 0.0189576 0.0181257 0.0173319 0.0165408 0.0157698 0.0150187 0.0142906 0.0135827 0.0128932 0.0122234 0.0115771 0.0109507 0.0103508 0.00976721 0.00919859 0.00865058 0.00812103 0.00761387 0.00712283 0.0066445 0.00618795 0.00574144 0.00531405 0.00490222 0.00450567 0.00412405 0.00375889 0.0034076 0.00307504 0.00275553 0.00245596 0.00217067 0.00190708 0.00165685 0.00142643 0.00120443 0.00100001 0.000816246 0.000649777 0.000505155 0.000381872 0.000280387 0.000196128 0.000131591 ];
Precision_MSS = [0.222102 0.279618 0.315209 0.345673 0.372193 0.395802 0.41717 0.436851 0.455127 0.472195 0.488121 0.503085 0.517115 0.530329 0.542815 0.554579 0.565758 0.576344 0.586456 0.59604 0.605247 0.61402 0.622367 0.630378 0.638059 0.645392 0.652313 0.659016 0.665449 0.671645 0.677586 0.683305 0.688798 0.693981 0.699087 0.704013 0.708747 0.713306 0.717695 0.721932 0.726025 0.729982 0.733806 0.737502 0.740955 0.74442 0.747764 0.751 0.754113 0.757108 0.760014 0.762807 0.765498 0.768098 0.770623 0.773063 0.775432 0.777722 0.779942 0.782078 0.784147 0.786147 0.788087 0.789966 0.791774 0.793415 0.795108 0.796747 0.798346 0.799892 0.801379 0.802822 0.804205 0.805556 0.806868 0.808116 0.809322 0.810503 0.811634 0.812735 0.813805 0.814844 0.815854 0.816816 0.817753 0.81867 0.819553 0.82042 0.821243 0.822055 0.822842 0.823614 0.824314 0.825017 0.825697 0.826355 0.826989 0.827592 0.828197 0.828738 0.829283 0.829784 0.83026 0.830704 0.831122 0.831544 0.831964 0.832352 0.832747 0.833137 0.833497 0.833823 0.834127 0.834411 0.834654 0.834883 0.835143 0.835366 0.835564 0.835762 0.835917 0.836088 0.836256 0.836377 0.83646 0.836594 0.836701 0.836776 0.836847 0.836924 0.836956 0.837002 0.837017 0.837028 0.837031 0.837026 0.837031 0.836971 0.83693 0.836851 0.836762 0.836662 0.836532 0.836362 0.836192 0.836058 0.835898 0.83577 0.835651 0.835487 0.835326 0.835126 0.834932 0.834682 0.834463 0.834207 0.834005 0.833753 0.833523 0.833297 0.833015 0.83273 0.832479 0.832164 0.831824 0.831533 0.831261 0.830979 0.830622 0.830302 0.829953 0.829585 0.829227 0.828905 0.828606 0.828207 0.827829 0.827436 0.827049 0.826636 0.826208 0.825829 0.825437 0.824988 0.824453 0.823953 0.8235 0.823028 0.822533 0.822066 0.821555 0.821149 0.820754 0.82038 0.819949 0.819492 0.818971 0.818519 0.817937 0.817344 0.816768 0.816309 0.815724 0.815225 0.814656 0.814031 0.813443 0.812906 0.812393 0.811783 0.811333 0.81081 0.810351 0.809768 0.809239 0.808703 0.808158 0.807586 0.807008 0.806517 0.806006 0.805409 0.804913 0.804268 0.803749 0.803273 0.802417 0.801919 0.801307 0.800624 0.800021 0.799337 0.798706 0.79814 0.797345 0.796971 0.796429 0.79611 0.795671 0.795296 0.794871 0.79439 0.793885 0.793762 0.792832 0.792362 0.791838 0.791307 0.790548 0.790374 0.790184 0.790053 0.789952 0.789747 0.788984 0.788252 ];
TPR_MSS = [1 0.986308 0.975047 0.962583 0.949797 0.937032 0.924484 0.912185 0.900121 0.88831 0.876765 0.865459 0.854387 0.843561 0.832934 0.822482 0.812222 0.802155 0.792214 0.782493 0.772889 0.763444 0.754207 0.745049 0.736032 0.727122 0.718451 0.709782 0.701227 0.692785 0.684444 0.676208 0.668088 0.660209 0.652269 0.644419 0.636663 0.628993 0.6214 0.613894 0.606471 0.599126 0.591873 0.584687 0.577852 0.570828 0.563878 0.557013 0.550222 0.543502 0.536848 0.530269 0.523755 0.5173 0.510912 0.504588 0.498362 0.492153 0.485992 0.479896 0.473846 0.467854 0.461919 0.456045 0.450203 0.444743 0.439017 0.433352 0.427742 0.422185 0.41668 0.411233 0.405852 0.400505 0.395207 0.389965 0.384762 0.379607 0.374568 0.369495 0.364484 0.35953 0.354618 0.349748 0.344916 0.340134 0.335397 0.330708 0.326049 0.321441 0.316881 0.312365 0.307913 0.303492 0.299117 0.294781 0.290494 0.286322 0.282121 0.277952 0.273848 0.269759 0.265717 0.261714 0.257755 0.253828 0.249941 0.246108 0.242301 0.238528 0.234791 0.2311 0.227443 0.223823 0.220234 0.216678 0.213166 0.20969 0.206245 0.202834 0.199447 0.196102 0.192803 0.189537 0.186299 0.183109 0.179949 0.176837 0.17406 0.171093 0.168065 0.165077 0.162125 0.159204 0.156318 0.153462 0.150632 0.147844 0.145085 0.142352 0.139655 0.136989 0.134354 0.131752 0.129182 0.126645 0.124133 0.121658 0.119214 0.116794 0.114414 0.112056 0.109731 0.10744 0.105179 0.10295 0.100749 0.0985727 0.096429 0.0943018 0.0922521 0.090179 0.088146 0.0861425 0.0841678 0.0822293 0.0803122 0.0784288 0.0765755 0.074748 0.0729468 0.0711761 0.0694274 0.0677026 0.0660013 0.0643312 0.0626833 0.0610656 0.0594677 0.0578947 0.0563604 0.0548415 0.053344 0.0518712 0.0504282 0.0490147 0.047617 0.0462487 0.0449017 0.0435764 0.0422764 0.0409953 0.0398003 0.0385591 0.0373436 0.0361476 0.0349788 0.0338277 0.0326963 0.0315929 0.0305079 0.0294391 0.0283877 0.0273575 0.0263455 0.0253549 0.0243829 0.0234305 0.0224973 0.0215861 0.0206862 0.0198124 0.0189576 0.0181257 0.0173319 0.0165408 0.0157698 0.0150187 0.0142906 0.0135827 0.0128932 0.0122234 0.0115771 0.0109507 0.0103508 0.00976721 0.00919859 0.00865058 0.00812103 0.00761387 0.00712283 0.0066445 0.00618795 0.00574144 0.00531405 0.00490222 0.00450567 0.00412405 0.00375889 0.0034076 0.00307504 0.00275553 0.00245596 0.00217067 0.00190708 0.00165685 0.00142643 0.00120443 0.00100001 0.000816246 0.000649777 0.000505155 0.000381872 0.000280387 0.000196128 0.000131591 ];
FPR_MSS = [1 0.752123 0.647854 0.574894 0.51894 0.473652 0.435635 0.402911 0.374316 0.348978 0.326388 0.306081 0.287747 0.271082 0.255842 0.241883 0.229002 0.217128 0.206093 0.195912 0.186372 0.177481 0.169218 0.16144 0.154145 0.1473 0.14095 0.134899 0.129189 0.123796 0.118694 0.113873 0.10931 0.105074 0.100963 0.0970591 0.0933503 0.0898219 0.0864656 0.0832689 0.0802227 0.0773141 0.0745332 0.0718755 0.0694178 0.066987 0.0646611 0.0624375 0.0603101 0.0582735 0.0563161 0.0544423 0.052647 0.0509226 0.0492645 0.0476703 0.0461485 0.0446796 0.0432632 0.0419045 0.0405954 0.0393332 0.0381173 0.0369451 0.035812 0.0347841 0.0337286 0.0327127 0.0317325 0.0307861 0.0298761 0.0289973 0.0281522 0.027335 0.0265452 0.0257841 0.0250474 0.0243335 0.0236539 0.0229865 0.0223407 0.0217161 0.0211103 0.0205242 0.0199574 0.0194065 0.0188732 0.0183535 0.0178506 0.0173617 0.0168875 0.0164267 0.0159833 0.0155478 0.0151243 0.0147132 0.0143152 0.0139361 0.0135611 0.0131961 0.0128411 0.0124968 0.0121626 0.0118386 0.0115244 0.0112177 0.0109198 0.0106307 0.0103487 0.0100738 0.00980674 0.00954708 0.00929418 0.00904868 0.00880966 0.00857683 0.00835005 0.0081311 0.0079189 0.00771217 0.00751138 0.00731561 0.00712548 0.00694069 0.00676092 0.00658545 0.00641373 0.00624773 0.00610228 0.00594941 0.00579614 0.00564637 0.00550095 0.00535735 0.00521789 0.00508127 0.00494798 0.00481793 0.00469049 0.00456673 0.00444543 0.00432679 0.00421126 0.00409828 0.00398831 0.00388052 0.00377548 0.00367164 0.00357086 0.00347288 0.00337706 0.00328412 0.00319332 0.0031047 0.0030179 0.00293313 0.00284998 0.00276942 0.00269065 0.00261315 0.00253961 0.00246649 0.00239468 0.00232552 0.00225698 0.00219143 0.00212654 0.0020634 0.0020018 0.00194172 0.00188289 0.00182633 0.00177063 0.00171603 0.0016625 0.00161077 0.00156033 0.00151064 0.00146273 0.0014159 0.00137065 0.00132634 0.00128331 0.00124168 0.00120101 0.00116114 0.00112223 0.00108461 0.00104825 0.00101242 0.000977998 0.000944738 0.000913546 0.000881897 0.000850913 0.000820423 0.000790902 0.000762024 0.000734365 0.000707247 0.000680936 0.000655313 0.000630256 0.000606299 0.000582925 0.000559937 0.000537537 0.000515873 0.000494668 0.000474178 0.000454055 0.000434661 0.000415429 0.00039671 0.000379435 0.000361914 0.000344805 0.000328479 0.000312621 0.000297242 0.000282602 0.000268516 0.000254826 0.000241507 0.000228939 0.000216427 0.000204614 0.000193188 0.00018167 0.000170767 0.000160109 0.000149946 0.000140093 0.000130583 0.000121338 0.000112542 0.000103961 9.56258e-005 8.76131e-005 8.01702e-005 7.31436e-005 6.62717e-005 5.97827e-005 5.37878e-005 4.80125e-005 4.22858e-005 3.71168e-005 3.19893e-005 2.72767e-005 2.29831e-005 1.90522e-005 1.56102e-005 1.24454e-005 9.76924e-006 7.43922e-006 5.47672e-006 ];
plot(Recall_MSS, Precision_MSS, 'c', 'linewidth', 1);
Recall_CA = [1 0.999366 0.998775 0.998112 0.997294 0.996328 0.995178 0.993862 0.99243 0.99087 0.989178 0.987363 0.985434 0.983383 0.981198 0.978922 0.976553 0.974059 0.971416 0.968711 0.965938 0.963022 0.959986 0.956892 0.95373 0.950456 0.94707 0.943653 0.940171 0.936561 0.932852 0.929111 0.925343 0.921506 0.917536 0.913549 0.909532 0.905414 0.901227 0.897004 0.892766 0.88843 0.88401 0.879578 0.87523 0.870703 0.866111 0.861521 0.856922 0.852262 0.847517 0.842777 0.83805 0.833235 0.828359 0.823495 0.818637 0.813718 0.808763 0.803828 0.798898 0.793898 0.788843 0.783791 0.778769 0.774085 0.768956 0.763834 0.758741 0.753589 0.748412 0.743251 0.738117 0.732919 0.727683 0.72248 0.717288 0.712057 0.706816 0.701588 0.696378 0.691135 0.685847 0.68058 0.675338 0.670063 0.664774 0.659511 0.654262 0.648982 0.643671 0.638384 0.633125 0.627845 0.62255 0.617307 0.612058 0.606845 0.601565 0.596323 0.591105 0.58586 0.580604 0.575388 0.5702 0.564991 0.559771 0.554588 0.549427 0.54425 0.539067 0.533926 0.528812 0.523684 0.518551 0.513448 0.508395 0.503322 0.498246 0.493203 0.488204 0.483199 0.478191 0.473224 0.468286 0.463351 0.458413 0.453516 0.450753 0.445937 0.441054 0.436198 0.431367 0.426556 0.42174 0.416952 0.412188 0.407438 0.402691 0.397956 0.393247 0.388547 0.383852 0.379176 0.374531 0.369888 0.365256 0.360636 0.35605 0.351474 0.346914 0.342376 0.337857 0.333358 0.328852 0.324375 0.319924 0.315484 0.311045 0.306627 0.302281 0.297912 0.29354 0.289179 0.284862 0.280558 0.276243 0.271954 0.267695 0.263448 0.259216 0.254992 0.2508 0.246621 0.242449 0.238302 0.234186 0.230069 0.225966 0.221883 0.217835 0.213791 0.209744 0.205727 0.201745 0.19777 0.193794 0.189854 0.18593 0.18202 0.178094 0.174213 0.170527 0.166664 0.162818 0.158988 0.155179 0.151377 0.147592 0.143817 0.140067 0.136328 0.132594 0.128876 0.125176 0.121499 0.117833 0.114182 0.110562 0.106938 0.103338 0.0997587 0.0962073 0.0926704 0.0891834 0.0856974 0.0822394 0.0787923 0.0753772 0.0719921 0.0686358 0.0653077 0.0620125 0.0587608 0.0555952 0.0524572 0.0493739 0.0463688 0.0434401 0.0405789 0.0377908 0.0350889 0.0324786 0.029948 0.0275108 0.0251762 0.0229482 0.0208157 0.0187825 0.016857 0.0150494 0.0133509 0.0117485 0.0102544 0.00887786 0.00760026 0.0064255 0.00534987 0.0043771 0.00349756 0.00271379 0.00202355 0.00141934 0.000897289 0.000462139 0.000142031 ];
Precision_CA = [0.222102 0.239218 0.251908 0.262736 0.272632 0.281957 0.290838 0.299194 0.307124 0.314788 0.322187 0.329257 0.33605 0.342671 0.349156 0.355384 0.361392 0.367292 0.373114 0.378775 0.384207 0.389604 0.394944 0.400128 0.405179 0.410166 0.415118 0.419935 0.424626 0.429272 0.433872 0.438353 0.442729 0.447052 0.451363 0.45556 0.459675 0.463744 0.467761 0.471711 0.475562 0.479371 0.483142 0.48683 0.490414 0.494 0.497566 0.501058 0.50448 0.507873 0.511247 0.514557 0.517811 0.521025 0.524207 0.527326 0.530387 0.533414 0.536406 0.539347 0.542233 0.545093 0.547919 0.550686 0.553411 0.555978 0.558649 0.561276 0.563858 0.566416 0.568949 0.571441 0.573885 0.576303 0.578694 0.58105 0.58336 0.585652 0.587911 0.590138 0.592329 0.594495 0.596632 0.598737 0.600802 0.602841 0.604864 0.606841 0.608779 0.610699 0.612591 0.614442 0.616267 0.618072 0.619857 0.621621 0.623347 0.625043 0.626727 0.628389 0.630025 0.631639 0.633228 0.634786 0.636331 0.637858 0.63937 0.640862 0.642328 0.643772 0.64521 0.646617 0.648013 0.649387 0.650747 0.652082 0.653408 0.654718 0.656005 0.657294 0.658581 0.659839 0.661089 0.662331 0.663547 0.664758 0.665968 0.66717 0.66791 0.669075 0.670231 0.67139 0.672526 0.673656 0.674776 0.675874 0.676974 0.678055 0.679135 0.680196 0.681236 0.682271 0.683288 0.684317 0.68532 0.686326 0.687331 0.688322 0.689311 0.690275 0.691247 0.69222 0.693185 0.694146 0.695097 0.696031 0.696985 0.697932 0.698867 0.6998 0.700727 0.701669 0.702596 0.703495 0.704413 0.705336 0.70625 0.707149 0.708065 0.708977 0.709867 0.710751 0.711622 0.712525 0.71338 0.71426 0.71515 0.716025 0.716905 0.717768 0.718639 0.719518 0.720379 0.721257 0.722158 0.72301 0.723894 0.724805 0.725681 0.726559 0.72741 0.728294 0.729131 0.729939 0.730807 0.731655 0.732467 0.733308 0.734155 0.734957 0.735799 0.736636 0.737461 0.73833 0.739143 0.739974 0.740846 0.741689 0.742509 0.74334 0.744168 0.744994 0.745793 0.746632 0.74745 0.748281 0.749078 0.749894 0.750659 0.751415 0.75216 0.752893 0.753565 0.754204 0.754895 0.755571 0.756181 0.756759 0.757356 0.757916 0.758381 0.758831 0.75931 0.759771 0.760086 0.760467 0.760683 0.760899 0.761072 0.761259 0.761334 0.761339 0.761375 0.761537 0.761331 0.761184 0.760898 0.760723 0.760437 0.759911 0.759605 0.758545 0.757587 0.75693 0.755529 0.755468 ];
TPR_CA = [1 0.999366 0.998775 0.998112 0.997294 0.996328 0.995178 0.993862 0.99243 0.99087 0.989178 0.987363 0.985434 0.983383 0.981198 0.978922 0.976553 0.974059 0.971416 0.968711 0.965938 0.963022 0.959986 0.956892 0.95373 0.950456 0.94707 0.943653 0.940171 0.936561 0.932852 0.929111 0.925343 0.921506 0.917536 0.913549 0.909532 0.905414 0.901227 0.897004 0.892766 0.88843 0.88401 0.879578 0.87523 0.870703 0.866111 0.861521 0.856922 0.852262 0.847517 0.842777 0.83805 0.833235 0.828359 0.823495 0.818637 0.813718 0.808763 0.803828 0.798898 0.793898 0.788843 0.783791 0.778769 0.774085 0.768956 0.763834 0.758741 0.753589 0.748412 0.743251 0.738117 0.732919 0.727683 0.72248 0.717288 0.712057 0.706816 0.701588 0.696378 0.691135 0.685847 0.68058 0.675338 0.670063 0.664774 0.659511 0.654262 0.648982 0.643671 0.638384 0.633125 0.627845 0.62255 0.617307 0.612058 0.606845 0.601565 0.596323 0.591105 0.58586 0.580604 0.575388 0.5702 0.564991 0.559771 0.554588 0.549427 0.54425 0.539067 0.533926 0.528812 0.523684 0.518551 0.513448 0.508395 0.503322 0.498246 0.493203 0.488204 0.483199 0.478191 0.473224 0.468286 0.463351 0.458413 0.453516 0.450753 0.445937 0.441054 0.436198 0.431367 0.426556 0.42174 0.416952 0.412188 0.407438 0.402691 0.397956 0.393247 0.388547 0.383852 0.379176 0.374531 0.369888 0.365256 0.360636 0.35605 0.351474 0.346914 0.342376 0.337857 0.333358 0.328852 0.324375 0.319924 0.315484 0.311045 0.306627 0.302281 0.297912 0.29354 0.289179 0.284862 0.280558 0.276243 0.271954 0.267695 0.263448 0.259216 0.254992 0.2508 0.246621 0.242449 0.238302 0.234186 0.230069 0.225966 0.221883 0.217835 0.213791 0.209744 0.205727 0.201745 0.19777 0.193794 0.189854 0.18593 0.18202 0.178094 0.174213 0.170527 0.166664 0.162818 0.158988 0.155179 0.151377 0.147592 0.143817 0.140067 0.136328 0.132594 0.128876 0.125176 0.121499 0.117833 0.114182 0.110562 0.106938 0.103338 0.0997587 0.0962073 0.0926704 0.0891834 0.0856974 0.0822394 0.0787923 0.0753772 0.0719921 0.0686358 0.0653077 0.0620125 0.0587608 0.0555952 0.0524572 0.0493739 0.0463688 0.0434401 0.0405789 0.0377908 0.0350889 0.0324786 0.029948 0.0275108 0.0251762 0.0229482 0.0208157 0.0187825 0.016857 0.0150494 0.0133509 0.0117485 0.0102544 0.00887786 0.00760026 0.0064255 0.00534987 0.0043771 0.00349756 0.00271379 0.00202355 0.00141934 0.000897289 0.000462139 0.000142031 ];
FPR_CA = [1 0.931568 0.880472 0.839572 0.804535 0.773239 0.744873 0.719146 0.695546 0.673389 0.652556 0.633157 0.61497 0.597639 0.581047 0.565427 0.550657 0.536419 0.52264 0.509536 0.497169 0.485072 0.473324 0.462115 0.451364 0.440911 0.430705 0.420945 0.411566 0.402394 0.393442 0.384844 0.376572 0.368534 0.360585 0.352937 0.345545 0.33831 0.331258 0.324403 0.317794 0.311314 0.304961 0.298812 0.29296 0.287098 0.281334 0.27575 0.27033 0.265012 0.259769 0.25468 0.249737 0.244882 0.240116 0.235493 0.231004 0.226593 0.222266 0.218059 0.213967 0.20994 0.205985 0.202137 0.198388 0.194999 0.191364 0.18782 0.184369 0.180971 0.177631 0.174374 0.171202 0.168075 0.164997 0.161993 0.159063 0.156174 0.153346 0.150573 0.147863 0.145201 0.142575 0.140011 0.13751 0.135043 0.132614 0.130246 0.127933 0.125652 0.123412 0.121221 0.11908 0.116969 0.114891 0.112863 0.110876 0.108957 0.107029 0.105142 0.103298 0.101478 0.0996864 0.0979324 0.0962121 0.0945134 0.0928381 0.0912054 0.0895958 0.088011 0.0864444 0.0849121 0.0834076 0.0819259 0.0804614 0.0790248 0.0776207 0.0762312 0.0748647 0.0735227 0.0722043 0.070905 0.0696226 0.068363 0.0671265 0.0659049 0.0646989 0.0635148 0.0628485 0.0617239 0.0605845 0.0594612 0.0583592 0.0572729 0.0561997 0.0551451 0.0541064 0.0530833 0.0520723 0.0510779 0.050102 0.0491402 0.04819 0.0472527 0.0463339 0.045424 0.0445262 0.043644 0.042775 0.041919 0.041078 0.040246 0.0394272 0.0386178 0.0378182 0.0370317 0.0362561 0.0354932 0.034739 0.0339954 0.0332788 0.0325558 0.0318425 0.0311404 0.0304478 0.0297662 0.0290898 0.0284275 0.0277733 0.0271275 0.026492 0.0258653 0.0252485 0.0246383 0.0240382 0.023446 0.0228637 0.0222883 0.0217194 0.0211607 0.0206118 0.0200684 0.0195331 0.0190043 0.018485 0.0179743 0.0174679 0.016969 0.0164803 0.0159974 0.0155215 0.0150526 0.0146298 0.0141781 0.0137312 0.0132924 0.0128619 0.0124383 0.0120196 0.0116098 0.0112069 0.0108115 0.0104213 0.0100364 0.00965981 0.00928834 0.00892304 0.00856604 0.0082159 0.00787056 0.00753188 0.00719821 0.00687329 0.00655288 0.00624728 0.00593855 0.00563855 0.00534397 0.00505729 0.00477627 0.00450281 0.00423586 0.00397587 0.00372513 0.00348617 0.00325067 0.00302328 0.00280653 0.00259737 0.00239727 0.00220561 0.00202398 0.00185055 0.00168674 0.00153218 0.00138685 0.00125101 0.00112315 0.00100344 0.00089198 0.000789294 0.000693991 0.000605759 0.000524819 0.000450818 0.00038344 0.000322435 0.000267382 0.00021823 0.000174723 0.000135749 0.00010138 7.1614e-005 4.59874e-005 2.47548e-005 8.33105e-006 ];
plot(Recall_CA, Precision_CA, 'm', 'linewidth', 1);
Recall_FT = [1 0.995085 0.983947 0.973004 0.962277 0.951958 0.941965 0.932134 0.922458 0.91303 0.903792 0.894702 0.885746 0.876941 0.868291 0.859762 0.851373 0.843058 0.834866 0.826771 0.818825 0.810981 0.803259 0.795616 0.788082 0.780647 0.773298 0.765998 0.758761 0.751584 0.744505 0.737485 0.730576 0.7237 0.716896 0.71012 0.703399 0.696767 0.690166 0.683664 0.67722 0.670846 0.664519 0.658238 0.651998 0.645816 0.63967 0.633573 0.62756 0.621609 0.61569 0.60981 0.603997 0.598243 0.592547 0.586903 0.581265 0.575643 0.570041 0.5645 0.559027 0.553552 0.548149 0.542808 0.537496 0.532221 0.526951 0.521712 0.516464 0.511312 0.506218 0.501162 0.496091 0.491054 0.486051 0.481059 0.476107 0.471183 0.466292 0.461412 0.456514 0.451746 0.447024 0.442325 0.437691 0.433093 0.42851 0.423949 0.419354 0.41486 0.410414 0.405981 0.401511 0.397148 0.392796 0.388437 0.384117 0.379844 0.375592 0.371297 0.367079 0.362889 0.358713 0.354583 0.3505 0.346463 0.342447 0.338464 0.334501 0.330561 0.326639 0.322736 0.318856 0.315024 0.311202 0.307427 0.303653 0.299928 0.296242 0.292589 0.288939 0.285338 0.28176 0.278202 0.274695 0.271192 0.267676 0.264217 0.260798 0.257396 0.25401 0.250668 0.247357 0.244046 0.240745 0.237482 0.234205 0.230991 0.227834 0.224713 0.22162 0.218544 0.215479 0.212407 0.209376 0.206337 0.20333 0.200322 0.197343 0.194369 0.191437 0.188494 0.185615 0.182759 0.179917 0.177084 0.174274 0.171512 0.168767 0.166041 0.163312 0.160593 0.157916 0.155257 0.152627 0.150028 0.14746 0.144917 0.142391 0.139868 0.137401 0.134953 0.132499 0.130063 0.127665 0.125308 0.122961 0.120615 0.118311 0.116014 0.113738 0.111478 0.109236 0.107022 0.104852 0.102677 0.100503 0.0983525 0.0962356 0.0941294 0.0920215 0.0899498 0.0878805 0.0858247 0.083789 0.0817792 0.0797919 0.0778202 0.0758276 0.0739001 0.0720244 0.0701717 0.0683537 0.066564 0.0647953 0.0630502 0.0613306 0.0596165 0.0579352 0.0562542 0.0546116 0.0529694 0.051371 0.0497848 0.0482074 0.0466526 0.0451248 0.043622 0.0421209 0.040643 0.0391827 0.037739 0.0362999 0.0348939 0.0334977 0.0321259 0.0307829 0.029475 0.0281313 0.0268792 0.0256646 0.0244646 0.0232344 0.0220027 0.0208705 0.0197456 0.0186426 0.0175243 0.0164066 0.0154008 0.0143903 0.0134127 0.0124426 0.0115099 0.0105868 0.00966864 0.00877533 0.00789887 0.00702856 0.00612369 0.00522577 0.00441334 0.00356255 0.00265846 0.00178486 0.00103699 ];
Precision_FT = [0.222102 0.226057 0.242742 0.26013 0.27773 0.293592 0.308594 0.322661 0.336306 0.350133 0.362876 0.37525 0.38736 0.398782 0.409501 0.419596 0.429297 0.439001 0.448281 0.457258 0.466305 0.475071 0.483064 0.490668 0.498142 0.505242 0.511978 0.519053 0.525626 0.531867 0.538392 0.544296 0.549977 0.555633 0.561047 0.566386 0.571613 0.57663 0.581716 0.586371 0.591128 0.595769 0.600201 0.60438 0.608508 0.6123 0.616254 0.620033 0.623692 0.627242 0.630784 0.634068 0.637461 0.640692 0.643752 0.64697 0.650051 0.652998 0.655741 0.658483 0.661332 0.663965 0.666637 0.669311 0.671913 0.674384 0.676682 0.678985 0.681009 0.68315 0.685097 0.687113 0.689073 0.691079 0.693033 0.694967 0.696754 0.698504 0.700279 0.702033 0.703566 0.70508 0.706674 0.708336 0.709946 0.711493 0.712994 0.714474 0.715988 0.717467 0.7191 0.72067 0.722145 0.723507 0.724783 0.725997 0.727258 0.728471 0.729755 0.730968 0.732101 0.733165 0.73434 0.735536 0.736701 0.737904 0.738862 0.739915 0.740902 0.741916 0.742891 0.743719 0.744555 0.745459 0.746329 0.747211 0.747998 0.748774 0.749516 0.750411 0.751185 0.751819 0.752536 0.753339 0.754096 0.754838 0.755508 0.755995 0.756687 0.757341 0.757895 0.758591 0.759308 0.760006 0.760648 0.761273 0.761783 0.76226 0.762787 0.763243 0.763858 0.76441 0.764996 0.765577 0.766232 0.766811 0.767385 0.767895 0.768286 0.768744 0.76928 0.769734 0.770112 0.770495 0.770811 0.771323 0.771795 0.772263 0.772632 0.773013 0.773362 0.773771 0.774224 0.774452 0.774605 0.774899 0.775201 0.775561 0.775787 0.776025 0.776332 0.776551 0.776715 0.776944 0.777361 0.777612 0.777891 0.778317 0.778604 0.778806 0.778937 0.779297 0.779534 0.779851 0.779944 0.780141 0.780241 0.78049 0.780608 0.780855 0.781121 0.781222 0.781277 0.781356 0.781561 0.781696 0.781906 0.782 0.78202 0.782011 0.782088 0.782095 0.78207 0.782297 0.782448 0.782468 0.78253 0.782657 0.782764 0.782891 0.782965 0.783038 0.783232 0.783325 0.783471 0.783672 0.783683 0.783707 0.783849 0.784025 0.784137 0.784205 0.784152 0.784045 0.784186 0.784116 0.784004 0.783886 0.783901 0.783601 0.783408 0.783394 0.78356 0.783714 0.783748 0.783576 0.783565 0.783846 0.783897 0.784353 0.784402 0.784465 0.784422 0.784481 0.784583 0.784698 0.784875 0.784989 0.785365 0.785404 0.785572 0.78621 0.786221 0.786234 0.785968 0.78605 ];
TPR_FT = [1 0.995085 0.983947 0.973004 0.962277 0.951958 0.941965 0.932134 0.922458 0.91303 0.903792 0.894702 0.885746 0.876941 0.868291 0.859762 0.851373 0.843058 0.834866 0.826771 0.818825 0.810981 0.803259 0.795616 0.788082 0.780647 0.773298 0.765998 0.758761 0.751584 0.744505 0.737485 0.730576 0.7237 0.716896 0.71012 0.703399 0.696767 0.690166 0.683664 0.67722 0.670846 0.664519 0.658238 0.651998 0.645816 0.63967 0.633573 0.62756 0.621609 0.61569 0.60981 0.603997 0.598243 0.592547 0.586903 0.581265 0.575643 0.570041 0.5645 0.559027 0.553552 0.548149 0.542808 0.537496 0.532221 0.526951 0.521712 0.516464 0.511312 0.506218 0.501162 0.496091 0.491054 0.486051 0.481059 0.476107 0.471183 0.466292 0.461412 0.456514 0.451746 0.447024 0.442325 0.437691 0.433093 0.42851 0.423949 0.419354 0.41486 0.410414 0.405981 0.401511 0.397148 0.392796 0.388437 0.384117 0.379844 0.375592 0.371297 0.367079 0.362889 0.358713 0.354583 0.3505 0.346463 0.342447 0.338464 0.334501 0.330561 0.326639 0.322736 0.318856 0.315024 0.311202 0.307427 0.303653 0.299928 0.296242 0.292589 0.288939 0.285338 0.28176 0.278202 0.274695 0.271192 0.267676 0.264217 0.260798 0.257396 0.25401 0.250668 0.247357 0.244046 0.240745 0.237482 0.234205 0.230991 0.227834 0.224713 0.22162 0.218544 0.215479 0.212407 0.209376 0.206337 0.20333 0.200322 0.197343 0.194369 0.191437 0.188494 0.185615 0.182759 0.179917 0.177084 0.174274 0.171512 0.168767 0.166041 0.163312 0.160593 0.157916 0.155257 0.152627 0.150028 0.14746 0.144917 0.142391 0.139868 0.137401 0.134953 0.132499 0.130063 0.127665 0.125308 0.122961 0.120615 0.118311 0.116014 0.113738 0.111478 0.109236 0.107022 0.104852 0.102677 0.100503 0.0983525 0.0962356 0.0941294 0.0920215 0.0899498 0.0878805 0.0858247 0.083789 0.0817792 0.0797919 0.0778202 0.0758276 0.0739001 0.0720244 0.0701717 0.0683537 0.066564 0.0647953 0.0630502 0.0613306 0.0596165 0.0579352 0.0562542 0.0546116 0.0529694 0.051371 0.0497848 0.0482074 0.0466526 0.0451248 0.043622 0.0421209 0.040643 0.0391827 0.037739 0.0362999 0.0348939 0.0334977 0.0321259 0.0307829 0.029475 0.0281313 0.0268792 0.0256646 0.0244646 0.0232344 0.0220027 0.0208705 0.0197456 0.0186426 0.0175243 0.0164066 0.0154008 0.0143903 0.0134127 0.0124426 0.0115099 0.0105868 0.00966864 0.00877533 0.00789887 0.00702856 0.00612369 0.00522577 0.00441334 0.00356255 0.00265846 0.00178486 0.00103699 ];
FPR_FT = [1 0.976028 0.918568 0.867247 0.820674 0.77955 0.742635 0.708748 0.677373 0.64773 0.620334 0.594392 0.569749 0.546819 0.525613 0.505909 0.487138 0.469217 0.452184 0.436006 0.420466 0.405592 0.3919 0.379067 0.366634 0.355028 0.343824 0.33261 0.322172 0.312239 0.302381 0.293223 0.284591 0.276149 0.268169 0.260273 0.252681 0.245474 0.238215 0.231614 0.225053 0.218779 0.212689 0.20702 0.201445 0.196309 0.191117 0.186158 0.181424 0.176783 0.172258 0.16806 0.163849 0.159934 0.156133 0.152124 0.148378 0.144763 0.141331 0.138038 0.13481 0.131707 0.128591 0.125521 0.122589 0.119823 0.117167 0.114539 0.112032 0.109435 0.107078 0.104673 0.102378 0.0999577 0.097714 0.0955265 0.0934502 0.0914226 0.0894159 0.0874069 0.0855604 0.0837136 0.0819335 0.0802069 0.0784994 0.0768746 0.0752791 0.0737345 0.0721598 0.070655 0.0691545 0.0676841 0.0662492 0.0648737 0.0634463 0.062165 0.0608787 0.0596651 0.058432 0.0572384 0.0560713 0.0549179 0.0537659 0.0526719 0.0516085 0.050571 0.049551 0.0485685 0.0475265 0.0465803 0.0456629 0.0447625 0.0438973 0.0430205 0.0421658 0.0412953 0.040491 0.0396966 0.0389174 0.0381531 0.0374174 0.0366987 0.0359675 0.0352132 0.0344762 0.0338062 0.0331232 0.0324398 0.0317868 0.0311593 0.0305552 0.029906 0.0293052 0.0287298 0.0281771 0.0276394 0.0270757 0.026517 0.0259862 0.0254725 0.024941 0.0244273 0.0239372 0.0234433 0.0229313 0.0224723 0.0220143 0.0215677 0.021132 0.0207005 0.0202516 0.0198469 0.019436 0.0190349 0.01864 0.0182618 0.0178577 0.0174766 0.0171317 0.0167923 0.0164538 0.0161283 0.0157867 0.0154579 0.015134 0.01483 0.0145279 0.0142407 0.0139582 0.0136638 0.013359 0.0130849 0.0128063 0.0125272 0.0122597 0.0119945 0.011733 0.0114844 0.0112331 0.0109931 0.0107555 0.0105153 0.0102749 0.0100564 0.00984171 0.0096213 0.00941332 0.00920495 0.00900955 0.00876125 0.00854846 0.00836457 0.00818009 0.00798006 0.00779088 0.00761495 0.00744537 0.00727784 0.00711053 0.00693687 0.00677368 0.00659373 0.00641861 0.0062507 0.00610064 0.00595162 0.00580265 0.00564821 0.00549564 0.00530429 0.00516586 0.0050315 0.00489134 0.00475989 0.00462931 0.00449956 0.00436945 0.00424477 0.00410211 0.00398151 0.00386664 0.00373604 0.00362499 0.00349996 0.00339034 0.00327924 0.00317551 0.00306874 0.00296773 0.00286576 0.00273884 0.00263096 0.00253133 0.00240396 0.00230801 0.00221781 0.00212552 0.00202255 0.00192497 0.00182583 0.00172424 0.00162267 0.00151615 0.0014109 0.00131182 0.00121525 0.00110394 0.0010132 0.000924278 0.000828717 0.000734722 0.000638017 0.000529179 0.000417722 0.000303752 0.000164752 ];
plot(Recall_FT, Precision_FT, 'y', 'linewidth', 1);
Recall_AC = [1 0.936113 0.896381 0.856742 0.818882 0.783293 0.749934 0.718754 0.689556 0.661859 0.636026 0.611342 0.588066 0.566091 0.545255 0.525521 0.506385 0.488583 0.471307 0.455198 0.439515 0.424537 0.410648 0.396904 0.383864 0.371386 0.359907 0.34834 0.337403 0.326804 0.316719 0.30693 0.297504 0.28891 0.280175 0.271793 0.263886 0.256079 0.248605 0.241481 0.234503 0.22783 0.22134 0.215053 0.209415 0.203524 0.197844 0.192369 0.187065 0.182026 0.177068 0.172256 0.167567 0.163042 0.158702 0.154432 0.150401 0.146417 0.142532 0.138819 0.135185 0.131634 0.128171 0.124802 0.121535 0.118694 0.115606 0.112608 0.109706 0.10687 0.104132 0.101459 0.0988917 0.0963704 0.093903 0.0915453 0.0892212 0.0869605 0.0848485 0.0827139 0.0806315 0.0786455 0.0766892 0.0747698 0.0729046 0.0710741 0.0692886 0.0675495 0.065865 0.0642284 0.0626387 0.0610719 0.059577 0.0580848 0.0566428 0.0552238 0.0538429 0.0525587 0.0512404 0.0499429 0.0487031 0.047481 0.0462828 0.0451068 0.0439623 0.0428646 0.0417762 0.0407426 0.0397017 0.0386934 0.0377017 0.0367335 0.0357929 0.0348898 0.0339974 0.0331194 0.0322763 0.0314436 0.0306384 0.0298468 0.0290732 0.0283137 0.0275746 0.0268534 0.0261465 0.0254612 0.0247895 0.0241325 0.0235716 0.0229766 0.0223586 0.0217578 0.0211681 0.020594 0.0200386 0.0194936 0.0189609 0.0184366 0.0179311 0.0174364 0.0169485 0.0164791 0.0160112 0.0155516 0.0151134 0.0146748 0.0142454 0.013828 0.0134241 0.0130257 0.0126495 0.0122717 0.0119125 0.0115567 0.0112076 0.0108677 0.0105397 0.0102237 0.00990837 0.00960287 0.00931904 0.00902778 0.00874522 0.00846756 0.00820256 0.00794561 0.00768912 0.00744233 0.00720319 0.00696555 0.00673667 0.00651407 0.00629872 0.00609138 0.00588981 0.00569331 0.00550629 0.00531754 0.00513486 0.00495722 0.00478835 0.00462077 0.00445672 0.00429922 0.00414592 0.00399791 0.00385014 0.00370713 0.00357009 0.00343567 0.0033022 0.00317433 0.00306087 0.00293975 0.0028222 0.00271004 0.00260452 0.00249975 0.00239789 0.00229949 0.00220376 0.00211254 0.00202241 0.00193476 0.00185062 0.00176714 0.00168733 0.0016102 0.00153738 0.00146681 0.00139966 0.00133409 0.00127062 0.00120926 0.00115244 0.00109507 0.00104022 0.000987283 0.000936579 0.00088813 0.000839479 0.000794496 0.00075161 0.000709343 0.000671015 0.000632437 0.000595687 0.000560759 0.000526432 0.000494806 0.000464376 0.000434455 0.000406884 0.000379885 0.000353926 0.000329486 0.000306232 0.000284364 0.00026399 0.000243892 0.000225073 0.000207798 0.000191324 0.000175904 0.000161258 0.000147525 0.000134057 0.000121658 0.000110041 9.91042e-005 8.91894e-005 7.97296e-005 7.13011e-005 6.39918e-005 5.73516e-005 5.14022e-005 ];
Precision_AC = [0.222102 0.289026 0.323161 0.352245 0.376598 0.397471 0.415862 0.432124 0.446568 0.459746 0.471504 0.482371 0.492204 0.501126 0.509344 0.516891 0.523982 0.53039 0.536461 0.541951 0.547215 0.552062 0.556456 0.560694 0.56464 0.568352 0.571741 0.575119 0.578255 0.581225 0.58401 0.586676 0.589181 0.591417 0.59362 0.595697 0.597653 0.599493 0.601264 0.602925 0.604489 0.605972 0.60738 0.608746 0.609961 0.611208 0.612448 0.613525 0.61461 0.61562 0.616569 0.6175 0.618371 0.619236 0.620025 0.62081 0.621577 0.62233 0.623082 0.623768 0.624492 0.625186 0.625857 0.62647 0.627061 0.627584 0.628211 0.62877 0.629253 0.629714 0.630188 0.630671 0.631116 0.631578 0.631999 0.632373 0.632819 0.633236 0.633609 0.634026 0.63443 0.634815 0.635198 0.635507 0.635819 0.636115 0.636425 0.636726 0.636995 0.637268 0.63756 0.637858 0.638183 0.638401 0.638663 0.638891 0.639109 0.639291 0.639534 0.639734 0.639955 0.640224 0.640485 0.640677 0.640969 0.641192 0.641409 0.641647 0.641878 0.642069 0.642297 0.642519 0.642776 0.642985 0.643196 0.643343 0.643492 0.643689 0.643887 0.64398 0.64414 0.644299 0.644452 0.64465 0.644809 0.644956 0.645066 0.64517 0.645272 0.645411 0.645625 0.645778 0.645888 0.645992 0.64621 0.646288 0.646298 0.646323 0.646486 0.64659 0.64663 0.646642 0.646725 0.646839 0.646895 0.646822 0.646938 0.647024 0.647056 0.646904 0.646936 0.647012 0.647057 0.64723 0.647228 0.647147 0.64704 0.647167 0.647261 0.647293 0.647204 0.647196 0.647144 0.647034 0.647068 0.647029 0.647117 0.647181 0.647331 0.647335 0.647462 0.647486 0.647643 0.647907 0.648068 0.648083 0.648186 0.648091 0.648159 0.648245 0.648346 0.648548 0.648412 0.648306 0.648254 0.648203 0.648029 0.647786 0.647906 0.647859 0.647768 0.647615 0.647588 0.647754 0.647407 0.647471 0.647377 0.647003 0.646777 0.646467 0.646129 0.646142 0.646291 0.646268 0.646076 0.645868 0.645611 0.645647 0.645513 0.645218 0.645143 0.645247 0.644902 0.64489 0.644721 0.644769 0.644878 0.64463 0.644655 0.644238 0.644179 0.643756 0.643654 0.643835 0.643691 0.643735 0.64358 0.643238 0.643101 0.642882 0.642809 0.642777 0.642903 0.642874 0.642714 0.64222 0.642232 0.642845 0.642991 0.643109 0.643157 0.642477 0.64229 0.642414 0.642308 0.641889 0.641338 0.641565 0.641849 0.642194 0.642649 0.642455 0.642354 0.642152 0.642287 0.642212 ];
TPR_AC = [1 0.936113 0.896381 0.856742 0.818882 0.783293 0.749934 0.718754 0.689556 0.661859 0.636026 0.611342 0.588066 0.566091 0.545255 0.525521 0.506385 0.488583 0.471307 0.455198 0.439515 0.424537 0.410648 0.396904 0.383864 0.371386 0.359907 0.34834 0.337403 0.326804 0.316719 0.30693 0.297504 0.28891 0.280175 0.271793 0.263886 0.256079 0.248605 0.241481 0.234503 0.22783 0.22134 0.215053 0.209415 0.203524 0.197844 0.192369 0.187065 0.182026 0.177068 0.172256 0.167567 0.163042 0.158702 0.154432 0.150401 0.146417 0.142532 0.138819 0.135185 0.131634 0.128171 0.124802 0.121535 0.118694 0.115606 0.112608 0.109706 0.10687 0.104132 0.101459 0.0988917 0.0963704 0.093903 0.0915453 0.0892212 0.0869605 0.0848485 0.0827139 0.0806315 0.0786455 0.0766892 0.0747698 0.0729046 0.0710741 0.0692886 0.0675495 0.065865 0.0642284 0.0626387 0.0610719 0.059577 0.0580848 0.0566428 0.0552238 0.0538429 0.0525587 0.0512404 0.0499429 0.0487031 0.047481 0.0462828 0.0451068 0.0439623 0.0428646 0.0417762 0.0407426 0.0397017 0.0386934 0.0377017 0.0367335 0.0357929 0.0348898 0.0339974 0.0331194 0.0322763 0.0314436 0.0306384 0.0298468 0.0290732 0.0283137 0.0275746 0.0268534 0.0261465 0.0254612 0.0247895 0.0241325 0.0235716 0.0229766 0.0223586 0.0217578 0.0211681 0.020594 0.0200386 0.0194936 0.0189609 0.0184366 0.0179311 0.0174364 0.0169485 0.0164791 0.0160112 0.0155516 0.0151134 0.0146748 0.0142454 0.013828 0.0134241 0.0130257 0.0126495 0.0122717 0.0119125 0.0115567 0.0112076 0.0108677 0.0105397 0.0102237 0.00990837 0.00960287 0.00931904 0.00902778 0.00874522 0.00846756 0.00820256 0.00794561 0.00768912 0.00744233 0.00720319 0.00696555 0.00673667 0.00651407 0.00629872 0.00609138 0.00588981 0.00569331 0.00550629 0.00531754 0.00513486 0.00495722 0.00478835 0.00462077 0.00445672 0.00429922 0.00414592 0.00399791 0.00385014 0.00370713 0.00357009 0.00343567 0.0033022 0.00317433 0.00306087 0.00293975 0.0028222 0.00271004 0.00260452 0.00249975 0.00239789 0.00229949 0.00220376 0.00211254 0.00202241 0.00193476 0.00185062 0.00176714 0.00168733 0.0016102 0.00153738 0.00146681 0.00139966 0.00133409 0.00127062 0.00120926 0.00115244 0.00109507 0.00104022 0.000987283 0.000936579 0.00088813 0.000839479 0.000794496 0.00075161 0.000709343 0.000671015 0.000632437 0.000595687 0.000560759 0.000526432 0.000494806 0.000464376 0.000434455 0.000406884 0.000379885 0.000353926 0.000329486 0.000306232 0.000284364 0.00026399 0.000243892 0.000225073 0.000207798 0.000191324 0.000175904 0.000161258 0.000147525 0.000134057 0.000121658 0.000110041 9.91042e-005 8.91894e-005 7.97296e-005 7.13011e-005 6.39918e-005 5.73516e-005 5.14022e-005 ];
FPR_AC = [1 0.692326 0.587007 0.509913 0.451042 0.403816 0.364796 0.331911 0.303756 0.279163 0.257827 0.238726 0.221737 0.206653 0.193046 0.180772 0.169409 0.159286 0.149837 0.141341 0.133356 0.126015 0.119435 0.11312 0.107296 0.101894 0.0970376 0.0922682 0.0878595 0.0836989 0.0798352 0.0761713 0.0727226 0.0696478 0.0665873 0.0637137 0.0610461 0.0584742 0.0560568 0.0537892 0.0516096 0.0495602 0.0476052 0.0457428 0.0440936 0.0424087 0.0408049 0.0392925 0.0378436 0.0364888 0.035179 0.0339211 0.0327151 0.0315665 0.0304862 0.0294301 0.0284429 0.0274846 0.0265598 0.0256898 0.0248456 0.0240322 0.0232505 0.022499 0.0217758 0.0211487 0.0204789 0.0198346 0.0192203 0.018624 0.0180555 0.0175033 0.01698 0.0164697 0.0159736 0.0155017 0.0150397 0.0145923 0.014181 0.0137642 0.0133616 0.0129812 0.0126117 0.0122502 0.0119018 0.0115614 0.0112302 0.0109115 0.0106059 0.0103138 0.0100292 0.00975074 0.00948663 0.00922587 0.00897499 0.00872919 0.00849153 0.0082722 0.00804939 0.0078304 0.00762325 0.00741787 0.00721851 0.00702364 0.00683489 0.00665522 0.00647772 0.00630924 0.00613975 0.00597862 0.00581947 0.00566573 0.00551647 0.00537425 0.00523363 0.00509621 0.00496434 0.00483514 0.00471006 0.00458733 0.00446736 0.00435166 0.00423739 0.0041263 0.0040188 0.00391383 0.00381098 0.00371174 0.00362856 0.00353951 0.0034469 0.00335645 0.00326894 0.00318356 0.00310082 0.00301979 0.00294258 0.00286623 0.00279247 0.00272059 0.00264982 0.00258181 0.00251448 0.0024483 0.00238536 0.00232264 0.00226177 0.00220096 0.00214275 0.00208578 0.00203202 0.00197759 0.00192474 0.00187277 0.00182285 0.00177409 0.00172555 0.00167938 0.00163378 0.00158902 0.00154747 0.00150495 0.00146385 0.00142409 0.00138552 0.00134848 0.00131154 0.00127622 0.00124179 0.00120707 0.00117386 0.00114121 0.0011097 0.00107818 0.00104776 0.00101867 0.000990217 0.000962193 0.000934797 0.000907789 0.000882482 0.000857044 0.000832562 0.000808781 0.000785311 0.000762816 0.000740124 0.000718383 0.000697377 0.000676943 0.000656561 0.000636788 0.000618714 0.000599629 0.00058081 0.000562661 0.000544752 0.000527351 0.000510717 0.000494063 0.000477924 0.000462345 0.000447195 0.000432468 0.000417516 0.000403202 0.000389066 0.000375303 0.000361772 0.000348865 0.000335872 0.000323185 0.000310687 0.000298908 0.000287728 0.000275798 0.000264373 0.000253324 0.000242476 0.000232083 0.000221827 0.000212336 0.000202801 0.000193583 0.000184431 0.000175547 0.000166822 0.000158056 0.000149638 0.000141664 0.000134069 0.000126751 0.000119282 0.000111945 0.000104753 9.81158e-005 9.16689e-005 8.54654e-005 7.99777e-005 7.43627e-005 6.87486e-005 6.3579e-005 5.84514e-005 5.34133e-005 4.83367e-005 4.37512e-005 3.94257e-005 3.53083e-005 3.14511e-005 2.75691e-005 2.4188e-005 2.06281e-005 1.73786e-005 1.44789e-005 1.14441e-005 8.87719e-006 ];
plot(Recall_AC, Precision_AC, ':k', 'linewidth', 1);
Recall_OBJ = [1 0.997074 0.997074 0.997074 0.997074 0.997074 0.997074 0.997074 0.997073 0.997073 0.997073 0.997072 0.997072 0.997072 0.997072 0.997071 0.997055 0.99705 0.997029 0.997013 0.996897 0.996681 0.996572 0.996184 0.995894 0.995437 0.994713 0.993759 0.992844 0.991673 0.99041 0.989263 0.98811 0.986826 0.985624 0.984517 0.983118 0.981875 0.981172 0.980154 0.979335 0.978556 0.977885 0.977083 0.976417 0.975818 0.975079 0.974574 0.973963 0.973272 0.972137 0.971231 0.96974 0.967908 0.966559 0.964867 0.963136 0.961121 0.959305 0.956983 0.954935 0.952985 0.951019 0.949107 0.946958 0.944779 0.94249 0.939953 0.937835 0.936189 0.934207 0.932332 0.930784 0.929077 0.926802 0.924643 0.922507 0.920157 0.917344 0.914928 0.912423 0.909874 0.907463 0.904724 0.901841 0.89875 0.895473 0.891765 0.888033 0.884509 0.881578 0.878583 0.875761 0.87295 0.870074 0.867066 0.863907 0.860343 0.856918 0.852855 0.849617 0.845892 0.842631 0.838951 0.835404 0.831875 0.828176 0.824399 0.820647 0.816599 0.812458 0.807734 0.803458 0.79834 0.793451 0.788009 0.783264 0.77849 0.773847 0.76967 0.765963 0.762244 0.758548 0.754858 0.751444 0.747743 0.743169 0.738264 0.732597 0.725815 0.719648 0.712837 0.706816 0.700818 0.695777 0.691489 0.687329 0.68283 0.678915 0.6746 0.670369 0.665953 0.660733 0.655155 0.649011 0.642471 0.635845 0.629539 0.622868 0.617087 0.611516 0.606203 0.600753 0.59524 0.589868 0.584414 0.577974 0.572167 0.566791 0.560275 0.55444 0.548063 0.54103 0.534635 0.528597 0.522288 0.517003 0.512024 0.506723 0.501042 0.49477 0.488726 0.481249 0.474204 0.467494 0.460994 0.455442 0.449939 0.4441 0.438194 0.431448 0.424475 0.417536 0.410433 0.403501 0.39728 0.391383 0.385776 0.380522 0.375239 0.370068 0.364243 0.357587 0.350337 0.34282 0.335102 0.328572 0.321996 0.315588 0.308541 0.300869 0.293446 0.285411 0.278607 0.272329 0.265996 0.259453 0.253647 0.24788 0.24272 0.237507 0.233143 0.228941 0.225086 0.220828 0.217105 0.213721 0.209314 0.204801 0.199807 0.194153 0.188086 0.181384 0.174354 0.167124 0.159159 0.150139 0.141838 0.132797 0.124047 0.115189 0.106882 0.0992489 0.0927898 0.0877906 0.0840542 0.0808571 0.0785946 0.0767947 0.0753592 0.0741583 0.0734087 0.0727313 0.0721572 0.0717126 0.0712537 0.0707428 0.0700011 0.06913 0.0681546 0.0671867 0.0658186 0.0641691 0.0620995 0.0594932 0.0569452 ];
Precision_OBJ = [0.222102 0.264775 0.264775 0.264775 0.264777 0.264777 0.264777 0.264777 0.264783 0.264784 0.264786 0.264787 0.264794 0.264804 0.264862 0.264889 0.265019 0.265191 0.265373 0.265701 0.266321 0.267158 0.268448 0.270413 0.273245 0.276823 0.282446 0.288745 0.296571 0.305781 0.314898 0.323879 0.331339 0.340126 0.347014 0.353798 0.360572 0.365652 0.369665 0.37376 0.376946 0.37964 0.382297 0.384609 0.386746 0.388642 0.390853 0.393045 0.395411 0.39823 0.401547 0.40564 0.409721 0.414348 0.419576 0.424937 0.430786 0.437066 0.443429 0.44919 0.454548 0.459773 0.465373 0.469874 0.475224 0.480553 0.485253 0.489755 0.493684 0.497181 0.500383 0.503616 0.506865 0.510612 0.514204 0.518 0.522056 0.526265 0.530282 0.53448 0.538403 0.542065 0.546057 0.550054 0.554394 0.559002 0.563605 0.568278 0.572551 0.576746 0.580514 0.583797 0.587262 0.590541 0.594115 0.597615 0.60152 0.605255 0.609074 0.612683 0.616152 0.61974 0.623246 0.626563 0.62992 0.633098 0.63637 0.6395 0.642494 0.645733 0.649173 0.65239 0.655923 0.659387 0.663062 0.666298 0.669672 0.672642 0.675471 0.678048 0.68047 0.682723 0.684735 0.687138 0.689746 0.692435 0.695371 0.698759 0.702317 0.705666 0.709267 0.712329 0.715447 0.717831 0.719979 0.722123 0.724332 0.725977 0.728001 0.729796 0.731716 0.733801 0.736097 0.738742 0.741315 0.744006 0.746584 0.749086 0.751113 0.753176 0.754996 0.756506 0.758182 0.759999 0.761965 0.763984 0.765996 0.767965 0.76998 0.77167 0.774021 0.775817 0.777473 0.779206 0.781077 0.782474 0.784113 0.78552 0.786916 0.788428 0.790094 0.791522 0.793014 0.794903 0.796369 0.797539 0.798894 0.800155 0.801443 0.802794 0.804307 0.805869 0.806868 0.807722 0.808792 0.809687 0.810718 0.811959 0.81311 0.814073 0.815084 0.816423 0.817108 0.817831 0.818066 0.818702 0.81939 0.820075 0.821237 0.822116 0.82277 0.823644 0.823814 0.82478 0.825618 0.826035 0.826358 0.827022 0.82744 0.827824 0.828198 0.828821 0.829178 0.829836 0.829853 0.829966 0.830635 0.830452 0.830642 0.831422 0.831674 0.831997 0.831402 0.830837 0.830057 0.830004 0.829694 0.82932 0.828931 0.828598 0.828788 0.828958 0.829072 0.829931 0.830303 0.830425 0.830872 0.830785 0.830895 0.830818 0.830933 0.830496 0.830019 0.829869 0.829938 0.829942 0.830115 0.829493 0.829645 0.82906 0.828723 0.828492 0.82828 0.826891 0.825558 0.824997 ];
TPR_OBJ = [1 0.997074 0.997074 0.997074 0.997074 0.997074 0.997074 0.997074 0.997073 0.997073 0.997073 0.997072 0.997072 0.997072 0.997072 0.997071 0.997055 0.99705 0.997029 0.997013 0.996897 0.996681 0.996572 0.996184 0.995894 0.995437 0.994713 0.993759 0.992844 0.991673 0.99041 0.989263 0.98811 0.986826 0.985624 0.984517 0.983118 0.981875 0.981172 0.980154 0.979335 0.978556 0.977885 0.977083 0.976417 0.975818 0.975079 0.974574 0.973963 0.973272 0.972137 0.971231 0.96974 0.967908 0.966559 0.964867 0.963136 0.961121 0.959305 0.956983 0.954935 0.952985 0.951019 0.949107 0.946958 0.944779 0.94249 0.939953 0.937835 0.936189 0.934207 0.932332 0.930784 0.929077 0.926802 0.924643 0.922507 0.920157 0.917344 0.914928 0.912423 0.909874 0.907463 0.904724 0.901841 0.89875 0.895473 0.891765 0.888033 0.884509 0.881578 0.878583 0.875761 0.87295 0.870074 0.867066 0.863907 0.860343 0.856918 0.852855 0.849617 0.845892 0.842631 0.838951 0.835404 0.831875 0.828176 0.824399 0.820647 0.816599 0.812458 0.807734 0.803458 0.79834 0.793451 0.788009 0.783264 0.77849 0.773847 0.76967 0.765963 0.762244 0.758548 0.754858 0.751444 0.747743 0.743169 0.738264 0.732597 0.725815 0.719648 0.712837 0.706816 0.700818 0.695777 0.691489 0.687329 0.68283 0.678915 0.6746 0.670369 0.665953 0.660733 0.655155 0.649011 0.642471 0.635845 0.629539 0.622868 0.617087 0.611516 0.606203 0.600753 0.59524 0.589868 0.584414 0.577974 0.572167 0.566791 0.560275 0.55444 0.548063 0.54103 0.534635 0.528597 0.522288 0.517003 0.512024 0.506723 0.501042 0.49477 0.488726 0.481249 0.474204 0.467494 0.460994 0.455442 0.449939 0.4441 0.438194 0.431448 0.424475 0.417536 0.410433 0.403501 0.39728 0.391383 0.385776 0.380522 0.375239 0.370068 0.364243 0.357587 0.350337 0.34282 0.335102 0.328572 0.321996 0.315588 0.308541 0.300869 0.293446 0.285411 0.278607 0.272329 0.265996 0.259453 0.253647 0.24788 0.24272 0.237507 0.233143 0.228941 0.225086 0.220828 0.217105 0.213721 0.209314 0.204801 0.199807 0.194153 0.188086 0.181384 0.174354 0.167124 0.159159 0.150139 0.141838 0.132797 0.124047 0.115189 0.106882 0.0992489 0.0927898 0.0877906 0.0840542 0.0808571 0.0785946 0.0767947 0.0753592 0.0741583 0.0734087 0.0727313 0.0721572 0.0717126 0.0712537 0.0707428 0.0700011 0.06913 0.0681546 0.0671867 0.0658186 0.0641691 0.0620995 0.0594932 0.0569452 ];
FPR_OBJ = [1 0.824587 0.824587 0.824587 0.824576 0.824576 0.824576 0.824574 0.824551 0.824545 0.824537 0.824531 0.824488 0.824445 0.824233 0.824131 0.823723 0.823192 0.822653 0.821639 0.819755 0.817509 0.814122 0.808898 0.801869 0.793041 0.779821 0.763806 0.744499 0.722624 0.699612 0.676783 0.657087 0.634599 0.61635 0.598895 0.581531 0.567967 0.556892 0.545643 0.536722 0.529013 0.522073 0.516057 0.510791 0.506195 0.501283 0.496636 0.492606 0.487262 0.481523 0.475335 0.469417 0.46245 0.45538 0.447333 0.438818 0.429652 0.420502 0.411726 0.403377 0.395301 0.386441 0.378542 0.369929 0.361077 0.353143 0.345444 0.338804 0.333149 0.327591 0.322381 0.317219 0.311687 0.306263 0.300591 0.294904 0.289583 0.284552 0.279618 0.275192 0.270588 0.266125 0.261753 0.256881 0.251397 0.246382 0.241228 0.236219 0.231344 0.227121 0.223262 0.219121 0.215144 0.211108 0.20703 0.202407 0.19809 0.1939 0.189969 0.186383 0.182808 0.179717 0.176539 0.173388 0.170458 0.167161 0.164101 0.161199 0.157796 0.154279 0.150713 0.14729 0.143881 0.140591 0.137459 0.134576 0.131901 0.12947 0.127128 0.125146 0.123148 0.121208 0.119169 0.116897 0.114517 0.111905 0.109043 0.105828 0.102882 0.0999831 0.0973371 0.0948585 0.0926691 0.0909522 0.08931 0.0876702 0.086288 0.084796 0.0833092 0.0818298 0.0802993 0.0785101 0.0767309 0.0747668 0.0727326 0.0706784 0.0687039 0.0668931 0.0651603 0.0635113 0.0621275 0.0607026 0.0593631 0.0580226 0.0566368 0.0553086 0.0539425 0.0527471 0.0512908 0.0499062 0.0486955 0.0473481 0.0460966 0.0447772 0.0436567 0.0425273 0.041602 0.04048 0.0394621 0.0383161 0.0373126 0.0363161 0.035273 0.0343808 0.0335363 0.0327448 0.0319653 0.0310632 0.0301323 0.029197 0.0282691 0.0273972 0.0265496 0.0255524 0.0247618 0.024013 0.0232169 0.0225208 0.0218361 0.0211819 0.0204635 0.0197003 0.0189807 0.0182815 0.0176564 0.017058 0.0164996 0.0159548 0.0154444 0.0149601 0.0143936 0.0139141 0.0134771 0.0130296 0.0127101 0.012302 0.0119325 0.01158 0.0111933 0.010849 0.0104689 0.0101128 0.009715 0.0093048 0.008967 0.00853505 0.00808311 0.00766888 0.00724742 0.00682452 0.00634868 0.00592148 0.00550547 0.00514084 0.00482147 0.00446511 0.00416172 0.00386648 0.00361974 0.00341054 0.00320783 0.00305591 0.0029207 0.00279612 0.00269775 0.00260971 0.00253721 0.00246967 0.00241072 0.00235247 0.0023274 0.00228786 0.00226074 0.00223259 0.00218523 0.00214063 0.00210709 0.00203854 0.00197055 0.00190849 0.00180477 0.0017302 0.00165585 0.00153103 0.00142013 ];
plot(Recall_OBJ, Precision_OBJ, ':b', 'linewidth', 1);
Recall_BMS = [1 0.966152 0.965077 0.962152 0.959259 0.956641 0.954323 0.95229 0.950203 0.947969 0.945414 0.942887 0.940314 0.937691 0.935032 0.932431 0.929784 0.927037 0.924397 0.921621 0.918546 0.915636 0.912739 0.909646 0.906735 0.90385 0.901104 0.898215 0.895347 0.89201 0.888987 0.885909 0.883217 0.880222 0.877137 0.874116 0.871369 0.867904 0.865156 0.861956 0.858961 0.856018 0.853194 0.850079 0.846625 0.843389 0.840446 0.837468 0.834656 0.831531 0.828346 0.824928 0.821657 0.818568 0.815702 0.812714 0.809891 0.806845 0.803632 0.800389 0.797447 0.79435 0.791404 0.788273 0.784627 0.780688 0.777607 0.774689 0.771792 0.768587 0.765497 0.762543 0.759362 0.756125 0.752839 0.749716 0.746552 0.743425 0.740363 0.73709 0.733852 0.731 0.727689 0.724415 0.721425 0.7177 0.713252 0.710136 0.706826 0.703585 0.700745 0.697648 0.694537 0.691219 0.688082 0.684938 0.681543 0.678269 0.675354 0.672127 0.669163 0.666248 0.662908 0.659356 0.656155 0.653001 0.650195 0.647054 0.643979 0.640553 0.637457 0.634368 0.630985 0.627759 0.624577 0.621268 0.618243 0.615046 0.611752 0.608804 0.605745 0.602496 0.599368 0.596369 0.593261 0.590259 0.586925 0.583777 0.58167 0.574994 0.571998 0.568911 0.565698 0.562538 0.559413 0.556329 0.552907 0.549957 0.546777 0.543584 0.54031 0.537116 0.533683 0.530708 0.527355 0.524235 0.52107 0.517673 0.514535 0.511494 0.50822 0.50507 0.501763 0.498705 0.495105 0.491747 0.488606 0.485611 0.482244 0.478794 0.47561 0.472447 0.46947 0.466155 0.462849 0.459767 0.456464 0.453405 0.450056 0.446638 0.443564 0.439091 0.435578 0.432448 0.429452 0.426076 0.422642 0.419406 0.416027 0.413198 0.40963 0.406154 0.402898 0.399561 0.396084 0.392894 0.389481 0.386397 0.383042 0.379786 0.376511 0.373116 0.369189 0.365645 0.362347 0.358861 0.355361 0.352127 0.348449 0.345212 0.341735 0.338441 0.334885 0.331799 0.327847 0.324117 0.320598 0.317162 0.313712 0.310185 0.30624 0.30282 0.299297 0.295743 0.29207 0.288757 0.285016 0.281413 0.277554 0.273669 0.269559 0.265675 0.261877 0.258126 0.254349 0.250502 0.246955 0.243176 0.239226 0.235296 0.23192 0.227803 0.223675 0.219944 0.21588 0.211961 0.208058 0.20417 0.20004 0.195679 0.191532 0.187089 0.182859 0.17858 0.17429 0.170122 0.165296 0.160421 0.155365 0.149962 0.143689 0.137148 0.131277 0.125204 0.119782 0.114531 ];
Precision_BMS = [0.222102 0.385808 0.399897 0.418988 0.437669 0.451757 0.463724 0.474737 0.485136 0.49659 0.509009 0.519905 0.531042 0.541398 0.550839 0.561356 0.570666 0.579853 0.58868 0.59709 0.605513 0.613135 0.62069 0.627991 0.634834 0.641849 0.648052 0.654598 0.660771 0.666559 0.672338 0.67781 0.68342 0.688833 0.693928 0.698731 0.703334 0.708669 0.713101 0.71756 0.721956 0.726096 0.729902 0.733901 0.738207 0.741835 0.745424 0.749288 0.752762 0.755787 0.759081 0.762345 0.765715 0.768965 0.771701 0.77441 0.77695 0.779971 0.782609 0.785202 0.787469 0.790006 0.792382 0.794435 0.797364 0.800227 0.802458 0.804342 0.806076 0.808257 0.810245 0.812175 0.814083 0.816055 0.817831 0.819713 0.821375 0.822924 0.824583 0.826442 0.827711 0.829305 0.830574 0.832023 0.833385 0.835116 0.836944 0.838431 0.839911 0.841362 0.842538 0.843738 0.844907 0.846105 0.847084 0.848435 0.849569 0.850708 0.851716 0.852807 0.853732 0.854975 0.85605 0.857057 0.857873 0.858792 0.859832 0.860769 0.861515 0.862539 0.863506 0.864435 0.865082 0.865785 0.86636 0.867119 0.867981 0.868793 0.869405 0.869931 0.870643 0.871395 0.872243 0.872689 0.873187 0.873825 0.874379 0.87477 0.875206 0.876678 0.877349 0.877989 0.878477 0.878861 0.879326 0.879761 0.880226 0.880496 0.880807 0.881284 0.881673 0.882014 0.882343 0.882807 0.883377 0.883713 0.884058 0.884442 0.884556 0.884972 0.885387 0.885716 0.886219 0.886442 0.886792 0.887171 0.887684 0.887968 0.888181 0.888559 0.888788 0.889157 0.88948 0.889825 0.889992 0.890246 0.89049 0.890747 0.890916 0.891256 0.891338 0.891666 0.892205 0.892324 0.892609 0.892978 0.893377 0.893584 0.893714 0.893924 0.894301 0.894381 0.894258 0.894467 0.894699 0.894943 0.895254 0.895469 0.895484 0.895537 0.895707 0.895777 0.895653 0.895554 0.895575 0.895437 0.895487 0.895384 0.895522 0.89566 0.895816 0.895969 0.896169 0.896258 0.896242 0.89627 0.896439 0.896502 0.896367 0.896495 0.896576 0.896563 0.896791 0.896898 0.896865 0.897055 0.896944 0.896986 0.897112 0.896798 0.896961 0.896838 0.896684 0.896647 0.896477 0.896545 0.896511 0.896377 0.896529 0.896501 0.896443 0.896142 0.896163 0.896252 0.896355 0.896205 0.896062 0.896128 0.895884 0.895935 0.895856 0.895771 0.895789 0.895672 0.8952 0.895205 0.895293 0.895184 0.894979 0.895006 0.894728 0.894406 0.894194 0.893854 0.893707 0.893243 ];
TPR_BMS = [1 0.966152 0.965077 0.962152 0.959259 0.956641 0.954323 0.95229 0.950203 0.947969 0.945414 0.942887 0.940314 0.937691 0.935032 0.932431 0.929784 0.927037 0.924397 0.921621 0.918546 0.915636 0.912739 0.909646 0.906735 0.90385 0.901104 0.898215 0.895347 0.89201 0.888987 0.885909 0.883217 0.880222 0.877137 0.874116 0.871369 0.867904 0.865156 0.861956 0.858961 0.856018 0.853194 0.850079 0.846625 0.843389 0.840446 0.837468 0.834656 0.831531 0.828346 0.824928 0.821657 0.818568 0.815702 0.812714 0.809891 0.806845 0.803632 0.800389 0.797447 0.79435 0.791404 0.788273 0.784627 0.780688 0.777607 0.774689 0.771792 0.768587 0.765497 0.762543 0.759362 0.756125 0.752839 0.749716 0.746552 0.743425 0.740363 0.73709 0.733852 0.731 0.727689 0.724415 0.721425 0.7177 0.713252 0.710136 0.706826 0.703585 0.700745 0.697648 0.694537 0.691219 0.688082 0.684938 0.681543 0.678269 0.675354 0.672127 0.669163 0.666248 0.662908 0.659356 0.656155 0.653001 0.650195 0.647054 0.643979 0.640553 0.637457 0.634368 0.630985 0.627759 0.624577 0.621268 0.618243 0.615046 0.611752 0.608804 0.605745 0.602496 0.599368 0.596369 0.593261 0.590259 0.586925 0.583777 0.58167 0.574994 0.571998 0.568911 0.565698 0.562538 0.559413 0.556329 0.552907 0.549957 0.546777 0.543584 0.54031 0.537116 0.533683 0.530708 0.527355 0.524235 0.52107 0.517673 0.514535 0.511494 0.50822 0.50507 0.501763 0.498705 0.495105 0.491747 0.488606 0.485611 0.482244 0.478794 0.47561 0.472447 0.46947 0.466155 0.462849 0.459767 0.456464 0.453405 0.450056 0.446638 0.443564 0.439091 0.435578 0.432448 0.429452 0.426076 0.422642 0.419406 0.416027 0.413198 0.40963 0.406154 0.402898 0.399561 0.396084 0.392894 0.389481 0.386397 0.383042 0.379786 0.376511 0.373116 0.369189 0.365645 0.362347 0.358861 0.355361 0.352127 0.348449 0.345212 0.341735 0.338441 0.334885 0.331799 0.327847 0.324117 0.320598 0.317162 0.313712 0.310185 0.30624 0.30282 0.299297 0.295743 0.29207 0.288757 0.285016 0.281413 0.277554 0.273669 0.269559 0.265675 0.261877 0.258126 0.254349 0.250502 0.246955 0.243176 0.239226 0.235296 0.23192 0.227803 0.223675 0.219944 0.21588 0.211961 0.208058 0.20417 0.20004 0.195679 0.191532 0.187089 0.182859 0.17858 0.17429 0.170122 0.165296 0.160421 0.155365 0.149962 0.143689 0.137148 0.131277 0.125204 0.119782 0.114531 ];
FPR_BMS = [1 0.569339 0.533346 0.484152 0.438946 0.408666 0.3887 0.372334 0.358557 0.343652 0.328462 0.314783 0.301536 0.288883 0.277807 0.266284 0.255937 0.245956 0.236838 0.228075 0.219617 0.211815 0.204353 0.197503 0.190967 0.184334 0.178833 0.173047 0.167872 0.162612 0.157619 0.153071 0.148537 0.14419 0.140122 0.136137 0.132606 0.128238 0.124945 0.121433 0.118265 0.115335 0.112719 0.109699 0.10659 0.103864 0.10136 0.0986814 0.0963857 0.09422 0.0919605 0.0896912 0.087433 0.085259 0.0835055 0.0817745 0.0801993 0.0782695 0.0765476 0.074871 0.073509 0.0719716 0.0706083 0.0690659 0.0673061 0.0653929 0.0639566 0.0628361 0.0617307 0.0604533 0.0593422 0.0581928 0.0571326 0.0559587 0.054906 0.0537745 0.0528196 0.0519336 0.0509933 0.0499789 0.0491577 0.0483287 0.0475678 0.0466637 0.0458086 0.0448092 0.0433786 0.0426407 0.0417631 0.0409596 0.0403362 0.0396776 0.0390303 0.0383342 0.0377231 0.037027 0.0364067 0.0357446 0.0351986 0.0346198 0.0341494 0.0335325 0.0328592 0.0323047 0.0318109 0.0312704 0.0308129 0.0303466 0.0298809 0.0293326 0.0288603 0.0284389 0.0280061 0.0275943 0.0271536 0.0267543 0.0263366 0.0258895 0.0255216 0.0252017 0.0248674 0.0244382 0.0240428 0.0237319 0.0233606 0.0230075 0.022611 0.0222835 0.0221149 0.0210801 0.0207872 0.0204345 0.0201381 0.019882 0.019623 0.0193563 0.0190806 0.0188364 0.0185806 0.0183281 0.0180534 0.0177951 0.0174995 0.0172338 0.0169237 0.0166771 0.0164578 0.0162055 0.0159868 0.0157359 0.0155007 0.0152007 0.0149629 0.0147814 0.0145415 0.0142942 0.014103 0.0139329 0.0137524 0.0135229 0.0133397 0.013167 0.013015 0.0128299 0.0126763 0.0125234 0.0123181 0.0121633 0.0119693 0.0118015 0.0116577 0.0113535 0.0111444 0.0109956 0.0108407 0.0106967 0.01053 0.010404 0.0102633 0.0101286 0.00992381 0.00977323 0.00964891 0.00947002 0.00932292 0.00920238 0.00904579 0.00893051 0.0088095 0.00870448 0.00855274 0.00841028 0.00825582 0.00815446 0.00805953 0.00793689 0.00782886 0.00775 0.00762868 0.00751436 0.00740988 0.00730553 0.00718563 0.00708765 0.00697548 0.00684217 0.00672853 0.0066226 0.00655084 0.00646687 0.00635896 0.00626928 0.00617915 0.00609463 0.00599856 0.00592152 0.0058345 0.00573626 0.00564869 0.00556292 0.00542512 0.00533883 0.00527676 0.0051875 0.00512774 0.00505259 0.00497767 0.00488592 0.00479593 0.00471213 0.00466419 0.00459191 0.00449248 0.00442265 0.00433692 0.00425589 0.00420107 0.0041291 0.00409118 0.00400948 0.00393336 0.00386843 0.00377835 0.00371834 0.00365879 0.00359163 0.00353776 0.00346349 0.00340322 0.00330883 0.00320738 0.00309313 0.00300767 0.00292334 0.00284811 0.0028036 ];
plot(Recall_BMS, Precision_BMS, ':g', 'linewidth', 1);
Recall_COV = [1 0.976945 0.940688 0.909718 0.88247 0.857917 0.835543 0.814934 0.795796 0.777897 0.761059 0.745139 0.730038 0.71564 0.701867 0.688659 0.675966 0.663728 0.651956 0.6406 0.629644 0.619047 0.608784 0.598823 0.589149 0.579727 0.570539 0.561588 0.552855 0.544334 0.536023 0.527918 0.52 0.512256 0.504685 0.497283 0.490039 0.482946 0.475989 0.469172 0.462493 0.455928 0.449465 0.443124 0.436891 0.430771 0.424777 0.418892 0.413115 0.407431 0.401841 0.396343 0.390932 0.385602 0.380362 0.375195 0.370118 0.36512 0.360191 0.355347 0.350569 0.345857 0.341227 0.33666 0.332156 0.327715 0.323343 0.319016 0.314762 0.310548 0.30639 0.302282 0.298232 0.294225 0.290278 0.286382 0.282535 0.278743 0.275001 0.271308 0.267665 0.264078 0.260533 0.257026 0.253569 0.250158 0.246782 0.243458 0.240169 0.23692 0.233714 0.230548 0.22742 0.224326 0.221275 0.21826 0.215276 0.212337 0.20942 0.206541 0.203689 0.200871 0.198094 0.195341 0.192629 0.189938 0.187283 0.18465 0.182046 0.179474 0.176934 0.174425 0.171941 0.169485 0.16706 0.164656 0.162285 0.159939 0.15761 0.155316 0.153049 0.15081 0.148595 0.146416 0.144258 0.142123 0.140013 0.137925 0.135867 0.13383 0.13181 0.129817 0.127842 0.125887 0.123951 0.122041 0.120148 0.118281 0.116429 0.114599 0.112784 0.110989 0.109216 0.107456 0.105714 0.103993 0.102291 0.10061 0.098948 0.0972994 0.095672 0.0940651 0.0924802 0.0909142 0.0893636 0.0878271 0.0863043 0.0848025 0.0833211 0.0818502 0.0803996 0.0789675 0.0775491 0.0761447 0.0747544 0.0733814 0.0720223 0.0706836 0.0693551 0.0680451 0.0667536 0.0654794 0.0642157 0.0629619 0.0617285 0.0605085 0.0593032 0.0581102 0.0569308 0.0557651 0.0546111 0.0534727 0.0523444 0.0512257 0.0501206 0.0490284 0.0479534 0.0468905 0.045837 0.0448011 0.0437756 0.0427604 0.0417584 0.0407722 0.0397986 0.0388363 0.0378867 0.0369492 0.0360227 0.0351049 0.0341996 0.0333074 0.0324277 0.0315588 0.0306997 0.0298536 0.0290156 0.0281884 0.0273759 0.0265686 0.0257718 0.0249887 0.024218 0.0234512 0.022697 0.0219575 0.021222 0.0204984 0.0197891 0.0190867 0.018396 0.0177125 0.017041 0.0163826 0.0157302 0.0150916 0.0144582 0.0138355 0.013223 0.0126139 0.0120179 0.0114314 0.0108518 0.0102834 0.00972386 0.00917336 0.00863332 0.00810462 0.00758466 0.00707598 0.00657659 0.00608651 0.00560276 0.00513352 0.0046705 0.0042166 0.00377016 0.0033371 0.00291167 0.00249307 0.00208641 0.00169032 0.00130129 0.000923649 0.00055597 0.000194961 ];
Precision_COV = [0.222102 0.395545 0.4684 0.507597 0.534689 0.555419 0.572154 0.586175 0.598237 0.60882 0.618229 0.626679 0.634353 0.641377 0.647825 0.653812 0.659373 0.664544 0.669386 0.673953 0.67826 0.682342 0.686216 0.689885 0.693369 0.69669 0.69986 0.702879 0.705778 0.708566 0.71125 0.713833 0.716318 0.718716 0.721031 0.72327 0.725429 0.727527 0.72956 0.73152 0.733409 0.735263 0.737051 0.738784 0.740464 0.742096 0.743698 0.74526 0.746778 0.748249 0.749694 0.751099 0.752462 0.753796 0.755091 0.75635 0.757589 0.758792 0.759964 0.761103 0.762223 0.76331 0.764388 0.765435 0.766444 0.76744 0.768422 0.769372 0.770313 0.771216 0.77211 0.772991 0.773852 0.774677 0.775499 0.776315 0.777107 0.777885 0.778649 0.779393 0.780112 0.780828 0.781518 0.782194 0.782881 0.783538 0.784182 0.784813 0.785436 0.786046 0.786647 0.787234 0.787816 0.788392 0.78894 0.789502 0.790045 0.790577 0.791095 0.791606 0.792103 0.792595 0.793081 0.793575 0.794058 0.79452 0.794988 0.795447 0.79589 0.796325 0.796778 0.7972 0.79761 0.79802 0.798426 0.798826 0.799218 0.799594 0.799954 0.800335 0.800693 0.801051 0.801417 0.801778 0.802134 0.802495 0.802856 0.803221 0.803575 0.803919 0.804259 0.804591 0.804947 0.805281 0.805605 0.805919 0.806241 0.806595 0.806909 0.807245 0.807557 0.807852 0.808152 0.80844 0.80873 0.809012 0.809304 0.809594 0.809884 0.810162 0.810426 0.810727 0.810992 0.811282 0.811554 0.811823 0.812086 0.812339 0.812625 0.812886 0.813162 0.813421 0.813694 0.813967 0.814252 0.814538 0.814825 0.81512 0.815384 0.815653 0.815938 0.816238 0.816518 0.816797 0.817071 0.817346 0.817652 0.817942 0.818234 0.818515 0.818808 0.81912 0.819402 0.819695 0.819986 0.82026 0.820523 0.820783 0.821074 0.821367 0.82169 0.82198 0.822273 0.822574 0.822877 0.823187 0.823481 0.823763 0.82407 0.824389 0.824641 0.824945 0.825227 0.825529 0.825802 0.826115 0.826407 0.826716 0.827018 0.827348 0.827636 0.827934 0.828229 0.828547 0.828864 0.829179 0.829433 0.829782 0.83011 0.830393 0.830723 0.831027 0.831318 0.831644 0.831988 0.832377 0.832653 0.833048 0.833338 0.833568 0.833912 0.834193 0.834464 0.834712 0.835036 0.835304 0.835581 0.83588 0.836182 0.836501 0.836781 0.837149 0.837348 0.837707 0.83807 0.83849 0.838653 0.838923 0.83936 0.839572 0.839923 0.84022 0.840288 0.840536 0.841081 0.841399 ];
TPR_COV = [1 0.976945 0.940688 0.909718 0.88247 0.857917 0.835543 0.814934 0.795796 0.777897 0.761059 0.745139 0.730038 0.71564 0.701867 0.688659 0.675966 0.663728 0.651956 0.6406 0.629644 0.619047 0.608784 0.598823 0.589149 0.579727 0.570539 0.561588 0.552855 0.544334 0.536023 0.527918 0.52 0.512256 0.504685 0.497283 0.490039 0.482946 0.475989 0.469172 0.462493 0.455928 0.449465 0.443124 0.436891 0.430771 0.424777 0.418892 0.413115 0.407431 0.401841 0.396343 0.390932 0.385602 0.380362 0.375195 0.370118 0.36512 0.360191 0.355347 0.350569 0.345857 0.341227 0.33666 0.332156 0.327715 0.323343 0.319016 0.314762 0.310548 0.30639 0.302282 0.298232 0.294225 0.290278 0.286382 0.282535 0.278743 0.275001 0.271308 0.267665 0.264078 0.260533 0.257026 0.253569 0.250158 0.246782 0.243458 0.240169 0.23692 0.233714 0.230548 0.22742 0.224326 0.221275 0.21826 0.215276 0.212337 0.20942 0.206541 0.203689 0.200871 0.198094 0.195341 0.192629 0.189938 0.187283 0.18465 0.182046 0.179474 0.176934 0.174425 0.171941 0.169485 0.16706 0.164656 0.162285 0.159939 0.15761 0.155316 0.153049 0.15081 0.148595 0.146416 0.144258 0.142123 0.140013 0.137925 0.135867 0.13383 0.13181 0.129817 0.127842 0.125887 0.123951 0.122041 0.120148 0.118281 0.116429 0.114599 0.112784 0.110989 0.109216 0.107456 0.105714 0.103993 0.102291 0.10061 0.098948 0.0972994 0.095672 0.0940651 0.0924802 0.0909142 0.0893636 0.0878271 0.0863043 0.0848025 0.0833211 0.0818502 0.0803996 0.0789675 0.0775491 0.0761447 0.0747544 0.0733814 0.0720223 0.0706836 0.0693551 0.0680451 0.0667536 0.0654794 0.0642157 0.0629619 0.0617285 0.0605085 0.0593032 0.0581102 0.0569308 0.0557651 0.0546111 0.0534727 0.0523444 0.0512257 0.0501206 0.0490284 0.0479534 0.0468905 0.045837 0.0448011 0.0437756 0.0427604 0.0417584 0.0407722 0.0397986 0.0388363 0.0378867 0.0369492 0.0360227 0.0351049 0.0341996 0.0333074 0.0324277 0.0315588 0.0306997 0.0298536 0.0290156 0.0281884 0.0273759 0.0265686 0.0257718 0.0249887 0.024218 0.0234512 0.022697 0.0219575 0.021222 0.0204984 0.0197891 0.0190867 0.018396 0.0177125 0.017041 0.0163826 0.0157302 0.0150916 0.0144582 0.0138355 0.013223 0.0126139 0.0120179 0.0114314 0.0108518 0.0102834 0.00972386 0.00917336 0.00863332 0.00810462 0.00758466 0.00707598 0.00657659 0.00608651 0.00560276 0.00513352 0.0046705 0.0042166 0.00377016 0.0033371 0.00291167 0.00249307 0.00208641 0.00169032 0.00130129 0.000923649 0.00055597 0.000194961 ];
FPR_COV = [1 0.44527 0.311518 0.253398 0.217824 0.192854 0.174001 0.159048 0.146788 0.136479 0.127648 0.119969 0.113207 0.10719 0.101796 0.0969092 0.0924664 0.0884059 0.0846773 0.0812313 0.0780405 0.0750713 0.0723001 0.069708 0.0672775 0.0649897 0.0628331 0.0607985 0.0588713 0.0570421 0.0553044 0.0536528 0.0520816 0.0505809 0.0491495 0.0477804 0.046471 0.0452168 0.0440127 0.0428603 0.0417558 0.0406891 0.0396643 0.038677 0.0377261 0.0368095 0.0359243 0.0350693 0.0342443 0.0334486 0.0326756 0.0319284 0.0312065 0.0305046 0.0298266 0.0291687 0.0285288 0.0279085 0.027307 0.0267234 0.0261551 0.025604 0.0250666 0.0245446 0.0240385 0.0235447 0.0230635 0.0225947 0.0221376 0.0216927 0.0212584 0.0208341 0.0204197 0.0200171 0.0196235 0.0192386 0.018863 0.0184975 0.0181398 0.0177916 0.0174518 0.0171193 0.0167948 0.0164768 0.0161646 0.0158605 0.0155625 0.0152714 0.0149856 0.014706 0.0144329 0.0141661 0.0139047 0.0136485 0.0133986 0.0131524 0.0129116 0.0126754 0.012444 0.0122172 0.0119953 0.0117769 0.0115631 0.0113532 0.0111469 0.0109446 0.0107453 0.0105496 0.0103575 0.0101691 0.00998315 0.00980139 0.00962349 0.00944858 0.00927632 0.00910735 0.0089417 0.00877864 0.00861838 0.00846129 0.00830667 0.00815475 0.00800501 0.00785814 0.00771371 0.0075721 0.00743243 0.00729484 0.0071604 0.00702798 0.00689731 0.00676959 0.00664229 0.0065182 0.00639615 0.00627645 0.00615849 0.00604211 0.00592835 0.00581549 0.00570527 0.00559746 0.00549125 0.00538689 0.00528397 0.00518308 0.00508322 0.00498475 0.00488821 0.00479294 0.00469931 0.00460698 0.00451676 0.00442767 0.0043405 0.00425421 0.00416932 0.00408579 0.00400305 0.00392228 0.00384242 0.0037637 0.00368616 0.00360942 0.00353362 0.00345895 0.00338576 0.00331366 0.0032431 0.00317375 0.00310502 0.00303758 0.00297122 0.00290556 0.00284139 0.00277844 0.00271565 0.00265428 0.00259359 0.00253427 0.00247538 0.00241762 0.00236079 0.002305 0.00224968 0.0021954 0.00214238 0.00209035 0.00203892 0.00198823 0.00193799 0.00188863 0.00183989 0.00179203 0.00174504 0.00169901 0.0016536 0.00160893 0.00156477 0.00152115 0.00147846 0.00143627 0.00139526 0.00135445 0.00131426 0.00127463 0.00123616 0.00119784 0.0011604 0.00112377 0.00108755 0.00105202 0.00101703 0.000982536 0.000948618 0.000914658 0.000882062 0.000849694 0.000818044 0.000787272 0.000756799 0.000726812 0.000697444 0.000668436 0.000639988 0.000612216 0.000585432 0.000558747 0.000532729 0.000507238 0.000482245 0.00045787 0.000434036 0.000410861 0.000387994 0.000365479 0.000343393 0.00032181 0.000300572 0.00027987 0.000259543 0.000239609 0.000220411 0.000201385 0.000182636 0.000164389 0.000146878 0.000129606 0.000112755 9.66448e-005 8.07152e-005 6.52315e-005 5.02208e-005 3.57233e-005 2.13934e-005 7.67507e-006 ];
plot(Recall_COV, Precision_COV, ':r', 'linewidth', 1);
Recall_SS = [1 0.999996 0.999927 0.999648 0.999229 0.998608 0.997811 0.996769 0.995466 0.993881 0.99207 0.990047 0.987844 0.985425 0.982729 0.979835 0.976684 0.973344 0.969866 0.966199 0.962298 0.958304 0.954186 0.949928 0.945582 0.941136 0.936541 0.931829 0.926994 0.922045 0.917011 0.911871 0.906648 0.901329 0.895924 0.890456 0.884901 0.87927 0.873542 0.867729 0.861875 0.855949 0.849958 0.843921 0.837831 0.831661 0.825448 0.819196 0.812906 0.806606 0.800272 0.79392 0.787566 0.781204 0.77483 0.76843 0.762009 0.755572 0.749109 0.742631 0.736151 0.72965 0.723146 0.716636 0.710135 0.703691 0.697191 0.690714 0.684234 0.677748 0.671253 0.664753 0.658279 0.651819 0.645371 0.638941 0.632514 0.626097 0.619703 0.613319 0.606969 0.600624 0.5943 0.587984 0.581676 0.575395 0.569137 0.562902 0.556669 0.550457 0.544253 0.53807 0.531918 0.525791 0.519702 0.51363 0.50758 0.50156 0.495559 0.489588 0.483638 0.477725 0.471844 0.465977 0.460144 0.454333 0.448558 0.442819 0.437116 0.43145 0.42581 0.42021 0.414642 0.409101 0.403588 0.398111 0.392671 0.387251 0.381889 0.376556 0.371261 0.366003 0.360783 0.355591 0.350436 0.345323 0.340251 0.335213 0.332256 0.327287 0.322348 0.317442 0.312583 0.307756 0.30297 0.298232 0.293527 0.288857 0.284227 0.279645 0.275096 0.270593 0.26613 0.261706 0.257324 0.25298 0.248678 0.244409 0.240181 0.235993 0.231859 0.227763 0.223712 0.219695 0.215722 0.211785 0.207883 0.204027 0.200215 0.196448 0.192727 0.189052 0.185409 0.181806 0.178235 0.174702 0.171212 0.167759 0.164349 0.160977 0.157651 0.154354 0.151115 0.147905 0.144748 0.141629 0.138548 0.135513 0.132512 0.129557 0.126632 0.123754 0.120923 0.11813 0.115373 0.112657 0.109974 0.10733 0.104721 0.10215 0.0996086 0.0970928 0.0946218 0.0921844 0.0897879 0.0874272 0.0851158 0.082837 0.0805936 0.0783821 0.0762084 0.0740648 0.0719543 0.0698756 0.0678357 0.0658428 0.0638686 0.0619307 0.060018 0.0581427 0.0562883 0.0544706 0.0526894 0.0509336 0.0492101 0.0475185 0.045849 0.0442106 0.0425934 0.041011 0.0394506 0.0379096 0.0363999 0.034919 0.0334598 0.0320234 0.0306092 0.0292239 0.0278628 0.0265331 0.0252325 0.0239533 0.0226973 0.0214607 0.020251 0.0190609 0.017899 0.016757 0.0156398 0.0145388 0.0134627 0.012404 0.0113694 0.0103569 0.00935983 0.0083838 0.00742017 0.0064807 0.00556024 0.00466316 0.00379342 0.00294695 0.00213218 0.00137155 0.000684004 0.000172963 ];
Precision_SS = [0.222102 0.222203 0.222732 0.223882 0.225848 0.228766 0.232693 0.237584 0.243439 0.25012 0.25752 0.265528 0.273857 0.282297 0.290889 0.299228 0.307415 0.315343 0.32301 0.330343 0.337418 0.344204 0.350714 0.357 0.363091 0.368969 0.374693 0.380233 0.385609 0.390847 0.395942 0.400901 0.405745 0.410513 0.415175 0.419729 0.42418 0.42852 0.432763 0.436947 0.44104 0.445045 0.448979 0.452835 0.456612 0.460325 0.463956 0.467524 0.471032 0.474503 0.477899 0.481264 0.48459 0.487864 0.491095 0.494261 0.497363 0.500424 0.503442 0.506404 0.509324 0.512194 0.515029 0.51782 0.520579 0.523293 0.525977 0.528639 0.531238 0.533801 0.53633 0.538814 0.541284 0.543727 0.546134 0.54851 0.550864 0.55318 0.555461 0.557706 0.559929 0.562113 0.56428 0.566426 0.568536 0.570624 0.572678 0.574715 0.576722 0.578692 0.580629 0.582559 0.584482 0.586389 0.588279 0.590149 0.591987 0.593807 0.595597 0.597367 0.59911 0.600841 0.602551 0.604226 0.605883 0.607526 0.609145 0.610762 0.612358 0.61393 0.615475 0.61698 0.618462 0.619936 0.621395 0.622826 0.624242 0.625641 0.627028 0.6284 0.629748 0.631086 0.632399 0.633688 0.634958 0.636219 0.637452 0.638673 0.639455 0.64066 0.64185 0.643032 0.644205 0.645359 0.646506 0.647642 0.648764 0.649873 0.650968 0.65205 0.653129 0.654202 0.655272 0.656339 0.6574 0.658468 0.659529 0.660556 0.661624 0.662672 0.663731 0.664749 0.665768 0.666786 0.667776 0.668769 0.669758 0.670717 0.671712 0.67268 0.673639 0.674608 0.675573 0.676537 0.677481 0.678435 0.679371 0.680314 0.681251 0.682159 0.683057 0.683956 0.684858 0.685721 0.686601 0.687449 0.688307 0.689169 0.690023 0.690895 0.691749 0.692612 0.693469 0.694322 0.695165 0.695995 0.696818 0.697636 0.69842 0.699238 0.700025 0.700797 0.701571 0.702331 0.703118 0.703883 0.704665 0.705466 0.706247 0.70702 0.70778 0.708548 0.709326 0.710116 0.710885 0.711644 0.712435 0.713226 0.714009 0.714789 0.715551 0.716292 0.717082 0.717906 0.718682 0.719499 0.720291 0.721099 0.721861 0.722661 0.723436 0.724238 0.725008 0.72582 0.726645 0.727412 0.728148 0.728864 0.729561 0.730289 0.731105 0.7319 0.732681 0.733483 0.734376 0.735262 0.736102 0.737026 0.737923 0.738812 0.739802 0.740818 0.741888 0.742901 0.743999 0.745097 0.746085 0.747051 0.748137 0.748997 0.749887 0.750888 0.751482 0.752023 0.752425 0.751001 ];
TPR_SS = [1 0.999996 0.999927 0.999648 0.999229 0.998608 0.997811 0.996769 0.995466 0.993881 0.99207 0.990047 0.987844 0.985425 0.982729 0.979835 0.976684 0.973344 0.969866 0.966199 0.962298 0.958304 0.954186 0.949928 0.945582 0.941136 0.936541 0.931829 0.926994 0.922045 0.917011 0.911871 0.906648 0.901329 0.895924 0.890456 0.884901 0.87927 0.873542 0.867729 0.861875 0.855949 0.849958 0.843921 0.837831 0.831661 0.825448 0.819196 0.812906 0.806606 0.800272 0.79392 0.787566 0.781204 0.77483 0.76843 0.762009 0.755572 0.749109 0.742631 0.736151 0.72965 0.723146 0.716636 0.710135 0.703691 0.697191 0.690714 0.684234 0.677748 0.671253 0.664753 0.658279 0.651819 0.645371 0.638941 0.632514 0.626097 0.619703 0.613319 0.606969 0.600624 0.5943 0.587984 0.581676 0.575395 0.569137 0.562902 0.556669 0.550457 0.544253 0.53807 0.531918 0.525791 0.519702 0.51363 0.50758 0.50156 0.495559 0.489588 0.483638 0.477725 0.471844 0.465977 0.460144 0.454333 0.448558 0.442819 0.437116 0.43145 0.42581 0.42021 0.414642 0.409101 0.403588 0.398111 0.392671 0.387251 0.381889 0.376556 0.371261 0.366003 0.360783 0.355591 0.350436 0.345323 0.340251 0.335213 0.332256 0.327287 0.322348 0.317442 0.312583 0.307756 0.30297 0.298232 0.293527 0.288857 0.284227 0.279645 0.275096 0.270593 0.26613 0.261706 0.257324 0.25298 0.248678 0.244409 0.240181 0.235993 0.231859 0.227763 0.223712 0.219695 0.215722 0.211785 0.207883 0.204027 0.200215 0.196448 0.192727 0.189052 0.185409 0.181806 0.178235 0.174702 0.171212 0.167759 0.164349 0.160977 0.157651 0.154354 0.151115 0.147905 0.144748 0.141629 0.138548 0.135513 0.132512 0.129557 0.126632 0.123754 0.120923 0.11813 0.115373 0.112657 0.109974 0.10733 0.104721 0.10215 0.0996086 0.0970928 0.0946218 0.0921844 0.0897879 0.0874272 0.0851158 0.082837 0.0805936 0.0783821 0.0762084 0.0740648 0.0719543 0.0698756 0.0678357 0.0658428 0.0638686 0.0619307 0.060018 0.0581427 0.0562883 0.0544706 0.0526894 0.0509336 0.0492101 0.0475185 0.045849 0.0442106 0.0425934 0.041011 0.0394506 0.0379096 0.0363999 0.034919 0.0334598 0.0320234 0.0306092 0.0292239 0.0278628 0.0265331 0.0252325 0.0239533 0.0226973 0.0214607 0.020251 0.0190609 0.017899 0.016757 0.0156398 0.0145388 0.0134627 0.012404 0.0113694 0.0103569 0.00935983 0.0083838 0.00742017 0.0064807 0.00556024 0.00466316 0.00379342 0.00294695 0.00213218 0.00137155 0.000684004 0.000172963 ];
FPR_SS = [1 0.999365 0.996015 0.988911 0.977569 0.962159 0.943272 0.921519 0.897283 0.871361 0.844369 0.816846 0.789607 0.763206 0.737213 0.712713 0.68926 0.667135 0.646274 0.626735 0.608147 0.590681 0.574174 0.558483 0.543547 0.529351 0.515723 0.50276 0.490383 0.478507 0.467126 0.456199 0.44569 0.435499 0.425672 0.416199 0.407026 0.398158 0.389555 0.381149 0.373011 0.365105 0.35742 0.349943 0.342671 0.335561 0.32864 0.321897 0.315314 0.308873 0.302603 0.296463 0.29046 0.284605 0.278879 0.273295 0.26784 0.262499 0.257256 0.252133 0.247121 0.242216 0.23741 0.232701 0.228078 0.223569 0.219133 0.214779 0.210528 0.206364 0.20227 0.198256 0.194314 0.190447 0.18665 0.182929 0.179269 0.175682 0.172168 0.168719 0.165337 0.162019 0.158755 0.155545 0.152394 0.149304 0.14627 0.14329 0.140365 0.137496 0.134685 0.131923 0.129209 0.126543 0.123925 0.121356 0.118835 0.11636 0.113931 0.111546 0.109205 0.1069 0.104638 0.102418 0.100235 0.0980899 0.0959864 0.0939155 0.0918828 0.0898872 0.0879308 0.0860166 0.0841414 0.0823024 0.0804943 0.0787202 0.0769806 0.0752723 0.0735983 0.0719559 0.0703469 0.0687653 0.0672156 0.0656937 0.0642017 0.0627381 0.0613052 0.0599028 0.059037 0.0576764 0.0563423 0.0550342 0.0537492 0.0524903 0.0512563 0.0500501 0.0488694 0.0477145 0.0465819 0.0454702 0.0443815 0.0433146 0.0422661 0.0412369 0.0402278 0.0392402 0.0382709 0.0373213 0.0363877 0.0354762 0.0345796 0.0337042 0.0328456 0.032003 0.0311804 0.0303744 0.0295853 0.0288149 0.0280581 0.0273192 0.0265984 0.0258935 0.0252044 0.0245272 0.0238646 0.0232159 0.022583 0.0219637 0.0213573 0.0207649 0.0201857 0.0196195 0.0190661 0.0185265 0.0179979 0.0174844 0.0169813 0.0164897 0.0160092 0.0155377 0.0150775 0.014628 0.0141883 0.013758 0.0133366 0.0129266 0.0125269 0.0121354 0.0117533 0.01138 0.0110165 0.0106606 0.0103146 0.00997566 0.00964499 0.00932321 0.0090093 0.00870404 0.00840532 0.00811467 0.00783229 0.00755696 0.00728886 0.00702632 0.00677062 0.00652282 0.00627964 0.00604216 0.00581112 0.00558624 0.00536727 0.00515457 0.00494725 0.00474512 0.00454967 0.00435983 0.00417562 0.00399545 0.00382209 0.00365247 0.00348814 0.00332802 0.00317242 0.00302085 0.00287392 0.00273091 0.00259155 0.00245704 0.00232617 0.00219921 0.00207497 0.00195519 0.00183852 0.00172511 0.00161494 0.00150887 0.00140609 0.00130607 0.00120865 0.00111527 0.0010243 0.00093611 0.000850907 0.00076868 0.000689078 0.000612056 0.000537527 0.000466046 0.000396653 0.000330331 0.000266386 0.000205138 0.000146831 9.30452e-005 4.57296e-005 1.21506e-005 ];
plot(Recall_SS, Precision_SS, ':c', 'linewidth', 1);
Recall_SIM = [1 0.999963 0.999901 0.99982 0.999721 0.999607 0.999475 0.999326 0.99916 0.99898 0.998786 0.998578 0.998354 0.998115 0.997865 0.997602 0.997329 0.997042 0.99674 0.996425 0.996096 0.99576 0.995409 0.995044 0.994661 0.994259 0.993838 0.993398 0.992944 0.992469 0.991981 0.991472 0.990944 0.990389 0.989814 0.989212 0.988591 0.987952 0.987291 0.986609 0.985906 0.985182 0.984434 0.983664 0.982875 0.982059 0.981221 0.980364 0.979479 0.97856 0.977613 0.97664 0.97564 0.974606 0.973543 0.972454 0.971336 0.970198 0.969037 0.967845 0.966628 0.965383 0.964102 0.962793 0.961452 0.960081 0.958684 0.957249 0.955788 0.954289 0.952763 0.951205 0.949611 0.94799 0.946332 0.944634 0.942898 0.941129 0.939321 0.937468 0.935573 0.933645 0.931682 0.929679 0.927637 0.925557 0.92342 0.921232 0.918997 0.916718 0.914392 0.912026 0.909616 0.907164 0.904661 0.902102 0.899496 0.896832 0.894118 0.891357 0.888543 0.885675 0.882758 0.87979 0.876781 0.873715 0.870598 0.867425 0.864203 0.860931 0.85761 0.854234 0.850796 0.847307 0.84376 0.840163 0.836511 0.832807 0.829044 0.825226 0.821352 0.817414 0.813419 0.809362 0.805242 0.801057 0.796796 0.792478 0.788659 0.78424 0.779751 0.7752 0.770601 0.765933 0.761209 0.756423 0.751575 0.74665 0.741661 0.736598 0.731472 0.726277 0.721024 0.715696 0.710297 0.704829 0.699296 0.693689 0.688022 0.682296 0.676521 0.670689 0.664791 0.658829 0.65279 0.646689 0.640523 0.634293 0.627998 0.62164 0.615205 0.608697 0.602126 0.595487 0.588797 0.582019 0.575203 0.568318 0.561357 0.554331 0.547258 0.540125 0.53294 0.525689 0.518375 0.510997 0.503577 0.496105 0.488607 0.481071 0.473496 0.465877 0.458217 0.450527 0.442795 0.435034 0.427243 0.419409 0.411548 0.403645 0.395731 0.387786 0.379831 0.371848 0.363855 0.355833 0.347799 0.339758 0.331729 0.323708 0.315693 0.307662 0.299648 0.291649 0.283646 0.275677 0.267744 0.259832 0.251946 0.244107 0.236306 0.228548 0.220839 0.213179 0.205582 0.198039 0.190541 0.183107 0.175714 0.168396 0.161168 0.154027 0.146947 0.139977 0.133113 0.126358 0.119722 0.11321 0.106808 0.100554 0.0944465 0.0884681 0.0826336 0.0769331 0.0713914 0.0660026 0.0607712 0.055724 0.0508492 0.0461693 0.0417011 0.0374038 0.0333105 0.0294157 0.0257182 0.0222147 0.0189226 0.0158523 0.0129956 0.0103602 0.00796576 0.00581472 0.00393054 0.00232169 0.00100919 0.000138361 ];
Precision_SIM = [0.222102 0.222304 0.222581 0.222907 0.223269 0.223668 0.224099 0.224562 0.225056 0.22558 0.226131 0.226704 0.227303 0.227926 0.228572 0.229238 0.229925 0.230632 0.23136 0.232108 0.232879 0.233674 0.234486 0.235316 0.236162 0.237028 0.237912 0.238813 0.239731 0.240664 0.241614 0.242578 0.243554 0.24454 0.245538 0.246549 0.247578 0.248623 0.249685 0.250765 0.25186 0.252969 0.254093 0.255231 0.256383 0.257545 0.25872 0.25991 0.261112 0.262326 0.263552 0.264791 0.266044 0.267308 0.268586 0.269878 0.271183 0.272505 0.27384 0.275188 0.276553 0.277933 0.279323 0.280728 0.282143 0.283572 0.285012 0.286466 0.287938 0.289426 0.290926 0.292439 0.293965 0.295505 0.297054 0.298617 0.300194 0.301785 0.303389 0.305002 0.306628 0.308267 0.30992 0.311584 0.313261 0.314952 0.316653 0.31836 0.320079 0.321807 0.323548 0.325303 0.327067 0.328842 0.330628 0.332422 0.334232 0.33605 0.337877 0.339713 0.341556 0.343415 0.345285 0.347166 0.349057 0.350957 0.352868 0.354784 0.356712 0.35865 0.360603 0.362559 0.364526 0.366499 0.368481 0.370477 0.372482 0.374498 0.376521 0.378552 0.380589 0.382631 0.384681 0.386729 0.388785 0.390847 0.392913 0.394988 0.3968 0.398895 0.400991 0.403087 0.405192 0.407296 0.409408 0.411523 0.413639 0.415757 0.417885 0.420013 0.422137 0.424261 0.426391 0.428523 0.43065 0.432773 0.434896 0.437015 0.439135 0.441258 0.443386 0.445517 0.447645 0.449775 0.451902 0.454018 0.456121 0.458226 0.460333 0.462426 0.464512 0.466585 0.468647 0.470701 0.472754 0.47479 0.476834 0.478864 0.480888 0.482911 0.484913 0.486901 0.488879 0.490849 0.4928 0.494729 0.496653 0.498549 0.50045 0.502332 0.504201 0.506048 0.507872 0.509694 0.511479 0.513248 0.515007 0.516726 0.518418 0.520075 0.521728 0.523373 0.52499 0.526581 0.528155 0.529685 0.53119 0.532688 0.534179 0.535623 0.537034 0.538394 0.539719 0.541023 0.542273 0.54356 0.544826 0.546082 0.547297 0.548482 0.549655 0.550753 0.55182 0.5529 0.553986 0.555058 0.556092 0.557122 0.558111 0.559096 0.560035 0.56096 0.561845 0.562717 0.563576 0.56438 0.565139 0.565856 0.566508 0.567201 0.567846 0.568457 0.569036 0.569454 0.56983 0.570209 0.570614 0.570907 0.571245 0.571498 0.571722 0.571933 0.572191 0.572505 0.572534 0.572571 0.572658 0.572652 0.572378 0.572044 0.571542 0.57074 0.570066 0.569395 0.569157 0.566903 ];
TPR_SIM = [1 0.999963 0.999901 0.99982 0.999721 0.999607 0.999475 0.999326 0.99916 0.99898 0.998786 0.998578 0.998354 0.998115 0.997865 0.997602 0.997329 0.997042 0.99674 0.996425 0.996096 0.99576 0.995409 0.995044 0.994661 0.994259 0.993838 0.993398 0.992944 0.992469 0.991981 0.991472 0.990944 0.990389 0.989814 0.989212 0.988591 0.987952 0.987291 0.986609 0.985906 0.985182 0.984434 0.983664 0.982875 0.982059 0.981221 0.980364 0.979479 0.97856 0.977613 0.97664 0.97564 0.974606 0.973543 0.972454 0.971336 0.970198 0.969037 0.967845 0.966628 0.965383 0.964102 0.962793 0.961452 0.960081 0.958684 0.957249 0.955788 0.954289 0.952763 0.951205 0.949611 0.94799 0.946332 0.944634 0.942898 0.941129 0.939321 0.937468 0.935573 0.933645 0.931682 0.929679 0.927637 0.925557 0.92342 0.921232 0.918997 0.916718 0.914392 0.912026 0.909616 0.907164 0.904661 0.902102 0.899496 0.896832 0.894118 0.891357 0.888543 0.885675 0.882758 0.87979 0.876781 0.873715 0.870598 0.867425 0.864203 0.860931 0.85761 0.854234 0.850796 0.847307 0.84376 0.840163 0.836511 0.832807 0.829044 0.825226 0.821352 0.817414 0.813419 0.809362 0.805242 0.801057 0.796796 0.792478 0.788659 0.78424 0.779751 0.7752 0.770601 0.765933 0.761209 0.756423 0.751575 0.74665 0.741661 0.736598 0.731472 0.726277 0.721024 0.715696 0.710297 0.704829 0.699296 0.693689 0.688022 0.682296 0.676521 0.670689 0.664791 0.658829 0.65279 0.646689 0.640523 0.634293 0.627998 0.62164 0.615205 0.608697 0.602126 0.595487 0.588797 0.582019 0.575203 0.568318 0.561357 0.554331 0.547258 0.540125 0.53294 0.525689 0.518375 0.510997 0.503577 0.496105 0.488607 0.481071 0.473496 0.465877 0.458217 0.450527 0.442795 0.435034 0.427243 0.419409 0.411548 0.403645 0.395731 0.387786 0.379831 0.371848 0.363855 0.355833 0.347799 0.339758 0.331729 0.323708 0.315693 0.307662 0.299648 0.291649 0.283646 0.275677 0.267744 0.259832 0.251946 0.244107 0.236306 0.228548 0.220839 0.213179 0.205582 0.198039 0.190541 0.183107 0.175714 0.168396 0.161168 0.154027 0.146947 0.139977 0.133113 0.126358 0.119722 0.11321 0.106808 0.100554 0.0944465 0.0884681 0.0826336 0.0769331 0.0713914 0.0660026 0.0607712 0.055724 0.0508492 0.0461693 0.0417011 0.0374038 0.0333105 0.0294157 0.0257182 0.0222147 0.0189226 0.0158523 0.0129956 0.0103602 0.00796576 0.00581472 0.00393054 0.00232169 0.00100919 0.000138361 ];
FPR_SIM = [1 0.998705 0.996955 0.994903 0.992608 0.990091 0.98737 0.984452 0.981358 0.97809 0.974672 0.971127 0.967432 0.963616 0.959692 0.955664 0.951539 0.947322 0.943008 0.938607 0.934113 0.929527 0.924873 0.920149 0.915361 0.910505 0.905576 0.900584 0.895542 0.890451 0.885312 0.880132 0.874923 0.869682 0.864416 0.859102 0.853746 0.848342 0.842898 0.837409 0.831882 0.826321 0.82073 0.815108 0.809467 0.803806 0.79812 0.792404 0.786659 0.780885 0.77509 0.76927 0.763427 0.757566 0.751678 0.745768 0.739838 0.733889 0.727929 0.721952 0.715956 0.709944 0.703929 0.697903 0.691875 0.685838 0.679804 0.67376 0.667713 0.661656 0.655603 0.649543 0.643483 0.637421 0.631362 0.625294 0.619224 0.613151 0.607074 0.601012 0.594954 0.5889 0.582855 0.576817 0.570787 0.564758 0.558735 0.552726 0.546723 0.54073 0.53475 0.528778 0.522826 0.51689 0.510968 0.505055 0.499151 0.493262 0.487389 0.481533 0.475703 0.469879 0.464073 0.458284 0.452518 0.446772 0.441047 0.435349 0.429669 0.42401 0.418365 0.412749 0.40715 0.401574 0.396018 0.390482 0.384971 0.37948 0.374012 0.368571 0.363158 0.357776 0.352421 0.347099 0.341805 0.336538 0.331297 0.326087 0.321575 0.316418 0.311292 0.306201 0.301141 0.296118 0.291125 0.286168 0.281246 0.276357 0.271501 0.266679 0.261901 0.257162 0.252458 0.247788 0.243163 0.238578 0.234029 0.229516 0.225046 0.220613 0.216224 0.211879 0.207576 0.203312 0.199089 0.194911 0.190781 0.18669 0.182637 0.178634 0.174669 0.170744 0.166871 0.163039 0.15925 0.155503 0.151795 0.148134 0.144515 0.140937 0.137413 0.133935 0.130502 0.127117 0.123782 0.120497 0.117257 0.114068 0.110926 0.107831 0.104782 0.101782 0.098831 0.0959212 0.0930633 0.0902478 0.0874794 0.0847575 0.0820819 0.0794587 0.0768849 0.074356 0.0718759 0.0694457 0.0670596 0.0647273 0.0624427 0.060205 0.0580146 0.0558743 0.0537822 0.0517384 0.0497416 0.0477877 0.045882 0.0440166 0.0421941 0.0404142 0.0386782 0.0369879 0.0353424 0.0337432 0.0321876 0.0306748 0.0292008 0.0277707 0.0263823 0.0250321 0.0237241 0.0224541 0.0212283 0.0200411 0.0188934 0.0177883 0.0167237 0.0156978 0.0147092 0.0137583 0.0128447 0.0119639 0.0111207 0.010313 0.00953793 0.00880067 0.00809768 0.00742554 0.00678351 0.00617561 0.00559815 0.00505307 0.00453686 0.00404786 0.00358754 0.00315377 0.00274903 0.00237065 0.00201903 0.00169386 0.0013941 0.0011192 0.000869005 0.000645962 0.00044478 0.000269257 0.000121442 1.72455e-005 ];
plot(Recall_SIM, Precision_SIM, ':m', 'linewidth', 1);
Recall_SeR = [1 0.999728 0.999164 0.998542 0.99784 0.997069 0.996183 0.995177 0.99406 0.99284 0.991528 0.990129 0.988657 0.987118 0.985534 0.983944 0.982337 0.980692 0.979027 0.977369 0.975717 0.974064 0.972405 0.970737 0.969051 0.967351 0.965644 0.963936 0.962229 0.960501 0.958753 0.956989 0.955197 0.953392 0.951562 0.9497 0.947821 0.945921 0.943996 0.942041 0.940058 0.938049 0.936004 0.93393 0.931827 0.929707 0.927553 0.925383 0.923185 0.920966 0.91872 0.916443 0.914139 0.911824 0.909493 0.907141 0.904762 0.902358 0.899935 0.89749 0.895023 0.892538 0.890027 0.887482 0.884921 0.882341 0.879735 0.877113 0.874476 0.871808 0.869112 0.866405 0.863675 0.860921 0.858145 0.855341 0.852529 0.849686 0.846815 0.843929 0.841015 0.838084 0.835129 0.832142 0.829129 0.826098 0.823053 0.81999 0.816901 0.813797 0.810662 0.807506 0.80433 0.801124 0.797893 0.794643 0.791375 0.788081 0.784768 0.781428 0.778072 0.774692 0.771284 0.767859 0.764406 0.76093 0.757426 0.753895 0.750337 0.746749 0.743146 0.73952 0.735857 0.732178 0.728474 0.724736 0.720983 0.717186 0.713369 0.709526 0.705673 0.701796 0.697887 0.693951 0.689993 0.686003 0.681992 0.677951 0.673878 0.669773 0.665638 0.661476 0.657276 0.65305 0.648803 0.644531 0.640227 0.63589 0.631531 0.627139 0.622726 0.61828 0.613811 0.609321 0.604798 0.600243 0.595672 0.59107 0.586444 0.581797 0.57712 0.572425 0.567699 0.562943 0.558158 0.553358 0.548526 0.543668 0.538776 0.533862 0.528923 0.523951 0.518957 0.51393 0.508874 0.503802 0.498701 0.49358 0.48843 0.483256 0.478053 0.472829 0.467568 0.462291 0.456991 0.451669 0.446324 0.440959 0.435565 0.43015 0.424709 0.419256 0.413771 0.408263 0.402732 0.397165 0.391584 0.385974 0.38034 0.374676 0.368978 0.363271 0.357543 0.351778 0.345989 0.340172 0.334326 0.32845 0.32258 0.316704 0.31081 0.304911 0.298994 0.293083 0.287154 0.281217 0.275272 0.269297 0.263334 0.25735 0.251351 0.245351 0.239329 0.233306 0.227287 0.221262 0.21523 0.209205 0.203184 0.197163 0.191135 0.185107 0.179083 0.173069 0.167056 0.16107 0.155104 0.149146 0.143206 0.137283 0.131391 0.125525 0.11968 0.113875 0.108133 0.102439 0.0967837 0.0911708 0.0855942 0.0800569 0.0745531 0.0691148 0.063725 0.0584109 0.0531716 0.0479977 0.0428934 0.0378692 0.0329201 0.0280662 0.0233127 0.0186649 0.014158 0.00982441 0.00563131 0.00167824 ];
Precision_SeR = [0.222102 0.229331 0.234661 0.239788 0.244687 0.249332 0.253751 0.257923 0.261885 0.265663 0.26926 0.272705 0.276013 0.279185 0.282244 0.285205 0.28808 0.290863 0.293568 0.296213 0.298809 0.301351 0.303848 0.306302 0.30871 0.311083 0.313422 0.315737 0.318031 0.320285 0.322514 0.324708 0.326879 0.329031 0.331162 0.33327 0.335356 0.337429 0.339486 0.341522 0.343548 0.345557 0.347552 0.349527 0.351484 0.353428 0.355363 0.357287 0.359204 0.361113 0.36301 0.364898 0.36677 0.368635 0.370491 0.372343 0.374189 0.376028 0.377865 0.379694 0.381513 0.38333 0.385134 0.386932 0.388727 0.390518 0.392305 0.394088 0.395869 0.397644 0.399416 0.401184 0.402955 0.404719 0.406479 0.40824 0.410002 0.411757 0.413508 0.415259 0.417006 0.418752 0.420495 0.422232 0.423971 0.425712 0.427456 0.429193 0.430928 0.432661 0.434391 0.436114 0.437835 0.439554 0.44127 0.442987 0.444702 0.446417 0.448126 0.449837 0.451545 0.453249 0.454943 0.456639 0.458324 0.460009 0.461694 0.463368 0.465041 0.466702 0.468359 0.470018 0.471667 0.473315 0.474961 0.476606 0.478256 0.479894 0.48153 0.483162 0.484791 0.486419 0.488035 0.489649 0.491259 0.49286 0.494459 0.496049 0.49764 0.49922 0.500791 0.502352 0.50391 0.505459 0.50701 0.508559 0.510099 0.511633 0.513159 0.51468 0.516195 0.517703 0.519205 0.52071 0.522202 0.523687 0.525161 0.526625 0.528093 0.529548 0.530995 0.532437 0.533868 0.535304 0.536742 0.538165 0.539582 0.540991 0.542392 0.543793 0.545193 0.54658 0.547966 0.549344 0.550712 0.552076 0.553445 0.554808 0.556168 0.557514 0.558848 0.560175 0.561487 0.562789 0.564081 0.565371 0.566651 0.567925 0.569184 0.570432 0.571681 0.572937 0.57418 0.575412 0.576636 0.577835 0.579041 0.580239 0.581429 0.582602 0.583753 0.584909 0.586054 0.587165 0.588271 0.589374 0.590434 0.591482 0.592524 0.593557 0.594592 0.595615 0.59663 0.597659 0.598642 0.599647 0.600647 0.601609 0.602588 0.603548 0.60449 0.605432 0.606327 0.607202 0.608102 0.608964 0.609785 0.61062 0.611459 0.612259 0.613037 0.613786 0.614536 0.615245 0.615955 0.616676 0.617416 0.618102 0.618757 0.619326 0.619872 0.620432 0.620955 0.621457 0.62196 0.622464 0.622909 0.623401 0.623928 0.62458 0.625272 0.625927 0.626647 0.627418 0.62818 0.629152 0.630271 0.631352 0.632457 0.633567 0.63468 0.635451 0.636345 0.637894 0.639725 0.642546 ];
TPR_SeR = [1 0.999728 0.999164 0.998542 0.99784 0.997069 0.996183 0.995177 0.99406 0.99284 0.991528 0.990129 0.988657 0.987118 0.985534 0.983944 0.982337 0.980692 0.979027 0.977369 0.975717 0.974064 0.972405 0.970737 0.969051 0.967351 0.965644 0.963936 0.962229 0.960501 0.958753 0.956989 0.955197 0.953392 0.951562 0.9497 0.947821 0.945921 0.943996 0.942041 0.940058 0.938049 0.936004 0.93393 0.931827 0.929707 0.927553 0.925383 0.923185 0.920966 0.91872 0.916443 0.914139 0.911824 0.909493 0.907141 0.904762 0.902358 0.899935 0.89749 0.895023 0.892538 0.890027 0.887482 0.884921 0.882341 0.879735 0.877113 0.874476 0.871808 0.869112 0.866405 0.863675 0.860921 0.858145 0.855341 0.852529 0.849686 0.846815 0.843929 0.841015 0.838084 0.835129 0.832142 0.829129 0.826098 0.823053 0.81999 0.816901 0.813797 0.810662 0.807506 0.80433 0.801124 0.797893 0.794643 0.791375 0.788081 0.784768 0.781428 0.778072 0.774692 0.771284 0.767859 0.764406 0.76093 0.757426 0.753895 0.750337 0.746749 0.743146 0.73952 0.735857 0.732178 0.728474 0.724736 0.720983 0.717186 0.713369 0.709526 0.705673 0.701796 0.697887 0.693951 0.689993 0.686003 0.681992 0.677951 0.673878 0.669773 0.665638 0.661476 0.657276 0.65305 0.648803 0.644531 0.640227 0.63589 0.631531 0.627139 0.622726 0.61828 0.613811 0.609321 0.604798 0.600243 0.595672 0.59107 0.586444 0.581797 0.57712 0.572425 0.567699 0.562943 0.558158 0.553358 0.548526 0.543668 0.538776 0.533862 0.528923 0.523951 0.518957 0.51393 0.508874 0.503802 0.498701 0.49358 0.48843 0.483256 0.478053 0.472829 0.467568 0.462291 0.456991 0.451669 0.446324 0.440959 0.435565 0.43015 0.424709 0.419256 0.413771 0.408263 0.402732 0.397165 0.391584 0.385974 0.38034 0.374676 0.368978 0.363271 0.357543 0.351778 0.345989 0.340172 0.334326 0.32845 0.32258 0.316704 0.31081 0.304911 0.298994 0.293083 0.287154 0.281217 0.275272 0.269297 0.263334 0.25735 0.251351 0.245351 0.239329 0.233306 0.227287 0.221262 0.21523 0.209205 0.203184 0.197163 0.191135 0.185107 0.179083 0.173069 0.167056 0.16107 0.155104 0.149146 0.143206 0.137283 0.131391 0.125525 0.11968 0.113875 0.108133 0.102439 0.0967837 0.0911708 0.0855942 0.0800569 0.0745531 0.0691148 0.063725 0.0584109 0.0531716 0.0479977 0.0428934 0.0378692 0.0329201 0.0280662 0.0233127 0.0186649 0.014158 0.00982441 0.00563131 0.00167824 ];
FPR_SeR = [1 0.966128 0.941183 0.91841 0.897432 0.878241 0.860548 0.844203 0.829003 0.814755 0.801335 0.788611 0.776524 0.765034 0.754056 0.743552 0.73346 0.72376 0.714403 0.705356 0.696578 0.688055 0.679768 0.671702 0.663841 0.65616 0.648664 0.641332 0.634156 0.627141 0.620264 0.61353 0.606925 0.600434 0.594062 0.5878 0.581643 0.575579 0.569612 0.56374 0.557944 0.552235 0.546603 0.541054 0.535589 0.530198 0.524872 0.519612 0.514419 0.509285 0.504217 0.499201 0.494251 0.489359 0.48452 0.479728 0.47498 0.470276 0.46562 0.461011 0.456446 0.45192 0.447443 0.443009 0.43861 0.434251 0.429932 0.425648 0.421402 0.417191 0.413014 0.408872 0.404758 0.400679 0.39663 0.392611 0.388622 0.384665 0.380737 0.376835 0.372961 0.369114 0.3653 0.361514 0.357746 0.354003 0.350281 0.346591 0.342928 0.339289 0.335676 0.332092 0.328531 0.324997 0.321486 0.317997 0.314532 0.311089 0.307673 0.304272 0.300896 0.297546 0.294217 0.290907 0.287624 0.284362 0.281119 0.2779 0.274699 0.271522 0.268369 0.265235 0.262123 0.259029 0.25595 0.25289 0.249845 0.246822 0.24382 0.240837 0.237872 0.234926 0.232002 0.229097 0.226213 0.223351 0.220506 0.21768 0.214869 0.212078 0.209307 0.206551 0.203813 0.201096 0.198396 0.195712 0.193043 0.19039 0.187759 0.185144 0.18255 0.179969 0.17741 0.174864 0.172337 0.169825 0.167334 0.164859 0.162402 0.159964 0.157543 0.155142 0.152757 0.150384 0.148026 0.145691 0.143371 0.141068 0.138782 0.136512 0.134259 0.132024 0.129806 0.127603 0.125417 0.123247 0.12109 0.118953 0.116833 0.114728 0.112641 0.110571 0.108516 0.106481 0.10446 0.102454 0.100467 0.0984961 0.0965441 0.0946079 0.0926897 0.0907844 0.0888953 0.0870205 0.0851647 0.0833238 0.0814976 0.0796886 0.0778942 0.0761159 0.0743562 0.0726107 0.0708842 0.0691759 0.0674851 0.0658117 0.0641569 0.0625202 0.0609034 0.0593047 0.057717 0.0561515 0.0545997 0.0530617 0.0515445 0.0500398 0.0485496 0.0470823 0.0456308 0.0441992 0.042787 0.0413914 0.0400156 0.0386631 0.0373233 0.036005 0.0347054 0.0334258 0.0321645 0.0309229 0.0297001 0.028497 0.0273138 0.0261508 0.0250068 0.0238833 0.0227783 0.0216926 0.0206274 0.0195833 0.0185573 0.0175512 0.0165644 0.0155986 0.0146545 0.0137331 0.0128313 0.0119504 0.0110885 0.0102448 0.00942237 0.00862253 0.00784582 0.00709483 0.00636645 0.00566217 0.0049826 0.00433059 0.00370371 0.00310542 0.00253521 0.00199506 0.00148805 0.00101508 0.000573337 0.000179876 ];
plot(Recall_SeR, Precision_SeR, ':y', 'linewidth', 1);
Recall_SUN = [1 0.999795 0.999024 0.998512 0.997918 0.997326 0.996677 0.995947 0.995136 0.994239 0.993251 0.992165 0.990994 0.989757 0.988445 0.987057 0.985605 0.984057 0.982424 0.980698 0.978879 0.976975 0.974981 0.972903 0.970719 0.968426 0.966037 0.963544 0.960941 0.958265 0.955481 0.952606 0.949616 0.946515 0.943312 0.940006 0.936591 0.933077 0.92947 0.925764 0.921945 0.918021 0.914 0.909892 0.905681 0.901369 0.896956 0.892455 0.88787 0.883199 0.878452 0.873617 0.868701 0.863711 0.858643 0.853494 0.848274 0.842979 0.837614 0.832177 0.82668 0.821119 0.815492 0.809817 0.804055 0.798261 0.792405 0.786494 0.780523 0.774518 0.768462 0.762357 0.756209 0.750013 0.743791 0.737521 0.731206 0.724852 0.718462 0.712044 0.705576 0.699068 0.69254 0.685986 0.679408 0.672815 0.666191 0.659558 0.652888 0.646217 0.639521 0.632805 0.62608 0.619327 0.612564 0.605769 0.59896 0.592137 0.585313 0.578488 0.571656 0.564815 0.557966 0.551119 0.544281 0.537456 0.530616 0.523788 0.516962 0.510137 0.503313 0.496492 0.489688 0.482898 0.476132 0.469373 0.462623 0.455889 0.449183 0.442489 0.435828 0.429179 0.422568 0.415977 0.409411 0.402878 0.396371 0.389883 0.383438 0.377023 0.37065 0.364299 0.357981 0.351693 0.345437 0.339212 0.333038 0.326888 0.320786 0.314731 0.308728 0.302768 0.296845 0.290967 0.285132 0.27935 0.273625 0.267947 0.262304 0.256719 0.251181 0.245699 0.240267 0.234895 0.229562 0.224284 0.219053 0.213894 0.208784 0.203722 0.198722 0.19379 0.188909 0.184094 0.179353 0.174665 0.17004 0.165485 0.160986 0.156566 0.152196 0.147906 0.143679 0.139523 0.135422 0.131393 0.127431 0.123531 0.119711 0.115957 0.112267 0.108652 0.105108 0.101629 0.0982132 0.0948696 0.0915975 0.0883921 0.0852627 0.0821933 0.0791994 0.0762682 0.0734021 0.0706089 0.0678824 0.0652115 0.0626186 0.0600778 0.057611 0.0552024 0.052863 0.0505802 0.0483691 0.0462179 0.0441327 0.0421077 0.0401351 0.0382256 0.0363696 0.0345668 0.0328221 0.0311314 0.0295014 0.0279285 0.0264072 0.0249355 0.0235174 0.0221531 0.0208371 0.0195692 0.0183576 0.0171884 0.0160683 0.0149936 0.0139659 0.0129777 0.0120371 0.011142 0.0102881 0.0094748 0.00870333 0.00796923 0.0072768 0.00661801 0.00599818 0.00541385 0.00486469 0.00435207 0.00387196 0.00342545 0.00301168 0.00262838 0.00227764 0.00195465 0.00166239 0.00139444 0.00115633 0.000943809 0.000757048 0.000592177 0.000452954 0.000334681 0.000235489 0.000157441 9.34711e-005 4.89433e-005 ];
Precision_SUN = [0.222102 0.223595 0.230371 0.233492 0.236624 0.239663 0.242929 0.246296 0.249784 0.253369 0.257008 0.260711 0.264482 0.268273 0.272085 0.275902 0.279731 0.283591 0.287414 0.291203 0.294966 0.298708 0.302432 0.306145 0.309828 0.313477 0.317083 0.320641 0.324156 0.327632 0.331048 0.334416 0.337726 0.340974 0.344169 0.347314 0.350394 0.353423 0.356392 0.359307 0.362171 0.364989 0.367762 0.370491 0.373181 0.375828 0.378432 0.380998 0.383521 0.38601 0.388469 0.390885 0.393273 0.395625 0.397946 0.400233 0.402499 0.404747 0.406967 0.409163 0.411338 0.413493 0.415628 0.417746 0.419837 0.421915 0.423973 0.426011 0.428037 0.430048 0.432042 0.434025 0.435996 0.437958 0.439915 0.441853 0.443783 0.445695 0.447609 0.449515 0.451397 0.453274 0.455132 0.456989 0.45883 0.460663 0.46249 0.46431 0.466115 0.467919 0.469708 0.471492 0.473283 0.475066 0.476835 0.4786 0.480354 0.482102 0.48385 0.485588 0.487324 0.489047 0.490761 0.492469 0.494178 0.495888 0.497598 0.499303 0.500993 0.502678 0.504354 0.506032 0.507696 0.50936 0.51101 0.512651 0.514282 0.515904 0.517525 0.519145 0.520767 0.522378 0.523988 0.525587 0.527187 0.528788 0.530387 0.531975 0.533557 0.535142 0.53672 0.538302 0.539872 0.541436 0.542988 0.544533 0.546071 0.547586 0.549106 0.550621 0.552123 0.553625 0.555108 0.556586 0.558048 0.559521 0.560979 0.562435 0.56388 0.565316 0.566735 0.568156 0.569563 0.570971 0.572353 0.573724 0.575066 0.576421 0.577752 0.579086 0.580393 0.581706 0.582981 0.584252 0.585533 0.586786 0.588042 0.589279 0.590492 0.591722 0.592946 0.594148 0.595344 0.596551 0.597698 0.598831 0.599972 0.601089 0.60221 0.603323 0.604423 0.605505 0.606581 0.60766 0.608708 0.609754 0.610837 0.611832 0.612877 0.613894 0.614899 0.615884 0.61687 0.617837 0.618833 0.619775 0.620747 0.621704 0.622612 0.623523 0.624439 0.625293 0.626146 0.627008 0.627881 0.62872 0.629555 0.630359 0.631155 0.631939 0.632752 0.633486 0.6343 0.635144 0.635897 0.636706 0.637491 0.638238 0.639003 0.639678 0.640477 0.641166 0.641882 0.642539 0.643279 0.64382 0.644428 0.645017 0.645558 0.646098 0.64661 0.647228 0.647825 0.648176 0.648772 0.649286 0.649771 0.650451 0.650925 0.651521 0.651926 0.652477 0.653042 0.653736 0.654043 0.654328 0.655035 0.655389 0.655814 0.655748 0.656019 0.656033 0.656236 0.656951 0.65616 0.655803 ];
TPR_SUN = [1 0.999795 0.999024 0.998512 0.997918 0.997326 0.996677 0.995947 0.995136 0.994239 0.993251 0.992165 0.990994 0.989757 0.988445 0.987057 0.985605 0.984057 0.982424 0.980698 0.978879 0.976975 0.974981 0.972903 0.970719 0.968426 0.966037 0.963544 0.960941 0.958265 0.955481 0.952606 0.949616 0.946515 0.943312 0.940006 0.936591 0.933077 0.92947 0.925764 0.921945 0.918021 0.914 0.909892 0.905681 0.901369 0.896956 0.892455 0.88787 0.883199 0.878452 0.873617 0.868701 0.863711 0.858643 0.853494 0.848274 0.842979 0.837614 0.832177 0.82668 0.821119 0.815492 0.809817 0.804055 0.798261 0.792405 0.786494 0.780523 0.774518 0.768462 0.762357 0.756209 0.750013 0.743791 0.737521 0.731206 0.724852 0.718462 0.712044 0.705576 0.699068 0.69254 0.685986 0.679408 0.672815 0.666191 0.659558 0.652888 0.646217 0.639521 0.632805 0.62608 0.619327 0.612564 0.605769 0.59896 0.592137 0.585313 0.578488 0.571656 0.564815 0.557966 0.551119 0.544281 0.537456 0.530616 0.523788 0.516962 0.510137 0.503313 0.496492 0.489688 0.482898 0.476132 0.469373 0.462623 0.455889 0.449183 0.442489 0.435828 0.429179 0.422568 0.415977 0.409411 0.402878 0.396371 0.389883 0.383438 0.377023 0.37065 0.364299 0.357981 0.351693 0.345437 0.339212 0.333038 0.326888 0.320786 0.314731 0.308728 0.302768 0.296845 0.290967 0.285132 0.27935 0.273625 0.267947 0.262304 0.256719 0.251181 0.245699 0.240267 0.234895 0.229562 0.224284 0.219053 0.213894 0.208784 0.203722 0.198722 0.19379 0.188909 0.184094 0.179353 0.174665 0.17004 0.165485 0.160986 0.156566 0.152196 0.147906 0.143679 0.139523 0.135422 0.131393 0.127431 0.123531 0.119711 0.115957 0.112267 0.108652 0.105108 0.101629 0.0982132 0.0948696 0.0915975 0.0883921 0.0852627 0.0821933 0.0791994 0.0762682 0.0734021 0.0706089 0.0678824 0.0652115 0.0626186 0.0600778 0.057611 0.0552024 0.052863 0.0505802 0.0483691 0.0462179 0.0441327 0.0421077 0.0401351 0.0382256 0.0363696 0.0345668 0.0328221 0.0311314 0.0295014 0.0279285 0.0264072 0.0249355 0.0235174 0.0221531 0.0208371 0.0195692 0.0183576 0.0171884 0.0160683 0.0149936 0.0139659 0.0129777 0.0120371 0.011142 0.0102881 0.0094748 0.00870333 0.00796923 0.0072768 0.00661801 0.00599818 0.00541385 0.00486469 0.00435207 0.00387196 0.00342545 0.00301168 0.00262838 0.00227764 0.00195465 0.00166239 0.00139444 0.00115633 0.000943809 0.000757048 0.000592177 0.000452954 0.000334681 0.000235489 0.000157441 9.34711e-005 4.89433e-005 ];
FPR_SUN = [1 0.99345 0.965991 0.953096 0.940167 0.92771 0.91461 0.901554 0.8883 0.874918 0.861496 0.848058 0.834605 0.821313 0.808173 0.795212 0.782429 0.769744 0.757323 0.745125 0.733155 0.721393 0.709852 0.698524 0.687432 0.676574 0.665962 0.655583 0.645431 0.635502 0.6258 0.616297 0.606998 0.597901 0.588978 0.580227 0.571655 0.563237 0.554979 0.54687 0.538907 0.531077 0.523387 0.515833 0.508399 0.501092 0.493897 0.486818 0.479844 0.472975 0.466201 0.459526 0.452939 0.446443 0.44003 0.433703 0.427448 0.421266 0.415162 0.409126 0.403165 0.397271 0.391441 0.385677 0.379971 0.374327 0.368741 0.363215 0.35774 0.35232 0.346959 0.34165 0.336391 0.33118 0.326024 0.320925 0.315877 0.310888 0.305941 0.301045 0.296205 0.291405 0.286662 0.281962 0.277314 0.272717 0.268164 0.263659 0.259203 0.254793 0.250434 0.246114 0.241838 0.237602 0.233412 0.229264 0.225155 0.221085 0.217059 0.213077 0.209132 0.205234 0.201382 0.197573 0.193805 0.19008 0.186397 0.18276 0.179168 0.175615 0.172107 0.168639 0.165217 0.161837 0.158503 0.155207 0.151956 0.148744 0.145572 0.142444 0.139357 0.13631 0.133305 0.130343 0.127422 0.12454 0.121698 0.118896 0.116138 0.113417 0.110734 0.108089 0.105488 0.102927 0.100403 0.0979186 0.0954753 0.0930702 0.0907003 0.0883701 0.0860779 0.0838263 0.0816133 0.0794382 0.0772978 0.0751939 0.0731285 0.071098 0.0691054 0.0671498 0.0652348 0.063354 0.0615081 0.0596967 0.0579218 0.056178 0.0544717 0.0527977 0.0511578 0.0495475 0.0479718 0.0464296 0.0449203 0.0434457 0.0420001 0.0405854 0.0392054 0.0378562 0.0365407 0.0352528 0.0339921 0.0327659 0.0315664 0.0303985 0.0292608 0.0281524 0.0270722 0.0260215 0.0249979 0.0240014 0.0230315 0.0220909 0.0211758 0.0202877 0.0194271 0.0185894 0.0177767 0.0169906 0.0162291 0.0154908 0.0147782 0.014089 0.013422 0.0127802 0.0121578 0.0115588 0.0109804 0.0104229 0.00988711 0.00937045 0.00887431 0.00839732 0.00794119 0.00750189 0.00707986 0.00667635 0.00629102 0.005923 0.00557049 0.00523361 0.00491206 0.00460746 0.00431665 0.00403818 0.00377487 0.00352346 0.00328503 0.00305895 0.00284554 0.00264307 0.00245222 0.00227148 0.00210116 0.00194079 0.00178944 0.00164752 0.00151409 0.00138848 0.00127097 0.0011603 0.00105687 0.000959465 0.000868374 0.000783411 0.000704485 0.000631252 0.000563118 0.000499826 0.000441705 0.000388256 0.000339231 0.000294345 0.000253181 0.000216261 0.000183182 0.000153264 0.000126539 0.000103175 8.26447e-005 6.49621e-005 4.95246e-005 3.64461e-005 2.57054e-005 1.7084e-005 1.04244e-005 5.57833e-006 ];
plot(Recall_SUN, Precision_SUN, '--k', 'linewidth', 1);
Recall_SR = [1 0.97407 0.912683 0.858819 0.812494 0.771609 0.734966 0.701688 0.671137 0.642905 0.616692 0.592259 0.569382 0.547894 0.527634 0.508505 0.490378 0.473187 0.456846 0.441292 0.426505 0.412379 0.398891 0.386008 0.373662 0.361823 0.350476 0.339583 0.329118 0.319077 0.309412 0.300113 0.291176 0.282579 0.274297 0.266312 0.258597 0.251175 0.244009 0.237086 0.230404 0.223939 0.217701 0.211663 0.20582 0.200158 0.194685 0.189399 0.184279 0.179318 0.17451 0.169856 0.165342 0.160968 0.156712 0.152594 0.148595 0.144716 0.140962 0.137307 0.133763 0.130315 0.126961 0.123709 0.12055 0.117503 0.11452 0.11162 0.108803 0.106065 0.103399 0.100813 0.0983 0.0958488 0.093468 0.0911496 0.0888901 0.086695 0.0845516 0.0824665 0.0804423 0.0784715 0.0765546 0.0746831 0.0728621 0.0710974 0.0693721 0.0676925 0.066053 0.0644591 0.0629017 0.0613887 0.0599135 0.0584796 0.0570752 0.055714 0.0543759 0.0530798 0.0518124 0.0505804 0.0493775 0.0482014 0.0470587 0.0459471 0.0448552 0.0437935 0.0427614 0.0417468 0.0407586 0.0398019 0.0388627 0.0379463 0.0370544 0.0361816 0.0353248 0.0344941 0.0336837 0.032893 0.0321202 0.0313661 0.0306326 0.0299163 0.0292146 0.0285319 0.0278633 0.0272105 0.0265729 0.025951 0.0253524 0.0247575 0.0241785 0.0236118 0.0230564 0.0225145 0.0219878 0.0214732 0.0209688 0.0204773 0.0199979 0.0195297 0.0190713 0.0186241 0.0181884 0.0177621 0.0173459 0.01694 0.0165417 0.0161549 0.0157752 0.0154063 0.0150456 0.0146897 0.0143467 0.0140084 0.0136773 0.0133528 0.0130358 0.0127278 0.0124237 0.0121305 0.0118408 0.0115584 0.0112825 0.01101 0.0107473 0.0104892 0.0102392 0.00999017 0.00975006 0.00951439 0.00928459 0.0090611 0.00884032 0.00862492 0.00841484 0.00820693 0.0080048 0.00780864 0.00761436 0.00742599 0.00724186 0.00706076 0.00688401 0.00671147 0.00654174 0.00637749 0.00621541 0.00605537 0.00589935 0.00574777 0.00560022 0.00545563 0.00531442 0.00517357 0.00503707 0.00490285 0.00477313 0.00464421 0.00452012 0.00439634 0.00427708 0.00415912 0.00404451 0.00393168 0.00382209 0.00371501 0.00360828 0.00350417 0.00340409 0.00330651 0.00320881 0.00311381 0.00301983 0.00292785 0.0028388 0.00275179 0.00266674 0.00258329 0.00250196 0.00242158 0.00234139 0.00226351 0.00218754 0.00211277 0.00204149 0.00196996 0.00189982 0.00183148 0.00176358 0.00169758 0.00163312 0.0015706 0.00150843 0.00144822 0.0013885 0.00132954 0.00127196 0.00121517 0.00116189 0.00110882 0.00105572 0.00100437 0.000954128 0.000904264 0.000856239 0.000809553 0.000762428 0.000716984 0.000672234 0.000628548 0.000585504 0.000544643 0.00050377 0.000464039 0.000425549 0.000387361 ];
Precision_SR = [0.222102 0.258511 0.313964 0.346008 0.367475 0.383581 0.396573 0.407555 0.417051 0.425461 0.433045 0.439965 0.446296 0.452154 0.457595 0.462675 0.467431 0.471877 0.476066 0.480011 0.48377 0.48732 0.490693 0.493938 0.497037 0.499982 0.502798 0.505489 0.508069 0.510536 0.512906 0.515188 0.517403 0.519562 0.521642 0.523649 0.525595 0.527501 0.529356 0.531133 0.532875 0.534555 0.536206 0.537799 0.539358 0.540853 0.542306 0.543737 0.545144 0.54653 0.547878 0.549193 0.550461 0.551724 0.552934 0.554123 0.55528 0.55644 0.557559 0.558666 0.559758 0.560816 0.561865 0.562895 0.563886 0.564867 0.565829 0.566777 0.567711 0.56861 0.569518 0.570397 0.571258 0.572099 0.572896 0.573678 0.574472 0.575247 0.576004 0.576742 0.577465 0.57819 0.578878 0.579588 0.580267 0.580964 0.581629 0.58229 0.582928 0.583531 0.58414 0.584735 0.585332 0.585939 0.586506 0.587095 0.587637 0.588195 0.588749 0.58929 0.5898 0.590286 0.590765 0.591295 0.591759 0.59221 0.59266 0.593113 0.593525 0.593963 0.594387 0.594852 0.595312 0.595711 0.596125 0.596563 0.596991 0.597438 0.597842 0.598211 0.598616 0.598988 0.599352 0.599753 0.600134 0.600521 0.600913 0.601284 0.601625 0.601932 0.60228 0.602609 0.602938 0.603256 0.603606 0.603939 0.604318 0.604655 0.604996 0.605364 0.605733 0.606031 0.606324 0.606623 0.606937 0.607301 0.607649 0.607987 0.608336 0.608687 0.608997 0.609313 0.609604 0.609914 0.610208 0.610513 0.610875 0.611169 0.611479 0.611801 0.61211 0.612438 0.61277 0.61307 0.613343 0.613659 0.61396 0.614288 0.614655 0.61496 0.615251 0.615629 0.615905 0.616149 0.616435 0.61662 0.61692 0.617213 0.617526 0.617886 0.618259 0.618601 0.618909 0.619306 0.619617 0.619896 0.620192 0.620412 0.620683 0.620938 0.621229 0.621522 0.621875 0.62213 0.622426 0.622625 0.622914 0.623148 0.623485 0.623845 0.624119 0.624398 0.624643 0.624989 0.625363 0.625686 0.625923 0.626304 0.626688 0.6271 0.627508 0.627856 0.628134 0.628385 0.628776 0.629102 0.629616 0.629974 0.630321 0.630679 0.630903 0.631243 0.631441 0.631881 0.632341 0.63274 0.63312 0.633579 0.634052 0.634567 0.635005 0.635478 0.636022 0.636395 0.636763 0.637254 0.637711 0.638084 0.638672 0.63896 0.639065 0.639608 0.639849 0.640212 0.640258 0.640687 0.641106 0.641728 0.642196 0.642919 0.643335 0.643976 0.644352 0.644636 0.645012 0.645307 ];
TPR_SR = [1 0.97407 0.912683 0.858819 0.812494 0.771609 0.734966 0.701688 0.671137 0.642905 0.616692 0.592259 0.569382 0.547894 0.527634 0.508505 0.490378 0.473187 0.456846 0.441292 0.426505 0.412379 0.398891 0.386008 0.373662 0.361823 0.350476 0.339583 0.329118 0.319077 0.309412 0.300113 0.291176 0.282579 0.274297 0.266312 0.258597 0.251175 0.244009 0.237086 0.230404 0.223939 0.217701 0.211663 0.20582 0.200158 0.194685 0.189399 0.184279 0.179318 0.17451 0.169856 0.165342 0.160968 0.156712 0.152594 0.148595 0.144716 0.140962 0.137307 0.133763 0.130315 0.126961 0.123709 0.12055 0.117503 0.11452 0.11162 0.108803 0.106065 0.103399 0.100813 0.0983 0.0958488 0.093468 0.0911496 0.0888901 0.086695 0.0845516 0.0824665 0.0804423 0.0784715 0.0765546 0.0746831 0.0728621 0.0710974 0.0693721 0.0676925 0.066053 0.0644591 0.0629017 0.0613887 0.0599135 0.0584796 0.0570752 0.055714 0.0543759 0.0530798 0.0518124 0.0505804 0.0493775 0.0482014 0.0470587 0.0459471 0.0448552 0.0437935 0.0427614 0.0417468 0.0407586 0.0398019 0.0388627 0.0379463 0.0370544 0.0361816 0.0353248 0.0344941 0.0336837 0.032893 0.0321202 0.0313661 0.0306326 0.0299163 0.0292146 0.0285319 0.0278633 0.0272105 0.0265729 0.025951 0.0253524 0.0247575 0.0241785 0.0236118 0.0230564 0.0225145 0.0219878 0.0214732 0.0209688 0.0204773 0.0199979 0.0195297 0.0190713 0.0186241 0.0181884 0.0177621 0.0173459 0.01694 0.0165417 0.0161549 0.0157752 0.0154063 0.0150456 0.0146897 0.0143467 0.0140084 0.0136773 0.0133528 0.0130358 0.0127278 0.0124237 0.0121305 0.0118408 0.0115584 0.0112825 0.01101 0.0107473 0.0104892 0.0102392 0.00999017 0.00975006 0.00951439 0.00928459 0.0090611 0.00884032 0.00862492 0.00841484 0.00820693 0.0080048 0.00780864 0.00761436 0.00742599 0.00724186 0.00706076 0.00688401 0.00671147 0.00654174 0.00637749 0.00621541 0.00605537 0.00589935 0.00574777 0.00560022 0.00545563 0.00531442 0.00517357 0.00503707 0.00490285 0.00477313 0.00464421 0.00452012 0.00439634 0.00427708 0.00415912 0.00404451 0.00393168 0.00382209 0.00371501 0.00360828 0.00350417 0.00340409 0.00330651 0.00320881 0.00311381 0.00301983 0.00292785 0.0028388 0.00275179 0.00266674 0.00258329 0.00250196 0.00242158 0.00234139 0.00226351 0.00218754 0.00211277 0.00204149 0.00196996 0.00189982 0.00183148 0.00176358 0.00169758 0.00163312 0.0015706 0.00150843 0.00144822 0.0013885 0.00132954 0.00127196 0.00121517 0.00116189 0.00110882 0.00105572 0.00100437 0.000954128 0.000904264 0.000856239 0.000809553 0.000762428 0.000716984 0.000672234 0.000628548 0.000585504 0.000544643 0.00050377 0.000464039 0.000425549 0.000387361 ];
FPR_SR = [1 0.834677 0.641718 0.539591 0.472509 0.422759 0.383295 0.350708 0.323143 0.299317 0.278435 0.259937 0.243428 0.228559 0.215075 0.202801 0.191579 0.18128 0.171785 0.162987 0.154822 0.147226 0.140146 0.13353 0.127345 0.121553 0.116115 0.111004 0.10619 0.101653 0.09737 0.0933205 0.0894902 0.0858584 0.0824155 0.0791479 0.0760454 0.0730938 0.0702867 0.0676127 0.0650617 0.0626295 0.0603094 0.058098 0.055984 0.0539672 0.0520383 0.0501934 0.0484269 0.0467327 0.0451104 0.043555 0.0420652 0.0406351 0.0392609 0.0379417 0.0366734 0.0354538 0.0342817 0.0331541 0.0320658 0.0310159 0.030001 0.0290225 0.0280836 0.0271868 0.0263191 0.0254842 0.024681 0.0239071 0.0231603 0.0224412 0.0217486 0.021078 0.0204319 0.019808 0.0192035 0.0186185 0.0180504 0.0174993 0.0169666 0.0164522 0.0159572 0.0154774 0.0150151 0.0145698 0.0141382 0.0137214 0.0133189 0.0129299 0.0125539 0.0121897 0.0118371 0.0114952 0.0111643 0.0108437 0.010534 0.0102339 0.00994217 0.00965996 0.00938736 0.00912208 0.0088654 0.00861617 0.00837446 0.0081415 0.0079154 0.00769548 0.00748247 0.00727566 0.00707541 0.00687997 0.00668962 0.00650461 0.00632524 0.00615127 0.00598227 0.00581766 0.00565851 0.00550422 0.00535457 0.00520945 0.00506789 0.00492978 0.00479609 0.00466561 0.00453907 0.00441634 0.00429934 0.00418329 0.00407043 0.00396087 0.00385464 0.00375108 0.00365073 0.00355282 0.0034572 0.00336444 0.00327414 0.00318684 0.00310103 0.00301798 0.00293753 0.0028589 0.00278263 0.00270792 0.00263527 0.00256464 0.0024957 0.00242917 0.00236357 0.00230047 0.00223956 0.00217992 0.00212194 0.00206511 0.00200983 0.00195611 0.00190364 0.00185254 0.00180282 0.00175464 0.00170764 0.00166156 0.00161704 0.00157347 0.00153092 0.00148956 0.00144922 0.00141015 0.00137213 0.00133481 0.00129863 0.00126337 0.0012291 0.00119589 0.00116315 0.00113117 0.00109982 0.00106953 0.0010399 0.00101115 0.000983368 0.000955875 0.000928934 0.000903288 0.000878021 0.000853617 0.000829551 0.000806081 0.000783154 0.000760938 0.000739272 0.000718052 0.00069756 0.00067759 0.000657689 0.000638542 0.000619799 0.000601429 0.000583693 0.000566478 0.00054948 0.000532889 0.000516645 0.00050082 0.000485559 0.000470433 0.000455907 0.000441629 0.000427488 0.000413692 0.00040057 0.00038777 0.000374876 0.000362576 0.00035036 0.000338631 0.000327291 0.000316132 0.000305273 0.000294649 0.000284374 0.000274147 0.000264081 0.000254457 0.000245019 0.000235672 0.000226537 0.000217702 0.000209102 0.000200651 0.000192567 0.000184618 0.000176766 0.0001691 0.000161461 0.00015411 0.000146989 0.000140228 0.000133613 0.00012698 0.000120557 0.000114281 0.000108166 0.00010211 9.62493e-005 9.05494e-005 8.4922e-005 7.92963e-005 7.40367e-005 6.87843e-005 6.35261e-005 5.85517e-005 5.35995e-005 4.88538e-005 ];
plot(Recall_SR, Precision_SR, '--b', 'linewidth', 1);
Recall_GB = [1 0.999891 0.99947 0.998842 0.997998 0.996921 0.995618 0.994116 0.99245 0.990671 0.988832 0.986933 0.985028 0.983122 0.981203 0.979278 0.977347 0.975416 0.973471 0.971508 0.969521 0.967507 0.965457 0.963368 0.961251 0.959092 0.956903 0.954687 0.952439 0.950162 0.947845 0.945491 0.943094 0.940652 0.938167 0.935642 0.933076 0.930444 0.927777 0.925055 0.922284 0.919467 0.916601 0.913697 0.910737 0.907733 0.904676 0.901561 0.898395 0.895171 0.891885 0.888528 0.885099 0.881605 0.878052 0.874443 0.870775 0.867052 0.863272 0.859443 0.855568 0.851643 0.847672 0.843633 0.839535 0.835385 0.831156 0.826892 0.822585 0.818212 0.813795 0.809303 0.804743 0.800126 0.795441 0.790689 0.785875 0.78099 0.776061 0.771098 0.766072 0.761 0.75588 0.750715 0.745509 0.740244 0.734918 0.729528 0.724074 0.718556 0.712992 0.707394 0.701737 0.696043 0.690311 0.684529 0.678703 0.672828 0.666909 0.660949 0.654957 0.648929 0.642875 0.636786 0.630674 0.62453 0.618347 0.612157 0.605954 0.59972 0.593475 0.587229 0.580972 0.574715 0.568428 0.562124 0.555807 0.549481 0.543135 0.536773 0.530412 0.524034 0.517654 0.511266 0.504863 0.498467 0.492072 0.485669 0.47927 0.472888 0.466521 0.46016 0.453798 0.447443 0.441089 0.434769 0.428456 0.422172 0.415901 0.409661 0.403439 0.39725 0.391098 0.384985 0.378897 0.372823 0.366784 0.360775 0.354795 0.348835 0.342914 0.337017 0.331164 0.325364 0.319594 0.313874 0.30822 0.302602 0.297023 0.291494 0.286008 0.280567 0.275175 0.269828 0.264538 0.259295 0.254098 0.248952 0.243861 0.238825 0.233842 0.228909 0.224031 0.219191 0.2144 0.209668 0.204976 0.200339 0.195767 0.19123 0.186743 0.182319 0.177948 0.173628 0.169362 0.165135 0.160965 0.156852 0.152795 0.1488 0.144858 0.140977 0.137156 0.133402 0.129699 0.126062 0.122491 0.118979 0.115519 0.112117 0.108767 0.105474 0.102238 0.0990512 0.0959157 0.0928284 0.0898086 0.0868363 0.0839132 0.0810513 0.0782549 0.0754914 0.07279 0.0701448 0.0675443 0.0649953 0.0624995 0.0600621 0.0576691 0.0553232 0.0530343 0.0507997 0.0486005 0.0464545 0.0443562 0.0423053 0.0403056 0.0383425 0.0364301 0.034561 0.0327334 0.0309537 0.0292095 0.027513 0.0258571 0.0242428 0.0226712 0.0211383 0.019643 0.018189 0.0167689 0.0153972 0.0140711 0.0127911 0.0115474 0.0103453 0.00918295 0.00805505 0.00696244 0.00590703 0.00489168 0.00391658 0.00297696 0.00208233 0.00122497 0.000409561 ];
Precision_GB = [0.222102 0.229169 0.240138 0.250103 0.259582 0.26871 0.277485 0.285901 0.293964 0.301668 0.309054 0.316122 0.32291 0.329456 0.335795 0.341955 0.347961 0.353833 0.359582 0.365221 0.37077 0.376235 0.381627 0.386949 0.392209 0.397408 0.402555 0.407656 0.412712 0.417727 0.422706 0.427644 0.432546 0.437408 0.442238 0.447041 0.451817 0.456559 0.461271 0.465942 0.470589 0.475203 0.4798 0.484372 0.488918 0.49344 0.497935 0.502396 0.506834 0.511243 0.515625 0.519983 0.52431 0.52861 0.532881 0.537119 0.541324 0.545505 0.549661 0.55379 0.557896 0.561967 0.566011 0.570017 0.573992 0.577937 0.581843 0.585722 0.589577 0.593404 0.597203 0.600973 0.60471 0.608425 0.612096 0.61573 0.619342 0.622916 0.626465 0.629981 0.633469 0.636925 0.640343 0.643729 0.647079 0.650399 0.65368 0.65693 0.660135 0.663309 0.666458 0.669565 0.672639 0.675683 0.678698 0.681671 0.684606 0.6875 0.690358 0.693178 0.695961 0.69871 0.701433 0.704125 0.706786 0.709418 0.712015 0.714586 0.717114 0.71961 0.72208 0.724521 0.726938 0.729318 0.731671 0.73399 0.736281 0.738547 0.740772 0.74297 0.745147 0.747289 0.749402 0.751495 0.753545 0.755572 0.757553 0.759505 0.76143 0.763317 0.76518 0.767008 0.768804 0.770573 0.772302 0.774022 0.775707 0.777373 0.778992 0.780608 0.782213 0.783784 0.785332 0.786879 0.788401 0.789884 0.791351 0.792777 0.794187 0.79556 0.796893 0.798195 0.799471 0.800742 0.801976 0.803195 0.804422 0.805605 0.806784 0.807949 0.809112 0.810246 0.811361 0.812463 0.813567 0.814657 0.815719 0.816768 0.817797 0.818824 0.819833 0.820836 0.821849 0.822832 0.823781 0.824716 0.82564 0.826535 0.827422 0.828299 0.82916 0.829997 0.830841 0.831686 0.83251 0.833298 0.834082 0.834847 0.835574 0.836304 0.837018 0.83776 0.838487 0.839225 0.839938 0.840664 0.84138 0.842054 0.842736 0.843421 0.844083 0.844737 0.84538 0.845998 0.846614 0.84726 0.847883 0.848495 0.849081 0.849699 0.850283 0.85084 0.851423 0.851995 0.852552 0.853148 0.85371 0.854357 0.854954 0.855581 0.856218 0.856876 0.857476 0.858108 0.858735 0.85937 0.86003 0.860584 0.861149 0.861691 0.862257 0.8628 0.863358 0.863914 0.864533 0.865096 0.865702 0.86634 0.866932 0.867541 0.86811 0.868704 0.869372 0.869962 0.870589 0.87122 0.871879 0.872552 0.873095 0.87357 0.873993 0.874811 0.875222 0.875707 0.876239 0.877292 ];
TPR_GB = [1 0.999891 0.99947 0.998842 0.997998 0.996921 0.995618 0.994116 0.99245 0.990671 0.988832 0.986933 0.985028 0.983122 0.981203 0.979278 0.977347 0.975416 0.973471 0.971508 0.969521 0.967507 0.965457 0.963368 0.961251 0.959092 0.956903 0.954687 0.952439 0.950162 0.947845 0.945491 0.943094 0.940652 0.938167 0.935642 0.933076 0.930444 0.927777 0.925055 0.922284 0.919467 0.916601 0.913697 0.910737 0.907733 0.904676 0.901561 0.898395 0.895171 0.891885 0.888528 0.885099 0.881605 0.878052 0.874443 0.870775 0.867052 0.863272 0.859443 0.855568 0.851643 0.847672 0.843633 0.839535 0.835385 0.831156 0.826892 0.822585 0.818212 0.813795 0.809303 0.804743 0.800126 0.795441 0.790689 0.785875 0.78099 0.776061 0.771098 0.766072 0.761 0.75588 0.750715 0.745509 0.740244 0.734918 0.729528 0.724074 0.718556 0.712992 0.707394 0.701737 0.696043 0.690311 0.684529 0.678703 0.672828 0.666909 0.660949 0.654957 0.648929 0.642875 0.636786 0.630674 0.62453 0.618347 0.612157 0.605954 0.59972 0.593475 0.587229 0.580972 0.574715 0.568428 0.562124 0.555807 0.549481 0.543135 0.536773 0.530412 0.524034 0.517654 0.511266 0.504863 0.498467 0.492072 0.485669 0.47927 0.472888 0.466521 0.46016 0.453798 0.447443 0.441089 0.434769 0.428456 0.422172 0.415901 0.409661 0.403439 0.39725 0.391098 0.384985 0.378897 0.372823 0.366784 0.360775 0.354795 0.348835 0.342914 0.337017 0.331164 0.325364 0.319594 0.313874 0.30822 0.302602 0.297023 0.291494 0.286008 0.280567 0.275175 0.269828 0.264538 0.259295 0.254098 0.248952 0.243861 0.238825 0.233842 0.228909 0.224031 0.219191 0.2144 0.209668 0.204976 0.200339 0.195767 0.19123 0.186743 0.182319 0.177948 0.173628 0.169362 0.165135 0.160965 0.156852 0.152795 0.1488 0.144858 0.140977 0.137156 0.133402 0.129699 0.126062 0.122491 0.118979 0.115519 0.112117 0.108767 0.105474 0.102238 0.0990512 0.0959157 0.0928284 0.0898086 0.0868363 0.0839132 0.0810513 0.0782549 0.0754914 0.07279 0.0701448 0.0675443 0.0649953 0.0624995 0.0600621 0.0576691 0.0553232 0.0530343 0.0507997 0.0486005 0.0464545 0.0443562 0.0423053 0.0403056 0.0383425 0.0364301 0.034561 0.0327334 0.0309537 0.0292095 0.027513 0.0258571 0.0242428 0.0226712 0.0211383 0.019643 0.018189 0.0167689 0.0153972 0.0140711 0.0127911 0.0115474 0.0103453 0.00918295 0.00805505 0.00696244 0.00590703 0.00489168 0.00391658 0.00297696 0.00208233 0.00122497 0.000409561 ];
FPR_GB = [1 0.957599 0.89966 0.852095 0.810256 0.77257 0.738441 0.707486 0.679319 0.653682 0.630244 0.608792 0.589084 0.570866 0.553918 0.538069 0.523186 0.509141 0.495849 0.483227 0.471186 0.459673 0.448639 0.438043 0.42785 0.418029 0.408555 0.3994 0.390543 0.381968 0.37365 0.365581 0.357743 0.350129 0.342722 0.335513 0.328488 0.321637 0.314964 0.308462 0.302113 0.295914 0.289852 0.283932 0.278143 0.272482 0.266949 0.261533 0.256238 0.251055 0.245979 0.241001 0.236124 0.231345 0.226664 0.222085 0.217599 0.213203 0.208888 0.204658 0.200506 0.196441 0.192456 0.188551 0.184719 0.180961 0.177271 0.173654 0.170105 0.16662 0.163204 0.159848 0.156555 0.15332 0.150147 0.147038 0.143984 0.140984 0.138038 0.13515 0.132312 0.129524 0.126789 0.124103 0.121468 0.118882 0.116343 0.113851 0.111409 0.10901 0.106654 0.104347 0.102082 0.0998585 0.0976749 0.0955336 0.0934311 0.0913711 0.0893504 0.0873669 0.0854233 0.0835139 0.08164 0.0797989 0.0779922 0.0762189 0.0744802 0.0727734 0.0711039 0.0694669 0.0678649 0.0662939 0.0647531 0.0632434 0.0617607 0.0603079 0.0588839 0.057486 0.0561164 0.054772 0.0534548 0.0521645 0.0509012 0.0496624 0.0484516 0.0472666 0.0461069 0.0449705 0.0438582 0.0427727 0.0417089 0.0406665 0.0396474 0.0386482 0.0376702 0.0367098 0.0357707 0.0348508 0.0339531 0.0330728 0.032208 0.0313651 0.03054 0.0297315 0.0289423 0.0281701 0.0274157 0.0266799 0.0259601 0.0252569 0.024571 0.0239 0.0232438 0.0226019 0.0219755 0.0213622 0.0207617 0.0201771 0.0196043 0.019044 0.0184986 0.0179648 0.0174442 0.0169361 0.0164392 0.0159535 0.0154797 0.0150193 0.0145709 0.0141329 0.0137043 0.0132861 0.012878 0.0124802 0.012093 0.0117151 0.0113465 0.0109887 0.0106397 0.010298 0.00996566 0.00964169 0.00932705 0.00901857 0.00871823 0.00842615 0.00814177 0.00786565 0.00759796 0.0073367 0.00708277 0.00683568 0.00659459 0.00636006 0.00613212 0.00590905 0.00569345 0.00548409 0.00527926 0.00508049 0.00488834 0.00470076 0.00451862 0.00434163 0.00416993 0.00400244 0.00384037 0.00368387 0.00353242 0.003385 0.00324278 0.00310492 0.00297097 0.0028414 0.00271583 0.00259395 0.00247621 0.00236155 0.00225046 0.00214365 0.00204016 0.00193933 0.00184194 0.00174765 0.00165678 0.00156882 0.00148275 0.00140048 0.0013206 0.00124336 0.00116834 0.00109649 0.00102704 0.000960364 0.000896162 0.000834649 0.000775405 0.000718183 0.000663476 0.000610479 0.000559709 0.000510726 0.000463735 0.000419171 0.000376205 0.000335143 0.000295426 0.000257741 0.000221673 0.000187278 0.000154397 0.000123099 9.36139e-005 6.54412e-005 3.84481e-005 1.2828e-005 ];
plot(Recall_GB, Precision_GB, '--g', 'linewidth', 1);
Recall_AIM = [1 0.991461 0.991381 0.991222 0.991001 0.990692 0.990297 0.989814 0.989232 0.988586 0.98786 0.987061 0.986201 0.985273 0.98429 0.983252 0.982157 0.981007 0.979802 0.978538 0.97722 0.975854 0.974432 0.97296 0.971432 0.969849 0.968224 0.966555 0.964839 0.963077 0.961271 0.959421 0.957511 0.955574 0.953601 0.951585 0.949532 0.947445 0.945315 0.943146 0.940939 0.938694 0.936414 0.934099 0.931737 0.929332 0.926896 0.924411 0.921874 0.919307 0.916699 0.914057 0.911369 0.908633 0.905862 0.903053 0.900202 0.897308 0.894369 0.891401 0.888391 0.885333 0.88224 0.879107 0.875923 0.87271 0.869463 0.866163 0.862829 0.859455 0.856036 0.852578 0.849078 0.845538 0.841955 0.838318 0.834648 0.830934 0.827161 0.823353 0.819499 0.815602 0.811664 0.807671 0.803641 0.79957 0.795442 0.791269 0.787057 0.782802 0.7785 0.774164 0.769773 0.765353 0.760889 0.756379 0.751836 0.747243 0.742615 0.737944 0.733225 0.728467 0.72367 0.718834 0.713958 0.709043 0.704085 0.699087 0.694045 0.688971 0.683844 0.678677 0.673472 0.668215 0.662921 0.657601 0.652227 0.646805 0.641343 0.635845 0.630316 0.624752 0.619141 0.613502 0.607823 0.602108 0.596349 0.590564 0.584745 0.578894 0.572997 0.567077 0.561124 0.555131 0.549103 0.543052 0.536965 0.530842 0.524687 0.518508 0.512294 0.50605 0.499771 0.493471 0.48714 0.480768 0.474374 0.467957 0.461525 0.455058 0.448562 0.442045 0.435504 0.428965 0.422385 0.415799 0.409175 0.402548 0.395905 0.389234 0.382564 0.375875 0.369173 0.362467 0.355756 0.349038 0.342317 0.335595 0.328865 0.32214 0.315403 0.308685 0.301972 0.295257 0.288544 0.281853 0.275173 0.268507 0.26186 0.255233 0.248636 0.242056 0.235513 0.228985 0.222509 0.216063 0.209663 0.203304 0.196987 0.190717 0.184509 0.178355 0.172259 0.166223 0.160263 0.154364 0.148552 0.142803 0.137136 0.13156 0.126065 0.120647 0.115335 0.110109 0.10498 0.0999471 0.095021 0.0901982 0.0854836 0.0808711 0.0763694 0.0719886 0.0677247 0.0635816 0.0595567 0.0556629 0.051908 0.0482832 0.0447988 0.0414506 0.0382424 0.035173 0.032258 0.0294924 0.0268615 0.0243818 0.0220429 0.0198529 0.017801 0.0158917 0.0141235 0.0124791 0.0109743 0.00958803 0.00832832 0.00718535 0.00615457 0.00522967 0.00441106 0.00368811 0.00305928 0.00251373 0.00204309 0.00164595 0.00131285 0.00103167 0.000804974 0.000614621 0.000463328 0.000345056 0.000253336 0.000182275 0.000128257 9.04418e-005 6.31728e-005 4.31889e-005 ];
Precision_AIM = [0.222102 0.259086 0.259235 0.259428 0.259717 0.260099 0.260602 0.261258 0.262079 0.26307 0.264238 0.265596 0.26714 0.268868 0.270773 0.272848 0.275084 0.277465 0.279984 0.282626 0.285384 0.28825 0.291197 0.294227 0.297317 0.300468 0.30366 0.306882 0.310132 0.31339 0.316653 0.319913 0.323165 0.326406 0.329627 0.332825 0.335997 0.339144 0.342262 0.345345 0.348393 0.351412 0.35439 0.357338 0.360249 0.363127 0.365972 0.368783 0.371555 0.374305 0.377021 0.379706 0.382361 0.384989 0.387589 0.390162 0.392711 0.395233 0.397736 0.400219 0.402679 0.405117 0.407533 0.409935 0.412313 0.414681 0.417029 0.41936 0.421678 0.423981 0.426279 0.428557 0.430831 0.433096 0.435348 0.437592 0.439829 0.442049 0.444261 0.446466 0.448659 0.450851 0.453031 0.455204 0.457374 0.459544 0.4617 0.463844 0.465981 0.46811 0.470242 0.472365 0.47448 0.476594 0.478695 0.480789 0.482884 0.484971 0.487052 0.48913 0.491199 0.493259 0.495317 0.497363 0.499405 0.501443 0.503465 0.505484 0.5075 0.5095 0.511504 0.513495 0.515479 0.517448 0.519403 0.52136 0.52331 0.525255 0.527188 0.529117 0.531042 0.532959 0.534862 0.536768 0.538664 0.540548 0.542423 0.544303 0.546174 0.548046 0.549903 0.55176 0.553611 0.555458 0.557288 0.55912 0.560938 0.562756 0.564566 0.566356 0.568151 0.569944 0.571727 0.57351 0.575277 0.577026 0.578779 0.580536 0.582285 0.584016 0.585738 0.587439 0.589142 0.590833 0.592522 0.594179 0.595827 0.597484 0.59914 0.60077 0.602406 0.604025 0.605644 0.607241 0.608835 0.610425 0.612007 0.61359 0.615136 0.616682 0.618224 0.619761 0.621318 0.622817 0.62432 0.625839 0.627313 0.628816 0.630276 0.63176 0.633232 0.634675 0.636101 0.637506 0.638922 0.640335 0.641764 0.643163 0.644509 0.645841 0.6472 0.64854 0.649868 0.651184 0.652507 0.653818 0.65511 0.656391 0.657691 0.658995 0.660238 0.661498 0.662737 0.663989 0.665237 0.666434 0.667623 0.668805 0.670036 0.671159 0.672324 0.673384 0.674493 0.675682 0.676832 0.677985 0.679084 0.68019 0.681229 0.682177 0.683199 0.684214 0.68531 0.686396 0.687342 0.68815 0.689167 0.689942 0.690714 0.691451 0.692368 0.693212 0.694181 0.694901 0.695628 0.696564 0.697137 0.697722 0.69878 0.699788 0.700819 0.701717 0.702495 0.70308 0.703465 0.703091 0.704603 0.704451 0.705158 0.705505 0.705338 0.704307 0.704264 0.704273 0.705538 0.706022 ];
TPR_AIM = [1 0.991461 0.991381 0.991222 0.991001 0.990692 0.990297 0.989814 0.989232 0.988586 0.98786 0.987061 0.986201 0.985273 0.98429 0.983252 0.982157 0.981007 0.979802 0.978538 0.97722 0.975854 0.974432 0.97296 0.971432 0.969849 0.968224 0.966555 0.964839 0.963077 0.961271 0.959421 0.957511 0.955574 0.953601 0.951585 0.949532 0.947445 0.945315 0.943146 0.940939 0.938694 0.936414 0.934099 0.931737 0.929332 0.926896 0.924411 0.921874 0.919307 0.916699 0.914057 0.911369 0.908633 0.905862 0.903053 0.900202 0.897308 0.894369 0.891401 0.888391 0.885333 0.88224 0.879107 0.875923 0.87271 0.869463 0.866163 0.862829 0.859455 0.856036 0.852578 0.849078 0.845538 0.841955 0.838318 0.834648 0.830934 0.827161 0.823353 0.819499 0.815602 0.811664 0.807671 0.803641 0.79957 0.795442 0.791269 0.787057 0.782802 0.7785 0.774164 0.769773 0.765353 0.760889 0.756379 0.751836 0.747243 0.742615 0.737944 0.733225 0.728467 0.72367 0.718834 0.713958 0.709043 0.704085 0.699087 0.694045 0.688971 0.683844 0.678677 0.673472 0.668215 0.662921 0.657601 0.652227 0.646805 0.641343 0.635845 0.630316 0.624752 0.619141 0.613502 0.607823 0.602108 0.596349 0.590564 0.584745 0.578894 0.572997 0.567077 0.561124 0.555131 0.549103 0.543052 0.536965 0.530842 0.524687 0.518508 0.512294 0.50605 0.499771 0.493471 0.48714 0.480768 0.474374 0.467957 0.461525 0.455058 0.448562 0.442045 0.435504 0.428965 0.422385 0.415799 0.409175 0.402548 0.395905 0.389234 0.382564 0.375875 0.369173 0.362467 0.355756 0.349038 0.342317 0.335595 0.328865 0.32214 0.315403 0.308685 0.301972 0.295257 0.288544 0.281853 0.275173 0.268507 0.26186 0.255233 0.248636 0.242056 0.235513 0.228985 0.222509 0.216063 0.209663 0.203304 0.196987 0.190717 0.184509 0.178355 0.172259 0.166223 0.160263 0.154364 0.148552 0.142803 0.137136 0.13156 0.126065 0.120647 0.115335 0.110109 0.10498 0.0999471 0.095021 0.0901982 0.0854836 0.0808711 0.0763694 0.0719886 0.0677247 0.0635816 0.0595567 0.0556629 0.051908 0.0482832 0.0447988 0.0414506 0.0382424 0.035173 0.032258 0.0294924 0.0268615 0.0243818 0.0220429 0.0198529 0.017801 0.0158917 0.0141235 0.0124791 0.0109743 0.00958803 0.00832832 0.00718535 0.00615457 0.00522967 0.00441106 0.00368811 0.00305928 0.00251373 0.00204309 0.00164595 0.00131285 0.00103167 0.000804974 0.000614621 0.000463328 0.000345056 0.000253336 0.000182275 0.000128257 9.04418e-005 6.31728e-005 4.31889e-005 ];
FPR_AIM = [1 0.820708 0.819946 0.818981 0.81756 0.815592 0.812927 0.80949 0.805233 0.800137 0.794193 0.787439 0.779933 0.771726 0.762916 0.753587 0.74385 0.733791 0.723486 0.713023 0.702459 0.69186 0.681303 0.670804 0.660414 0.650153 0.640049 0.630129 0.620388 0.610855 0.601527 0.592405 0.583481 0.574759 0.566245 0.557918 0.549784 0.541833 0.534053 0.526454 0.519019 0.511737 0.504615 0.49763 0.490786 0.484069 0.477479 0.471009 0.464658 0.458408 0.452265 0.446225 0.440281 0.434425 0.428663 0.422987 0.417392 0.411877 0.406437 0.401071 0.395777 0.390551 0.385394 0.380296 0.375259 0.370281 0.365368 0.360508 0.355705 0.350956 0.346249 0.3416 0.336995 0.332437 0.327927 0.323456 0.31903 0.314653 0.310311 0.306013 0.301759 0.29754 0.293361 0.289224 0.285121 0.281054 0.277028 0.273039 0.269086 0.265168 0.261283 0.257434 0.25362 0.24984 0.246098 0.242387 0.238707 0.235059 0.23145 0.227871 0.224323 0.220809 0.217325 0.213879 0.210461 0.207076 0.203726 0.200409 0.197118 0.193866 0.190635 0.187441 0.184276 0.181142 0.178044 0.174973 0.171933 0.168921 0.165942 0.162987 0.160064 0.157172 0.154309 0.151473 0.148665 0.145891 0.143143 0.14042 0.137726 0.13506 0.132421 0.12981 0.127226 0.12467 0.122143 0.119641 0.117168 0.114723 0.112305 0.109916 0.107553 0.105219 0.102906 0.10062 0.0983611 0.0961304 0.0939257 0.0917484 0.0895953 0.0874722 0.0853739 0.0833081 0.0812677 0.0792616 0.0772768 0.0753217 0.0733941 0.0714935 0.0696158 0.0677649 0.0659402 0.0641408 0.0623658 0.0606194 0.0588995 0.0572045 0.0555351 0.0538879 0.0522698 0.0506753 0.0491061 0.0475643 0.0460464 0.0445554 0.0430897 0.0416476 0.0402319 0.0388424 0.0374776 0.0361359 0.0348239 0.0335378 0.0322813 0.0310506 0.0298458 0.0286675 0.0275163 0.0263904 0.025291 0.024218 0.0231682 0.0221451 0.0211464 0.0201741 0.0192272 0.0183047 0.0174081 0.0165363 0.0156904 0.0148699 0.0140738 0.0133038 0.0125587 0.0118397 0.011147 0.010478 0.00983395 0.00921399 0.00861804 0.00804631 0.00749718 0.00697415 0.00647364 0.00599525 0.00554026 0.00510855 0.00469902 0.00431138 0.00394604 0.00360111 0.00327682 0.00297332 0.00268945 0.00242496 0.00217962 0.00195174 0.00174211 0.0015483 0.00137056 0.00120722 0.00105937 0.000925382 0.00080403 0.000694788 0.000597382 0.000510557 0.000434151 0.000366986 0.000308505 0.000256962 0.000212009 0.000173438 0.000140862 0.000113523 9.05814e-005 7.16298e-005 5.60929e-005 4.36183e-005 3.35373e-005 2.54778e-005 1.90454e-005 1.40743e-005 1.03444e-005 7.55961e-006 5.46544e-006 3.90019e-006 ];
plot(Recall_AIM, Precision_AIM, '--r', 'linewidth', 1);
Recall_IT = [1 0.374796 0.354045 0.343927 0.336441 0.330148 0.324562 0.319485 0.31481 0.31047 0.306394 0.30255 0.2989 0.295424 0.292125 0.288952 0.285906 0.282958 0.28011 0.277349 0.274663 0.27207 0.269548 0.267091 0.264691 0.262351 0.26007 0.257845 0.255667 0.253536 0.251451 0.249409 0.247408 0.245447 0.243522 0.241636 0.239781 0.237963 0.236169 0.234403 0.232669 0.23097 0.229288 0.227634 0.226008 0.224411 0.222831 0.221284 0.219765 0.218258 0.216777 0.215316 0.213869 0.212442 0.211039 0.209651 0.208278 0.206917 0.205574 0.204253 0.202948 0.201657 0.200375 0.199111 0.197862 0.196622 0.195396 0.194186 0.192984 0.191799 0.190628 0.189464 0.188317 0.187177 0.18605 0.184939 0.183837 0.182743 0.181661 0.180589 0.179527 0.178473 0.177433 0.176399 0.175373 0.174358 0.173355 0.17236 0.171374 0.170397 0.169432 0.168473 0.167527 0.166587 0.165651 0.164725 0.163809 0.1629 0.161996 0.161102 0.160211 0.159329 0.15845 0.157583 0.156722 0.155868 0.15502 0.154175 0.153344 0.152516 0.151694 0.150878 0.150068 0.149264 0.148462 0.147663 0.146878 0.146097 0.145319 0.144546 0.143779 0.143018 0.142262 0.141507 0.140759 0.14002 0.139281 0.138549 0.137822 0.137103 0.136389 0.135676 0.134971 0.134271 0.133577 0.132887 0.132199 0.131517 0.13084 0.130166 0.129496 0.128829 0.128169 0.127512 0.126863 0.126213 0.125571 0.124932 0.1243 0.123669 0.123042 0.122418 0.121799 0.121182 0.120568 0.119961 0.119355 0.118752 0.118153 0.117559 0.116966 0.116374 0.115788 0.115206 0.114627 0.11405 0.113477 0.112906 0.112339 0.111774 0.111213 0.110656 0.110101 0.10955 0.109 0.108455 0.107913 0.107376 0.106839 0.106306 0.105778 0.105251 0.104727 0.104204 0.103684 0.103169 0.102656 0.102148 0.101641 0.101137 0.100635 0.100137 0.0996393 0.0991443 0.0986554 0.098167 0.0976795 0.0971955 0.0967135 0.0962329 0.0957589 0.0952814 0.0948121 0.094347 0.0938831 0.0934216 0.0929647 0.0925071 0.0920513 0.0915977 0.0911448 0.0906933 0.0902468 0.0897992 0.0893552 0.0889152 0.0884786 0.0880432 0.0876109 0.0871809 0.0867498 0.086321 0.085898 0.085475 0.0850539 0.0846348 0.0842173 0.0838032 0.0833886 0.0829785 0.0825682 0.0821648 0.0817574 0.0813537 0.0809532 0.0805562 0.0801573 0.0797632 0.0793719 0.0789806 0.07859 0.0782031 0.0778208 0.0774385 0.0770563 0.0766772 0.0762976 0.0759205 0.0755481 0.0751805 0.0748108 0.07444 0.0740758 0.0737116 0.0733479 0.0729865 ];
Precision_IT = [0.222102 0.506037 0.523499 0.530402 0.534889 0.5384 0.541491 0.544292 0.546876 0.549284 0.551534 0.553665 0.555689 0.557614 0.559448 0.561186 0.562881 0.564511 0.566089 0.567628 0.569108 0.570565 0.571982 0.573361 0.574697 0.576002 0.577288 0.578554 0.579787 0.581005 0.582195 0.583359 0.584515 0.585639 0.586755 0.587859 0.588935 0.58999 0.591035 0.592062 0.593081 0.594087 0.595073 0.59605 0.597 0.59795 0.59888 0.5998 0.600707 0.601581 0.602457 0.60332 0.604175 0.605021 0.605874 0.606715 0.607537 0.608346 0.609148 0.609949 0.610735 0.611525 0.612296 0.613061 0.613825 0.614574 0.615317 0.616055 0.616777 0.617502 0.618228 0.618934 0.619638 0.620347 0.621038 0.621734 0.622416 0.62309 0.623763 0.624442 0.625105 0.625776 0.626422 0.627054 0.62769 0.628319 0.628952 0.629569 0.630184 0.630783 0.631393 0.631996 0.632591 0.633178 0.633761 0.634349 0.634924 0.635501 0.636068 0.636631 0.637196 0.637762 0.638314 0.638859 0.639398 0.63994 0.640461 0.64098 0.641503 0.642027 0.642542 0.643066 0.643577 0.644102 0.644602 0.645099 0.64559 0.646081 0.646568 0.647046 0.647525 0.647998 0.648482 0.648948 0.649413 0.64988 0.650331 0.650773 0.651218 0.651668 0.65211 0.652546 0.652976 0.653422 0.653838 0.654268 0.654698 0.655119 0.655525 0.655936 0.656355 0.65676 0.657167 0.657575 0.65798 0.658387 0.658788 0.659178 0.659573 0.659955 0.660352 0.660735 0.661109 0.661488 0.661867 0.662252 0.66263 0.662988 0.663357 0.663727 0.664085 0.664442 0.664794 0.665151 0.66551 0.665845 0.666199 0.66655 0.666891 0.667226 0.667561 0.667898 0.668244 0.668578 0.668903 0.669237 0.669578 0.669917 0.670249 0.670577 0.670898 0.671223 0.671542 0.671854 0.67217 0.672477 0.672792 0.673113 0.673414 0.673718 0.674033 0.674345 0.674631 0.674924 0.675217 0.675504 0.675803 0.676101 0.67639 0.676679 0.676954 0.677231 0.677506 0.67778 0.67806 0.67833 0.678612 0.67889 0.679144 0.679411 0.679676 0.67994 0.680211 0.680484 0.68074 0.681016 0.681294 0.681558 0.68183 0.682095 0.68235 0.682613 0.682874 0.683125 0.683386 0.683626 0.683873 0.684118 0.684371 0.684618 0.684861 0.685098 0.685336 0.68558 0.685825 0.686082 0.686324 0.686551 0.686794 0.687025 0.68727 0.687493 0.68773 0.687955 0.688194 0.688414 0.688633 0.688859 0.689091 0.689311 0.689529 0.689737 0.689955 0.69017 0.690387 0.690606 ];
TPR_IT = [1 0.374796 0.354045 0.343927 0.336441 0.330148 0.324562 0.319485 0.31481 0.31047 0.306394 0.30255 0.2989 0.295424 0.292125 0.288952 0.285906 0.282958 0.28011 0.277349 0.274663 0.27207 0.269548 0.267091 0.264691 0.262351 0.26007 0.257845 0.255667 0.253536 0.251451 0.249409 0.247408 0.245447 0.243522 0.241636 0.239781 0.237963 0.236169 0.234403 0.232669 0.23097 0.229288 0.227634 0.226008 0.224411 0.222831 0.221284 0.219765 0.218258 0.216777 0.215316 0.213869 0.212442 0.211039 0.209651 0.208278 0.206917 0.205574 0.204253 0.202948 0.201657 0.200375 0.199111 0.197862 0.196622 0.195396 0.194186 0.192984 0.191799 0.190628 0.189464 0.188317 0.187177 0.18605 0.184939 0.183837 0.182743 0.181661 0.180589 0.179527 0.178473 0.177433 0.176399 0.175373 0.174358 0.173355 0.17236 0.171374 0.170397 0.169432 0.168473 0.167527 0.166587 0.165651 0.164725 0.163809 0.1629 0.161996 0.161102 0.160211 0.159329 0.15845 0.157583 0.156722 0.155868 0.15502 0.154175 0.153344 0.152516 0.151694 0.150878 0.150068 0.149264 0.148462 0.147663 0.146878 0.146097 0.145319 0.144546 0.143779 0.143018 0.142262 0.141507 0.140759 0.14002 0.139281 0.138549 0.137822 0.137103 0.136389 0.135676 0.134971 0.134271 0.133577 0.132887 0.132199 0.131517 0.13084 0.130166 0.129496 0.128829 0.128169 0.127512 0.126863 0.126213 0.125571 0.124932 0.1243 0.123669 0.123042 0.122418 0.121799 0.121182 0.120568 0.119961 0.119355 0.118752 0.118153 0.117559 0.116966 0.116374 0.115788 0.115206 0.114627 0.11405 0.113477 0.112906 0.112339 0.111774 0.111213 0.110656 0.110101 0.10955 0.109 0.108455 0.107913 0.107376 0.106839 0.106306 0.105778 0.105251 0.104727 0.104204 0.103684 0.103169 0.102656 0.102148 0.101641 0.101137 0.100635 0.100137 0.0996393 0.0991443 0.0986554 0.098167 0.0976795 0.0971955 0.0967135 0.0962329 0.0957589 0.0952814 0.0948121 0.094347 0.0938831 0.0934216 0.0929647 0.0925071 0.0920513 0.0915977 0.0911448 0.0906933 0.0902468 0.0897992 0.0893552 0.0889152 0.0884786 0.0880432 0.0876109 0.0871809 0.0867498 0.086321 0.085898 0.085475 0.0850539 0.0846348 0.0842173 0.0838032 0.0833886 0.0829785 0.0825682 0.0821648 0.0817574 0.0813537 0.0809532 0.0805562 0.0801573 0.0797632 0.0793719 0.0789806 0.07859 0.0782031 0.0778208 0.0774385 0.0770563 0.0766772 0.0762976 0.0759205 0.0755481 0.0751805 0.0748108 0.07444 0.0740758 0.0737116 0.0733479 0.0729865 ];
FPR_IT = [1 0.104699 0.0920258 0.0867699 0.0831901 0.0803388 0.0778736 0.0756773 0.0736877 0.0718682 0.070188 0.0686218 0.0671562 0.0657767 0.0644824 0.063258 0.062091 0.060977 0.0599099 0.0588872 0.0579048 0.0569575 0.0560466 0.0551692 0.0543228 0.0535035 0.0527083 0.0519383 0.0511918 0.0504663 0.0497612 0.0490769 0.0484086 0.0477598 0.0471265 0.0465079 0.0459059 0.0453195 0.0447458 0.044184 0.0436363 0.0431 0.042576 0.0420631 0.0415625 0.0410721 0.0405924 0.0401225 0.0396639 0.0392152 0.0387744 0.0383434 0.0379188 0.0375022 0.0370913 0.036688 0.0362924 0.0359037 0.0355217 0.0351459 0.0347764 0.034413 0.0340556 0.0337043 0.0333586 0.0330186 0.0326834 0.0323539 0.0320291 0.031709 0.0313938 0.0310833 0.0307782 0.0304761 0.0301796 0.0298867 0.0295986 0.0293138 0.0290333 0.0287559 0.0284831 0.0282129 0.0279495 0.0276889 0.0274316 0.0271774 0.0269262 0.0266794 0.0264359 0.0261959 0.0259585 0.0257239 0.0254932 0.0252655 0.0250404 0.0248174 0.0245986 0.0243818 0.0241673 0.0239559 0.0237462 0.0235387 0.0233346 0.0231337 0.022934 0.022736 0.0225421 0.0223494 0.0221596 0.0219713 0.0217849 0.0216 0.021418 0.021237 0.0210592 0.0208833 0.0207098 0.0205376 0.0203682 0.0202009 0.0200345 0.0198703 0.0197063 0.0195451 0.0193856 0.0192277 0.0190724 0.0189188 0.0187665 0.0186155 0.0184662 0.0183191 0.0181734 0.0180281 0.0178852 0.0177436 0.0176026 0.0174641 0.0173272 0.0171913 0.0170565 0.0169233 0.0167916 0.0166611 0.0165321 0.0164041 0.0162765 0.0161511 0.0160274 0.015905 0.0157827 0.0156626 0.0155433 0.0154249 0.0153074 0.0151911 0.0150753 0.0149611 0.0148481 0.0147359 0.0146249 0.0145148 0.0144063 0.0142979 0.0141898 0.0140843 0.013979 0.0138742 0.0137708 0.0136688 0.0135675 0.0134666 0.0133669 0.013268 0.0131708 0.0130737 0.012977 0.0128811 0.0127862 0.0126918 0.012599 0.0125066 0.012415 0.0123251 0.0122351 0.0121463 0.012058 0.0119708 0.0118844 0.0117987 0.011713 0.0116283 0.011545 0.0114625 0.0113802 0.0112989 0.0112174 0.011137 0.0110577 0.0109784 0.0109003 0.010823 0.010746 0.0106697 0.0105938 0.0105189 0.0104443 0.0103703 0.0102976 0.0102251 0.010153 0.0100813 0.0100107 0.00993988 0.00987013 0.00980043 0.00973106 0.00966249 0.00959413 0.00952684 0.00946018 0.00939331 0.00932747 0.00926234 0.0091973 0.00913335 0.00906972 0.00900619 0.00894317 0.00888042 0.00881814 0.00875711 0.0086961 0.00863583 0.00857594 0.00851628 0.00845673 0.00839854 0.00833967 0.00828212 0.00822435 0.00816723 0.00811044 0.00805435 0.00799888 0.00794391 0.00788944 0.00783482 0.00778066 0.00772712 0.00767431 0.0076219 0.0075695 0.00751779 0.00746627 0.00741465 ];
plot(Recall_IT, Precision_IT, '--c', 'linewidth', 1);
Recall_AVG = [1 0.999936 0.999585 0.998911 0.997788 0.996495 0.995099 0.9937 0.992327 0.990901 0.989482 0.988019 0.986475 0.984911 0.983279 0.981593 0.97991 0.978126 0.97632 0.974476 0.97257 0.970546 0.968453 0.966217 0.963903 0.961596 0.959278 0.956936 0.954579 0.952186 0.94983 0.94746 0.944996 0.942562 0.940059 0.93756 0.935153 0.932669 0.930128 0.927661 0.925108 0.92256 0.920076 0.917551 0.914924 0.912385 0.909739 0.907066 0.904459 0.901747 0.899038 0.896361 0.893622 0.890892 0.888174 0.885389 0.882609 0.879763 0.876948 0.874041 0.871195 0.868275 0.865442 0.862517 0.859549 0.856685 0.853669 0.850683 0.847726 0.844719 0.8417 0.838634 0.835579 0.832466 0.829391 0.82624 0.823133 0.819981 0.81677 0.813659 0.810445 0.807277 0.804089 0.800887 0.797575 0.794288 0.790958 0.787631 0.784282 0.7809 0.777562 0.774186 0.770795 0.7674 0.764034 0.760576 0.757209 0.753762 0.750363 0.74682 0.743375 0.739875 0.736362 0.732814 0.729354 0.725732 0.722314 0.718639 0.715172 0.71143 0.707955 0.70428 0.700677 0.696984 0.693342 0.689677 0.685952 0.682299 0.67859 0.674826 0.671164 0.667341 0.663661 0.659831 0.65605 0.652174 0.64836 0.644384 0.640623 0.63656 0.632644 0.628633 0.624638 0.620593 0.616509 0.612476 0.608341 0.6043 0.600226 0.596072 0.592073 0.587938 0.583753 0.579757 0.575515 0.571517 0.567329 0.563231 0.558994 0.554851 0.550556 0.546299 0.542071 0.537716 0.533416 0.528968 0.524567 0.520197 0.51575 0.511538 0.507104 0.502848 0.498393 0.494127 0.489605 0.485173 0.480682 0.476283 0.471721 0.467282 0.462577 0.458037 0.453301 0.448726 0.444001 0.439364 0.434729 0.430099 0.425468 0.420685 0.41615 0.411328 0.406624 0.401771 0.396977 0.392057 0.387034 0.382246 0.377319 0.372606 0.367773 0.36306 0.358161 0.353392 0.348438 0.343617 0.338596 0.333717 0.328768 0.323954 0.31896 0.313925 0.309015 0.304019 0.298942 0.293899 0.288719 0.283467 0.278283 0.273024 0.267849 0.262604 0.257487 0.252275 0.246897 0.241631 0.236323 0.231009 0.225512 0.220012 0.214484 0.20868 0.202918 0.196893 0.190945 0.18511 0.179219 0.173399 0.167483 0.161625 0.155835 0.150105 0.144231 0.138212 0.132279 0.126319 0.120219 0.114313 0.108432 0.102343 0.0962871 0.0900293 0.083498 0.0768241 0.0700308 0.063524 0.0572801 0.0514571 0.0456289 0.0398266 0.0330757 0.0256072 0.0186538 0.0124756 0.00669982 0.00199139 ];
Precision_AVG = [0.222102 0.224916 0.231675 0.238482 0.246771 0.254416 0.261332 0.267325 0.272509 0.277318 0.281651 0.285743 0.28974 0.293525 0.297211 0.300796 0.304197 0.307616 0.310927 0.314178 0.317395 0.320691 0.323979 0.327398 0.330821 0.334119 0.337348 0.340526 0.343637 0.346723 0.349688 0.352603 0.355559 0.358416 0.361292 0.364085 0.366755 0.369432 0.372111 0.374677 0.377274 0.379822 0.382274 0.384724 0.387217 0.389599 0.392035 0.394467 0.396798 0.399195 0.401546 0.403837 0.406147 0.408425 0.410653 0.412912 0.415138 0.417386 0.419583 0.421814 0.423997 0.426177 0.428298 0.430442 0.432593 0.434656 0.436801 0.438895 0.440956 0.443022 0.445082 0.447151 0.449186 0.451252 0.453261 0.45531 0.4573 0.4593 0.461326 0.463268 0.465258 0.467197 0.469133 0.471067 0.473036 0.474987 0.476937 0.478875 0.480818 0.48275 0.484652 0.486557 0.488458 0.49034 0.492203 0.49408 0.495921 0.497771 0.499592 0.501476 0.503292 0.505118 0.506949 0.508771 0.510546 0.512383 0.514113 0.515951 0.517676 0.519528 0.521232 0.52303 0.524776 0.526554 0.528298 0.530033 0.531787 0.533495 0.535221 0.536958 0.538641 0.540382 0.542057 0.543776 0.545479 0.547191 0.548889 0.550628 0.55227 0.55403 0.555722 0.557426 0.559141 0.560849 0.562574 0.564261 0.565988 0.567654 0.56934 0.571047 0.572674 0.574363 0.576039 0.577651 0.579336 0.580922 0.58256 0.584182 0.58582 0.58744 0.589089 0.590722 0.592338 0.593988 0.595615 0.597282 0.598929 0.600549 0.602185 0.603743 0.605359 0.606909 0.608515 0.610057 0.611669 0.613247 0.614838 0.616392 0.617982 0.619541 0.621151 0.622733 0.624346 0.625909 0.627513 0.629075 0.630639 0.63219 0.633723 0.635312 0.63681 0.638384 0.639932 0.641495 0.643062 0.644649 0.646255 0.647792 0.649352 0.650856 0.652373 0.653852 0.655375 0.656859 0.658372 0.659854 0.661379 0.662855 0.66434 0.665782 0.667265 0.668742 0.670184 0.671639 0.673112 0.674553 0.676049 0.677537 0.679008 0.680483 0.681943 0.683393 0.684806 0.686246 0.687722 0.689149 0.690568 0.691999 0.69346 0.694909 0.696359 0.697876 0.699371 0.700919 0.702472 0.703974 0.705491 0.706985 0.708498 0.709987 0.711454 0.712899 0.714363 0.715863 0.717315 0.718788 0.72028 0.721703 0.723105 0.724565 0.725979 0.727447 0.728982 0.730522 0.732105 0.733662 0.735156 0.73653 0.737882 0.739201 0.740689 0.742412 0.744111 0.74565 0.746975 0.748664 ];
TPR_AVG = [1 0.999936 0.999585 0.998911 0.997788 0.996495 0.995099 0.9937 0.992327 0.990901 0.989482 0.988019 0.986475 0.984911 0.983279 0.981593 0.97991 0.978126 0.97632 0.974476 0.97257 0.970546 0.968453 0.966217 0.963903 0.961596 0.959278 0.956936 0.954579 0.952186 0.94983 0.94746 0.944996 0.942562 0.940059 0.93756 0.935153 0.932669 0.930128 0.927661 0.925108 0.92256 0.920076 0.917551 0.914924 0.912385 0.909739 0.907066 0.904459 0.901747 0.899038 0.896361 0.893622 0.890892 0.888174 0.885389 0.882609 0.879763 0.876948 0.874041 0.871195 0.868275 0.865442 0.862517 0.859549 0.856685 0.853669 0.850683 0.847726 0.844719 0.8417 0.838634 0.835579 0.832466 0.829391 0.82624 0.823133 0.819981 0.81677 0.813659 0.810445 0.807277 0.804089 0.800887 0.797575 0.794288 0.790958 0.787631 0.784282 0.7809 0.777562 0.774186 0.770795 0.7674 0.764034 0.760576 0.757209 0.753762 0.750363 0.74682 0.743375 0.739875 0.736362 0.732814 0.729354 0.725732 0.722314 0.718639 0.715172 0.71143 0.707955 0.70428 0.700677 0.696984 0.693342 0.689677 0.685952 0.682299 0.67859 0.674826 0.671164 0.667341 0.663661 0.659831 0.65605 0.652174 0.64836 0.644384 0.640623 0.63656 0.632644 0.628633 0.624638 0.620593 0.616509 0.612476 0.608341 0.6043 0.600226 0.596072 0.592073 0.587938 0.583753 0.579757 0.575515 0.571517 0.567329 0.563231 0.558994 0.554851 0.550556 0.546299 0.542071 0.537716 0.533416 0.528968 0.524567 0.520197 0.51575 0.511538 0.507104 0.502848 0.498393 0.494127 0.489605 0.485173 0.480682 0.476283 0.471721 0.467282 0.462577 0.458037 0.453301 0.448726 0.444001 0.439364 0.434729 0.430099 0.425468 0.420685 0.41615 0.411328 0.406624 0.401771 0.396977 0.392057 0.387034 0.382246 0.377319 0.372606 0.367773 0.36306 0.358161 0.353392 0.348438 0.343617 0.338596 0.333717 0.328768 0.323954 0.31896 0.313925 0.309015 0.304019 0.298942 0.293899 0.288719 0.283467 0.278283 0.273024 0.267849 0.262604 0.257487 0.252275 0.246897 0.241631 0.236323 0.231009 0.225512 0.220012 0.214484 0.20868 0.202918 0.196893 0.190945 0.18511 0.179219 0.173399 0.167483 0.161625 0.155835 0.150105 0.144231 0.138212 0.132279 0.126319 0.120219 0.114313 0.108432 0.102343 0.0962871 0.0900293 0.083498 0.0768241 0.0700308 0.063524 0.0572801 0.0514571 0.0456289 0.0398266 0.0330757 0.0256072 0.0186538 0.0124756 0.00669982 0.00199139 ];
FPR_AVG = [1 0.983542 0.945405 0.908849 0.866783 0.830182 0.798749 0.772679 0.750944 0.731403 0.714283 0.698513 0.683466 0.669543 0.656249 0.643583 0.631797 0.620158 0.609094 0.598423 0.588036 0.577583 0.567332 0.556869 0.546581 0.536837 0.527467 0.518398 0.509662 0.501133 0.493068 0.485256 0.477444 0.470004 0.46262 0.455541 0.448879 0.442274 0.435743 0.429574 0.4234 0.417415 0.411727 0.406109 0.400447 0.395106 0.3897 0.384365 0.379307 0.374161 0.369165 0.36435 0.35954 0.354855 0.35031 0.345752 0.341305 0.336859 0.332554 0.328223 0.324039 0.319882 0.315894 0.311888 0.307907 0.30413 0.300237 0.296465 0.292795 0.289141 0.285535 0.281945 0.278442 0.274923 0.271529 0.268099 0.264794 0.2615 0.258196 0.255054 0.251863 0.248778 0.245723 0.2427 0.239641 0.236643 0.233665 0.230734 0.227826 0.224949 0.222148 0.219361 0.216607 0.213898 0.211244 0.208581 0.206002 0.203423 0.200909 0.198327 0.19586 0.193395 0.190949 0.188527 0.186192 0.183789 0.181548 0.179181 0.17698 0.174635 0.17249 0.170251 0.168091 0.165907 0.163783 0.161682 0.159575 0.157539 0.155497 0.153459 0.151499 0.149484 0.147566 0.145605 0.143685 0.141758 0.139873 0.137949 0.136147 0.134231 0.132407 0.130572 0.128755 0.126952 0.125149 0.123397 0.121622 0.119914 0.118209 0.116495 0.114869 0.113206 0.111555 0.109988 0.108356 0.106834 0.105266 0.103742 0.102198 0.100696 0.0991704 0.0976725 0.0962038 0.094713 0.093258 0.0917759 0.0903261 0.0889089 0.0874856 0.0861498 0.0847662 0.0834555 0.0821011 0.0808176 0.0794789 0.0781839 0.0768859 0.0756315 0.0743498 0.0731143 0.0718316 0.0705984 0.0693392 0.0681331 0.0669061 0.0657197 0.0645435 0.063387 0.062246 0.0610807 0.0599912 0.0588489 0.0577448 0.0566263 0.0555288 0.0544209 0.0533067 0.0522554 0.0511915 0.0501825 0.0491644 0.0481841 0.0471791 0.0462124 0.0452244 0.0442727 0.0432974 0.0423618 0.0414253 0.0405252 0.0396063 0.0386932 0.0378129 0.0369295 0.0360427 0.0351767 0.0342959 0.0334175 0.0325613 0.031706 0.0308732 0.0300431 0.0292436 0.0284385 0.0276212 0.0268318 0.0260491 0.025273 0.0244846 0.0237056 0.0229333 0.0221351 0.0213529 0.0205486 0.0197644 0.0190065 0.0182525 0.0175169 0.0167803 0.0160632 0.0153646 0.0146821 0.0139939 0.0133004 0.0126259 0.011958 0.0112864 0.010647 0.0100193 0.00938 0.00875425 0.00811637 0.00746354 0.00680713 0.00614941 0.00552816 0.00494287 0.00440316 0.00387474 0.00335591 0.00276327 0.00211681 0.00152596 0.00101148 0.000537573 0.000158453 ];
plot(Recall_AVG, Precision_AVG, '--m', 'linewidth', 1);
hold off;
xlabel('Recall');
ylabel('Precision')

legend('ST', 'QCUT', 'HDCT', 'RBD', 'GR', 'MNP', 'UFO', 'MC', 'DSR', 'CHM', 'GC', 'LBI', 'PCA', 'DRFI', 'GMR', 'HS', 'LMLC', 'SF', 'FES', 'CB', 'SVO', 'SWD', 'HC', 'RC', 'SEG', 'MSS', 'CA', 'FT', 'AC', 'OBJ', 'BMS', 'COV', 'SS', 'SIM', 'SeR', 'SUN', 'SR', 'GB', 'AIM', 'IT', 'AVG');
grid on;
axis([0 1 0 1]);
title('Precision recall curve');



%%
figure(2);
hold on;
plot(FPR_ST, TPR_ST,  'k', 'linewidth', 2);
plot(FPR_QCUT, TPR_QCUT,  'b', 'linewidth', 2);
plot(FPR_HDCT, TPR_HDCT,  'g', 'linewidth', 2);
plot(FPR_RBD, TPR_RBD,  'r', 'linewidth', 2);
plot(FPR_GR, TPR_GR,  'c', 'linewidth', 2);
plot(FPR_MNP, TPR_MNP,  'm', 'linewidth', 2);
plot(FPR_UFO, TPR_UFO,  'y', 'linewidth', 2);
plot(FPR_MC, TPR_MC,  ':k', 'linewidth', 2);
plot(FPR_DSR, TPR_DSR,  ':b', 'linewidth', 2);
plot(FPR_CHM, TPR_CHM,  ':g', 'linewidth', 2);
plot(FPR_GC, TPR_GC,  ':r', 'linewidth', 2);
plot(FPR_LBI, TPR_LBI,  ':c', 'linewidth', 2);
plot(FPR_PCA, TPR_PCA,  ':m', 'linewidth', 2);
plot(FPR_DRFI, TPR_DRFI,  ':y', 'linewidth', 2);
plot(FPR_GMR, TPR_GMR,  '--k', 'linewidth', 2);
plot(FPR_HS, TPR_HS,  '--b', 'linewidth', 2);
plot(FPR_LMLC, TPR_LMLC,  '--g', 'linewidth', 2);
plot(FPR_SF, TPR_SF,  '--r', 'linewidth', 2);
plot(FPR_FES, TPR_FES,  '--c', 'linewidth', 2);
plot(FPR_CB, TPR_CB,  '--m', 'linewidth', 2);
plot(FPR_SVO, TPR_SVO,  '--y', 'linewidth', 2);
plot(FPR_SWD, TPR_SWD,  'k', 'linewidth', 1);
plot(FPR_HC, TPR_HC,  'b', 'linewidth', 1);
plot(FPR_RC, TPR_RC,  'g', 'linewidth', 1);
plot(FPR_SEG, TPR_SEG,  'r', 'linewidth', 1);
plot(FPR_MSS, TPR_MSS,  'c', 'linewidth', 1);
plot(FPR_CA, TPR_CA,  'm', 'linewidth', 1);
plot(FPR_FT, TPR_FT,  'y', 'linewidth', 1);
plot(FPR_AC, TPR_AC,  ':k', 'linewidth', 1);
plot(FPR_OBJ, TPR_OBJ,  ':b', 'linewidth', 1);
plot(FPR_BMS, TPR_BMS,  ':g', 'linewidth', 1);
plot(FPR_COV, TPR_COV,  ':r', 'linewidth', 1);
plot(FPR_SS, TPR_SS,  ':c', 'linewidth', 1);
plot(FPR_SIM, TPR_SIM,  ':m', 'linewidth', 1);
plot(FPR_SeR, TPR_SeR,  ':y', 'linewidth', 1);
plot(FPR_SUN, TPR_SUN,  '--k', 'linewidth', 1);
plot(FPR_SR, TPR_SR,  '--b', 'linewidth', 1);
plot(FPR_GB, TPR_GB,  '--g', 'linewidth', 1);
plot(FPR_AIM, TPR_AIM,  '--r', 'linewidth', 1);
plot(FPR_IT, TPR_IT,  '--c', 'linewidth', 1);
plot(FPR_AVG, TPR_AVG,  '--m', 'linewidth', 1);
hold off;
xlabel('False positive rate');
ylabel('True positive rate')

legend('ST', 'QCUT', 'HDCT', 'RBD', 'GR', 'MNP', 'UFO', 'MC', 'DSR', 'CHM', 'GC', 'LBI', 'PCA', 'DRFI', 'GMR', 'HS', 'LMLC', 'SF', 'FES', 'CB', 'SVO', 'SWD', 'HC', 'RC', 'SEG', 'MSS', 'CA', 'FT', 'AC', 'OBJ', 'BMS', 'COV', 'SS', 'SIM', 'SeR', 'SUN', 'SR', 'GB', 'AIM', 'IT', 'AVG');
grid on;
axis([0 1 0 1]);


%%
figure(3);
title('ROC curve');
%   ST: AUC = 0.961, MeanF = 0.762, MaxF = 0.868, MAE = 0.122
% QCUT: AUC = 0.956, MeanF = 0.751, MaxF = 0.874, MAE = 0.118
% HDCT: AUC = 0.941, MeanF = 0.713, MaxF = 0.837, MAE = 0.143
%  RBD: AUC = 0.955, MeanF = 0.768, MaxF = 0.856, MAE = 0.108
%   GR: AUC = 0.925, MeanF = 0.666, MaxF = 0.816, MAE = 0.198
%  MNP: AUC = 0.895, MeanF = 0.512, MaxF = 0.668, MAE = 0.229
%  UFO: AUC = 0.938, MeanF = 0.670, MaxF = 0.842, MAE = 0.150
%   MC: AUC = 0.951, MeanF = 0.733, MaxF = 0.847, MAE = 0.145
%  DSR: AUC = 0.959, MeanF = 0.765, MaxF = 0.835, MAE = 0.121
%  CHM: AUC = 0.952, MeanF = 0.700, MaxF = 0.825, MAE = 0.142
%   GC: AUC = 0.912, MeanF = 0.729, MaxF = 0.794, MAE = 0.139
%  LBI: AUC = 0.910, MeanF = 0.548, MaxF = 0.696, MAE = 0.224
%  PCA: AUC = 0.941, MeanF = 0.566, MaxF = 0.782, MAE = 0.185
% DRFI: AUC = 0.978, MeanF = 0.761, MaxF = 0.881, MAE = 0.118
%  GMR: AUC = 0.944, MeanF = 0.766, MaxF = 0.847, MAE = 0.126
%   HS: AUC = 0.933, MeanF = 0.752, MaxF = 0.845, MAE = 0.149
% LMLC: AUC = 0.936, MeanF = 0.714, MaxF = 0.801, MAE = 0.163
%   SF: AUC = 0.905, MeanF = 0.557, MaxF = 0.779, MAE = 0.175
%  FES: AUC = 0.898, MeanF = 0.471, MaxF = 0.717, MAE = 0.185
%   CB: AUC = 0.927, MeanF = 0.686, MaxF = 0.815, MAE = 0.178
%  SVO: AUC = 0.930, MeanF = 0.540, MaxF = 0.789, MAE = 0.331
%  SWD: AUC = 0.901, MeanF = 0.478, MaxF = 0.689, MAE = 0.267
%   HC: AUC = 0.867, MeanF = 0.597, MaxF = 0.677, MAE = 0.215
%   RC: AUC = 0.936, MeanF = 0.729, MaxF = 0.844, MAE = 0.137
%  SEG: AUC = 0.882, MeanF = 0.491, MaxF = 0.697, MAE = 0.298
%  MSS: AUC = 0.875, MeanF = 0.389, MaxF = 0.696, MAE = 0.203
%   CA: AUC = 0.872, MeanF = 0.455, MaxF = 0.621, MAE = 0.237
%   FT: AUC = 0.790, MeanF = 0.420, MaxF = 0.635, MAE = 0.235
%   AC: AUC = 0.756, MeanF = 0.171, MaxF = 0.520, MAE = 0.227
%  OBJ: AUC = 0.907, MeanF = 0.535, MaxF = 0.718, MAE = 0.262
%  BMS: AUC = 0.929, MeanF = 0.693, MaxF = 0.805, MAE = 0.151
%  COV: AUC = 0.904, MeanF = 0.363, MaxF = 0.667, MAE = 0.197
%   SS: AUC = 0.823, MeanF = 0.388, MaxF = 0.572, MAE = 0.266
%  SIM: AUC = 0.808, MeanF = 0.365, MaxF = 0.498, MAE = 0.388
%  SeR: AUC = 0.813, MeanF = 0.436, MaxF = 0.542, MAE = 0.310
%  SUN: AUC = 0.778, MeanF = 0.337, MaxF = 0.505, MAE = 0.306
%   SR: AUC = 0.736, MeanF = 0.165, MaxF = 0.473, MAE = 0.232
%   GB: AUC = 0.902, MeanF = 0.470, MaxF = 0.688, MAE = 0.222
%  AIM: AUC = 0.833, MeanF = 0.390, MaxF = 0.555, MAE = 0.286
%   IT: AUC = 0.640, MeanF = 0.351, MaxF = 0.471, MAE = 0.213
%  AVG: AUC = 0.857, MeanF = 0.475, MaxF = 0.580, MAE = 0.260
AUC = [0.961297 0.955957 0.940563 0.954739 0.925332 0.894841 0.938053 0.950723 0.958871 0.952426 0.911617 0.910056 0.941102 0.977577 0.943537 0.932524 0.935787 0.905101 0.898009 0.926801 0.929925 0.900791 0.866696 0.935695 0.881628 0.874675 0.87155 0.789749 0.75633 0.906714 0.928847 0.903668 0.823016 0.807646 0.813328 0.778332 0.735608 0.901966 0.833063 0.640386 0.8568 ];
MeanFMeasure = [0.761922 0.750739 0.712869 0.768364 0.665608 0.511923 0.670427 0.733415 0.76516 0.699979 0.728521 0.547709 0.565788 0.761393 0.765729 0.751649 0.714189 0.5565 0.470877 0.686435 0.539893 0.477607 0.597276 0.728621 0.490558 0.388576 0.455098 0.420275 0.170602 0.53471 0.692911 0.362872 0.388089 0.365014 0.436062 0.337148 0.165374 0.470327 0.390178 0.351229 0.474709 ];
MaxFMeasure = [0.86759 0.874224 0.83672 0.855748 0.81622 0.667808 0.841887 0.847466 0.834519 0.82517 0.793676 0.696323 0.782115 0.880595 0.84673 0.844786 0.80126 0.778837 0.716574 0.814816 0.789347 0.68859 0.677389 0.844315 0.697356 0.695643 0.620747 0.635252 0.520119 0.717827 0.804985 0.666648 0.571967 0.498475 0.54162 0.504903 0.472534 0.688019 0.555383 0.471429 0.580008 ];
MAE = [0.122416 0.117708 0.143248 0.108013 0.197598 0.228848 0.149591 0.145172 0.120776 0.141981 0.139102 0.223759 0.185241 0.118217 0.125663 0.148645 0.162595 0.175267 0.184912 0.177634 0.331128 0.266938 0.214881 0.137186 0.298035 0.202569 0.236756 0.234852 0.227393 0.26164 0.150777 0.197227 0.266021 0.387923 0.309827 0.306032 0.231865 0.222308 0.286343 0.213439 0.26048 ];
methodLabels = {'ST', 'QCUT', 'HDCT', 'RBD', 'GR', 'MNP', 'UFO', 'MC', 'DSR', 'CHM', 'GC', 'LBI', 'PCA', 'DRFI', 'GMR', 'HS', 'LMLC', 'SF', 'FES', 'CB', 'SVO', 'SWD', 'HC', 'RC', 'SEG', 'MSS', 'CA', 'FT', 'AC', 'OBJ', 'BMS', 'COV', 'SS', 'SIM', 'SeR', 'SUN', 'SR', 'GB', 'AIM', 'IT', 'AVG'};

bar([MeanFMeasure; MaxFMeasure; AUC]');
legend('Mean F_\beta', 'Max F_\beta', 'AUC');xlim([0 42]);
grid on;


figure(4);
bar(MAE);
title('MAE');
grid on;
xlim([0 42]);


figure(5);
PrecisionMaskFT = [0.876748 0.920557 0.856524 0.870657 0.853291 0.787974 0.883064 0.898492 0.895717 0.873494 0.846072 0.796202 0.857464 0.884478 0.901186 0.874895 0.825125 0.852743 0.838484 0.856331 0.685195 0.846945 0.70611 0.887941 0.781444 0.783994 0.754408 0.706559 0.639618 0.784452 0.867784 0.862669 0.744963 0.662596 0.665188 0.656783 0.648576 0.838121 0.713044 0.705689 0.829928 ];
RecallMaskFT = [0.690436 0.656968 0.677967 0.689828 0.581619 0.570597 0.62459 0.644453 0.65074 0.636241 0.610827 0.531785 0.604975 0.713164 0.644892 0.6216 0.636461 0.556334 0.561701 0.587745 0.392917 0.451528 0.551943 0.654304 0.317672 0.54253 0.509578 0.458706 0.409455 0.472134 0.629945 0.533218 0.438747 0.421562 0.469079 0.455404 0.404385 0.526336 0.349063 0.374862 0.445663 ];
FMeasureMaskFT = [0.825352 0.842546 0.807449 0.820993 0.770263 0.724297 0.806084 0.823573 0.824121 0.804283 0.777015 0.714246 0.782134 0.838022 0.825479 0.799695 0.772295 0.759377 0.752872 0.77464 0.584806 0.704559 0.663352 0.820343 0.584519 0.710971 0.679112 0.628225 0.566174 0.680561 0.798235 0.755018 0.641622 0.58536 0.606659 0.595967 0.56925 0.737328 0.574743 0.586286 0.692197 ];
bar([PrecisionMaskFT; RecallMaskFT; FMeasureMaskFT]');
title('SegmentationFT');
grid on
PrecisionMaskSC = [0.923788 0.920484 0.908638 0.934402 0.865796 0.874947 0.935059 0.90322 0.924183 0.920028 0.872407 0.87584 0.915203 0.940567 0.89924 0.915367 0.862098 0.692147 0.787843 0.897985 0.868276 0.904384 0.805156 0.926091 0.812727 0.499279 0.844859 0.590715 0.0204281 0.867265 0.90495 0.758814 0.790537 0.794239 0.776079 0.757678 0.00379711 0.911194 0.803499 0.325405 0.801137 ];
RecallMaskSC = [0.81554 0.657725 0.785256 0.749183 0.727833 0.685454 0.683105 0.724432 0.626973 0.697007 0.575372 0.801255 0.67214 0.803829 0.685465 0.74537 0.852181 0.363294 0.257499 0.742369 0.846448 0.77519 0.582784 0.738155 0.811398 0.188711 0.540437 0.282027 0.00682736 0.760809 0.628659 0.151154 0.453986 0.794188 0.691424 0.48339 0.00040786 0.657659 0.614429 0.0581673 0.714534 ];
FMeasureMaskSC = [0.896333 0.842786 0.876845 0.883969 0.829511 0.822476 0.861713 0.85455 0.833052 0.856766 0.779538 0.857421 0.84471 0.905039 0.838867 0.869598 0.859789 0.572547 0.534025 0.85655 0.86314 0.870889 0.739997 0.874699 0.81242 0.361852 0.747669 0.471597 0.0139946 0.840137 0.82162 0.393631 0.675052 0.794227 0.754754 0.669952 0.00130143 0.836753 0.750224 0.157947 0.779339 ];
bar([PrecisionMaskSC; RecallMaskSC; FMeasureMaskSC]');
title('SegmentationSC');
grid on



bar([FMeasureMaskFT; FMeasureMaskSC]');
grid on;
axis([0 42 0 1]);
methodLabels = {'ST', 'QCUT', 'HDCT', 'RBD', 'GR', 'MNP', 'UFO', 'MC', 'DSR', 'CHM', 'GC', 'LBI', 'PCA', 'DRFI', 'GMR', 'HS', 'LMLC', 'SF', 'FES', 'CB', 'SVO', 'SWD', 'HC', 'RC', 'SEG', 'MSS', 'CA', 'FT', 'AC', 'OBJ', 'BMS', 'COV', 'SS', 'SIM', 'SeR', 'SUN', 'SR', 'GB', 'AIM', 'IT', 'AVG'};
legend('CutFT', 'CutSC');
xticklabel_rotate([1:41],90, methodLabels,'interpreter','none');title('FMeasure');

figure(6);
load res.mat
bar(Q(:,5));
title('FE');
grid on;
xlim([0 42]);
legend('mean');
xticklabel_rotate([1:41],90, methodLabels,'interpreter','none');


==> ResNew/PASCAL_SPrRocAuc.m <==
clear;
close all;
clc;


%%
figure(1);
hold on;
Threshold = [0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 50 51 52 53 54 55 56 57 58 59 60 61 62 63 64 65 66 67 68 69 70 71 72 73 74 75 76 77 78 79 80 81 82 83 84 85 86 87 88 89 90 91 92 93 94 95 96 97 98 99 100 101 102 103 104 105 106 107 108 109 110 111 112 113 114 115 116 117 118 119 120 121 122 123 124 125 126 127 128 129 130 131 132 133 134 135 136 137 138 139 140 141 142 143 144 145 146 147 148 149 150 151 152 153 154 155 156 157 158 159 160 161 162 163 164 165 166 167 168 169 170 171 172 173 174 175 176 177 178 179 180 181 182 183 184 185 186 187 188 189 190 191 192 193 194 195 196 197 198 199 200 201 202 203 204 205 206 207 208 209 210 211 212 213 214 215 216 217 218 219 220 221 222 223 224 225 226 227 228 229 230 231 232 233 234 235 236 237 238 239 240 241 242 243 244 245 246 247 248 249 250 251 252 253 254 255 ];

Recall_ST = [0.992941 0.987996 0.980642 0.974113 0.967161 0.962682 0.957154 0.953816 0.949624 0.944852 0.940105 0.934837 0.929826 0.92597 0.921446 0.9161 0.91288 0.908728 0.904987 0.901102 0.898196 0.895127 0.891574 0.887989 0.884952 0.881929 0.879018 0.874441 0.870484 0.86636 0.862097 0.858756 0.855108 0.851322 0.848295 0.844199 0.840217 0.836758 0.832397 0.829766 0.826576 0.823297 0.819891 0.81629 0.813787 0.810766 0.808184 0.805687 0.803237 0.800526 0.797256 0.794646 0.791144 0.788068 0.784892 0.781649 0.778707 0.775308 0.772107 0.768245 0.764562 0.761482 0.758722 0.755743 0.752169 0.748571 0.745303 0.742739 0.740402 0.738047 0.73439 0.73045 0.727759 0.725462 0.723175 0.720585 0.718194 0.715405 0.712953 0.710011 0.707432 0.704051 0.701185 0.698163 0.695112 0.692288 0.689842 0.687001 0.68438 0.68176 0.678918 0.676269 0.673094 0.670311 0.667284 0.664978 0.662491 0.660006 0.657503 0.654731 0.651917 0.649324 0.646823 0.644161 0.641024 0.637411 0.634616 0.632239 0.629466 0.627274 0.624355 0.621922 0.619195 0.616522 0.614051 0.611595 0.60922 0.606764 0.60432 0.601757 0.599315 0.596549 0.593315 0.590346 0.587128 0.584179 0.58076 0.577329 0.574767 0.572116 0.569579 0.566951 0.563191 0.559688 0.55673 0.554017 0.551371 0.548533 0.544596 0.541485 0.538696 0.535275 0.532061 0.529217 0.525648 0.522376 0.519272 0.516113 0.512925 0.509866 0.506783 0.502468 0.49885 0.495486 0.492084 0.488882 0.485647 0.482888 0.479814 0.476164 0.472786 0.468393 0.463974 0.460188 0.455857 0.451256 0.447113 0.443307 0.438829 0.435265 0.431303 0.427376 0.423447 0.419402 0.415562 0.41128 0.407419 0.403771 0.399815 0.395912 0.391498 0.388217 0.383912 0.379937 0.37535 0.371392 0.367926 0.363145 0.358526 0.353723 0.349463 0.34461 0.339281 0.334832 0.330951 0.326629 0.322753 0.318519 0.314321 0.310613 0.305965 0.30185 0.297609 0.293002 0.288966 0.284859 0.280524 0.275039 0.26992 0.265221 0.260556 0.255957 0.251021 0.246136 0.241579 0.236839 0.231891 0.22636 0.221428 0.216676 0.212078 0.206118 0.200463 0.196171 0.190722 0.185785 0.181247 0.17559 0.171025 0.166149 0.160551 0.155263 0.150568 0.146095 0.140729 0.135166 0.127225 0.120614 0.115172 0.109604 0.104953 0.100267 0.0946816 0.0901094 0.0853289 0.0804873 0.0742643 0.0697267 0.064972 0.0599911 0.0550064 0.0498659 0.0441028 0.0381164 0.0306761 0.0193669 ];
Precision_ST = [0.240625 0.261693 0.286108 0.306933 0.325427 0.342405 0.356433 0.368757 0.381077 0.391503 0.402936 0.411387 0.42057 0.429524 0.437651 0.445339 0.45326 0.460015 0.465914 0.46979 0.473652 0.47841 0.48399 0.489165 0.493057 0.497802 0.502406 0.506065 0.510133 0.513772 0.516873 0.51961 0.522443 0.524946 0.528279 0.531857 0.534924 0.538551 0.542022 0.545224 0.54843 0.55172 0.554552 0.557236 0.559969 0.561849 0.564489 0.567964 0.570288 0.572459 0.574643 0.576803 0.578703 0.58111 0.582898 0.584479 0.586679 0.588696 0.590531 0.592038 0.593492 0.595714 0.597927 0.599955 0.601695 0.602781 0.60427 0.60621 0.607753 0.608978 0.61006 0.611181 0.613021 0.614413 0.616096 0.617411 0.618627 0.619982 0.622129 0.623679 0.625578 0.627203 0.628126 0.629651 0.631336 0.633032 0.633843 0.6348 0.635849 0.636975 0.638189 0.6392 0.640249 0.641247 0.641905 0.643473 0.644655 0.646138 0.647514 0.648955 0.650098 0.651418 0.652467 0.653953 0.655345 0.656741 0.65849 0.660146 0.661505 0.663119 0.665486 0.666985 0.668481 0.6698 0.671287 0.672536 0.673904 0.675486 0.677206 0.678733 0.680646 0.681753 0.682388 0.683376 0.684472 0.684928 0.685838 0.686621 0.687603 0.688867 0.689863 0.690725 0.691537 0.691999 0.692818 0.693487 0.694371 0.695343 0.696045 0.697288 0.69837 0.698904 0.700027 0.700988 0.702129 0.703238 0.70439 0.705153 0.706155 0.706623 0.707163 0.707427 0.707784 0.707663 0.707912 0.708973 0.709797 0.711106 0.712268 0.713366 0.713244 0.714201 0.714649 0.715166 0.715298 0.715435 0.715704 0.716852 0.717596 0.71871 0.720388 0.72152 0.723712 0.724697 0.72554 0.726752 0.728354 0.729631 0.730476 0.731495 0.732408 0.733827 0.734373 0.735049 0.735169 0.735383 0.736098 0.736813 0.737405 0.737123 0.73756 0.738456 0.739564 0.740463 0.741353 0.741876 0.743196 0.744524 0.745119 0.745679 0.746515 0.74656 0.746481 0.747025 0.748205 0.749206 0.749599 0.749785 0.750177 0.750396 0.750886 0.751942 0.752705 0.752664 0.752842 0.752006 0.751452 0.751017 0.751534 0.751381 0.751632 0.75126 0.751586 0.75218 0.751836 0.750432 0.749695 0.749858 0.75 0.749748 0.748421 0.748491 0.74874 0.74972 0.7515 0.752295 0.751722 0.751966 0.752333 0.752129 0.75306 0.753256 0.753493 0.754867 0.754948 0.752989 0.750915 0.750735 0.753497 0.754207 0.757205 0.757627 0.756971 0.758565 0.759735 0.759167 ];
TPR_ST = [1 0.995054 0.987701 0.981172 0.97422 0.969741 0.964213 0.960875 0.956683 0.95191 0.947164 0.941895 0.936884 0.933029 0.928505 0.923159 0.919939 0.915787 0.912046 0.908161 0.905255 0.902185 0.898633 0.895047 0.892011 0.888988 0.886077 0.8815 0.877543 0.873419 0.869156 0.865815 0.862166 0.858381 0.855354 0.851258 0.847276 0.843817 0.839456 0.836825 0.833635 0.830355 0.82695 0.823349 0.820846 0.817825 0.815242 0.812746 0.810296 0.807584 0.804315 0.801705 0.798203 0.795127 0.791951 0.788708 0.785766 0.782367 0.779166 0.775304 0.771621 0.768541 0.76578 0.762802 0.759228 0.75563 0.752362 0.749798 0.747461 0.745106 0.741449 0.737509 0.734818 0.732521 0.730233 0.727644 0.725253 0.722464 0.720012 0.71707 0.714491 0.71111 0.708243 0.705222 0.702171 0.699347 0.696901 0.69406 0.691439 0.688819 0.685977 0.683328 0.680153 0.677369 0.674343 0.672037 0.66955 0.667064 0.664561 0.66179 0.658976 0.656383 0.653882 0.65122 0.648083 0.644469 0.641675 0.639298 0.636525 0.634333 0.631414 0.628981 0.626254 0.623581 0.62111 0.618654 0.616279 0.613823 0.611378 0.608816 0.606374 0.603608 0.600374 0.597405 0.594187 0.591238 0.587818 0.584388 0.581826 0.579175 0.576638 0.57401 0.57025 0.566746 0.563788 0.561076 0.55843 0.555592 0.551655 0.548543 0.545755 0.542334 0.539119 0.536276 0.532707 0.529435 0.526331 0.523172 0.519984 0.516925 0.513842 0.509527 0.505909 0.502545 0.499143 0.495941 0.492706 0.489947 0.486873 0.483223 0.479845 0.475452 0.471033 0.467247 0.462916 0.458314 0.454172 0.450365 0.445888 0.442324 0.438362 0.434435 0.430506 0.42646 0.422621 0.418339 0.414478 0.41083 0.406874 0.402971 0.398556 0.395276 0.390971 0.386995 0.382409 0.378451 0.374985 0.370204 0.365584 0.360782 0.356522 0.351669 0.34634 0.341891 0.33801 0.333688 0.329812 0.325578 0.32138 0.317672 0.313023 0.308909 0.304667 0.300061 0.296025 0.291918 0.287583 0.282098 0.276979 0.27228 0.267615 0.263016 0.258079 0.253194 0.248637 0.243898 0.23895 0.233419 0.228487 0.223735 0.219137 0.213176 0.207522 0.20323 0.197781 0.192843 0.188306 0.182648 0.178084 0.173208 0.167609 0.162322 0.157626 0.153154 0.147788 0.142225 0.134284 0.127672 0.122231 0.116663 0.112011 0.107326 0.10174 0.0971682 0.0923877 0.0875462 0.0813231 0.0767855 0.0720308 0.06705 0.0620652 0.0569247 0.0511616 0.0451752 0.0377349 0.0264257 ];
FPR_ST = [1 0.927578 0.857903 0.798748 0.746437 0.700892 0.662575 0.631706 0.60282 0.575856 0.550273 0.528423 0.50709 0.487089 0.470541 0.453321 0.437198 0.424017 0.411117 0.402637 0.394491 0.38547 0.375602 0.366486 0.357901 0.349207 0.341199 0.331882 0.323805 0.316985 0.310545 0.304459 0.298694 0.293328 0.287978 0.281883 0.27547 0.269429 0.26399 0.259525 0.25446 0.249675 0.245476 0.241541 0.237813 0.234594 0.230072 0.224454 0.220442 0.216939 0.213811 0.210424 0.207421 0.203962 0.201334 0.198612 0.195273 0.192403 0.189417 0.186356 0.183633 0.180639 0.177713 0.175111 0.172172 0.169883 0.167406 0.165031 0.163038 0.16123 0.159262 0.157419 0.155133 0.153458 0.151386 0.149299 0.147587 0.145878 0.143685 0.141714 0.139288 0.13733 0.135775 0.134203 0.132347 0.13068 0.129197 0.12762 0.126052 0.124674 0.123111 0.121802 0.120285 0.118921 0.117783 0.116463 0.115259 0.113928 0.112426 0.111044 0.109801 0.108573 0.107265 0.105666 0.104057 0.102453 0.100929 0.0996569 0.0985036 0.0972347 0.095464 0.0942178 0.0929867 0.0918675 0.0906011 0.0893289 0.0879876 0.0865765 0.084883 0.0836349 0.0822628 0.0811159 0.0799163 0.0788628 0.0778345 0.077002 0.0760664 0.0748551 0.0737563 0.0727854 0.071751 0.0709027 0.0697801 0.0690339 0.0682112 0.0673632 0.0664803 0.0655821 0.0646871 0.063722 0.0627641 0.0619406 0.0609402 0.0600421 0.0592374 0.0583387 0.0573056 0.0564874 0.0555694 0.054842 0.053977 0.0531608 0.0523567 0.051629 0.0509663 0.0500886 0.0494207 0.0485991 0.0478174 0.0470639 0.0463991 0.0455906 0.0449528 0.0442907 0.0435826 0.0428412 0.0420566 0.0410607 0.040327 0.0395607 0.0387265 0.0380726 0.0373594 0.0368354 0.0363801 0.0358325 0.0353192 0.0348172 0.0342051 0.0335212 0.0328727 0.0323223 0.0317598 0.0310775 0.030479 0.0299594 0.0294237 0.0287987 0.028192 0.0276581 0.0270603 0.0264274 0.0258613 0.0252132 0.0246864 0.0241473 0.0235185 0.0229738 0.022512 0.0220427 0.0214606 0.0209105 0.0204654 0.0200095 0.0195181 0.0190398 0.0186413 0.0180947 0.0176671 0.0172944 0.0168918 0.0164936 0.0160823 0.0157511 0.0153017 0.0149842 0.0146328 0.0142198 0.0138397 0.0135066 0.0130929 0.0127654 0.0121838 0.0118901 0.011525 0.011233 0.0109696 0.0106356 0.0102693 0.00994712 0.00968668 0.00942517 0.00918636 0.00885311 0.00854641 0.00825957 0.00797617 0.0077028 0.00738848 0.00703494 0.00656302 0.00621229 0.00592742 0.00550299 0.00516019 0.00482452 0.00453804 0.00418121 0.00383416 0.00360615 0.00335189 0.00311384 0.00280657 0.00248966 0.00209219 0.00142437 ];
plot(Recall_ST, Precision_ST, 'k', 'linewidth', 2);
Recall_QCUT = [0.992941 0.911343 0.878483 0.855109 0.83634 0.819925 0.805342 0.793298 0.780303 0.769627 0.759827 0.749971 0.73966 0.730094 0.721036 0.712751 0.705334 0.698145 0.691411 0.684667 0.677945 0.671332 0.665287 0.65961 0.653839 0.64856 0.643137 0.638023 0.633146 0.628335 0.623831 0.619321 0.614872 0.610536 0.605388 0.60089 0.59636 0.591825 0.587045 0.583066 0.578772 0.574843 0.570462 0.566152 0.562241 0.558115 0.554106 0.550276 0.546384 0.542832 0.539475 0.536088 0.532885 0.529708 0.52663 0.523217 0.519912 0.516599 0.513677 0.51072 0.507728 0.504546 0.501098 0.498228 0.495345 0.49272 0.490003 0.487413 0.484694 0.482087 0.479625 0.477144 0.474682 0.471883 0.469082 0.466501 0.463545 0.460883 0.458403 0.45582 0.45287 0.450548 0.448018 0.445549 0.442938 0.439684 0.437231 0.434689 0.432288 0.42995 0.42759 0.425202 0.422772 0.420481 0.418123 0.415837 0.413602 0.411308 0.408883 0.406639 0.404334 0.402059 0.399934 0.397711 0.39552 0.392958 0.390851 0.388197 0.385937 0.383668 0.381461 0.379365 0.376708 0.374213 0.37162 0.369406 0.366727 0.364385 0.362165 0.359846 0.357795 0.355664 0.353504 0.351166 0.348739 0.346538 0.344454 0.34194 0.339933 0.337786 0.335411 0.333046 0.330634 0.328347 0.326321 0.324059 0.321695 0.319717 0.317307 0.315246 0.313276 0.311163 0.308885 0.306651 0.304583 0.302521 0.300331 0.298108 0.295927 0.293648 0.291686 0.289525 0.287109 0.285015 0.2832 0.28144 0.279377 0.277089 0.275164 0.272892 0.27024 0.267838 0.265494 0.263188 0.260988 0.258662 0.256023 0.25377 0.251654 0.249226 0.246515 0.244206 0.24185 0.239655 0.237255 0.235255 0.233338 0.231229 0.228916 0.226253 0.224074 0.221841 0.219627 0.217285 0.215038 0.213155 0.211319 0.209241 0.207314 0.205239 0.203076 0.201102 0.198808 0.196624 0.194172 0.191791 0.189338 0.187083 0.184539 0.182338 0.180302 0.177656 0.175108 0.172912 0.170667 0.168071 0.165663 0.163483 0.161252 0.158883 0.156449 0.154109 0.151563 0.149085 0.146497 0.143941 0.141548 0.138994 0.136372 0.133492 0.13067 0.127702 0.124837 0.122491 0.11994 0.117281 0.114959 0.112032 0.109192 0.106412 0.103821 0.101292 0.0988556 0.0956824 0.0924715 0.0896161 0.0868974 0.0841306 0.0809901 0.0782173 0.0752401 0.0721248 0.068702 0.065231 0.0619093 0.0584213 0.0548665 0.0506167 0.0462966 0.0415934 0.0373419 0.033383 0.0279566 0.0221331 0.0152106 0.00262512 ];
Precision_QCUT = [0.240625 0.432094 0.480488 0.511657 0.535253 0.553739 0.569304 0.582761 0.594254 0.603734 0.612643 0.62121 0.630043 0.638344 0.645245 0.651335 0.657519 0.663605 0.66838 0.672589 0.677263 0.681435 0.685432 0.690453 0.694089 0.69809 0.701826 0.705066 0.708845 0.712257 0.715334 0.718241 0.721247 0.724086 0.725952 0.72842 0.730686 0.732359 0.734169 0.736541 0.738554 0.740782 0.742781 0.744743 0.746733 0.748537 0.750363 0.752541 0.754145 0.755798 0.757071 0.758538 0.759918 0.761884 0.763121 0.764564 0.765848 0.766942 0.767938 0.769011 0.77003 0.771183 0.772059 0.77354 0.774551 0.775628 0.776436 0.777025 0.777878 0.778516 0.779118 0.779749 0.780513 0.78118 0.781731 0.78226 0.782936 0.783492 0.784199 0.785421 0.786234 0.786958 0.787533 0.78824 0.788828 0.789161 0.790227 0.791086 0.791973 0.792422 0.792842 0.793647 0.793559 0.793946 0.794434 0.795272 0.795933 0.796736 0.797306 0.79738 0.797526 0.797973 0.79827 0.79844 0.799006 0.799785 0.800512 0.801213 0.801788 0.802402 0.802995 0.803609 0.804219 0.804781 0.805173 0.805612 0.805798 0.806788 0.807499 0.808075 0.80881 0.808343 0.808933 0.809539 0.81031 0.811079 0.811342 0.811987 0.81266 0.812981 0.813306 0.813887 0.814438 0.813796 0.813903 0.814185 0.814448 0.815076 0.815549 0.81595 0.816498 0.8172 0.817465 0.818778 0.81942 0.820174 0.820462 0.820585 0.820989 0.821829 0.821524 0.82256 0.822821 0.823006 0.823288 0.823353 0.823652 0.823925 0.824351 0.82464 0.824856 0.824653 0.824961 0.825182 0.825577 0.826234 0.826448 0.826469 0.827074 0.827436 0.827683 0.827976 0.828476 0.828974 0.829468 0.829772 0.830438 0.830765 0.830905 0.83046 0.830627 0.830953 0.83069 0.830289 0.830232 0.83089 0.831612 0.831584 0.831811 0.831991 0.831957 0.832145 0.832205 0.832005 0.831968 0.831951 0.831999 0.832076 0.831742 0.830858 0.830874 0.830695 0.830369 0.830066 0.830119 0.829617 0.82942 0.829402 0.829272 0.829306 0.829113 0.829351 0.829325 0.829166 0.829358 0.828941 0.82932 0.829903 0.83002 0.830388 0.830282 0.829735 0.830315 0.830084 0.829582 0.829704 0.829338 0.828712 0.828469 0.828824 0.829288 0.82908 0.828929 0.828218 0.82738 0.826833 0.8267 0.826419 0.825945 0.82436 0.823639 0.822644 0.822635 0.822253 0.822198 0.820643 0.82065 0.821081 0.822577 0.823843 0.824033 0.824429 0.82782 0.829675 0.829541 0.828923 ];
TPR_QCUT = [1 0.918402 0.885542 0.862168 0.843399 0.826984 0.812401 0.800357 0.787362 0.776685 0.766886 0.75703 0.746718 0.737153 0.728095 0.719809 0.712393 0.705204 0.69847 0.691726 0.685004 0.678391 0.672346 0.666669 0.660898 0.655619 0.650196 0.645081 0.640205 0.635394 0.63089 0.62638 0.621931 0.617595 0.612446 0.607949 0.603419 0.598884 0.594104 0.590125 0.58583 0.581902 0.577521 0.573211 0.5693 0.565174 0.561164 0.557334 0.553443 0.549891 0.546534 0.543147 0.539944 0.536767 0.533689 0.530276 0.526971 0.523658 0.520735 0.517779 0.514787 0.511604 0.508157 0.505287 0.502404 0.499778 0.497061 0.494472 0.491753 0.489146 0.486684 0.484202 0.48174 0.478942 0.476141 0.47356 0.470604 0.467942 0.465462 0.462878 0.459929 0.457607 0.455077 0.452608 0.449997 0.446743 0.44429 0.441747 0.439347 0.437009 0.434649 0.432261 0.42983 0.42754 0.425181 0.422895 0.42066 0.418367 0.415942 0.413698 0.411392 0.409117 0.406993 0.40477 0.402579 0.400017 0.397909 0.395256 0.392996 0.390727 0.38852 0.386423 0.383766 0.381272 0.378679 0.376464 0.373786 0.371443 0.369224 0.366905 0.364854 0.362723 0.360563 0.358225 0.355798 0.353596 0.351513 0.348999 0.346992 0.344845 0.34247 0.340105 0.337692 0.335406 0.33338 0.331118 0.328754 0.326775 0.324365 0.322305 0.320335 0.318222 0.315944 0.31371 0.311642 0.30958 0.307389 0.305166 0.302985 0.300707 0.298745 0.296584 0.294168 0.292074 0.290259 0.288499 0.286436 0.284148 0.282223 0.279951 0.277299 0.274897 0.272553 0.270247 0.268047 0.265721 0.263082 0.260828 0.258713 0.256285 0.253574 0.251265 0.248909 0.246714 0.244313 0.242314 0.240397 0.238288 0.235975 0.233312 0.231133 0.2289 0.226686 0.224344 0.222097 0.220214 0.218378 0.216299 0.214373 0.212298 0.210135 0.20816 0.205866 0.203683 0.201231 0.19885 0.196397 0.194142 0.191598 0.189397 0.187361 0.184714 0.182167 0.179971 0.177726 0.175129 0.172722 0.170542 0.168311 0.165942 0.163507 0.161168 0.158621 0.156144 0.153556 0.151 0.148607 0.146053 0.143431 0.140551 0.137729 0.134761 0.131896 0.12955 0.126999 0.12434 0.122018 0.119091 0.116251 0.113471 0.11088 0.10835 0.105914 0.102741 0.0995303 0.0966749 0.0939562 0.0911895 0.0880489 0.0852761 0.0822989 0.0791836 0.0757609 0.0722898 0.0689681 0.0654801 0.0619254 0.0576755 0.0533554 0.0486522 0.0444007 0.0404418 0.0350154 0.0291919 0.0222694 0.00968395 ];
FPR_QCUT = [1 0.417769 0.340059 0.294625 0.264124 0.241197 0.222282 0.206847 0.193651 0.182671 0.172764 0.164051 0.155999 0.148919 0.142459 0.136688 0.131295 0.126289 0.12187 0.117599 0.113607 0.109935 0.106239 0.102879 0.0997092 0.0967339 0.093863 0.0912161 0.0885571 0.0861465 0.0838174 0.0816619 0.0796437 0.0776876 0.0759361 0.0742933 0.0725838 0.0710338 0.0693811 0.067819 0.0663064 0.0648071 0.0633892 0.0620796 0.0608047 0.0595913 0.0583984 0.0572433 0.0561627 0.0551357 0.0541141 0.0531453 0.0522344 0.0513141 0.0503644 0.0493837 0.0484332 0.047588 0.046769 0.0459572 0.0452277 0.0444334 0.0436682 0.0428843 0.042164 0.0414741 0.0408605 0.0402805 0.0396722 0.0390604 0.038474 0.0378621 0.0372039 0.036552 0.0359196 0.0353609 0.0348064 0.0342635 0.0337205 0.0331549 0.0326556 0.032156 0.0316616 0.0311741 0.030721 0.030295 0.0298289 0.0293773 0.0288882 0.0284681 0.0280508 0.0276076 0.0272402 0.0268361 0.0264296 0.0260053 0.0256416 0.0252846 0.0249475 0.0246299 0.0242932 0.0239474 0.0235692 0.0232065 0.0228763 0.0225342 0.0221937 0.0218716 0.0215508 0.0212349 0.0209591 0.0206865 0.0204135 0.0200905 0.0197602 0.0194548 0.0191808 0.0188782 0.018571 0.0182842 0.0179986 0.0177272 0.0174808 0.0172211 0.0170018 0.0167728 0.0165568 0.0163029 0.0160613 0.0158307 0.0156062 0.0153835 0.015157 0.0149372 0.0147143 0.014507 0.014319 0.0141469 0.0139182 0.013745 0.013532 0.0133254 0.0131223 0.0128961 0.0126681 0.0124845 0.0123144 0.0121621 0.0120202 0.0118317 0.011664 0.0114726 0.0113152 0.0111431 0.0109935 0.0108403 0.0106923 0.0105502 0.0104039 0.0102604 0.01012 0.00998675 0.00983637 0.00970191 0.00956009 0.00941411 0.00928655 0.00914933 0.0090062 0.00885888 0.00872383 0.00859453 0.00846565 0.00832248 0.00818439 0.00806434 0.00795399 0.00784084 0.00773603 0.00760291 0.00748253 0.00737188 0.00724279 0.007106 0.00693806 0.00678046 0.00665196 0.00656466 0.00648465 0.00637895 0.00629941 0.00620793 0.00610225 0.00602994 0.00594815 0.00585761 0.00576431 0.00567767 0.00558478 0.00550232 0.00541147 0.00532536 0.005227 0.00512588 0.00500766 0.00489975 0.00478993 0.00469559 0.00461941 0.00455445 0.00449137 0.00441872 0.00435789 0.00425659 0.00413468 0.00405155 0.00398202 0.00390017 0.00382409 0.00373405 0.00367014 0.00362443 0.00357236 0.00351164 0.00345312 0.00336434 0.00324851 0.00310207 0.00295673 0.00283407 0.00270697 0.00262584 0.00255664 0.00247861 0.00241207 0.00233639 0.00220967 0.00215312 0.00210081 0.00206141 0.00201001 0.00195637 0.0019064 0.00185854 0.00179591 0.00174124 0.00166388 0.00158192 0.00150439 0.00143831 0.00132042 0.00120054 0.00102908 0.00076341 0.000557793 7.67981e-005 ];
plot(Recall_QCUT, Precision_QCUT, 'b', 'linewidth', 2);
Recall_HDCT = [0.992941 0.952912 0.935617 0.923267 0.912277 0.902427 0.893435 0.88546 0.877403 0.869902 0.862731 0.855593 0.848749 0.841834 0.835166 0.82843 0.822403 0.816386 0.809869 0.804023 0.798135 0.792647 0.787257 0.781956 0.775986 0.770329 0.76482 0.759117 0.754394 0.749093 0.744195 0.739226 0.733957 0.7285 0.722477 0.717554 0.712444 0.707331 0.702435 0.697878 0.693114 0.688617 0.683878 0.679243 0.674056 0.669547 0.664862 0.660223 0.655924 0.651033 0.646871 0.64219 0.638165 0.633883 0.628989 0.62463 0.619884 0.614931 0.610665 0.60603 0.601697 0.597714 0.593706 0.58896 0.584629 0.580599 0.576826 0.572739 0.569026 0.564869 0.560337 0.556807 0.553082 0.548947 0.545189 0.541633 0.538139 0.534287 0.53095 0.527807 0.524454 0.521044 0.517307 0.514477 0.511094 0.507964 0.504875 0.501606 0.498212 0.494977 0.491989 0.489274 0.486216 0.483132 0.479829 0.47695 0.473606 0.470672 0.467661 0.464444 0.460893 0.458701 0.455858 0.452136 0.449479 0.446169 0.443364 0.4407 0.437817 0.435102 0.432678 0.430677 0.428069 0.425359 0.422767 0.419838 0.417531 0.415084 0.412866 0.410362 0.407874 0.405851 0.403663 0.401202 0.399054 0.396662 0.394356 0.392313 0.390053 0.388215 0.385532 0.383197 0.380555 0.378028 0.375698 0.373423 0.371 0.368539 0.366517 0.364057 0.361452 0.359259 0.356898 0.354547 0.35227 0.350197 0.348183 0.345566 0.3437 0.341832 0.339572 0.337586 0.335829 0.333356 0.331007 0.328735 0.326697 0.324441 0.322287 0.320217 0.318079 0.316284 0.314233 0.312272 0.310334 0.308197 0.306193 0.304302 0.302081 0.300211 0.297874 0.296031 0.293511 0.291399 0.289694 0.287731 0.285696 0.283395 0.281073 0.279012 0.276908 0.274731 0.272395 0.270201 0.268329 0.266385 0.264244 0.261828 0.259558 0.257346 0.255369 0.252658 0.250624 0.248368 0.246141 0.243754 0.240841 0.238361 0.235765 0.232764 0.229472 0.227281 0.224532 0.221997 0.219675 0.217425 0.214658 0.212314 0.209773 0.207222 0.204379 0.201642 0.198687 0.195696 0.193148 0.190161 0.187215 0.183766 0.181085 0.177992 0.174225 0.171451 0.168295 0.164742 0.16014 0.156566 0.152973 0.148571 0.144036 0.14 0.135458 0.131053 0.126295 0.121798 0.117616 0.11264 0.108499 0.103154 0.0981405 0.0935664 0.0888327 0.0826245 0.0770189 0.0711602 0.0651745 0.0595043 0.053924 0.0479617 0.0423875 0.0355285 0.0305781 0.0256918 0.0208842 0.0165014 0.0127457 0.00989845 ];
Precision_HDCT = [0.240625 0.252326 0.263452 0.273304 0.282951 0.29208 0.300872 0.309521 0.317552 0.325464 0.333023 0.34006 0.347019 0.353442 0.359955 0.365808 0.371669 0.377611 0.383131 0.388703 0.394321 0.399911 0.405379 0.41083 0.416053 0.421112 0.426329 0.431021 0.436 0.44105 0.446209 0.450847 0.455412 0.460083 0.464215 0.468815 0.473425 0.478245 0.482501 0.487006 0.491182 0.495382 0.49927 0.503474 0.507762 0.511804 0.515456 0.519277 0.523132 0.526648 0.530426 0.534155 0.538414 0.542046 0.54613 0.550029 0.553601 0.556968 0.560253 0.564017 0.568098 0.571743 0.575264 0.579447 0.582774 0.586452 0.589444 0.592341 0.595847 0.598809 0.602153 0.605796 0.608486 0.610618 0.613522 0.616477 0.618911 0.621142 0.62392 0.626681 0.629234 0.631415 0.633347 0.635317 0.636856 0.638681 0.640701 0.64255 0.644634 0.645838 0.647424 0.648841 0.650412 0.651455 0.652495 0.654034 0.655405 0.65639 0.657274 0.658402 0.65876 0.660005 0.660947 0.661622 0.662287 0.662906 0.663576 0.664487 0.665277 0.666779 0.668195 0.669369 0.670258 0.671065 0.671931 0.672437 0.673101 0.674501 0.675313 0.676064 0.676965 0.678419 0.679049 0.679492 0.680291 0.681279 0.681794 0.682734 0.683408 0.684061 0.684837 0.685161 0.686185 0.686434 0.68648 0.687446 0.68784 0.687858 0.688261 0.688955 0.689859 0.690419 0.691085 0.690963 0.692384 0.692886 0.693205 0.693906 0.694353 0.694624 0.695529 0.695906 0.696814 0.696853 0.697293 0.697586 0.697878 0.698072 0.698305 0.69893 0.699444 0.699876 0.700109 0.700191 0.700004 0.7002 0.700789 0.70108 0.701662 0.702178 0.702598 0.703184 0.703764 0.704411 0.705036 0.704942 0.705183 0.705697 0.705671 0.706402 0.706995 0.707692 0.70784 0.708128 0.708592 0.708895 0.709638 0.710494 0.711046 0.711686 0.711957 0.712493 0.71338 0.714089 0.714128 0.715054 0.715296 0.715366 0.715826 0.71614 0.716547 0.716888 0.717455 0.717351 0.718378 0.718778 0.719636 0.720078 0.720249 0.720819 0.721438 0.721806 0.722749 0.724223 0.725261 0.725737 0.726468 0.727229 0.727871 0.728592 0.729594 0.7297 0.730103 0.730272 0.730103 0.728995 0.72968 0.730521 0.730527 0.73132 0.728788 0.730604 0.730666 0.731586 0.731375 0.731296 0.730971 0.730957 0.732525 0.733332 0.733993 0.732924 0.731559 0.733102 0.733967 0.732979 0.733674 0.735519 0.73436 0.732463 0.732109 0.73102 0.734025 0.731592 0.730621 0.728254 ];
TPR_HDCT = [1 0.959971 0.942675 0.930326 0.919336 0.909486 0.900494 0.892519 0.884462 0.876961 0.86979 0.862652 0.855808 0.848893 0.842225 0.835489 0.829462 0.823445 0.816928 0.811082 0.805194 0.799706 0.794316 0.789015 0.783045 0.777387 0.771879 0.766176 0.761453 0.756152 0.751253 0.746285 0.741016 0.735559 0.729536 0.724613 0.719502 0.71439 0.709493 0.704937 0.700173 0.695676 0.690937 0.686301 0.681115 0.676606 0.671921 0.667282 0.662983 0.658092 0.65393 0.649249 0.645224 0.640942 0.636048 0.631689 0.626943 0.621989 0.617724 0.613089 0.608756 0.604773 0.600764 0.596019 0.591688 0.587658 0.583885 0.579798 0.576085 0.571927 0.567396 0.563865 0.560141 0.556006 0.552248 0.548692 0.545198 0.541346 0.538008 0.534866 0.531512 0.528102 0.524366 0.521536 0.518153 0.515023 0.511934 0.508665 0.50527 0.502036 0.499048 0.496333 0.493275 0.490191 0.486888 0.484008 0.480664 0.477731 0.47472 0.471502 0.467951 0.46576 0.462916 0.459194 0.456538 0.453227 0.450423 0.447758 0.444876 0.442161 0.439737 0.437736 0.435128 0.432418 0.429826 0.426897 0.42459 0.422143 0.419925 0.417421 0.414933 0.41291 0.410722 0.40826 0.406113 0.403721 0.401415 0.399372 0.397112 0.395274 0.39259 0.390256 0.387614 0.385087 0.382757 0.380482 0.378059 0.375598 0.373575 0.371116 0.368511 0.366318 0.363956 0.361606 0.359329 0.357256 0.355242 0.352625 0.350758 0.348891 0.346631 0.344644 0.342887 0.340415 0.338066 0.335794 0.333755 0.3315 0.329346 0.327276 0.325138 0.323343 0.321292 0.319331 0.317393 0.315256 0.313252 0.311361 0.309139 0.307269 0.304933 0.30309 0.30057 0.298458 0.296753 0.29479 0.292755 0.290454 0.288131 0.286071 0.283966 0.281789 0.279453 0.27726 0.275388 0.273444 0.271303 0.268886 0.266617 0.264405 0.262428 0.259717 0.257683 0.255427 0.2532 0.250813 0.2479 0.245419 0.242823 0.239823 0.23653 0.23434 0.231591 0.229056 0.226734 0.224483 0.221717 0.219373 0.216832 0.214281 0.211438 0.208701 0.205745 0.202755 0.200207 0.19722 0.194274 0.190825 0.188143 0.185051 0.181283 0.17851 0.175353 0.171801 0.167199 0.163625 0.160032 0.15563 0.151095 0.147059 0.142517 0.138112 0.133354 0.128857 0.124674 0.119698 0.115558 0.110213 0.105199 0.100625 0.0958916 0.0896833 0.0840777 0.078219 0.0722334 0.0665631 0.0609828 0.0550205 0.0494464 0.0425874 0.0376369 0.0327506 0.027943 0.0235602 0.0198045 0.0169573 ];
FPR_HDCT = [1 0.87651 0.795125 0.736112 0.686712 0.644268 0.607743 0.575294 0.546646 0.520412 0.496961 0.475355 0.455573 0.437488 0.420266 0.404926 0.390485 0.376751 0.363754 0.351428 0.339816 0.328589 0.317989 0.307967 0.298294 0.288944 0.280281 0.271973 0.263966 0.256159 0.248744 0.241674 0.234982 0.228345 0.222332 0.216297 0.210365 0.204577 0.199216 0.193969 0.189051 0.184355 0.179916 0.175279 0.170605 0.166429 0.16229 0.158262 0.154514 0.150781 0.147148 0.143646 0.140115 0.136974 0.133616 0.130425 0.127384 0.124379 0.121429 0.118455 0.115339 0.112593 0.109954 0.107303 0.10488 0.102464 0.100256 0.0981117 0.0959823 0.0939515 0.0919201 0.0900338 0.0883251 0.0865751 0.0848424 0.0830872 0.0815802 0.0800066 0.078521 0.0770816 0.0755493 0.0742298 0.0729891 0.0717665 0.0705554 0.0693986 0.0682043 0.0671191 0.0661619 0.0650227 0.0640524 0.0630287 0.0621086 0.0612143 0.0602652 0.0593575 0.0584797 0.0576963 0.0569309 0.0561612 0.0552825 0.0544689 0.0536913 0.0528743 0.0522029 0.0514708 0.0507611 0.0500153 0.0493089 0.0486009 0.0478313 0.0472096 0.0466041 0.0460003 0.0454372 0.044891 0.0442611 0.0436114 0.0430552 0.0424888 0.0419472 0.0414347 0.0409549 0.0404124 0.0398724 0.0393727 0.0388959 0.0383537 0.0379155 0.0373874 0.0368803 0.0364776 0.0359628 0.0354996 0.0351054 0.0346624 0.0341991 0.0338092 0.0334139 0.0330034 0.0325389 0.0321585 0.0317954 0.0314349 0.0310244 0.0306095 0.0302956 0.0299508 0.0295858 0.029217 0.028825 0.0284738 0.0281005 0.0277446 0.0274161 0.0271207 0.0267836 0.0264914 0.0261803 0.0258623 0.0255591 0.0252567 0.024975 0.0246731 0.0243674 0.0240772 0.0236945 0.0233715 0.0231068 0.022782 0.0225269 0.022182 0.0218703 0.0215842 0.0213503 0.0211056 0.0208874 0.0205305 0.0202585 0.0199274 0.0196868 0.0194432 0.0192045 0.0189707 0.0187336 0.0184435 0.0181187 0.017797 0.0175285 0.0172687 0.0169892 0.0167402 0.016455 0.0162163 0.0159371 0.0156537 0.0153636 0.0151383 0.014847 0.0145915 0.0143339 0.0140894 0.0138285 0.0136147 0.0133205 0.0130783 0.0128261 0.0125369 0.0123057 0.0120867 0.01181 0.011533 0.0112615 0.0109559 0.0106968 0.0104265 0.0101814 0.00993214 0.00969093 0.00946183 0.00918398 0.00892353 0.00866838 0.00840724 0.00812646 0.00789353 0.00763813 0.00739714 0.00716454 0.00693471 0.00669411 0.00642524 0.00616414 0.0059297 0.00564342 0.0053906 0.00517326 0.00488313 0.0046689 0.00441222 0.0041706 0.00395395 0.00369344 0.00341369 0.00313468 0.00284706 0.00257499 0.00232191 0.00204119 0.0017854 0.0015591 0.00131877 0.00109798 0.000933629 0.000758406 0.000625036 ];
plot(Recall_HDCT, Precision_HDCT, 'g', 'linewidth', 2);
Recall_RBD = [0.992941 0.91988 0.912711 0.90558 0.896328 0.888868 0.880717 0.873064 0.865187 0.858222 0.851805 0.846057 0.840824 0.835651 0.830628 0.82565 0.820389 0.815981 0.812012 0.808284 0.804282 0.800818 0.796991 0.793318 0.789556 0.786678 0.783241 0.780119 0.776492 0.773528 0.770384 0.767404 0.764332 0.761544 0.758453 0.754786 0.751243 0.748189 0.745255 0.742834 0.740243 0.737102 0.733869 0.730245 0.727383 0.724236 0.721235 0.718328 0.715708 0.71185 0.708989 0.706302 0.703031 0.699917 0.697278 0.694718 0.692122 0.68919 0.686371 0.683821 0.681086 0.678428 0.675691 0.67315 0.67061 0.667795 0.665383 0.662838 0.660193 0.658119 0.655103 0.652837 0.650122 0.647315 0.644313 0.641069 0.638637 0.636316 0.633985 0.631338 0.628575 0.626228 0.623712 0.620997 0.618597 0.615939 0.613861 0.611127 0.60895 0.606399 0.603788 0.601041 0.599091 0.596351 0.594077 0.591362 0.588795 0.586655 0.584146 0.581936 0.580129 0.577814 0.575669 0.573994 0.571861 0.569294 0.567235 0.565066 0.562336 0.560497 0.557841 0.555015 0.55264 0.550199 0.547535 0.544969 0.54188 0.53938 0.537249 0.534874 0.532041 0.529966 0.527484 0.525247 0.522606 0.519947 0.517599 0.515249 0.512108 0.509454 0.506913 0.50443 0.502068 0.499641 0.497524 0.495163 0.492363 0.489617 0.486856 0.484272 0.481744 0.478545 0.475811 0.472971 0.470743 0.468334 0.465295 0.462947 0.460144 0.457663 0.454884 0.452344 0.448902 0.44579 0.442655 0.43978 0.436886 0.433988 0.431539 0.428883 0.426335 0.423194 0.420669 0.418186 0.415297 0.412658 0.409862 0.407282 0.404276 0.401186 0.398328 0.395147 0.391918 0.389128 0.386247 0.383348 0.379891 0.376262 0.373471 0.370977 0.367794 0.364164 0.360877 0.357524 0.354432 0.350294 0.347324 0.343913 0.340662 0.337058 0.333685 0.329829 0.325968 0.322227 0.318155 0.314353 0.310632 0.305544 0.300906 0.296848 0.293166 0.289079 0.285806 0.281639 0.27735 0.272762 0.268996 0.264747 0.260214 0.255428 0.251953 0.246855 0.242579 0.237739 0.234056 0.230109 0.226403 0.221851 0.216281 0.211084 0.206499 0.200953 0.195628 0.190053 0.185985 0.180714 0.175689 0.169741 0.164181 0.159987 0.154241 0.148476 0.142406 0.136986 0.13087 0.125489 0.120015 0.114506 0.109887 0.105029 0.0993211 0.0935135 0.0884181 0.0835182 0.0772314 0.0721158 0.066663 0.0615039 0.0560222 0.050075 0.044568 0.0389153 0.0335507 0.0278888 0.022672 0.0181893 ];
Precision_RBD = [0.240625 0.413287 0.428865 0.441679 0.452675 0.46212 0.47037 0.478462 0.485648 0.492214 0.498348 0.504013 0.508974 0.513451 0.518095 0.52243 0.525829 0.529357 0.533011 0.536414 0.539608 0.542983 0.54631 0.549155 0.551443 0.55439 0.557009 0.559719 0.562403 0.564594 0.566992 0.56937 0.571501 0.574061 0.576166 0.578662 0.580622 0.582637 0.584785 0.587211 0.589557 0.591812 0.593511 0.595539 0.597549 0.599984 0.601863 0.604184 0.606179 0.607508 0.609646 0.611618 0.613482 0.615205 0.617083 0.619141 0.620864 0.622238 0.623709 0.625303 0.626557 0.628331 0.629763 0.631226 0.632845 0.634068 0.635628 0.637315 0.638723 0.640487 0.641645 0.643537 0.644412 0.645375 0.646628 0.647655 0.649217 0.650437 0.651747 0.652983 0.654226 0.654864 0.656115 0.656873 0.658028 0.659074 0.660318 0.661407 0.662545 0.663435 0.6642 0.66533 0.666359 0.667271 0.668865 0.669983 0.671081 0.671944 0.672874 0.674065 0.675515 0.677176 0.678246 0.679462 0.680419 0.681337 0.682436 0.683134 0.684405 0.685398 0.686667 0.687602 0.688352 0.689776 0.6912 0.692314 0.692897 0.694034 0.695373 0.695854 0.696888 0.697835 0.699171 0.700228 0.701211 0.702556 0.703309 0.703402 0.704753 0.705653 0.706015 0.706681 0.707422 0.708512 0.709727 0.70977 0.710621 0.711496 0.71264 0.714023 0.715415 0.716442 0.717074 0.717769 0.718808 0.719812 0.720724 0.721332 0.721743 0.72237 0.723304 0.723938 0.724414 0.725017 0.72581 0.727402 0.727965 0.727615 0.729342 0.729973 0.731031 0.732093 0.733373 0.734754 0.734986 0.735412 0.737162 0.738297 0.738897 0.739833 0.740228 0.741798 0.742125 0.742943 0.743815 0.744408 0.745204 0.746331 0.746922 0.748113 0.749007 0.750161 0.749807 0.750066 0.750439 0.751194 0.75272 0.752784 0.753648 0.754009 0.754879 0.755344 0.755168 0.755691 0.756059 0.755788 0.755556 0.755328 0.755404 0.758167 0.757978 0.759953 0.76025 0.760965 0.761948 0.76228 0.763713 0.765049 0.76507 0.765637 0.766709 0.766348 0.766767 0.767053 0.767227 0.767281 0.767354 0.767271 0.768951 0.769498 0.769051 0.768775 0.769701 0.768769 0.768169 0.770432 0.77195 0.773304 0.772721 0.773475 0.774299 0.774123 0.7728 0.772234 0.772615 0.772931 0.77368 0.772332 0.770276 0.770364 0.769757 0.77045 0.770309 0.769341 0.768902 0.769268 0.768196 0.767899 0.768252 0.767934 0.76781 0.76923 0.769921 0.76996 0.769443 0.770249 ];
TPR_RBD = [1 0.926939 0.91977 0.912639 0.903387 0.895927 0.887776 0.880123 0.872246 0.865281 0.858864 0.853116 0.847882 0.84271 0.837686 0.832708 0.827448 0.82304 0.81907 0.815343 0.81134 0.807877 0.80405 0.800376 0.796615 0.793737 0.7903 0.787178 0.783551 0.780587 0.777443 0.774463 0.77139 0.768603 0.765512 0.761845 0.758302 0.755248 0.752314 0.749893 0.747302 0.744161 0.740928 0.737304 0.734442 0.731295 0.728294 0.725387 0.722767 0.718909 0.716048 0.713361 0.71009 0.706976 0.704337 0.701776 0.699181 0.696249 0.693429 0.69088 0.688145 0.685487 0.68275 0.680208 0.677669 0.674854 0.672441 0.669896 0.667252 0.665178 0.662162 0.659896 0.657181 0.654374 0.651371 0.648128 0.645696 0.643375 0.641044 0.638397 0.635634 0.633287 0.630771 0.628055 0.625656 0.622998 0.62092 0.618186 0.616009 0.613458 0.610847 0.6081 0.606149 0.603409 0.601135 0.59842 0.595854 0.593714 0.591205 0.588995 0.587188 0.584873 0.582728 0.581053 0.57892 0.576353 0.574294 0.572125 0.569395 0.567556 0.564899 0.562074 0.559699 0.557258 0.554594 0.552028 0.548939 0.546439 0.544308 0.541933 0.5391 0.537025 0.534543 0.532306 0.529664 0.527006 0.524658 0.522308 0.519167 0.516513 0.513972 0.511489 0.509127 0.5067 0.504583 0.502221 0.499421 0.496676 0.493915 0.491331 0.488803 0.485604 0.48287 0.48003 0.477802 0.475393 0.472354 0.470006 0.467203 0.464722 0.461942 0.459403 0.455961 0.452849 0.449714 0.446839 0.443945 0.441046 0.438597 0.435942 0.433393 0.430253 0.427728 0.425245 0.422356 0.419717 0.416921 0.414341 0.411334 0.408245 0.405387 0.402206 0.398977 0.396186 0.393306 0.390407 0.38695 0.383321 0.38053 0.378035 0.374853 0.371223 0.367936 0.364583 0.361491 0.357353 0.354383 0.350972 0.347721 0.344116 0.340744 0.336888 0.333027 0.329286 0.325214 0.321412 0.317691 0.312603 0.307965 0.303906 0.300225 0.296138 0.292865 0.288698 0.284409 0.27982 0.276055 0.271806 0.267273 0.262487 0.259012 0.253914 0.249638 0.244798 0.241115 0.237167 0.233462 0.22891 0.22334 0.218143 0.213558 0.208012 0.202687 0.197111 0.193044 0.187773 0.182748 0.1768 0.17124 0.167046 0.1613 0.155535 0.149464 0.144045 0.137929 0.132548 0.127074 0.121564 0.116946 0.112088 0.10638 0.100572 0.095477 0.0905771 0.0842902 0.0791746 0.0737219 0.0685627 0.063081 0.0571338 0.0516268 0.0459741 0.0406095 0.0349476 0.0297308 0.0252482 ];
FPR_RBD = [1 0.476504 0.43177 0.39917 0.374037 0.354503 0.337374 0.322219 0.308954 0.2968 0.286022 0.276675 0.268132 0.260731 0.253609 0.247059 0.241215 0.235698 0.230538 0.22561 0.22102 0.216572 0.212361 0.208306 0.20462 0.200676 0.197158 0.193595 0.190182 0.187189 0.184171 0.181002 0.178044 0.174846 0.171905 0.168949 0.166267 0.163767 0.161318 0.158648 0.156245 0.153751 0.151445 0.149224 0.146924 0.144492 0.142371 0.140178 0.138225 0.136429 0.134369 0.132241 0.130118 0.128281 0.126353 0.124426 0.122563 0.120949 0.119347 0.117727 0.116292 0.114749 0.113215 0.111919 0.11045 0.109148 0.10786 0.10655 0.105273 0.103992 0.102862 0.101529 0.100451 0.0993979 0.0981844 0.0970842 0.0958285 0.0947804 0.0936347 0.0924422 0.0912892 0.0903965 0.0894341 0.0885071 0.0874956 0.0865272 0.0855487 0.0845773 0.0837186 0.0827942 0.0819764 0.0810915 0.0802893 0.0794369 0.0785671 0.0776767 0.0768128 0.0761324 0.0753809 0.0745538 0.0737761 0.0729588 0.0721496 0.0713416 0.0705527 0.0698289 0.0690098 0.0683791 0.0675493 0.0668721 0.0660735 0.0653358 0.0646274 0.0638239 0.0630092 0.062263 0.0615922 0.0609156 0.0602062 0.0596629 0.0588847 0.0581599 0.0573766 0.0566813 0.0560115 0.0552335 0.0546322 0.0538804 0.0532014 0.0525276 0.0519604 0.0513574 0.0508183 0.0501697 0.0495023 0.0490204 0.0484464 0.0478956 0.0472942 0.0465756 0.0458967 0.0453239 0.0447626 0.0441653 0.0436232 0.0430613 0.0424339 0.0419044 0.0414 0.0409576 0.0404813 0.0399943 0.0394934 0.0390075 0.0384724 0.0379614 0.0374771 0.0370914 0.0365741 0.0359458 0.0354357 0.0349172 0.0344163 0.0338906 0.0333494 0.0328805 0.0324521 0.0319721 0.0314928 0.0310799 0.0306374 0.030117 0.0296731 0.0292493 0.0288446 0.0283789 0.0278918 0.0274088 0.0269609 0.0265139 0.0261212 0.0256367 0.0251826 0.0248287 0.0244162 0.0239674 0.0234597 0.0229988 0.0225131 0.0220655 0.0216672 0.0212612 0.020915 0.0205484 0.0201331 0.0196956 0.0193504 0.0189512 0.0186312 0.0181925 0.017866 0.0174844 0.0170734 0.0166838 0.0163421 0.0159793 0.0155361 0.0151269 0.0148072 0.0144791 0.0141114 0.0137716 0.0133941 0.013084 0.0127046 0.0123963 0.0120385 0.0117043 0.0113627 0.0110265 0.0107477 0.0104366 0.0100908 0.00981564 0.00948023 0.00910239 0.00877918 0.008387 0.00809163 0.0077963 0.00756066 0.00724829 0.00696903 0.00669646 0.00643493 0.00611801 0.00588887 0.00557301 0.00530396 0.00511617 0.0048998 0.00459424 0.00433774 0.00411056 0.00389868 0.00364928 0.00337679 0.00307714 0.00273039 0.00243593 0.00214048 0.00180336 0.00151509 0.00126635 0.00107151 0.000835446 ];
plot(Recall_RBD, Precision_RBD, 'r', 'linewidth', 2);
Recall_GR = [0.992941 0.992548 0.992241 0.991385 0.989856 0.988712 0.987017 0.985477 0.983595 0.982221 0.980738 0.978824 0.977225 0.975201 0.973086 0.970704 0.967856 0.964807 0.961427 0.958379 0.955358 0.952717 0.949851 0.947155 0.943509 0.94051 0.937469 0.934613 0.931528 0.928553 0.925172 0.921798 0.918995 0.915602 0.91257 0.90904 0.905547 0.901894 0.897646 0.892713 0.889014 0.884682 0.879895 0.875512 0.870484 0.866832 0.862586 0.858476 0.853971 0.849702 0.845503 0.841348 0.836511 0.831395 0.82604 0.821683 0.816869 0.812358 0.807961 0.803177 0.798091 0.793765 0.789259 0.784044 0.779062 0.77378 0.76941 0.764567 0.759782 0.755514 0.75037 0.744235 0.739707 0.734804 0.729982 0.72522 0.719339 0.715017 0.710173 0.705508 0.70067 0.696228 0.691772 0.686651 0.681699 0.676455 0.671172 0.666 0.660991 0.656641 0.652121 0.646349 0.641291 0.636894 0.632083 0.627264 0.622397 0.618426 0.614166 0.610089 0.605209 0.600537 0.595796 0.59158 0.585997 0.581778 0.577523 0.571779 0.567645 0.563517 0.558729 0.553652 0.549086 0.544326 0.540172 0.536058 0.531078 0.526852 0.521677 0.51622 0.511223 0.505676 0.500999 0.49681 0.493009 0.4895 0.484281 0.479461 0.474386 0.46961 0.465269 0.461398 0.456964 0.451779 0.447169 0.442915 0.438567 0.434217 0.429609 0.424304 0.419744 0.415836 0.411962 0.406556 0.401715 0.397816 0.393603 0.389359 0.385585 0.382013 0.377319 0.373375 0.368719 0.364088 0.36013 0.356532 0.352019 0.347502 0.34367 0.340466 0.337165 0.333118 0.329263 0.325179 0.321273 0.317557 0.314237 0.310989 0.307744 0.30431 0.300679 0.297058 0.293712 0.290085 0.286909 0.283566 0.280458 0.277531 0.273571 0.269941 0.266777 0.26345 0.260087 0.256935 0.25343 0.250591 0.247464 0.244662 0.241808 0.238381 0.235544 0.232066 0.228857 0.226061 0.22322 0.220224 0.216906 0.213617 0.210477 0.207761 0.204268 0.200596 0.19719 0.194573 0.191665 0.189269 0.186458 0.183816 0.180668 0.17725 0.174482 0.171754 0.169615 0.166693 0.163274 0.160355 0.158016 0.155116 0.151641 0.148994 0.146292 0.143482 0.140678 0.137984 0.135768 0.132324 0.129554 0.125699 0.122957 0.120307 0.117355 0.114067 0.111815 0.10929 0.105316 0.102823 0.0998683 0.0972026 0.0941287 0.0912587 0.0887144 0.0850079 0.0824017 0.079456 0.0764194 0.0736926 0.0703096 0.0668319 0.0639288 0.0601518 0.0563267 0.0523955 0.0473605 0.0414417 0.0361737 0.0293004 ];
Precision_GR = [0.240625 0.242231 0.245226 0.250407 0.25536 0.25925 0.263797 0.267169 0.270901 0.27459 0.278814 0.283071 0.287539 0.292537 0.297328 0.302303 0.306907 0.311825 0.316093 0.32003 0.32428 0.32907 0.333285 0.337558 0.342075 0.345692 0.350032 0.353962 0.358154 0.362013 0.365796 0.36943 0.372962 0.376695 0.380255 0.384195 0.388204 0.391958 0.395593 0.399089 0.40266 0.406892 0.410738 0.415013 0.418459 0.422288 0.426667 0.430568 0.434828 0.438769 0.442265 0.446065 0.449817 0.453691 0.457181 0.461185 0.464533 0.467777 0.471097 0.474446 0.477543 0.481013 0.484634 0.487703 0.490258 0.492997 0.495913 0.499429 0.501915 0.504921 0.507396 0.509892 0.512884 0.5161 0.518366 0.520616 0.523113 0.52458 0.526774 0.529055 0.531025 0.533623 0.536574 0.538873 0.542538 0.545651 0.547949 0.550189 0.552907 0.555451 0.558015 0.560563 0.563187 0.565337 0.5675 0.570723 0.57322 0.575949 0.578144 0.580497 0.583095 0.586186 0.587961 0.58868 0.590522 0.59332 0.5955 0.59783 0.599778 0.601994 0.604319 0.606476 0.608934 0.612573 0.614809 0.616966 0.618313 0.620854 0.622581 0.624213 0.625496 0.626931 0.627136 0.628982 0.630178 0.632003 0.633143 0.634005 0.633962 0.635076 0.636731 0.637601 0.639761 0.641211 0.642442 0.644158 0.645767 0.647511 0.648471 0.648895 0.650062 0.651089 0.652635 0.653073 0.654018 0.656281 0.657211 0.657755 0.659276 0.660926 0.66217 0.664369 0.66527 0.666154 0.667266 0.668637 0.669345 0.669879 0.670767 0.67149 0.67262 0.672826 0.674686 0.674001 0.675276 0.67525 0.675523 0.675622 0.676991 0.677497 0.677755 0.677835 0.679978 0.680521 0.681571 0.683264 0.683315 0.685099 0.684666 0.684853 0.684722 0.684248 0.681994 0.682086 0.684043 0.685189 0.68552 0.686458 0.686966 0.686443 0.686614 0.686523 0.687152 0.687428 0.687342 0.687535 0.687308 0.688655 0.689524 0.689558 0.690564 0.6905 0.69129 0.690579 0.691389 0.691551 0.691646 0.692567 0.692243 0.691777 0.692719 0.692431 0.692563 0.691268 0.690618 0.691302 0.691143 0.692979 0.692227 0.692446 0.69391 0.692696 0.693538 0.694805 0.693815 0.692585 0.691528 0.692798 0.692792 0.691815 0.692268 0.690501 0.690524 0.690545 0.690977 0.690379 0.689486 0.689655 0.689498 0.687581 0.687417 0.684668 0.682866 0.682073 0.681782 0.680464 0.680751 0.680863 0.68153 0.68193 0.681168 0.680342 0.680165 0.679186 0.680585 0.681057 ];
TPR_GR = [1 0.999607 0.9993 0.998444 0.996915 0.995771 0.994076 0.992536 0.990654 0.98928 0.987796 0.985883 0.984283 0.98226 0.980145 0.977763 0.974915 0.971865 0.968486 0.965437 0.962417 0.959776 0.95691 0.954214 0.950568 0.947569 0.944528 0.941672 0.938587 0.935611 0.932231 0.928857 0.926053 0.922661 0.919629 0.916098 0.912606 0.908953 0.904705 0.899772 0.896073 0.891741 0.886954 0.882571 0.877543 0.873891 0.869644 0.865535 0.861029 0.85676 0.852562 0.848407 0.84357 0.838454 0.833099 0.828742 0.823928 0.819417 0.81502 0.810236 0.80515 0.800824 0.796318 0.791103 0.786121 0.780839 0.776469 0.771626 0.766841 0.762573 0.757429 0.751294 0.746766 0.741863 0.737041 0.732279 0.726398 0.722076 0.717232 0.712567 0.707729 0.703287 0.698831 0.693709 0.688757 0.683514 0.678231 0.673059 0.66805 0.6637 0.65918 0.653408 0.648349 0.643952 0.639142 0.634323 0.629456 0.625485 0.621224 0.617148 0.612268 0.607596 0.602855 0.598639 0.593056 0.588837 0.584582 0.578838 0.574704 0.570576 0.565788 0.560711 0.556145 0.551385 0.547231 0.543117 0.538137 0.53391 0.528736 0.523279 0.518281 0.512735 0.508057 0.503869 0.500068 0.496559 0.49134 0.48652 0.481444 0.476669 0.472328 0.468457 0.464023 0.458838 0.454228 0.449974 0.445626 0.441276 0.436668 0.431362 0.426803 0.422895 0.41902 0.413615 0.408774 0.404875 0.400662 0.396418 0.392644 0.389072 0.384378 0.380434 0.375778 0.371147 0.367189 0.363591 0.359078 0.354561 0.350729 0.347525 0.344224 0.340177 0.336322 0.332238 0.328332 0.324616 0.321296 0.318048 0.314802 0.311369 0.307737 0.304117 0.300771 0.297144 0.293968 0.290624 0.287516 0.28459 0.28063 0.277 0.273836 0.270509 0.267146 0.263994 0.260489 0.257649 0.254523 0.251721 0.248867 0.24544 0.242603 0.239125 0.235916 0.23312 0.230279 0.227283 0.223965 0.220676 0.217536 0.21482 0.211326 0.207654 0.204249 0.201632 0.198724 0.196328 0.193517 0.190875 0.187727 0.184309 0.181541 0.178813 0.176674 0.173752 0.170333 0.167414 0.165075 0.162175 0.1587 0.156053 0.15335 0.15054 0.147737 0.145043 0.142827 0.139383 0.136613 0.132757 0.130016 0.127365 0.124414 0.121125 0.118873 0.116349 0.112375 0.109882 0.106927 0.104261 0.101188 0.0983176 0.0957732 0.0920667 0.0894605 0.0865148 0.0834782 0.0807514 0.0773684 0.0738907 0.0709876 0.0672106 0.0633855 0.0594543 0.0544193 0.0485006 0.0432325 0.0363592 ];
FPR_GR = [1 0.988517 0.971285 0.95559 0.940091 0.925414 0.91149 0.89841 0.884403 0.870688 0.856075 0.841915 0.827924 0.813871 0.800335 0.786613 0.773979 0.761806 0.750671 0.739534 0.728715 0.717608 0.707184 0.696715 0.686663 0.676684 0.666438 0.656421 0.646281 0.636252 0.626921 0.617746 0.608079 0.598719 0.589738 0.580421 0.571001 0.561798 0.553051 0.543976 0.535421 0.526506 0.517965 0.509228 0.501109 0.493052 0.484107 0.475765 0.467895 0.459959 0.452511 0.445155 0.438098 0.430994 0.424 0.416711 0.409581 0.403332 0.39638 0.389543 0.383033 0.376298 0.369768 0.363513 0.357591 0.35149 0.345693 0.33974 0.334192 0.328915 0.323502 0.318517 0.312795 0.307903 0.302807 0.297882 0.293154 0.288714 0.28402 0.27913 0.274975 0.270193 0.265064 0.260672 0.256325 0.25147 0.247028 0.242724 0.238249 0.233893 0.22976 0.225817 0.221873 0.217904 0.214364 0.210741 0.207233 0.203772 0.200188 0.19675 0.193038 0.189358 0.185627 0.18211 0.178681 0.174991 0.17183 0.168429 0.165264 0.162249 0.159432 0.156331 0.153388 0.150432 0.147771 0.145177 0.142346 0.139703 0.13725 0.134821 0.132432 0.129867 0.127377 0.125047 0.122787 0.120597 0.118635 0.116328 0.114493 0.112371 0.11029 0.10832 0.105996 0.103873 0.101949 0.100035 0.0982186 0.0963658 0.0944992 0.0927292 0.0911864 0.0893178 0.0876441 0.0859806 0.0841565 0.0824923 0.0808345 0.079093 0.077465 0.076 0.0744655 0.0728475 0.0712843 0.0696907 0.06833 0.0668915 0.0655014 0.0640511 0.0626112 0.0613937 0.0602328 0.0589312 0.0576076 0.0563945 0.0552985 0.0541174 0.0530099 0.0519205 0.0507038 0.0497883 0.0487328 0.0477394 0.0465992 0.045612 0.0445953 0.0435554 0.0425467 0.0416717 0.0409083 0.0401706 0.0394382 0.0385576 0.0377544 0.0368924 0.0361203 0.0353796 0.034721 0.0339272 0.0331777 0.0325735 0.0318089 0.0313059 0.0306783 0.0300805 0.0295413 0.0288336 0.0281295 0.027445 0.0268911 0.0262313 0.025462 0.0249385 0.024405 0.0237855 0.0231686 0.0225903 0.0219444 0.0214385 0.0209292 0.020373 0.0197508 0.0192021 0.0186771 0.0182601 0.0177606 0.0172795 0.0168748 0.0164188 0.0160205 0.0155345 0.0152165 0.0147764 0.0144343 0.014132 0.013851 0.013502 0.0132541 0.0128739 0.012537 0.0122537 0.0117975 0.0113447 0.0111082 0.0107202 0.0102841 0.00991085 0.009471 0.00901662 0.00852486 0.00814908 0.00786647 0.00753987 0.00717471 0.00688859 0.00655464 0.00624294 0.00584223 0.00552745 0.0051689 0.00477499 0.00450852 0.0041186 0.00369589 0.00324593 0.00272224 0.00197851 ];
plot(Recall_GR, Precision_GR, 'c', 'linewidth', 2);
Recall_MNP = [0.992941 0.992401 0.99098 0.989581 0.988219 0.986911 0.985663 0.98443 0.983026 0.981529 0.979876 0.978125 0.976252 0.974267 0.972275 0.970268 0.968124 0.965935 0.963576 0.961268 0.958803 0.956199 0.953631 0.950891 0.948104 0.945284 0.942341 0.939511 0.936448 0.933286 0.930075 0.926825 0.923547 0.920435 0.916939 0.913384 0.909859 0.906277 0.902689 0.899133 0.895439 0.891785 0.887996 0.884187 0.880954 0.877043 0.873126 0.869213 0.865215 0.861305 0.857262 0.85315 0.848961 0.844781 0.840594 0.836275 0.832173 0.82793 0.823577 0.819272 0.814824 0.810311 0.805751 0.801124 0.796498 0.792925 0.788236 0.783527 0.778779 0.774002 0.769239 0.764383 0.7597 0.754888 0.749965 0.745183 0.740291 0.735303 0.730706 0.725786 0.720745 0.715833 0.710828 0.705772 0.700685 0.695538 0.690363 0.685186 0.680103 0.675072 0.66999 0.664849 0.659957 0.65488 0.649726 0.644558 0.639377 0.634654 0.62947 0.624352 0.619353 0.614253 0.609067 0.603841 0.598678 0.593662 0.588386 0.583472 0.578209 0.573016 0.567768 0.562553 0.557327 0.552246 0.547112 0.541854 0.53678 0.531539 0.526453 0.52135 0.516166 0.511116 0.505922 0.500748 0.495555 0.490353 0.48514 0.479951 0.475842 0.472157 0.467012 0.461889 0.456772 0.451673 0.446595 0.441485 0.436528 0.43151 0.426577 0.421668 0.416639 0.411778 0.406806 0.401791 0.397006 0.392022 0.387139 0.382125 0.377231 0.372319 0.367689 0.362822 0.358126 0.353323 0.348482 0.343762 0.339091 0.334522 0.329877 0.325194 0.32104 0.31638 0.311835 0.307228 0.302718 0.29843 0.293934 0.289498 0.285105 0.280653 0.27621 0.27179 0.267414 0.263058 0.258892 0.254713 0.25061 0.246425 0.242268 0.238142 0.234377 0.230342 0.226473 0.22251 0.218647 0.214912 0.211015 0.207243 0.203496 0.199803 0.196116 0.192427 0.189637 0.186009 0.18244 0.178941 0.175456 0.171987 0.168641 0.165247 0.161926 0.15879 0.155548 0.152376 0.149209 0.146011 0.142909 0.13979 0.136785 0.133719 0.130732 0.127755 0.124796 0.121846 0.119434 0.116585 0.113808 0.111105 0.108475 0.105824 0.103175 0.100643 0.0980558 0.0954914 0.0931505 0.0906425 0.0881379 0.0856801 0.083244 0.0808627 0.07848 0.0762508 0.0739323 0.0716251 0.0693812 0.0672343 0.0649913 0.0627602 0.0606668 0.0585185 0.0564586 0.0543437 0.0523172 0.050302 0.0483185 0.0462794 0.0442154 0.0421553 0.0400785 0.0379751 0.0357956 0.0336204 0.0313655 0.029021 0.0265951 0.0227961 ];
Precision_MNP = [0.240625 0.242766 0.247636 0.253444 0.259085 0.264114 0.268866 0.273353 0.277642 0.281708 0.285605 0.28946 0.293186 0.296767 0.300293 0.303787 0.307336 0.31077 0.314243 0.317507 0.320851 0.324119 0.327178 0.33033 0.33343 0.336469 0.339457 0.342254 0.34513 0.347995 0.350793 0.353598 0.356359 0.358756 0.361416 0.364016 0.366525 0.369086 0.37158 0.37408 0.376596 0.37906 0.381531 0.383977 0.386065 0.38849 0.390903 0.393249 0.39563 0.397939 0.400293 0.402621 0.404972 0.407291 0.409483 0.411752 0.41391 0.416156 0.418389 0.420561 0.422727 0.424889 0.427024 0.429145 0.431232 0.432804 0.434861 0.436866 0.438875 0.440855 0.44285 0.444844 0.446789 0.448722 0.450646 0.452492 0.454386 0.456259 0.457999 0.45983 0.461623 0.463379 0.465127 0.46686 0.468569 0.470292 0.47202 0.473733 0.475412 0.477072 0.478685 0.480338 0.481871 0.483484 0.485074 0.486681 0.488291 0.489745 0.491338 0.492898 0.494432 0.495965 0.497465 0.498986 0.500465 0.5019 0.503348 0.504724 0.506135 0.507541 0.508948 0.510334 0.511691 0.51302 0.514336 0.515658 0.516919 0.518229 0.519488 0.520761 0.522049 0.523298 0.524558 0.525804 0.527046 0.528288 0.529529 0.530753 0.531665 0.532545 0.533765 0.534942 0.536139 0.53729 0.538468 0.539629 0.540786 0.541946 0.543097 0.544197 0.545319 0.546368 0.547472 0.548544 0.549542 0.550603 0.551615 0.552632 0.553632 0.554604 0.555533 0.556477 0.557394 0.558323 0.55922 0.560148 0.561067 0.561923 0.562837 0.56372 0.564539 0.565434 0.566314 0.567197 0.568094 0.568929 0.569774 0.57057 0.571396 0.572215 0.573023 0.573841 0.574624 0.575397 0.576166 0.576934 0.57773 0.578517 0.579251 0.580029 0.580714 0.581488 0.582246 0.583059 0.583888 0.584657 0.585416 0.586185 0.58696 0.587713 0.588439 0.589171 0.58977 0.5905 0.591274 0.59207 0.592823 0.593636 0.594397 0.595141 0.595825 0.596614 0.597433 0.598199 0.598936 0.599701 0.600456 0.601234 0.601949 0.602706 0.60343 0.604234 0.605008 0.605786 0.606415 0.607228 0.607955 0.608819 0.609567 0.610394 0.611205 0.61207 0.612925 0.613752 0.614443 0.615319 0.616169 0.617009 0.617942 0.618661 0.619517 0.620276 0.621139 0.622043 0.623015 0.623896 0.624823 0.625793 0.626783 0.627672 0.628713 0.629695 0.630651 0.631553 0.632535 0.633562 0.634544 0.635371 0.636435 0.637369 0.638388 0.639334 0.640499 0.641685 0.642342 0.641154 ];
TPR_MNP = [1 0.99946 0.998039 0.99664 0.995278 0.993969 0.992722 0.991489 0.990084 0.988587 0.986935 0.985184 0.98331 0.981326 0.979334 0.977327 0.975183 0.972994 0.970634 0.968327 0.965862 0.963258 0.96069 0.95795 0.955163 0.952343 0.9494 0.946569 0.943507 0.940344 0.937134 0.933883 0.930605 0.927493 0.923998 0.920443 0.916918 0.913336 0.909748 0.906192 0.902498 0.898844 0.895054 0.891246 0.888013 0.884101 0.880185 0.876272 0.872274 0.868364 0.864321 0.860209 0.85602 0.85184 0.847653 0.843334 0.839232 0.834989 0.830636 0.826331 0.821882 0.81737 0.812809 0.808183 0.803556 0.799984 0.795295 0.790586 0.785838 0.78106 0.776298 0.771442 0.766758 0.761947 0.757024 0.752242 0.74735 0.742362 0.737765 0.732845 0.727804 0.722892 0.717887 0.712831 0.707744 0.702597 0.697422 0.692245 0.687162 0.682131 0.677049 0.671908 0.667016 0.661939 0.656785 0.651617 0.646436 0.641712 0.636529 0.631411 0.626411 0.621312 0.616125 0.6109 0.605737 0.600721 0.595445 0.590531 0.585267 0.580075 0.574827 0.569611 0.564386 0.559305 0.554171 0.548913 0.543839 0.538597 0.533512 0.528409 0.523225 0.518175 0.512981 0.507807 0.502614 0.497412 0.492199 0.48701 0.482901 0.479216 0.47407 0.468948 0.463831 0.458732 0.453654 0.448544 0.443587 0.438569 0.433636 0.428727 0.423698 0.418837 0.413864 0.40885 0.404065 0.399081 0.394198 0.389184 0.38429 0.379377 0.374748 0.369881 0.365185 0.360382 0.355541 0.350821 0.346149 0.341581 0.336936 0.332252 0.328099 0.323439 0.318894 0.314287 0.309776 0.305489 0.300993 0.296557 0.292164 0.287712 0.283269 0.278849 0.274473 0.270117 0.265951 0.261772 0.257668 0.253484 0.249327 0.245201 0.241435 0.237401 0.233531 0.229569 0.225706 0.221971 0.218074 0.214302 0.210555 0.206862 0.203174 0.199486 0.196696 0.193068 0.189499 0.186 0.182515 0.179046 0.1757 0.172306 0.168985 0.165849 0.162606 0.159435 0.156268 0.15307 0.149968 0.146849 0.143844 0.140778 0.137791 0.134814 0.131855 0.128905 0.126493 0.123644 0.120867 0.118164 0.115534 0.112883 0.110234 0.107702 0.105115 0.10255 0.100209 0.0977013 0.0951967 0.0927389 0.0903028 0.0879216 0.0855389 0.0833096 0.0809911 0.078684 0.0764401 0.0742931 0.0720501 0.069819 0.0677256 0.0655773 0.0635174 0.0614025 0.059376 0.0573608 0.0553773 0.0533383 0.0512743 0.0492141 0.0471373 0.0450339 0.0428544 0.0406792 0.0384244 0.0360798 0.0336539 0.029855 ];
FPR_MNP = [1 0.985107 0.954472 0.925544 0.900001 0.877441 0.856561 0.836911 0.818442 0.801369 0.785385 0.769999 0.755545 0.741875 0.728708 0.715979 0.703204 0.691188 0.679075 0.668032 0.656731 0.645798 0.635812 0.625482 0.615509 0.605816 0.596408 0.58768 0.578772 0.569807 0.561192 0.552657 0.544294 0.536975 0.528929 0.521107 0.513735 0.50615 0.498834 0.4916 0.484288 0.477238 0.470142 0.463137 0.457305 0.450482 0.443761 0.437309 0.430777 0.424574 0.418238 0.412039 0.405792 0.399692 0.393901 0.38791 0.382327 0.376617 0.370896 0.365409 0.359861 0.354333 0.348921 0.343545 0.338247 0.334234 0.329088 0.324103 0.319141 0.314261 0.309438 0.304602 0.300041 0.295487 0.290875 0.286506 0.282077 0.277662 0.273688 0.269456 0.265265 0.26125 0.25725 0.253278 0.249355 0.245417 0.241489 0.237628 0.233889 0.23027 0.226698 0.223074 0.219696 0.216198 0.212724 0.209283 0.205865 0.202809 0.199504 0.196287 0.193234 0.190128 0.187049 0.183953 0.180956 0.178099 0.175171 0.172466 0.169598 0.166796 0.164004 0.161268 0.158559 0.155969 0.153367 0.150738 0.148291 0.145742 0.143286 0.140855 0.138392 0.136055 0.13367 0.131331 0.128996 0.126688 0.124397 0.122134 0.120312 0.118762 0.116572 0.114424 0.112296 0.110218 0.108169 0.106132 0.104178 0.102188 0.100275 0.0983928 0.0964888 0.0947102 0.0928529 0.0910184 0.089324 0.0875431 0.0858363 0.0841255 0.0824433 0.0807739 0.0792519 0.0776419 0.0761254 0.0745719 0.0730214 0.071513 0.0700494 0.0686526 0.0672201 0.0657886 0.0645125 0.0631188 0.0617792 0.0604276 0.0591157 0.0578871 0.0566133 0.0553852 0.054181 0.0529693 0.0517615 0.0505718 0.0494153 0.0482815 0.0472031 0.0461328 0.0450801 0.0440148 0.042979 0.0419397 0.0410146 0.0400216 0.0390619 0.0380869 0.0371571 0.0362624 0.0353425 0.0344495 0.0335737 0.0327087 0.0318572 0.0310215 0.0303877 0.0295797 0.0287851 0.0280131 0.02726 0.0265068 0.0258006 0.0250806 0.0243916 0.0237396 0.0230585 0.0224072 0.0217694 0.0211275 0.0205127 0.0198982 0.0193138 0.0187288 0.0181629 0.0175929 0.0170402 0.0164908 0.0160497 0.0155255 0.0150232 0.0145169 0.0140454 0.0135617 0.0130863 0.0126474 0.0122022 0.0117616 0.0113647 0.0109382 0.0105329 0.0101353 0.00974201 0.00936676 0.00899483 0.00865838 0.00830074 0.00794819 0.00760958 0.0073004 0.00697123 0.00664755 0.00634701 0.00604071 0.00575072 0.00545969 0.00518437 0.0049147 0.00464646 0.00438106 0.00411875 0.00386422 0.00360857 0.00335865 0.00310765 0.00285756 0.00260586 0.00235415 0.0020948 0.00167134 ];
plot(Recall_MNP, Precision_MNP, 'm', 'linewidth', 2);
Recall_UFO = [0.992941 0.967504 0.964549 0.961037 0.95648 0.951415 0.946838 0.94068 0.93513 0.928381 0.923545 0.917011 0.911255 0.906649 0.901703 0.89599 0.889891 0.883324 0.878174 0.873448 0.867685 0.860905 0.854003 0.846927 0.840811 0.834274 0.828075 0.821065 0.814403 0.807821 0.801798 0.79595 0.788694 0.782413 0.775727 0.769812 0.763966 0.758052 0.751799 0.745493 0.73961 0.733422 0.728287 0.723194 0.718073 0.712684 0.707554 0.702324 0.696423 0.6901 0.68518 0.679962 0.675031 0.66982 0.665026 0.659519 0.654925 0.650182 0.644583 0.63984 0.635281 0.630316 0.625475 0.620545 0.614568 0.609347 0.604085 0.598579 0.593453 0.587484 0.58175 0.575565 0.570902 0.566254 0.561896 0.557378 0.552485 0.548152 0.543545 0.539005 0.534446 0.529921 0.525162 0.520679 0.516558 0.512404 0.508299 0.504314 0.500527 0.4968 0.492933 0.489302 0.48539 0.481258 0.477349 0.472753 0.467909 0.463424 0.458642 0.453879 0.447936 0.442879 0.438065 0.432994 0.427695 0.422764 0.417144 0.412705 0.408433 0.404268 0.400024 0.39581 0.391663 0.387638 0.383507 0.379536 0.375186 0.370817 0.366253 0.362145 0.357492 0.353066 0.348525 0.344369 0.340053 0.336436 0.33254 0.328819 0.325533 0.321727 0.317774 0.314137 0.310908 0.307548 0.30408 0.301074 0.29808 0.294985 0.291326 0.288009 0.285079 0.282447 0.279473 0.276705 0.274058 0.271344 0.268245 0.265438 0.262813 0.259913 0.257339 0.254867 0.252295 0.249827 0.247318 0.244474 0.241872 0.239362 0.236749 0.234174 0.23193 0.229546 0.227084 0.224837 0.222393 0.219736 0.21747 0.214898 0.212564 0.209859 0.207379 0.204671 0.201985 0.199762 0.197588 0.195135 0.192494 0.190209 0.188055 0.186151 0.184243 0.181885 0.180097 0.178095 0.175963 0.17404 0.172135 0.1702 0.168393 0.16662 0.164221 0.162268 0.160606 0.158379 0.156048 0.154011 0.152249 0.150605 0.148828 0.146933 0.145052 0.143299 0.141267 0.139164 0.137161 0.135185 0.132803 0.130937 0.129173 0.127009 0.125132 0.123351 0.121713 0.119843 0.118238 0.116782 0.115161 0.113446 0.111641 0.110002 0.108334 0.10649 0.104604 0.102629 0.101075 0.0990353 0.0970261 0.0950189 0.0929092 0.0908489 0.0891593 0.0874413 0.0851787 0.0832722 0.0808411 0.0788892 0.0771501 0.0751984 0.0732369 0.070986 0.0691254 0.066834 0.0642143 0.0621958 0.0599684 0.0571467 0.0540808 0.0511328 0.0480004 0.0443627 0.0407001 0.0370222 0.0336324 0.0290714 0.0238494 0.016337 ];
Precision_UFO = [0.240625 0.287469 0.296751 0.304304 0.311857 0.319225 0.327657 0.336851 0.346813 0.355043 0.364475 0.37275 0.380576 0.388212 0.396564 0.405 0.414072 0.421733 0.42837 0.436003 0.443467 0.449438 0.455216 0.462082 0.467141 0.472554 0.477409 0.483101 0.488819 0.493701 0.500157 0.505535 0.50991 0.514655 0.519001 0.523126 0.526895 0.530038 0.533431 0.537354 0.541555 0.54447 0.547296 0.550457 0.553171 0.555711 0.558525 0.561729 0.564052 0.566582 0.569627 0.573449 0.576712 0.579117 0.582054 0.584004 0.58604 0.588486 0.590939 0.593169 0.595177 0.597164 0.599035 0.601458 0.602848 0.604557 0.606056 0.607854 0.609694 0.611338 0.612627 0.61419 0.615702 0.617241 0.618729 0.619796 0.621412 0.622874 0.624362 0.625175 0.627333 0.628782 0.630373 0.631634 0.632843 0.633825 0.634693 0.635547 0.636435 0.637804 0.638828 0.639915 0.64144 0.642165 0.643212 0.644485 0.645504 0.646463 0.647484 0.649051 0.649891 0.65105 0.651929 0.652731 0.653446 0.653729 0.654437 0.655629 0.656357 0.657074 0.658108 0.6589 0.659546 0.660058 0.660568 0.661402 0.661517 0.662694 0.662943 0.663426 0.663898 0.663956 0.664541 0.665246 0.664822 0.665458 0.665395 0.66571 0.666124 0.6669 0.66761 0.668953 0.669874 0.670294 0.670398 0.670748 0.671427 0.671863 0.671858 0.67201 0.67301 0.673415 0.674029 0.675101 0.675651 0.676049 0.67662 0.677552 0.678779 0.679598 0.680104 0.68061 0.680838 0.681135 0.681789 0.682729 0.68329 0.684107 0.684845 0.685131 0.685516 0.68612 0.686502 0.686711 0.687133 0.687303 0.688048 0.688956 0.688963 0.68919 0.690107 0.690293 0.690587 0.69207 0.692428 0.692515 0.69318 0.693229 0.693337 0.693521 0.69496 0.694711 0.696057 0.696578 0.696579 0.696961 0.697383 0.697383 0.69733 0.698307 0.698853 0.698638 0.698465 0.698114 0.697532 0.697272 0.696675 0.696486 0.696265 0.696049 0.696074 0.697061 0.696962 0.696995 0.697283 0.697672 0.697069 0.696349 0.695974 0.695254 0.696061 0.695347 0.695205 0.695571 0.695572 0.695737 0.696126 0.696248 0.696512 0.697056 0.697365 0.697411 0.697371 0.696952 0.696937 0.697835 0.697679 0.698682 0.69904 0.70037 0.700226 0.700821 0.700414 0.700351 0.700184 0.700251 0.701311 0.700711 0.700611 0.699968 0.700247 0.699906 0.700552 0.70086 0.701046 0.700767 0.701554 0.70198 0.702515 0.70277 0.703743 0.703076 0.703331 0.703783 0.703726 0.702094 ];
TPR_UFO = [1 0.974563 0.971607 0.968096 0.963539 0.958474 0.953897 0.947738 0.942189 0.93544 0.930604 0.92407 0.918314 0.913708 0.908762 0.903048 0.89695 0.890383 0.885233 0.880506 0.874744 0.867964 0.861062 0.853986 0.84787 0.841332 0.835134 0.828123 0.821462 0.81488 0.808857 0.803009 0.795753 0.789471 0.782786 0.776871 0.771024 0.765111 0.758858 0.752552 0.746669 0.740481 0.735346 0.730252 0.725132 0.719743 0.714613 0.709383 0.703482 0.697158 0.692239 0.687021 0.68209 0.676879 0.672084 0.666578 0.661984 0.657241 0.651641 0.646899 0.64234 0.637375 0.632534 0.627604 0.621627 0.616406 0.611144 0.605638 0.600512 0.594543 0.588808 0.582624 0.577961 0.573313 0.568955 0.564437 0.559544 0.555211 0.550604 0.546064 0.541505 0.53698 0.532221 0.527738 0.523617 0.519463 0.515358 0.511373 0.507586 0.503858 0.499992 0.496361 0.492449 0.488317 0.484408 0.479812 0.474968 0.470483 0.4657 0.460938 0.454994 0.449937 0.445123 0.440052 0.434754 0.429823 0.424203 0.419764 0.415492 0.411327 0.407082 0.402869 0.398722 0.394696 0.390566 0.386595 0.382245 0.377876 0.373311 0.369204 0.364551 0.360125 0.355584 0.351428 0.347112 0.343495 0.339599 0.335877 0.332592 0.328786 0.324833 0.321196 0.317967 0.314607 0.311138 0.308133 0.305139 0.302044 0.298385 0.295067 0.292138 0.289506 0.286532 0.283763 0.281117 0.278403 0.275304 0.272496 0.269872 0.266972 0.264398 0.261925 0.259354 0.256886 0.254377 0.251533 0.248931 0.246421 0.243808 0.241233 0.238989 0.236605 0.234143 0.231896 0.229451 0.226794 0.224529 0.221956 0.219623 0.216918 0.214438 0.21173 0.209044 0.20682 0.204647 0.202194 0.199553 0.197268 0.195114 0.19321 0.191302 0.188944 0.187156 0.185154 0.183022 0.181099 0.179193 0.177259 0.175452 0.173679 0.17128 0.169327 0.167664 0.165437 0.163107 0.16107 0.159308 0.157664 0.155887 0.153992 0.152111 0.150358 0.148326 0.146223 0.144219 0.142244 0.139862 0.137996 0.136232 0.134068 0.132191 0.13041 0.128771 0.126902 0.125297 0.123841 0.12222 0.120505 0.1187 0.117061 0.115393 0.113548 0.111663 0.109688 0.108134 0.106094 0.104085 0.102078 0.099968 0.0979077 0.0962182 0.0945001 0.0922375 0.090331 0.0879 0.085948 0.0842089 0.0822572 0.0802957 0.0780449 0.0761842 0.0738928 0.0712731 0.0692546 0.0670272 0.0642055 0.0611396 0.0581917 0.0550592 0.0514216 0.0477589 0.044081 0.0406913 0.0361303 0.0309082 0.0233959 ];
FPR_UFO = [1 0.819337 0.787818 0.760195 0.733779 0.706091 0.679064 0.651331 0.625529 0.601949 0.57787 0.555305 0.534716 0.515105 0.496428 0.478893 0.461648 0.446197 0.432722 0.418087 0.404829 0.392153 0.379294 0.366308 0.356226 0.345255 0.335988 0.326166 0.316632 0.308292 0.298778 0.290241 0.283169 0.275467 0.268464 0.261431 0.2551 0.249189 0.243343 0.237419 0.231144 0.226377 0.22196 0.217559 0.213469 0.209461 0.205345 0.201112 0.197366 0.19315 0.188463 0.18437 0.180295 0.176789 0.173393 0.170322 0.167504 0.164237 0.161164 0.158094 0.155052 0.151777 0.14896 0.145952 0.14339 0.140744 0.137799 0.135035 0.132659 0.130171 0.128193 0.125955 0.123893 0.121888 0.11997 0.118171 0.116147 0.114239 0.112128 0.11039 0.108213 0.106673 0.104796 0.103179 0.10163 0.100215 0.0985601 0.097181 0.0959338 0.0944619 0.0932465 0.0920277 0.0904326 0.0889417 0.0876723 0.0859188 0.0845404 0.0831211 0.0814456 0.0799405 0.0784992 0.0769435 0.0756713 0.0742806 0.0730382 0.0720022 0.0706109 0.0691239 0.0679847 0.0668147 0.0655766 0.0643942 0.0633457 0.0623633 0.0613075 0.0603089 0.0593157 0.0582199 0.0572821 0.0563368 0.0552948 0.0545264 0.0536326 0.0526218 0.0516936 0.0507957 0.0500509 0.0493065 0.0486777 0.0479122 0.0469787 0.0459857 0.0451221 0.0444762 0.0438117 0.0432281 0.0425954 0.0419843 0.0412683 0.0405534 0.0399247 0.0394085 0.0387723 0.0381808 0.0377012 0.0372375 0.0365907 0.0360388 0.0355446 0.0350341 0.0346139 0.0341574 0.0337105 0.0332913 0.0327573 0.0322351 0.0317776 0.0312215 0.0304745 0.0300333 0.0296702 0.029307 0.0289574 0.0286072 0.0281766 0.0277684 0.0273715 0.0269186 0.0264961 0.0261051 0.0257456 0.0254201 0.0250809 0.0245942 0.0242921 0.0239201 0.0235604 0.0232594 0.0228727 0.0224925 0.0218298 0.0213909 0.0209385 0.0206489 0.0203737 0.0201181 0.0197862 0.019567 0.0193627 0.0190906 0.0187677 0.0184714 0.0182902 0.0180546 0.0178079 0.0169994 0.0167362 0.0165423 0.0163033 0.0161203 0.0159478 0.0157451 0.015547 0.0153018 0.0150109 0.0147754 0.014564 0.0143795 0.014168 0.0139372 0.0137076 0.0134822 0.0132509 0.0129166 0.0127246 0.0125128 0.0122557 0.0120558 0.0118828 0.0116407 0.0113265 0.0111378 0.010972 0.0107876 0.010626 0.0103611 0.0101485 0.0099422 0.00978144 0.0095824 0.00944098 0.0092735 0.0090158 0.00887567 0.00869402 0.00856495 0.00841058 0.00818961 0.00805538 0.00785727 0.00766704 0.00748862 0.00721989 0.00702628 0.00681405 0.00661908 0.00611475 0.00579707 0.00556852 0.005288 0.00503408 0.00476168 0.00422432 0.00373975 0.00329451 0.0023472 ];
plot(Recall_UFO, Precision_UFO, 'y', 'linewidth', 2);
Recall_MC = [0.992941 0.991252 0.989875 0.987635 0.985158 0.982497 0.978677 0.974707 0.970929 0.966923 0.963242 0.959051 0.954832 0.950639 0.946104 0.941314 0.936797 0.931422 0.926222 0.921972 0.917641 0.913426 0.909207 0.904368 0.899814 0.895776 0.891046 0.886251 0.881429 0.877011 0.872215 0.867108 0.862598 0.858534 0.85415 0.849046 0.844447 0.839939 0.834988 0.831495 0.826656 0.82194 0.81691 0.811906 0.8071 0.803059 0.798459 0.794164 0.789122 0.784373 0.779409 0.775106 0.769868 0.765851 0.762129 0.757793 0.754335 0.750237 0.745608 0.741055 0.735929 0.731539 0.727194 0.72304 0.719246 0.715292 0.711363 0.707215 0.703235 0.698421 0.69369 0.689702 0.685209 0.679995 0.676067 0.671244 0.666124 0.661971 0.658362 0.654805 0.649991 0.645565 0.641823 0.637218 0.63334 0.629017 0.624465 0.619629 0.615504 0.611738 0.607941 0.60369 0.599998 0.59589 0.59164 0.58805 0.584701 0.58113 0.57687 0.573288 0.568955 0.565213 0.560334 0.557473 0.553836 0.54963 0.545873 0.542314 0.538246 0.534501 0.529909 0.525953 0.52257 0.519256 0.515 0.511291 0.507189 0.503672 0.500246 0.495895 0.493075 0.489904 0.486516 0.483531 0.479755 0.475831 0.472569 0.469396 0.466468 0.462636 0.459882 0.456938 0.453308 0.449785 0.446661 0.4437 0.44143 0.437944 0.435434 0.432032 0.428801 0.425513 0.42237 0.418773 0.415607 0.412834 0.409913 0.407206 0.404137 0.401344 0.398364 0.395966 0.393374 0.390381 0.387184 0.383738 0.380916 0.376848 0.373929 0.371332 0.369098 0.365973 0.362611 0.358151 0.355943 0.353615 0.350607 0.347791 0.345265 0.342012 0.339124 0.336298 0.333638 0.330728 0.3285 0.326322 0.323939 0.321253 0.318197 0.314979 0.312503 0.309292 0.30696 0.304516 0.301607 0.298313 0.296456 0.29337 0.290977 0.288399 0.284799 0.28212 0.279474 0.276339 0.273563 0.270906 0.268541 0.266178 0.262825 0.260503 0.257919 0.254316 0.251236 0.248081 0.24499 0.242198 0.239447 0.236571 0.234254 0.231028 0.228379 0.22589 0.221904 0.21853 0.215742 0.213012 0.210053 0.206852 0.204036 0.201806 0.198441 0.195309 0.192148 0.189013 0.185782 0.183348 0.179863 0.176773 0.17379 0.170314 0.167993 0.164859 0.161346 0.157897 0.154303 0.150456 0.146376 0.143525 0.13968 0.136071 0.131975 0.127259 0.122437 0.118546 0.115095 0.110033 0.104973 0.099357 0.0932543 0.087076 0.0813298 0.0738009 0.066658 0.0582397 0.0478468 0.0353646 ];
Precision_MC = [0.240625 0.244885 0.25372 0.263955 0.275729 0.286891 0.29928 0.309033 0.318419 0.327864 0.337281 0.346306 0.354991 0.363403 0.371459 0.37939 0.387004 0.394408 0.401793 0.409029 0.416292 0.422853 0.42897 0.435023 0.440205 0.446079 0.45147 0.456593 0.462138 0.467459 0.473084 0.479116 0.483998 0.489931 0.49467 0.499621 0.503903 0.508244 0.512552 0.517022 0.521062 0.525115 0.529093 0.532694 0.537034 0.541283 0.545755 0.549895 0.553571 0.557575 0.561152 0.564833 0.56786 0.571623 0.575751 0.579536 0.583474 0.587887 0.591946 0.595949 0.59897 0.601831 0.605489 0.608808 0.612264 0.616124 0.619373 0.622167 0.625184 0.628305 0.630582 0.633144 0.636113 0.638908 0.642203 0.644604 0.647137 0.649793 0.652731 0.655557 0.657786 0.659943 0.661947 0.66414 0.666131 0.667982 0.670236 0.672376 0.673697 0.675036 0.677295 0.678959 0.680894 0.682366 0.683889 0.686109 0.68771 0.689414 0.690949 0.692689 0.693854 0.695251 0.697002 0.698791 0.701304 0.701613 0.702721 0.703459 0.704365 0.705027 0.706179 0.706623 0.707451 0.708635 0.709614 0.71047 0.7114 0.712959 0.714146 0.715523 0.717009 0.717752 0.718932 0.720596 0.721304 0.721833 0.723047 0.723993 0.725103 0.725766 0.727505 0.728531 0.729762 0.730582 0.730826 0.731592 0.731417 0.731138 0.731046 0.73212 0.732298 0.733456 0.733987 0.73456 0.735469 0.736232 0.737156 0.736961 0.737863 0.738386 0.738282 0.739093 0.740399 0.740722 0.741367 0.742133 0.742078 0.743228 0.743485 0.744558 0.745353 0.7462 0.746852 0.746416 0.746776 0.746726 0.747116 0.747717 0.74809 0.748261 0.748574 0.74869 0.749852 0.749858 0.75121 0.752007 0.75229 0.752616 0.752139 0.752146 0.752444 0.751637 0.751463 0.751743 0.752389 0.752375 0.752948 0.753547 0.753226 0.752225 0.752515 0.752953 0.75324 0.753145 0.75244 0.751711 0.750589 0.750408 0.751169 0.750915 0.75089 0.750598 0.750915 0.751699 0.751313 0.751788 0.751649 0.750975 0.750965 0.750605 0.75069 0.750685 0.751432 0.752266 0.752056 0.75283 0.753935 0.753909 0.752745 0.752757 0.751748 0.752919 0.75428 0.753877 0.753474 0.754357 0.755249 0.755065 0.754947 0.755076 0.755018 0.753955 0.753505 0.754524 0.75506 0.754822 0.754451 0.75543 0.754367 0.753146 0.753344 0.751334 0.751829 0.751204 0.750688 0.749742 0.75045 0.749046 0.747431 0.747673 0.747131 0.747797 0.748551 0.750767 0.750681 0.749068 ];
TPR_MC = [1 0.998311 0.996934 0.994693 0.992217 0.989556 0.985736 0.981766 0.977987 0.973982 0.970301 0.96611 0.96189 0.957698 0.953163 0.948372 0.943855 0.938481 0.933281 0.929031 0.9247 0.920485 0.916266 0.911427 0.906873 0.902835 0.898105 0.89331 0.888488 0.884069 0.879274 0.874167 0.869657 0.865593 0.861209 0.856105 0.851506 0.846998 0.842047 0.838554 0.833715 0.828999 0.823969 0.818964 0.814159 0.810117 0.805518 0.801223 0.796181 0.791432 0.786467 0.782165 0.776927 0.77291 0.769188 0.764852 0.761394 0.757295 0.752667 0.748114 0.742988 0.738598 0.734253 0.730099 0.726304 0.722351 0.718422 0.714274 0.710293 0.70548 0.700749 0.696761 0.692268 0.687054 0.683126 0.678303 0.673183 0.66903 0.665421 0.661864 0.65705 0.652624 0.648882 0.644276 0.640399 0.636076 0.631524 0.626688 0.622563 0.618797 0.615 0.610749 0.607057 0.602948 0.598699 0.595109 0.59176 0.588189 0.583929 0.580347 0.576014 0.572272 0.567393 0.564532 0.560895 0.556689 0.552932 0.549373 0.545305 0.54156 0.536968 0.533011 0.529629 0.526315 0.522059 0.51835 0.514248 0.510731 0.507305 0.502954 0.500134 0.496963 0.493574 0.49059 0.486813 0.48289 0.479628 0.476454 0.473527 0.469695 0.466941 0.463996 0.460367 0.456844 0.453719 0.450759 0.448488 0.445003 0.442493 0.439091 0.43586 0.432571 0.429429 0.425832 0.422665 0.419892 0.416972 0.414265 0.411196 0.408403 0.405423 0.403025 0.400433 0.39744 0.394243 0.390797 0.387975 0.383907 0.380988 0.378391 0.376157 0.373032 0.36967 0.36521 0.363002 0.360674 0.357666 0.35485 0.352324 0.349071 0.346183 0.343357 0.340697 0.337787 0.335559 0.33338 0.330998 0.328312 0.325256 0.322038 0.319561 0.316351 0.314018 0.311575 0.308666 0.305372 0.303515 0.300429 0.298036 0.295458 0.291858 0.289178 0.286533 0.283398 0.280621 0.277965 0.2756 0.273237 0.269884 0.267562 0.264978 0.261374 0.258295 0.25514 0.252049 0.249256 0.246506 0.24363 0.241313 0.238087 0.235438 0.232949 0.228963 0.225589 0.222801 0.220071 0.217112 0.213911 0.211095 0.208865 0.2055 0.202368 0.199207 0.196071 0.192841 0.190406 0.186922 0.183831 0.180849 0.177373 0.175051 0.171918 0.168405 0.164956 0.161362 0.157515 0.153435 0.150583 0.146739 0.14313 0.139034 0.134317 0.129495 0.125605 0.122154 0.117092 0.112031 0.106416 0.100313 0.0941349 0.0883886 0.0808597 0.0737169 0.0652986 0.0549056 0.0424234 ];
FPR_MC = [1 0.973249 0.926394 0.880188 0.834451 0.791159 0.751537 0.714935 0.680921 0.649416 0.619604 0.592739 0.568212 0.545142 0.523642 0.504032 0.485596 0.468152 0.45212 0.437033 0.422853 0.409291 0.396803 0.384406 0.373713 0.362409 0.352193 0.342405 0.333021 0.324399 0.315708 0.306765 0.29912 0.291557 0.284249 0.277303 0.270756 0.264311 0.25798 0.252064 0.246306 0.240818 0.235393 0.230565 0.225405 0.220669 0.215785 0.211382 0.207165 0.202879 0.198749 0.194641 0.190924 0.187082 0.183144 0.179332 0.175698 0.171929 0.168184 0.164854 0.161694 0.158727 0.155516 0.152503 0.149578 0.1465 0.143765 0.14102 0.138435 0.135648 0.133146 0.130693 0.128075 0.12568 0.123101 0.120873 0.118543 0.116524 0.114485 0.11244 0.110264 0.108321 0.106436 0.104493 0.102758 0.10091 0.0990156 0.0971451 0.0956681 0.0941038 0.0925353 0.0909646 0.0892605 0.0877432 0.0863995 0.0849032 0.0835521 0.0822018 0.0808075 0.0794469 0.0780648 0.0768297 0.0755453 0.074401 0.0729442 0.0718318 0.0706328 0.069483 0.0683508 0.067364 0.0661787 0.0651502 0.0640822 0.0629421 0.0618939 0.0609756 0.0599513 0.0590256 0.0579243 0.0568336 0.0558539 0.0549388 0.0539938 0.0530962 0.0522604 0.0514105 0.0506467 0.0497255 0.0489434 0.04799 0.0472454 0.0464508 0.0456657 0.0448828 0.0441906 0.0434116 0.0427753 0.0422476 0.0416378 0.0408289 0.040181 0.0394814 0.0389349 0.0384194 0.0378859 0.0372649 0.0366264 0.0361522 0.0354298 0.0348709 0.0342771 0.0336822 0.0330983 0.0325918 0.0319458 0.031387 0.0308603 0.0303304 0.0298016 0.0292847 0.0288798 0.0283317 0.0278479 0.0273521 0.0268914 0.0265174 0.0260646 0.0256545 0.0252686 0.0248631 0.0244148 0.0239742 0.0235934 0.0232733 0.022879 0.0223884 0.0220777 0.0216916 0.0214194 0.0210547 0.0205848 0.0202659 0.01996 0.0196567 0.0192617 0.0189489 0.0186432 0.0183464 0.0180364 0.0178173 0.0175306 0.0172503 0.0170034 0.0167629 0.0164687 0.0162934 0.0160397 0.0158004 0.0155812 0.0152239 0.014994 0.0146448 0.0143463 0.0140662 0.0137888 0.0134766 0.0131921 0.0128628 0.0126076 0.0123106 0.0120772 0.0118537 0.0115911 0.0113703 0.0111195 0.01082 0.0105566 0.0103989 0.010146 0.00989212 0.0096691 0.00942781 0.00915503 0.00891408 0.00871911 0.00852329 0.00832445 0.00817076 0.00795796 0.00777077 0.00756466 0.00738698 0.00722354 0.00704694 0.00685748 0.00665882 0.00649677 0.00629511 0.0061286 0.00599382 0.00582121 0.00568909 0.00546726 0.00524483 0.00508577 0.00489216 0.00465236 0.00443769 0.00419013 0.00385862 0.00361119 0.00328311 0.00287472 0.00253503 0.00204203 0.00152065 ];
plot(Recall_MC, Precision_MC, ':k', 'linewidth', 2);
Recall_DSR = [0.992941 0.968681 0.943642 0.926941 0.913305 0.900556 0.888814 0.877535 0.867081 0.857509 0.848162 0.839793 0.831753 0.824243 0.816594 0.809247 0.802528 0.796143 0.789884 0.783682 0.777682 0.771629 0.765885 0.760235 0.754963 0.749826 0.744664 0.739627 0.734723 0.729678 0.72468 0.719883 0.715175 0.710556 0.706129 0.701593 0.69716 0.692731 0.688401 0.684109 0.67976 0.675385 0.671174 0.667033 0.662854 0.658621 0.654472 0.650521 0.646637 0.642771 0.638854 0.635049 0.63131 0.627654 0.624114 0.620502 0.616837 0.613154 0.609563 0.605988 0.602441 0.598923 0.595514 0.592161 0.588837 0.585528 0.582202 0.578879 0.57565 0.572465 0.569327 0.566103 0.562972 0.55988 0.556759 0.553684 0.550517 0.547314 0.544164 0.541039 0.537977 0.534939 0.531902 0.528941 0.525993 0.523034 0.520146 0.517196 0.514181 0.511201 0.50831 0.505422 0.502492 0.499703 0.496873 0.493946 0.490995 0.488009 0.485023 0.482054 0.479146 0.476278 0.473338 0.470424 0.46752 0.464654 0.461802 0.459062 0.456249 0.453487 0.450695 0.448087 0.445543 0.443049 0.440605 0.438098 0.435555 0.432968 0.430365 0.427804 0.425264 0.422737 0.420272 0.417853 0.415512 0.413251 0.411002 0.40867 0.406367 0.404106 0.401791 0.399528 0.397319 0.39515 0.393011 0.390859 0.388717 0.386592 0.384427 0.38218 0.379994 0.377857 0.375764 0.373706 0.371647 0.369557 0.367459 0.365322 0.363144 0.360959 0.358887 0.356769 0.354597 0.352479 0.350397 0.34834 0.346246 0.344174 0.342067 0.339938 0.33784 0.335775 0.333644 0.331519 0.329393 0.327237 0.325075 0.322981 0.32087 0.318751 0.316707 0.314659 0.312522 0.310382 0.308257 0.306099 0.303878 0.301752 0.299672 0.297556 0.295445 0.293321 0.291133 0.288916 0.286776 0.28459 0.282395 0.280176 0.277924 0.275611 0.273304 0.270897 0.268582 0.26633 0.263964 0.261642 0.259328 0.256908 0.254446 0.252037 0.249651 0.247105 0.244692 0.242307 0.239938 0.237537 0.235141 0.232698 0.230234 0.227702 0.225083 0.222526 0.220072 0.217596 0.21504 0.212525 0.20992 0.207293 0.204703 0.202117 0.199602 0.197026 0.194367 0.191795 0.189164 0.186482 0.183726 0.180967 0.178157 0.175358 0.172582 0.169704 0.166804 0.163866 0.160793 0.157623 0.154393 0.150978 0.147545 0.144054 0.140346 0.136522 0.132381 0.128211 0.123825 0.119016 0.114005 0.108245 0.102176 0.0956741 0.0891898 0.0816851 0.072823 0.0625649 0.0496699 0.0297996 ];
Precision_DSR = [0.240625 0.340687 0.386181 0.40922 0.425915 0.439446 0.45099 0.461419 0.470827 0.479576 0.487613 0.495009 0.502019 0.508673 0.514766 0.520424 0.525933 0.531401 0.536532 0.541403 0.545977 0.550275 0.554414 0.558283 0.562006 0.565753 0.569199 0.57255 0.575978 0.579287 0.582506 0.585663 0.588708 0.591657 0.594612 0.597414 0.600264 0.602979 0.605528 0.608202 0.610893 0.613429 0.615886 0.61835 0.620843 0.623308 0.625755 0.628253 0.63068 0.632963 0.635208 0.637471 0.639703 0.64193 0.644158 0.646252 0.648408 0.650374 0.652258 0.654009 0.65578 0.657501 0.65918 0.660832 0.662425 0.664114 0.665742 0.667309 0.668863 0.670379 0.671816 0.673189 0.67477 0.676335 0.677988 0.679674 0.681326 0.682792 0.684202 0.68562 0.687036 0.688341 0.689705 0.691018 0.69221 0.693285 0.694385 0.695631 0.696803 0.697824 0.698886 0.700034 0.701191 0.702352 0.703471 0.704546 0.705585 0.706664 0.707635 0.708617 0.709601 0.710604 0.711462 0.712295 0.713287 0.714202 0.715074 0.715945 0.716795 0.717685 0.718442 0.719237 0.720199 0.721009 0.721864 0.722634 0.723365 0.724202 0.72513 0.726114 0.727183 0.728126 0.728984 0.729775 0.730469 0.731115 0.731747 0.732344 0.732941 0.73359 0.734346 0.735235 0.735949 0.736634 0.737365 0.738144 0.738853 0.739617 0.740302 0.740896 0.74151 0.742086 0.742599 0.743087 0.743587 0.744086 0.744611 0.745187 0.745869 0.746372 0.746748 0.74711 0.747592 0.748078 0.748551 0.749023 0.749447 0.749892 0.750408 0.750874 0.751316 0.751861 0.752377 0.752975 0.753594 0.75393 0.754163 0.754407 0.754716 0.755166 0.75569 0.756135 0.756565 0.757096 0.757633 0.758016 0.758408 0.758725 0.759001 0.759356 0.759753 0.760199 0.760629 0.760939 0.761221 0.761344 0.76177 0.762315 0.762919 0.763457 0.76406 0.764609 0.764972 0.76542 0.765856 0.766482 0.767062 0.767682 0.768178 0.768702 0.769332 0.769843 0.770078 0.770263 0.77054 0.770812 0.771027 0.771626 0.772172 0.772605 0.772959 0.773388 0.773977 0.774373 0.774782 0.775245 0.775838 0.776211 0.776439 0.776872 0.777284 0.777601 0.778212 0.778635 0.778852 0.779213 0.77957 0.779864 0.779987 0.780276 0.78099 0.781205 0.781413 0.781772 0.782088 0.782281 0.782476 0.783146 0.783428 0.783348 0.783605 0.784071 0.783882 0.78401 0.783569 0.783194 0.782278 0.781554 0.781262 0.78154 0.779881 0.779378 0.779088 0.779843 0.776281 0.772881 ];
TPR_DSR = [1 0.97574 0.950701 0.934 0.920364 0.907615 0.895873 0.884594 0.874139 0.864568 0.855221 0.846852 0.838812 0.831302 0.823653 0.816305 0.809587 0.803202 0.796943 0.790741 0.784741 0.778688 0.772943 0.767294 0.762022 0.756885 0.751723 0.746686 0.741782 0.736736 0.731739 0.726942 0.722234 0.717615 0.713188 0.708651 0.704218 0.699789 0.69546 0.691168 0.686819 0.682444 0.678233 0.674092 0.669912 0.66568 0.661531 0.657579 0.653696 0.64983 0.645913 0.642108 0.638369 0.634713 0.631172 0.627561 0.623896 0.620213 0.616622 0.613047 0.6095 0.605982 0.602573 0.59922 0.595896 0.592587 0.589261 0.585938 0.582709 0.579524 0.576386 0.573161 0.570031 0.566938 0.563818 0.560743 0.557576 0.554373 0.551223 0.548098 0.545036 0.541998 0.538961 0.536 0.533052 0.530092 0.527205 0.524255 0.52124 0.51826 0.515368 0.512481 0.50955 0.506762 0.503932 0.501005 0.498054 0.495068 0.492081 0.489113 0.486205 0.483336 0.480397 0.477483 0.474579 0.471713 0.46886 0.466121 0.463308 0.460546 0.457754 0.455146 0.452602 0.450108 0.447664 0.445157 0.442614 0.440027 0.437424 0.434863 0.432322 0.429796 0.427331 0.424912 0.422571 0.42031 0.418061 0.415729 0.413426 0.411165 0.40885 0.406587 0.404377 0.402208 0.40007 0.397918 0.395776 0.393651 0.391486 0.389239 0.387053 0.384916 0.382823 0.380765 0.378706 0.376616 0.374518 0.372381 0.370203 0.368017 0.365946 0.363828 0.361656 0.359538 0.357455 0.355399 0.353305 0.351232 0.349125 0.346997 0.344899 0.342834 0.340702 0.338578 0.336452 0.334296 0.332133 0.33004 0.327929 0.325809 0.323766 0.321718 0.31958 0.317441 0.315315 0.313158 0.310937 0.308811 0.306731 0.304615 0.302504 0.30038 0.298192 0.295975 0.293835 0.291648 0.289454 0.287234 0.284983 0.28267 0.280363 0.277956 0.275641 0.273389 0.271023 0.268701 0.266387 0.263967 0.261505 0.259095 0.25671 0.254164 0.251751 0.249366 0.246997 0.244595 0.2422 0.239757 0.237293 0.234761 0.232142 0.229584 0.227131 0.224655 0.222099 0.219584 0.216979 0.214351 0.211761 0.209176 0.206661 0.204085 0.201426 0.198853 0.196223 0.193541 0.190785 0.188025 0.185216 0.182417 0.179641 0.176763 0.173863 0.170925 0.167852 0.164682 0.161452 0.158037 0.154604 0.151113 0.147405 0.143581 0.13944 0.13527 0.130883 0.126075 0.121064 0.115304 0.109235 0.102733 0.0962486 0.0887439 0.0798818 0.0696237 0.0567288 0.0368585 ];
FPR_DSR = [1 0.644454 0.508046 0.447034 0.406655 0.375611 0.350841 0.330234 0.312522 0.296614 0.282495 0.26991 0.258501 0.248016 0.238541 0.229913 0.221943 0.214418 0.207489 0.201179 0.195363 0.189765 0.184576 0.179736 0.175222 0.170967 0.16692 0.163083 0.159399 0.155903 0.152496 0.149224 0.14605 0.143057 0.140148 0.137318 0.134607 0.132016 0.129547 0.127087 0.124725 0.12244 0.120204 0.118002 0.115862 0.113772 0.111734 0.109784 0.107908 0.106048 0.104224 0.102451 0.100752 0.0991082 0.0974781 0.0958781 0.0943104 0.0927985 0.0913346 0.0899125 0.088545 0.0871912 0.0858649 0.08458 0.083333 0.0821188 0.0809209 0.0797596 0.078609 0.0774986 0.0764319 0.0753897 0.0743394 0.0733093 0.0722956 0.0713011 0.0703447 0.0694003 0.0684767 0.0675745 0.0666725 0.0657901 0.0649188 0.0640541 0.0632146 0.0623807 0.0615533 0.0607576 0.059978 0.0592169 0.0584602 0.0576923 0.0569244 0.0561909 0.0554796 0.0547778 0.0540778 0.0533661 0.0526823 0.052007 0.0513417 0.0506926 0.0500439 0.0493938 0.0487323 0.0480987 0.0474797 0.0468847 0.0462971 0.0457126 0.0451465 0.0445914 0.0440364 0.0434943 0.0429617 0.0424343 0.0419061 0.0413748 0.0408463 0.0403277 0.0398122 0.0393187 0.0388323 0.0383574 0.0378967 0.0374486 0.0370078 0.0365667 0.0361349 0.0357105 0.0352877 0.0348619 0.0344376 0.0340201 0.0336065 0.0331894 0.0327806 0.0323817 0.031994 0.0316163 0.0312434 0.0308822 0.0305212 0.0301603 0.0298025 0.0294444 0.0290969 0.0287551 0.0284111 0.0280725 0.027742 0.0274125 0.0270879 0.0267679 0.026442 0.0261108 0.0257817 0.0254527 0.0251147 0.0247925 0.0244786 0.0241583 0.0238327 0.0235042 0.0231711 0.0228493 0.0225424 0.0222435 0.0219464 0.0216485 0.0213469 0.0210557 0.0207549 0.0204587 0.0201723 0.0198921 0.0196117 0.0193299 0.019055 0.0187808 0.0185034 0.0182222 0.0179377 0.0176665 0.0173953 0.017114 0.0168189 0.0165398 0.0162763 0.0160141 0.0157387 0.0154655 0.0152062 0.0149487 0.0146994 0.014447 0.014192 0.013938 0.0136744 0.0134119 0.0131525 0.012912 0.0126775 0.0124357 0.012192 0.0119569 0.0117278 0.0114935 0.0112604 0.0110277 0.0107919 0.0105641 0.0103341 0.0101116 0.00988665 0.00965572 0.00941942 0.00918944 0.0089717 0.00875862 0.00855155 0.00834659 0.00813897 0.00794192 0.00775182 0.00755725 0.00735756 0.00716691 0.00697849 0.00679855 0.00660263 0.00639216 0.00618687 0.0059847 0.00577389 0.00556313 0.00535512 0.00513606 0.00491262 0.00470096 0.00446975 0.00425145 0.00403242 0.00379644 0.00356211 0.00332934 0.00310094 0.00285291 0.00260666 0.00236416 0.0021133 0.00183886 0.00151259 0.00119067 0.000837013 0.000383214 ];
plot(Recall_DSR, Precision_DSR, ':b', 'linewidth', 2);
Recall_CHM = [0.992941 0.989289 0.985653 0.9798 0.97394 0.9672 0.960241 0.952166 0.943801 0.934569 0.926253 0.917749 0.908653 0.899218 0.890667 0.881943 0.873461 0.865313 0.856752 0.84762 0.83917 0.831399 0.823236 0.815904 0.807243 0.799587 0.791641 0.78312 0.775104 0.767767 0.759748 0.753278 0.74556 0.737999 0.731116 0.724119 0.717504 0.710639 0.703676 0.696714 0.690742 0.684345 0.678129 0.671705 0.664516 0.657802 0.651567 0.645563 0.638629 0.632702 0.626325 0.619933 0.614229 0.607961 0.602147 0.595511 0.589588 0.583936 0.5782 0.571815 0.566372 0.561094 0.554786 0.549392 0.543936 0.53855 0.53327 0.528721 0.523736 0.518545 0.513752 0.509167 0.504172 0.499089 0.494261 0.489515 0.48382 0.478936 0.4742 0.469237 0.464667 0.459833 0.455656 0.451543 0.447074 0.443202 0.439284 0.435065 0.430928 0.427442 0.423338 0.418965 0.414916 0.410607 0.407195 0.403472 0.400414 0.397343 0.393885 0.390363 0.386609 0.38344 0.37954 0.376221 0.372983 0.370193 0.367092 0.364134 0.361625 0.358618 0.355182 0.352324 0.349765 0.346683 0.343941 0.341019 0.339008 0.336521 0.334566 0.331978 0.329705 0.3276 0.325503 0.323372 0.321308 0.319083 0.317325 0.315095 0.313239 0.311153 0.309525 0.30783 0.30452 0.30291 0.300912 0.298935 0.297384 0.295683 0.294269 0.292603 0.291291 0.28975 0.288205 0.286557 0.284739 0.283269 0.28176 0.280484 0.278906 0.277299 0.275102 0.273587 0.272076 0.270722 0.269452 0.267601 0.266038 0.264747 0.262965 0.26166 0.260164 0.258896 0.257569 0.25649 0.255457 0.254105 0.253193 0.251791 0.250643 0.24967 0.247944 0.246682 0.245254 0.243815 0.24259 0.24158 0.240317 0.239126 0.23788 0.236452 0.235176 0.233503 0.232143 0.230742 0.2294 0.228114 0.226342 0.225127 0.223801 0.222099 0.220615 0.219499 0.217708 0.215938 0.214101 0.212541 0.210226 0.208443 0.206228 0.204652 0.202823 0.20082 0.198756 0.197012 0.194623 0.192751 0.190269 0.188016 0.185852 0.183427 0.181314 0.178542 0.176106 0.173326 0.170991 0.168553 0.165502 0.162323 0.159697 0.156868 0.153856 0.150096 0.147157 0.143782 0.140619 0.13776 0.13386 0.130254 0.126395 0.123282 0.119654 0.115687 0.11207 0.108149 0.104356 0.0998638 0.0955455 0.0904831 0.0861358 0.0816377 0.0775141 0.0734496 0.0695304 0.0650445 0.0612161 0.0569972 0.0522363 0.0475798 0.0430597 0.0383993 0.0336241 0.0294058 0.025189 0.0218522 0.0187153 0.014915 ];
Precision_CHM = [0.240625 0.247498 0.261215 0.277422 0.294614 0.311316 0.32806 0.343961 0.359331 0.373763 0.387822 0.400585 0.412633 0.423516 0.434692 0.445542 0.455749 0.466332 0.475835 0.485157 0.494619 0.503244 0.510611 0.51747 0.524254 0.530631 0.536541 0.542233 0.547562 0.553762 0.559103 0.563724 0.568398 0.573315 0.578067 0.581961 0.586042 0.589597 0.593574 0.597367 0.601206 0.604878 0.608258 0.61192 0.614362 0.617305 0.6199 0.622959 0.625677 0.628256 0.631171 0.633758 0.636132 0.637888 0.64033 0.642263 0.643914 0.646144 0.64787 0.649927 0.651643 0.65343 0.655081 0.656975 0.658221 0.659789 0.661547 0.663383 0.664565 0.665566 0.666644 0.667828 0.668303 0.669293 0.669944 0.671021 0.671442 0.672651 0.673613 0.67447 0.67435 0.674714 0.675021 0.676196 0.676119 0.677146 0.678684 0.679164 0.679586 0.680565 0.681234 0.6822 0.68209 0.681936 0.682876 0.68298 0.683544 0.684098 0.684722 0.68575 0.685918 0.686109 0.686596 0.686579 0.686191 0.685268 0.685129 0.685007 0.685374 0.685542 0.684666 0.684787 0.684545 0.68431 0.683915 0.683313 0.683339 0.682976 0.683009 0.682732 0.682081 0.682505 0.682967 0.683376 0.683494 0.682817 0.68278 0.68189 0.681992 0.681221 0.680587 0.680615 0.680524 0.67986 0.679418 0.679933 0.6804 0.679953 0.678946 0.678945 0.678766 0.678646 0.678708 0.677867 0.677831 0.677045 0.677083 0.677292 0.676817 0.676423 0.676175 0.675767 0.675999 0.676392 0.675784 0.675129 0.675099 0.675245 0.675009 0.675201 0.67482 0.674967 0.676264 0.676351 0.676351 0.675694 0.675598 0.675144 0.674526 0.675009 0.675399 0.67602 0.676383 0.676902 0.677243 0.677223 0.677962 0.678558 0.679413 0.679399 0.679941 0.680276 0.680746 0.6812 0.680339 0.68008 0.680756 0.680938 0.681591 0.681222 0.680794 0.681212 0.681357 0.681414 0.681527 0.682735 0.683454 0.684333 0.684155 0.684552 0.684924 0.685073 0.684945 0.68535 0.686481 0.686948 0.687364 0.687735 0.688826 0.688706 0.689734 0.690249 0.691235 0.69154 0.692048 0.692877 0.69409 0.694482 0.696247 0.69669 0.696737 0.698128 0.69896 0.699296 0.700051 0.700915 0.70302 0.703869 0.704729 0.705243 0.707377 0.707934 0.708418 0.709167 0.709767 0.710689 0.711001 0.710067 0.71209 0.71416 0.714007 0.713817 0.713421 0.713537 0.714143 0.713651 0.714354 0.713792 0.714015 0.714209 0.715662 0.715862 0.717276 0.716877 0.718309 0.721076 ];
TPR_CHM = [1 0.996348 0.992712 0.986858 0.980998 0.974259 0.9673 0.959225 0.95086 0.941628 0.933312 0.924807 0.915712 0.906277 0.897726 0.889002 0.88052 0.872372 0.863811 0.854679 0.846229 0.838458 0.830294 0.822963 0.814302 0.806646 0.7987 0.790179 0.782163 0.774826 0.766807 0.760337 0.752619 0.745058 0.738175 0.731178 0.724563 0.717697 0.710735 0.703772 0.697801 0.691403 0.685188 0.678763 0.671575 0.664861 0.658626 0.652622 0.645688 0.639761 0.633384 0.626992 0.621288 0.615019 0.609206 0.60257 0.596647 0.590995 0.585258 0.578874 0.573431 0.568153 0.561844 0.556451 0.550995 0.545609 0.540329 0.53578 0.530795 0.525604 0.520811 0.516226 0.511231 0.506147 0.50132 0.496574 0.490879 0.485995 0.481259 0.476296 0.471726 0.466892 0.462715 0.458601 0.454133 0.450261 0.446343 0.442124 0.437987 0.434501 0.430397 0.426023 0.421975 0.417666 0.414254 0.410531 0.407473 0.404402 0.400943 0.397422 0.393668 0.390498 0.386599 0.38328 0.380042 0.377251 0.374151 0.371193 0.368684 0.365677 0.362241 0.359382 0.356824 0.353742 0.351 0.348078 0.346067 0.343579 0.341625 0.339037 0.336764 0.334659 0.332562 0.330431 0.328367 0.326142 0.324384 0.322154 0.320298 0.318212 0.316584 0.314889 0.311579 0.309969 0.307971 0.305994 0.304443 0.302742 0.301327 0.299662 0.29835 0.296808 0.295263 0.293616 0.291798 0.290328 0.288819 0.287543 0.285965 0.284358 0.282161 0.280646 0.279135 0.277781 0.276511 0.27466 0.273097 0.271806 0.270024 0.268719 0.267223 0.265955 0.264627 0.263549 0.262516 0.261163 0.260252 0.258849 0.257702 0.256729 0.255003 0.253741 0.252313 0.250874 0.249649 0.248639 0.247375 0.246184 0.244939 0.243511 0.242235 0.240562 0.239202 0.237801 0.236459 0.235173 0.233401 0.232186 0.230859 0.229158 0.227674 0.226557 0.224767 0.222997 0.22116 0.219599 0.217285 0.215501 0.213286 0.211711 0.209882 0.207879 0.205815 0.204071 0.201682 0.19981 0.197328 0.195075 0.19291 0.190486 0.188372 0.185601 0.183165 0.180385 0.17805 0.175612 0.172561 0.169382 0.166756 0.163927 0.160915 0.157155 0.154216 0.150841 0.147677 0.144818 0.140919 0.137313 0.133454 0.130341 0.126713 0.122746 0.119129 0.115208 0.111415 0.106923 0.102604 0.0975419 0.0931946 0.0886965 0.0845729 0.0805085 0.0765892 0.0721033 0.0682749 0.064056 0.0592952 0.0546386 0.0501186 0.0454581 0.040683 0.0364646 0.0322478 0.028911 0.0257741 0.0219739 ];
FPR_CHM = [1 0.963541 0.893283 0.82539 0.761167 0.703027 0.64988 0.602056 0.558977 0.520143 0.485654 0.455123 0.427669 0.402674 0.379125 0.357373 0.337441 0.318744 0.3021 0.286481 0.271864 0.258562 0.246829 0.236603 0.22673 0.218103 0.209439 0.201528 0.193899 0.18629 0.179518 0.173478 0.167624 0.161917 0.156553 0.151697 0.14713 0.142922 0.138622 0.134682 0.130834 0.127183 0.123761 0.120535 0.117451 0.114499 0.111516 0.108652 0.105935 0.103298 0.100675 0.0981938 0.0959809 0.093801 0.0916652 0.0896039 0.0876191 0.0856495 0.0838791 0.0819682 0.0803173 0.0787275 0.0772102 0.0756084 0.0741492 0.0727315 0.0712758 0.0699018 0.0686756 0.0674584 0.066403 0.0652513 0.0641002 0.0629881 0.0620122 0.0608602 0.0598695 0.0588488 0.0577505 0.0567788 0.0559837 0.0551374 0.0543363 0.0534334 0.052639 0.0518253 0.0509696 0.0501314 0.0494326 0.0487263 0.0480729 0.0474664 0.0468057 0.0461527 0.0455278 0.0448229 0.0442161 0.0436056 0.04302 0.0423981 0.0418949 0.0413726 0.0407935 0.0403078 0.0398575 0.0394419 0.0389884 0.0385687 0.0381307 0.0377009 0.0373551 0.0369737 0.0366605 0.0363478 0.0360141 0.0357106 0.0353976 0.0351029 0.0347597 0.0344255 0.0341484 0.0338447 0.0335882 0.0333363 0.0330509 0.0327926 0.0325709 0.0322663 0.0319956 0.0317128 0.0314397 0.0310993 0.0307753 0.0304988 0.030245 0.0299603 0.0296267 0.0293541 0.0291336 0.0288664 0.0286806 0.0285345 0.0283455 0.0280748 0.0278421 0.0276882 0.0274176 0.0271902 0.026949 0.0267745 0.0265029 0.0263086 0.0261074 0.0258526 0.0256849 0.0254408 0.0252111 0.0250505 0.0248568 0.0246725 0.024509 0.0243509 0.0241621 0.0239716 0.0237923 0.023606 0.0234591 0.0232914 0.023115 0.0228977 0.0226946 0.0225569 0.0223349 0.0221802 0.0220494 0.0218709 0.0216873 0.021521 0.0213019 0.0211609 0.0209796 0.020802 0.0206247 0.0204395 0.0202761 0.0200787 0.0199116 0.0197325 0.0195009 0.0192605 0.0190196 0.0188396 0.0186012 0.0183716 0.0181673 0.017944 0.0176353 0.0173659 0.0171511 0.0168944 0.0166464 0.0164005 0.0161535 0.0158959 0.0156306 0.015369 0.0151289 0.0148982 0.014601 0.0143346 0.0140243 0.0138177 0.0135919 0.0132773 0.0130208 0.0127733 0.012411 0.012119 0.0117266 0.0114284 0.0111229 0.0108281 0.010484 0.0102141 0.00989504 0.00959017 0.0092027 0.00884144 0.00858037 0.008285 0.00798849 0.00767042 0.00741601 0.00705438 0.00678094 0.0064526 0.00605046 0.00576851 0.00547839 0.00519356 0.00494347 0.00464245 0.00438901 0.0041128 0.0038843 0.00357754 0.00333317 0.00304396 0.00273906 0.00247779 0.00210493 0.00185717 0.00160408 0.00137871 0.00109904 0.000914772 ];
plot(Recall_CHM, Precision_CHM, ':g', 'linewidth', 2);
Recall_GC = [0.992941 0.899765 0.858506 0.833213 0.812685 0.79678 0.781424 0.768202 0.756083 0.746073 0.73648 0.726548 0.716973 0.710276 0.702696 0.696254 0.689078 0.682857 0.67683 0.672173 0.66741 0.663403 0.659231 0.655308 0.650844 0.646513 0.64244 0.638636 0.634705 0.629277 0.624338 0.6193 0.615187 0.610439 0.606692 0.603026 0.599932 0.596478 0.592805 0.589369 0.586105 0.583514 0.580795 0.578337 0.575713 0.572984 0.570132 0.567416 0.564854 0.562371 0.560211 0.557401 0.555223 0.553236 0.551018 0.548763 0.54661 0.542916 0.539687 0.536729 0.533565 0.530848 0.528608 0.526258 0.524182 0.521377 0.518927 0.516862 0.514729 0.512651 0.51078 0.508902 0.506584 0.504835 0.50287 0.501092 0.499341 0.497233 0.49555 0.493863 0.491757 0.489977 0.488161 0.486339 0.484257 0.481817 0.478242 0.475242 0.472722 0.470449 0.467914 0.465494 0.463414 0.461027 0.459167 0.457316 0.455471 0.45315 0.451416 0.449858 0.447683 0.445929 0.444327 0.442852 0.441433 0.439861 0.438376 0.436605 0.435017 0.432763 0.431052 0.429486 0.427729 0.425879 0.423395 0.420957 0.418748 0.416698 0.414443 0.412385 0.410787 0.409074 0.407469 0.406009 0.404532 0.402898 0.401396 0.399781 0.398209 0.396311 0.39483 0.393237 0.391782 0.389904 0.388557 0.387145 0.385645 0.38375 0.382259 0.380629 0.379109 0.377397 0.375644 0.372284 0.370114 0.368188 0.366567 0.365002 0.363263 0.361548 0.359999 0.358481 0.356662 0.355149 0.353568 0.351981 0.349114 0.347443 0.345892 0.3441 0.342484 0.34088 0.338554 0.337032 0.334437 0.333105 0.331656 0.330041 0.328296 0.326547 0.324828 0.321304 0.318835 0.316854 0.314929 0.312661 0.311021 0.309349 0.307521 0.305611 0.303255 0.301648 0.300116 0.298425 0.296799 0.295376 0.293862 0.292085 0.290667 0.289151 0.286974 0.285623 0.284015 0.282511 0.280455 0.278791 0.277102 0.275198 0.273288 0.270339 0.266701 0.264757 0.263036 0.260762 0.258709 0.256843 0.255013 0.253334 0.251687 0.250176 0.248488 0.247051 0.245406 0.243779 0.242235 0.239399 0.237619 0.235386 0.233343 0.231401 0.229448 0.226693 0.223046 0.220817 0.218535 0.215902 0.213481 0.21026 0.205473 0.202378 0.199435 0.197123 0.194971 0.192557 0.189307 0.186643 0.18386 0.180786 0.178254 0.175631 0.172405 0.169543 0.166196 0.163357 0.159988 0.157452 0.154986 0.151696 0.14802 0.143546 0.138614 0.13232 0.126054 0.119058 0.110204 0.0955196 ];
Precision_GC = [0.240625 0.315194 0.343982 0.362811 0.378284 0.388118 0.397 0.405456 0.412414 0.418023 0.423587 0.428692 0.433642 0.43731 0.441488 0.444572 0.447627 0.450608 0.454015 0.456874 0.459307 0.461758 0.464118 0.465982 0.468929 0.471514 0.473707 0.475337 0.477732 0.480481 0.48322 0.485839 0.487733 0.490029 0.49184 0.493864 0.495811 0.497916 0.499721 0.501048 0.503207 0.504338 0.505939 0.507649 0.508781 0.509701 0.511021 0.512028 0.513295 0.515537 0.516807 0.518003 0.519627 0.520591 0.521563 0.522932 0.523981 0.525537 0.527424 0.528764 0.530101 0.531748 0.532765 0.533714 0.534769 0.53574 0.536634 0.537685 0.538779 0.53949 0.540114 0.540857 0.541839 0.542685 0.543367 0.544421 0.545078 0.546205 0.546891 0.547494 0.54848 0.549355 0.550135 0.550897 0.55155 0.552333 0.554206 0.555386 0.556403 0.557434 0.558164 0.558982 0.559796 0.561006 0.561577 0.562362 0.562849 0.563307 0.563901 0.564461 0.565406 0.566076 0.566887 0.567582 0.568236 0.568813 0.569368 0.569816 0.570298 0.570621 0.571033 0.571778 0.572336 0.572982 0.573767 0.57453 0.57539 0.576041 0.577138 0.577352 0.577991 0.578365 0.579369 0.57992 0.581002 0.582698 0.583262 0.583815 0.584226 0.584835 0.585195 0.585552 0.586175 0.586585 0.586983 0.587702 0.588286 0.588721 0.589107 0.589466 0.589892 0.590331 0.59082 0.59158 0.592613 0.593425 0.594081 0.594557 0.595049 0.595888 0.596425 0.596917 0.596996 0.597554 0.598482 0.599249 0.599409 0.599986 0.600671 0.600358 0.600874 0.601418 0.601874 0.602279 0.602473 0.602987 0.603476 0.603909 0.604451 0.605063 0.605585 0.606765 0.607534 0.608202 0.608801 0.609044 0.609473 0.609913 0.610347 0.610685 0.611079 0.611521 0.612094 0.612755 0.613316 0.613766 0.614108 0.614456 0.614874 0.615283 0.615757 0.61625 0.616784 0.617317 0.618092 0.618554 0.61918 0.61968 0.620319 0.621021 0.620698 0.621373 0.622987 0.624493 0.625097 0.625138 0.625691 0.626701 0.626947 0.627519 0.628049 0.628616 0.62923 0.629709 0.63057 0.631154 0.631504 0.632201 0.632598 0.632987 0.633539 0.634435 0.634216 0.63482 0.635375 0.636273 0.636698 0.637204 0.637944 0.638164 0.638664 0.638829 0.638973 0.63977 0.640345 0.640795 0.640618 0.641441 0.64193 0.642404 0.642946 0.644391 0.644282 0.644865 0.644846 0.646538 0.647141 0.647841 0.649372 0.64944 0.648793 0.648807 0.648636 0.651074 0.652766 0.655884 ];
TPR_GC = [1 0.906824 0.865565 0.840272 0.819744 0.803839 0.788482 0.775261 0.763142 0.753132 0.743539 0.733607 0.724031 0.717335 0.709755 0.703312 0.696137 0.689916 0.683889 0.679232 0.674469 0.670462 0.66629 0.662366 0.657903 0.653572 0.649498 0.645695 0.641764 0.636335 0.631396 0.626358 0.622246 0.617498 0.613751 0.610085 0.606991 0.603537 0.599864 0.596428 0.593164 0.590573 0.587854 0.585395 0.582771 0.580042 0.577191 0.574475 0.571913 0.569429 0.56727 0.56446 0.562282 0.560295 0.558077 0.555822 0.553669 0.549975 0.546746 0.543787 0.540624 0.537906 0.535667 0.533317 0.531241 0.528436 0.525986 0.523921 0.521788 0.51971 0.517839 0.515961 0.513642 0.511894 0.509929 0.508151 0.5064 0.504292 0.502609 0.500921 0.498816 0.497036 0.495219 0.493398 0.491316 0.488876 0.485301 0.482301 0.479781 0.477508 0.474973 0.472553 0.470472 0.468086 0.466225 0.464374 0.46253 0.460209 0.458475 0.456917 0.454742 0.452987 0.451386 0.449911 0.448492 0.44692 0.445434 0.443664 0.442076 0.439821 0.438111 0.436545 0.434788 0.432938 0.430454 0.428016 0.425807 0.423756 0.421502 0.419444 0.417846 0.416133 0.414528 0.413067 0.411591 0.409957 0.408455 0.40684 0.405268 0.40337 0.401888 0.400296 0.398841 0.396963 0.395616 0.394203 0.392704 0.390808 0.389318 0.387688 0.386168 0.384455 0.382703 0.379343 0.377173 0.375247 0.373625 0.372061 0.370322 0.368606 0.367057 0.36554 0.363721 0.362207 0.360626 0.35904 0.356173 0.354501 0.352951 0.351159 0.349543 0.347939 0.345613 0.344091 0.341495 0.340164 0.338715 0.337099 0.335355 0.333606 0.331886 0.328363 0.325894 0.323912 0.321988 0.31972 0.31808 0.316408 0.31458 0.31267 0.310314 0.308707 0.307175 0.305484 0.303858 0.302435 0.300921 0.299143 0.297726 0.29621 0.294033 0.292682 0.291074 0.289569 0.287514 0.28585 0.284161 0.282257 0.280347 0.277397 0.27376 0.271816 0.270095 0.26782 0.265768 0.263902 0.262072 0.260393 0.258746 0.257234 0.255546 0.25411 0.252465 0.250838 0.249293 0.246457 0.244678 0.242445 0.240401 0.23846 0.236507 0.233752 0.230105 0.227876 0.225594 0.222961 0.22054 0.217319 0.212532 0.209437 0.206494 0.204182 0.20203 0.199616 0.196366 0.193701 0.190919 0.187845 0.185313 0.182689 0.179463 0.176602 0.173255 0.170416 0.167047 0.16451 0.162045 0.158755 0.155079 0.150605 0.145673 0.139379 0.133113 0.126117 0.117262 0.102578 ];
FPR_GC = [1 0.706324 0.615936 0.563213 0.522957 0.496985 0.475312 0.455621 0.439066 0.425306 0.412288 0.401164 0.389989 0.380804 0.371969 0.364276 0.356361 0.349216 0.343067 0.336657 0.330872 0.325371 0.320574 0.315973 0.311042 0.30638 0.30191 0.298136 0.293175 0.28782 0.283469 0.278913 0.275217 0.270893 0.267403 0.264149 0.261364 0.257871 0.254983 0.252055 0.248019 0.24584 0.243178 0.240674 0.238361 0.236141 0.233718 0.231737 0.229073 0.226616 0.223961 0.222156 0.220308 0.21867 0.217002 0.214404 0.212596 0.210309 0.207901 0.205936 0.203896 0.201383 0.199722 0.19817 0.196654 0.194976 0.193421 0.191921 0.190374 0.189044 0.187842 0.186551 0.185057 0.183616 0.182411 0.18112 0.179883 0.17836 0.177141 0.176085 0.174938 0.173619 0.172564 0.171385 0.170224 0.168809 0.166503 0.164904 0.163656 0.162393 0.161214 0.159998 0.158759 0.157289 0.156138 0.155081 0.154063 0.153135 0.15221 0.151147 0.149583 0.148709 0.147785 0.146939 0.146085 0.145267 0.144423 0.143662 0.142822 0.141953 0.141057 0.139834 0.138905 0.137976 0.136838 0.135815 0.134755 0.133842 0.132792 0.131992 0.131009 0.130221 0.129278 0.12851 0.127669 0.126489 0.125749 0.124983 0.124316 0.123411 0.12271 0.121932 0.121094 0.120197 0.119511 0.118772 0.117897 0.117059 0.115899 0.115059 0.11429 0.113533 0.112629 0.111493 0.110587 0.109697 0.108862 0.108097 0.107385 0.106467 0.105828 0.105164 0.104394 0.103629 0.102929 0.102224 0.101642 0.100846 0.100148 0.0993862 0.0986931 0.0979981 0.0972726 0.0966485 0.095861 0.095255 0.0946016 0.0938776 0.093065 0.0923778 0.0915807 0.0903343 0.0894986 0.0887745 0.0879771 0.0872548 0.0866011 0.085971 0.0852736 0.084615 0.0837497 0.082948 0.0822594 0.0814764 0.0808718 0.0802288 0.0796466 0.0789835 0.0783128 0.0776652 0.0768228 0.0762501 0.0756889 0.075071 0.074166 0.073543 0.0729042 0.0721892 0.0714506 0.0704821 0.0695983 0.0687537 0.0677974 0.0669242 0.0661315 0.0655097 0.064887 0.064122 0.0636351 0.0630353 0.0623153 0.0617287 0.0609857 0.0604206 0.0598288 0.0587659 0.0581933 0.0574853 0.0568572 0.0562362 0.0554625 0.0545378 0.0531215 0.0521536 0.0513995 0.050259 0.0494165 0.0483577 0.0470973 0.0462478 0.0454839 0.0446518 0.0441154 0.0434763 0.0426711 0.0420452 0.0413352 0.0404508 0.0397673 0.0391547 0.0382357 0.0373692 0.0362647 0.0355323 0.0347312 0.0336953 0.0329886 0.0320618 0.0309257 0.029824 0.0287231 0.0275699 0.026029 0.0242406 0.0217277 0.017804 ];
plot(Recall_GC, Precision_GC, ':r', 'linewidth', 2);
Recall_LBI = [0.992941 0.991032 0.989416 0.987367 0.985477 0.984015 0.981984 0.980382 0.978484 0.975519 0.973127 0.970555 0.96836 0.965477 0.963295 0.960514 0.95798 0.955446 0.952349 0.948823 0.945977 0.942853 0.938482 0.935239 0.931518 0.927673 0.924546 0.92152 0.918691 0.916057 0.913459 0.910141 0.907224 0.903763 0.900068 0.896405 0.892523 0.88862 0.884195 0.880742 0.876444 0.872812 0.868124 0.864057 0.860245 0.856432 0.852313 0.848543 0.844646 0.840434 0.836671 0.832709 0.827817 0.824305 0.820109 0.815291 0.810671 0.806219 0.801622 0.797049 0.792667 0.786473 0.781867 0.777744 0.77244 0.76862 0.763642 0.759009 0.754035 0.748829 0.743889 0.738189 0.732632 0.727923 0.722753 0.717361 0.712244 0.707645 0.701978 0.696857 0.690977 0.686687 0.682357 0.677338 0.6727 0.668107 0.663756 0.659401 0.655115 0.650146 0.644603 0.639592 0.634506 0.630298 0.624498 0.619941 0.614514 0.608928 0.603928 0.59898 0.593638 0.588974 0.584201 0.579017 0.574133 0.569202 0.56444 0.559567 0.55443 0.548857 0.544509 0.538761 0.533843 0.528615 0.523488 0.518374 0.514449 0.50994 0.504565 0.499685 0.494475 0.489776 0.484299 0.479529 0.474935 0.469085 0.464076 0.459848 0.455223 0.450845 0.445766 0.441447 0.436607 0.432201 0.427939 0.42325 0.418996 0.413922 0.409641 0.405146 0.40054 0.396238 0.39075 0.385883 0.381622 0.376774 0.372766 0.368326 0.363738 0.358983 0.354188 0.348844 0.344823 0.340348 0.336399 0.331924 0.327132 0.32256 0.318361 0.313235 0.309381 0.305068 0.300497 0.296522 0.292696 0.288458 0.28423 0.280152 0.275816 0.271571 0.267424 0.26316 0.259227 0.255368 0.251875 0.248043 0.244258 0.23984 0.236353 0.232875 0.228618 0.224903 0.220508 0.217439 0.213491 0.209796 0.206026 0.202705 0.199262 0.19565 0.192228 0.188952 0.185441 0.182429 0.178899 0.175171 0.170727 0.167055 0.163546 0.160358 0.15753 0.15389 0.150225 0.147453 0.143524 0.140418 0.137689 0.134555 0.131662 0.128045 0.124846 0.121964 0.11866 0.11531 0.112043 0.109194 0.106063 0.102031 0.0987318 0.0948612 0.0916249 0.088864 0.0859114 0.0832353 0.080664 0.0776655 0.0743982 0.0711173 0.0683051 0.0653083 0.0626787 0.0600803 0.0572633 0.0544257 0.0509274 0.0483163 0.0454599 0.042895 0.0400884 0.0378871 0.0353103 0.0322143 0.0297355 0.0273656 0.0255276 0.0234154 0.0216297 0.0195846 0.0172927 0.0157861 0.0142327 0.0121081 0.0102923 0.0090343 0.0078757 0.00666751 ];
Precision_LBI = [0.240625 0.245341 0.249177 0.253817 0.258344 0.263658 0.267638 0.272274 0.277549 0.282335 0.287042 0.293594 0.297839 0.301657 0.306526 0.313018 0.317356 0.321929 0.326334 0.330178 0.334295 0.339047 0.342917 0.347358 0.351084 0.355265 0.359317 0.363993 0.367725 0.37163 0.375112 0.378439 0.381764 0.38567 0.389004 0.39212 0.395038 0.397889 0.400442 0.403349 0.4065 0.409427 0.41262 0.415166 0.417996 0.420195 0.42284 0.425508 0.428034 0.430447 0.432796 0.435296 0.43714 0.439716 0.442432 0.444287 0.446002 0.448008 0.450763 0.453022 0.455234 0.45685 0.459043 0.461115 0.462666 0.465074 0.46687 0.468859 0.470651 0.472621 0.474475 0.475869 0.477485 0.479415 0.481381 0.482755 0.484722 0.486577 0.4881 0.490001 0.491293 0.493222 0.494975 0.496809 0.498518 0.500347 0.502651 0.504436 0.50605 0.507579 0.509108 0.511017 0.512583 0.514013 0.515011 0.517053 0.517883 0.519148 0.520359 0.521246 0.52245 0.523955 0.524893 0.525485 0.526877 0.528555 0.530125 0.53145 0.532095 0.533151 0.534371 0.535328 0.535999 0.537223 0.538159 0.539327 0.540943 0.542513 0.543533 0.54459 0.546002 0.547267 0.547855 0.54911 0.550613 0.551409 0.552527 0.554415 0.555964 0.557668 0.558639 0.559573 0.560717 0.561984 0.563783 0.565139 0.566437 0.566913 0.568386 0.57003 0.571592 0.572968 0.574107 0.575248 0.576448 0.577464 0.578657 0.579617 0.580712 0.581851 0.582421 0.583492 0.585054 0.586623 0.588291 0.588856 0.589671 0.589908 0.591234 0.591645 0.59306 0.593697 0.595615 0.597018 0.597738 0.598345 0.599796 0.600905 0.601331 0.60231 0.603037 0.603708 0.604057 0.604986 0.605969 0.606915 0.607501 0.608182 0.609479 0.609718 0.610937 0.612346 0.612509 0.61389 0.614137 0.614977 0.616051 0.616906 0.617631 0.617705 0.617622 0.618288 0.618893 0.620255 0.621102 0.622357 0.622568 0.623315 0.62356 0.624326 0.625277 0.625574 0.626613 0.628135 0.627935 0.628746 0.629147 0.629841 0.62912 0.629544 0.629947 0.630191 0.630389 0.629254 0.630393 0.631258 0.63125 0.632176 0.633158 0.632224 0.631516 0.63282 0.633601 0.634323 0.636122 0.635748 0.634938 0.635241 0.63469 0.636004 0.637757 0.638242 0.638583 0.639985 0.640864 0.63954 0.640085 0.637718 0.638998 0.638854 0.638572 0.639262 0.63989 0.641996 0.639426 0.642749 0.64327 0.639265 0.63407 0.633324 0.632834 0.630749 0.634612 0.635717 0.636528 0.633421 ];
TPR_LBI = [1 0.998091 0.996475 0.994426 0.992536 0.991074 0.989043 0.98744 0.985543 0.982578 0.980186 0.977614 0.975418 0.972536 0.970354 0.967573 0.965039 0.962504 0.959408 0.955882 0.953036 0.949912 0.945541 0.942298 0.938577 0.934732 0.931605 0.928578 0.92575 0.923116 0.920518 0.9172 0.914283 0.910822 0.907127 0.903464 0.899582 0.895678 0.891254 0.887801 0.883503 0.87987 0.875182 0.871116 0.867304 0.863491 0.859372 0.855602 0.851704 0.847493 0.84373 0.839768 0.834876 0.831364 0.827168 0.82235 0.817729 0.813278 0.80868 0.804108 0.799726 0.793532 0.788926 0.784803 0.779499 0.775679 0.770701 0.766068 0.761094 0.755887 0.750948 0.745247 0.73969 0.734982 0.729812 0.724419 0.719303 0.714704 0.709037 0.703916 0.698035 0.693746 0.689416 0.684397 0.679758 0.675166 0.670815 0.66646 0.662174 0.657205 0.651662 0.646651 0.641564 0.637357 0.631556 0.627 0.621573 0.615986 0.610987 0.606038 0.600697 0.596033 0.59126 0.586076 0.581192 0.576261 0.571499 0.566626 0.561489 0.555916 0.551568 0.54582 0.540902 0.535674 0.530547 0.525433 0.521508 0.516999 0.511623 0.506744 0.501534 0.496835 0.491358 0.486588 0.481994 0.476144 0.471135 0.466907 0.462282 0.457904 0.452825 0.448506 0.443666 0.43926 0.434998 0.430309 0.426055 0.420981 0.4167 0.412205 0.407599 0.403297 0.397809 0.392942 0.388681 0.383833 0.379825 0.375385 0.370797 0.366042 0.361247 0.355903 0.351882 0.347407 0.343458 0.338983 0.33419 0.329619 0.32542 0.320294 0.31644 0.312127 0.307556 0.303581 0.299755 0.295517 0.291289 0.287211 0.282875 0.278629 0.274483 0.270219 0.266286 0.262427 0.258934 0.255102 0.251317 0.246899 0.243412 0.239934 0.235677 0.231962 0.227567 0.224498 0.22055 0.216854 0.213085 0.209764 0.206321 0.202709 0.199286 0.196011 0.1925 0.189488 0.185958 0.18223 0.177786 0.174114 0.170605 0.167417 0.164589 0.160949 0.157284 0.154512 0.150583 0.147477 0.144748 0.141613 0.138721 0.135104 0.131905 0.129023 0.125719 0.122369 0.119102 0.116253 0.113122 0.10909 0.105791 0.10192 0.0986838 0.0959228 0.0929703 0.0902941 0.0877228 0.0847243 0.081457 0.0781761 0.075364 0.0723671 0.0697375 0.0671392 0.0643221 0.0614845 0.0579862 0.0553751 0.0525187 0.0499538 0.0471472 0.044946 0.0423692 0.0392732 0.0367944 0.0344245 0.0325864 0.0304742 0.0286886 0.0266434 0.0243516 0.0228449 0.0212915 0.0191669 0.0173511 0.0160931 0.0149345 0.0137263 ];
FPR_LBI = [1 0.969638 0.945409 0.92138 0.89639 0.874088 0.853452 0.830701 0.808219 0.787085 0.767845 0.745926 0.728161 0.712902 0.694614 0.676117 0.659562 0.644114 0.630018 0.614764 0.601396 0.58722 0.573593 0.561168 0.548501 0.535627 0.52447 0.512195 0.502034 0.491078 0.481957 0.472882 0.463991 0.454122 0.445369 0.437359 0.429644 0.422256 0.414875 0.407143 0.399533 0.392028 0.384402 0.378003 0.371082 0.365303 0.358687 0.35246 0.347076 0.341204 0.335639 0.330352 0.325513 0.320027 0.314611 0.309812 0.305475 0.300849 0.294978 0.290116 0.28557 0.280652 0.275973 0.271779 0.267721 0.263272 0.259403 0.255479 0.251389 0.247415 0.243481 0.239727 0.236067 0.232108 0.228433 0.224999 0.221306 0.217948 0.214676 0.210921 0.207596 0.204563 0.201629 0.198294 0.195235 0.192319 0.189012 0.186132 0.183309 0.180123 0.177028 0.174092 0.171233 0.168728 0.165985 0.163242 0.160803 0.158214 0.155809 0.153459 0.151067 0.148698 0.146542 0.144264 0.141877 0.139036 0.136654 0.134494 0.132524 0.130332 0.128277 0.12631 0.124349 0.122308 0.120303 0.118312 0.116191 0.11428 0.112327 0.110468 0.108494 0.106558 0.104818 0.102999 0.101062 0.0991988 0.0972505 0.0952972 0.0936391 0.0918968 0.0902415 0.0887103 0.0870265 0.0853727 0.0836313 0.0820546 0.0805748 0.0791634 0.07771 0.0761046 0.0745285 0.0729087 0.0713811 0.0699767 0.0685501 0.0671598 0.0658877 0.0644939 0.0631748 0.0619266 0.0606894 0.0593354 0.0580519 0.0568392 0.0556275 0.0545113 0.0532375 0.0521331 0.0509107 0.0497645 0.048685 0.0475459 0.0463609 0.0452431 0.0442097 0.0432707 0.0422428 0.0412957 0.04039 0.0394143 0.0384502 0.03754 0.0367044 0.0357524 0.034899 0.0341258 0.0332888 0.0324846 0.0317001 0.0309648 0.0301487 0.0294264 0.0286979 0.0279851 0.0271492 0.0264264 0.0256763 0.0250554 0.0243507 0.0236828 0.02309 0.0224536 0.0218708 0.0212359 0.0206321 0.0199912 0.0194916 0.0189272 0.0183849 0.0178959 0.0173549 0.0168271 0.0162906 0.0157662 0.0152835 0.0147546 0.0142706 0.0138155 0.0134011 0.0129392 0.0125553 0.0121229 0.0117271 0.0112931 0.0108718 0.0104042 0.0100064 0.00960063 0.00914155 0.00876222 0.00841377 0.00805684 0.00771499 0.00736083 0.0070353 0.00673524 0.00642451 0.00614251 0.00580728 0.00550082 0.00514127 0.00483955 0.00456889 0.00425544 0.00395526 0.00371771 0.00347199 0.0031973 0.0029564 0.00271855 0.00247355 0.00225926 0.00207852 0.00186781 0.00172396 0.00149086 0.00134004 0.00121121 0.0010782 0.000995235 0.000881129 0.000779101 0.000666087 0.000586853 0.000501701 0.000446342 ];
plot(Recall_LBI, Precision_LBI, ':c', 'linewidth', 2);
Recall_PCA = [0.992941 0.988409 0.982208 0.975771 0.969652 0.963584 0.957675 0.951771 0.945728 0.939738 0.933843 0.92785 0.92181 0.915852 0.909904 0.903941 0.897972 0.891995 0.885941 0.879899 0.87386 0.86772 0.861546 0.85538 0.849208 0.843138 0.837107 0.831098 0.825066 0.81904 0.813022 0.807089 0.801209 0.795335 0.789516 0.783675 0.777865 0.772009 0.766183 0.760476 0.754782 0.749077 0.743451 0.737775 0.732183 0.72655 0.72093 0.715366 0.709761 0.704142 0.698538 0.69292 0.687325 0.681732 0.676149 0.670592 0.665035 0.659437 0.653845 0.648291 0.642711 0.637122 0.631544 0.625997 0.620456 0.614993 0.609584 0.60418 0.598759 0.593356 0.587995 0.582671 0.577332 0.572058 0.566753 0.561474 0.556206 0.550906 0.545589 0.540253 0.534934 0.529604 0.524308 0.519044 0.513809 0.508591 0.50338 0.498247 0.49317 0.488144 0.483082 0.478041 0.472981 0.467938 0.462934 0.457958 0.452991 0.448059 0.44316 0.438302 0.433463 0.428592 0.423794 0.419052 0.41428 0.409531 0.404821 0.400159 0.39552 0.390903 0.386355 0.381826 0.377308 0.372862 0.368466 0.36409 0.359733 0.355384 0.350982 0.346648 0.342298 0.338005 0.333759 0.329582 0.325458 0.321369 0.317321 0.313308 0.309279 0.305314 0.30133 0.297372 0.293448 0.289551 0.285691 0.281947 0.278223 0.274493 0.270836 0.267215 0.263622 0.260052 0.256518 0.252973 0.249439 0.245981 0.242572 0.239187 0.235805 0.232394 0.229071 0.225837 0.222645 0.219468 0.216327 0.213257 0.210196 0.207148 0.204081 0.201074 0.198081 0.19514 0.192248 0.189411 0.186593 0.183783 0.181014 0.178226 0.175442 0.17267 0.169917 0.167182 0.16448 0.1618 0.159098 0.156446 0.153846 0.15129 0.148774 0.146252 0.1438 0.141391 0.139019 0.136657 0.134311 0.131983 0.129697 0.127441 0.125202 0.123036 0.12089 0.118765 0.116648 0.114573 0.112538 0.110526 0.108518 0.106525 0.10457 0.102649 0.100732 0.0988335 0.0969524 0.0950813 0.0932235 0.0914127 0.0896173 0.0878424 0.0860793 0.0843553 0.08269 0.0810379 0.0793831 0.0777456 0.0760865 0.0744258 0.0727988 0.0711636 0.0695879 0.0680238 0.0665497 0.0650734 0.0636342 0.0622153 0.0607843 0.0594006 0.0580716 0.0567622 0.0554893 0.0542296 0.0529893 0.0517768 0.0505966 0.0494284 0.0483018 0.0472117 0.0461158 0.0450259 0.0439584 0.0429185 0.0418903 0.0408551 0.0398075 0.0387718 0.0377491 0.0367521 0.0357868 0.0348129 0.0338511 0.0328882 0.0319194 0.0309838 0.0300733 0.0291864 0.0282869 0.0274259 ];
Precision_PCA = [0.240625 0.254476 0.271449 0.286219 0.299709 0.311949 0.323197 0.333608 0.343324 0.352423 0.360916 0.368892 0.376386 0.383556 0.390457 0.397123 0.403549 0.409731 0.415698 0.421501 0.427134 0.432602 0.437948 0.443141 0.448143 0.453039 0.457791 0.462415 0.466904 0.471268 0.475529 0.479732 0.48387 0.487907 0.491883 0.49576 0.499544 0.5032 0.506788 0.510381 0.513903 0.517348 0.520713 0.523972 0.527177 0.53033 0.533445 0.536516 0.539514 0.542448 0.545357 0.548187 0.550974 0.553733 0.556462 0.559163 0.561812 0.564378 0.566897 0.569355 0.571794 0.574149 0.576473 0.578761 0.580992 0.583215 0.585414 0.587582 0.589658 0.591751 0.593806 0.595829 0.597834 0.599795 0.60171 0.603575 0.605405 0.607194 0.608945 0.610635 0.612282 0.613919 0.615526 0.617119 0.61869 0.620192 0.621675 0.623165 0.6247 0.626211 0.627662 0.629078 0.630434 0.631761 0.633086 0.634395 0.635664 0.636895 0.638125 0.639309 0.640486 0.641604 0.642711 0.643791 0.644829 0.645857 0.646871 0.647885 0.648872 0.649842 0.650772 0.651648 0.652475 0.653315 0.65413 0.6549 0.655656 0.656376 0.657054 0.657717 0.658323 0.658921 0.659526 0.6601 0.660714 0.661301 0.661848 0.662397 0.66294 0.66349 0.663983 0.664476 0.664976 0.665467 0.665953 0.666484 0.667022 0.667557 0.668081 0.668553 0.668914 0.669337 0.669724 0.670074 0.670412 0.670781 0.671197 0.671573 0.671931 0.672215 0.672538 0.672842 0.673151 0.673447 0.673731 0.67404 0.674314 0.674593 0.674842 0.675095 0.675347 0.675673 0.675976 0.676313 0.676577 0.676884 0.677162 0.677419 0.67768 0.677909 0.678161 0.678371 0.678609 0.678846 0.679135 0.679322 0.679523 0.67964 0.679804 0.679949 0.680109 0.680242 0.680409 0.680566 0.680764 0.680958 0.681142 0.681311 0.681487 0.681686 0.681864 0.682049 0.682205 0.682356 0.682531 0.682649 0.682796 0.682906 0.683032 0.683177 0.683275 0.683447 0.683566 0.683682 0.683729 0.683756 0.683792 0.6838 0.683792 0.683809 0.6839 0.683941 0.683964 0.684006 0.684038 0.684033 0.684055 0.684051 0.68401 0.683974 0.683884 0.683819 0.683775 0.683687 0.683562 0.683425 0.683367 0.68334 0.683336 0.683329 0.683296 0.683305 0.683356 0.683343 0.683421 0.683463 0.683518 0.683438 0.683307 0.683226 0.683225 0.683364 0.683268 0.683202 0.683237 0.683279 0.683321 0.68332 0.683298 0.683286 0.683198 0.683074 0.682859 0.682622 0.682568 0.682524 ];
TPR_PCA = [1 0.995467 0.989267 0.982829 0.976711 0.970643 0.964734 0.95883 0.952787 0.946797 0.940902 0.934908 0.928869 0.922911 0.916962 0.911 0.90503 0.899054 0.893 0.886957 0.880919 0.874779 0.868605 0.862439 0.856267 0.850197 0.844166 0.838157 0.832124 0.826099 0.820081 0.814148 0.808268 0.802394 0.796574 0.790734 0.784924 0.779068 0.773242 0.767535 0.761841 0.756136 0.75051 0.744834 0.739242 0.733609 0.727989 0.722425 0.71682 0.711201 0.705596 0.699979 0.694383 0.68879 0.683208 0.677651 0.672094 0.666496 0.660904 0.65535 0.64977 0.64418 0.638602 0.633056 0.627515 0.622051 0.616643 0.611239 0.605818 0.600415 0.595054 0.58973 0.58439 0.579117 0.573812 0.568533 0.563265 0.557964 0.552648 0.547312 0.541993 0.536663 0.531367 0.526103 0.520868 0.51565 0.510439 0.505306 0.500229 0.495203 0.49014 0.4851 0.48004 0.474997 0.469993 0.465017 0.460049 0.455118 0.450219 0.445361 0.440522 0.43565 0.430853 0.426111 0.421339 0.41659 0.41188 0.407218 0.402578 0.397962 0.393414 0.388884 0.384367 0.379921 0.375525 0.371149 0.366791 0.362443 0.358041 0.353706 0.349357 0.345064 0.340818 0.336641 0.332517 0.328428 0.32438 0.320367 0.316338 0.312373 0.308389 0.304431 0.300507 0.296609 0.29275 0.289006 0.285282 0.281551 0.277894 0.274274 0.27068 0.267111 0.263577 0.260032 0.256497 0.25304 0.249631 0.246246 0.242863 0.239453 0.23613 0.232896 0.229704 0.226527 0.223386 0.220315 0.217254 0.214207 0.21114 0.208133 0.205139 0.202198 0.199307 0.19647 0.193652 0.190842 0.188073 0.185285 0.182501 0.179728 0.176975 0.17424 0.171539 0.168858 0.166157 0.163505 0.160905 0.158348 0.155833 0.153311 0.150859 0.148449 0.146078 0.143716 0.141369 0.139042 0.136756 0.1345 0.132261 0.130095 0.127949 0.125824 0.123707 0.121631 0.119597 0.117585 0.115577 0.113584 0.111628 0.109708 0.107791 0.105892 0.104011 0.10214 0.100282 0.0984716 0.0966761 0.0949012 0.0931382 0.0914141 0.0897488 0.0880967 0.086442 0.0848045 0.0831453 0.0814846 0.0798576 0.0782224 0.0766467 0.0750826 0.0736085 0.0721322 0.070693 0.0692741 0.0678431 0.0664595 0.0651304 0.063821 0.0625481 0.0612884 0.0600481 0.0588356 0.0576555 0.0564872 0.0553606 0.0542706 0.0531747 0.0520847 0.0510172 0.0499773 0.0489491 0.047914 0.0468663 0.0458306 0.0448079 0.0438109 0.0428456 0.0418717 0.0409099 0.0399471 0.0389782 0.0380426 0.0371322 0.0362452 0.0353458 0.0344848 ];
FPR_PCA = [1 0.918701 0.833957 0.769823 0.71836 0.675215 0.637974 0.605201 0.576014 0.549792 0.526178 0.504662 0.484995 0.466826 0.449953 0.434196 0.419391 0.405422 0.392222 0.379743 0.367935 0.356698 0.34598 0.335744 0.326016 0.316755 0.30793 0.299489 0.291429 0.283684 0.276232 0.269074 0.262172 0.255526 0.249118 0.242937 0.236992 0.231286 0.225765 0.220409 0.215232 0.210237 0.205447 0.200823 0.196354 0.192013 0.187785 0.183658 0.179647 0.175758 0.17196 0.168277 0.164698 0.161204 0.157786 0.154438 0.151172 0.147999 0.144906 0.141896 0.138947 0.136085 0.133279 0.130546 0.127877 0.125259 0.122707 0.120208 0.117783 0.11541 0.113095 0.110831 0.10861 0.106442 0.104329 0.102267 0.100249 0.0982733 0.0963413 0.0944488 0.092582 0.0907474 0.0889613 0.0872096 0.0854929 0.0838183 0.0821719 0.0805545 0.0789641 0.0774157 0.0758922 0.074407 0.0729622 0.0715435 0.0701486 0.0687784 0.0674446 0.0661416 0.0648649 0.0636217 0.0623945 0.061197 0.0600267 0.0588804 0.0577568 0.0566528 0.0555699 0.0544995 0.0534456 0.0524165 0.0514067 0.0504173 0.04945 0.048495 0.0475616 0.0466513 0.04575 0.0448661 0.0439997 0.0431498 0.0423196 0.0415007 0.0406968 0.0399129 0.0391477 0.0383977 0.0376592 0.0369373 0.036229 0.0355319 0.0348405 0.0341656 0.0334996 0.0328415 0.0321947 0.0315567 0.0309343 0.0303169 0.0297145 0.0291261 0.0285546 0.0279844 0.0274259 0.0268797 0.0263476 0.0258198 0.025305 0.0247999 0.0243008 0.0238142 0.0233331 0.0228605 0.0223952 0.02194 0.0214898 0.0210457 0.0206091 0.020179 0.019761 0.0193484 0.0189467 0.0185474 0.0181597 0.0177763 0.0174061 0.0170404 0.016685 0.016337 0.0159943 0.0156597 0.0153325 0.0150093 0.0146942 0.0143854 0.0140816 0.0137832 0.0134923 0.0132104 0.0129344 0.0126598 0.0123917 0.012133 0.011876 0.0116266 0.0113786 0.0111332 0.0108937 0.0106591 0.0104253 0.0101936 0.00996704 0.00974409 0.00952347 0.00930822 0.00909701 0.0088906 0.00868631 0.00848645 0.00829111 0.00810013 0.00791134 0.00772475 0.0075449 0.00736706 0.00719398 0.00702598 0.00685668 0.00669211 0.0065302 0.00637325 0.00622038 0.00607131 0.00592389 0.00577928 0.00563717 0.00549827 0.00536393 0.00523112 0.00510095 0.00497191 0.0048481 0.00472463 0.00460437 0.00448544 0.00436985 0.00425944 0.0041511 0.00404379 0.00393898 0.0038346 0.00373328 0.00363438 0.00353676 0.00344221 0.00335084 0.00326088 0.00317404 0.00308993 0.00300695 0.00292486 0.0028425 0.00276333 0.00268597 0.00261132 0.00253579 0.00246278 0.00239108 0.00232092 0.00225378 0.00218778 0.00212451 0.00206199 0.00200309 0.00194531 0.00188731 0.00183008 ];
plot(Recall_PCA, Precision_PCA, ':m', 'linewidth', 2);
Recall_DRFI = [0.992941 0.987392 0.984669 0.979703 0.978161 0.976091 0.973968 0.970635 0.968804 0.967162 0.965133 0.962568 0.960059 0.957619 0.954673 0.95257 0.95085 0.947935 0.945256 0.943191 0.941184 0.938619 0.936587 0.934065 0.932064 0.929536 0.926581 0.924022 0.920704 0.917874 0.914687 0.913016 0.910575 0.90788 0.905572 0.902926 0.900544 0.89794 0.895226 0.892247 0.890055 0.887278 0.884614 0.881713 0.879411 0.876038 0.873393 0.871006 0.868518 0.866459 0.862728 0.859296 0.85628 0.853506 0.850476 0.847204 0.843953 0.840831 0.838303 0.83521 0.832516 0.828913 0.8262 0.82207 0.818064 0.815847 0.813273 0.809814 0.806497 0.80379 0.801326 0.798138 0.795233 0.790972 0.788374 0.78519 0.782223 0.778456 0.775383 0.772483 0.769805 0.766318 0.763946 0.760619 0.758221 0.755193 0.751953 0.749294 0.745944 0.742512 0.739261 0.735862 0.732225 0.72912 0.725191 0.722173 0.718443 0.714939 0.710761 0.707227 0.703563 0.700275 0.697076 0.692129 0.688949 0.684769 0.681562 0.678291 0.675135 0.671574 0.668564 0.664393 0.661248 0.657735 0.654968 0.651846 0.648341 0.644577 0.641708 0.638476 0.635246 0.631325 0.628351 0.625584 0.621919 0.618232 0.614558 0.61039 0.607128 0.602804 0.599134 0.595526 0.591916 0.587817 0.584824 0.581725 0.577105 0.573763 0.569885 0.565828 0.562409 0.556898 0.553505 0.54934 0.545541 0.541767 0.537622 0.533735 0.530009 0.525139 0.521363 0.517941 0.514594 0.510397 0.507223 0.50337 0.499444 0.494661 0.490891 0.48703 0.483313 0.478995 0.474174 0.469245 0.464503 0.4601 0.455017 0.449984 0.446294 0.441683 0.437833 0.433267 0.42889 0.424376 0.419355 0.414323 0.409354 0.405578 0.400403 0.394863 0.389953 0.384386 0.380132 0.375475 0.370455 0.365485 0.36152 0.356659 0.35231 0.347496 0.343544 0.338422 0.334736 0.33065 0.326023 0.321944 0.317342 0.312526 0.308122 0.303643 0.299648 0.296084 0.291504 0.287247 0.28231 0.277141 0.273494 0.26912 0.265124 0.260729 0.256132 0.251657 0.247162 0.241989 0.237427 0.232277 0.226648 0.22214 0.217189 0.212088 0.207776 0.203046 0.198541 0.1936 0.188354 0.18334 0.178 0.173585 0.169522 0.164526 0.159929 0.152894 0.146717 0.14097 0.134876 0.12848 0.12241 0.118252 0.113523 0.107246 0.101344 0.0960797 0.0914119 0.0855346 0.0797921 0.0753552 0.0705013 0.0651174 0.0597726 0.054892 0.0500552 0.0445007 0.0389233 0.0342132 0.0272128 0.0189934 ];
Precision_DRFI = [0.240625 0.282252 0.296411 0.308124 0.31619 0.324129 0.331976 0.33891 0.345578 0.35176 0.357818 0.363022 0.368948 0.374368 0.379899 0.384866 0.39025 0.395477 0.399892 0.404317 0.409183 0.413655 0.4179 0.422834 0.427425 0.432292 0.436606 0.441572 0.445356 0.450036 0.453805 0.458177 0.461992 0.465604 0.470314 0.474285 0.47826 0.482021 0.486073 0.489551 0.493531 0.496953 0.500923 0.504416 0.508059 0.511738 0.515526 0.518997 0.522837 0.526271 0.528981 0.531276 0.534676 0.538163 0.540966 0.543592 0.546845 0.549367 0.552508 0.555458 0.559043 0.5617 0.564661 0.566946 0.56961 0.572693 0.575357 0.577634 0.580066 0.582678 0.584864 0.587407 0.590107 0.591936 0.594794 0.596811 0.599034 0.60186 0.604013 0.606217 0.608283 0.61046 0.613141 0.61559 0.61784 0.619938 0.622176 0.624511 0.626453 0.628627 0.630075 0.63256 0.634514 0.63657 0.638213 0.640336 0.642379 0.6438 0.645392 0.647801 0.649547 0.651689 0.654081 0.655004 0.657107 0.658687 0.660358 0.662353 0.664525 0.667368 0.669391 0.671372 0.673472 0.675623 0.677845 0.679772 0.681211 0.682726 0.684663 0.686795 0.688651 0.690404 0.692545 0.694212 0.696346 0.698327 0.700023 0.701415 0.7027 0.703987 0.705689 0.707975 0.709799 0.711908 0.713101 0.71519 0.716857 0.718144 0.719857 0.721946 0.723564 0.723795 0.725299 0.727588 0.728534 0.729994 0.731148 0.732701 0.734301 0.734922 0.736306 0.73764 0.739425 0.740221 0.741698 0.743048 0.744498 0.745777 0.746555 0.74831 0.750503 0.752284 0.753085 0.754347 0.755505 0.757398 0.758782 0.760399 0.762318 0.764749 0.766098 0.768161 0.769254 0.770464 0.772359 0.773699 0.774736 0.776592 0.777266 0.779082 0.780433 0.781121 0.782889 0.784789 0.786276 0.785912 0.787182 0.788651 0.789145 0.790049 0.791013 0.791524 0.792585 0.794079 0.794397 0.794914 0.795161 0.796939 0.797836 0.799408 0.800249 0.801704 0.802929 0.80462 0.805675 0.806339 0.807043 0.80905 0.809965 0.811353 0.814169 0.815246 0.816554 0.817784 0.818578 0.819351 0.81898 0.820774 0.820949 0.821393 0.822397 0.8236 0.823267 0.824006 0.823944 0.823489 0.823245 0.823751 0.824986 0.826698 0.827012 0.827299 0.82817 0.829317 0.830429 0.829582 0.833474 0.834391 0.835152 0.834513 0.834265 0.833553 0.83444 0.833811 0.835247 0.837558 0.837731 0.839338 0.836138 0.837698 0.835578 0.836578 0.834646 0.835812 0.832801 0.83285 ];
TPR_DRFI = [1 0.994451 0.991727 0.986762 0.985219 0.98315 0.981027 0.977694 0.975863 0.974221 0.972192 0.969627 0.967118 0.964677 0.961732 0.959629 0.957909 0.954994 0.952314 0.95025 0.948243 0.945678 0.943646 0.941124 0.939123 0.936595 0.93364 0.931081 0.927762 0.924933 0.921746 0.920075 0.917634 0.914939 0.912631 0.909985 0.907602 0.904999 0.902285 0.899306 0.897113 0.894337 0.891672 0.888771 0.88647 0.883096 0.880452 0.878065 0.875577 0.873518 0.869787 0.866355 0.863339 0.860565 0.857535 0.854263 0.851012 0.847889 0.845361 0.842269 0.839575 0.835971 0.833259 0.829129 0.825123 0.822906 0.820331 0.816872 0.813556 0.810849 0.808385 0.805197 0.802292 0.798031 0.795433 0.792248 0.789282 0.785515 0.782442 0.779541 0.776864 0.773377 0.771005 0.767678 0.76528 0.762252 0.759012 0.756353 0.753003 0.749571 0.74632 0.74292 0.739284 0.736179 0.732249 0.729232 0.725502 0.721998 0.71782 0.714286 0.710622 0.707334 0.704135 0.699188 0.696008 0.691828 0.688621 0.685349 0.682194 0.678633 0.675623 0.671451 0.668307 0.664793 0.662027 0.658905 0.6554 0.651636 0.648767 0.645534 0.642305 0.638383 0.63541 0.632643 0.628978 0.625291 0.621617 0.617448 0.614187 0.609863 0.606193 0.602585 0.598975 0.594876 0.591883 0.588784 0.584164 0.580821 0.576944 0.572887 0.569468 0.563957 0.560563 0.556399 0.5526 0.548826 0.544681 0.540794 0.537068 0.532198 0.528422 0.525 0.521653 0.517456 0.514282 0.510428 0.506503 0.50172 0.49795 0.494088 0.490372 0.486054 0.481233 0.476304 0.471561 0.467159 0.462075 0.457043 0.453353 0.448742 0.444892 0.440326 0.435949 0.431435 0.426414 0.421382 0.416413 0.412636 0.407462 0.401922 0.397011 0.391444 0.387191 0.382533 0.377514 0.372544 0.368579 0.363718 0.359369 0.354554 0.350603 0.345481 0.341795 0.337709 0.333081 0.329003 0.324401 0.319585 0.315181 0.310702 0.306707 0.303143 0.298563 0.294306 0.289369 0.2842 0.280553 0.276178 0.272182 0.267787 0.263191 0.258716 0.25422 0.249048 0.244486 0.239336 0.233707 0.229199 0.224248 0.219146 0.214835 0.210105 0.2056 0.200658 0.195413 0.190399 0.185059 0.180644 0.176581 0.171585 0.166988 0.159953 0.153776 0.148029 0.141935 0.135539 0.129469 0.12531 0.120582 0.114305 0.108403 0.103138 0.0984708 0.0925934 0.0868509 0.082414 0.0775602 0.0721762 0.0668314 0.0619508 0.0571141 0.0515595 0.0459821 0.0412721 0.0342716 0.0260522 ];
FPR_DRFI = [1 0.849088 0.79303 0.751387 0.722933 0.693513 0.666189 0.643428 0.622547 0.603716 0.586104 0.570207 0.55305 0.537989 0.52298 0.510133 0.497013 0.483603 0.472315 0.461782 0.450174 0.439763 0.429935 0.419067 0.40976 0.399339 0.3907 0.381366 0.373637 0.364762 0.357327 0.349371 0.342348 0.33529 0.327672 0.321204 0.314708 0.30837 0.301898 0.29612 0.289491 0.284451 0.278894 0.273531 0.268145 0.262898 0.257453 0.252809 0.24727 0.242375 0.238233 0.234316 0.229607 0.22525 0.221582 0.217588 0.213275 0.209873 0.206231 0.20207 0.198258 0.19465 0.191361 0.187869 0.184156 0.181272 0.178382 0.175475 0.172766 0.169774 0.167264 0.164266 0.161617 0.158986 0.156291 0.154046 0.151839 0.148715 0.146577 0.144286 0.142148 0.139944 0.137642 0.135437 0.133323 0.131327 0.129168 0.126992 0.124981 0.122856 0.121237 0.119072 0.117253 0.115172 0.113435 0.111631 0.109696 0.108153 0.106543 0.104749 0.10309 0.101208 0.0996037 0.0980647 0.0965683 0.0950101 0.0933283 0.0919464 0.0903069 0.0881708 0.0868063 0.0852379 0.0837606 0.0821068 0.0807863 0.079461 0.0783869 0.077294 0.0759033 0.0746781 0.0734457 0.0721594 0.0708302 0.0696698 0.0684278 0.0672946 0.0660715 0.0648641 0.0638742 0.0626774 0.0616266 0.0602437 0.0591194 0.057878 0.0570493 0.0559811 0.054778 0.0538823 0.0527505 0.051529 0.0506639 0.049877 0.0490192 0.0478557 0.0471344 0.0463312 0.0456299 0.044775 0.0439243 0.0431051 0.0422842 0.0414584 0.0406136 0.0399897 0.0392463 0.0384266 0.037803 0.0369295 0.0363466 0.0356509 0.0348964 0.034051 0.0334207 0.0327749 0.0320293 0.0313274 0.0304631 0.0298043 0.0290841 0.0284166 0.02783 0.0271617 0.0265289 0.0259571 0.0253795 0.0248303 0.0241944 0.0236238 0.0231533 0.0224984 0.0219546 0.021468 0.0209681 0.0203535 0.0198817 0.0192918 0.0188129 0.018173 0.0178184 0.0173108 0.0168834 0.0165442 0.016045 0.0156059 0.0152583 0.0149184 0.0143945 0.0140334 0.0136502 0.0131658 0.0127886 0.0122851 0.0118993 0.0115577 0.0111773 0.0107595 0.0105236 0.0100928 0.00969557 0.00938753 0.00899494 0.00870876 0.00839116 0.00810461 0.00785433 0.00759785 0.00740848 0.00715644 0.00695887 0.0065754 0.00636094 0.00615538 0.00592571 0.00569452 0.00546959 0.0052814 0.00508582 0.00488897 0.00469562 0.00446648 0.00432708 0.00411662 0.00391806 0.00374472 0.00348763 0.0033047 0.00300342 0.0028583 0.00266271 0.00251572 0.00237535 0.0022725 0.00216182 0.00200125 0.00177267 0.00147521 0.00138605 0.00122465 0.00112378 0.00101833 0.000899654 0.000802277 0.000701004 0.000542349 0.000448026 0.000315584 ];
plot(Recall_DRFI, Precision_DRFI, ':y', 'linewidth', 2);
Recall_GMR = [0.992941 0.978558 0.963422 0.950422 0.937394 0.928133 0.919408 0.912276 0.904619 0.897148 0.890748 0.884531 0.878191 0.87192 0.866487 0.860607 0.85482 0.848485 0.843849 0.837983 0.832366 0.826553 0.821288 0.817211 0.813351 0.809076 0.805495 0.801504 0.797136 0.792748 0.788734 0.784096 0.778539 0.773791 0.769706 0.76537 0.761735 0.757619 0.753345 0.749792 0.746756 0.743338 0.739223 0.735424 0.731742 0.728075 0.724164 0.720814 0.718152 0.715349 0.711674 0.708263 0.705036 0.701887 0.699492 0.696084 0.69286 0.689954 0.686596 0.683086 0.67999 0.677626 0.675214 0.671935 0.668341 0.664825 0.661625 0.658427 0.655178 0.652049 0.649268 0.645832 0.642879 0.63916 0.63607 0.633133 0.629966 0.627851 0.624941 0.621911 0.619492 0.616787 0.613511 0.610489 0.607796 0.604998 0.602034 0.598568 0.594982 0.591408 0.588837 0.585858 0.582564 0.579355 0.576159 0.573006 0.570144 0.567378 0.564669 0.562237 0.557724 0.554916 0.5523 0.549613 0.546656 0.544008 0.541902 0.539973 0.537953 0.535186 0.533055 0.528721 0.526666 0.52458 0.52189 0.519506 0.516676 0.513758 0.51122 0.508989 0.506308 0.503229 0.500067 0.497527 0.494909 0.491717 0.488587 0.485903 0.483046 0.480505 0.477278 0.474698 0.472511 0.469894 0.467085 0.464604 0.461561 0.458593 0.455292 0.452904 0.449972 0.447763 0.44554 0.442743 0.440084 0.437559 0.434316 0.431482 0.42842 0.425006 0.421365 0.418523 0.415888 0.412763 0.410041 0.407561 0.405199 0.403294 0.399743 0.397256 0.394651 0.39177 0.389375 0.3869 0.383949 0.38137 0.379134 0.376887 0.373743 0.371124 0.367571 0.365665 0.362577 0.35987 0.356768 0.353673 0.351509 0.348265 0.345673 0.342903 0.33997 0.337702 0.334781 0.331632 0.32855 0.324931 0.32204 0.319131 0.316782 0.31393 0.311089 0.307867 0.304464 0.301469 0.298356 0.295532 0.293136 0.290899 0.28873 0.285463 0.281138 0.27817 0.275399 0.272587 0.269824 0.26728 0.263954 0.26081 0.257626 0.254227 0.251238 0.248153 0.245463 0.242328 0.238743 0.235298 0.231612 0.228503 0.225224 0.222116 0.218765 0.214112 0.211125 0.207834 0.204951 0.201229 0.198092 0.194321 0.190655 0.186983 0.18395 0.180673 0.177489 0.173947 0.170272 0.166079 0.16121 0.156677 0.151994 0.147589 0.143673 0.139531 0.134858 0.130873 0.125899 0.122115 0.116821 0.110511 0.104944 0.0982753 0.0904461 0.0816834 0.0737375 0.064321 0.0512182 0.0355837 ];
Precision_GMR = [0.240625 0.279991 0.314249 0.337261 0.355516 0.371444 0.383934 0.39488 0.404355 0.412678 0.420547 0.42851 0.435236 0.442041 0.448866 0.455399 0.460984 0.46629 0.471329 0.476294 0.481067 0.486076 0.490397 0.494839 0.498826 0.503555 0.508393 0.513093 0.517027 0.521473 0.525849 0.529312 0.532569 0.536138 0.540334 0.543831 0.547364 0.551704 0.554901 0.55857 0.56167 0.564448 0.566803 0.569772 0.571783 0.574215 0.576348 0.579038 0.581485 0.583778 0.585609 0.588234 0.590302 0.592169 0.594503 0.596995 0.599568 0.601862 0.603869 0.606152 0.608232 0.6109 0.613006 0.614979 0.617024 0.618558 0.620603 0.622418 0.624072 0.626298 0.62846 0.630617 0.632065 0.633428 0.634918 0.636501 0.638083 0.640104 0.641949 0.643982 0.645719 0.647696 0.649504 0.651319 0.653467 0.655064 0.656396 0.657352 0.658544 0.660069 0.660704 0.66194 0.662986 0.664309 0.664262 0.664889 0.666141 0.667584 0.669251 0.670247 0.670995 0.672163 0.673574 0.675353 0.676456 0.677619 0.679167 0.680549 0.681256 0.682027 0.682654 0.68379 0.684894 0.686137 0.687622 0.68863 0.689847 0.690593 0.691726 0.692668 0.693716 0.694417 0.694947 0.695744 0.696651 0.696993 0.698284 0.699387 0.700398 0.701243 0.702822 0.703606 0.705276 0.70597 0.706869 0.708158 0.708924 0.709428 0.71038 0.710966 0.711933 0.71313 0.714076 0.71486 0.715933 0.71684 0.717646 0.718229 0.719214 0.719772 0.720404 0.721083 0.722014 0.721751 0.722073 0.722769 0.723514 0.724539 0.725337 0.725995 0.726558 0.727228 0.728269 0.728559 0.729625 0.730206 0.730823 0.730775 0.731183 0.731436 0.732139 0.73284 0.732979 0.733833 0.734601 0.734673 0.73506 0.735464 0.736692 0.737017 0.737171 0.737743 0.737992 0.737826 0.737994 0.738052 0.738495 0.738986 0.739781 0.740448 0.740938 0.741526 0.741933 0.742536 0.742883 0.743518 0.744436 0.74491 0.744574 0.745099 0.745538 0.74576 0.745945 0.746744 0.748144 0.74863 0.748704 0.748765 0.749075 0.749555 0.750803 0.75127 0.751812 0.752981 0.753692 0.75397 0.754311 0.755714 0.756371 0.756977 0.758293 0.75814 0.758722 0.758871 0.758894 0.759567 0.759911 0.760859 0.761304 0.761401 0.760766 0.761444 0.76266 0.762415 0.763405 0.763809 0.763757 0.763015 0.761874 0.760107 0.75997 0.76048 0.759874 0.762016 0.762004 0.762413 0.761387 0.761705 0.763625 0.763356 0.764186 0.762075 0.761299 0.761444 0.761213 0.762646 ];
TPR_GMR = [1 0.985617 0.970481 0.957481 0.944453 0.935192 0.926467 0.919335 0.911677 0.904207 0.897807 0.89159 0.88525 0.878978 0.873546 0.867665 0.861879 0.855544 0.850908 0.845042 0.839425 0.833612 0.828347 0.82427 0.82041 0.816135 0.812554 0.808563 0.804195 0.799807 0.795793 0.791155 0.785598 0.78085 0.776765 0.772429 0.768793 0.764678 0.760404 0.756851 0.753815 0.750397 0.746282 0.742483 0.738801 0.735134 0.731223 0.727873 0.725211 0.722408 0.718733 0.715322 0.712095 0.708946 0.706551 0.703143 0.699919 0.697013 0.693654 0.690144 0.687049 0.684685 0.682273 0.678994 0.6754 0.671884 0.668684 0.665486 0.662237 0.659108 0.656327 0.652891 0.649938 0.646219 0.643129 0.640191 0.637025 0.63491 0.631999 0.62897 0.626551 0.623846 0.62057 0.617547 0.614855 0.612057 0.609093 0.605627 0.602041 0.598467 0.595896 0.592917 0.589623 0.586414 0.583218 0.580065 0.577203 0.574437 0.571727 0.569296 0.564783 0.561975 0.559359 0.556672 0.553715 0.551067 0.548961 0.547032 0.545012 0.542245 0.540114 0.53578 0.533725 0.531639 0.528949 0.526565 0.523734 0.520817 0.518278 0.516048 0.513367 0.510288 0.507126 0.504585 0.501967 0.498776 0.495646 0.492962 0.490105 0.487564 0.484337 0.481757 0.47957 0.476953 0.474144 0.471663 0.46862 0.465652 0.462351 0.459963 0.457031 0.454822 0.452598 0.449802 0.447143 0.444618 0.441375 0.438541 0.435479 0.432065 0.428424 0.425582 0.422947 0.419822 0.4171 0.41462 0.412258 0.410353 0.406802 0.404315 0.40171 0.398829 0.396434 0.393959 0.391007 0.388429 0.386193 0.383946 0.380802 0.378182 0.37463 0.372724 0.369636 0.366929 0.363827 0.360732 0.358567 0.355324 0.352732 0.349962 0.347028 0.34476 0.341839 0.338691 0.335609 0.33199 0.329099 0.326189 0.323841 0.320988 0.318147 0.314926 0.311523 0.308527 0.305414 0.302591 0.300195 0.297957 0.295789 0.292522 0.288197 0.285229 0.282458 0.279646 0.276883 0.274339 0.271012 0.267869 0.264685 0.261286 0.258297 0.255212 0.252522 0.249387 0.245802 0.242356 0.238671 0.235562 0.232283 0.229175 0.225823 0.221171 0.218184 0.214892 0.212009 0.208288 0.205151 0.201379 0.197714 0.194042 0.191009 0.187732 0.184548 0.181005 0.177331 0.173138 0.168269 0.163736 0.159053 0.154647 0.150732 0.14659 0.141917 0.137931 0.132958 0.129174 0.12388 0.117569 0.112003 0.105334 0.097505 0.0887422 0.0807963 0.0713798 0.058277 0.0426426 ];
FPR_GMR = [1 0.863934 0.764595 0.697889 0.647371 0.609985 0.578137 0.550061 0.526617 0.506566 0.488085 0.472053 0.457033 0.443056 0.429487 0.416796 0.405238 0.394248 0.384384 0.375343 0.366322 0.357829 0.350205 0.342424 0.335049 0.327515 0.319804 0.312345 0.305868 0.298767 0.292252 0.286544 0.281013 0.275157 0.269973 0.264843 0.260252 0.255252 0.250355 0.245822 0.241445 0.237239 0.233389 0.229295 0.225872 0.222247 0.218696 0.215449 0.212099 0.209034 0.206244 0.203303 0.200552 0.198085 0.195216 0.19245 0.18981 0.187078 0.184513 0.181893 0.179312 0.176264 0.173673 0.171344 0.169204 0.166958 0.164835 0.162728 0.160667 0.158681 0.156716 0.154764 0.152958 0.151086 0.149124 0.147093 0.145189 0.143234 0.141253 0.139132 0.137462 0.135854 0.134051 0.132263 0.130432 0.128667 0.127227 0.125584 0.123771 0.121923 0.120497 0.119142 0.117495 0.115799 0.114215 0.112716 0.111259 0.109791 0.108523 0.107367 0.106212 0.105049 0.103859 0.10286 0.101807 0.100647 0.0994277 0.0981682 0.0971634 0.096164 0.0952932 0.0942075 0.0931921 0.0919893 0.0906282 0.0896136 0.0885002 0.0875502 0.0865734 0.0856284 0.0846678 0.0835817 0.0826157 0.0818004 0.0809307 0.0799155 0.0788619 0.0780535 0.0770502 0.0760904 0.0749669 0.074013 0.0730992 0.0722086 0.0712584 0.0702422 0.0693108 0.0684972 0.0676159 0.0668242 0.0659721 0.0650939 0.0643152 0.0634628 0.0625915 0.0615111 0.0603495 0.0595151 0.0584985 0.0576342 0.0568338 0.0560354 0.0553317 0.0545889 0.0537395 0.0528842 0.0520559 0.0513977 0.0506388 0.0499372 0.0492429 0.048562 0.0478297 0.0471625 0.046345 0.0456303 0.045047 0.044514 0.0439515 0.0433756 0.0426858 0.0421406 0.041501 0.0408146 0.0402254 0.0396837 0.0391351 0.0384944 0.0378795 0.0373612 0.0368045 0.0362713 0.0357198 0.035172 0.0346311 0.0340542 0.033511 0.0329895 0.0324616 0.0318339 0.0312399 0.0306429 0.0300741 0.029552 0.0290551 0.0284451 0.0277991 0.0272093 0.0267601 0.0262647 0.0256672 0.0251682 0.0246848 0.0242129 0.0237291 0.0232697 0.0228721 0.022275 0.0217094 0.0210953 0.0205295 0.0201026 0.0195597 0.0191446 0.0185933 0.0181593 0.0177804 0.0173481 0.016783 0.0163572 0.0158664 0.0155293 0.0151674 0.0148181 0.0144084 0.0140805 0.0137172 0.0132851 0.0128886 0.0125299 0.012176 0.0118289 0.0114647 0.0109712 0.0106176 0.0102194 0.00994935 0.00960197 0.00930389 0.00893615 0.00854339 0.00821602 0.0077371 0.00719457 0.00676468 0.00633387 0.00589288 0.00547165 0.00503511 0.00459915 0.00418628 0.00370183 0.00326999 0.00277256 0.00224433 0.00166348 ];
plot(Recall_GMR, Precision_GMR, '--k', 'linewidth', 2);
Recall_HS = [0.992941 0.9819 0.9819 0.9819 0.974562 0.973787 0.969912 0.968416 0.968208 0.963571 0.96077 0.958567 0.954907 0.954359 0.94952 0.947716 0.946431 0.942177 0.940771 0.939209 0.936489 0.935414 0.932418 0.930123 0.928238 0.925069 0.922796 0.919777 0.916956 0.915484 0.913128 0.909699 0.908109 0.904673 0.901587 0.899673 0.896043 0.893411 0.891014 0.887111 0.883589 0.880464 0.877093 0.874468 0.869121 0.866839 0.863123 0.859355 0.85614 0.853984 0.848774 0.845346 0.843872 0.839509 0.834855 0.829546 0.826411 0.823088 0.818405 0.815056 0.812377 0.806563 0.803434 0.79903 0.796564 0.791181 0.788751 0.785109 0.780376 0.777665 0.774765 0.771 0.767828 0.764255 0.760692 0.756477 0.752713 0.748535 0.746021 0.741518 0.738776 0.734489 0.729455 0.725708 0.720506 0.718201 0.715094 0.710428 0.707536 0.703769 0.700889 0.696796 0.692616 0.688706 0.686048 0.68228 0.679109 0.675522 0.671817 0.669774 0.667412 0.662904 0.660263 0.658907 0.655127 0.651756 0.648844 0.646186 0.641918 0.637707 0.63415 0.631661 0.628479 0.624681 0.621198 0.616529 0.612599 0.60962 0.606091 0.602547 0.599362 0.596103 0.592517 0.588404 0.583715 0.582096 0.578454 0.5738 0.572906 0.568095 0.562695 0.558572 0.557289 0.55378 0.550669 0.548128 0.545636 0.542502 0.538933 0.534659 0.531838 0.528765 0.523806 0.518622 0.515297 0.51279 0.508493 0.504735 0.501777 0.498832 0.494769 0.491019 0.488158 0.485108 0.483433 0.479442 0.476662 0.473646 0.470765 0.467321 0.46356 0.45919 0.456508 0.454116 0.451624 0.447857 0.444503 0.4405 0.435176 0.43316 0.429784 0.425858 0.424235 0.420092 0.416005 0.411994 0.406707 0.404471 0.400626 0.39651 0.392736 0.389233 0.38329 0.381248 0.378383 0.373812 0.370284 0.366626 0.363602 0.361029 0.357181 0.355038 0.351249 0.349102 0.343743 0.342066 0.338955 0.336528 0.333129 0.329786 0.327146 0.323912 0.320038 0.31722 0.313264 0.31133 0.307885 0.305194 0.301075 0.298388 0.295733 0.292288 0.290303 0.287142 0.28262 0.280065 0.276661 0.274054 0.270546 0.267357 0.263268 0.259173 0.256022 0.252368 0.249238 0.245652 0.240943 0.238075 0.234718 0.229257 0.226655 0.22337 0.217787 0.213353 0.209151 0.203628 0.202178 0.197513 0.193513 0.189999 0.183453 0.18194 0.176231 0.169992 0.169003 0.15805 0.156411 0.15296 0.139627 0.138685 0.132443 0.118508 0.117597 0.0836052 0.0836052 0.0836052 ];
Precision_HS = [0.240625 0.284119 0.284119 0.284119 0.299304 0.300152 0.31181 0.3151 0.315999 0.32742 0.329507 0.333635 0.341235 0.342727 0.348842 0.354451 0.355849 0.363135 0.3658 0.371619 0.376738 0.379261 0.385357 0.389382 0.392587 0.398591 0.401378 0.407259 0.411017 0.412501 0.416925 0.423803 0.427061 0.433275 0.437668 0.441391 0.445719 0.450371 0.453262 0.455897 0.458984 0.462319 0.464922 0.468705 0.471504 0.474239 0.478356 0.481267 0.486444 0.490173 0.49414 0.497752 0.49883 0.501654 0.503594 0.505825 0.508756 0.510884 0.513088 0.516956 0.519263 0.523641 0.524848 0.527872 0.53023 0.532908 0.535222 0.537972 0.539522 0.543 0.545372 0.547547 0.549679 0.551547 0.5538 0.556496 0.559288 0.560323 0.563881 0.565609 0.567567 0.570383 0.572626 0.574723 0.576683 0.579252 0.581693 0.584281 0.586639 0.588771 0.59061 0.592905 0.595281 0.597435 0.598673 0.600695 0.60311 0.604916 0.607003 0.608495 0.610174 0.61182 0.614422 0.615608 0.617629 0.619382 0.620887 0.622184 0.623585 0.624968 0.627502 0.629002 0.630823 0.633117 0.634159 0.635708 0.637479 0.638562 0.640672 0.642335 0.64388 0.64626 0.647189 0.649205 0.650581 0.651423 0.654247 0.656564 0.656985 0.659448 0.662315 0.663547 0.664431 0.666519 0.668652 0.670245 0.671051 0.671914 0.673169 0.674332 0.674531 0.676346 0.677612 0.678628 0.680998 0.681418 0.682636 0.684873 0.685576 0.68751 0.688335 0.689586 0.691048 0.692165 0.692688 0.693348 0.695786 0.696773 0.698426 0.699912 0.700762 0.701963 0.703664 0.70502 0.705558 0.707248 0.708147 0.709596 0.710233 0.710502 0.714307 0.714274 0.714871 0.716515 0.716678 0.717973 0.720167 0.721145 0.721134 0.721896 0.722638 0.722541 0.722669 0.723589 0.724755 0.726143 0.726572 0.727642 0.727686 0.728794 0.728967 0.729304 0.73017 0.731926 0.732731 0.733053 0.733706 0.735173 0.735354 0.735944 0.735758 0.735868 0.738491 0.738255 0.738786 0.739121 0.740064 0.741138 0.741496 0.742374 0.742344 0.743245 0.744322 0.744258 0.744527 0.744986 0.745737 0.74589 0.747831 0.748612 0.749806 0.750758 0.75142 0.751049 0.752331 0.750869 0.750875 0.75077 0.750011 0.749949 0.748918 0.751635 0.753961 0.755318 0.756918 0.756681 0.757266 0.757589 0.757356 0.75828 0.760356 0.759562 0.760652 0.761917 0.761128 0.76316 0.763741 0.764205 0.762582 0.763505 0.766054 0.767774 0.76808 0.76794 0.76794 0.76794 ];
TPR_HS = [1 0.988959 0.988959 0.988959 0.98162 0.980846 0.976971 0.975475 0.975267 0.97063 0.967829 0.965626 0.961966 0.961418 0.956578 0.954775 0.95349 0.949236 0.94783 0.946268 0.943548 0.942473 0.939477 0.937181 0.935297 0.932128 0.929855 0.926836 0.924015 0.922542 0.920187 0.916758 0.915168 0.911732 0.908646 0.906731 0.903102 0.90047 0.898073 0.89417 0.890648 0.887523 0.884152 0.881526 0.87618 0.873898 0.870182 0.866413 0.863198 0.861043 0.855833 0.852405 0.850931 0.846568 0.841914 0.836605 0.83347 0.830147 0.825464 0.822114 0.819436 0.813622 0.810493 0.806089 0.803623 0.79824 0.79581 0.792168 0.787434 0.784724 0.781824 0.778059 0.774887 0.771314 0.76775 0.763536 0.759772 0.755594 0.75308 0.748577 0.745835 0.741548 0.736514 0.732767 0.727565 0.72526 0.722153 0.717487 0.714595 0.710828 0.707947 0.703855 0.699675 0.695765 0.693107 0.689338 0.686168 0.682581 0.678876 0.676833 0.67447 0.669963 0.667322 0.665966 0.662186 0.658815 0.655903 0.653245 0.648977 0.644766 0.641209 0.638719 0.635538 0.63174 0.628256 0.623588 0.619658 0.616679 0.61315 0.609606 0.606421 0.603162 0.599576 0.595463 0.590774 0.589155 0.585513 0.580859 0.579965 0.575154 0.569753 0.565631 0.564348 0.560838 0.557728 0.555187 0.552695 0.549561 0.545992 0.541717 0.538897 0.535824 0.530865 0.525681 0.522356 0.519848 0.515552 0.511794 0.508836 0.505891 0.501828 0.498078 0.495217 0.492167 0.490492 0.486501 0.483721 0.480704 0.477824 0.474379 0.470619 0.466249 0.463567 0.461175 0.458683 0.454916 0.451562 0.447559 0.442235 0.440219 0.436843 0.432917 0.431294 0.427151 0.423064 0.419053 0.413766 0.41153 0.407685 0.403569 0.399794 0.396292 0.390349 0.388307 0.385442 0.380871 0.377343 0.373685 0.370661 0.368088 0.364239 0.362097 0.358308 0.356161 0.350802 0.349124 0.346014 0.343587 0.340188 0.336845 0.334205 0.33097 0.327096 0.324279 0.320322 0.318389 0.314944 0.312253 0.308134 0.305447 0.302792 0.299347 0.297362 0.294201 0.289679 0.287124 0.28372 0.281113 0.277604 0.274416 0.270327 0.266232 0.263081 0.259427 0.256297 0.252711 0.248002 0.245134 0.241777 0.236315 0.233714 0.230429 0.224846 0.220412 0.216209 0.210687 0.209237 0.204571 0.200572 0.197058 0.190511 0.188998 0.18329 0.17705 0.176062 0.165109 0.16347 0.160019 0.146686 0.145744 0.139502 0.125567 0.124655 0.090664 0.090664 0.090664 ];
FPR_HS = [1 0.875807 0.875807 0.875807 0.81833 0.815358 0.78289 0.77025 0.76681 0.736169 0.728392 0.71847 0.692508 0.687738 0.668925 0.654031 0.649469 0.630791 0.623082 0.611958 0.597022 0.591437 0.577444 0.567663 0.558703 0.544663 0.537155 0.523713 0.513379 0.509044 0.500514 0.485961 0.479059 0.46655 0.457236 0.4496 0.441314 0.432474 0.426043 0.419379 0.41328 0.40661 0.400765 0.394157 0.387435 0.381625 0.375365 0.369763 0.362526 0.356102 0.348912 0.342729 0.338861 0.333466 0.329504 0.323418 0.318527 0.31355 0.309104 0.30207 0.298681 0.29181 0.289266 0.284538 0.280923 0.275329 0.271783 0.267506 0.263783 0.25981 0.256103 0.25223 0.248492 0.245477 0.242817 0.238637 0.234732 0.232364 0.228642 0.225296 0.222258 0.218325 0.214838 0.210977 0.208043 0.205541 0.202632 0.198979 0.196383 0.193638 0.191162 0.188147 0.184741 0.182422 0.18026 0.177579 0.17423 0.171889 0.16943 0.167194 0.165082 0.162642 0.159466 0.157765 0.155314 0.152679 0.150902 0.149265 0.147262 0.14499 0.141996 0.140188 0.138353 0.136437 0.134944 0.133097 0.13051 0.128335 0.126496 0.124477 0.122633 0.120959 0.119366 0.117309 0.115409 0.114218 0.111849 0.109465 0.109158 0.107182 0.104803 0.103334 0.102731 0.100784 0.0990943 0.0978222 0.0966507 0.0952483 0.09391 0.0928163 0.0916808 0.0902686 0.088843 0.0870418 0.0854641 0.0847864 0.0834801 0.0815287 0.0803791 0.079203 0.0777692 0.0760826 0.0748099 0.0733036 0.0727279 0.0716603 0.070066 0.0690893 0.0685091 0.0667834 0.0653995 0.064311 0.0629975 0.0622342 0.0615907 0.0602451 0.059442 0.0584439 0.0573687 0.0569439 0.0558448 0.0551613 0.0546983 0.0535821 0.0526648 0.052014 0.0504066 0.0498287 0.0493366 0.048583 0.0476877 0.0473008 0.0461662 0.0454727 0.0443151 0.0430656 0.0424693 0.0417755 0.0411663 0.0404647 0.0400164 0.0395723 0.0383063 0.0373971 0.0366716 0.0362782 0.0355953 0.0349383 0.0345258 0.0338222 0.0334417 0.0327921 0.0318426 0.0314011 0.0309724 0.0306857 0.0301779 0.0297977 0.0288479 0.0282952 0.0276276 0.0270851 0.0265725 0.0262196 0.0254972 0.02499 0.0245866 0.024201 0.023466 0.0227886 0.0219864 0.0213699 0.0210793 0.0207601 0.0203608 0.0201437 0.0195132 0.0192418 0.0190646 0.0184067 0.0181652 0.0177689 0.0170977 0.0167709 0.015938 0.0153981 0.0148467 0.0145184 0.0140252 0.0136064 0.013129 0.0127724 0.0121388 0.0117027 0.0114566 0.0106011 0.0104925 0.00985591 0.00906021 0.00894676 0.0082211 0.00682424 0.0067673 0.00460052 0.00460052 0.00460052 ];
plot(Recall_HS, Precision_HS, '--b', 'linewidth', 2);
Recall_LMLC = [0.992941 0.960316 0.953318 0.948568 0.944867 0.940181 0.935809 0.931964 0.927415 0.923113 0.919669 0.916228 0.912896 0.90958 0.906475 0.9034 0.900529 0.897915 0.89573 0.893292 0.890669 0.887846 0.885445 0.882627 0.879975 0.877568 0.874969 0.872368 0.869706 0.867085 0.864641 0.862005 0.859587 0.856997 0.854573 0.852309 0.850013 0.847401 0.844972 0.842499 0.840225 0.837953 0.835619 0.833104 0.830138 0.827395 0.825117 0.822718 0.820088 0.818052 0.815428 0.812986 0.810748 0.808421 0.806157 0.803175 0.800709 0.798336 0.795522 0.793131 0.790522 0.788155 0.785687 0.783 0.780533 0.777919 0.775418 0.773065 0.770196 0.767508 0.764952 0.762283 0.759876 0.757467 0.754771 0.752236 0.749725 0.747032 0.744414 0.741798 0.739227 0.73662 0.734059 0.73136 0.72893 0.72576 0.723017 0.719852 0.716593 0.713519 0.71088 0.708325 0.705655 0.703081 0.700419 0.697473 0.695088 0.692659 0.690211 0.687706 0.685175 0.682658 0.680031 0.677201 0.674269 0.671531 0.669111 0.666508 0.663496 0.660847 0.658168 0.655225 0.652463 0.649636 0.646454 0.643508 0.640472 0.637768 0.63494 0.632018 0.629275 0.626479 0.623652 0.620606 0.617538 0.614893 0.612208 0.609357 0.606766 0.604247 0.601576 0.59897 0.596544 0.593854 0.591285 0.588503 0.585837 0.582882 0.580129 0.57717 0.57454 0.571191 0.568026 0.565322 0.562349 0.559622 0.556653 0.554077 0.551399 0.548499 0.545422 0.542768 0.539565 0.536484 0.533082 0.529991 0.527077 0.523505 0.520055 0.517037 0.514108 0.510625 0.507005 0.50306 0.499664 0.496398 0.492819 0.48984 0.486154 0.483061 0.479571 0.476271 0.472657 0.469385 0.465245 0.461777 0.458232 0.45495 0.451615 0.448249 0.444793 0.441558 0.438603 0.435666 0.432521 0.429403 0.426322 0.423228 0.419762 0.416672 0.413715 0.410578 0.407384 0.404133 0.401258 0.398086 0.394895 0.391716 0.388661 0.385477 0.382393 0.379058 0.375993 0.372426 0.369125 0.365485 0.362139 0.358243 0.354207 0.350926 0.347288 0.343945 0.34025 0.336269 0.332058 0.32746 0.323413 0.319354 0.314964 0.310606 0.306554 0.301539 0.297083 0.292231 0.287225 0.282088 0.27701 0.27214 0.267304 0.262773 0.258676 0.254653 0.250702 0.246515 0.241755 0.237695 0.232355 0.227603 0.222472 0.21712 0.211465 0.205862 0.199194 0.192415 0.185867 0.178491 0.170764 0.163121 0.154212 0.145691 0.136387 0.125023 0.112579 0.0987487 0.0831146 0.0558758 ];
Precision_LMLC = [0.240625 0.279602 0.287864 0.294916 0.301657 0.308723 0.31386 0.31815 0.322194 0.325208 0.328072 0.330802 0.333686 0.336208 0.338587 0.340825 0.343107 0.345359 0.347633 0.3505 0.352607 0.354645 0.35675 0.358806 0.361526 0.363183 0.365685 0.368656 0.371275 0.37319 0.375249 0.377456 0.379514 0.381326 0.383025 0.384666 0.386946 0.388879 0.39064 0.392748 0.394652 0.39651 0.398539 0.400591 0.402394 0.403773 0.406027 0.407682 0.409273 0.411019 0.412598 0.414215 0.416155 0.417522 0.419521 0.420806 0.42225 0.423724 0.425189 0.426997 0.42876 0.430207 0.431852 0.433582 0.435231 0.437064 0.438951 0.440599 0.442406 0.44398 0.445361 0.447371 0.449104 0.450461 0.452201 0.453659 0.455072 0.456536 0.457883 0.459424 0.460715 0.461922 0.464347 0.465459 0.466876 0.468014 0.469444 0.470813 0.472195 0.473215 0.47445 0.475408 0.476759 0.478167 0.479376 0.480622 0.481952 0.48351 0.484825 0.485948 0.487423 0.488784 0.490489 0.491911 0.493631 0.494891 0.496249 0.497422 0.49852 0.500131 0.501354 0.503401 0.504479 0.507038 0.508377 0.51015 0.511794 0.513063 0.514901 0.516494 0.517888 0.519061 0.520732 0.521948 0.523173 0.52432 0.525819 0.527294 0.529011 0.530498 0.531879 0.533035 0.5342 0.535396 0.53716 0.538804 0.54029 0.541557 0.542658 0.544107 0.545948 0.546865 0.547938 0.548827 0.549966 0.551068 0.552298 0.55334 0.554822 0.555869 0.5569 0.557765 0.558725 0.559786 0.560885 0.562056 0.562767 0.564309 0.56568 0.566789 0.567749 0.569384 0.570387 0.571581 0.572864 0.573791 0.574661 0.575653 0.576188 0.577337 0.578375 0.579741 0.581556 0.58297 0.583894 0.585044 0.585987 0.587002 0.589266 0.590608 0.591622 0.59241 0.593639 0.594887 0.597265 0.598516 0.59992 0.601736 0.604517 0.60577 0.60841 0.609872 0.611544 0.611751 0.613074 0.614006 0.615364 0.617519 0.618342 0.620104 0.621623 0.623305 0.62556 0.627488 0.628865 0.629951 0.631082 0.633401 0.635638 0.637456 0.63986 0.641176 0.642011 0.642648 0.64271 0.643267 0.643957 0.644507 0.644099 0.645717 0.646727 0.647439 0.648144 0.648816 0.648422 0.649508 0.650767 0.652517 0.65312 0.653425 0.654703 0.655808 0.657108 0.659439 0.660336 0.661097 0.663644 0.66269 0.663621 0.664062 0.665432 0.665642 0.667698 0.666812 0.667379 0.66816 0.667595 0.665893 0.66546 0.665094 0.665099 0.665863 0.666157 0.663189 0.654885 0.646682 ];
TPR_LMLC = [1 0.967375 0.960377 0.955627 0.951926 0.94724 0.942868 0.939023 0.934474 0.930172 0.926728 0.923287 0.919954 0.916639 0.913534 0.910459 0.907588 0.904974 0.902788 0.900351 0.897728 0.894905 0.892504 0.889685 0.887034 0.884627 0.882028 0.879426 0.876765 0.874144 0.8717 0.869064 0.866646 0.864056 0.861632 0.859368 0.857072 0.85446 0.852031 0.849558 0.847284 0.845012 0.842678 0.840163 0.837197 0.834453 0.832175 0.829776 0.827147 0.825111 0.822487 0.820045 0.817807 0.81548 0.813216 0.810234 0.807768 0.805395 0.802581 0.80019 0.797581 0.795214 0.792746 0.790059 0.787592 0.784978 0.782477 0.780124 0.777255 0.774567 0.772011 0.769342 0.766934 0.764526 0.76183 0.759294 0.756783 0.754091 0.751473 0.748856 0.746286 0.743679 0.741118 0.738418 0.735989 0.732818 0.730075 0.726911 0.723651 0.720578 0.717939 0.715384 0.712714 0.71014 0.707478 0.704531 0.702147 0.699718 0.69727 0.694765 0.692234 0.689717 0.68709 0.684259 0.681328 0.67859 0.676169 0.673567 0.670555 0.667906 0.665226 0.662283 0.659522 0.656694 0.653513 0.650566 0.647531 0.644827 0.641999 0.639077 0.636334 0.633538 0.630711 0.627665 0.624597 0.621952 0.619266 0.616415 0.613825 0.611306 0.608634 0.606029 0.603603 0.600913 0.598344 0.595562 0.592896 0.589941 0.587188 0.584229 0.581599 0.57825 0.575085 0.572381 0.569408 0.566681 0.563712 0.561136 0.558458 0.555558 0.552481 0.549827 0.546624 0.543542 0.540141 0.53705 0.534135 0.530564 0.527114 0.524096 0.521167 0.517684 0.514064 0.510119 0.506723 0.503456 0.499878 0.496899 0.493213 0.49012 0.48663 0.48333 0.479716 0.476444 0.472304 0.468835 0.465291 0.462009 0.458674 0.455308 0.451852 0.448616 0.445662 0.442725 0.43958 0.436461 0.43338 0.430286 0.426821 0.42373 0.420774 0.417637 0.414443 0.411192 0.408317 0.405144 0.401953 0.398775 0.39572 0.392536 0.389451 0.386117 0.383052 0.379484 0.376184 0.372544 0.369198 0.365302 0.361266 0.357985 0.354347 0.351004 0.347309 0.343328 0.339116 0.334519 0.330472 0.326413 0.322023 0.317665 0.313613 0.308598 0.304142 0.29929 0.294284 0.289147 0.284069 0.279199 0.274362 0.269832 0.265735 0.261712 0.25776 0.253574 0.248814 0.244753 0.239414 0.234661 0.22953 0.224179 0.218524 0.212921 0.206253 0.199473 0.192926 0.18555 0.177823 0.17018 0.161271 0.15275 0.143446 0.132082 0.119638 0.105808 0.0901735 0.0629346 ];
FPR_LMLC = [1 0.794576 0.757968 0.732434 0.710667 0.691054 0.674912 0.659671 0.646358 0.635433 0.625967 0.616383 0.607615 0.599875 0.591673 0.584275 0.57615 0.568602 0.561416 0.554048 0.547139 0.540274 0.534722 0.528652 0.522453 0.51707 0.510584 0.504385 0.498241 0.493193 0.488036 0.483013 0.4777 0.472775 0.468379 0.464106 0.459317 0.455229 0.4511 0.446052 0.441575 0.437156 0.432284 0.42784 0.423663 0.419672 0.415611 0.411618 0.407154 0.402753 0.398814 0.394842 0.390486 0.387026 0.383175 0.379484 0.375779 0.372226 0.368679 0.36503 0.360782 0.357243 0.353174 0.349364 0.345886 0.342222 0.338561 0.335385 0.332045 0.328561 0.32544 0.322175 0.318654 0.315608 0.312029 0.308921 0.305652 0.302302 0.299285 0.295827 0.292841 0.29004 0.286981 0.284146 0.281667 0.278766 0.276195 0.273076 0.27025 0.267531 0.264926 0.262564 0.259685 0.256795 0.254213 0.251488 0.248805 0.246088 0.243361 0.240874 0.23828 0.235794 0.23309 0.230678 0.228333 0.225972 0.223725 0.22149 0.219159 0.216568 0.214152 0.211546 0.209268 0.206342 0.20406 0.201481 0.199111 0.19699 0.194618 0.192251 0.190067 0.188128 0.185876 0.183893 0.181813 0.179859 0.177908 0.175894 0.173695 0.171724 0.169952 0.168194 0.166559 0.164844 0.1628 0.160642 0.158647 0.156721 0.155076 0.153065 0.151344 0.149488 0.147729 0.146248 0.144605 0.143129 0.141437 0.139962 0.138397 0.136834 0.135308 0.133969 0.132417 0.130842 0.12923 0.127759 0.126111 0.124256 0.122655 0.121044 0.119624 0.117836 0.116129 0.114211 0.112603 0.111132 0.109663 0.108131 0.106772 0.105212 0.103688 0.102024 0.100421 0.0989915 0.0972102 0.0956277 0.0940806 0.0927868 0.0910835 0.0895319 0.088 0.0866921 0.0853894 0.0840526 0.082447 0.0813345 0.0799703 0.0785507 0.0768915 0.0754064 0.073793 0.0725061 0.0711319 0.0697342 0.0685667 0.0674722 0.0660926 0.0646412 0.0633745 0.0621474 0.0609426 0.0597017 0.0585279 0.05716 0.0559145 0.0544029 0.0531869 0.051769 0.0504334 0.0493244 0.0481586 0.0470235 0.045813 0.0448344 0.0438285 0.0428468 0.041812 0.0407313 0.0397363 0.03857 0.0376205 0.0365433 0.0355868 0.0346564 0.0335814 0.0326565 0.0315799 0.0306374 0.0297068 0.0287473 0.0275803 0.0266916 0.0257705 0.0248718 0.0239434 0.023075 0.0221133 0.0213405 0.0205286 0.0196333 0.0186388 0.0177538 0.0168042 0.0160248 0.0151876 0.0142878 0.0136257 0.0129243 0.0120287 0.0111107 0.01015 0.00914686 0.00808122 0.00712074 0.00594474 0.00413418 ];
plot(Recall_LMLC, Precision_LMLC, '--g', 'linewidth', 2);
Recall_SF = [0.992941 0.992158 0.979434 0.962393 0.940866 0.918399 0.895646 0.872632 0.849371 0.826279 0.804747 0.784159 0.765207 0.746973 0.730093 0.714882 0.700437 0.686763 0.673632 0.660575 0.647759 0.635731 0.624444 0.613563 0.603021 0.592989 0.583315 0.573722 0.564095 0.554984 0.546324 0.538161 0.529994 0.521827 0.513937 0.506248 0.498929 0.491919 0.485119 0.47844 0.47204 0.465741 0.459696 0.453805 0.447955 0.442229 0.436635 0.431241 0.426115 0.421103 0.416118 0.411191 0.406444 0.401776 0.397121 0.392543 0.38805 0.383619 0.379351 0.375103 0.370998 0.366885 0.362711 0.35862 0.354681 0.35087 0.347126 0.343455 0.339889 0.336426 0.33303 0.329639 0.326323 0.32297 0.319652 0.316314 0.312969 0.309652 0.306338 0.303077 0.299782 0.296535 0.293276 0.290051 0.28698 0.283986 0.281015 0.278106 0.275238 0.272433 0.26962 0.266887 0.264229 0.261619 0.259096 0.256625 0.2542 0.251758 0.249333 0.246955 0.244604 0.242317 0.240062 0.237814 0.235559 0.233269 0.230932 0.228696 0.226563 0.22443 0.222276 0.220112 0.217979 0.215867 0.213797 0.21176 0.209802 0.207868 0.205936 0.204007 0.202077 0.200132 0.198184 0.196262 0.194377 0.192489 0.190582 0.188714 0.186835 0.184992 0.183164 0.181348 0.179553 0.177797 0.176043 0.174288 0.172526 0.170761 0.16902 0.167324 0.165622 0.163915 0.162184 0.160443 0.1587 0.156962 0.155222 0.153469 0.151737 0.150019 0.148277 0.146552 0.144807 0.143071 0.141301 0.139536 0.137759 0.135959 0.134162 0.132382 0.130636 0.128888 0.127139 0.12546 0.123794 0.122137 0.120468 0.118831 0.1172 0.115564 0.113915 0.112254 0.110623 0.109009 0.107364 0.105717 0.104039 0.102401 0.1008 0.0992198 0.0976203 0.0960223 0.0944094 0.0928199 0.0912249 0.0896621 0.0881074 0.086579 0.0850482 0.083525 0.082031 0.0805446 0.0790606 0.0776289 0.0761801 0.0747177 0.0732681 0.0718205 0.0703801 0.0689578 0.0675847 0.0661866 0.0647922 0.0633858 0.0619696 0.0605946 0.0592122 0.0578357 0.0564515 0.0550634 0.0536948 0.0523288 0.0509821 0.0496118 0.0482398 0.0468645 0.0455239 0.0441711 0.0428409 0.0415058 0.0401702 0.0388369 0.0375237 0.0362167 0.0349104 0.0335985 0.0322938 0.0309952 0.0296923 0.0283626 0.0270421 0.0257352 0.0244145 0.0231364 0.0218958 0.0206475 0.0194176 0.018192 0.0169564 0.0157168 0.0145011 0.013235 0.0119977 0.0108089 0.00966312 0.00850519 0.00736138 0.00626229 0.00522001 0.00424376 0.00328771 0.00242917 0.00163565 0.000962073 0.00043933 0.000108066 ];
Precision_SF = [0.240625 0.248759 0.28122 0.314862 0.342362 0.365124 0.385638 0.404444 0.419255 0.431751 0.443753 0.454327 0.463825 0.472066 0.479544 0.486023 0.491834 0.497504 0.502661 0.507397 0.511842 0.516076 0.519759 0.523191 0.526371 0.529782 0.533004 0.535561 0.537904 0.540036 0.542243 0.544718 0.547238 0.54932 0.551721 0.553903 0.555581 0.55719 0.55871 0.560139 0.561654 0.563096 0.564133 0.565112 0.565689 0.566451 0.567324 0.568333 0.569392 0.57048 0.571606 0.572741 0.573925 0.575184 0.576641 0.577876 0.578786 0.579487 0.580284 0.581093 0.581992 0.582946 0.583919 0.58503 0.586426 0.587729 0.588785 0.589841 0.590929 0.592157 0.59339 0.594696 0.595948 0.596929 0.597775 0.598463 0.599066 0.5997 0.600338 0.600913 0.601373 0.601883 0.602348 0.602651 0.603163 0.603672 0.604096 0.604652 0.605246 0.605908 0.606973 0.607778 0.608416 0.608982 0.609558 0.610319 0.611 0.611711 0.612393 0.612983 0.613306 0.613676 0.614133 0.61468 0.615175 0.615797 0.616724 0.617285 0.617715 0.618102 0.618476 0.618806 0.619188 0.619495 0.619936 0.620568 0.62108 0.621626 0.622263 0.622754 0.623389 0.6241 0.624484 0.624831 0.625243 0.625677 0.626031 0.626389 0.626815 0.627237 0.627643 0.628162 0.628738 0.629165 0.629564 0.629888 0.63014 0.630377 0.630672 0.630973 0.631252 0.631541 0.631982 0.632631 0.632857 0.633044 0.633238 0.633432 0.6336 0.633824 0.63403 0.634235 0.634445 0.634738 0.635211 0.635889 0.636256 0.63642 0.636535 0.636623 0.636717 0.636606 0.6369 0.637239 0.637472 0.637667 0.637772 0.637944 0.63805 0.638135 0.638417 0.63876 0.639321 0.639993 0.640519 0.640841 0.641233 0.641758 0.642222 0.642755 0.643363 0.644008 0.644498 0.645094 0.645729 0.646182 0.646651 0.647015 0.647125 0.64713 0.647091 0.64725 0.647277 0.647377 0.647432 0.647457 0.647586 0.647653 0.647684 0.647816 0.647966 0.647969 0.647872 0.647729 0.647634 0.647531 0.647346 0.647333 0.647252 0.647124 0.647194 0.647102 0.647042 0.646912 0.647233 0.647134 0.646981 0.646864 0.646614 0.646368 0.646113 0.645815 0.644756 0.644184 0.643679 0.642798 0.642495 0.642321 0.642168 0.641811 0.64104 0.640484 0.640347 0.64005 0.639662 0.639092 0.638996 0.638983 0.638619 0.638072 0.638308 0.637018 0.636961 0.637314 0.638162 0.638108 0.637837 0.638517 0.638275 0.637544 0.636429 0.635965 0.6332 0.633155 0.63458 0.634155 ];
TPR_SF = [1 0.999217 0.986493 0.969451 0.947925 0.925457 0.902705 0.87969 0.856429 0.833338 0.811806 0.791218 0.772266 0.754032 0.737152 0.72194 0.707496 0.693821 0.680691 0.667634 0.654818 0.64279 0.631503 0.620622 0.610079 0.600048 0.590374 0.580781 0.571154 0.562042 0.553383 0.54522 0.537052 0.528886 0.520996 0.513307 0.505988 0.498978 0.492178 0.485498 0.479099 0.4728 0.466755 0.460864 0.455014 0.449287 0.443694 0.4383 0.433174 0.428161 0.423177 0.41825 0.413503 0.408835 0.40418 0.399602 0.395109 0.390678 0.38641 0.382162 0.378057 0.373944 0.369769 0.365679 0.361739 0.357929 0.354184 0.350514 0.346948 0.343485 0.340088 0.336697 0.333382 0.330029 0.326711 0.323373 0.320028 0.316711 0.313397 0.310136 0.306841 0.303594 0.300335 0.297109 0.294039 0.291044 0.288074 0.285165 0.282297 0.279491 0.276679 0.273946 0.271287 0.268678 0.266155 0.263684 0.261259 0.258817 0.256392 0.254014 0.251663 0.249376 0.24712 0.244873 0.242618 0.240328 0.237991 0.235755 0.233622 0.231489 0.229335 0.227171 0.225038 0.222926 0.220856 0.218819 0.216861 0.214927 0.212995 0.211066 0.209136 0.207191 0.205243 0.203321 0.201436 0.199548 0.197641 0.195773 0.193894 0.192051 0.190223 0.188406 0.186612 0.184855 0.183102 0.181347 0.179585 0.17782 0.176079 0.174383 0.17268 0.170974 0.169243 0.167502 0.165759 0.164021 0.162281 0.160528 0.158796 0.157078 0.155335 0.153611 0.151866 0.150129 0.14836 0.146594 0.144818 0.143018 0.141221 0.139441 0.137695 0.135946 0.134198 0.132519 0.130853 0.129196 0.127526 0.12589 0.124259 0.122623 0.120974 0.119312 0.117682 0.116068 0.114422 0.112776 0.111098 0.109459 0.107859 0.106279 0.104679 0.103081 0.101468 0.0998787 0.0982837 0.0967209 0.0951662 0.0936378 0.092107 0.0905839 0.0890899 0.0876034 0.0861194 0.0846878 0.0832389 0.0817765 0.0803269 0.0788793 0.0774389 0.0760167 0.0746435 0.0732455 0.071851 0.0704446 0.0690285 0.0676535 0.066271 0.0648945 0.0635104 0.0621222 0.0607536 0.0593876 0.0580409 0.0566706 0.0552986 0.0539233 0.0525827 0.05123 0.0498997 0.0485647 0.047229 0.0458957 0.0445826 0.0432755 0.0419692 0.0406573 0.0393526 0.038054 0.0367511 0.0354214 0.0341009 0.032794 0.0314733 0.0301952 0.0289546 0.0277063 0.0264765 0.0252508 0.0240152 0.0227756 0.0215599 0.0202938 0.0190565 0.0178677 0.0167219 0.015564 0.0144202 0.0133211 0.0122788 0.0113026 0.0103465 0.00948799 0.00869448 0.0080209 0.00749815 0.00716689 ];
FPR_SF = [1 0.958833 0.855645 0.764929 0.689643 0.626476 0.573655 0.529253 0.492233 0.460216 0.431997 0.406972 0.384842 0.36526 0.347706 0.331825 0.317377 0.304163 0.292131 0.280995 0.27075 0.261439 0.252895 0.244789 0.237108 0.229654 0.222746 0.216356 0.210415 0.204804 0.199508 0.194429 0.189568 0.184973 0.180708 0.176654 0.172784 0.169142 0.165605 0.162139 0.158826 0.155664 0.152664 0.149788 0.147087 0.144487 0.141951 0.139479 0.137039 0.134638 0.132275 0.129966 0.127726 0.125527 0.123362 0.121263 0.119251 0.117307 0.115411 0.113557 0.111701 0.109856 0.108047 0.1063 0.104583 0.102907 0.101253 0.0996159 0.0980005 0.0963891 0.0948215 0.0932671 0.0917802 0.0903463 0.088975 0.0876478 0.0863501 0.0850734 0.0838372 0.0826023 0.0814016 0.0802188 0.0790565 0.0779321 0.076834 0.0757592 0.0747059 0.0736556 0.0726118 0.0715742 0.0705307 0.0695354 0.0685462 0.0675687 0.0666073 0.0656709 0.0647711 0.0638836 0.0630117 0.062155 0.0613111 0.0604699 0.0596379 0.0588112 0.0579926 0.0571768 0.0563707 0.0555953 0.0548321 0.0540834 0.0533387 0.0525992 0.0518789 0.0511808 0.0504906 0.0498185 0.0491428 0.0484722 0.0478224 0.0471887 0.0465578 0.0459244 0.0452953 0.0446639 0.0440523 0.0434394 0.0428364 0.0422436 0.0416518 0.0410656 0.0404938 0.0399306 0.0393647 0.0388053 0.0382442 0.0376852 0.0371609 0.0366491 0.0361409 0.0356467 0.0351517 0.0346721 0.0341892 0.0337177 0.0332571 0.0328025 0.0323504 0.0319058 0.031461 0.0310181 0.0305796 0.0301557 0.0297357 0.0293208 0.0289048 0.0284931 0.0280949 0.0277028 0.0273154 0.0269346 0.0265612 0.0261866 0.0258099 0.0254372 0.0250684 0.0247017 0.0243369 0.0239699 0.023612 0.0232508 0.0228907 0.0225366 0.0221859 0.0218449 0.0215019 0.0211664 0.0208336 0.0204999 0.0201726 0.0198486 0.0195313 0.0192197 0.0189041 0.0185936 0.0182914 0.0179972 0.0177051 0.0174131 0.0171223 0.0168349 0.0165464 0.0162618 0.0159792 0.0157004 0.0154229 0.0151435 0.0148592 0.0145711 0.0142879 0.0139997 0.0137229 0.0134581 0.0131925 0.0129253 0.0126618 0.0123939 0.0121237 0.0118542 0.0115861 0.0113135 0.0110413 0.0107715 0.0105052 0.0102399 0.00997917 0.00972071 0.00945907 0.00919891 0.00893512 0.00867098 0.00840711 0.00814188 0.00787637 0.00762215 0.0073695 0.00711415 0.0068572 0.00659949 0.00634298 0.00608315 0.0058195 0.00555067 0.00528141 0.00501083 0.00474087 0.00446782 0.00419451 0.00392282 0.00365295 0.00339006 0.00312908 0.00287667 0.00262627 0.00238626 0.00215059 0.00191891 0.00168982 0.00146374 0.00124601 0.00104024 0.000840365 0.000649097 0.000470945 0.000300885 0.000149147 3.40908e-005 ];
plot(Recall_SF, Precision_SF, '--r', 'linewidth', 2);
Recall_FES = [0.992941 0.902195 0.866863 0.843478 0.824653 0.808309 0.793795 0.780684 0.768564 0.757198 0.746515 0.736246 0.72641 0.717028 0.708063 0.699396 0.69098 0.682783 0.674893 0.667226 0.65974 0.652398 0.645245 0.638244 0.631328 0.624555 0.617933 0.61146 0.605093 0.598848 0.592719 0.586705 0.580742 0.574864 0.569089 0.563358 0.557718 0.552169 0.54667 0.54123 0.535856 0.530536 0.52528 0.520112 0.515014 0.509994 0.505047 0.500168 0.495324 0.490519 0.485798 0.481095 0.47649 0.471935 0.467434 0.462961 0.458524 0.454084 0.449719 0.445364 0.441072 0.436811 0.432602 0.428398 0.424237 0.420116 0.416017 0.411941 0.407882 0.403885 0.399891 0.395946 0.39203 0.388159 0.384373 0.380597 0.376853 0.373129 0.369465 0.365815 0.362169 0.358577 0.354977 0.35142 0.347875 0.34437 0.340845 0.337404 0.33403 0.33065 0.327296 0.323949 0.320635 0.317339 0.314086 0.310848 0.307608 0.304399 0.301206 0.298018 0.294865 0.291717 0.288599 0.285454 0.282339 0.279244 0.276151 0.273074 0.269986 0.266942 0.263909 0.260871 0.257881 0.254908 0.251972 0.249077 0.246175 0.243288 0.24042 0.237596 0.23481 0.232038 0.229273 0.226515 0.223802 0.221066 0.218368 0.215694 0.21304 0.210357 0.207712 0.205107 0.202494 0.199872 0.197259 0.194663 0.192102 0.189539 0.187001 0.18449 0.181967 0.179453 0.176961 0.174457 0.172023 0.16959 0.167186 0.164813 0.162459 0.160136 0.157786 0.15545 0.153155 0.150856 0.148573 0.146322 0.144105 0.141902 0.139729 0.137564 0.135406 0.133266 0.131171 0.129071 0.126973 0.124906 0.122864 0.120837 0.118805 0.116784 0.114784 0.112814 0.110846 0.108931 0.107032 0.105164 0.103286 0.101449 0.0996001 0.0977903 0.0959638 0.0941771 0.0923886 0.0906286 0.0888521 0.0870884 0.0853277 0.0836069 0.0818998 0.0801992 0.0785085 0.0768585 0.0751808 0.0735381 0.07192 0.070337 0.0687722 0.0672053 0.0656705 0.0641569 0.0626412 0.0611321 0.0596583 0.0581975 0.0567327 0.0552842 0.0538338 0.052432 0.0510224 0.0496299 0.0482428 0.0468813 0.0454933 0.0441471 0.0428028 0.0414719 0.0401679 0.038877 0.0376224 0.0363711 0.0351173 0.0338927 0.0326814 0.0314846 0.0302927 0.029112 0.0279665 0.0268082 0.0256741 0.0245478 0.0234404 0.0223393 0.0212594 0.0202179 0.0191585 0.0180915 0.0170639 0.0160377 0.0150172 0.0140469 0.0130612 0.0121 0.01117 0.0102489 0.00934528 0.0084295 0.0075376 0.00668155 0.00584466 0.00504554 0.00425236 0.00346991 0.00268827 0.00194435 0.00120418 0.000503785 ];
Precision_FES = [0.240625 0.405951 0.444675 0.466615 0.482762 0.49565 0.506602 0.51623 0.524781 0.532523 0.539631 0.546095 0.552063 0.557641 0.562938 0.567968 0.572733 0.577299 0.581676 0.585886 0.589944 0.593812 0.597556 0.601168 0.604659 0.607994 0.611238 0.614412 0.617481 0.620467 0.623366 0.626207 0.628935 0.631633 0.634258 0.636819 0.639276 0.641718 0.644056 0.646319 0.64853 0.650773 0.652951 0.655119 0.657241 0.659293 0.661287 0.663259 0.665219 0.667107 0.668977 0.670801 0.672616 0.674397 0.676192 0.677914 0.679589 0.681239 0.682847 0.684432 0.68599 0.687507 0.688987 0.690433 0.69186 0.693284 0.694659 0.695972 0.697287 0.698574 0.699841 0.70107 0.702274 0.703509 0.704743 0.705963 0.707162 0.708349 0.709553 0.710717 0.711865 0.712973 0.714075 0.715152 0.7162 0.717188 0.718175 0.719155 0.720138 0.721114 0.722065 0.723036 0.723979 0.724931 0.725876 0.726794 0.727721 0.7286 0.729493 0.730347 0.731198 0.732026 0.732845 0.733644 0.73441 0.735136 0.735822 0.736458 0.737077 0.737731 0.738342 0.738961 0.739579 0.740228 0.740831 0.741447 0.742105 0.742777 0.743449 0.744071 0.744662 0.745308 0.745971 0.746655 0.747389 0.747896 0.748393 0.748843 0.749319 0.749771 0.750251 0.75068 0.751082 0.751459 0.75182 0.752186 0.752546 0.75283 0.75306 0.753321 0.753546 0.753768 0.753931 0.754091 0.754223 0.754363 0.754488 0.754633 0.754823 0.75491 0.754964 0.754966 0.755002 0.755118 0.755298 0.755438 0.755592 0.755735 0.755925 0.756131 0.756325 0.756478 0.756689 0.756875 0.75694 0.75704 0.757135 0.757235 0.757367 0.757452 0.757636 0.757845 0.757979 0.758182 0.758472 0.75878 0.759072 0.759392 0.759818 0.760056 0.760199 0.760407 0.760548 0.760796 0.760976 0.761158 0.761256 0.76136 0.761522 0.761646 0.761672 0.761704 0.761821 0.761939 0.762079 0.762221 0.762416 0.762606 0.762852 0.763125 0.763302 0.763573 0.763743 0.764006 0.764088 0.764242 0.764389 0.764505 0.764639 0.764754 0.764763 0.764869 0.764841 0.764852 0.764801 0.76483 0.764759 0.764496 0.76446 0.764552 0.764662 0.76472 0.764735 0.764793 0.764756 0.764708 0.764758 0.764769 0.764687 0.764829 0.76505 0.765212 0.765288 0.765426 0.765551 0.765455 0.765691 0.765853 0.765905 0.765974 0.766171 0.766254 0.766804 0.766711 0.766527 0.766297 0.766013 0.765654 0.765254 0.764775 0.764737 0.764371 0.763754 0.763374 0.760624 0.759327 ];
TPR_FES = [1 0.909254 0.873922 0.850537 0.831712 0.815367 0.800854 0.787743 0.775623 0.764256 0.753573 0.743305 0.733469 0.724087 0.715122 0.706455 0.698039 0.689842 0.681952 0.674285 0.666799 0.659457 0.652303 0.645303 0.638387 0.631614 0.624992 0.618518 0.612152 0.605907 0.599778 0.593764 0.587801 0.581923 0.576147 0.570417 0.564777 0.559228 0.553729 0.548289 0.542915 0.537595 0.532339 0.527171 0.522073 0.517052 0.512106 0.507227 0.502383 0.497578 0.492856 0.488154 0.483548 0.478994 0.474493 0.47002 0.465583 0.461143 0.456778 0.452423 0.448131 0.443869 0.43966 0.435457 0.431296 0.427175 0.423076 0.419 0.414941 0.410944 0.40695 0.403004 0.399089 0.395218 0.391432 0.387656 0.383912 0.380188 0.376524 0.372874 0.369228 0.365636 0.362036 0.358479 0.354934 0.351429 0.347904 0.344463 0.341089 0.337709 0.334355 0.331008 0.327694 0.324398 0.321145 0.317907 0.314666 0.311458 0.308265 0.305077 0.301924 0.298776 0.295658 0.292513 0.289397 0.286302 0.283209 0.280132 0.277045 0.274001 0.270967 0.267929 0.26494 0.261967 0.259031 0.256136 0.253234 0.250347 0.247479 0.244655 0.241869 0.239096 0.236332 0.233574 0.230861 0.228125 0.225426 0.222753 0.220099 0.217415 0.214771 0.212166 0.209553 0.206931 0.204317 0.201722 0.199161 0.196598 0.194059 0.191549 0.189025 0.186511 0.18402 0.181516 0.179082 0.176648 0.174245 0.171871 0.169518 0.167195 0.164845 0.162508 0.160213 0.157915 0.155632 0.153381 0.151164 0.14896 0.146787 0.144623 0.142465 0.140325 0.13823 0.13613 0.134032 0.131965 0.129923 0.127896 0.125864 0.123843 0.121843 0.119873 0.117905 0.11599 0.114091 0.112223 0.110345 0.108507 0.106659 0.104849 0.103023 0.101236 0.0994474 0.0976875 0.0959109 0.0941472 0.0923865 0.0906657 0.0889586 0.0872581 0.0855673 0.0839173 0.0822396 0.0805969 0.0789788 0.0773958 0.075831 0.0742641 0.0727293 0.0712157 0.0697 0.0681909 0.0667172 0.0652563 0.0637916 0.0623431 0.0608926 0.0594908 0.0580812 0.0566887 0.0553016 0.0539401 0.0525522 0.051206 0.0498616 0.0485307 0.0472267 0.0459358 0.0446812 0.0434299 0.0421762 0.0409515 0.0397402 0.0385435 0.0373515 0.0361708 0.0350253 0.033867 0.0327329 0.0316066 0.0304992 0.0293981 0.0283182 0.0272767 0.0262173 0.0251504 0.0241227 0.0230965 0.0220761 0.0211057 0.02012 0.0191588 0.0182288 0.0173077 0.0164041 0.0154883 0.0145964 0.0137404 0.0129035 0.0121044 0.0113112 0.0105287 0.0097471 0.00900317 0.008263 0.00756261 ];
FPR_FES = [1 0.394529 0.321955 0.2856 0.260752 0.241949 0.22673 0.21394 0.202922 0.193239 0.1846 0.17687 0.169887 0.1635 0.157613 0.152141 0.147045 0.142266 0.137782 0.133548 0.129549 0.125765 0.122177 0.118777 0.115527 0.112462 0.109531 0.106723 0.10403 0.101442 0.0989623 0.0965698 0.094273 0.0920536 0.089907 0.087831 0.085831 0.0838892 0.0820218 0.0802157 0.0784734 0.0767938 0.0751645 0.0735813 0.0720537 0.0705723 0.0691396 0.067743 0.0663833 0.0650589 0.0637689 0.0625135 0.0612978 0.0601132 0.0589514 0.0578252 0.0567267 0.0556558 0.0546141 0.0535947 0.0526077 0.0516369 0.0506943 0.0497703 0.0488649 0.0479785 0.047112 0.0462657 0.0454396 0.0446301 0.0438392 0.0430593 0.0422991 0.0415435 0.0408082 0.0400846 0.0393737 0.0386802 0.0379919 0.0373256 0.0366729 0.0360362 0.035404 0.0347935 0.034188 0.0336 0.0330204 0.0324523 0.0318931 0.031345 0.0308126 0.0302839 0.0297692 0.0292637 0.0287637 0.028275 0.0277965 0.0273264 0.0268642 0.0264123 0.0259675 0.0255267 0.0250904 0.024663 0.0242389 0.023823 0.0234175 0.0230207 0.0226327 0.0222462 0.0218694 0.0215001 0.0211368 0.0207798 0.0204278 0.0200808 0.0197366 0.0193986 0.0190661 0.0187418 0.0184232 0.0181091 0.0177987 0.0174939 0.0171926 0.016894 0.0166003 0.0163133 0.0160264 0.015744 0.0154637 0.0151921 0.0149222 0.0146585 0.0143973 0.0141416 0.0138853 0.013637 0.0133947 0.0131562 0.012923 0.0126912 0.0124637 0.0122425 0.0120249 0.0118091 0.0115967 0.0113864 0.0111754 0.0109716 0.0107723 0.0105709 0.0103729 0.0101779 0.00998733 0.00980013 0.00961596 0.00943584 0.00925826 0.00908036 0.00890412 0.00873206 0.00855862 0.00838825 0.00822228 0.00805965 0.00789878 0.00773914 0.00758258 0.00742782 0.00727229 0.00712052 0.00697134 0.00682337 0.00667509 0.0065267 0.0063814 0.00623814 0.0060971 0.00595958 0.00582442 0.0056927 0.0055628 0.00543504 0.00530996 0.00518613 0.00506645 0.00494886 0.00483215 0.0047176 0.00460729 0.00449833 0.00439053 0.00428494 0.00418126 0.00407979 0.00397826 0.00387859 0.00377886 0.00367964 0.00358435 0.00348758 0.00339391 0.00329812 0.00320722 0.00311656 0.00302748 0.00293823 0.00285085 0.00276458 0.00268074 0.00259657 0.00251521 0.0024353 0.00235715 0.00227958 0.00220432 0.00212886 0.002055 0.00198255 0.00190963 0.00183811 0.00176571 0.00169589 0.0016266 0.00155872 0.00149147 0.00142507 0.00136036 0.00129659 0.00123326 0.00117238 0.00111158 0.00105274 0.000994762 0.000940472 0.000884258 0.000831288 0.000780913 0.000729904 0.000679341 0.000631002 0.000582542 0.000535747 0.000488773 0.000443782 0.000397928 0.000352812 0.000307868 0.000264462 0.000222404 0.000181801 0.00014191 0.000102034 6.41509e-005 2.62044e-005 ];
plot(Recall_FES, Precision_FES, '--c', 'linewidth', 2);
Recall_CB = [0.992941 0.973207 0.971812 0.969718 0.968127 0.965955 0.963626 0.961425 0.959393 0.957987 0.955726 0.953115 0.951193 0.948931 0.946716 0.943506 0.941015 0.93881 0.935127 0.932642 0.929294 0.924955 0.922677 0.919138 0.91597 0.913283 0.910916 0.907951 0.905527 0.902204 0.898514 0.89498 0.890348 0.886501 0.883777 0.879491 0.875509 0.871516 0.868324 0.864455 0.860918 0.855204 0.851344 0.846573 0.843419 0.839802 0.834554 0.829184 0.825029 0.821206 0.817455 0.814209 0.810631 0.806206 0.802156 0.798154 0.794409 0.790756 0.787808 0.783272 0.779999 0.775182 0.770961 0.765785 0.761843 0.757696 0.754597 0.750451 0.745551 0.741711 0.737165 0.732391 0.728308 0.723489 0.719827 0.71619 0.711345 0.707455 0.704012 0.700253 0.695031 0.691992 0.688543 0.684396 0.678268 0.673648 0.669477 0.664904 0.661737 0.65785 0.653015 0.648405 0.64454 0.639368 0.635411 0.630754 0.626579 0.621521 0.615004 0.61028 0.606347 0.60238 0.597902 0.593473 0.588856 0.58436 0.58031 0.576689 0.571563 0.567514 0.562945 0.558192 0.554147 0.549996 0.546503 0.543232 0.539754 0.535602 0.530666 0.527555 0.523617 0.51828 0.5135 0.509293 0.505705 0.502147 0.497608 0.4942 0.491514 0.488015 0.484762 0.480508 0.476681 0.474239 0.470848 0.467651 0.464507 0.460708 0.457557 0.45355 0.450656 0.447517 0.443646 0.439722 0.436202 0.432448 0.428902 0.423945 0.420723 0.417812 0.413708 0.410478 0.407339 0.403395 0.40015 0.396934 0.393875 0.39066 0.387131 0.383946 0.378406 0.374634 0.371374 0.368661 0.36638 0.36376 0.360299 0.356797 0.353745 0.350192 0.346426 0.34357 0.340336 0.336407 0.333674 0.330553 0.327006 0.323733 0.31948 0.316335 0.313034 0.310435 0.306717 0.30343 0.299986 0.296409 0.29374 0.290605 0.287235 0.283567 0.281416 0.277025 0.273846 0.269599 0.26638 0.263209 0.260612 0.257045 0.253523 0.250437 0.247867 0.245494 0.242367 0.2398 0.237207 0.233908 0.231635 0.229076 0.226406 0.224244 0.220471 0.216935 0.213949 0.209756 0.205949 0.203002 0.200212 0.196575 0.19379 0.191065 0.187486 0.184672 0.180511 0.177359 0.17374 0.168606 0.16604 0.162813 0.159316 0.156506 0.153086 0.147652 0.142703 0.139368 0.13565 0.13121 0.128731 0.124897 0.120596 0.11795 0.115343 0.111843 0.108476 0.105421 0.0997615 0.095121 0.0930194 0.0896855 0.0862899 0.0823832 0.0786569 0.0761373 0.0700366 0.066331 0.0637173 0.0586752 ];
Precision_CB = [0.240625 0.258484 0.261591 0.265034 0.268622 0.271633 0.275254 0.278218 0.281456 0.284952 0.289067 0.292479 0.297158 0.300557 0.305806 0.309561 0.31396 0.318141 0.322457 0.326313 0.32968 0.33314 0.337846 0.342564 0.348027 0.352425 0.35616 0.359843 0.364106 0.368477 0.373912 0.378301 0.381895 0.387171 0.39126 0.395596 0.400997 0.405356 0.409083 0.41384 0.41874 0.424946 0.429272 0.434055 0.439213 0.443332 0.447049 0.450703 0.455543 0.459884 0.462917 0.466962 0.471346 0.475577 0.479258 0.483279 0.487487 0.491707 0.494794 0.498521 0.502704 0.506743 0.510956 0.513852 0.517537 0.520943 0.524389 0.527498 0.530733 0.533604 0.537084 0.540174 0.544073 0.546393 0.549987 0.55396 0.556411 0.559658 0.561493 0.563701 0.566391 0.570067 0.573738 0.576829 0.579871 0.583385 0.586197 0.588827 0.592679 0.595088 0.597571 0.600766 0.603312 0.604755 0.606974 0.609892 0.612622 0.614395 0.615462 0.616632 0.619022 0.620413 0.622298 0.623709 0.626116 0.629113 0.630227 0.632526 0.634514 0.636811 0.639861 0.642847 0.644557 0.646117 0.649167 0.650812 0.652823 0.654987 0.656708 0.658639 0.660442 0.662231 0.662788 0.664484 0.666085 0.66801 0.668908 0.670661 0.671899 0.672774 0.674102 0.675688 0.677376 0.679411 0.680181 0.681195 0.682409 0.683013 0.684735 0.685756 0.687751 0.689227 0.691553 0.693046 0.694131 0.695176 0.695865 0.696563 0.697779 0.699218 0.700449 0.702024 0.703425 0.704397 0.704491 0.705017 0.706982 0.708758 0.710221 0.710353 0.710507 0.711394 0.714607 0.715626 0.71743 0.719202 0.719873 0.721066 0.721701 0.72182 0.722584 0.724049 0.72451 0.72436 0.725106 0.725243 0.724783 0.724737 0.724664 0.725967 0.727108 0.727692 0.728245 0.729697 0.730805 0.731041 0.731515 0.731906 0.732651 0.733561 0.733675 0.733463 0.734145 0.732784 0.733273 0.734412 0.735065 0.734696 0.734879 0.73445 0.734612 0.733808 0.734325 0.734323 0.734034 0.733856 0.734143 0.735043 0.737337 0.73734 0.737745 0.737742 0.737297 0.737091 0.736265 0.73436 0.733646 0.732564 0.732189 0.734167 0.733863 0.734415 0.735204 0.736491 0.737911 0.7383 0.737911 0.737445 0.736929 0.73677 0.738587 0.739983 0.737487 0.738219 0.736597 0.73683 0.737093 0.738126 0.738642 0.73879 0.737177 0.736271 0.73537 0.734393 0.733585 0.732711 0.730907 0.729506 0.72818 0.726989 0.726343 0.724689 0.721685 0.721735 0.721721 0.718815 ];
TPR_CB = [1 0.980266 0.978871 0.976777 0.975186 0.973014 0.970685 0.968484 0.966452 0.965046 0.962785 0.960174 0.958252 0.95599 0.953775 0.950565 0.948073 0.945869 0.942186 0.9397 0.936353 0.932014 0.929736 0.926197 0.923029 0.920342 0.917974 0.91501 0.912586 0.909263 0.905573 0.902039 0.897407 0.89356 0.890835 0.88655 0.882568 0.878575 0.875382 0.871514 0.867976 0.862263 0.858402 0.853632 0.850478 0.846861 0.841613 0.836243 0.832088 0.828265 0.824514 0.821268 0.81769 0.813265 0.809215 0.805213 0.801468 0.797815 0.794867 0.790331 0.787057 0.782241 0.77802 0.772843 0.768902 0.764755 0.761656 0.75751 0.75261 0.748769 0.744223 0.73945 0.735367 0.730548 0.726886 0.723248 0.718404 0.714514 0.71107 0.707312 0.70209 0.699051 0.695602 0.691455 0.685327 0.680706 0.676536 0.671963 0.668796 0.664909 0.660074 0.655464 0.651599 0.646427 0.64247 0.637813 0.633638 0.62858 0.622063 0.617339 0.613406 0.609439 0.604961 0.600532 0.595915 0.591418 0.587369 0.583748 0.578622 0.574573 0.570004 0.56525 0.561206 0.557054 0.553562 0.550291 0.546813 0.542661 0.537725 0.534613 0.530676 0.525339 0.520559 0.516352 0.512764 0.509206 0.504667 0.501258 0.498573 0.495074 0.491821 0.487567 0.48374 0.481297 0.477907 0.47471 0.471566 0.467767 0.464616 0.460609 0.457715 0.454576 0.450705 0.446781 0.443261 0.439507 0.435961 0.431004 0.427781 0.424871 0.420767 0.417536 0.414398 0.410454 0.407209 0.403993 0.400934 0.397719 0.39419 0.391005 0.385465 0.381693 0.378433 0.37572 0.373439 0.370819 0.367358 0.363856 0.360804 0.357251 0.353485 0.350629 0.347395 0.343466 0.340733 0.337612 0.334065 0.330792 0.326538 0.323394 0.320092 0.317494 0.313776 0.310489 0.307045 0.303468 0.300799 0.297664 0.294294 0.290625 0.288474 0.284083 0.280905 0.276658 0.273439 0.270268 0.267671 0.264104 0.260582 0.257496 0.254926 0.252552 0.249426 0.246859 0.244266 0.240967 0.238694 0.236135 0.233464 0.231302 0.22753 0.223993 0.221008 0.216815 0.213008 0.210061 0.207271 0.203634 0.200849 0.198124 0.194545 0.191731 0.18757 0.184417 0.180799 0.175664 0.173099 0.169871 0.166375 0.163565 0.160145 0.154711 0.149762 0.146427 0.142708 0.138269 0.13579 0.131955 0.127655 0.125008 0.122401 0.118902 0.115535 0.11248 0.10682 0.10218 0.100078 0.0967444 0.0933487 0.089442 0.0857157 0.0831961 0.0770954 0.0733898 0.0707761 0.065734 ];
FPR_CB = [1 0.94094 0.925996 0.910785 0.896292 0.882463 0.868393 0.854062 0.840129 0.826041 0.81252 0.799709 0.785615 0.774613 0.760866 0.748502 0.734928 0.722385 0.709353 0.696994 0.685977 0.674267 0.661206 0.647501 0.63364 0.621269 0.609733 0.598819 0.587591 0.57602 0.561816 0.551277 0.540707 0.528648 0.518085 0.508093 0.496194 0.486268 0.477425 0.467634 0.457615 0.445367 0.437633 0.427536 0.416914 0.407969 0.398924 0.39046 0.381587 0.374062 0.366695 0.359852 0.351111 0.343454 0.336361 0.328728 0.32108 0.313757 0.307706 0.301732 0.29475 0.288857 0.282572 0.277095 0.271399 0.265746 0.26 0.254575 0.248788 0.244112 0.238375 0.234191 0.228875 0.224858 0.219503 0.214223 0.210247 0.205442 0.202832 0.199401 0.195948 0.191937 0.187211 0.183669 0.178379 0.174152 0.170529 0.167306 0.163706 0.160832 0.15789 0.154554 0.151937 0.149255 0.146532 0.143421 0.140546 0.137746 0.135304 0.133244 0.129996 0.127673 0.125309 0.123367 0.120559 0.11793 0.116597 0.114161 0.11188 0.109829 0.107291 0.10533 0.10352 0.101606 0.099045 0.0975115 0.0959739 0.093843 0.0916035 0.0897843 0.088151 0.0862316 0.0847365 0.0832726 0.0812573 0.0797596 0.0780235 0.076446 0.0755039 0.0737161 0.0725636 0.0713113 0.0697933 0.0686861 0.067779 0.0666873 0.0653694 0.0638983 0.0629308 0.0620391 0.0610225 0.0602356 0.0592022 0.0581659 0.0571708 0.0565842 0.0558146 0.0548934 0.0535949 0.0523534 0.0514504 0.0504851 0.0493496 0.0485977 0.0478084 0.0472395 0.0459336 0.0449372 0.0441979 0.0434735 0.0427954 0.042062 0.0408735 0.0401161 0.0394385 0.0386593 0.0376421 0.0369486 0.0363797 0.0359139 0.0351739 0.0345236 0.0341276 0.0336241 0.033122 0.0327911 0.0324837 0.0320735 0.0315345 0.030953 0.0304561 0.0300369 0.0290583 0.0285762 0.0278891 0.0275534 0.0271263 0.0264986 0.0261444 0.0256012 0.025331 0.0249972 0.0247492 0.0243125 0.0239292 0.0234759 0.0230616 0.0225049 0.0222307 0.0219544 0.021666 0.0211183 0.0207886 0.020545 0.0200754 0.0195259 0.0191584 0.0185642 0.0172527 0.0169121 0.0165247 0.0161331 0.0159095 0.0156662 0.0154377 0.0151448 0.0148443 0.0146692 0.0145055 0.0141254 0.0137831 0.0133382 0.0130798 0.0127076 0.0122551 0.0118026 0.0116128 0.011293 0.0111265 0.0106035 0.010374 0.0101186 0.00994608 0.00967761 0.00946941 0.00910037 0.00893678 0.00860929 0.00824305 0.00805021 0.00780025 0.0075736 0.00718141 0.00703525 0.00679884 0.00644396 0.00615378 0.00590059 0.00570958 0.00551241 0.0053015 0.00511372 0.00488914 0.00440102 0.00424723 0.00409463 ];
plot(Recall_CB, Precision_CB, '--m', 'linewidth', 2);
Recall_SVO = [0.992941 0.992639 0.992639 0.992581 0.99255 0.992535 0.992511 0.992492 0.992442 0.992387 0.992372 0.992305 0.992196 0.992083 0.992033 0.991959 0.991882 0.99179 0.99172 0.991534 0.991384 0.991181 0.991115 0.990966 0.990819 0.990751 0.990465 0.990147 0.990037 0.989844 0.988808 0.988542 0.988337 0.988047 0.987695 0.987404 0.986983 0.986664 0.986234 0.985407 0.985194 0.984619 0.9842 0.983743 0.98333 0.982876 0.982511 0.982046 0.981383 0.980486 0.980011 0.979345 0.97847 0.97797 0.977077 0.976378 0.975695 0.974292 0.973443 0.972817 0.971773 0.97065 0.969804 0.96867 0.967472 0.966285 0.965257 0.963579 0.96219 0.961435 0.960062 0.958874 0.957694 0.956261 0.955301 0.953652 0.952194 0.950533 0.948745 0.947339 0.945449 0.944113 0.942355 0.940045 0.937586 0.934383 0.933003 0.930396 0.9282 0.92597 0.92299 0.920912 0.918869 0.916317 0.913955 0.911713 0.908741 0.906267 0.902836 0.900247 0.897513 0.894149 0.891498 0.887033 0.88449 0.882251 0.878898 0.876177 0.873217 0.869305 0.866071 0.862767 0.858615 0.855675 0.851965 0.846493 0.84308 0.840292 0.835368 0.830322 0.824969 0.819682 0.815181 0.810567 0.806474 0.801873 0.797702 0.79247 0.78959 0.784617 0.779894 0.774615 0.769674 0.764214 0.759396 0.753731 0.748467 0.743975 0.738594 0.733328 0.727868 0.723403 0.716954 0.710399 0.705108 0.699386 0.694028 0.688704 0.683447 0.677767 0.67202 0.667034 0.661016 0.656405 0.649689 0.644275 0.639191 0.634154 0.628597 0.62223 0.616 0.610699 0.604517 0.598341 0.591972 0.586501 0.579899 0.574378 0.567099 0.560257 0.552008 0.546888 0.540137 0.532949 0.527947 0.520311 0.514282 0.508481 0.501258 0.492132 0.485251 0.478699 0.472219 0.465604 0.460305 0.452285 0.446082 0.437655 0.432069 0.423786 0.4172 0.410327 0.403002 0.396689 0.390091 0.382577 0.375836 0.368004 0.359538 0.35389 0.347602 0.339258 0.333842 0.325834 0.319422 0.309479 0.303069 0.297858 0.292086 0.284712 0.278782 0.27118 0.266312 0.258243 0.249913 0.243838 0.237534 0.231877 0.223579 0.217288 0.210534 0.204555 0.198261 0.193606 0.186807 0.181267 0.175156 0.168258 0.163623 0.157212 0.151552 0.144498 0.138751 0.13375 0.128272 0.123064 0.11747 0.110757 0.106067 0.101791 0.0960711 0.0920865 0.0878705 0.0832704 0.0799064 0.0755273 0.0703538 0.0649082 0.06166 0.0576306 0.0521366 0.0490468 0.0450108 0.0432515 0.0380789 0.0380789 ];
Precision_SVO = [0.240625 0.241933 0.241933 0.242102 0.242316 0.242469 0.242573 0.24271 0.242831 0.243085 0.243291 0.243475 0.243912 0.244234 0.244633 0.245166 0.245461 0.245735 0.246537 0.246817 0.247221 0.247617 0.248265 0.248732 0.24945 0.249932 0.250754 0.251574 0.252327 0.253318 0.254041 0.255031 0.256083 0.256837 0.258072 0.258981 0.259918 0.261284 0.261965 0.263547 0.264514 0.267052 0.268455 0.270391 0.271903 0.273374 0.275143 0.276624 0.277997 0.279613 0.281196 0.282491 0.284287 0.285605 0.287261 0.288745 0.290517 0.292606 0.294781 0.297161 0.299566 0.301478 0.303349 0.305573 0.307411 0.310095 0.312152 0.314715 0.316911 0.319342 0.321542 0.32371 0.32622 0.328092 0.330569 0.333189 0.336281 0.339028 0.341097 0.343894 0.345926 0.349017 0.351496 0.354422 0.356604 0.359879 0.361583 0.364967 0.367641 0.370333 0.373086 0.375412 0.37859 0.380818 0.383295 0.385885 0.388223 0.391277 0.39377 0.396948 0.400011 0.402666 0.405273 0.408024 0.41078 0.413815 0.416548 0.419537 0.422447 0.42569 0.428679 0.43242 0.435886 0.438412 0.441154 0.443911 0.447335 0.45066 0.453338 0.457291 0.46037 0.462466 0.465537 0.467984 0.471307 0.473786 0.47661 0.480003 0.48279 0.486586 0.489561 0.492943 0.495857 0.498279 0.501671 0.504305 0.508111 0.510924 0.513382 0.516073 0.519438 0.522111 0.524642 0.527959 0.530629 0.533434 0.538113 0.540659 0.543323 0.545404 0.548163 0.551088 0.553766 0.555913 0.558649 0.56078 0.563384 0.565146 0.568361 0.570703 0.573626 0.575768 0.577445 0.580711 0.582907 0.585574 0.588246 0.590094 0.592537 0.594211 0.597193 0.598338 0.60088 0.602726 0.605679 0.60717 0.608979 0.611684 0.613777 0.61529 0.616448 0.618166 0.619863 0.621216 0.62327 0.625646 0.627212 0.62821 0.62868 0.629592 0.631007 0.63285 0.634427 0.635403 0.636806 0.636444 0.637754 0.639445 0.639688 0.64148 0.641897 0.642017 0.643217 0.644678 0.645269 0.645183 0.646348 0.648297 0.64983 0.65118 0.652674 0.654171 0.655865 0.655752 0.655883 0.655912 0.657336 0.658015 0.657048 0.656443 0.656769 0.658662 0.660513 0.660349 0.659963 0.659686 0.66006 0.6592 0.66059 0.662525 0.662326 0.663593 0.664295 0.665741 0.665744 0.66496 0.665428 0.665629 0.665618 0.668341 0.669147 0.668669 0.666941 0.666617 0.66519 0.665459 0.667194 0.6644 0.664148 0.663792 0.665869 0.66785 0.667546 0.671105 0.67201 0.67201 ];
TPR_SVO = [1 0.999698 0.999698 0.99964 0.999609 0.999594 0.99957 0.999551 0.999501 0.999446 0.999431 0.999364 0.999255 0.999141 0.999092 0.999018 0.998941 0.998849 0.998779 0.998592 0.998443 0.99824 0.998174 0.998025 0.997878 0.99781 0.997524 0.997206 0.997096 0.996903 0.995866 0.995601 0.995396 0.995106 0.994754 0.994463 0.994042 0.993723 0.993293 0.992466 0.992253 0.991678 0.991259 0.990802 0.990389 0.989935 0.98957 0.989105 0.988442 0.987545 0.98707 0.986404 0.985528 0.985029 0.984136 0.983436 0.982754 0.981351 0.980501 0.979875 0.978832 0.977709 0.976863 0.975729 0.974531 0.973344 0.972316 0.970638 0.969249 0.968494 0.967121 0.965933 0.964753 0.96332 0.96236 0.960711 0.959253 0.957591 0.955804 0.954398 0.952508 0.951172 0.949413 0.947104 0.944645 0.941442 0.940061 0.937454 0.935259 0.933029 0.930049 0.927971 0.925928 0.923375 0.921013 0.918771 0.9158 0.913326 0.909894 0.907306 0.904571 0.901208 0.898557 0.894092 0.891549 0.88931 0.885957 0.883236 0.880276 0.876363 0.87313 0.869826 0.865674 0.862734 0.859024 0.853552 0.850139 0.84735 0.842427 0.837381 0.832027 0.826741 0.822239 0.817626 0.813533 0.808932 0.804761 0.799529 0.796649 0.791676 0.786953 0.781674 0.776733 0.771272 0.766455 0.76079 0.755526 0.751033 0.745653 0.740386 0.734927 0.730462 0.724013 0.717458 0.712166 0.706445 0.701087 0.695763 0.690506 0.684826 0.679079 0.674093 0.668075 0.663464 0.656747 0.651334 0.64625 0.641213 0.635656 0.629288 0.623059 0.617758 0.611576 0.6054 0.599031 0.59356 0.586958 0.581437 0.574157 0.567315 0.559067 0.553946 0.547196 0.540008 0.535006 0.52737 0.52134 0.51554 0.508317 0.499191 0.49231 0.485757 0.479278 0.472663 0.467364 0.459344 0.453141 0.444714 0.439128 0.430845 0.424259 0.417386 0.410061 0.403748 0.397149 0.389635 0.382895 0.375063 0.366597 0.360948 0.35466 0.346316 0.340901 0.332893 0.326481 0.316537 0.310128 0.304917 0.299145 0.291771 0.285841 0.278239 0.27337 0.265302 0.256972 0.250897 0.244593 0.238936 0.230638 0.224347 0.217593 0.211614 0.20532 0.200664 0.193866 0.188326 0.182214 0.175317 0.170682 0.164271 0.158611 0.151557 0.14581 0.140809 0.135331 0.130123 0.124529 0.117816 0.113126 0.108849 0.10313 0.0991453 0.0949293 0.0903292 0.0869653 0.0825861 0.0774126 0.0719671 0.0687188 0.0646894 0.0591955 0.0561056 0.0520696 0.0503103 0.0451377 0.0451377 ];
FPR_SVO = [1 0.991923 0.991923 0.990746 0.989654 0.988669 0.98797 0.987115 0.986297 0.984718 0.983524 0.982294 0.980137 0.97825 0.975994 0.9742 0.972517 0.970654 0.968093 0.966131 0.963765 0.961386 0.958733 0.955951 0.953072 0.950081 0.946683 0.942735 0.938877 0.9344 0.929732 0.925502 0.921023 0.917831 0.912932 0.908831 0.904464 0.899389 0.895718 0.889338 0.885135 0.878665 0.872991 0.866638 0.861377 0.85626 0.850344 0.845293 0.840149 0.834068 0.828622 0.823875 0.817027 0.81267 0.806937 0.801515 0.795419 0.78873 0.782372 0.775783 0.76857 0.762189 0.755694 0.748634 0.742218 0.734637 0.728513 0.721699 0.714949 0.708122 0.701475 0.694253 0.686606 0.680871 0.673408 0.666038 0.657679 0.649199 0.642697 0.634837 0.627957 0.620201 0.612575 0.604225 0.596767 0.588275 0.583212 0.574207 0.566596 0.559042 0.551864 0.545193 0.537366 0.53079 0.523905 0.517283 0.509712 0.501843 0.495361 0.48727 0.479808 0.47248 0.466103 0.458134 0.45195 0.444744 0.438195 0.431154 0.423911 0.416872 0.410363 0.402928 0.395761 0.389751 0.383122 0.376258 0.369403 0.363311 0.357009 0.349493 0.343326 0.337503 0.331549 0.325798 0.319992 0.314217 0.308605 0.302812 0.298253 0.291021 0.285985 0.280656 0.275399 0.270177 0.264351 0.259452 0.25411 0.248449 0.243777 0.239101 0.234481 0.229631 0.225127 0.220055 0.215845 0.211455 0.206393 0.201788 0.198127 0.193837 0.190021 0.185943 0.182013 0.17892 0.174351 0.171023 0.167193 0.163934 0.160145 0.156494 0.152809 0.149214 0.146111 0.142409 0.139019 0.135934 0.132143 0.128915 0.126007 0.123324 0.119543 0.117361 0.114139 0.111175 0.10855 0.105722 0.102921 0.100229 0.0974282 0.0946776 0.0926394 0.0901959 0.0878377 0.0852542 0.0833789 0.0809833 0.0789114 0.0766327 0.0746094 0.0723926 0.0704703 0.0684907 0.0663891 0.0645219 0.0626908 0.0608943 0.0588928 0.0569931 0.0554575 0.0535291 0.0520119 0.050215 0.0484876 0.0467886 0.0455063 0.0436711 0.0421127 0.0407378 0.0391752 0.0378596 0.0366329 0.0351229 0.034001 0.0322944 0.0311278 0.0299241 0.028776 0.0277474 0.0266613 0.0255999 0.0242562 0.0228977 0.0219947 0.0210201 0.0200875 0.0194374 0.0185828 0.0176858 0.0169814 0.0159538 0.0152742 0.0141918 0.013443 0.0127895 0.0122207 0.0116938 0.0110816 0.0103054 0.00967166 0.00911651 0.00842843 0.00801194 0.00748366 0.00706756 0.00656757 0.00608515 0.00565694 0.00528319 0.00491399 0.00459986 0.00419595 0.00369733 0.00328995 0.00306282 0.00250135 0.00250135 ];
plot(Recall_SVO, Precision_SVO, '--y', 'linewidth', 2);
Recall_SWD = [0.992941 0.99287 0.99277 0.992648 0.992491 0.992294 0.992056 0.991767 0.991417 0.991013 0.990546 0.989997 0.98936 0.988646 0.987846 0.986973 0.986055 0.985071 0.98404 0.982941 0.981736 0.980458 0.97913 0.977729 0.976244 0.974669 0.973022 0.971325 0.969578 0.967786 0.965936 0.964046 0.962088 0.96004 0.957957 0.955807 0.95356 0.951272 0.948921 0.946526 0.944053 0.941506 0.938884 0.936175 0.93341 0.930614 0.927797 0.924922 0.921987 0.918984 0.915923 0.912824 0.90969 0.906512 0.903249 0.89992 0.896502 0.893041 0.889529 0.885977 0.882392 0.878709 0.874994 0.871221 0.867442 0.863594 0.85969 0.855757 0.851743 0.847662 0.843525 0.839372 0.835223 0.831029 0.8268 0.822496 0.818138 0.813738 0.80935 0.804914 0.800467 0.795969 0.791417 0.786805 0.782168 0.777508 0.772796 0.768041 0.763224 0.758352 0.753436 0.748544 0.743594 0.738616 0.733607 0.728596 0.723532 0.718457 0.713364 0.708179 0.702956 0.697645 0.692275 0.686869 0.681431 0.675967 0.670459 0.664954 0.659471 0.653943 0.648411 0.642886 0.63738 0.631918 0.626398 0.620828 0.615251 0.609609 0.604006 0.598337 0.592637 0.586849 0.581071 0.575269 0.569465 0.563664 0.55784 0.552032 0.546224 0.540445 0.534693 0.528921 0.523128 0.517306 0.511469 0.505585 0.499709 0.493823 0.487921 0.481932 0.475901 0.469915 0.463901 0.457862 0.451814 0.445786 0.439753 0.433753 0.427652 0.4216 0.415544 0.409534 0.403515 0.397504 0.391523 0.385515 0.37959 0.373664 0.367779 0.361972 0.356224 0.350519 0.344851 0.339231 0.333638 0.328096 0.322569 0.317082 0.311632 0.306186 0.300774 0.295408 0.290036 0.284675 0.27931 0.273995 0.268688 0.26348 0.258324 0.253226 0.248142 0.243075 0.238126 0.233237 0.228406 0.223577 0.218761 0.213992 0.209117 0.20424 0.199477 0.194716 0.190041 0.185403 0.180873 0.17641 0.171959 0.167583 0.163201 0.15889 0.154603 0.15035 0.146115 0.141951 0.137829 0.133814 0.129833 0.125887 0.122063 0.118213 0.11441 0.110692 0.106993 0.103336 0.0998057 0.0963425 0.0929506 0.0896056 0.0862999 0.0830266 0.0798191 0.0766437 0.0734973 0.0704041 0.0674106 0.0644486 0.0615832 0.0587945 0.056012 0.0533293 0.0506864 0.0480964 0.0455601 0.043151 0.0407633 0.0384229 0.0361271 0.0338879 0.0317195 0.029576 0.0274702 0.0254454 0.0234731 0.0215483 0.0196829 0.0178903 0.016131 0.014465 0.0128617 0.0113251 0.0098519 0.00843639 0.00704881 0.00573069 0.00444286 0.00321273 ];
Precision_SWD = [0.240625 0.240832 0.241101 0.24147 0.241961 0.242601 0.24339 0.244311 0.245361 0.246536 0.24783 0.249255 0.250795 0.252485 0.254285 0.256182 0.258188 0.260282 0.262476 0.264754 0.267082 0.26949 0.271971 0.274494 0.277061 0.279675 0.282351 0.285053 0.287795 0.290576 0.293391 0.296255 0.299158 0.302095 0.305044 0.308004 0.310981 0.313984 0.317034 0.320121 0.323225 0.326338 0.32948 0.33263 0.335772 0.33892 0.342082 0.345274 0.348467 0.351682 0.354888 0.358133 0.361403 0.364699 0.368006 0.371281 0.374559 0.377847 0.381155 0.384496 0.387843 0.391155 0.394459 0.397748 0.401057 0.404356 0.407639 0.410918 0.414178 0.41742 0.420657 0.423903 0.42714 0.430371 0.433592 0.436803 0.439984 0.443166 0.446323 0.449492 0.452663 0.455837 0.458999 0.462145 0.465263 0.468394 0.471492 0.474563 0.477635 0.480678 0.483691 0.486722 0.489705 0.492664 0.49561 0.498566 0.501491 0.504388 0.507274 0.510165 0.513008 0.515807 0.51859 0.521351 0.524112 0.526875 0.52961 0.532334 0.535065 0.53778 0.540442 0.543091 0.545734 0.548395 0.551024 0.553606 0.556163 0.55873 0.561328 0.563869 0.566408 0.568895 0.571383 0.573844 0.576313 0.578791 0.581233 0.583667 0.586101 0.588492 0.590894 0.593252 0.595567 0.597879 0.600174 0.602434 0.604683 0.606945 0.609188 0.611403 0.613588 0.61576 0.617892 0.61999 0.622069 0.624187 0.6263 0.628409 0.630446 0.632459 0.634424 0.636374 0.638275 0.640121 0.641892 0.643665 0.64542 0.647148 0.648866 0.650559 0.652283 0.653923 0.655596 0.657238 0.658876 0.660523 0.662159 0.663793 0.665398 0.666903 0.66843 0.669988 0.6716 0.673215 0.674807 0.676397 0.677967 0.679504 0.681001 0.682547 0.684005 0.685461 0.686872 0.688274 0.689697 0.691107 0.692518 0.693911 0.695304 0.696619 0.698016 0.699346 0.70065 0.701898 0.703125 0.704321 0.705546 0.706791 0.70806 0.709331 0.710681 0.712028 0.713272 0.714475 0.715623 0.716869 0.718015 0.719205 0.720424 0.721651 0.722866 0.724098 0.725238 0.726322 0.727339 0.72831 0.729378 0.730383 0.731456 0.732483 0.733422 0.734243 0.735126 0.735845 0.73657 0.737235 0.73791 0.738595 0.739317 0.739807 0.740321 0.74086 0.74124 0.741633 0.742081 0.74253 0.742954 0.7433 0.743852 0.744453 0.745105 0.746205 0.747326 0.748439 0.74933 0.750187 0.75043 0.751193 0.751711 0.752009 0.752483 0.753225 0.754276 0.756006 0.757211 0.755263 ];
TPR_SWD = [1 0.999928 0.999829 0.999707 0.99955 0.999353 0.999115 0.998826 0.998475 0.998072 0.997605 0.997056 0.996419 0.995705 0.994905 0.994031 0.993113 0.99213 0.991099 0.99 0.988795 0.987517 0.986189 0.984787 0.983303 0.981727 0.980081 0.978384 0.976637 0.974844 0.972995 0.971105 0.969147 0.967098 0.965015 0.962866 0.960619 0.958331 0.95598 0.953585 0.951111 0.948565 0.945942 0.943234 0.940468 0.937673 0.934856 0.931981 0.929046 0.926043 0.922982 0.919883 0.916749 0.913571 0.910307 0.906979 0.903561 0.9001 0.896588 0.893035 0.889451 0.885768 0.882053 0.87828 0.874501 0.870652 0.866748 0.862816 0.858802 0.854721 0.850584 0.846431 0.842282 0.838088 0.833858 0.829555 0.825197 0.820797 0.816409 0.811973 0.807526 0.803028 0.798476 0.793864 0.789227 0.784567 0.779854 0.7751 0.770283 0.765411 0.760495 0.755603 0.750652 0.745675 0.740666 0.735655 0.730591 0.725516 0.720423 0.715238 0.710015 0.704704 0.699333 0.693928 0.68849 0.683026 0.677517 0.672012 0.666529 0.661002 0.655469 0.649945 0.644439 0.638977 0.633457 0.627887 0.62231 0.616668 0.611065 0.605396 0.599696 0.593908 0.58813 0.582327 0.576523 0.570722 0.564899 0.559091 0.553283 0.547504 0.541752 0.53598 0.530187 0.524365 0.518527 0.512643 0.506768 0.500882 0.494979 0.48899 0.482959 0.476974 0.47096 0.464921 0.458873 0.452845 0.446812 0.440812 0.434711 0.428659 0.422602 0.416593 0.410574 0.404563 0.398582 0.392574 0.386649 0.380723 0.374838 0.369031 0.363283 0.357578 0.35191 0.34629 0.340697 0.335155 0.329628 0.324141 0.31869 0.313245 0.307833 0.302466 0.297095 0.291733 0.286369 0.281053 0.275747 0.270538 0.265383 0.260284 0.255201 0.250134 0.245185 0.240296 0.235465 0.230636 0.22582 0.221051 0.216176 0.211299 0.206536 0.201774 0.1971 0.192462 0.187932 0.183469 0.179018 0.174642 0.17026 0.165949 0.161662 0.157409 0.153174 0.14901 0.144888 0.140872 0.136892 0.132946 0.129122 0.125272 0.121469 0.117751 0.114052 0.110395 0.106865 0.103401 0.100009 0.0966645 0.0933587 0.0900854 0.0868779 0.0837026 0.0805561 0.0774629 0.0744694 0.0715074 0.068642 0.0658533 0.0630708 0.0603881 0.0577452 0.0551552 0.0526189 0.0502098 0.0478221 0.0454817 0.0431859 0.0409467 0.0387783 0.0366348 0.034529 0.0325042 0.0305319 0.0286071 0.0267418 0.0249491 0.0231898 0.0215238 0.0199205 0.0183839 0.0169107 0.0154952 0.0141076 0.0127895 0.0115017 0.0102715 ];
FPR_SWD = [1 0.998594 0.99653 0.993541 0.989573 0.98461 0.978762 0.972265 0.96518 0.957596 0.949467 0.940747 0.931621 0.921947 0.911911 0.901595 0.890948 0.880048 0.868881 0.857538 0.84609 0.834467 0.822716 0.810911 0.799091 0.787186 0.775219 0.763324 0.751461 0.739654 0.727897 0.716214 0.704605 0.693064 0.681691 0.67048 0.65938 0.648397 0.637443 0.626569 0.615842 0.605274 0.594806 0.584449 0.574245 0.564171 0.55426 0.544448 0.534784 0.525239 0.515789 0.506421 0.497183 0.488036 0.478999 0.470164 0.461458 0.45288 0.444416 0.436063 0.427838 0.41979 0.4119 0.404161 0.396512 0.388987 0.3816 0.374337 0.367192 0.360168 0.353256 0.346446 0.33976 0.333178 0.326719 0.320375 0.314141 0.307994 0.301976 0.296042 0.290203 0.284452 0.27881 0.273253 0.267794 0.262418 0.257146 0.251978 0.246886 0.241906 0.237026 0.232235 0.227549 0.222959 0.218457 0.214021 0.20968 0.205425 0.20125 0.197131 0.193094 0.189142 0.185261 0.181446 0.177682 0.173968 0.17032 0.166743 0.163224 0.159776 0.156395 0.153083 0.149837 0.146649 0.14352 0.14045 0.137444 0.134469 0.131539 0.128662 0.125836 0.123079 0.120367 0.117717 0.115103 0.112537 0.11003 0.107565 0.105149 0.102791 0.100469 0.0981976 0.0959748 0.0937873 0.0916449 0.0895447 0.0874792 0.0854449 0.08345 0.0814936 0.079573 0.077696 0.075855 0.0740461 0.0722763 0.0705253 0.0688181 0.0671475 0.065515 0.0639141 0.062341 0.0607977 0.0592843 0.0578062 0.0563767 0.0549696 0.0535965 0.0522522 0.0509294 0.049638 0.0483624 0.0471253 0.0459064 0.0447148 0.0435438 0.0424032 0.0412879 0.0401925 0.0391237 0.0380905 0.0370754 0.0360801 0.0350938 0.0341286 0.0331801 0.0322476 0.0313397 0.0304538 0.029589 0.0287431 0.0279234 0.0271136 0.0263281 0.0255604 0.0248066 0.0240701 0.0233442 0.0226346 0.0219345 0.0212503 0.0205794 0.0199257 0.0192877 0.018657 0.0180443 0.0174447 0.0168553 0.0162743 0.0157016 0.0151434 0.0145951 0.0140585 0.0135415 0.0130368 0.0125486 0.0120716 0.0116084 0.0111528 0.0107076 0.0102772 0.00986164 0.00945668 0.00906665 0.00868694 0.0083157 0.00795966 0.00760516 0.0072637 0.00693066 0.00660747 0.00629907 0.00600139 0.00570891 0.00542822 0.00515448 0.00489051 0.00463375 0.00438772 0.00415083 0.00392536 0.00370505 0.00349383 0.003288 0.00308807 0.00289358 0.00270355 0.00251904 0.00233881 0.0021632 0.00199233 0.00182887 0.00167215 0.00152231 0.00138072 0.00124606 0.00111748 0.000997741 0.000881523 0.000771421 0.000668853 0.000573012 0.00048336 0.000397694 0.000315052 0.000237655 0.000167499 ];
plot(Recall_SWD, Precision_SWD, 'k', 'linewidth', 1);
Recall_HC = [0.992941 0.984016 0.978934 0.971209 0.965176 0.959097 0.952099 0.945856 0.939761 0.934075 0.926701 0.92077 0.915182 0.909576 0.903272 0.897493 0.891828 0.886252 0.880503 0.87444 0.868836 0.86327 0.857416 0.852399 0.846272 0.841315 0.836156 0.831066 0.825938 0.820818 0.81581 0.810446 0.805063 0.800327 0.795384 0.789987 0.784581 0.779832 0.77519 0.770446 0.7649 0.760069 0.755458 0.751002 0.746475 0.742078 0.737413 0.732841 0.728337 0.723553 0.719101 0.71505 0.710982 0.706884 0.702656 0.698481 0.693742 0.68855 0.683382 0.678522 0.674006 0.669756 0.665357 0.661085 0.656938 0.652682 0.648342 0.6443 0.639826 0.635878 0.631744 0.627953 0.623861 0.620166 0.616436 0.612608 0.608845 0.605062 0.60121 0.59748 0.593259 0.589409 0.58511 0.581207 0.577263 0.573042 0.569008 0.564915 0.561229 0.557185 0.553465 0.549817 0.545716 0.541658 0.538108 0.534833 0.531498 0.527907 0.523602 0.519966 0.516609 0.513242 0.509654 0.506386 0.503156 0.499192 0.495842 0.492248 0.488961 0.485904 0.482684 0.479465 0.476215 0.472969 0.469502 0.465979 0.462491 0.459307 0.456186 0.452447 0.449311 0.446303 0.443078 0.439158 0.436137 0.433192 0.430227 0.427235 0.424138 0.420745 0.417091 0.414075 0.411073 0.408243 0.405219 0.401977 0.399051 0.395808 0.392367 0.389118 0.386198 0.383131 0.380568 0.377851 0.374977 0.371524 0.368877 0.366017 0.363141 0.360253 0.357594 0.35493 0.352304 0.349315 0.346397 0.343724 0.340703 0.337725 0.334708 0.33171 0.328265 0.325363 0.322676 0.320043 0.316663 0.313497 0.310648 0.307488 0.304736 0.301849 0.298417 0.295077 0.292337 0.289663 0.287111 0.284213 0.281381 0.278545 0.275963 0.273482 0.270777 0.268259 0.265702 0.263151 0.260249 0.257352 0.254578 0.252162 0.248928 0.246463 0.24402 0.241511 0.23895 0.236582 0.233633 0.230894 0.228218 0.225193 0.222427 0.219806 0.217428 0.214825 0.211915 0.209563 0.20709 0.204512 0.202201 0.199732 0.197237 0.194875 0.192518 0.189381 0.186561 0.184046 0.180905 0.17823 0.175533 0.172939 0.170479 0.167745 0.164845 0.162251 0.159323 0.156555 0.153754 0.151026 0.148126 0.144935 0.142004 0.139001 0.135918 0.132479 0.129034 0.125724 0.122614 0.118975 0.116076 0.11287 0.109823 0.106333 0.1029 0.0988951 0.0950039 0.0913068 0.0872958 0.0833755 0.0799455 0.0758611 0.0705102 0.06591 0.0604018 0.0540644 0.0474823 0.0410086 0.0325403 0.0219268 ];
Precision_HC = [0.240625 0.250903 0.257391 0.261672 0.266002 0.270345 0.273102 0.276038 0.278361 0.280807 0.282729 0.284583 0.286239 0.288011 0.29 0.292018 0.294031 0.296521 0.298844 0.300699 0.302389 0.304209 0.305941 0.309049 0.310653 0.312134 0.314738 0.316236 0.317904 0.319637 0.321463 0.323416 0.324675 0.325926 0.327047 0.328435 0.330266 0.331721 0.333128 0.334299 0.335553 0.336636 0.337795 0.338752 0.339879 0.341195 0.342236 0.343239 0.345298 0.346958 0.348638 0.350047 0.351549 0.352815 0.354429 0.356513 0.357795 0.359143 0.359786 0.360935 0.361946 0.362839 0.363737 0.364762 0.365915 0.367156 0.368295 0.369349 0.369912 0.370753 0.371173 0.371969 0.37277 0.373653 0.374558 0.375266 0.376081 0.377123 0.378809 0.379559 0.380472 0.381226 0.382114 0.383146 0.384063 0.385286 0.386327 0.387498 0.388423 0.389092 0.38978 0.39084 0.391754 0.393171 0.393828 0.394704 0.395982 0.396762 0.397428 0.398098 0.398786 0.399506 0.400805 0.401742 0.402579 0.403119 0.403811 0.404306 0.405734 0.406733 0.407118 0.407597 0.408304 0.409277 0.409872 0.410262 0.411584 0.411868 0.412851 0.413424 0.414113 0.414989 0.415862 0.416401 0.417295 0.418037 0.41861 0.419336 0.420278 0.420618 0.420882 0.421478 0.422172 0.422614 0.422936 0.422988 0.42341 0.423682 0.423811 0.423867 0.424238 0.425045 0.425623 0.4263 0.426824 0.427004 0.427468 0.428284 0.428556 0.429012 0.429398 0.429812 0.430294 0.430942 0.431299 0.431923 0.432158 0.432554 0.433311 0.433549 0.433642 0.434551 0.435202 0.435919 0.436048 0.436531 0.436697 0.436859 0.437922 0.438483 0.438559 0.43812 0.438103 0.438711 0.439442 0.439556 0.439858 0.441097 0.441765 0.442123 0.442457 0.442766 0.443465 0.444506 0.445311 0.446656 0.447334 0.448799 0.450482 0.45075 0.45102 0.450975 0.450923 0.451557 0.452112 0.452642 0.452945 0.453478 0.453428 0.453674 0.454664 0.45527 0.45552 0.455758 0.456212 0.456193 0.457035 0.457718 0.458014 0.458333 0.459248 0.459303 0.459496 0.459773 0.459803 0.459961 0.459993 0.460161 0.461491 0.46243 0.463428 0.463846 0.46454 0.46471 0.46705 0.468022 0.469011 0.469265 0.47063 0.472036 0.472105 0.47229 0.472453 0.471879 0.472322 0.473214 0.474604 0.474741 0.476058 0.47598 0.476961 0.475943 0.476096 0.475977 0.4771 0.475799 0.476369 0.477806 0.476792 0.477043 0.478271 0.478716 0.480332 0.480607 0.47921 0.480795 ];
TPR_HC = [1 0.991075 0.985993 0.978268 0.972235 0.966155 0.959158 0.952915 0.94682 0.941134 0.93376 0.927829 0.922241 0.916635 0.910331 0.904552 0.898886 0.893311 0.887562 0.881499 0.875895 0.870329 0.864475 0.859458 0.853331 0.848374 0.843214 0.838125 0.832997 0.827877 0.822868 0.817505 0.812121 0.807386 0.802443 0.797046 0.79164 0.786891 0.782249 0.777505 0.771959 0.767127 0.762516 0.758061 0.753534 0.749137 0.744471 0.7399 0.735396 0.730611 0.72616 0.722109 0.718041 0.713943 0.709715 0.70554 0.700801 0.695609 0.690441 0.685581 0.681065 0.676815 0.672416 0.668144 0.663996 0.659741 0.655401 0.651359 0.646885 0.642937 0.638803 0.635011 0.63092 0.627225 0.623495 0.619667 0.615904 0.612121 0.608269 0.604539 0.600318 0.596467 0.592169 0.588266 0.584322 0.580101 0.576067 0.571973 0.568288 0.564244 0.560524 0.556876 0.552774 0.548716 0.545167 0.541892 0.538557 0.534965 0.53066 0.527025 0.523667 0.520301 0.516713 0.513445 0.510214 0.506251 0.502901 0.499307 0.49602 0.492963 0.489743 0.486523 0.483274 0.480028 0.476561 0.473038 0.46955 0.466366 0.463245 0.459506 0.456369 0.453362 0.450136 0.446217 0.443195 0.440251 0.437286 0.434294 0.431197 0.427804 0.42415 0.421134 0.418132 0.415302 0.412278 0.409036 0.40611 0.402867 0.399425 0.396177 0.393257 0.39019 0.387626 0.38491 0.382036 0.378583 0.375936 0.373076 0.3702 0.367312 0.364653 0.361989 0.359363 0.356374 0.353456 0.350783 0.347762 0.344784 0.341767 0.338769 0.335323 0.332421 0.329735 0.327102 0.323722 0.320555 0.317707 0.314547 0.311795 0.308907 0.305476 0.302136 0.299396 0.296721 0.29417 0.291272 0.28844 0.285603 0.283022 0.280541 0.277836 0.275318 0.27276 0.27021 0.267308 0.26441 0.261637 0.259221 0.255987 0.253522 0.251079 0.24857 0.246009 0.243641 0.240692 0.237953 0.235277 0.232252 0.229486 0.226865 0.224487 0.221884 0.218974 0.216622 0.214149 0.211571 0.20926 0.20679 0.204296 0.201934 0.199577 0.19644 0.19362 0.191105 0.187964 0.185289 0.182591 0.179998 0.177538 0.174804 0.171904 0.16931 0.166382 0.163613 0.160813 0.158085 0.155185 0.151994 0.149063 0.14606 0.142977 0.139538 0.136093 0.132782 0.129673 0.126034 0.123135 0.119929 0.116882 0.113392 0.109959 0.105954 0.102063 0.0983657 0.0943546 0.0904343 0.0870044 0.0829199 0.077569 0.0729688 0.0674607 0.0611232 0.0545412 0.0480674 0.0395991 0.0289856 ];
FPR_HC = [1 0.952803 0.929095 0.908288 0.889755 0.873212 0.856488 0.841244 0.828624 0.816323 0.804026 0.792611 0.781795 0.771085 0.759687 0.749195 0.739039 0.728646 0.718145 0.708829 0.699255 0.689402 0.679723 0.669924 0.661039 0.65319 0.645034 0.636906 0.628915 0.620793 0.612286 0.604536 0.5975 0.590435 0.583724 0.576238 0.567632 0.560551 0.553732 0.54766 0.54074 0.534459 0.528491 0.522984 0.517239 0.511369 0.505699 0.500484 0.493972 0.488063 0.481857 0.476804 0.471886 0.466971 0.461624 0.456156 0.451113 0.445655 0.44148 0.437007 0.432687 0.428441 0.424094 0.419836 0.415389 0.410575 0.40633 0.40226 0.398457 0.394744 0.390877 0.387052 0.383179 0.37956 0.375589 0.372111 0.368567 0.364514 0.36013 0.356723 0.353101 0.349674 0.3462 0.34279 0.338848 0.335147 0.331029 0.326889 0.323678 0.320535 0.317286 0.31413 0.311018 0.307571 0.304593 0.301757 0.298638 0.295804 0.292584 0.289796 0.28703 0.284202 0.280614 0.277732 0.275195 0.272462 0.269901 0.267385 0.264126 0.261485 0.259108 0.256792 0.254406 0.251752 0.24911 0.246587 0.243565 0.241563 0.239222 0.236904 0.234781 0.232432 0.230167 0.227901 0.225826 0.223572 0.221576 0.219435 0.216849 0.214582 0.212214 0.210032 0.208135 0.206265 0.204428 0.202458 0.200518 0.198788 0.196971 0.195167 0.193424 0.191272 0.189531 0.187678 0.185692 0.183849 0.182018 0.179776 0.177999 0.176245 0.17442 0.172525 0.170643 0.168379 0.166615 0.164547 0.16265 0.160836 0.159014 0.157432 0.15565 0.153889 0.15225 0.150244 0.148774 0.147255 0.145854 0.143975 0.141666 0.140162 0.138583 0.136876 0.135407 0.133918 0.13219 0.130737 0.129193 0.127701 0.126263 0.124994 0.123236 0.122046 0.120705 0.119337 0.117941 0.116154 0.114617 0.113053 0.111151 0.109977 0.108891 0.10777 0.106597 0.105469 0.104204 0.102898 0.10151 0.100195 0.0989446 0.0977814 0.096239 0.0949519 0.093662 0.0926035 0.0913824 0.0901354 0.0886317 0.0870201 0.085562 0.0843718 0.0830923 0.0820499 0.0810284 0.0797431 0.078707 0.077667 0.0765498 0.0755858 0.0744637 0.0732088 0.0718598 0.0706391 0.0690857 0.0676597 0.0659064 0.0646791 0.063278 0.0618492 0.0604579 0.0592143 0.0581109 0.0568101 0.0554742 0.0542736 0.0526654 0.0508737 0.0491225 0.0479884 0.0466816 0.0454033 0.0437417 0.04202 0.0404703 0.0390862 0.0375833 0.0359 0.0342273 0.0318683 0.0304942 0.0288192 0.0269933 0.0239449 0.0214754 0.0191468 0.0159717 0.0105637 ];
plot(Recall_HC, Precision_HC, 'b', 'linewidth', 1);
Recall_RC = [0.992941 0.849735 0.840942 0.833276 0.827017 0.821479 0.817348 0.814309 0.811282 0.808103 0.804582 0.801685 0.797752 0.792844 0.790592 0.788254 0.784066 0.780215 0.777082 0.774547 0.771969 0.769257 0.7665 0.762677 0.759556 0.75678 0.754218 0.75087 0.748533 0.745887 0.742556 0.740159 0.736838 0.733687 0.729462 0.726355 0.723499 0.72001 0.716513 0.713147 0.709857 0.705683 0.702591 0.699659 0.696773 0.69307 0.689231 0.685488 0.682353 0.679411 0.675545 0.671135 0.66831 0.664901 0.6608 0.657122 0.652304 0.648181 0.644757 0.641045 0.635497 0.631289 0.627791 0.624437 0.620514 0.616403 0.611451 0.606265 0.602409 0.598971 0.595446 0.591484 0.587477 0.583317 0.579568 0.576249 0.572697 0.569261 0.563931 0.559338 0.555338 0.551597 0.546807 0.542671 0.5391 0.534694 0.531528 0.527648 0.524719 0.520519 0.516811 0.512543 0.508023 0.504602 0.500647 0.496577 0.492372 0.488504 0.485243 0.48115 0.477629 0.47391 0.471712 0.467277 0.463322 0.459777 0.455767 0.452609 0.449184 0.445068 0.441122 0.438038 0.434 0.430655 0.426524 0.423202 0.419778 0.417243 0.413365 0.409304 0.406444 0.404066 0.401328 0.398119 0.395311 0.392164 0.389648 0.386618 0.384226 0.381577 0.378998 0.375019 0.372391 0.368522 0.364227 0.361458 0.359301 0.356557 0.354278 0.352114 0.348883 0.345852 0.344066 0.341507 0.338129 0.336066 0.33293 0.330157 0.327691 0.325921 0.322916 0.320838 0.318612 0.316315 0.314081 0.311004 0.309863 0.307258 0.304905 0.302698 0.300677 0.299191 0.296587 0.294588 0.291895 0.289657 0.288108 0.286225 0.284346 0.282945 0.281351 0.279579 0.278058 0.276479 0.274942 0.273607 0.271657 0.269933 0.267043 0.265327 0.263623 0.262423 0.260754 0.258993 0.25596 0.25486 0.253299 0.251884 0.250811 0.249446 0.247915 0.246922 0.245575 0.243735 0.242663 0.241085 0.239335 0.237761 0.236912 0.234343 0.232967 0.23179 0.230863 0.229678 0.227808 0.22599 0.224114 0.222815 0.22204 0.220744 0.219006 0.217916 0.216579 0.215723 0.214267 0.212744 0.211652 0.210625 0.209619 0.20861 0.2069 0.205197 0.204271 0.203151 0.202154 0.200791 0.198575 0.196685 0.195594 0.194102 0.19355 0.192019 0.190774 0.189094 0.187973 0.186526 0.185761 0.184214 0.18309 0.181727 0.180505 0.179286 0.176613 0.174813 0.17369 0.172187 0.170243 0.167624 0.165618 0.163956 0.16289 0.16152 0.160376 0.157733 0.155723 0.15221 ];
Precision_RC = [0.240625 0.410867 0.410908 0.410929 0.410236 0.409616 0.410105 0.41041 0.410721 0.410924 0.41112 0.411532 0.411168 0.410542 0.410991 0.411302 0.410905 0.410828 0.410992 0.411291 0.412021 0.412077 0.412057 0.411414 0.411301 0.411268 0.411308 0.410984 0.41132 0.411465 0.411252 0.411609 0.411765 0.412373 0.4123 0.412202 0.411956 0.411662 0.411369 0.411277 0.41059 0.410168 0.410241 0.410436 0.410542 0.410238 0.410399 0.410006 0.410313 0.410864 0.410986 0.410257 0.410509 0.410473 0.410244 0.410298 0.409927 0.40952 0.409355 0.409378 0.408644 0.408465 0.408704 0.408413 0.408736 0.408888 0.408787 0.408557 0.40792 0.407159 0.40671 0.406714 0.40587 0.406183 0.406029 0.40608 0.406032 0.405987 0.405309 0.405054 0.404951 0.404707 0.404071 0.404052 0.403863 0.403512 0.403731 0.403988 0.404111 0.403232 0.402781 0.402529 0.402158 0.402069 0.402019 0.401886 0.401142 0.400968 0.401403 0.400844 0.400508 0.400654 0.401114 0.399628 0.398873 0.398295 0.397602 0.397705 0.39676 0.396704 0.396723 0.396358 0.3959 0.395414 0.393114 0.39243 0.391152 0.391879 0.391289 0.389349 0.388711 0.388737 0.388941 0.388726 0.38885 0.388348 0.388379 0.388922 0.389068 0.388927 0.388764 0.387614 0.387234 0.386355 0.384874 0.384756 0.384101 0.384289 0.38364 0.38306 0.382551 0.381805 0.381609 0.381197 0.379248 0.379832 0.378579 0.377972 0.37749 0.377235 0.376159 0.376628 0.376136 0.375509 0.374321 0.374221 0.374997 0.374056 0.37351 0.373819 0.373047 0.37328 0.372212 0.372738 0.373087 0.372117 0.372069 0.371454 0.371916 0.37212 0.371172 0.371121 0.371742 0.371995 0.372697 0.373203 0.373127 0.373805 0.37168 0.370779 0.369881 0.370338 0.370016 0.369488 0.36743 0.366941 0.366358 0.365577 0.365148 0.365221 0.365731 0.366529 0.36656 0.366443 0.367054 0.367178 0.367347 0.365772 0.366059 0.363985 0.363146 0.363523 0.364687 0.363632 0.363706 0.360098 0.358074 0.358156 0.358873 0.359132 0.359534 0.357971 0.356188 0.356364 0.356639 0.356682 0.356402 0.356617 0.356948 0.35784 0.356372 0.356057 0.357274 0.356627 0.359058 0.35994 0.360202 0.357791 0.356638 0.356743 0.357995 0.357131 0.357776 0.356188 0.358598 0.357999 0.359027 0.358773 0.358344 0.358955 0.36228 0.363011 0.363481 0.360838 0.359525 0.357604 0.356292 0.353586 0.352581 0.35134 0.352404 0.354369 0.355767 0.352958 0.349685 0.346446 ];
TPR_RC = [1 0.856794 0.848001 0.840335 0.834076 0.828538 0.824407 0.821368 0.818341 0.815162 0.811641 0.808743 0.804811 0.799902 0.79765 0.795313 0.791125 0.787274 0.784141 0.781606 0.779028 0.776316 0.773559 0.769736 0.766615 0.763839 0.761277 0.757929 0.755592 0.752946 0.749615 0.747218 0.743896 0.740746 0.736521 0.733414 0.730558 0.727069 0.723572 0.720206 0.716916 0.712742 0.70965 0.706718 0.703831 0.700129 0.69629 0.692546 0.689412 0.68647 0.682604 0.678194 0.675369 0.67196 0.667859 0.664181 0.659363 0.65524 0.651816 0.648103 0.642556 0.638348 0.63485 0.631496 0.627573 0.623462 0.61851 0.613324 0.609468 0.606029 0.602505 0.598543 0.594536 0.590375 0.586627 0.583308 0.579756 0.57632 0.57099 0.566396 0.562397 0.558656 0.553866 0.54973 0.546159 0.541753 0.538586 0.534707 0.531778 0.527578 0.52387 0.519602 0.515082 0.511661 0.507706 0.503636 0.499431 0.495563 0.492302 0.488209 0.484687 0.480968 0.478771 0.474336 0.470381 0.466836 0.462826 0.459668 0.456243 0.452127 0.448181 0.445097 0.441059 0.437713 0.433583 0.430261 0.426837 0.424302 0.420424 0.416363 0.413503 0.411125 0.408387 0.405178 0.40237 0.399223 0.396706 0.393677 0.391285 0.388636 0.386056 0.382078 0.37945 0.375581 0.371286 0.368517 0.36636 0.363616 0.361337 0.359173 0.355942 0.352911 0.351125 0.348566 0.345188 0.343124 0.339989 0.337216 0.33475 0.332979 0.329975 0.327897 0.325671 0.323374 0.32114 0.318063 0.316922 0.314317 0.311964 0.309757 0.307736 0.30625 0.303646 0.301647 0.298953 0.296715 0.295167 0.293284 0.291405 0.290004 0.288409 0.286638 0.285117 0.283538 0.282001 0.280665 0.278715 0.276992 0.274102 0.272386 0.270682 0.269481 0.267812 0.266051 0.263019 0.261919 0.260358 0.258943 0.25787 0.256505 0.254974 0.253981 0.252634 0.250793 0.249722 0.248144 0.246394 0.24482 0.243971 0.241401 0.240026 0.238849 0.237922 0.236737 0.234867 0.233049 0.231173 0.229874 0.229099 0.227803 0.226065 0.224975 0.223637 0.222782 0.221326 0.219803 0.218711 0.217684 0.216678 0.215669 0.213958 0.212255 0.21133 0.21021 0.209213 0.20785 0.205634 0.203744 0.202653 0.201161 0.200609 0.199078 0.197833 0.196153 0.195032 0.193585 0.19282 0.191273 0.190149 0.188786 0.187564 0.186345 0.183672 0.181871 0.180749 0.179246 0.177302 0.174682 0.172677 0.171015 0.169949 0.168579 0.167435 0.164792 0.162782 0.159269 ];
FPR_RC = [1 0.410311 0.406791 0.403309 0.40064 0.398288 0.396337 0.394013 0.392167 0.390264 0.388736 0.386962 0.385402 0.384003 0.382513 0.380813 0.379222 0.377333 0.375629 0.374091 0.372469 0.371201 0.369733 0.368261 0.366976 0.365082 0.363769 0.362377 0.36086 0.359392 0.35777 0.356049 0.35462 0.353104 0.351431 0.349616 0.348173 0.346651 0.345328 0.343783 0.342285 0.340826 0.339264 0.337827 0.336171 0.334667 0.332822 0.331351 0.329373 0.327451 0.32556 0.324097 0.322383 0.320709 0.319281 0.31761 0.315973 0.314408 0.312423 0.310871 0.309065 0.307311 0.30547 0.303908 0.301802 0.300026 0.297998 0.296401 0.294817 0.293138 0.291606 0.289899 0.288182 0.286359 0.284616 0.282876 0.281206 0.279524 0.277911 0.275927 0.27413 0.272551 0.270771 0.268826 0.266973 0.265513 0.263867 0.261581 0.259914 0.258333 0.256858 0.255201 0.253722 0.251798 0.250148 0.248354 0.246644 0.244699 0.242984 0.241576 0.23979 0.238085 0.236541 0.235106 0.233522 0.231966 0.23044 0.229029 0.227444 0.22585 0.224317 0.222481 0.220968 0.219644 0.218297 0.216522 0.21482 0.212708 0.210991 0.209612 0.208232 0.206556 0.205105 0.203607 0.202047 0.200719 0.199212 0.197664 0.196176 0.194956 0.193738 0.192513 0.191292 0.190043 0.188684 0.187324 0.186242 0.185043 0.183953 0.182963 0.18173 0.180159 0.178979 0.177677 0.176233 0.175034 0.174035 0.172714 0.171848 0.170754 0.169513 0.16835 0.167191 0.166094 0.164942 0.163625 0.162659 0.1615 0.160186 0.159264 0.158184 0.156954 0.156128 0.155256 0.154394 0.153627 0.152647 0.151779 0.149821 0.149072 0.148223 0.147212 0.146044 0.145105 0.144007 0.143317 0.142289 0.141179 0.140401 0.139736 0.139099 0.138139 0.137259 0.13673 0.135675 0.134897 0.134092 0.133509 0.132592 0.131833 0.130776 0.129888 0.128876 0.128182 0.127182 0.126302 0.125616 0.124786 0.123789 0.122537 0.121608 0.120863 0.120092 0.119239 0.118525 0.117892 0.117172 0.116401 0.115552 0.114689 0.11414 0.113607 0.113119 0.112075 0.111357 0.11078 0.109969 0.109365 0.108586 0.107824 0.107254 0.106418 0.10575 0.10512 0.104219 0.103316 0.1026 0.101931 0.101396 0.100698 0.100004 0.0994262 0.0989085 0.0983446 0.0973488 0.096848 0.0958868 0.094971 0.0943418 0.0934998 0.0924308 0.0916275 0.0907998 0.0898215 0.0890093 0.0883839 0.0876369 0.0866976 0.086019 0.0853789 0.0843525 0.0836698 0.0830236 0.0821544 0.0809291 0.079293 ];
plot(Recall_RC, Precision_RC, 'g', 'linewidth', 1);
Recall_SEG = [0.992941 0.973113 0.973113 0.973112 0.973112 0.973111 0.97311 0.973108 0.973106 0.973104 0.973099 0.973095 0.973092 0.973087 0.973082 0.973077 0.973067 0.973059 0.97305 0.973037 0.97303 0.973018 0.973008 0.972998 0.972979 0.972967 0.972952 0.972938 0.972924 0.972909 0.972887 0.97287 0.972847 0.972823 0.972791 0.97275 0.97271 0.97267 0.972615 0.972563 0.972491 0.972413 0.972332 0.97223 0.972134 0.972022 0.971883 0.971737 0.971581 0.971395 0.97114 0.970851 0.970529 0.970106 0.969458 0.968419 0.967078 0.965424 0.963478 0.961117 0.958027 0.954711 0.951094 0.947457 0.943417 0.939253 0.934554 0.929417 0.923755 0.917819 0.911226 0.904463 0.897922 0.890441 0.88306 0.875024 0.86733 0.859203 0.85082 0.842361 0.833492 0.824319 0.815482 0.806795 0.798345 0.789821 0.780972 0.772254 0.76338 0.755006 0.746333 0.737582 0.728682 0.720234 0.711657 0.703557 0.695592 0.687591 0.679119 0.670857 0.662995 0.654818 0.646818 0.639079 0.630993 0.622877 0.614939 0.607278 0.599223 0.591285 0.583448 0.575653 0.567786 0.560323 0.553048 0.54566 0.538255 0.531226 0.524441 0.517795 0.51131 0.504713 0.498221 0.491612 0.485625 0.479436 0.473544 0.467355 0.46158 0.455925 0.450119 0.444394 0.438758 0.433444 0.42765 0.422239 0.416822 0.411388 0.405989 0.400908 0.395717 0.390451 0.38534 0.380128 0.375344 0.369993 0.364999 0.360377 0.355585 0.35118 0.34678 0.342394 0.337599 0.333423 0.329005 0.325035 0.320698 0.317035 0.312571 0.308485 0.30466 0.300774 0.297146 0.293411 0.289932 0.286374 0.282911 0.279368 0.275665 0.271931 0.268464 0.265053 0.261579 0.258359 0.254979 0.251526 0.248286 0.245193 0.241868 0.23861 0.235253 0.23233 0.229311 0.226023 0.222812 0.219356 0.216357 0.213248 0.210043 0.207237 0.204257 0.201426 0.198132 0.194778 0.191759 0.188856 0.186138 0.183011 0.179967 0.17719 0.174358 0.171755 0.169026 0.166134 0.163335 0.160382 0.157734 0.155422 0.152734 0.150011 0.147166 0.144766 0.14235 0.140235 0.138158 0.136119 0.134094 0.131517 0.129447 0.126779 0.123983 0.121857 0.11972 0.117554 0.114971 0.112808 0.110796 0.108727 0.106603 0.104477 0.102301 0.100106 0.0979209 0.0955972 0.0933169 0.090654 0.0883753 0.0860856 0.0835988 0.0811155 0.0786495 0.0762784 0.0737349 0.0712632 0.0690213 0.0667548 0.0642013 0.0615578 0.0586674 0.0558488 0.05267 0.048798 0.0452585 0.0417889 0.0374615 0.0294553 ];
Precision_SEG = [0.240625 0.269429 0.269429 0.26943 0.269432 0.269433 0.269434 0.269436 0.269438 0.269441 0.269443 0.269447 0.269453 0.269461 0.26947 0.269481 0.269493 0.269505 0.269517 0.269526 0.269539 0.269553 0.26957 0.269591 0.269611 0.269639 0.269668 0.269705 0.269743 0.269783 0.269835 0.269888 0.269947 0.270014 0.270077 0.270162 0.270246 0.270344 0.270451 0.270573 0.270696 0.270846 0.270999 0.27118 0.271381 0.27163 0.271907 0.272218 0.272577 0.272995 0.273466 0.273997 0.27476 0.27566 0.27672 0.278019 0.279554 0.281375 0.284171 0.286885 0.289129 0.292084 0.295578 0.298974 0.302239 0.306045 0.310078 0.314382 0.318673 0.323659 0.329365 0.335851 0.341508 0.346828 0.352285 0.35733 0.362006 0.366772 0.3715 0.376199 0.382004 0.386879 0.391325 0.396534 0.401165 0.405785 0.410213 0.415379 0.420413 0.424715 0.428611 0.433369 0.437361 0.441495 0.445321 0.449619 0.453967 0.45819 0.46256 0.467059 0.47151 0.475737 0.479757 0.483938 0.487475 0.490641 0.494625 0.49819 0.502362 0.505467 0.508501 0.511383 0.514066 0.517129 0.519878 0.522958 0.525674 0.528594 0.531711 0.534735 0.537869 0.54107 0.543257 0.546089 0.548496 0.551121 0.554164 0.557056 0.559913 0.562601 0.564963 0.566966 0.569882 0.572182 0.574001 0.576011 0.577346 0.578518 0.579882 0.581282 0.582424 0.583506 0.584493 0.585457 0.586591 0.587761 0.589047 0.590559 0.591885 0.593382 0.594884 0.596776 0.59758 0.59931 0.600758 0.602303 0.60363 0.605771 0.606452 0.60733 0.60901 0.610334 0.611772 0.612937 0.614308 0.615443 0.617176 0.618815 0.620584 0.621835 0.62312 0.624362 0.625363 0.626598 0.627538 0.628669 0.629531 0.63084 0.631871 0.633429 0.634572 0.635685 0.636617 0.637262 0.638216 0.637998 0.638568 0.639421 0.639939 0.640966 0.641968 0.642406 0.642506 0.642474 0.643104 0.644142 0.644731 0.644844 0.645099 0.645247 0.645833 0.646257 0.646368 0.64647 0.646807 0.646722 0.646593 0.646671 0.646649 0.646665 0.646071 0.644456 0.643789 0.642863 0.642358 0.642465 0.642618 0.642718 0.642433 0.640807 0.640104 0.639633 0.638653 0.638318 0.637409 0.637 0.636532 0.635644 0.635528 0.635313 0.635066 0.633918 0.634338 0.633086 0.632007 0.630927 0.630655 0.630266 0.630199 0.629821 0.628227 0.62787 0.627285 0.625057 0.620617 0.619441 0.617693 0.615865 0.613564 0.609409 0.608278 0.604387 0.601897 0.599604 0.589253 0.574683 ];
TPR_SEG = [1 0.980172 0.980172 0.980171 0.980171 0.98017 0.980169 0.980167 0.980165 0.980163 0.980157 0.980154 0.980151 0.980146 0.980141 0.980135 0.980126 0.980118 0.980109 0.980096 0.980089 0.980077 0.980067 0.980057 0.980038 0.980025 0.980011 0.979997 0.979983 0.979968 0.979946 0.979929 0.979906 0.979882 0.97985 0.979809 0.979768 0.979728 0.979674 0.979622 0.97955 0.979472 0.979391 0.979289 0.979193 0.979081 0.978942 0.978796 0.97864 0.978453 0.978199 0.97791 0.977588 0.977165 0.976517 0.975477 0.974136 0.972483 0.970537 0.968176 0.965086 0.96177 0.958153 0.954516 0.950476 0.946311 0.941613 0.936475 0.930813 0.924878 0.918285 0.911521 0.904981 0.8975 0.890119 0.882083 0.874389 0.866262 0.857879 0.84942 0.840551 0.831378 0.822541 0.813854 0.805403 0.79688 0.788031 0.779313 0.770439 0.762065 0.753392 0.744641 0.735741 0.727293 0.718716 0.710616 0.702651 0.69465 0.686178 0.677916 0.670054 0.661876 0.653877 0.646138 0.638052 0.629936 0.621998 0.614337 0.606282 0.598344 0.590507 0.582711 0.574844 0.567382 0.560107 0.552718 0.545314 0.538285 0.5315 0.524853 0.518369 0.511772 0.50528 0.498671 0.492684 0.486495 0.480602 0.474414 0.468639 0.462984 0.457178 0.451453 0.445817 0.440503 0.434708 0.429298 0.423881 0.418447 0.413048 0.407967 0.402776 0.39751 0.392399 0.387187 0.382403 0.377052 0.372057 0.367436 0.362644 0.358239 0.353839 0.349453 0.344658 0.340481 0.336064 0.332094 0.327756 0.324093 0.31963 0.315544 0.311719 0.307833 0.304205 0.30047 0.296991 0.293433 0.28997 0.286427 0.282724 0.27899 0.275523 0.272112 0.268638 0.265418 0.262038 0.258585 0.255345 0.252252 0.248927 0.245668 0.242312 0.239389 0.23637 0.233082 0.229871 0.226415 0.223416 0.220306 0.217101 0.214296 0.211316 0.208485 0.205191 0.201837 0.198818 0.195914 0.193197 0.19007 0.187025 0.184249 0.181417 0.178814 0.176085 0.173193 0.170393 0.167441 0.164793 0.162481 0.159793 0.15707 0.154224 0.151825 0.149409 0.147294 0.145217 0.143177 0.141153 0.138576 0.136506 0.133837 0.131042 0.128915 0.126779 0.124613 0.12203 0.119866 0.117855 0.115786 0.113662 0.111536 0.10936 0.107164 0.10498 0.102656 0.100376 0.0977129 0.0954341 0.0931444 0.0906576 0.0881743 0.0857084 0.0833372 0.0807937 0.078322 0.0760801 0.0738136 0.0712601 0.0686167 0.0657262 0.0629076 0.0597288 0.0558569 0.0523173 0.0488477 0.0445203 0.0365141 ];
FPR_SEG = [1 0.825837 0.825833 0.825829 0.825822 0.825814 0.825806 0.825795 0.825782 0.825765 0.825748 0.825727 0.825699 0.825664 0.825622 0.82557 0.825511 0.825451 0.825393 0.825341 0.825277 0.825205 0.825116 0.825011 0.824898 0.824762 0.824611 0.824427 0.82424 0.824044 0.823791 0.823531 0.823238 0.82292 0.822613 0.822216 0.821809 0.821341 0.820811 0.820227 0.819616 0.818899 0.818153 0.817279 0.81633 0.815175 0.813894 0.812458 0.810807 0.808904 0.806685 0.804151 0.799888 0.794792 0.789213 0.782422 0.774852 0.766348 0.756974 0.746967 0.736274 0.724933 0.712878 0.700005 0.686737 0.67273 0.658529 0.644209 0.629528 0.614163 0.598945 0.583368 0.568622 0.553746 0.538932 0.524774 0.510918 0.497213 0.483339 0.469595 0.455626 0.442345 0.42964 0.416935 0.405189 0.393485 0.382228 0.370886 0.360029 0.349855 0.339993 0.330183 0.320821 0.311647 0.302558 0.29388 0.285328 0.276797 0.268192 0.259666 0.25177 0.243851 0.236278 0.229207 0.222387 0.215714 0.209134 0.203146 0.197332 0.191667 0.186408 0.180998 0.176015 0.170875 0.166299 0.161225 0.156796 0.152247 0.147849 0.143555 0.139498 0.135273 0.131715 0.127882 0.124551 0.120975 0.117387 0.114096 0.111096 0.108251 0.105398 0.102823 0.100028 0.0975625 0.095125 0.0928489 0.0905098 0.0884228 0.0862666 0.0841092 0.0821161 0.0802548 0.0783239 0.0764796 0.0745524 0.0728609 0.0710702 0.0693777 0.0676564 0.0660293 0.0642794 0.0626638 0.0611264 0.0594831 0.0579733 0.0565616 0.0549182 0.0535575 0.052214 0.0509955 0.0497061 0.0485056 0.0473422 0.0462694 0.0451617 0.044132 0.0430379 0.0419913 0.0410185 0.0399993 0.0389929 0.0381328 0.0372964 0.0364385 0.0355721 0.0347429 0.0339043 0.0330793 0.0323099 0.0315661 0.0308204 0.0301159 0.029406 0.0286777 0.027998 0.0273821 0.0267619 0.0260324 0.0254537 0.0248402 0.0241105 0.0235554 0.0230429 0.0225301 0.021678 0.0211573 0.0206685 0.0201898 0.0195993 0.0191026 0.0185541 0.0180174 0.0175622 0.0171143 0.0166732 0.0162153 0.0157447 0.0153676 0.0149591 0.0145809 0.0142442 0.0139113 0.0136085 0.0132597 0.012991 0.012719 0.012435 0.0121726 0.0118526 0.0115683 0.011271 0.0109739 0.0107014 0.0104081 0.0101073 0.00977158 0.00948386 0.0092285 0.00893397 0.00852392 0.00825759 0.00797964 0.00761765 0.00732642 0.00701711 0.00676241 0.0064915 0.00618074 0.00592353 0.00566116 0.00543804 0.00520174 0.00497448 0.00474935 0.00455026 0.0043626 0.00415991 0.00392527 0.00370428 0.00342699 0.0031575 0.00286235 0.00250377 0.00216971 0.00185645 0.00138313 ];
plot(Recall_SEG, Precision_SEG, 'r', 'linewidth', 1);
Recall_MSS = [0.992941 0.976808 0.949533 0.924756 0.901945 0.880616 0.860326 0.840826 0.822334 0.80476 0.788011 0.771897 0.756386 0.741532 0.726915 0.712719 0.698927 0.685416 0.672163 0.659237 0.646593 0.634248 0.622199 0.610407 0.598887 0.587622 0.576523 0.565617 0.554961 0.54444 0.534114 0.523997 0.514155 0.504535 0.495189 0.486079 0.477126 0.468301 0.459708 0.451273 0.442969 0.434837 0.42689 0.419178 0.411588 0.404197 0.396933 0.389833 0.382855 0.375962 0.369215 0.362588 0.356083 0.349695 0.343517 0.337437 0.331503 0.32566 0.3199 0.314279 0.308796 0.303412 0.298102 0.292911 0.2878 0.282812 0.277957 0.273133 0.268378 0.263749 0.2592 0.254761 0.250424 0.246156 0.241941 0.237819 0.233731 0.229717 0.225773 0.221908 0.218105 0.21441 0.210751 0.207134 0.203539 0.200027 0.196577 0.193177 0.189825 0.186505 0.183212 0.179967 0.176798 0.173673 0.170625 0.167664 0.164758 0.161867 0.159054 0.15625 0.153472 0.150747 0.148077 0.145448 0.142857 0.140324 0.137864 0.135393 0.132967 0.130607 0.128278 0.125966 0.123682 0.121422 0.119229 0.117064 0.11494 0.112863 0.110824 0.108812 0.106813 0.104847 0.102932 0.101047 0.0991838 0.0973543 0.0955505 0.0937589 0.092017 0.0902955 0.0885863 0.0869322 0.085266 0.083629 0.0820258 0.0804559 0.0788537 0.0772667 0.0757267 0.0742183 0.0727545 0.0713226 0.0698925 0.0685214 0.0671404 0.0657766 0.0644402 0.0631222 0.0618431 0.0605667 0.0593208 0.0580961 0.0568952 0.0557196 0.0545624 0.0533888 0.0522419 0.0511014 0.0499632 0.0488269 0.0477541 0.046694 0.045672 0.0446472 0.0436205 0.0426048 0.0415885 0.040583 0.0395764 0.0386159 0.0376521 0.0366835 0.035737 0.0348098 0.0338911 0.0329869 0.0321043 0.0312413 0.0303978 0.0295603 0.0287323 0.0279069 0.0271393 0.0263854 0.0256261 0.0248937 0.0241744 0.0234643 0.0227566 0.022072 0.0214138 0.0207722 0.0201449 0.0195202 0.018911 0.0183132 0.0177257 0.0171473 0.0165984 0.0160437 0.0155176 0.014987 0.0144592 0.0139387 0.0134194 0.0129082 0.0124143 0.0119243 0.011458 0.0110083 0.0105648 0.0101386 0.00971854 0.00931397 0.00892187 0.00853898 0.00818304 0.0078246 0.00748122 0.00713159 0.00681287 0.00649544 0.00617813 0.00587719 0.00556458 0.0052559 0.0049654 0.0046957 0.00443892 0.00417634 0.00392248 0.00368004 0.00344033 0.00320357 0.00298096 0.00277109 0.00256756 0.00237013 0.00218073 0.00200751 0.00183012 0.00165023 0.00147719 0.00131547 0.00115651 0.00100605 0.00086455 0.000733391 0.000612449 0.000489327 0.000384471 0.000294837 0.000209331 0.000147776 8.61793e-005 3.89792e-005 ];
Precision_MSS = [0.240625 0.268777 0.293625 0.311738 0.325893 0.337754 0.348437 0.358308 0.367563 0.376147 0.384205 0.391755 0.398989 0.405863 0.412393 0.418676 0.424694 0.430483 0.436056 0.441428 0.446575 0.45157 0.456386 0.461027 0.46553 0.469905 0.47415 0.478297 0.482356 0.486297 0.490123 0.493862 0.497392 0.500811 0.50421 0.507577 0.510835 0.513979 0.517019 0.519973 0.522922 0.525943 0.528858 0.531706 0.534492 0.537145 0.539731 0.542215 0.544608 0.546922 0.549127 0.551311 0.553383 0.555335 0.557312 0.559251 0.561141 0.562956 0.564712 0.566504 0.568368 0.57015 0.571912 0.57374 0.575559 0.577489 0.579402 0.581143 0.582743 0.584305 0.585968 0.587554 0.588985 0.590353 0.591471 0.592584 0.593714 0.594856 0.59593 0.597045 0.598118 0.5992 0.6002 0.601167 0.602052 0.603029 0.604021 0.605013 0.60602 0.606877 0.607581 0.608137 0.608908 0.609445 0.610147 0.610805 0.611446 0.61192 0.612435 0.612976 0.613341 0.613733 0.61421 0.61465 0.614994 0.615484 0.616005 0.616545 0.617016 0.617474 0.617929 0.618404 0.618917 0.619355 0.619772 0.620175 0.620524 0.620871 0.62118 0.621389 0.621533 0.621745 0.62196 0.622241 0.622494 0.622726 0.623068 0.623346 0.623579 0.623797 0.623891 0.624042 0.624237 0.624564 0.624681 0.624976 0.625326 0.625508 0.62571 0.625702 0.625707 0.625744 0.625699 0.625675 0.625722 0.62568 0.625914 0.625955 0.625799 0.625761 0.625339 0.625129 0.624747 0.624433 0.624164 0.623621 0.623242 0.62293 0.62272 0.622544 0.622469 0.62232 0.62221 0.622512 0.622835 0.622843 0.622794 0.62284 0.622863 0.622332 0.621883 0.621416 0.621398 0.620685 0.62061 0.619908 0.619903 0.61962 0.619404 0.618697 0.61814 0.617781 0.617239 0.616649 0.616055 0.615125 0.614313 0.613806 0.612827 0.611576 0.610721 0.609769 0.609269 0.607849 0.606942 0.60609 0.604991 0.603477 0.602637 0.601765 0.601415 0.600488 0.599982 0.599091 0.598667 0.598373 0.597706 0.596832 0.596059 0.595444 0.594789 0.593608 0.592604 0.591718 0.590515 0.589456 0.588323 0.587651 0.587025 0.586591 0.586039 0.584651 0.584023 0.583486 0.582617 0.581258 0.579813 0.578688 0.577609 0.576257 0.57523 0.574009 0.573034 0.571795 0.569803 0.569159 0.568901 0.568135 0.567004 0.565144 0.565157 0.563249 0.562951 0.561126 0.560999 0.560577 0.560156 0.559038 0.558473 0.556816 0.557167 0.556935 0.55747 0.55711 0.556303 0.558627 ];
TPR_MSS = [1 0.983867 0.956592 0.931814 0.909004 0.887675 0.867385 0.847884 0.829393 0.811819 0.79507 0.778956 0.763444 0.748591 0.733974 0.719778 0.705986 0.692475 0.679222 0.666295 0.653652 0.641307 0.629258 0.617465 0.605946 0.59468 0.583582 0.572675 0.56202 0.551499 0.541173 0.531056 0.521213 0.511594 0.502248 0.493138 0.484184 0.47536 0.466767 0.458332 0.450028 0.441896 0.433948 0.426237 0.418647 0.411256 0.403992 0.396892 0.389914 0.383021 0.376274 0.369646 0.363142 0.356754 0.350576 0.344496 0.338561 0.332719 0.326958 0.321337 0.315855 0.310471 0.305161 0.29997 0.294859 0.289871 0.285016 0.280192 0.275437 0.270807 0.266259 0.26182 0.257483 0.253215 0.249 0.244877 0.24079 0.236776 0.232832 0.228967 0.225164 0.221468 0.21781 0.214193 0.210598 0.207086 0.203636 0.200236 0.196884 0.193564 0.190271 0.187026 0.183857 0.180732 0.177683 0.174723 0.171817 0.168926 0.166113 0.163309 0.160531 0.157806 0.155136 0.152507 0.149916 0.147383 0.144923 0.142452 0.140026 0.137666 0.135337 0.133024 0.130741 0.128481 0.126288 0.124123 0.121999 0.119922 0.117883 0.115871 0.113872 0.111906 0.109991 0.108106 0.106243 0.104413 0.102609 0.100818 0.0990759 0.0973543 0.0956451 0.093991 0.0923248 0.0906878 0.0890847 0.0875147 0.0859125 0.0843256 0.0827856 0.0812771 0.0798133 0.0783814 0.0769513 0.0755802 0.0741992 0.0728354 0.071499 0.070181 0.0689019 0.0676255 0.0663797 0.065155 0.0639541 0.0627784 0.0616212 0.0604476 0.0593007 0.0581602 0.057022 0.0558857 0.0548129 0.0537528 0.0527308 0.051706 0.0506793 0.0496636 0.0486474 0.0476419 0.0466352 0.0456747 0.0447109 0.0437423 0.0427958 0.0418686 0.0409499 0.0400457 0.0391631 0.0383002 0.0374566 0.0366192 0.0357911 0.0349657 0.0341981 0.0334442 0.0326849 0.0319526 0.0312332 0.0305231 0.0298154 0.0291308 0.0284726 0.027831 0.0272037 0.026579 0.0259698 0.0253721 0.0247845 0.0242061 0.0236573 0.0231025 0.0225764 0.0220458 0.021518 0.0209976 0.0204782 0.019967 0.0194731 0.0189832 0.0185168 0.0180671 0.0176236 0.0171974 0.0167774 0.0163728 0.0159807 0.0155978 0.0152419 0.0148834 0.01454 0.0141904 0.0138717 0.0135543 0.013237 0.012936 0.0126234 0.0123147 0.0120242 0.0117545 0.0114977 0.0112352 0.0109813 0.0107389 0.0104992 0.0102624 0.0100398 0.00982992 0.00962638 0.00942895 0.00923955 0.00906633 0.00888894 0.00870906 0.00853601 0.00837429 0.00821533 0.00806488 0.00792337 0.00779221 0.00767127 0.00754815 0.00744329 0.00735366 0.00726815 0.0072066 0.007145 0.0070978 ];
FPR_MSS = [1 0.846765 0.74003 0.670214 0.616534 0.572208 0.534361 0.501353 0.472137 0.446007 0.422326 0.400799 0.38109 0.362949 0.346122 0.330468 0.315895 0.302201 0.289319 0.277218 0.265823 0.255085 0.244963 0.235378 0.226282 0.217622 0.209396 0.201562 0.194108 0.186994 0.180183 0.17368 0.167492 0.161593 0.155936 0.150491 0.145297 0.140323 0.135534 0.130935 0.126498 0.122252 0.11819 0.11429 0.110543 0.106947 0.10349 0.100174 0.0969902 0.0939273 0.0909774 0.0881289 0.0853999 0.0827827 0.0802517 0.0778133 0.0754636 0.0731994 0.0710131 0.0689004 0.0668566 0.0648867 0.062989 0.0611481 0.0593802 0.0576711 0.0560278 0.0544329 0.0529001 0.0514131 0.0499667 0.0485667 0.0472206 0.0459226 0.044673 0.0434617 0.0422932 0.0411477 0.0400418 0.0389643 0.0379179 0.0369073 0.0359251 0.0349747 0.0340437 0.033144 0.0322634 0.0314078 0.0305671 0.0297511 0.0289606 0.028195 0.0274448 0.0267149 0.0260034 0.0253096 0.0246347 0.0239818 0.0233446 0.022724 0.0221189 0.0215327 0.0209623 0.0204048 0.0198663 0.0193382 0.0188278 0.0183274 0.0178429 0.0173696 0.0169082 0.0164549 0.016013 0.0155822 0.0151639 0.0147527 0.01435 0.0139597 0.0135806 0.0132128 0.0128546 0.0125015 0.0121588 0.0118226 0.0114959 0.0111748 0.0108615 0.0105536 0.0102569 0.00996843 0.00968836 0.0094177 0.00915417 0.00889955 0.00864895 0.00840413 0.00816394 0.00793118 0.00770584 0.00748556 0.00727224 0.00706194 0.00685729 0.00665741 0.00646369 0.00627278 0.0060856 0.0059042 0.00572881 0.00555986 0.00539335 0.00523185 0.00507412 0.00492086 0.0047696 0.00462065 0.00447449 0.00433397 0.00419546 0.00406138 0.00393027 0.00380397 0.00368055 0.00355826 0.00343794 0.00332554 0.00321522 0.00311218 0.00301276 0.00291374 0.00281816 0.00272572 0.0026352 0.00254945 0.00246598 0.00238501 0.00230681 0.00223122 0.00215809 0.00208862 0.00201997 0.00195338 0.00188834 0.00182522 0.00176302 0.00170277 0.00164371 0.00158671 0.00153079 0.00147577 0.001422 0.00136915 0.00131873 0.00126961 0.00122157 0.00117483 0.00113112 0.00108824 0.00104605 0.00100608 0.000967557 0.000930033 0.000894071 0.000859022 0.00082342 0.000788478 0.000754129 0.000721303 0.000688512 0.000656552 0.000625774 0.000596447 0.000568156 0.00054103 0.000514041 0.000487669 0.000462757 0.000439577 0.000415797 0.000392254 0.00037084 0.000349924 0.000330293 0.000311458 0.00029425 0.00027757 0.000261347 0.000245715 0.000230531 0.000216261 0.000202571 0.000189526 0.000175984 0.000163981 0.000151943 0.000140331 0.000129672 0.00011885 0.000109036 9.99764e-005 9.0527e-005 8.20317e-005 7.3472e-005 6.5433e-005 5.79125e-005 5.00423e-005 4.29835e-005 3.68482e-005 3.06137e-005 2.56833e-005 2.08025e-005 1.62097e-005 1.24989e-005 8.82911e-006 6.14437e-006 4.14668e-006 ];
plot(Recall_MSS, Precision_MSS, 'c', 'linewidth', 1);
Recall_CA = [0.992941 0.991866 0.990226 0.988545 0.986683 0.984627 0.982356 0.979835 0.977027 0.974001 0.970831 0.967518 0.964014 0.960437 0.956666 0.952855 0.948922 0.944972 0.941033 0.936928 0.932746 0.92846 0.924178 0.919772 0.915317 0.910834 0.90633 0.90181 0.897177 0.892481 0.887719 0.88292 0.878091 0.873295 0.868413 0.863464 0.858418 0.853355 0.848218 0.842961 0.837639 0.832287 0.82688 0.821357 0.815903 0.8103 0.804665 0.799014 0.793342 0.787603 0.781888 0.776131 0.770343 0.764561 0.758716 0.752867 0.746962 0.741061 0.735123 0.729217 0.723295 0.71739 0.711468 0.705562 0.699619 0.693823 0.687958 0.682082 0.676212 0.670363 0.664501 0.658649 0.652853 0.647089 0.641339 0.63565 0.629953 0.624238 0.618546 0.612823 0.607121 0.601482 0.59586 0.590249 0.58464 0.579081 0.573538 0.567973 0.562435 0.556945 0.551457 0.546005 0.540602 0.535181 0.529782 0.524408 0.519012 0.513722 0.508438 0.503144 0.497935 0.492715 0.487494 0.482249 0.477039 0.471898 0.466751 0.461668 0.456583 0.45154 0.446482 0.441449 0.436438 0.431407 0.426415 0.421457 0.416525 0.411607 0.406746 0.401946 0.397151 0.392391 0.387623 0.382899 0.378224 0.373554 0.368911 0.364294 0.360067 0.355571 0.351108 0.346662 0.342265 0.337901 0.333562 0.329224 0.324902 0.320681 0.316429 0.312195 0.308012 0.303847 0.299776 0.295677 0.291618 0.287557 0.283566 0.279582 0.275645 0.271777 0.267887 0.264027 0.26019 0.25637 0.252583 0.248849 0.245108 0.2414 0.237731 0.234091 0.23045 0.226792 0.223164 0.219587 0.216034 0.212533 0.20903 0.205519 0.202049 0.198604 0.195226 0.191827 0.188493 0.18517 0.181829 0.178509 0.175224 0.17193 0.16865 0.165421 0.162249 0.159005 0.155851 0.1527 0.149578 0.146457 0.143363 0.140342 0.137343 0.134381 0.131424 0.128474 0.125595 0.122657 0.119763 0.116899 0.114042 0.111231 0.108407 0.105608 0.102849 0.100157 0.0974835 0.094813 0.0921698 0.0895382 0.0869639 0.0843923 0.0818479 0.0793027 0.0768069 0.0743636 0.0719475 0.0695361 0.0671374 0.0647966 0.0624315 0.0600985 0.0577973 0.0554654 0.0532159 0.0509499 0.0487091 0.04646 0.044219 0.0420261 0.0398612 0.0377333 0.0356886 0.0336273 0.0315919 0.0296594 0.0277893 0.0259414 0.0241429 0.0224063 0.0206993 0.0190747 0.0175443 0.0160575 0.0146053 0.0132072 0.0118507 0.0105653 0.00934851 0.00821349 0.00715121 0.00616184 0.00521236 0.00432136 0.00348169 0.00275722 0.00205732 0.00140887 0.000807632 0.000300477 ];
Precision_CA = [0.240625 0.243126 0.247404 0.251947 0.256549 0.261428 0.266373 0.271207 0.27595 0.280602 0.28508 0.289326 0.29339 0.297337 0.301175 0.304937 0.308658 0.312353 0.315999 0.319535 0.32301 0.326428 0.329788 0.33307 0.336285 0.339453 0.342577 0.345648 0.348643 0.35157 0.354456 0.35731 0.360115 0.362883 0.365602 0.368277 0.37091 0.373552 0.376137 0.378645 0.381099 0.383531 0.38595 0.388351 0.390691 0.393018 0.395316 0.397597 0.399856 0.402125 0.404376 0.406589 0.408752 0.410871 0.412957 0.41502 0.417035 0.419033 0.420998 0.422971 0.424881 0.426788 0.42865 0.430483 0.432265 0.433991 0.435761 0.437512 0.43924 0.440945 0.442594 0.44423 0.445874 0.447504 0.449114 0.450723 0.452296 0.453858 0.45543 0.456938 0.458438 0.459914 0.461384 0.462828 0.464257 0.465675 0.467082 0.468461 0.469826 0.471196 0.472535 0.473867 0.47519 0.476467 0.477741 0.478973 0.480179 0.481412 0.482627 0.483821 0.485018 0.48618 0.487309 0.488422 0.489522 0.49062 0.4917 0.492778 0.493824 0.494882 0.495906 0.496899 0.497888 0.498839 0.499775 0.500671 0.501591 0.502479 0.503358 0.504207 0.505071 0.505945 0.506776 0.507633 0.508449 0.509284 0.510088 0.510873 0.511599 0.512334 0.513115 0.513907 0.514693 0.515473 0.516206 0.516953 0.51771 0.518459 0.519178 0.519859 0.520536 0.521167 0.52186 0.522487 0.523074 0.523683 0.52428 0.524882 0.525486 0.526113 0.526733 0.527356 0.527918 0.528496 0.529082 0.52973 0.53034 0.530933 0.531549 0.532184 0.532777 0.533404 0.534026 0.534581 0.535174 0.535771 0.536357 0.536934 0.537467 0.538009 0.538527 0.539072 0.539599 0.5401 0.540556 0.541091 0.541577 0.5421 0.542587 0.543118 0.54364 0.544041 0.544559 0.54501 0.545464 0.545933 0.546371 0.546907 0.5474 0.547947 0.548434 0.548939 0.549415 0.549877 0.550429 0.550976 0.551448 0.551953 0.552469 0.552915 0.553345 0.553865 0.554347 0.554773 0.555182 0.555635 0.556129 0.556583 0.557027 0.55747 0.557873 0.558478 0.559063 0.55962 0.560103 0.560812 0.561377 0.561926 0.562598 0.563226 0.563906 0.564641 0.565442 0.566135 0.566906 0.567481 0.56818 0.568776 0.569723 0.57069 0.571319 0.572065 0.572801 0.573339 0.573473 0.574068 0.574443 0.575293 0.575791 0.576309 0.576172 0.574724 0.573515 0.571767 0.570616 0.568757 0.567331 0.567097 0.565589 0.565049 0.564146 0.562252 0.561386 0.559495 0.559215 0.559469 ];
TPR_CA = [1 0.998925 0.997285 0.995604 0.993742 0.991686 0.989415 0.986894 0.984086 0.981059 0.97789 0.974577 0.971073 0.967496 0.963724 0.959914 0.955981 0.952031 0.948092 0.943987 0.939805 0.935518 0.931237 0.926831 0.922375 0.917893 0.913389 0.908869 0.904236 0.89954 0.894777 0.889979 0.88515 0.880354 0.875472 0.870523 0.865477 0.860414 0.855277 0.85002 0.844698 0.839346 0.833939 0.828416 0.822962 0.817358 0.811724 0.806073 0.800401 0.794662 0.788947 0.78319 0.777402 0.77162 0.765775 0.759926 0.754021 0.74812 0.742181 0.736276 0.730353 0.724449 0.718527 0.712621 0.706678 0.700881 0.695017 0.68914 0.683271 0.677422 0.67156 0.665708 0.659912 0.654148 0.648398 0.642709 0.637012 0.631297 0.625605 0.619882 0.61418 0.60854 0.602919 0.597308 0.591699 0.58614 0.580597 0.575032 0.569494 0.564004 0.558515 0.553063 0.547661 0.54224 0.536841 0.531466 0.526071 0.520781 0.515497 0.510203 0.504993 0.499774 0.494552 0.489308 0.484097 0.478957 0.47381 0.468727 0.463642 0.458599 0.453541 0.448508 0.443497 0.438466 0.433474 0.428516 0.423584 0.418666 0.413805 0.409005 0.40421 0.39945 0.394681 0.389958 0.385283 0.380612 0.37597 0.371353 0.367126 0.36263 0.358167 0.353721 0.349324 0.344959 0.34062 0.336283 0.33196 0.327739 0.323488 0.319254 0.31507 0.310906 0.306835 0.302736 0.298677 0.294616 0.290624 0.286641 0.282704 0.278835 0.274946 0.271086 0.267249 0.263429 0.259642 0.255908 0.252167 0.248459 0.24479 0.24115 0.237509 0.23385 0.230223 0.226646 0.223093 0.219592 0.216089 0.212577 0.209107 0.205662 0.202284 0.198886 0.195551 0.192229 0.188888 0.185568 0.182283 0.178989 0.175709 0.17248 0.169308 0.166064 0.16291 0.159759 0.156637 0.153516 0.150422 0.147401 0.144402 0.14144 0.138483 0.135533 0.132654 0.129715 0.126821 0.123958 0.121101 0.11829 0.115466 0.112667 0.109908 0.107216 0.104542 0.101872 0.0992286 0.0965971 0.0940227 0.0914512 0.0889067 0.0863615 0.0838657 0.0814224 0.0790064 0.0765949 0.0741962 0.0718554 0.0694903 0.0671573 0.0648561 0.0625242 0.0602748 0.0580087 0.055768 0.0535188 0.0512779 0.0490849 0.0469201 0.0447921 0.0427474 0.0406861 0.0386507 0.0367182 0.0348482 0.0330003 0.0312018 0.0294652 0.0277581 0.0261335 0.0246031 0.0231163 0.0216641 0.020266 0.0189095 0.0176241 0.0164073 0.0152723 0.01421 0.0132207 0.0122712 0.0113802 0.0105405 0.00981604 0.00911615 0.00846769 0.00786646 0.0073593 ];
FPR_CA = [1 0.983819 0.956194 0.928686 0.902421 0.876736 0.852353 0.829539 0.807898 0.787277 0.767674 0.749294 0.73188 0.715333 0.699515 0.684364 0.669699 0.655509 0.641849 0.628746 0.616092 0.603869 0.592051 0.580577 0.569469 0.55873 0.548284 0.538186 0.528376 0.518841 0.509524 0.500406 0.491508 0.482874 0.4744 0.466127 0.458037 0.450108 0.442373 0.434813 0.427407 0.420159 0.413 0.405959 0.399211 0.392465 0.385844 0.379355 0.372973 0.36667 0.360473 0.354386 0.348438 0.342629 0.336918 0.331316 0.325842 0.320446 0.315142 0.30991 0.304812 0.299782 0.294838 0.289979 0.285227 0.280697 0.27609 0.271565 0.267139 0.262798 0.258536 0.254354 0.250227 0.246156 0.24215 0.238202 0.234316 0.230508 0.226762 0.223073 0.219428 0.215849 0.212309 0.208839 0.205424 0.202069 0.19876 0.195503 0.192298 0.189141 0.186036 0.182972 0.179968 0.177008 0.174077 0.171202 0.168368 0.165599 0.162847 0.160136 0.157456 0.154823 0.15223 0.149669 0.147155 0.144678 0.142231 0.13982 0.137456 0.135121 0.132817 0.130554 0.128322 0.126133 0.123973 0.121842 0.119734 0.117659 0.115611 0.113599 0.11161 0.109646 0.10772 0.10582 0.103955 0.102114 0.100304 0.0985212 0.0969644 0.0952948 0.0935888 0.0919003 0.0902426 0.088608 0.0869978 0.0854156 0.0838523 0.0823102 0.0807936 0.079307 0.0778413 0.0763978 0.0749685 0.0735587 0.0721753 0.0708041 0.0694585 0.068128 0.0668212 0.0655299 0.0642557 0.0629975 0.0617673 0.0605424 0.0593376 0.0581501 0.0569741 0.0558195 0.0546709 0.0535404 0.0524316 0.0513204 0.050225 0.0491552 0.0480916 0.0470503 0.0460125 0.0449838 0.0439777 0.0429889 0.0420138 0.0410485 0.0400964 0.0391589 0.038234 0.0373165 0.0364249 0.035537 0.0346631 0.0338006 0.0329566 0.0321253 0.0312998 0.0304914 0.0296972 0.0289142 0.0281394 0.0273733 0.0266096 0.0258655 0.0251277 0.0243992 0.0237074 0.0229971 0.0223005 0.0216127 0.020941 0.0202777 0.0196235 0.018983 0.0183513 0.0177342 0.0171229 0.0165217 0.0159351 0.0153531 0.0147817 0.0142203 0.0136675 0.013129 0.0125978 0.0120674 0.0115539 0.0110451 0.0105569 0.0100659 0.00958846 0.00912 0.00865743 0.00820798 0.00776786 0.0073371 0.00691467 0.00650854 0.00611625 0.00573587 0.00536833 0.00501132 0.00466893 0.00433515 0.00402011 0.00372081 0.00343513 0.00316892 0.00291461 0.00266838 0.00243561 0.00221705 0.00201106 0.00181376 0.00162916 0.0014572 0.00129485 0.00114011 0.000992278 0.00085803 0.000729802 0.000609802 0.000501506 0.000402329 0.000313277 0.000236379 0.000167307 0.000108775 6.13247e-005 2.29516e-005 ];
plot(Recall_CA, Precision_CA, 'm', 'linewidth', 1);
Recall_FT = [0.992941 0.985024 0.967221 0.95028 0.933838 0.917894 0.902447 0.886596 0.872229 0.858134 0.844422 0.830931 0.817957 0.805248 0.792861 0.780679 0.76866 0.756947 0.745453 0.734301 0.723484 0.712838 0.702155 0.691931 0.68181 0.671818 0.661941 0.652324 0.642838 0.633414 0.623835 0.613907 0.604386 0.595161 0.58607 0.577016 0.568148 0.559697 0.551396 0.543236 0.535143 0.527097 0.518972 0.511092 0.503437 0.495759 0.488168 0.480878 0.473811 0.466881 0.460096 0.45338 0.446678 0.440004 0.433416 0.427012 0.4207 0.414441 0.408205 0.402025 0.395838 0.38954 0.383704 0.378052 0.372424 0.366816 0.361262 0.355852 0.350426 0.345087 0.339772 0.334519 0.329288 0.324193 0.319115 0.314293 0.309552 0.304786 0.300105 0.295491 0.291067 0.286612 0.282059 0.277805 0.273662 0.26951 0.26546 0.261337 0.257058 0.253024 0.249055 0.245255 0.241516 0.237971 0.234467 0.231018 0.227621 0.224288 0.220959 0.217672 0.214347 0.211017 0.207721 0.204594 0.201533 0.198519 0.195527 0.192578 0.189684 0.186872 0.184084 0.18136 0.178681 0.175859 0.173265 0.170674 0.168062 0.165523 0.163018 0.160588 0.158152 0.155794 0.153438 0.151107 0.148807 0.146516 0.144181 0.141961 0.139793 0.137611 0.135433 0.133247 0.131164 0.12911 0.127107 0.125132 0.123176 0.121293 0.119451 0.117636 0.11584 0.114038 0.112269 0.110509 0.108774 0.106997 0.105288 0.103611 0.10196 0.100339 0.0987338 0.0971284 0.0955182 0.0938631 0.0922841 0.0907217 0.0891525 0.0876464 0.0861195 0.0846245 0.083121 0.0816683 0.0802552 0.0788304 0.0774223 0.0759644 0.0744865 0.0730721 0.0717186 0.0703243 0.0689922 0.0676896 0.0663976 0.065142 0.0638832 0.0626725 0.0614828 0.0602622 0.0590589 0.0578468 0.0565986 0.0553987 0.0541853 0.0529813 0.0517668 0.0505449 0.0492977 0.0480997 0.0469008 0.0457559 0.0446773 0.0436013 0.0425554 0.0415068 0.0404775 0.0394475 0.038424 0.0374191 0.0364104 0.035411 0.0344209 0.0334175 0.0324008 0.0314114 0.0304458 0.0294666 0.0285014 0.0275358 0.0265076 0.0255701 0.0246508 0.0237288 0.0228086 0.0214861 0.0206802 0.0198735 0.0191022 0.0182833 0.0176213 0.0169725 0.0163474 0.0156965 0.0150598 0.0144468 0.0138531 0.0132761 0.0126858 0.0120736 0.0115063 0.0109581 0.0104069 0.00987593 0.00933777 0.00880413 0.00829096 0.00785373 0.0074326 0.00702762 0.00661827 0.00623707 0.00585164 0.00545045 0.00505675 0.00466056 0.00427981 0.00389857 0.00353604 0.00319522 0.00285756 0.00251644 0.00216225 0.00179338 0.00140876 0.0010113 0.000643162 0.000291888 ];
Precision_FT = [0.240625 0.244847 0.252349 0.258149 0.264273 0.26997 0.275682 0.280355 0.284531 0.289473 0.294142 0.298171 0.301855 0.305504 0.309171 0.312443 0.315747 0.318936 0.322141 0.325143 0.328256 0.331793 0.334822 0.338005 0.340962 0.343753 0.346216 0.34869 0.351157 0.353633 0.356163 0.358687 0.360916 0.363337 0.365806 0.36808 0.37002 0.372168 0.374422 0.376654 0.378767 0.380695 0.382174 0.383691 0.385228 0.386711 0.388309 0.39015 0.391997 0.393445 0.394955 0.396489 0.397991 0.399503 0.401294 0.402703 0.404096 0.406026 0.407498 0.408973 0.410551 0.412162 0.413653 0.415258 0.416687 0.41814 0.419485 0.420801 0.421879 0.423055 0.424597 0.426055 0.42734 0.429786 0.430685 0.43186 0.43306 0.434532 0.436073 0.437403 0.438874 0.44026 0.441728 0.443926 0.445153 0.446072 0.447204 0.448141 0.450654 0.452962 0.45419 0.45559 0.457456 0.459311 0.46167 0.463049 0.463943 0.464858 0.465692 0.466608 0.469228 0.470197 0.471665 0.472369 0.473715 0.474929 0.476463 0.47806 0.479037 0.479931 0.480773 0.481463 0.482168 0.482928 0.483365 0.483876 0.484274 0.48431 0.484415 0.484977 0.48658 0.48721 0.487477 0.487749 0.487938 0.488206 0.489356 0.490063 0.491107 0.491262 0.491207 0.491073 0.492332 0.49288 0.492773 0.492641 0.49417 0.494775 0.496209 0.496947 0.497251 0.49813 0.498516 0.499474 0.500288 0.500623 0.501037 0.502589 0.503443 0.50384 0.504327 0.504484 0.50482 0.50521 0.505238 0.505524 0.505918 0.505766 0.50558 0.505062 0.505768 0.506293 0.506338 0.506349 0.506236 0.505959 0.505539 0.505234 0.505241 0.506207 0.505902 0.506613 0.506976 0.507364 0.506792 0.505678 0.505324 0.505277 0.50565 0.504993 0.504465 0.503989 0.503901 0.504084 0.504555 0.504848 0.504379 0.503427 0.503944 0.503306 0.503314 0.504206 0.504507 0.504956 0.505443 0.506469 0.507334 0.507845 0.508287 0.508912 0.509023 0.50868 0.508854 0.509007 0.509065 0.50821 0.507277 0.505827 0.503693 0.504269 0.504234 0.503202 0.50288 0.501666 0.501446 0.501178 0.501297 0.500652 0.50205 0.503264 0.502731 0.501487 0.501653 0.502856 0.502964 0.502791 0.501568 0.501598 0.500995 0.500953 0.498922 0.498509 0.498233 0.498484 0.496938 0.496499 0.497482 0.498062 0.497968 0.498408 0.497865 0.49729 0.497365 0.497142 0.496498 0.495161 0.493048 0.492959 0.492419 0.493041 0.491676 0.493879 0.496373 0.496809 0.496346 0.497681 ];
TPR_FT = [1 0.992082 0.97428 0.957339 0.940897 0.924953 0.909506 0.893655 0.879287 0.865193 0.851481 0.83799 0.825016 0.812306 0.79992 0.787738 0.775719 0.764006 0.752512 0.74136 0.730543 0.719897 0.709214 0.69899 0.688868 0.678877 0.669 0.659383 0.649897 0.640473 0.630894 0.620966 0.611445 0.60222 0.593129 0.584075 0.575207 0.566755 0.558455 0.550295 0.542202 0.534156 0.52603 0.518151 0.510496 0.502818 0.495227 0.487937 0.48087 0.473939 0.467155 0.460439 0.453737 0.447063 0.440474 0.434071 0.427759 0.421499 0.415264 0.409084 0.402897 0.396599 0.390763 0.385111 0.379483 0.373875 0.36832 0.362911 0.357485 0.352146 0.346831 0.341578 0.336346 0.331252 0.326174 0.321352 0.31661 0.311845 0.307164 0.30255 0.298125 0.293671 0.289117 0.284864 0.280721 0.276569 0.272519 0.268396 0.264117 0.260083 0.256114 0.252314 0.248574 0.245029 0.241526 0.238077 0.234679 0.231347 0.228018 0.224731 0.221405 0.218076 0.21478 0.211652 0.208592 0.205578 0.202586 0.199637 0.196743 0.19393 0.191143 0.188419 0.185739 0.182918 0.180324 0.177733 0.175121 0.172582 0.170077 0.167647 0.165211 0.162852 0.160497 0.158166 0.155865 0.153575 0.15124 0.14902 0.146852 0.14467 0.142492 0.140305 0.138223 0.136169 0.134166 0.132191 0.130234 0.128352 0.12651 0.124695 0.122899 0.121097 0.119328 0.117568 0.115833 0.114056 0.112346 0.110669 0.109019 0.107398 0.105793 0.104187 0.102577 0.100922 0.0993429 0.0977805 0.0962114 0.0947052 0.0931784 0.0916833 0.0901798 0.0887271 0.0873141 0.0858892 0.0844811 0.0830232 0.0815453 0.0801309 0.0787775 0.0773831 0.076051 0.0747484 0.0734564 0.0722009 0.070942 0.0697314 0.0685416 0.067321 0.0661177 0.0649056 0.0636575 0.0624576 0.0612441 0.0600401 0.0588256 0.0576038 0.0563565 0.0551585 0.0539596 0.0528147 0.0517361 0.0506601 0.0496143 0.0485656 0.0475363 0.0465063 0.0454828 0.0444779 0.0434693 0.0424698 0.0414798 0.0404764 0.0394596 0.0384703 0.0375046 0.0365254 0.0355603 0.0345946 0.0335665 0.0326289 0.0317096 0.0307876 0.0298674 0.0285449 0.027739 0.0269323 0.026161 0.0253421 0.0246801 0.0240313 0.0234062 0.0227553 0.0221186 0.0215057 0.0209119 0.0203349 0.0197446 0.0191325 0.0185651 0.0180169 0.0174657 0.0169348 0.0163966 0.015863 0.0153498 0.0149126 0.0144914 0.0140864 0.0136771 0.0132959 0.0129105 0.0125093 0.0121156 0.0117194 0.0113386 0.0109574 0.0105949 0.010254 0.00991638 0.00957526 0.00922107 0.0088522 0.00846759 0.00807013 0.00770199 0.00735071 ];
FPR_FT = [1 0.973658 0.934647 0.901812 0.871946 0.84298 0.815323 0.789276 0.765674 0.742667 0.721289 0.70094 0.68163 0.662996 0.645424 0.628935 0.613038 0.597708 0.582668 0.56856 0.554666 0.540869 0.527799 0.515116 0.503368 0.492104 0.481305 0.470863 0.460628 0.450549 0.440776 0.431198 0.421873 0.412634 0.403753 0.395187 0.38684 0.37871 0.37079 0.362725 0.355256 0.348083 0.341171 0.334518 0.328077 0.321848 0.315645 0.309401 0.303495 0.297806 0.292224 0.2867 0.28122 0.27582 0.270502 0.265362 0.260355 0.255144 0.250229 0.245462 0.240772 0.235874 0.231412 0.226976 0.222694 0.218233 0.214255 0.210339 0.20649 0.202614 0.198307 0.194353 0.190364 0.186294 0.182544 0.178888 0.175372 0.171914 0.168564 0.16533 0.162065 0.159031 0.155833 0.152869 0.14996 0.14709 0.144157 0.141166 0.138131 0.135218 0.132166 0.129228 0.126728 0.124231 0.121806 0.11951 0.117338 0.115148 0.113019 0.110942 0.108421 0.106467 0.104583 0.102779 0.100848 0.0990098 0.0972534 0.09547 0.0938085 0.0922501 0.090733 0.0892409 0.0877421 0.0862383 0.0848005 0.0833402 0.0817517 0.0804947 0.0792609 0.0780291 0.0767023 0.0754735 0.0742388 0.0730658 0.0719193 0.0707474 0.0695447 0.0684278 0.0671516 0.0660741 0.0649703 0.0638759 0.0627516 0.061516 0.0605352 0.0595647 0.0585845 0.0575141 0.0564474 0.0555313 0.0546131 0.0537032 0.0528272 0.0519584 0.0510629 0.0501694 0.0492911 0.048355 0.0475266 0.0467374 0.0459616 0.0452072 0.044454 0.0436659 0.0429129 0.0421935 0.0414534 0.0407485 0.0400105 0.0392321 0.0383392 0.037301 0.0365775 0.0358113 0.0351588 0.0345174 0.0338382 0.0331066 0.0323589 0.0316725 0.0310651 0.0304844 0.0299222 0.0293714 0.0287819 0.0282371 0.027754 0.0272741 0.0267901 0.0262817 0.0258068 0.025341 0.0248462 0.0244054 0.0239745 0.0235493 0.0231442 0.0227416 0.0223365 0.0219329 0.0215391 0.0211212 0.0207345 0.0203251 0.0199058 0.0194083 0.0189487 0.0185326 0.0181309 0.0177237 0.0173521 0.0169721 0.016599 0.0162266 0.0158741 0.0154696 0.0150972 0.0147432 0.0144058 0.0139782 0.0136422 0.0133246 0.0129901 0.0124594 0.0121361 0.0117696 0.0114675 0.0111288 0.0107075 0.0104365 0.0102079 0.00997798 0.0097573 0.00947588 0.00923903 0.00899286 0.00868392 0.00847036 0.00824532 0.0079961 0.00775398 0.00746724 0.0072056 0.00694475 0.0066751 0.00635176 0.00573084 0.00551219 0.00527761 0.0050678 0.00484896 0.00464513 0.00443081 0.00422281 0.00402076 0.00380734 0.00360392 0.003412 0.00322732 0.00281309 0.00252002 0.00211299 0.00180872 0.00144574 0.0011821 0.000860752 ];
plot(Recall_FT, Precision_FT, 'y', 'linewidth', 1);
Recall_AC = [0.992941 0.98114 0.945786 0.909529 0.875851 0.844319 0.814899 0.787123 0.760745 0.735708 0.712332 0.690152 0.669009 0.648863 0.629589 0.61119 0.593548 0.576266 0.55944 0.543355 0.527863 0.513 0.498652 0.4846 0.47092 0.457666 0.444889 0.432566 0.420601 0.408991 0.397818 0.38705 0.376628 0.366557 0.356787 0.347329 0.338094 0.32911 0.320415 0.311956 0.303718 0.295736 0.288116 0.28074 0.273684 0.266828 0.260159 0.253612 0.24726 0.24102 0.234994 0.229137 0.223457 0.217888 0.212454 0.207191 0.202132 0.197186 0.192419 0.187787 0.183289 0.178901 0.174697 0.170601 0.16664 0.16276 0.158972 0.155244 0.151611 0.148005 0.144483 0.141039 0.137621 0.134356 0.131097 0.127838 0.124632 0.121533 0.118438 0.115449 0.112592 0.109844 0.107208 0.104638 0.102113 0.0996803 0.0973079 0.0950269 0.0927813 0.0906016 0.0884783 0.0864043 0.0843793 0.0823701 0.0804056 0.0784781 0.0765887 0.0747429 0.0729253 0.0711263 0.0693327 0.0675967 0.0658955 0.0642185 0.0625534 0.0609113 0.0593133 0.0577398 0.0562074 0.0546844 0.0532269 0.0517954 0.0504028 0.0490174 0.0476916 0.0463577 0.0450481 0.0437485 0.0425109 0.0412887 0.0401088 0.0389689 0.0378717 0.036777 0.0356841 0.0346291 0.033645 0.0326731 0.0317261 0.0308235 0.0299238 0.029034 0.0281652 0.0273018 0.026473 0.0257068 0.024979 0.0242821 0.0235925 0.0229261 0.0222672 0.0216332 0.0210196 0.0204062 0.0198037 0.0192066 0.0186294 0.0180474 0.0174794 0.0169397 0.0163979 0.0158513 0.0153276 0.014824 0.0143035 0.013813 0.0133181 0.0128359 0.0123695 0.0119614 0.0115481 0.0111615 0.0107901 0.0104193 0.0100671 0.00972545 0.00938711 0.00905957 0.00873877 0.00843798 0.00814938 0.00786166 0.00757593 0.00729107 0.00701081 0.00674351 0.00647912 0.00622747 0.00599664 0.00577562 0.00556164 0.00535751 0.00515378 0.004957 0.00477012 0.00458874 0.00441696 0.00425055 0.00409358 0.00394303 0.00380154 0.00366754 0.00353527 0.00340993 0.00328869 0.00316986 0.00305391 0.0029429 0.00283189 0.0027236 0.0026165 0.00250609 0.0024003 0.00229694 0.00219025 0.00209452 0.00199383 0.00189664 0.0018083 0.00172507 0.00163983 0.00155537 0.00147569 0.00139576 0.00132003 0.0012492 0.00117702 0.00110861 0.00104429 0.000984273 0.000916889 0.000852626 0.000787557 0.000719722 0.000656809 0.000608662 0.000564676 0.000525145 0.000485905 0.000449976 0.000418067 0.000386989 0.000359073 0.000329145 0.000298828 0.000271262 0.000245611 0.000222687 0.000201915 0.000183698 0.000164101 0.000146023 0.000129888 0.000112946 9.69664e-005 8.25755e-005 7.11161e-005 6.07859e-005 5.09412e-005 4.35392e-005 3.59971e-005 3.03153e-005 2.48718e-005 2.07638e-005 1.67705e-005 1.36482e-005 ];
Precision_AC = [0.240625 0.242219 0.246454 0.250063 0.253398 0.256684 0.26004 0.263241 0.266082 0.268723 0.271326 0.2738 0.276194 0.278405 0.280548 0.28258 0.284591 0.286517 0.288371 0.29016 0.291828 0.293462 0.295014 0.296465 0.297877 0.299208 0.300563 0.30185 0.303036 0.304215 0.305386 0.306543 0.307695 0.308905 0.310037 0.311201 0.312401 0.313637 0.314841 0.316072 0.31724 0.318365 0.319646 0.320984 0.32231 0.323522 0.324608 0.325774 0.326915 0.32795 0.328926 0.329825 0.330561 0.331256 0.331903 0.332494 0.332968 0.33343 0.333912 0.33439 0.334783 0.335224 0.33568 0.336169 0.336704 0.337197 0.33774 0.338184 0.338604 0.338965 0.339509 0.340085 0.340694 0.341506 0.342204 0.343056 0.34388 0.344486 0.344879 0.345309 0.345835 0.346418 0.347053 0.347801 0.348345 0.348956 0.349383 0.349879 0.350467 0.351262 0.351987 0.352826 0.353463 0.354139 0.354779 0.355189 0.355593 0.356068 0.35658 0.357017 0.357398 0.35764 0.357843 0.358296 0.358572 0.358791 0.359129 0.358917 0.358788 0.358489 0.358288 0.357786 0.357348 0.356931 0.356584 0.35639 0.355993 0.355347 0.354922 0.354584 0.354191 0.353964 0.353487 0.353367 0.353135 0.352909 0.352438 0.352029 0.351583 0.351019 0.350975 0.350541 0.350188 0.349266 0.348885 0.348421 0.348516 0.34818 0.348072 0.347911 0.347988 0.3479 0.348135 0.348304 0.348366 0.348503 0.3487 0.34889 0.349084 0.348972 0.347659 0.347374 0.34711 0.346822 0.34661 0.346369 0.345931 0.345817 0.345631 0.345082 0.343947 0.343604 0.343087 0.342663 0.342119 0.341291 0.340917 0.340984 0.340904 0.340856 0.341042 0.340758 0.339984 0.33917 0.339358 0.339131 0.338965 0.338611 0.338067 0.337902 0.33733 0.337045 0.336762 0.336097 0.336153 0.33556 0.335894 0.335501 0.335148 0.334922 0.334038 0.334856 0.335749 0.33542 0.336091 0.336892 0.337088 0.33747 0.338428 0.337314 0.338194 0.338211 0.338498 0.338882 0.337853 0.338945 0.338877 0.33802 0.337642 0.337749 0.337684 0.337922 0.338929 0.338343 0.33794 0.338104 0.337515 0.336948 0.337918 0.337451 0.337869 0.337692 0.336705 0.337055 0.33635 0.337085 0.336706 0.335882 0.334732 0.333279 0.333493 0.3328 0.334277 0.333459 0.332074 0.331259 0.332106 0.331611 0.330157 0.330909 0.330411 0.329927 0.331925 0.331865 0.332716 0.334461 0.337289 0.338749 0.337204 0.337334 0.337918 0.337911 0.339608 0.33925 0.339129 0.340546 ];
TPR_AC = [1 0.988199 0.952845 0.916587 0.88291 0.851377 0.821957 0.794182 0.767804 0.742767 0.719391 0.697211 0.676068 0.655922 0.636648 0.618249 0.600607 0.583325 0.566499 0.550414 0.534921 0.520059 0.505711 0.491659 0.477979 0.464725 0.451948 0.439624 0.427659 0.41605 0.404876 0.394108 0.383687 0.373616 0.363846 0.354388 0.345153 0.336169 0.327474 0.319015 0.310776 0.302795 0.295175 0.287799 0.280743 0.273886 0.267218 0.260671 0.254319 0.248079 0.242053 0.236196 0.230516 0.224947 0.219513 0.21425 0.209191 0.204245 0.199478 0.194846 0.190348 0.18596 0.181756 0.177659 0.173699 0.169819 0.166031 0.162303 0.15867 0.155063 0.151542 0.148098 0.14468 0.141414 0.138156 0.134896 0.131691 0.128592 0.125497 0.122508 0.119651 0.116903 0.114267 0.111696 0.109172 0.106739 0.104367 0.102086 0.0998401 0.0976604 0.0955371 0.0934631 0.0914381 0.089429 0.0874645 0.0855369 0.0836475 0.0818017 0.0799842 0.0781851 0.0763916 0.0746556 0.0729543 0.0712773 0.0696122 0.0679702 0.0663721 0.0647986 0.0632662 0.0617432 0.0602857 0.0588542 0.0574616 0.0560762 0.0547504 0.0534166 0.0521069 0.0508073 0.0495697 0.0483475 0.0471677 0.0460278 0.0449305 0.0438358 0.0427429 0.0416879 0.0407038 0.0397319 0.0387849 0.0378824 0.0369826 0.0360928 0.0352241 0.0343607 0.0335318 0.0327656 0.0320378 0.0313409 0.0306513 0.0299849 0.0293261 0.0286921 0.0280784 0.027465 0.0268625 0.0262654 0.0256883 0.0251062 0.0245382 0.0239985 0.0234567 0.0229101 0.0223864 0.0218828 0.0213623 0.0208718 0.0203769 0.0198948 0.0194284 0.0190202 0.018607 0.0182203 0.017849 0.0174781 0.0171259 0.0167843 0.0164459 0.0161184 0.0157976 0.0154968 0.0152082 0.0149205 0.0146348 0.0143499 0.0140696 0.0138023 0.0135379 0.0132863 0.0130555 0.0128344 0.0126205 0.0124163 0.0122126 0.0120158 0.0118289 0.0116476 0.0114758 0.0113094 0.0111524 0.0110019 0.0108604 0.0107264 0.0105941 0.0104688 0.0103475 0.0102287 0.0101127 0.0100017 0.00989071 0.00978242 0.00967533 0.00956491 0.00945913 0.00935577 0.00924907 0.00915335 0.00905266 0.00895546 0.00886713 0.00878389 0.00869865 0.0086142 0.00853451 0.00845459 0.00837886 0.00830803 0.00823584 0.00816744 0.00810311 0.0080431 0.00797571 0.00791145 0.00784638 0.00777855 0.00771563 0.00766749 0.0076235 0.00758397 0.00754473 0.0075088 0.00747689 0.00744581 0.0074179 0.00738797 0.00735765 0.00733009 0.00730443 0.00728151 0.00726074 0.00724252 0.00722293 0.00720485 0.00718871 0.00717177 0.00715579 0.0071414 0.00712994 0.00711961 0.00710976 0.00710236 0.00709482 0.00708914 0.0070837 0.00707959 0.00707559 0.00707247 ];
FPR_AC = [1 0.979049 0.932794 0.889011 0.847114 0.807908 0.771259 0.736773 0.704545 0.674494 0.646366 0.620087 0.595461 0.572449 0.550694 0.530104 0.510521 0.491931 0.474143 0.457198 0.441042 0.425622 0.410951 0.396883 0.383418 0.370503 0.358118 0.346306 0.334948 0.324029 0.313503 0.303358 0.293608 0.284178 0.275003 0.266124 0.257505 0.249221 0.241202 0.233405 0.225898 0.218678 0.211719 0.205005 0.198506 0.192237 0.186154 0.180269 0.174576 0.169083 0.163794 0.158705 0.153795 0.149055 0.144488 0.140104 0.135889 0.13181 0.127865 0.124041 0.120344 0.116756 0.113288 0.109942 0.106691 0.103537 0.10047 0.0975128 0.0946403 0.0918783 0.0892028 0.0866067 0.0840909 0.0816671 0.0792988 0.077005 0.0747727 0.0726096 0.0705023 0.068456 0.0664625 0.0645197 0.0626351 0.0608065 0.0590519 0.0573404 0.0556758 0.0540722 0.0525203 0.0510012 0.0495116 0.048071 0.0466654 0.0452921 0.0439546 0.0426565 0.0413922 0.0401607 0.0389734 0.0378298 0.0367345 0.0356734 0.0346452 0.0336364 0.0326643 0.0317197 0.030815 0.0299357 0.0290765 0.0282412 0.0274302 0.0266482 0.0258856 0.0251437 0.0244182 0.0237055 0.0230067 0.0223349 0.0216886 0.0210583 0.0204502 0.0198588 0.0192859 0.0187301 0.0181665 0.0176252 0.0171104 0.0166114 0.0161316 0.0156621 0.0152016 0.0147465 0.0143004 0.013858 0.0134312 0.0130094 0.012599 0.0122008 0.0118125 0.0114412 0.0110872 0.0107471 0.0104141 0.0100872 0.00977408 0.0094687 0.00917439 0.00889262 0.00862074 0.00835927 0.00810365 0.00785493 0.0076172 0.0073794 0.00715032 0.0069285 0.00670975 0.00649748 0.00628843 0.00608599 0.00588951 0.0056994 0.00550897 0.00533023 0.00516026 0.00499738 0.00484201 0.00469282 0.00454957 0.00440902 0.00427229 0.00413991 0.00401188 0.00388379 0.00376021 0.00363912 0.00351835 0.00340267 0.00328926 0.00317545 0.00307147 0.00297114 0.00287503 0.0027813 0.00269012 0.00260087 0.00251324 0.00243023 0.00234945 0.00226995 0.00219102 0.00211279 0.00203699 0.00196306 0.00189325 0.00182696 0.00176272 0.00169787 0.00163195 0.00156557 0.00150056 0.00143367 0.00136661 0.0013024 0.00123359 0.00116382 0.00109895 0.00103942 0.000985609 0.000937848 0.000890802 0.000850153 0.000812674 0.00077402 0.000738105 0.000704321 0.000670863 0.000639445 0.000609048 0.000578692 0.000549591 0.000522977 0.000497518 0.000471829 0.000447806 0.000424009 0.000401306 0.000377548 0.000354167 0.000332098 0.000313434 0.000294472 0.000275513 0.000257934 0.000240637 0.000223468 0.000206683 0.000191945 0.000176091 0.000160998 0.000145352 0.000130848 0.000117119 0.000103361 8.96124e-005 7.49964e-005 6.239e-005 5.20548e-005 4.23827e-005 3.3948e-005 2.64992e-005 2.08593e-005 1.62271e-005 1.16012e-005 8.10817e-006 6.04746e-006 ];
plot(Recall_AC, Precision_AC, ':k', 'linewidth', 1);
Recall_OBJ = [0.992941 0.983749 0.983749 0.983749 0.983749 0.983749 0.983749 0.983749 0.983749 0.983749 0.983749 0.983746 0.983746 0.983746 0.983741 0.983741 0.983741 0.983717 0.983692 0.983692 0.983594 0.983568 0.983521 0.983457 0.983196 0.983006 0.982503 0.979966 0.978937 0.977866 0.975664 0.973452 0.971989 0.970149 0.967667 0.964165 0.961322 0.958766 0.956923 0.953877 0.951498 0.948061 0.945825 0.943134 0.941428 0.94034 0.938756 0.937623 0.936575 0.934811 0.933787 0.932994 0.931578 0.929418 0.926399 0.92535 0.922406 0.919248 0.915797 0.91338 0.910798 0.90774 0.905981 0.903035 0.898138 0.8945 0.89197 0.88714 0.880812 0.877048 0.874797 0.872321 0.869982 0.865973 0.860966 0.855961 0.849553 0.843925 0.841707 0.838393 0.835199 0.831561 0.827259 0.8255 0.820931 0.81575 0.812256 0.805548 0.799863 0.795129 0.791644 0.78842 0.785622 0.782663 0.778452 0.774615 0.768096 0.762355 0.757151 0.754054 0.75053 0.748054 0.745757 0.743574 0.740472 0.735322 0.731269 0.727719 0.721698 0.716346 0.712113 0.706342 0.700303 0.697528 0.689687 0.682724 0.676173 0.669445 0.66346 0.660184 0.653999 0.65111 0.647414 0.643416 0.640182 0.635047 0.631528 0.624926 0.616919 0.610582 0.60471 0.597372 0.590525 0.584148 0.579512 0.574956 0.571289 0.5676 0.563363 0.560392 0.556772 0.552588 0.548757 0.543402 0.535832 0.528406 0.520749 0.511512 0.504887 0.49921 0.491497 0.485568 0.480512 0.475727 0.471232 0.467247 0.4601 0.455064 0.449187 0.443324 0.438434 0.433154 0.427143 0.422959 0.418407 0.413648 0.410275 0.403527 0.399998 0.395976 0.389383 0.383198 0.375697 0.368719 0.361135 0.354831 0.349509 0.344215 0.339352 0.333918 0.329884 0.325064 0.318705 0.313925 0.307311 0.300045 0.293548 0.289608 0.284981 0.280907 0.27722 0.272687 0.269207 0.262192 0.256971 0.252258 0.245763 0.240997 0.23582 0.231769 0.224986 0.219802 0.21398 0.209028 0.205479 0.201872 0.197982 0.19268 0.188587 0.185033 0.182146 0.178317 0.175386 0.170027 0.165029 0.160716 0.156706 0.151362 0.145463 0.14093 0.136562 0.130408 0.122177 0.11494 0.109685 0.102873 0.0956522 0.0900876 0.0845451 0.0792196 0.0745773 0.0705447 0.0668883 0.0627029 0.0606221 0.059585 0.0582398 0.0576282 0.0573872 0.0568973 0.0561882 0.0560189 0.0556902 0.0553772 0.0549437 0.0537577 0.0529157 0.0513333 0.0509173 0.0502834 0.0491312 0.0479007 0.0461474 0.0444083 0.0432576 0.0392626 ];
Precision_OBJ = [0.240625 0.264442 0.264442 0.264442 0.264442 0.264442 0.264442 0.264442 0.264442 0.264442 0.264442 0.264442 0.264442 0.264606 0.264605 0.264609 0.264619 0.26467 0.264719 0.264928 0.265118 0.265237 0.265372 0.266051 0.267521 0.26889 0.270782 0.27357 0.277159 0.281189 0.285533 0.289649 0.294686 0.298927 0.301812 0.306106 0.308875 0.312742 0.315512 0.319616 0.322346 0.323944 0.325255 0.327172 0.329089 0.331034 0.333539 0.335017 0.336363 0.338381 0.339684 0.341275 0.343273 0.345641 0.347826 0.349225 0.35181 0.354555 0.358119 0.361089 0.364198 0.3665 0.369142 0.371631 0.374175 0.376349 0.379737 0.381594 0.383237 0.385316 0.387748 0.390586 0.393037 0.395143 0.398022 0.399877 0.402513 0.406021 0.408842 0.411176 0.412762 0.414959 0.417687 0.420307 0.421962 0.423871 0.427924 0.430399 0.432667 0.436233 0.438525 0.440651 0.44232 0.444617 0.447801 0.449037 0.450612 0.453174 0.456172 0.459051 0.461397 0.46416 0.466527 0.46881 0.470917 0.47299 0.475366 0.477436 0.479449 0.482991 0.485994 0.488509 0.491022 0.494629 0.497367 0.498999 0.501456 0.503052 0.504592 0.506468 0.506775 0.508783 0.510259 0.511912 0.514878 0.51608 0.518475 0.520837 0.522383 0.52396 0.527221 0.528029 0.530335 0.53149 0.534115 0.534481 0.535414 0.536292 0.536587 0.538257 0.539088 0.540107 0.541783 0.543631 0.545409 0.546295 0.548332 0.550787 0.551464 0.553309 0.553029 0.55529 0.556362 0.55787 0.559021 0.559917 0.559272 0.560687 0.562106 0.563392 0.565461 0.566594 0.568525 0.570449 0.571452 0.572909 0.575149 0.576252 0.578107 0.579096 0.579395 0.580226 0.581146 0.58296 0.585683 0.587386 0.589225 0.58982 0.590933 0.591861 0.593149 0.594916 0.596018 0.598092 0.599921 0.600958 0.599627 0.601268 0.602996 0.603082 0.604569 0.605565 0.608344 0.609323 0.608843 0.609224 0.60955 0.610154 0.610826 0.613091 0.614056 0.614705 0.615502 0.615959 0.615437 0.615282 0.616946 0.617128 0.615945 0.616559 0.615893 0.616984 0.617777 0.617346 0.61746 0.619363 0.618199 0.619424 0.618357 0.617055 0.617473 0.618805 0.617562 0.614538 0.61338 0.613179 0.610696 0.611139 0.613546 0.614688 0.617662 0.617964 0.6158 0.616084 0.61557 0.616372 0.615463 0.616537 0.617467 0.618532 0.618733 0.617976 0.617792 0.616907 0.616638 0.613414 0.613685 0.612168 0.613214 0.614777 0.614036 0.61116 0.61096 0.608104 0.611196 0.610975 ];
TPR_OBJ = [1 0.990807 0.990807 0.990807 0.990807 0.990807 0.990807 0.990807 0.990807 0.990807 0.990807 0.990805 0.990805 0.990805 0.9908 0.9908 0.9908 0.990776 0.990751 0.990751 0.990652 0.990627 0.99058 0.990516 0.990255 0.990065 0.989562 0.987025 0.985996 0.984925 0.982723 0.980511 0.979048 0.977208 0.974726 0.971224 0.968381 0.965825 0.963982 0.960936 0.958557 0.95512 0.952883 0.950193 0.948487 0.947399 0.945815 0.944682 0.943634 0.94187 0.940846 0.940053 0.938637 0.936476 0.933458 0.932409 0.929465 0.926307 0.922856 0.920439 0.917857 0.914799 0.91304 0.910094 0.905197 0.901559 0.899029 0.894199 0.887871 0.884107 0.881856 0.87938 0.877041 0.873031 0.868025 0.863019 0.856612 0.850984 0.848766 0.845452 0.842258 0.83862 0.834318 0.832559 0.82799 0.822809 0.819315 0.812607 0.806921 0.802188 0.798703 0.795479 0.792681 0.789722 0.78551 0.781673 0.775155 0.769414 0.76421 0.761113 0.757588 0.755113 0.752816 0.750633 0.747531 0.742381 0.738328 0.734778 0.728756 0.723405 0.719172 0.713401 0.707362 0.704587 0.696746 0.689783 0.683232 0.676504 0.670519 0.667243 0.661058 0.658169 0.654473 0.650475 0.647241 0.642106 0.638587 0.631984 0.623978 0.617641 0.611769 0.604431 0.597584 0.591207 0.586571 0.582015 0.578348 0.574659 0.570422 0.567451 0.563831 0.559647 0.555815 0.550461 0.54289 0.535465 0.527807 0.518571 0.511946 0.506268 0.498556 0.492627 0.487571 0.482786 0.478291 0.474306 0.467159 0.462123 0.456246 0.450383 0.445493 0.440213 0.434202 0.430018 0.425466 0.420707 0.417334 0.410586 0.407057 0.403035 0.396442 0.390257 0.382756 0.375777 0.368194 0.36189 0.356568 0.351273 0.346411 0.340977 0.336943 0.332123 0.325764 0.320984 0.31437 0.307104 0.300606 0.296667 0.292039 0.287966 0.284279 0.279745 0.276265 0.269251 0.264029 0.259317 0.252822 0.248056 0.242879 0.238828 0.232045 0.226861 0.221038 0.216087 0.212538 0.208931 0.205041 0.199739 0.195646 0.192091 0.189205 0.185376 0.182445 0.177086 0.172087 0.167775 0.163765 0.158421 0.152521 0.147989 0.143621 0.137467 0.129236 0.121999 0.116744 0.109932 0.102711 0.0971464 0.0916039 0.0862785 0.0816361 0.0776035 0.0739471 0.0697617 0.0676809 0.0666438 0.0652986 0.064687 0.064446 0.0639561 0.0632471 0.0630778 0.062749 0.062436 0.0620025 0.0608166 0.0599745 0.0583922 0.0579761 0.0573422 0.05619 0.0549595 0.0532062 0.0514671 0.0503164 0.0463214 ];
FPR_OBJ = [1 0.872353 0.872353 0.872353 0.872353 0.872353 0.872353 0.872353 0.872353 0.872353 0.87234 0.87234 0.872337 0.871395 0.871393 0.871254 0.871195 0.870983 0.870813 0.870319 0.869769 0.869147 0.868338 0.866293 0.861655 0.856493 0.849178 0.838215 0.825616 0.812295 0.798249 0.784115 0.76607 0.750823 0.736706 0.720847 0.708447 0.693704 0.682226 0.668692 0.65913 0.651563 0.64577 0.63587 0.628249 0.620651 0.612246 0.607706 0.603973 0.597441 0.593923 0.590076 0.585436 0.579969 0.573942 0.570369 0.562897 0.55547 0.547102 0.540552 0.532014 0.525315 0.518942 0.511828 0.502809 0.495005 0.486991 0.479034 0.470666 0.464034 0.457987 0.450557 0.444006 0.437763 0.429983 0.422814 0.414966 0.405978 0.400582 0.394638 0.390537 0.385853 0.379912 0.375298 0.370695 0.365034 0.357268 0.350104 0.344074 0.336581 0.331686 0.327489 0.323589 0.318914 0.314363 0.310482 0.304925 0.299336 0.294179 0.288532 0.284619 0.279934 0.276107 0.272692 0.269358 0.264687 0.261481 0.257831 0.253458 0.247587 0.242442 0.237082 0.232244 0.227935 0.223288 0.218307 0.214168 0.209901 0.206957 0.203472 0.200895 0.197959 0.19573 0.19211 0.189302 0.186258 0.182374 0.178337 0.174142 0.170774 0.166275 0.162833 0.15913 0.155901 0.1525 0.150822 0.149133 0.147519 0.145754 0.144086 0.142582 0.140737 0.138649 0.136052 0.132851 0.129942 0.12668 0.123278 0.120704 0.117934 0.115621 0.112825 0.11109 0.109046 0.107044 0.105352 0.103873 0.1022 0.0995217 0.0979916 0.0962563 0.094128 0.0918431 0.089807 0.0878853 0.0856589 0.0839672 0.0823611 0.0809366 0.0791489 0.0774749 0.0754039 0.0733156 0.0711394 0.0690047 0.0668983 0.0649865 0.0636776 0.0621555 0.0609284 0.0595361 0.0578634 0.056254 0.0546475 0.0527534 0.0509634 0.0496458 0.0484755 0.0471632 0.0461402 0.0452125 0.044119 0.0428441 0.0414096 0.0403055 0.0392972 0.0380864 0.0372028 0.0361766 0.0351046 0.0337321 0.0324348 0.0316474 0.0306295 0.0300872 0.029599 0.0287289 0.0277831 0.0270078 0.0263176 0.0255366 0.0246363 0.023603 0.0228726 0.0219303 0.0209233 0.0198054 0.018943 0.0178337 0.0171576 0.0164074 0.0156884 0.0148031 0.0141341 0.0132731 0.0124431 0.0115976 0.0110737 0.0102966 0.00961275 0.009017 0.00853245 0.00828873 0.00802502 0.00788661 0.00769472 0.00767004 0.00749062 0.00744793 0.00737259 0.00735952 0.00725029 0.00720279 0.00711511 0.00700006 0.00683384 0.00673865 0.00646257 0.00627224 0.00605433 0.0059484 0.00576789 0.00541869 0.00512954 0.0047823 0.00451318 ];
plot(Recall_OBJ, Precision_OBJ, ':b', 'linewidth', 1);
Recall_BMS = [0.992941 0.894406 0.891503 0.888126 0.885564 0.88298 0.880507 0.877437 0.873591 0.869714 0.865485 0.861073 0.856953 0.851618 0.846398 0.840912 0.835773 0.830933 0.826814 0.821332 0.816247 0.811653 0.807188 0.802683 0.79821 0.7931 0.788735 0.782967 0.777536 0.773316 0.768312 0.763702 0.758677 0.754608 0.750146 0.745757 0.741472 0.736276 0.731698 0.726478 0.722339 0.71783 0.713614 0.709212 0.704495 0.700072 0.695764 0.69093 0.686744 0.682801 0.678592 0.674977 0.670727 0.667299 0.663678 0.659299 0.655427 0.652218 0.648202 0.644611 0.641285 0.637399 0.633237 0.629806 0.626173 0.619817 0.615746 0.611815 0.608587 0.602523 0.598009 0.594509 0.591008 0.586914 0.581798 0.576493 0.572849 0.56937 0.565972 0.561901 0.557975 0.555101 0.551829 0.54829 0.544935 0.541248 0.536866 0.533206 0.529366 0.526806 0.522684 0.519111 0.516133 0.512146 0.509363 0.502695 0.500105 0.496488 0.493646 0.490399 0.487682 0.484056 0.48049 0.477919 0.475569 0.472811 0.46995 0.46609 0.46344 0.459596 0.455922 0.452801 0.44882 0.446011 0.44323 0.440378 0.437883 0.434264 0.431312 0.42858 0.42651 0.42312 0.41994 0.416083 0.413343 0.410377 0.407563 0.404876 0.402446 0.398299 0.395407 0.392635 0.390544 0.387809 0.385355 0.38132 0.378125 0.375901 0.37348 0.371333 0.369341 0.367438 0.365303 0.362284 0.359555 0.356932 0.354635 0.352471 0.349603 0.346909 0.344564 0.341918 0.339299 0.336396 0.334174 0.331142 0.328987 0.327081 0.324786 0.321772 0.319753 0.317874 0.31592 0.31362 0.309217 0.306751 0.304086 0.301821 0.299722 0.297556 0.295538 0.292715 0.289528 0.287334 0.285186 0.282935 0.281365 0.279385 0.276703 0.275027 0.27213 0.270226 0.2682 0.265804 0.263746 0.261737 0.259486 0.257285 0.255553 0.2529 0.250891 0.248043 0.246293 0.244574 0.242672 0.240105 0.238492 0.235938 0.233477 0.231054 0.229197 0.226181 0.223871 0.221705 0.219666 0.218288 0.216627 0.214959 0.212207 0.210296 0.208677 0.206553 0.204587 0.202346 0.200189 0.198525 0.196385 0.194442 0.192612 0.190305 0.18767 0.185645 0.183857 0.181654 0.179608 0.177642 0.175724 0.173427 0.170669 0.16921 0.167566 0.164945 0.162698 0.160513 0.158556 0.156491 0.15444 0.151856 0.150107 0.147057 0.145218 0.142757 0.141049 0.13928 0.137114 0.134714 0.132946 0.130837 0.129366 0.127145 0.124999 0.123367 0.121927 0.120304 0.117742 0.115569 ];
Precision_BMS = [0.240625 0.372948 0.376395 0.379555 0.382973 0.386405 0.389457 0.393245 0.398496 0.403737 0.409047 0.415243 0.421844 0.427351 0.43231 0.438787 0.445307 0.44902 0.454228 0.458493 0.463815 0.468492 0.474319 0.478841 0.483533 0.488843 0.493157 0.497417 0.502134 0.506552 0.511361 0.515209 0.518696 0.522552 0.526372 0.52919 0.532813 0.537027 0.539932 0.543938 0.547353 0.551688 0.554981 0.557676 0.561663 0.564402 0.56688 0.569981 0.572589 0.574872 0.576628 0.579556 0.582323 0.585142 0.588127 0.591387 0.594202 0.597054 0.599162 0.600976 0.602747 0.604488 0.606882 0.609261 0.611734 0.613517 0.614927 0.616468 0.618116 0.619631 0.619728 0.620656 0.621602 0.623481 0.625516 0.626263 0.628417 0.630548 0.632015 0.633156 0.635321 0.636998 0.638747 0.640826 0.642848 0.644426 0.646358 0.647825 0.649116 0.650759 0.650815 0.652365 0.65404 0.655698 0.657121 0.658342 0.65917 0.659314 0.660147 0.661734 0.661849 0.662916 0.663612 0.665464 0.66661 0.667266 0.668027 0.669234 0.670925 0.671297 0.67258 0.673313 0.673538 0.674468 0.675571 0.675963 0.678379 0.679766 0.680404 0.680588 0.680955 0.681326 0.681729 0.682714 0.68364 0.685981 0.68788 0.688018 0.688226 0.690062 0.691124 0.691625 0.692013 0.692811 0.693947 0.695108 0.696161 0.697012 0.697317 0.698488 0.699557 0.700375 0.700875 0.700204 0.701033 0.701234 0.701671 0.702544 0.703872 0.705048 0.705833 0.705884 0.706788 0.707656 0.70815 0.708273 0.70858 0.710091 0.711879 0.711266 0.711647 0.712119 0.712635 0.712872 0.713611 0.71375 0.714284 0.714757 0.714913 0.714684 0.714829 0.715182 0.714739 0.714863 0.715018 0.715162 0.715854 0.716318 0.715964 0.715656 0.714641 0.71501 0.714773 0.714893 0.714843 0.714923 0.715067 0.714047 0.71334 0.713619 0.714207 0.713441 0.712546 0.712922 0.713529 0.713075 0.713342 0.713937 0.71502 0.714658 0.714696 0.713974 0.715247 0.715085 0.714717 0.716034 0.71675 0.71719 0.717332 0.717592 0.717737 0.718425 0.719357 0.719062 0.718885 0.718342 0.718723 0.718737 0.718109 0.717765 0.716728 0.716571 0.716781 0.716943 0.717354 0.71749 0.718107 0.716686 0.716393 0.71718 0.717725 0.71662 0.71697 0.716773 0.716768 0.717391 0.718417 0.718225 0.718964 0.718546 0.718443 0.717297 0.716797 0.716899 0.7169 0.71691 0.716942 0.717596 0.717724 0.716661 0.716985 0.717603 0.717824 0.718222 0.719222 0.719497 ];
TPR_BMS = [1 0.901464 0.898562 0.895185 0.892623 0.890039 0.887565 0.884496 0.88065 0.876772 0.872544 0.868132 0.864012 0.858677 0.853457 0.847971 0.842832 0.837992 0.833872 0.828391 0.823306 0.818712 0.814247 0.809742 0.805268 0.800159 0.795794 0.790026 0.784595 0.780374 0.775371 0.770761 0.765736 0.761666 0.757205 0.752816 0.748531 0.743335 0.738757 0.733537 0.729397 0.724889 0.720673 0.716271 0.711554 0.70713 0.702823 0.697989 0.693803 0.68986 0.685651 0.682035 0.677786 0.674358 0.670737 0.666358 0.662486 0.659277 0.65526 0.65167 0.648343 0.644458 0.640296 0.636865 0.633232 0.626875 0.622804 0.618874 0.615646 0.609582 0.605067 0.601568 0.598067 0.593973 0.588856 0.583551 0.579908 0.576429 0.573031 0.56896 0.565033 0.56216 0.558888 0.555349 0.551993 0.548307 0.543924 0.540265 0.536424 0.533865 0.529743 0.52617 0.523192 0.519205 0.516422 0.509754 0.507163 0.503547 0.500705 0.497458 0.494741 0.491115 0.487549 0.484977 0.482628 0.47987 0.477009 0.473149 0.470499 0.466655 0.46298 0.45986 0.455879 0.45307 0.450288 0.447437 0.444942 0.441323 0.438371 0.435638 0.433568 0.430179 0.426999 0.423142 0.420401 0.417436 0.414622 0.411935 0.409505 0.405357 0.402466 0.399694 0.397602 0.394868 0.392413 0.388379 0.385184 0.382959 0.380539 0.378391 0.3764 0.374497 0.372361 0.369343 0.366614 0.363991 0.361694 0.35953 0.356662 0.353967 0.351623 0.348976 0.346358 0.343454 0.341233 0.338201 0.336046 0.33414 0.331844 0.328831 0.326812 0.324933 0.322979 0.320679 0.316275 0.31381 0.311145 0.308879 0.306781 0.304614 0.302597 0.299774 0.296587 0.294392 0.292245 0.289994 0.288424 0.286444 0.283762 0.282086 0.279189 0.277285 0.275259 0.272863 0.270805 0.268795 0.266545 0.264343 0.262612 0.259958 0.25795 0.255102 0.253352 0.251632 0.249731 0.247164 0.24555 0.242997 0.240536 0.238112 0.236256 0.23324 0.23093 0.228764 0.226725 0.225346 0.223686 0.222018 0.219266 0.217355 0.215736 0.213612 0.211645 0.209405 0.207248 0.205584 0.203444 0.2015 0.199671 0.197364 0.194729 0.192704 0.190916 0.188713 0.186666 0.184701 0.182783 0.180486 0.177728 0.176269 0.174625 0.172004 0.169757 0.167572 0.165615 0.16355 0.161499 0.158914 0.157166 0.154116 0.152277 0.149816 0.148108 0.146339 0.144173 0.141773 0.140005 0.137895 0.136424 0.134204 0.132058 0.130426 0.128986 0.127363 0.124801 0.122628 ];
FPR_BMS = [1 0.483214 0.474393 0.465614 0.45739 0.449574 0.442447 0.433821 0.424383 0.414501 0.404562 0.392571 0.381298 0.370958 0.361204 0.350892 0.339925 0.332332 0.324381 0.316573 0.308113 0.299963 0.291957 0.285433 0.278068 0.271259 0.265138 0.257555 0.250981 0.245291 0.239515 0.234327 0.228702 0.224167 0.219172 0.215436 0.211054 0.206156 0.202186 0.197782 0.193893 0.189712 0.185682 0.182153 0.177546 0.174189 0.171022 0.167672 0.164475 0.161803 0.159263 0.155916 0.153212 0.150426 0.147564 0.144338 0.141282 0.139072 0.136623 0.134392 0.132174 0.129565 0.126845 0.124333 0.121988 0.119381 0.117272 0.115294 0.113652 0.111429 0.110001 0.108427 0.106716 0.104676 0.102338 0.100745 0.0992714 0.0977077 0.0961116 0.0945949 0.0928913 0.0913813 0.0900716 0.0885991 0.0871881 0.0858509 0.0840703 0.0828318 0.0813123 0.0801524 0.0791762 0.0776458 0.0765433 0.0754663 0.0743178 0.07262 0.0715603 0.0705257 0.0695628 0.0683928 0.0674648 0.0665849 0.0654941 0.064577 0.0637434 0.0630194 0.062257 0.0612996 0.0600044 0.0591088 0.0579472 0.0572418 0.0564471 0.0555086 0.0547401 0.054003 0.0531946 0.0523322 0.0515861 0.0510415 0.0504609 0.0497723 0.0491528 0.0484132 0.0478188 0.0470479 0.046168 0.0455755 0.0451238 0.0440479 0.0433484 0.0426246 0.0422001 0.0414266 0.0408963 0.0399743 0.0392646 0.0388124 0.0383168 0.0379028 0.0373412 0.0369218 0.0365885 0.0360976 0.0356512 0.0352089 0.0349129 0.0344029 0.0338857 0.0334315 0.0328768 0.0324946 0.0319269 0.0314608 0.031089 0.0305117 0.0301614 0.0298105 0.0293567 0.0290014 0.0287016 0.0284055 0.0280441 0.0277888 0.0273561 0.0270661 0.0267196 0.0263544 0.0260194 0.0256316 0.0254455 0.0251659 0.0248887 0.0245191 0.0243071 0.024076 0.0237362 0.023509 0.0231419 0.0229614 0.0227126 0.0224587 0.0223037 0.0220329 0.0218057 0.0216149 0.0212987 0.0211169 0.020649 0.0202514 0.0199676 0.0197048 0.019532 0.0193566 0.019127 0.0189097 0.0187046 0.0184703 0.018177 0.0180004 0.0178555 0.0176052 0.0173697 0.0171527 0.0169956 0.0167654 0.0166093 0.0163763 0.016168 0.016032 0.0158766 0.0157324 0.0155268 0.0153741 0.0151389 0.0149221 0.0147059 0.0145719 0.0144718 0.0143213 0.0140241 0.013864 0.0137323 0.0134372 0.0132519 0.0131227 0.0129281 0.0127356 0.0125402 0.0123603 0.0121722 0.0120445 0.0118956 0.0117854 0.0116771 0.0114831 0.011275 0.011189 0.0109802 0.0108442 0.0105765 0.010434 0.0102878 0.0100196 0.00964963 0.00954841 0.00946764 0.00920158 0.00899713 0.00892418 0.00876246 0.00855514 0.0084506 0.00823987 0.00806776 0.00794493 ];
plot(Recall_BMS, Precision_BMS, ':g', 'linewidth', 1);
Recall_COV = [0.992941 0.942252 0.890221 0.852147 0.822097 0.797187 0.775513 0.756371 0.73888 0.722773 0.707672 0.693488 0.680087 0.667459 0.655421 0.643801 0.63271 0.622086 0.61185 0.601943 0.59233 0.583027 0.573973 0.565281 0.556871 0.548767 0.540904 0.533199 0.5257 0.518364 0.51119 0.50411 0.497177 0.490455 0.48395 0.47762 0.471405 0.465373 0.459402 0.453521 0.447762 0.442125 0.436546 0.431079 0.425712 0.420369 0.415121 0.409974 0.404917 0.399951 0.395075 0.390243 0.385515 0.380816 0.376165 0.371609 0.3671 0.362647 0.358232 0.353882 0.349594 0.345379 0.341217 0.337107 0.333084 0.329123 0.325195 0.321335 0.317524 0.313737 0.309993 0.306298 0.302676 0.299105 0.295544 0.292025 0.288591 0.285123 0.281725 0.278378 0.275065 0.27179 0.26854 0.26535 0.262168 0.259019 0.255886 0.252823 0.249796 0.246788 0.243778 0.240842 0.237953 0.235091 0.232279 0.229491 0.226632 0.223876 0.221123 0.218388 0.215689 0.213029 0.210371 0.20774 0.205171 0.202625 0.200075 0.197572 0.195084 0.192595 0.190102 0.187634 0.185214 0.182781 0.180375 0.177996 0.175667 0.173343 0.171038 0.168765 0.166519 0.164308 0.162112 0.159938 0.157787 0.155649 0.153534 0.151405 0.149321 0.147227 0.14516 0.143091 0.141053 0.139036 0.137056 0.135097 0.133155 0.131205 0.129288 0.127416 0.125513 0.123661 0.121808 0.119948 0.118149 0.116371 0.114609 0.112856 0.111106 0.10939 0.107688 0.106012 0.104377 0.102716 0.101074 0.0994546 0.0978874 0.0963246 0.0947802 0.0932481 0.0917589 0.090256 0.0887829 0.0872931 0.0858182 0.084351 0.0828621 0.0814222 0.0800241 0.0786357 0.0772387 0.0758684 0.0744898 0.0731418 0.0717973 0.0704826 0.0691509 0.0678476 0.066552 0.065261 0.0639979 0.0627262 0.0614924 0.0602015 0.0589667 0.0577262 0.0564876 0.0552582 0.0540856 0.0528958 0.051711 0.0505363 0.0493663 0.0482378 0.0470855 0.0459269 0.0448142 0.0437262 0.0426485 0.0415811 0.0405142 0.0394495 0.0384086 0.0374012 0.0364042 0.0354235 0.034448 0.0335144 0.0325874 0.0316631 0.0307446 0.0298168 0.0289204 0.0280425 0.0271569 0.026304 0.0254606 0.024641 0.0238175 0.0230273 0.022223 0.0214355 0.0206692 0.0199044 0.0191603 0.0183889 0.0176514 0.01692 0.0161896 0.0154698 0.0147691 0.0140803 0.0133925 0.0127119 0.01204 0.0113688 0.01072 0.0100913 0.0094592 0.00883895 0.0082413 0.00764045 0.00705775 0.00646809 0.00588464 0.00532055 0.00476348 0.00421177 0.00367453 0.00315986 0.00263975 0.00213197 0.00165461 0.00116925 0.00069864 0.000249703 ];
Precision_COV = [0.240625 0.3529 0.408694 0.439244 0.460535 0.477273 0.491005 0.502857 0.513073 0.522153 0.530235 0.537571 0.544293 0.55059 0.556398 0.561778 0.566831 0.571631 0.576194 0.580473 0.584535 0.588335 0.591933 0.595403 0.598794 0.602059 0.605178 0.608138 0.61099 0.613749 0.61638 0.618903 0.621334 0.623683 0.625987 0.628248 0.630438 0.632611 0.634726 0.636754 0.638732 0.64067 0.642545 0.644343 0.646088 0.647763 0.649386 0.651002 0.652591 0.654216 0.655772 0.657261 0.658674 0.660075 0.661401 0.662741 0.664044 0.665327 0.666493 0.667664 0.668813 0.669946 0.671112 0.67224 0.673353 0.67444 0.67554 0.676588 0.677616 0.67865 0.679662 0.680668 0.68169 0.682686 0.683658 0.684641 0.685622 0.686552 0.687533 0.688493 0.689493 0.690468 0.691402 0.692322 0.693234 0.694133 0.695035 0.695907 0.696735 0.697566 0.698354 0.699148 0.699945 0.700711 0.701478 0.70228 0.702997 0.703737 0.704431 0.705116 0.705809 0.706489 0.707159 0.707781 0.708396 0.709003 0.709634 0.710215 0.710772 0.711293 0.711812 0.712271 0.712741 0.713242 0.713682 0.714116 0.714566 0.714992 0.715409 0.71586 0.716361 0.71678 0.717237 0.717665 0.718088 0.718491 0.718913 0.719273 0.719602 0.719922 0.720201 0.720487 0.720749 0.721037 0.721351 0.721592 0.721864 0.722086 0.722362 0.722612 0.722894 0.723169 0.723443 0.723713 0.723937 0.724195 0.724471 0.724744 0.724989 0.725263 0.72553 0.725731 0.725919 0.726078 0.726152 0.726303 0.726532 0.726751 0.726981 0.727175 0.727511 0.727761 0.728034 0.728306 0.728519 0.728704 0.728914 0.729153 0.729479 0.729749 0.730018 0.730337 0.730664 0.730954 0.731278 0.731589 0.731899 0.732192 0.732509 0.73269 0.732984 0.733243 0.733467 0.733717 0.734115 0.734411 0.734719 0.734819 0.735023 0.735165 0.735385 0.735549 0.735815 0.73605 0.736214 0.736267 0.73637 0.736394 0.736478 0.736475 0.736594 0.73666 0.736681 0.736737 0.736806 0.737017 0.737103 0.737196 0.737316 0.737475 0.737611 0.737727 0.737911 0.738019 0.738113 0.7382 0.738355 0.73862 0.738784 0.738942 0.739016 0.739319 0.739516 0.739785 0.739999 0.74001 0.740115 0.740393 0.740694 0.740994 0.741462 0.741986 0.742318 0.742649 0.74313 0.743464 0.743829 0.744371 0.744848 0.745181 0.746028 0.746581 0.747244 0.748025 0.748694 0.748969 0.749189 0.749808 0.750338 0.750797 0.750735 0.751152 0.751059 0.752012 0.750677 0.749671 ];
TPR_COV = [1 0.949311 0.89728 0.859205 0.829156 0.804245 0.782572 0.763429 0.745939 0.729832 0.714731 0.700546 0.687146 0.674518 0.662479 0.650859 0.639768 0.629145 0.618909 0.609002 0.599389 0.590086 0.581032 0.57234 0.56393 0.555826 0.547962 0.540258 0.532759 0.525423 0.518249 0.511169 0.504236 0.497514 0.491009 0.484679 0.478464 0.472432 0.466461 0.46058 0.454821 0.449184 0.443605 0.438138 0.43277 0.427428 0.42218 0.417032 0.411976 0.407009 0.402134 0.397302 0.392574 0.387875 0.383224 0.378668 0.374159 0.369706 0.365291 0.360941 0.356653 0.352438 0.348276 0.344166 0.340142 0.336182 0.332254 0.328394 0.324583 0.320795 0.317051 0.313357 0.309735 0.306164 0.302603 0.299084 0.29565 0.292182 0.288784 0.285437 0.282123 0.278849 0.275599 0.272409 0.269227 0.266078 0.262945 0.259882 0.256854 0.253846 0.250837 0.247901 0.245012 0.24215 0.239338 0.23655 0.233691 0.230935 0.228182 0.225447 0.222748 0.220087 0.21743 0.214798 0.21223 0.209683 0.207134 0.204631 0.202143 0.199654 0.197161 0.194693 0.192273 0.18984 0.187434 0.185055 0.182726 0.180402 0.178096 0.175824 0.173578 0.171366 0.16917 0.166997 0.164846 0.162708 0.160593 0.158464 0.15638 0.154285 0.152219 0.15015 0.148112 0.146095 0.144115 0.142156 0.140214 0.138264 0.136347 0.134475 0.132572 0.13072 0.128867 0.127007 0.125208 0.123429 0.121668 0.119915 0.118165 0.116449 0.114747 0.113071 0.111436 0.109775 0.108133 0.106513 0.104946 0.103383 0.101839 0.100307 0.0988177 0.0973148 0.0958417 0.094352 0.092877 0.0914098 0.089921 0.088481 0.0870829 0.0856945 0.0842975 0.0829272 0.0815487 0.0802006 0.0788561 0.0775415 0.0762097 0.0749064 0.0736108 0.0723199 0.0710567 0.069785 0.0685512 0.0672603 0.0660255 0.064785 0.0635465 0.062317 0.0611445 0.0599547 0.0587698 0.0575951 0.0564252 0.0552966 0.0541443 0.0529857 0.051873 0.050785 0.0497073 0.0486399 0.047573 0.0465083 0.0454674 0.0444601 0.043463 0.0424823 0.0415068 0.0405732 0.0396462 0.0387219 0.0378034 0.0368756 0.0359793 0.0351014 0.0342158 0.0333628 0.0325194 0.0316998 0.0308763 0.0300861 0.0292818 0.0284943 0.0277281 0.0269633 0.0262192 0.0254477 0.0247102 0.0239788 0.0232484 0.0225286 0.021828 0.0211391 0.0204513 0.0197707 0.0190988 0.0184276 0.0177789 0.0171502 0.016518 0.0158978 0.0153001 0.0146993 0.0141166 0.0135269 0.0129435 0.0123794 0.0118223 0.0112706 0.0107334 0.0102187 0.00969858 0.00919079 0.00871343 0.00822807 0.00775746 0.00730853 ];
FPR_COV = [1 0.522079 0.375503 0.309679 0.269127 0.240306 0.218373 0.200819 0.186413 0.174253 0.163814 0.154699 0.146625 0.139363 0.132836 0.126938 0.121557 0.116598 0.112004 0.107744 0.103775 0.100101 0.0966591 0.0934347 0.0903913 0.0875231 0.0848241 0.0822781 0.0798553 0.0775452 0.0753563 0.0732706 0.0712755 0.0693815 0.0675621 0.0658216 0.0641499 0.062536 0.0609819 0.0594898 0.0580527 0.0566686 0.0553365 0.0540588 0.0528259 0.0516284 0.0504737 0.0493516 0.0482703 0.04721 0.0461901 0.0452042 0.0442579 0.0433316 0.042434 0.0415563 0.0407053 0.0398784 0.0390768 0.0382909 0.0375228 0.0367755 0.0360416 0.0353272 0.0346336 0.0339566 0.0332917 0.0326521 0.0320245 0.0314097 0.0308091 0.0302244 0.0296508 0.0290923 0.0285457 0.02801 0.0274868 0.0269772 0.0264745 0.0259815 0.0254962 0.0250213 0.0245579 0.0241046 0.0236618 0.0232281 0.0228059 0.0223936 0.0219937 0.0215992 0.0212131 0.0208347 0.0204641 0.0200969 0.0197394 0.0193858 0.0190423 0.0187016 0.0183699 0.0180451 0.0177245 0.0174119 0.017102 0.0168014 0.0165071 0.0162173 0.0159297 0.0156466 0.0153716 0.0151033 0.0148373 0.0145803 0.0143241 0.0140714 0.0138242 0.0135824 0.0133435 0.0131078 0.0128773 0.0126498 0.0124249 0.0122033 0.0119825 0.0117703 0.0115619 0.0113557 0.0111557 0.0109556 0.0107597 0.0105673 0.0103759 0.0101855 0.00999968 0.00981585 0.00963544 0.00946089 0.00928663 0.00911498 0.00894437 0.00877878 0.00861297 0.00844831 0.00828681 0.00812746 0.00797273 0.00781996 0.00766879 0.00751753 0.00737092 0.00722751 0.00708616 0.00694808 0.00681106 0.00667661 0.00654658 0.00641722 0.00628989 0.0061641 0.00604033 0.0059194 0.00579963 0.00568278 0.00556761 0.00545381 0.00534169 0.00523053 0.00512095 0.00501233 0.00490634 0.00480217 0.00469885 0.00459669 0.00449515 0.00439534 0.00429747 0.00420174 0.00410532 0.00401158 0.00391809 0.00382865 0.00374034 0.00365278 0.00356744 0.00348439 0.00340133 0.00332013 0.00324042 0.00316272 0.00308566 0.00301001 0.00293523 0.00286262 0.00278833 0.00271644 0.00264587 0.00257765 0.00250847 0.00244239 0.00237566 0.00231103 0.00224745 0.0021843 0.00212294 0.00206157 0.00200104 0.00194038 0.00188137 0.0018239 0.00176694 0.00171064 0.00165412 0.00159919 0.00154517 0.00149448 0.00144313 0.00139387 0.00134348 0.00129505 0.00124743 0.00120098 0.0011552 0.00111015 0.00106604 0.00102247 0.000979358 0.000937257 0.000896896 0.000857549 0.00081743 0.000779188 0.000740839 0.000703666 0.000667399 0.000632549 0.000597259 0.000562543 0.000528812 0.000495114 0.000461352 0.000429255 0.00039743 0.000366089 0.000336596 0.000306045 0.000277431 0.000249287 0.00022198 0.000194954 0.000169834 0.000145274 0.000121708 9.87365e-005 7.62952e-005 5.41134e-005 3.26408e-005 1.12994e-005 ];
plot(Recall_COV, Precision_COV, ':r', 'linewidth', 1);
Recall_SS = [0.992941 0.992926 0.992761 0.992353 0.99203 0.991666 0.99099 0.989934 0.988797 0.987544 0.985947 0.984111 0.98217 0.979815 0.977049 0.9741 0.970706 0.966872 0.962811 0.958621 0.954318 0.949673 0.944705 0.939378 0.933717 0.927928 0.922073 0.916034 0.909896 0.903565 0.897051 0.890382 0.883591 0.876714 0.869743 0.862684 0.855445 0.848056 0.840573 0.833145 0.825669 0.818222 0.810743 0.803203 0.795656 0.788072 0.780396 0.772853 0.765288 0.757767 0.750257 0.74278 0.735355 0.727962 0.720622 0.713206 0.705708 0.698183 0.690659 0.683144 0.675683 0.668328 0.661045 0.653845 0.646747 0.639766 0.632824 0.625956 0.619112 0.612293 0.605484 0.598736 0.591983 0.585222 0.578487 0.571801 0.565151 0.558452 0.551819 0.545196 0.538634 0.53214 0.525623 0.519162 0.512831 0.506515 0.500269 0.494041 0.487848 0.481728 0.475646 0.469673 0.463761 0.45786 0.452027 0.446256 0.440632 0.435028 0.429422 0.423871 0.418362 0.412942 0.407619 0.402324 0.397091 0.391868 0.386716 0.381621 0.376506 0.371439 0.366399 0.361399 0.356403 0.351399 0.34644 0.341494 0.336628 0.33181 0.327068 0.322409 0.317796 0.313228 0.308694 0.304228 0.299846 0.295457 0.291139 0.286819 0.282541 0.278303 0.274094 0.269921 0.265766 0.261693 0.257641 0.253655 0.249729 0.24585 0.241997 0.238191 0.234396 0.230643 0.22693 0.223276 0.219643 0.216041 0.212473 0.208912 0.205396 0.201907 0.198457 0.195027 0.191659 0.18833 0.185032 0.181748 0.178542 0.175373 0.17224 0.169135 0.166073 0.163065 0.160104 0.157128 0.154164 0.151243 0.148391 0.145586 0.142807 0.140101 0.137404 0.134733 0.132072 0.129387 0.126721 0.124083 0.121511 0.118984 0.116499 0.114015 0.111619 0.109242 0.106899 0.104587 0.102259 0.0999817 0.0977211 0.0954685 0.0932609 0.0910904 0.0889822 0.0868561 0.0847568 0.0826994 0.0807453 0.0788111 0.076904 0.0750198 0.0731829 0.071357 0.0695294 0.0677383 0.0659802 0.064244 0.0625397 0.0608512 0.0591685 0.0575288 0.0559034 0.0542859 0.0526957 0.051092 0.0495134 0.0479903 0.0464965 0.0450456 0.0435988 0.0421842 0.040811 0.0394484 0.0381135 0.0367984 0.0355159 0.034246 0.0329859 0.0317436 0.030527 0.029339 0.0281735 0.0270204 0.0258862 0.0247753 0.0236561 0.0225572 0.0214538 0.0203801 0.0192995 0.0182625 0.0172218 0.0161992 0.0151794 0.0141648 0.0131654 0.0121892 0.011178 0.0102164 0.00925952 0.00831282 0.00738634 0.00647392 0.00554695 0.0046434 0.00375134 0.00289131 0.0020478 0.00122486 ];
Precision_SS = [0.240625 0.240711 0.241224 0.24184 0.242766 0.244114 0.245867 0.247983 0.250597 0.253582 0.256915 0.260583 0.264595 0.268781 0.273096 0.277533 0.281958 0.28629 0.290574 0.294834 0.299075 0.30324 0.307326 0.311371 0.315357 0.319264 0.32311 0.326816 0.330478 0.334037 0.33754 0.341 0.344352 0.347578 0.350745 0.353863 0.356895 0.359853 0.362779 0.365664 0.368451 0.371239 0.374009 0.376725 0.379406 0.38204 0.384585 0.387111 0.389582 0.392022 0.394446 0.396842 0.399157 0.401454 0.403738 0.405927 0.408017 0.410053 0.412036 0.41402 0.415992 0.417956 0.419874 0.421752 0.423576 0.425438 0.427309 0.429171 0.43103 0.43289 0.434726 0.436547 0.438305 0.440014 0.44172 0.443407 0.445085 0.446688 0.448266 0.449822 0.451309 0.452775 0.454218 0.455671 0.457176 0.458666 0.460094 0.461483 0.462847 0.464196 0.465501 0.466818 0.468092 0.469356 0.470606 0.471796 0.473057 0.474297 0.475499 0.47671 0.477927 0.479158 0.480387 0.481621 0.482872 0.484047 0.48524 0.486413 0.48759 0.488734 0.489871 0.491015 0.492138 0.493248 0.494358 0.495384 0.496431 0.497369 0.498275 0.499225 0.500155 0.501118 0.502118 0.5031 0.504071 0.505046 0.505969 0.506906 0.507781 0.508698 0.509596 0.510435 0.511262 0.512154 0.513033 0.513917 0.514767 0.515643 0.516521 0.517423 0.518306 0.519166 0.520023 0.521014 0.521893 0.522796 0.523702 0.524574 0.525443 0.52622 0.527021 0.527771 0.528515 0.529218 0.529872 0.530539 0.531247 0.531992 0.53273 0.533463 0.534224 0.534985 0.535749 0.536511 0.537245 0.538025 0.538814 0.539596 0.540391 0.541198 0.541989 0.54278 0.543613 0.544365 0.54514 0.545907 0.5467 0.547509 0.548278 0.549 0.549764 0.550477 0.55112 0.55187 0.552499 0.55318 0.553746 0.554392 0.555017 0.555605 0.556205 0.556765 0.557276 0.557741 0.558209 0.558653 0.559133 0.559534 0.559968 0.560385 0.56076 0.561256 0.561739 0.562332 0.562857 0.563394 0.563992 0.564728 0.565336 0.565909 0.566545 0.567073 0.567555 0.567915 0.568213 0.568597 0.568943 0.569411 0.569726 0.57008 0.570483 0.571015 0.571671 0.57231 0.572866 0.573429 0.573949 0.574754 0.575521 0.57626 0.577201 0.578153 0.579007 0.580086 0.581002 0.581749 0.582449 0.582904 0.58353 0.584659 0.585634 0.586759 0.587846 0.588713 0.589678 0.590397 0.591153 0.591859 0.59246 0.593278 0.593761 0.594316 0.595175 0.59594 0.596876 0.59728 ];
TPR_SS = [1 0.999985 0.99982 0.999412 0.999088 0.998724 0.998049 0.996993 0.995856 0.994603 0.993006 0.991169 0.989229 0.986874 0.984108 0.981159 0.977765 0.973931 0.96987 0.96568 0.961377 0.956732 0.951764 0.946437 0.940776 0.934987 0.929132 0.923093 0.916955 0.910624 0.90411 0.897441 0.89065 0.883772 0.876802 0.869743 0.862503 0.855114 0.847632 0.840204 0.832728 0.82528 0.817802 0.810262 0.802714 0.795131 0.787455 0.779912 0.772346 0.764825 0.757316 0.749839 0.742414 0.735021 0.727681 0.720265 0.712767 0.705242 0.697718 0.690203 0.682742 0.675387 0.668104 0.660904 0.653806 0.646825 0.639883 0.633015 0.626171 0.619352 0.612543 0.605795 0.599042 0.592281 0.585546 0.578859 0.57221 0.565511 0.558878 0.552255 0.545693 0.539199 0.532682 0.526221 0.519889 0.513574 0.507328 0.501099 0.494907 0.488787 0.482705 0.476731 0.47082 0.464919 0.459086 0.453315 0.447691 0.442087 0.43648 0.43093 0.425421 0.42 0.414678 0.409383 0.40415 0.398927 0.393775 0.38868 0.383565 0.378498 0.373458 0.368458 0.363462 0.358458 0.353499 0.348553 0.343687 0.338869 0.334127 0.329468 0.324855 0.320287 0.315753 0.311286 0.306905 0.302516 0.298197 0.293878 0.2896 0.285362 0.281152 0.27698 0.272825 0.268752 0.2647 0.260714 0.256788 0.252908 0.249055 0.24525 0.241454 0.237702 0.233989 0.230335 0.226702 0.2231 0.219532 0.215971 0.212455 0.208966 0.205515 0.202086 0.198718 0.195389 0.19209 0.188807 0.185601 0.182432 0.179299 0.176193 0.173131 0.170124 0.167162 0.164187 0.161222 0.158302 0.15545 0.152645 0.149866 0.14716 0.144463 0.141792 0.139131 0.136445 0.13378 0.131142 0.12857 0.126043 0.123558 0.121074 0.118678 0.116301 0.113958 0.111646 0.109318 0.107041 0.10478 0.102527 0.10032 0.0981493 0.096041 0.0939149 0.0918157 0.0897582 0.0878041 0.08587 0.0839629 0.0820787 0.0802417 0.0784158 0.0765882 0.0747971 0.073039 0.0713028 0.0695986 0.06791 0.0662273 0.0645876 0.0629622 0.0613447 0.0597545 0.0581509 0.0565722 0.0550491 0.0535553 0.0521045 0.0506576 0.049243 0.0478699 0.0465072 0.0451724 0.0438572 0.0425747 0.0413048 0.0400447 0.0388025 0.0375859 0.0363978 0.0352323 0.0340792 0.032945 0.0318341 0.0307149 0.029616 0.0285126 0.0274389 0.0263583 0.0253213 0.0242806 0.0232581 0.0222382 0.0212236 0.0202242 0.0192481 0.0182368 0.0172753 0.0163183 0.0153716 0.0144452 0.0135327 0.0126058 0.0117022 0.0108102 0.00995014 0.00910663 0.00828369 ];
FPR_SS = [1 0.999435 0.996517 0.992392 0.986139 0.977244 0.965627 0.952548 0.938081 0.922331 0.905486 0.888002 0.86998 0.851762 0.833438 0.815179 0.797195 0.779494 0.762043 0.744895 0.728139 0.71178 0.695911 0.680364 0.665241 0.650606 0.63637 0.622629 0.609221 0.596242 0.583664 0.571421 0.559603 0.548165 0.537014 0.526167 0.515615 0.505325 0.49525 0.485389 0.47585 0.466479 0.457256 0.448201 0.439343 0.430676 0.422204 0.413972 0.405901 0.398007 0.39025 0.382634 0.375202 0.367896 0.360689 0.353656 0.346805 0.340107 0.333539 0.327055 0.320729 0.314518 0.308446 0.302515 0.2967 0.290978 0.285337 0.279821 0.274389 0.269039 0.263761 0.25858 0.253524 0.248554 0.243693 0.238931 0.234233 0.229612 0.225073 0.220614 0.216282 0.21205 0.207901 0.203839 0.199847 0.195918 0.192073 0.188297 0.184579 0.180924 0.177343 0.173823 0.170375 0.166973 0.163628 0.160352 0.15712 0.153946 0.150853 0.147816 0.144822 0.141873 0.138996 0.136169 0.133392 0.130673 0.127988 0.125346 0.122748 0.120194 0.11768 0.115203 0.112766 0.110355 0.108004 0.105709 0.103449 0.101247 0.0990927 0.0969766 0.0949065 0.0928752 0.090882 0.0889165 0.0869921 0.0850965 0.0832318 0.0813951 0.0796037 0.0778461 0.0761292 0.0744592 0.0728197 0.0711987 0.0696124 0.0680518 0.0665301 0.0650342 0.0635668 0.0621348 0.0607361 0.0593586 0.0580129 0.0566748 0.055369 0.0540877 0.0528402 0.0516155 0.0504181 0.0492332 0.0480693 0.046932 0.0458219 0.0447419 0.0436877 0.0426548 0.0416362 0.0406423 0.0396609 0.0386958 0.0377473 0.036815 0.0359034 0.0350092 0.0341357 0.0332758 0.0324358 0.0316121 0.0308062 0.0300242 0.0292492 0.028498 0.027757 0.0270346 0.02633 0.025634 0.0249506 0.0242758 0.0236177 0.0229741 0.0223396 0.0217213 0.0211174 0.0205266 0.0199498 0.0193821 0.0188328 0.0182919 0.0177659 0.0172499 0.0167471 0.0162514 0.0157654 0.0152928 0.0148299 0.0143765 0.0139319 0.0134954 0.0130698 0.0126494 0.0122489 0.0118523 0.0114682 0.011087 0.0107192 0.0103608 0.0100113 0.00966276 0.00932078 0.00898705 0.00866311 0.00834912 0.00803862 0.00773918 0.00744597 0.00715983 0.00687984 0.00661064 0.00634801 0.00609026 0.00584212 0.00559973 0.00536226 0.0051292 0.0049046 0.00468258 0.00446948 0.0042573 0.00404761 0.00384893 0.00365428 0.00346218 0.00327444 0.00309164 0.00290909 0.0027346 0.00256427 0.0024006 0.00223894 0.00208131 0.00192992 0.0017832 0.0016425 0.00150556 0.00137236 0.00124086 0.00111478 0.000989293 0.000867537 0.000750231 0.000636014 0.000528743 0.000425826 0.000324687 0.000226664 0.000132059 ];
plot(Recall_SS, Precision_SS, ':c', 'linewidth', 1);
Recall_SIM = [0.992941 0.992857 0.992694 0.992513 0.992286 0.992045 0.991781 0.991489 0.991166 0.9908 0.990408 0.989998 0.98957 0.989127 0.988673 0.988196 0.987706 0.987204 0.986681 0.986142 0.985587 0.985014 0.984423 0.983794 0.983153 0.982494 0.98182 0.981124 0.98039 0.979624 0.978822 0.977991 0.977149 0.976289 0.97541 0.974513 0.973595 0.972661 0.971714 0.970742 0.969761 0.968763 0.967749 0.966679 0.965572 0.964442 0.963263 0.962059 0.960822 0.959558 0.95826 0.956915 0.955557 0.954172 0.952772 0.951345 0.949899 0.948417 0.94689 0.945319 0.943704 0.942023 0.940295 0.938538 0.93676 0.934935 0.933086 0.931211 0.929306 0.927362 0.925405 0.923379 0.921295 0.919157 0.91697 0.914738 0.91245 0.910118 0.907756 0.90534 0.902858 0.900326 0.897756 0.895104 0.89238 0.889618 0.886809 0.883932 0.881012 0.878062 0.875073 0.871999 0.868872 0.865704 0.862464 0.859159 0.855803 0.852388 0.848929 0.845373 0.84178 0.838115 0.834425 0.830675 0.826893 0.823055 0.819142 0.81521 0.811211 0.80715 0.803033 0.798851 0.794558 0.790244 0.785837 0.781373 0.776833 0.772239 0.76757 0.762859 0.758114 0.75333 0.748447 0.743514 0.738489 0.733425 0.72828 0.723074 0.71874 0.713471 0.708108 0.702699 0.697223 0.691668 0.686055 0.680373 0.674582 0.668737 0.662835 0.656862 0.650878 0.644825 0.638686 0.632535 0.626316 0.62005 0.613723 0.607332 0.600824 0.59427 0.587644 0.580946 0.574158 0.567341 0.560509 0.553649 0.546824 0.539943 0.533037 0.52617 0.51931 0.512438 0.505537 0.498609 0.491718 0.484867 0.477943 0.47098 0.463989 0.456989 0.450028 0.44304 0.436029 0.429017 0.421994 0.414886 0.407812 0.400723 0.393634 0.386574 0.379441 0.372316 0.365192 0.358055 0.351024 0.343915 0.336801 0.329744 0.322718 0.31576 0.308889 0.301993 0.295054 0.28804 0.280988 0.27396 0.267091 0.260275 0.253493 0.246788 0.240141 0.233541 0.226964 0.220405 0.213868 0.207365 0.200993 0.194701 0.18854 0.182423 0.176385 0.170424 0.164652 0.158886 0.153196 0.147598 0.142093 0.136633 0.131202 0.125883 0.120665 0.115531 0.110505 0.105603 0.100777 0.0960716 0.0914441 0.0869397 0.0825455 0.0781907 0.0739284 0.0696528 0.0655034 0.0614699 0.0575039 0.0537033 0.0499899 0.0464293 0.0429388 0.0395313 0.0362995 0.0331263 0.0300663 0.0270991 0.0241887 0.0213468 0.0185791 0.0159379 0.0133912 0.0109405 0.00863586 0.00654778 0.00460289 0.00294055 0.00144443 0.00031149 ];
Precision_SIM = [0.240625 0.24076 0.240925 0.241124 0.241354 0.241616 0.241917 0.242253 0.242618 0.243007 0.243425 0.243874 0.244345 0.244831 0.245329 0.245837 0.246365 0.246915 0.247491 0.248084 0.248692 0.249307 0.249935 0.250574 0.251226 0.25189 0.25256 0.253232 0.253908 0.254598 0.255292 0.255996 0.256706 0.257431 0.258165 0.258917 0.259684 0.260468 0.261266 0.262066 0.262873 0.263681 0.264498 0.265308 0.26612 0.266943 0.267773 0.268616 0.269479 0.270358 0.271252 0.272149 0.273068 0.273991 0.274926 0.275866 0.276817 0.277772 0.278735 0.279702 0.280678 0.281649 0.282628 0.283615 0.284611 0.285614 0.286632 0.287662 0.288698 0.289744 0.290801 0.291867 0.292938 0.294017 0.2951 0.296187 0.297276 0.298375 0.299485 0.300603 0.301727 0.302861 0.304009 0.305151 0.306296 0.307457 0.308626 0.3098 0.310984 0.312179 0.313377 0.314587 0.315807 0.317043 0.318279 0.319532 0.320806 0.322094 0.323396 0.324703 0.326012 0.327327 0.328662 0.330007 0.331383 0.332773 0.334159 0.33556 0.336959 0.338384 0.339811 0.341248 0.342682 0.344122 0.345556 0.347 0.34845 0.349909 0.351364 0.352835 0.354318 0.355801 0.357287 0.358797 0.360295 0.361808 0.363305 0.364788 0.366039 0.367538 0.369033 0.37053 0.372043 0.373543 0.375036 0.37655 0.378044 0.379541 0.381042 0.382521 0.384011 0.385504 0.386968 0.388446 0.389918 0.391407 0.392885 0.394337 0.395769 0.397213 0.398655 0.400079 0.401499 0.402931 0.40439 0.405848 0.407327 0.408787 0.410267 0.411751 0.413243 0.414755 0.416283 0.417806 0.419338 0.420904 0.422464 0.424033 0.425604 0.427194 0.428796 0.430405 0.432011 0.433598 0.435217 0.436804 0.438378 0.440003 0.441603 0.443199 0.444763 0.446314 0.447827 0.449266 0.450756 0.452191 0.453593 0.454968 0.456302 0.457657 0.459005 0.460357 0.461646 0.462847 0.464064 0.465333 0.46668 0.467999 0.469352 0.470707 0.472065 0.473404 0.474752 0.476004 0.477215 0.478447 0.479696 0.480982 0.482292 0.48351 0.484727 0.485863 0.48692 0.487794 0.488601 0.489485 0.490355 0.491144 0.491908 0.492738 0.493451 0.494288 0.495199 0.496034 0.496969 0.497872 0.498993 0.500038 0.500948 0.501907 0.502884 0.503511 0.504253 0.504946 0.505701 0.506537 0.507298 0.508059 0.508733 0.509477 0.510339 0.511109 0.512137 0.512756 0.512982 0.513027 0.512102 0.511668 0.511454 0.512007 0.511733 0.512093 0.512059 0.511365 0.509288 0.506981 ];
TPR_SIM = [1 0.999915 0.999753 0.999572 0.999345 0.999104 0.998839 0.998548 0.998224 0.997858 0.997467 0.997057 0.996629 0.996186 0.995731 0.995255 0.994765 0.994263 0.99374 0.993201 0.992646 0.992073 0.991482 0.990853 0.990212 0.989553 0.988879 0.988183 0.987449 0.986683 0.985881 0.98505 0.984208 0.983348 0.982469 0.981572 0.980654 0.97972 0.978773 0.977801 0.97682 0.975822 0.974808 0.973738 0.972631 0.971501 0.970322 0.969118 0.967881 0.966617 0.965319 0.963974 0.962616 0.96123 0.959831 0.958404 0.956958 0.955475 0.953949 0.952378 0.950763 0.949082 0.947353 0.945597 0.943818 0.941993 0.940145 0.93827 0.936364 0.934421 0.932464 0.930437 0.928354 0.926216 0.924029 0.921796 0.919509 0.917177 0.914815 0.912398 0.909917 0.907385 0.904815 0.902163 0.899439 0.896677 0.893868 0.890991 0.888071 0.885121 0.882132 0.879058 0.875931 0.872763 0.869523 0.866218 0.862862 0.859447 0.855988 0.852432 0.848839 0.845173 0.841484 0.837734 0.833952 0.830114 0.826201 0.822269 0.81827 0.814209 0.810091 0.80591 0.801616 0.797303 0.792896 0.788432 0.783892 0.779298 0.774629 0.769918 0.765173 0.760389 0.755506 0.750573 0.745548 0.740483 0.735339 0.730133 0.725799 0.72053 0.715167 0.709758 0.704282 0.698727 0.693114 0.687432 0.68164 0.675796 0.669893 0.663921 0.657936 0.651884 0.645745 0.639594 0.633374 0.627109 0.620782 0.614391 0.607883 0.601328 0.594703 0.588004 0.581217 0.5744 0.567568 0.560708 0.553883 0.547001 0.540096 0.533229 0.526369 0.519497 0.512596 0.505668 0.498777 0.491926 0.485002 0.478039 0.471048 0.464048 0.457087 0.450099 0.443088 0.436076 0.429053 0.421945 0.41487 0.407782 0.400693 0.393633 0.386499 0.379375 0.372251 0.365114 0.358083 0.350974 0.34386 0.336803 0.329777 0.322819 0.315948 0.309051 0.302112 0.295099 0.288047 0.281019 0.27415 0.267334 0.260552 0.253847 0.247199 0.2406 0.234022 0.227464 0.220926 0.214423 0.208051 0.20176 0.195598 0.189482 0.183444 0.177483 0.171711 0.165945 0.160255 0.154657 0.149152 0.143691 0.13826 0.132942 0.127724 0.12259 0.117564 0.112662 0.107836 0.10313 0.0985029 0.0939986 0.0896043 0.0852495 0.0809872 0.0767116 0.0725623 0.0685287 0.0645627 0.0607621 0.0570487 0.0534881 0.0499976 0.0465901 0.0433584 0.0401851 0.0371251 0.0341579 0.0312475 0.0284056 0.0256379 0.0229967 0.02045 0.0179993 0.0156947 0.0136066 0.0116617 0.00999937 0.00850325 0.00737031 ];
FPR_SIM = [1 0.999151 0.997988 0.996583 0.994898 0.992973 0.990769 0.988299 0.985605 0.982703 0.979612 0.976323 0.972887 0.969352 0.965733 0.962046 0.958256 0.954364 0.950336 0.946227 0.942034 0.937808 0.933516 0.929156 0.924744 0.920292 0.915815 0.911342 0.906832 0.902259 0.897642 0.892974 0.888281 0.883527 0.878745 0.873924 0.869062 0.864158 0.85922 0.854266 0.849299 0.844316 0.839288 0.834263 0.829201 0.824101 0.81896 0.813797 0.808576 0.803301 0.79798 0.792639 0.787256 0.781854 0.776438 0.771026 0.765591 0.760151 0.754686 0.749206 0.743693 0.738189 0.732674 0.727148 0.721607 0.716032 0.71044 0.704825 0.69919 0.693531 0.68786 0.68214 0.676395 0.670627 0.664848 0.659067 0.653283 0.647473 0.64165 0.635815 0.629956 0.624064 0.618159 0.612252 0.606332 0.600386 0.594434 0.588468 0.582496 0.57653 0.57057 0.564587 0.558593 0.552588 0.546588 0.540564 0.53451 0.528463 0.52241 0.516362 0.510334 0.504315 0.498287 0.492262 0.486211 0.480165 0.474148 0.46813 0.46212 0.456095 0.450088 0.444099 0.438107 0.432148 0.426211 0.42028 0.414366 0.408473 0.402604 0.396751 0.390914 0.385113 0.379326 0.373536 0.36779 0.362055 0.356373 0.350741 0.346059 0.340478 0.334922 0.329397 0.323887 0.318426 0.312993 0.307573 0.30219 0.296835 0.291511 0.286252 0.281031 0.275857 0.270727 0.265634 0.260584 0.255565 0.250588 0.245671 0.24079 0.235957 0.231146 0.226374 0.221637 0.216945 0.212271 0.207636 0.203044 0.198514 0.194012 0.189539 0.185114 0.180735 0.17638 0.172083 0.167839 0.163659 0.159527 0.155462 0.151442 0.147475 0.143567 0.139698 0.13588 0.132124 0.128416 0.124762 0.121163 0.117597 0.114108 0.110685 0.107329 0.104041 0.100823 0.0976769 0.0945993 0.0915814 0.0886176 0.0857149 0.0828655 0.0800675 0.0773419 0.0746659 0.0720546 0.0695083 0.0670165 0.0645778 0.0621804 0.0598261 0.0575296 0.0552866 0.0530995 0.0509673 0.0488681 0.0468381 0.0448622 0.0429324 0.0410509 0.0392194 0.0374392 0.0357094 0.03403 0.0324042 0.0308271 0.0293032 0.027826 0.026394 0.0250088 0.0236671 0.0223888 0.0211488 0.0199578 0.0187933 0.017661 0.0165735 0.0155261 0.0145186 0.0135476 0.0126177 0.011731 0.0108821 0.0100723 0.00930446 0.00857362 0.00788913 0.00723588 0.00661434 0.00602893 0.0054814 0.0049627 0.00447495 0.00401298 0.00357701 0.00316559 0.0027847 0.00242904 0.0020944 0.00178521 0.00149177 0.00122423 0.000980068 0.000759095 0.000561406 0.000383318 0.000227686 9.9947e-005 1.27429e-005 ];
plot(Recall_SIM, Precision_SIM, ':m', 'linewidth', 1);
Recall_SeR = [0.992941 0.992284 0.991287 0.99003 0.988716 0.987471 0.986091 0.98457 0.982961 0.98128 0.979591 0.977907 0.976176 0.974441 0.972715 0.970962 0.969146 0.967311 0.965392 0.963429 0.961417 0.959355 0.95722 0.955107 0.952954 0.950753 0.948524 0.946238 0.943936 0.941615 0.939264 0.936892 0.934501 0.93207 0.929627 0.927147 0.924588 0.92201 0.919393 0.916712 0.914041 0.911352 0.908618 0.905824 0.903008 0.900201 0.897347 0.894471 0.891542 0.888586 0.885584 0.882587 0.879576 0.876563 0.873554 0.870534 0.867485 0.864427 0.861319 0.858187 0.855009 0.85183 0.848616 0.845406 0.842188 0.838975 0.835736 0.832467 0.829148 0.825801 0.82242 0.818984 0.815524 0.812042 0.808551 0.80503 0.801498 0.797983 0.794413 0.790838 0.787282 0.783714 0.780157 0.776555 0.772963 0.769348 0.765752 0.762156 0.758509 0.754874 0.751199 0.747536 0.743854 0.740176 0.736466 0.732746 0.729025 0.725297 0.721535 0.71778 0.71401 0.710214 0.706411 0.702626 0.698816 0.695034 0.6912 0.687375 0.683553 0.679685 0.675822 0.671943 0.668054 0.664105 0.66016 0.656192 0.652193 0.648183 0.644177 0.640163 0.636129 0.632101 0.628087 0.624065 0.620031 0.615995 0.611943 0.607893 0.603927 0.599875 0.595849 0.591794 0.587698 0.583592 0.579537 0.575446 0.571369 0.567266 0.563127 0.558976 0.554832 0.550651 0.546474 0.542269 0.538049 0.533821 0.529556 0.525283 0.520982 0.516703 0.512367 0.508052 0.503702 0.499384 0.495033 0.490666 0.486241 0.481831 0.477367 0.472933 0.468469 0.464005 0.459579 0.455079 0.450564 0.446025 0.441468 0.43686 0.432227 0.427611 0.422976 0.418379 0.413765 0.409135 0.404527 0.399931 0.395297 0.390635 0.385955 0.381266 0.376591 0.371903 0.367244 0.362563 0.357868 0.353148 0.348377 0.34361 0.338865 0.334049 0.329232 0.324432 0.319644 0.31482 0.310005 0.305189 0.300325 0.295504 0.290565 0.285655 0.280708 0.275779 0.270779 0.265786 0.2608 0.25582 0.250872 0.245834 0.240806 0.235716 0.230569 0.225407 0.220254 0.215057 0.209907 0.20483 0.199711 0.194644 0.189507 0.184373 0.179263 0.174036 0.168821 0.163622 0.158486 0.15326 0.147978 0.142658 0.137273 0.131978 0.126661 0.121318 0.115967 0.110631 0.105343 0.100096 0.0949005 0.0896678 0.0844525 0.0792802 0.0741761 0.0691364 0.064176 0.0592351 0.0544528 0.0497136 0.0449521 0.0402025 0.0354464 0.0307169 0.0259863 0.021412 0.0167517 0.0119854 0.00709989 0.00206336 ];
Precision_SeR = [0.240625 0.243203 0.247677 0.251131 0.254082 0.256772 0.259152 0.261266 0.26324 0.265128 0.266889 0.268571 0.270223 0.271834 0.273408 0.274952 0.276465 0.27795 0.279377 0.280759 0.282127 0.283476 0.28479 0.286114 0.28742 0.288701 0.289955 0.291179 0.292389 0.293592 0.294791 0.295998 0.297196 0.298379 0.299542 0.300694 0.301827 0.302949 0.304041 0.305121 0.306208 0.307306 0.308389 0.309453 0.310514 0.311588 0.312638 0.313676 0.314698 0.31572 0.316738 0.317748 0.318759 0.319778 0.32079 0.321811 0.322836 0.323858 0.324872 0.325885 0.326905 0.327918 0.328917 0.329904 0.330893 0.33189 0.332886 0.333872 0.334857 0.335831 0.336797 0.337748 0.338703 0.33966 0.340608 0.341551 0.342493 0.343445 0.344378 0.345312 0.346249 0.347192 0.348142 0.349082 0.350022 0.350975 0.35193 0.352891 0.353833 0.354788 0.355718 0.356654 0.357587 0.358518 0.359451 0.360391 0.361323 0.362259 0.363188 0.36412 0.365064 0.365989 0.366929 0.367875 0.368824 0.36978 0.370739 0.371705 0.372679 0.373648 0.374618 0.375579 0.376533 0.377483 0.378439 0.379404 0.380362 0.381332 0.382313 0.383289 0.384259 0.385235 0.38622 0.3872 0.388183 0.389152 0.390116 0.391082 0.392031 0.392982 0.393953 0.394912 0.395857 0.396796 0.397768 0.398722 0.3997 0.400665 0.401617 0.402579 0.403556 0.404521 0.405483 0.40648 0.407475 0.408454 0.409424 0.410404 0.411355 0.412312 0.413261 0.414222 0.415184 0.416175 0.417144 0.418139 0.419124 0.420114 0.421088 0.422076 0.423053 0.42406 0.425084 0.426073 0.427066 0.428048 0.429006 0.429988 0.430953 0.431928 0.432895 0.433838 0.434797 0.435763 0.436709 0.437667 0.438612 0.439558 0.440527 0.441494 0.442493 0.443471 0.444501 0.445547 0.4466 0.447672 0.448745 0.449787 0.450876 0.451902 0.45291 0.453964 0.455026 0.456068 0.457105 0.45814 0.459142 0.460194 0.461163 0.462149 0.463106 0.464108 0.465059 0.466027 0.46697 0.467874 0.468844 0.469806 0.470682 0.471549 0.472449 0.473316 0.474155 0.475017 0.475934 0.476921 0.47788 0.478854 0.479846 0.480836 0.481911 0.482956 0.483989 0.48516 0.486314 0.487425 0.488547 0.489635 0.490663 0.491759 0.492815 0.493931 0.495011 0.496123 0.497265 0.498405 0.499696 0.501042 0.50216 0.503493 0.504937 0.506654 0.508058 0.509269 0.510598 0.512306 0.513661 0.515137 0.51688 0.518553 0.521231 0.526413 0.531927 0.5348 0.536521 0.536348 ];
TPR_SeR = [1 0.999342 0.998346 0.997089 0.995775 0.99453 0.99315 0.991629 0.99002 0.988339 0.98665 0.984966 0.983235 0.9815 0.979774 0.978021 0.976205 0.97437 0.972451 0.970487 0.968476 0.966414 0.964279 0.962166 0.960013 0.957812 0.955583 0.953297 0.950995 0.948674 0.946323 0.943951 0.94156 0.939129 0.936685 0.934205 0.931647 0.929069 0.926451 0.923771 0.9211 0.918411 0.915676 0.912882 0.910067 0.90726 0.904406 0.90153 0.898601 0.895645 0.892643 0.889646 0.886634 0.883622 0.880613 0.877593 0.874543 0.871486 0.868378 0.865246 0.862068 0.858889 0.855675 0.852465 0.849247 0.846034 0.842795 0.839526 0.836207 0.83286 0.829479 0.826043 0.822583 0.8191 0.81561 0.812089 0.808557 0.805042 0.801471 0.797897 0.794341 0.790773 0.787216 0.783614 0.780022 0.776407 0.772811 0.769215 0.765568 0.761933 0.758258 0.754595 0.750913 0.747234 0.743524 0.739805 0.736083 0.732356 0.728594 0.724839 0.721068 0.717272 0.71347 0.709685 0.705875 0.702093 0.698259 0.694434 0.690612 0.686744 0.68288 0.679002 0.675113 0.671164 0.667219 0.66325 0.659252 0.655242 0.651236 0.647222 0.643188 0.639159 0.635146 0.631123 0.62709 0.623054 0.619002 0.614951 0.610986 0.606934 0.602908 0.598853 0.594757 0.59065 0.586596 0.582505 0.578428 0.574325 0.570185 0.566035 0.561891 0.55771 0.553533 0.549328 0.545108 0.54088 0.536615 0.532342 0.528041 0.523762 0.519426 0.515111 0.51076 0.506443 0.502092 0.497725 0.4933 0.48889 0.484426 0.479991 0.475527 0.471063 0.466638 0.462138 0.457623 0.453084 0.448527 0.443919 0.439285 0.43467 0.430035 0.425438 0.420824 0.416193 0.411586 0.40699 0.402356 0.397694 0.393014 0.388325 0.38365 0.378962 0.374302 0.369622 0.364927 0.360207 0.355435 0.350669 0.345924 0.341108 0.336291 0.331491 0.326703 0.321879 0.317063 0.312248 0.307384 0.302563 0.297624 0.292714 0.287767 0.282838 0.277838 0.272845 0.267859 0.262879 0.257931 0.252893 0.247865 0.242774 0.237627 0.232466 0.227313 0.222116 0.216966 0.211889 0.20677 0.201703 0.196566 0.191432 0.186322 0.181095 0.17588 0.170681 0.165545 0.160318 0.155037 0.149716 0.144332 0.139037 0.13372 0.128377 0.123026 0.117689 0.112402 0.107154 0.101959 0.0967266 0.0915113 0.086339 0.0812349 0.0761952 0.0712348 0.0662939 0.0615116 0.0567724 0.0520109 0.0472614 0.0425053 0.0377757 0.0330452 0.0284708 0.0238105 0.0190442 0.0141587 0.00912218 ];
FPR_SeR = [1 0.984035 0.957664 0.937197 0.920259 0.905682 0.892906 0.8815 0.870826 0.860652 0.851147 0.842104 0.833288 0.824729 0.816458 0.808406 0.800547 0.792923 0.785582 0.778444 0.771413 0.764506 0.757739 0.75107 0.74451 0.73807 0.73175 0.72556 0.719492 0.713475 0.707519 0.701623 0.695811 0.690069 0.684403 0.678794 0.673229 0.667727 0.662299 0.656929 0.651604 0.646291 0.641004 0.635769 0.63057 0.625382 0.620246 0.61516 0.61012 0.605086 0.600087 0.595145 0.59022 0.585299 0.58043 0.575555 0.570708 0.565901 0.561123 0.556379 0.551645 0.54696 0.54232 0.537723 0.53315 0.528602 0.524082 0.519601 0.515132 0.510705 0.506318 0.501958 0.497604 0.493247 0.488928 0.484651 0.480389 0.476146 0.471937 0.46775 0.463579 0.459422 0.455271 0.451142 0.447028 0.442913 0.438827 0.434768 0.43074 0.426732 0.422758 0.418807 0.41486 0.410941 0.407031 0.403121 0.399236 0.395377 0.391532 0.387717 0.383904 0.380114 0.376329 0.37256 0.368799 0.365054 0.361308 0.357585 0.35387 0.350182 0.346515 0.342883 0.339271 0.33568 0.332095 0.328523 0.324964 0.321419 0.317898 0.314394 0.310925 0.307464 0.304008 0.300579 0.297158 0.293768 0.290397 0.287043 0.28377 0.280464 0.277171 0.273895 0.27063 0.2674 0.264171 0.260965 0.257765 0.25459 0.251431 0.248278 0.245132 0.242015 0.238912 0.235796 0.232703 0.229636 0.226591 0.223568 0.22057 0.217587 0.214618 0.211675 0.208735 0.205813 0.202908 0.20002 0.19715 0.194301 0.191461 0.188634 0.185829 0.18302 0.180221 0.177446 0.174673 0.171911 0.169172 0.166438 0.163713 0.161004 0.158304 0.15563 0.152968 0.150311 0.147682 0.145064 0.142469 0.139889 0.137315 0.134761 0.132228 0.129726 0.127221 0.124728 0.122239 0.119764 0.117298 0.114864 0.112434 0.11003 0.107644 0.105267 0.10291 0.100587 0.0982697 0.0959739 0.0937032 0.0914353 0.0892021 0.0869853 0.0847836 0.0826097 0.0804563 0.0783082 0.0761737 0.0740717 0.0719668 0.0698824 0.0678227 0.0657949 0.0637794 0.0617789 0.059814 0.0578633 0.0559358 0.054015 0.0521172 0.0502498 0.0483954 0.0465589 0.0447475 0.042964 0.0412094 0.0394758 0.037769 0.0360935 0.0344413 0.0328128 0.0312075 0.029637 0.0281034 0.0265969 0.0251145 0.0236529 0.022217 0.0208083 0.0194344 0.0180962 0.0167941 0.015525 0.0142834 0.0130734 0.0118933 0.0107583 0.0096722 0.00860971 0.00757545 0.00657461 0.00561495 0.00468158 0.00381158 0.00299542 0.00223383 0.00153241 0.00086515 0.00025107 ];
plot(Recall_SeR, Precision_SeR, ':y', 'linewidth', 1);
Recall_SUN = [0.992941 0.98964 0.989314 0.988859 0.988351 0.987788 0.987005 0.985982 0.984917 0.983817 0.982671 0.981365 0.980091 0.978698 0.977206 0.975681 0.974001 0.972299 0.970459 0.968512 0.966476 0.964397 0.962308 0.959885 0.957434 0.954921 0.95245 0.949865 0.947182 0.944341 0.94141 0.938351 0.935117 0.932217 0.928888 0.925435 0.922025 0.918307 0.914709 0.91098 0.907307 0.903392 0.899298 0.895096 0.891313 0.887023 0.882797 0.878473 0.873991 0.869644 0.865063 0.860674 0.855912 0.851186 0.84668 0.841855 0.837184 0.832402 0.827622 0.822723 0.817824 0.812884 0.807878 0.802885 0.79768 0.793582 0.788329 0.783383 0.778213 0.773292 0.768257 0.763244 0.758155 0.753269 0.748121 0.743236 0.738199 0.732978 0.728226 0.723222 0.718219 0.713506 0.708506 0.703502 0.698733 0.693851 0.688781 0.683877 0.67911 0.674384 0.669702 0.664903 0.660391 0.655649 0.651025 0.646367 0.641517 0.637177 0.632627 0.627904 0.623441 0.618868 0.614455 0.609774 0.605395 0.601088 0.596675 0.59246 0.587988 0.583737 0.579267 0.574993 0.57065 0.566576 0.562261 0.558084 0.554018 0.549968 0.545883 0.541783 0.537671 0.533671 0.529606 0.52551 0.52143 0.517412 0.513457 0.509347 0.506051 0.502616 0.498573 0.494697 0.490809 0.486952 0.483126 0.479341 0.475626 0.471902 0.468192 0.464533 0.460952 0.457397 0.453788 0.450096 0.446676 0.44301 0.439534 0.435945 0.432541 0.429064 0.425748 0.422397 0.418999 0.415709 0.412289 0.4091 0.405778 0.402555 0.399242 0.396037 0.393084 0.389842 0.386745 0.38359 0.380547 0.37761 0.37455 0.371583 0.368608 0.365658 0.362753 0.359694 0.35681 0.353988 0.351155 0.348384 0.345699 0.342926 0.340164 0.337326 0.334645 0.331994 0.329407 0.326693 0.324138 0.321528 0.318955 0.3164 0.313806 0.311314 0.308761 0.306175 0.304103 0.301537 0.299026 0.29662 0.294197 0.291757 0.289421 0.287045 0.284689 0.282467 0.280139 0.277887 0.275649 0.2733 0.271153 0.268975 0.266859 0.26467 0.262457 0.260242 0.258084 0.255914 0.253868 0.251791 0.249692 0.247667 0.245632 0.24354 0.241496 0.239557 0.237536 0.235498 0.233683 0.231659 0.229718 0.227888 0.226005 0.224123 0.222242 0.220504 0.218602 0.216791 0.215005 0.213296 0.211485 0.209732 0.208068 0.206363 0.204737 0.203026 0.201385 0.19974 0.19812 0.196518 0.19488 0.193253 0.191707 0.190131 0.188659 0.187108 0.185637 0.184156 0.182652 0.181096 ];
Precision_SUN = [0.240625 0.244105 0.244317 0.244614 0.244909 0.245258 0.245691 0.246174 0.24674 0.247344 0.247986 0.248654 0.249386 0.25014 0.250948 0.251837 0.252805 0.253784 0.254785 0.255734 0.256778 0.257853 0.258786 0.259868 0.26089 0.261937 0.263031 0.264037 0.265086 0.266139 0.267205 0.268295 0.269452 0.270502 0.271621 0.272677 0.273799 0.274945 0.276028 0.277157 0.2782 0.279366 0.280423 0.281517 0.282453 0.283493 0.284448 0.28544 0.286403 0.28732 0.288248 0.289109 0.29006 0.290913 0.291811 0.292668 0.293447 0.294276 0.295127 0.295874 0.296666 0.297459 0.298189 0.298934 0.299697 0.300235 0.300938 0.301586 0.302237 0.302868 0.303467 0.304083 0.304666 0.305223 0.305786 0.306335 0.306851 0.307382 0.307855 0.30839 0.308914 0.309389 0.309886 0.310348 0.310835 0.311339 0.311853 0.312357 0.312851 0.313302 0.313741 0.314202 0.314672 0.315095 0.315549 0.315967 0.316428 0.316818 0.317282 0.317703 0.318063 0.318516 0.31893 0.319313 0.319764 0.320187 0.32053 0.320943 0.3213 0.321719 0.322131 0.322538 0.323018 0.323383 0.323776 0.3242 0.324559 0.324935 0.32537 0.325749 0.326165 0.326531 0.326921 0.327345 0.327775 0.328224 0.328656 0.329091 0.329475 0.329816 0.330188 0.330599 0.33102 0.331395 0.331773 0.332117 0.332473 0.332833 0.333194 0.333542 0.333859 0.334178 0.334593 0.334956 0.335268 0.335681 0.336035 0.336396 0.336706 0.337055 0.337329 0.337645 0.337994 0.33833 0.338614 0.338921 0.339263 0.339544 0.339883 0.340236 0.340608 0.340959 0.341248 0.341595 0.341964 0.342306 0.342734 0.343088 0.343506 0.343892 0.344296 0.3447 0.345124 0.345435 0.345886 0.346314 0.346693 0.347089 0.347496 0.347944 0.348304 0.348741 0.349138 0.34956 0.3499 0.350324 0.350741 0.351201 0.351561 0.351977 0.352323 0.352677 0.353016 0.353369 0.353758 0.354088 0.354458 0.35482 0.355167 0.35542 0.355663 0.356073 0.356421 0.356762 0.357066 0.357399 0.357737 0.358093 0.35841 0.358671 0.358983 0.359264 0.359559 0.359812 0.360064 0.360352 0.360675 0.361001 0.361371 0.361531 0.36171 0.362012 0.362333 0.362678 0.362835 0.363236 0.363408 0.363688 0.363917 0.3641 0.364465 0.364811 0.364943 0.36525 0.365613 0.3656 0.365869 0.366367 0.3666 0.366865 0.36714 0.367522 0.367963 0.368655 0.36879 0.369439 0.370018 0.370107 0.370322 0.370835 0.371729 0.371466 0.37116 0.371457 0.371275 0.371555 ];
TPR_SUN = [1 0.996699 0.996373 0.995918 0.99541 0.994846 0.994064 0.993041 0.991976 0.990876 0.98973 0.988424 0.98715 0.985757 0.984265 0.98274 0.98106 0.979358 0.977518 0.975571 0.973535 0.971456 0.969367 0.966944 0.964493 0.96198 0.959509 0.956924 0.954241 0.9514 0.948469 0.94541 0.942176 0.939276 0.935947 0.932494 0.929084 0.925366 0.921768 0.918039 0.914366 0.910451 0.906357 0.902154 0.898372 0.894082 0.889856 0.885532 0.88105 0.876703 0.872122 0.867733 0.862971 0.858244 0.853738 0.848914 0.844242 0.839461 0.834681 0.829782 0.824883 0.819942 0.814937 0.809943 0.804738 0.800641 0.795388 0.790442 0.785272 0.780351 0.775316 0.770303 0.765214 0.760327 0.75518 0.750295 0.745258 0.740037 0.735285 0.730281 0.725277 0.720565 0.715565 0.710561 0.705792 0.70091 0.69584 0.690936 0.686169 0.681443 0.676761 0.671962 0.667449 0.662708 0.658084 0.653426 0.648576 0.644236 0.639686 0.634963 0.6305 0.625926 0.621513 0.616833 0.612454 0.608147 0.603734 0.599519 0.595047 0.590796 0.586326 0.582052 0.577709 0.573635 0.56932 0.565143 0.561077 0.557027 0.552942 0.548841 0.54473 0.54073 0.536664 0.532569 0.528489 0.524471 0.520515 0.516406 0.51311 0.509675 0.505631 0.501756 0.497868 0.494011 0.490185 0.4864 0.482685 0.478961 0.475251 0.471592 0.468011 0.464456 0.460846 0.457155 0.453734 0.450069 0.446593 0.443004 0.4396 0.436123 0.432807 0.429456 0.426058 0.422768 0.419348 0.416159 0.412837 0.409614 0.406301 0.403096 0.400143 0.396901 0.393803 0.390649 0.387605 0.384669 0.381608 0.378642 0.375667 0.372716 0.369812 0.366753 0.363869 0.361047 0.358214 0.355443 0.352758 0.349985 0.347223 0.344385 0.341703 0.339052 0.336466 0.333752 0.331197 0.328587 0.326014 0.323458 0.320865 0.318373 0.31582 0.313234 0.311162 0.308596 0.306084 0.303679 0.301255 0.298816 0.296479 0.294104 0.291748 0.289526 0.287198 0.284945 0.282708 0.280359 0.278212 0.276034 0.273918 0.271729 0.269515 0.267301 0.265143 0.262973 0.260927 0.258849 0.256751 0.254725 0.252691 0.250598 0.248554 0.246615 0.244595 0.242557 0.240741 0.238718 0.236777 0.234947 0.233064 0.231182 0.229301 0.227562 0.225661 0.22385 0.222064 0.220355 0.218544 0.216791 0.215126 0.213422 0.211795 0.210085 0.208444 0.206799 0.205179 0.203577 0.201939 0.200312 0.198766 0.19719 0.195718 0.194167 0.192696 0.191214 0.18971 0.188155 ];
FPR_SUN = [1 0.989446 0.988106 0.986292 0.984252 0.981728 0.978594 0.975049 0.971222 0.967261 0.963181 0.958914 0.954424 0.949745 0.944853 0.939702 0.934212 0.928763 0.923179 0.91754 0.911571 0.905451 0.899835 0.893397 0.887248 0.880939 0.874488 0.868391 0.862062 0.855632 0.84921 0.842738 0.835933 0.829961 0.823365 0.816902 0.810594 0.803997 0.79775 0.791387 0.785223 0.778877 0.772535 0.766204 0.760405 0.754108 0.748083 0.741987 0.735834 0.730054 0.723914 0.718314 0.712172 0.706154 0.700456 0.694588 0.689023 0.683454 0.677896 0.672421 0.666875 0.661438 0.656109 0.650739 0.645198 0.640827 0.635434 0.630535 0.625362 0.620304 0.615335 0.610403 0.605516 0.600865 0.595909 0.591308 0.586712 0.581835 0.577448 0.572809 0.568236 0.564005 0.559547 0.555089 0.550898 0.54658 0.542079 0.537768 0.533546 0.529421 0.525384 0.521148 0.517255 0.513178 0.509281 0.505331 0.501245 0.497591 0.493765 0.489853 0.486112 0.482327 0.478701 0.474843 0.471236 0.46762 0.464088 0.460605 0.456996 0.453452 0.449837 0.446318 0.442772 0.439485 0.435975 0.432553 0.429246 0.42596 0.422676 0.419312 0.415946 0.41264 0.409349 0.406093 0.402742 0.399493 0.39624 0.392936 0.390201 0.387384 0.384133 0.380967 0.377848 0.374691 0.371658 0.368613 0.365588 0.362583 0.359605 0.356744 0.353905 0.35107 0.348159 0.345188 0.342527 0.339611 0.33686 0.334034 0.331267 0.328482 0.325843 0.323217 0.320528 0.317926 0.315197 0.31265 0.310055 0.307525 0.304935 0.302371 0.300035 0.297463 0.295023 0.292495 0.290083 0.287739 0.285308 0.282963 0.280592 0.278217 0.275913 0.273479 0.2712 0.268969 0.266707 0.264505 0.262338 0.260147 0.257945 0.255688 0.253535 0.251383 0.249342 0.247134 0.245099 0.243031 0.240937 0.238868 0.236845 0.234829 0.232774 0.230713 0.229016 0.226957 0.224981 0.223046 0.221161 0.219208 0.21734 0.215468 0.213587 0.211787 0.209921 0.208142 0.206357 0.204483 0.202759 0.201006 0.199311 0.197591 0.19587 0.194132 0.19244 0.190724 0.189137 0.187515 0.18586 0.184267 0.182695 0.181099 0.17947 0.177966 0.176398 0.174837 0.173425 0.171841 0.170377 0.168922 0.167448 0.165998 0.164595 0.163188 0.161737 0.160341 0.158922 0.157607 0.156233 0.154896 0.153608 0.152278 0.151013 0.149687 0.148406 0.147124 0.145887 0.144678 0.143391 0.142147 0.140952 0.13973 0.13857 0.137392 0.136244 0.135104 0.133965 0.132763 ];
plot(Recall_SUN, Precision_SUN, '--k', 'linewidth', 1);
Recall_SR = [0.992941 0.990827 0.985226 0.979656 0.974081 0.968267 0.962089 0.955744 0.949133 0.942224 0.935244 0.92826 0.921234 0.914149 0.906997 0.899771 0.892489 0.885056 0.87757 0.870132 0.862675 0.855171 0.84758 0.840016 0.832418 0.824821 0.817264 0.809699 0.802113 0.794559 0.787014 0.779399 0.771791 0.764239 0.756608 0.74899 0.741398 0.733833 0.726293 0.718684 0.71109 0.703498 0.695948 0.688392 0.68084 0.673313 0.66575 0.658202 0.650626 0.64307 0.635621 0.628208 0.620792 0.613387 0.605998 0.59863 0.591341 0.584098 0.576916 0.569778 0.562687 0.555621 0.548637 0.541689 0.53478 0.527897 0.521064 0.51427 0.507553 0.50085 0.494158 0.487514 0.480951 0.474447 0.468019 0.461678 0.4554 0.449157 0.442993 0.436891 0.430838 0.424864 0.418975 0.413139 0.407301 0.401535 0.395807 0.390174 0.384582 0.379043 0.373534 0.368121 0.362763 0.35748 0.352263 0.347064 0.341937 0.336861 0.331838 0.326818 0.321916 0.31703 0.312208 0.307436 0.302734 0.298118 0.293634 0.289129 0.284719 0.280356 0.276023 0.271733 0.267473 0.263269 0.259118 0.255049 0.250979 0.246958 0.242966 0.239017 0.235128 0.231293 0.227505 0.223762 0.220069 0.216466 0.212913 0.209384 0.205921 0.202476 0.199061 0.195727 0.192402 0.189133 0.185898 0.182713 0.17961 0.176547 0.173572 0.170599 0.167669 0.164772 0.161925 0.159133 0.156339 0.153592 0.150866 0.148188 0.145554 0.142941 0.140369 0.137799 0.135267 0.132764 0.130305 0.127853 0.125428 0.123066 0.120766 0.11846 0.1162 0.113962 0.11175 0.109612 0.10746 0.105345 0.103259 0.101189 0.099181 0.0972135 0.0952532 0.0933115 0.0913875 0.0895452 0.0876969 0.0858807 0.0841169 0.0823638 0.0806553 0.0789702 0.0773241 0.0756738 0.0740755 0.0724804 0.0709314 0.0693853 0.0678708 0.0664022 0.0649561 0.0635401 0.0621054 0.0607265 0.0593697 0.058049 0.0567628 0.0554733 0.0541579 0.0529159 0.0516599 0.0503867 0.0491586 0.0479209 0.0466757 0.0454925 0.0442952 0.0431029 0.0419185 0.0407707 0.0396499 0.0385766 0.0375 0.0364083 0.0353321 0.0342596 0.033224 0.03222 0.0312129 0.0302073 0.0292151 0.0282455 0.0273048 0.0263777 0.0254483 0.0245095 0.0236326 0.0227446 0.0218624 0.0210118 0.0201738 0.0193364 0.0185043 0.0176982 0.0169049 0.0161033 0.0152609 0.0144703 0.0137146 0.0129556 0.0122109 0.0114775 0.0107745 0.010045 0.00934738 0.00866767 0.00797861 0.00730676 0.00664632 0.00599717 0.00534815 0.00471416 0.00408399 0.00347045 0.00286045 0.0022721 0.00168416 0.0011125 ];
Precision_SR = [0.240625 0.243895 0.25262 0.260069 0.266375 0.272028 0.277235 0.282074 0.286661 0.291051 0.295314 0.299401 0.303349 0.307204 0.310926 0.314524 0.318029 0.3214 0.32472 0.327988 0.331231 0.334392 0.337432 0.340377 0.343268 0.346119 0.348947 0.351703 0.354377 0.356993 0.359545 0.362052 0.364508 0.366965 0.369343 0.37171 0.374034 0.376312 0.378531 0.380685 0.382823 0.384912 0.386969 0.38898 0.390979 0.392918 0.394831 0.396689 0.398488 0.400247 0.402002 0.403766 0.40548 0.40717 0.408858 0.410533 0.412224 0.413897 0.415557 0.417199 0.418849 0.420451 0.422033 0.423589 0.425117 0.426619 0.428129 0.429613 0.431092 0.432516 0.433907 0.43526 0.436578 0.43787 0.43917 0.440448 0.441692 0.442936 0.444188 0.445451 0.446716 0.447999 0.449302 0.450614 0.451875 0.453137 0.454394 0.455652 0.456928 0.458146 0.459339 0.460526 0.461719 0.462896 0.464076 0.465223 0.46639 0.467577 0.468722 0.469816 0.470897 0.471948 0.472981 0.474002 0.475018 0.476042 0.477095 0.478115 0.479155 0.480156 0.481146 0.482093 0.48302 0.48395 0.484871 0.48572 0.486579 0.487429 0.488281 0.489083 0.489889 0.490689 0.491492 0.492346 0.493213 0.49409 0.494928 0.495781 0.496591 0.497372 0.498116 0.498901 0.499605 0.500351 0.501061 0.501715 0.5024 0.503127 0.503854 0.504565 0.505237 0.505866 0.506487 0.507189 0.507877 0.508555 0.50927 0.509995 0.510745 0.511483 0.51215 0.512823 0.513467 0.514127 0.514795 0.515364 0.515843 0.516342 0.516976 0.517497 0.518053 0.518585 0.519044 0.519517 0.519946 0.52043 0.52091 0.521388 0.521849 0.522297 0.5228 0.523311 0.523868 0.52441 0.524927 0.525414 0.525994 0.526497 0.52704 0.527573 0.528112 0.528583 0.529089 0.529588 0.530072 0.530718 0.531296 0.531786 0.532428 0.532982 0.533575 0.534062 0.534642 0.535289 0.535926 0.536554 0.537214 0.537858 0.538471 0.53908 0.539759 0.540362 0.541013 0.541609 0.542328 0.54305 0.543724 0.544508 0.545244 0.546044 0.54669 0.547243 0.547821 0.548541 0.549071 0.549765 0.550554 0.551269 0.551954 0.552654 0.553107 0.553806 0.554398 0.554847 0.555322 0.555761 0.556122 0.556445 0.556897 0.557242 0.557772 0.558304 0.558914 0.559611 0.559965 0.560315 0.56079 0.561462 0.561753 0.562089 0.562689 0.56281 0.563732 0.564519 0.56531 0.565879 0.566748 0.567055 0.567153 0.567393 0.567203 0.567564 0.567184 0.566647 0.567028 0.566958 ];
TPR_SR = [1 0.997886 0.992284 0.986715 0.98114 0.975326 0.969148 0.962802 0.956192 0.949283 0.942303 0.935319 0.928293 0.921208 0.914056 0.90683 0.899548 0.892114 0.884629 0.877191 0.869734 0.86223 0.854639 0.847075 0.839477 0.831879 0.824323 0.816758 0.809172 0.801618 0.794073 0.786458 0.77885 0.771298 0.763667 0.756049 0.748457 0.740892 0.733351 0.725743 0.718148 0.710556 0.703007 0.695451 0.687899 0.680371 0.672809 0.665261 0.657685 0.650129 0.64268 0.635267 0.627851 0.620446 0.613057 0.605689 0.5984 0.591157 0.583975 0.576836 0.569745 0.56268 0.555696 0.548748 0.541839 0.534956 0.528123 0.521329 0.514612 0.507908 0.501217 0.494573 0.48801 0.481506 0.475078 0.468737 0.462459 0.456216 0.450052 0.443949 0.437897 0.431923 0.426034 0.420197 0.41436 0.408594 0.402865 0.397233 0.391641 0.386102 0.380593 0.37518 0.369821 0.364538 0.359322 0.354123 0.348996 0.34392 0.338897 0.333877 0.328974 0.324089 0.319267 0.314495 0.309793 0.305177 0.300693 0.296188 0.291778 0.287415 0.283081 0.278792 0.274532 0.270328 0.266177 0.262108 0.258038 0.254017 0.250025 0.246076 0.242187 0.238351 0.234564 0.230821 0.227128 0.223525 0.219972 0.216443 0.21298 0.209535 0.206119 0.202786 0.199461 0.196191 0.192957 0.189772 0.186669 0.183605 0.180631 0.177657 0.174727 0.171831 0.168984 0.166192 0.163398 0.160651 0.157925 0.155247 0.152613 0.15 0.147428 0.144858 0.142326 0.139823 0.137364 0.134912 0.132487 0.130125 0.127825 0.125518 0.123258 0.121021 0.118809 0.11667 0.114519 0.112404 0.110318 0.108247 0.10624 0.104272 0.102312 0.10037 0.0984463 0.096604 0.0947557 0.0929395 0.0911757 0.0894227 0.0877141 0.0860291 0.084383 0.0827326 0.0811343 0.0795393 0.0779902 0.0764441 0.0749296 0.073461 0.072015 0.0705989 0.0691642 0.0677853 0.0664285 0.0651078 0.0638217 0.0625321 0.0612168 0.0599748 0.0587187 0.0574455 0.0562174 0.0549798 0.0537346 0.0525513 0.051354 0.0501617 0.0489773 0.0478295 0.0467087 0.0456354 0.0445588 0.0434671 0.0423909 0.0413184 0.0402828 0.0392789 0.0382717 0.0372662 0.0362739 0.0353043 0.0343636 0.0334365 0.0325071 0.0315683 0.0306914 0.0298035 0.0289212 0.0280706 0.0272327 0.0263952 0.0255632 0.024757 0.0239637 0.0231621 0.0223197 0.0215291 0.0207734 0.0200144 0.0192697 0.0185363 0.0178333 0.0171038 0.0164062 0.0157265 0.0150374 0.0143656 0.0137051 0.013056 0.012407 0.011773 0.0111428 0.0105293 0.00991927 0.00933093 0.00874298 0.00817132 ];
FPR_SR = [1 0.974766 0.920619 0.880003 0.847158 0.818271 0.791944 0.767726 0.745145 0.723766 0.703501 0.684337 0.6661 0.648679 0.632074 0.616181 0.600948 0.586434 0.572393 0.558831 0.545671 0.533036 0.520922 0.509253 0.497894 0.48688 0.476164 0.465784 0.455744 0.445969 0.436492 0.427225 0.418208 0.409416 0.400843 0.392421 0.384201 0.376179 0.368395 0.360838 0.353444 0.34622 0.339162 0.332256 0.325484 0.318845 0.312332 0.305971 0.299759 0.293678 0.287733 0.281913 0.276233 0.270657 0.265173 0.259775 0.254498 0.249312 0.244203 0.239194 0.234279 0.229486 0.224776 0.220161 0.215646 0.21121 0.206847 0.202597 0.198418 0.194338 0.190332 0.186417 0.182572 0.178813 0.175131 0.171527 0.167997 0.164535 0.161149 0.157821 0.154566 0.151362 0.148216 0.145129 0.142108 0.13914 0.136228 0.133373 0.130565 0.127833 0.12517 0.122557 0.119994 0.117486 0.115018 0.112599 0.110234 0.1079 0.105622 0.103391 0.101211 0.0990695 0.0969756 0.0949177 0.0928996 0.0909182 0.0889825 0.0870754 0.0852138 0.0833828 0.0815911 0.0798375 0.078113 0.0764149 0.0747493 0.0731356 0.0715408 0.0699774 0.0684455 0.0669505 0.0654838 0.0640423 0.0626252 0.0612255 0.0598601 0.0585151 0.0572032 0.0559107 0.0546426 0.0534075 0.0521964 0.0510084 0.0498501 0.0487155 0.0476018 0.046511 0.0454425 0.0443875 0.0433604 0.0423473 0.0413566 0.0403824 0.0394299 0.0384901 0.0375712 0.0366721 0.0357834 0.0349139 0.0340595 0.0332222 0.0323961 0.0315905 0.0308036 0.0300378 0.0292876 0.028558 0.0278501 0.0271563 0.0264683 0.0257991 0.0251403 0.024499 0.0238746 0.0232665 0.022669 0.0220817 0.0215045 0.0209384 0.0203894 0.0198498 0.0193226 0.0188086 0.0183025 0.0178107 0.0173247 0.0168507 0.0163858 0.0159354 0.0154914 0.0150578 0.0146322 0.0142212 0.013823 0.0134315 0.0130502 0.0126727 0.012303 0.0119423 0.0115855 0.0112427 0.0109051 0.0105778 0.0102597 0.00994555 0.0096368 0.00933302 0.00903887 0.00875127 0.00846939 0.00819464 0.007925 0.0076662 0.00741293 0.00716534 0.00692225 0.00668353 0.00645272 0.00622482 0.00600194 0.00578558 0.00557387 0.00536866 0.00516959 0.0049741 0.00478485 0.00459929 0.00441824 0.00424118 0.00406964 0.00390275 0.00374026 0.00358013 0.00342814 0.00327868 0.00313423 0.00299132 0.00285361 0.0027192 0.00258918 0.00246227 0.00233839 0.00221584 0.00209713 0.00198102 0.00186997 0.00175996 0.00165397 0.00154891 0.00144659 0.00134916 0.00125222 0.00115891 0.00106692 0.000978721 0.000893298 0.000811971 0.00073151 0.000654086 0.000578332 0.000505351 0.000433731 0.000365415 0.000299575 0.000234997 0.000172544 0.000111624 ];
plot(Recall_SR, Precision_SR, '--b', 'linewidth', 1);
Recall_GB = [0.992941 0.992105 0.989813 0.987149 0.984236 0.981091 0.977744 0.974255 0.970538 0.966827 0.963114 0.959485 0.955912 0.952468 0.94912 0.945872 0.942713 0.939573 0.936446 0.933369 0.930339 0.927325 0.924359 0.921416 0.918478 0.915549 0.912597 0.909638 0.906666 0.90366 0.900595 0.897524 0.894504 0.891473 0.888421 0.885364 0.882303 0.879205 0.876093 0.872941 0.869753 0.866543 0.863283 0.859996 0.856637 0.853234 0.84976 0.846229 0.842628 0.838979 0.835271 0.831511 0.827661 0.823725 0.819732 0.815742 0.811723 0.807642 0.80351 0.799366 0.795139 0.790906 0.786646 0.78233 0.77798 0.773593 0.769157 0.76476 0.760358 0.755899 0.751424 0.746886 0.742324 0.737708 0.733046 0.728357 0.72362 0.718809 0.713981 0.709171 0.704272 0.699372 0.69447 0.689555 0.684587 0.679532 0.674418 0.669286 0.664141 0.659038 0.653942 0.648796 0.643601 0.638375 0.633071 0.627765 0.622435 0.617063 0.611637 0.606166 0.600675 0.595141 0.589576 0.583991 0.578341 0.572613 0.566836 0.561012 0.555168 0.549347 0.543461 0.537544 0.531628 0.52562 0.519579 0.513531 0.507474 0.501414 0.495383 0.489356 0.483355 0.47738 0.471425 0.465453 0.459501 0.453589 0.447755 0.441928 0.436119 0.430309 0.424454 0.418613 0.412837 0.407069 0.401331 0.39558 0.389807 0.384125 0.378529 0.372998 0.367456 0.36193 0.356448 0.350907 0.34539 0.339903 0.334416 0.328945 0.323496 0.318105 0.31269 0.307273 0.3019 0.296541 0.291221 0.285932 0.280687 0.275418 0.270179 0.264961 0.259753 0.254576 0.249443 0.244354 0.239374 0.234427 0.229551 0.224793 0.220045 0.215394 0.210794 0.206214 0.201679 0.197192 0.192787 0.18848 0.184201 0.179984 0.17584 0.171746 0.167681 0.163639 0.159666 0.155749 0.151857 0.148062 0.144331 0.14065 0.137026 0.133375 0.129809 0.12627 0.122832 0.119474 0.116153 0.112952 0.109829 0.106775 0.103757 0.100819 0.0979589 0.0951716 0.0924272 0.0897479 0.0870997 0.0845281 0.0819561 0.0794307 0.0769653 0.0745042 0.0720904 0.0697593 0.0674485 0.0651636 0.0629155 0.0606805 0.0585257 0.0563699 0.0542134 0.0521365 0.0500985 0.0480696 0.0460674 0.0440873 0.0421221 0.0402137 0.0383265 0.0365002 0.0346692 0.0329125 0.0311927 0.0295316 0.0279105 0.0262879 0.0246797 0.0231925 0.0217574 0.0203748 0.0190306 0.0177248 0.016443 0.0151734 0.0139811 0.0127634 0.0115561 0.0103849 0.00924904 0.00815148 0.00702652 0.00596203 0.00495745 0.00398409 0.0030527 0.00214529 0.00125765 0.00042044 ];
Precision_GB = [0.240625 0.243959 0.250445 0.256718 0.262932 0.269137 0.275238 0.281188 0.286975 0.292495 0.297771 0.302807 0.307611 0.312233 0.31666 0.320924 0.325041 0.329026 0.332898 0.336673 0.340365 0.343975 0.347527 0.351029 0.354476 0.357869 0.361214 0.364517 0.367778 0.370987 0.374146 0.377273 0.380382 0.383475 0.386557 0.389633 0.392704 0.39576 0.398792 0.40181 0.40481 0.407809 0.410799 0.413764 0.416712 0.419671 0.42263 0.425566 0.428496 0.431415 0.434302 0.437169 0.439984 0.442778 0.445563 0.448371 0.451185 0.454016 0.456839 0.459663 0.462452 0.465273 0.468105 0.470955 0.473785 0.47661 0.479397 0.482212 0.484986 0.487754 0.490519 0.493282 0.496038 0.498797 0.501554 0.504298 0.506955 0.509602 0.512224 0.514853 0.517485 0.520104 0.522751 0.52539 0.528002 0.530566 0.533168 0.53575 0.538328 0.540953 0.543612 0.546262 0.548909 0.55155 0.554095 0.556625 0.559152 0.561691 0.564223 0.566738 0.569216 0.5717 0.574138 0.576555 0.578925 0.581252 0.583546 0.585861 0.58818 0.590482 0.592681 0.594875 0.597053 0.599161 0.601248 0.603277 0.605281 0.607273 0.609247 0.611208 0.613172 0.615099 0.616997 0.618929 0.620856 0.622741 0.624597 0.626508 0.628453 0.630382 0.63229 0.634161 0.63609 0.637952 0.639796 0.641593 0.643356 0.645141 0.646935 0.6487 0.650417 0.652116 0.653823 0.655446 0.657019 0.658598 0.660199 0.661746 0.663364 0.664885 0.666305 0.667679 0.669012 0.670326 0.671641 0.672934 0.674237 0.675478 0.676666 0.677835 0.678963 0.680082 0.681222 0.682243 0.68326 0.684268 0.685245 0.686187 0.687099 0.688023 0.688936 0.689828 0.690668 0.691562 0.69245 0.693343 0.694204 0.695056 0.695965 0.696817 0.69773 0.69859 0.699372 0.700073 0.700766 0.70146 0.702147 0.70285 0.703498 0.704124 0.704773 0.705398 0.705967 0.706505 0.707033 0.707692 0.708342 0.708978 0.709485 0.710132 0.71073 0.711402 0.712041 0.712697 0.713377 0.714159 0.714869 0.715633 0.71638 0.717148 0.717978 0.718691 0.719439 0.720328 0.721169 0.722081 0.72287 0.723749 0.724625 0.725687 0.726578 0.727528 0.72846 0.729498 0.730509 0.731319 0.731988 0.732811 0.733496 0.73414 0.735181 0.736083 0.737033 0.738006 0.738889 0.739793 0.740818 0.741801 0.74277 0.743725 0.744531 0.745298 0.745993 0.746458 0.747007 0.747061 0.747565 0.747893 0.747998 0.748639 0.749253 0.749584 0.749573 0.749668 0.749303 0.749766 ];
TPR_GB = [1 0.999164 0.996872 0.994208 0.991295 0.98815 0.984803 0.981314 0.977597 0.973886 0.970173 0.966544 0.962971 0.959526 0.956179 0.952931 0.949771 0.946632 0.943505 0.940427 0.937397 0.934384 0.931417 0.928475 0.925537 0.922608 0.919656 0.916697 0.913725 0.910719 0.907654 0.904582 0.901563 0.898532 0.895479 0.892423 0.889362 0.886264 0.883152 0.88 0.876812 0.873602 0.870342 0.867055 0.863696 0.860292 0.856819 0.853288 0.849687 0.846037 0.84233 0.83857 0.83472 0.830784 0.826791 0.822801 0.818782 0.814701 0.810569 0.806424 0.802198 0.797965 0.793705 0.789389 0.785039 0.780651 0.776216 0.771819 0.767417 0.762957 0.758483 0.753945 0.749383 0.744767 0.740105 0.735416 0.730679 0.725868 0.72104 0.71623 0.711331 0.706431 0.701528 0.696614 0.691646 0.686591 0.681477 0.676345 0.6712 0.666097 0.661001 0.655855 0.650659 0.645433 0.64013 0.634824 0.629494 0.624122 0.618696 0.613225 0.607734 0.6022 0.596635 0.59105 0.5854 0.579672 0.573895 0.568071 0.562226 0.556405 0.55052 0.544603 0.538687 0.532679 0.526638 0.52059 0.514533 0.508473 0.502442 0.496415 0.490413 0.484438 0.478484 0.472512 0.46656 0.460648 0.454814 0.448987 0.443178 0.437368 0.431512 0.425672 0.419896 0.414128 0.408389 0.402639 0.396866 0.391183 0.385588 0.380057 0.374515 0.368989 0.363507 0.357965 0.352449 0.346962 0.341475 0.336004 0.330555 0.325164 0.319749 0.314332 0.308959 0.303599 0.29828 0.292991 0.287746 0.282477 0.277238 0.27202 0.266811 0.261635 0.256502 0.251412 0.246432 0.241486 0.236609 0.231852 0.227103 0.222453 0.217853 0.213273 0.208738 0.20425 0.199846 0.195539 0.19126 0.187043 0.182899 0.178805 0.174739 0.170697 0.166725 0.162807 0.158915 0.155121 0.15139 0.147709 0.144085 0.140434 0.136868 0.133329 0.129891 0.126532 0.123212 0.12001 0.116888 0.113834 0.110816 0.107878 0.105018 0.10223 0.099486 0.0968067 0.0941585 0.091587 0.0890149 0.0864895 0.0840241 0.081563 0.0791492 0.0768182 0.0745073 0.0722224 0.0699743 0.0677393 0.0655845 0.0634288 0.0612722 0.0591954 0.0571573 0.0551284 0.0531262 0.0511461 0.0491809 0.0472726 0.0453854 0.043559 0.041728 0.0399714 0.0382516 0.0365904 0.0349693 0.0333467 0.0317385 0.0302513 0.0288162 0.0274337 0.0260894 0.0247837 0.0235018 0.0222322 0.0210399 0.0198222 0.0186149 0.0174437 0.0163079 0.0152103 0.0140853 0.0130208 0.0120163 0.0110429 0.0101115 0.00920411 0.00831648 0.00747926 ];
FPR_GB = [1 0.975819 0.933574 0.895758 0.860804 0.82788 0.797027 0.768286 0.741371 0.716652 0.693876 0.672925 0.653638 0.635733 0.619124 0.603616 0.589109 0.575441 0.562505 0.550196 0.538455 0.527225 0.51645 0.506055 0.496045 0.486401 0.477072 0.468032 0.45928 0.450793 0.442536 0.434505 0.426695 0.419067 0.411609 0.404316 0.397178 0.390193 0.383388 0.376721 0.370201 0.363819 0.357551 0.351425 0.345422 0.339515 0.333716 0.328027 0.322427 0.316929 0.311532 0.306235 0.301058 0.295967 0.290956 0.286015 0.281148 0.276328 0.271593 0.266922 0.262338 0.257805 0.253322 0.248897 0.244537 0.240248 0.236042 0.231901 0.227834 0.223821 0.219863 0.215947 0.212097 0.208286 0.204514 0.200805 0.197179 0.193606 0.190105 0.18665 0.183222 0.179848 0.176507 0.173218 0.169986 0.166804 0.163653 0.160548 0.157514 0.154517 0.15156 0.148651 0.145787 0.142975 0.140206 0.13748 0.134803 0.132157 0.129541 0.126982 0.12447 0.121989 0.119547 0.117147 0.114783 0.112454 0.110163 0.107894 0.105654 0.103455 0.101296 0.0991588 0.0970508 0.0949913 0.0929618 0.0909749 0.0890192 0.0870928 0.0852047 0.0833478 0.0815222 0.0797372 0.0779844 0.0762478 0.0745391 0.0728615 0.0712196 0.0695931 0.0679831 0.0663957 0.064842 0.0633163 0.0618108 0.0603386 0.0588936 0.0574777 0.0560875 0.0547244 0.0533873 0.0520721 0.0507903 0.0495276 0.0482855 0.0470694 0.045883 0.0447206 0.0435735 0.0424596 0.0413691 0.0403023 0.0392594 0.0382422 0.0372476 0.0362687 0.0353178 0.034387 0.0334778 0.0325828 0.0317016 0.0308449 0.0300026 0.0291839 0.0283736 0.0275905 0.0268291 0.0260822 0.0253545 0.0246452 0.0239528 0.0232701 0.0226045 0.0219532 0.021312 0.0206827 0.0200703 0.0194712 0.018883 0.0183078 0.0177417 0.0171921 0.01665 0.0161272 0.0156193 0.0151246 0.0146416 0.0141723 0.01371 0.0132603 0.0128269 0.0124027 0.0119891 0.0115847 0.0111918 0.0108078 0.0104324 0.0100659 0.00970921 0.009359 0.00902229 0.00869273 0.00837262 0.00806062 0.00775624 0.00745802 0.00716666 0.00688133 0.00660805 0.00634306 0.00608745 0.00583871 0.0055968 0.00536039 0.00513119 0.00490434 0.00468651 0.0044784 0.0042761 0.00407748 0.00388402 0.00369561 0.00351457 0.0033395 0.00316732 0.00300222 0.00284206 0.00268912 0.00254015 0.00239666 0.00225921 0.00212691 0.00199598 0.00187273 0.00175373 0.00164042 0.00153217 0.00142633 0.00132482 0.00122672 0.00113217 0.00104277 0.000956373 0.000874065 0.000793593 0.000717915 0.000643743 0.000574246 0.000506343 0.000441678 0.000380895 0.000322041 0.00026604 0.000212485 0.000161936 0.000113031 6.67027e-005 2.22166e-005 ];
plot(Recall_GB, Precision_GB, '--g', 'linewidth', 1);
Recall_AIM = [0.992941 0.980739 0.980739 0.980435 0.979713 0.979283 0.978465 0.97758 0.97657 0.975117 0.973937 0.972319 0.970805 0.969217 0.967472 0.965681 0.963966 0.962078 0.960026 0.958208 0.956445 0.954249 0.952215 0.950263 0.947914 0.94603 0.94378 0.941302 0.939116 0.93679 0.934217 0.931501 0.92933 0.926885 0.924156 0.921423 0.918984 0.915821 0.913647 0.910691 0.907677 0.90486 0.902346 0.898463 0.895723 0.892843 0.890024 0.886129 0.883071 0.879916 0.876486 0.872712 0.869842 0.865677 0.862501 0.858525 0.855194 0.851441 0.847529 0.843863 0.840016 0.835853 0.831959 0.827969 0.824174 0.81964 0.815734 0.811436 0.807415 0.802786 0.798793 0.794016 0.789533 0.784651 0.780626 0.775398 0.771172 0.765798 0.76155 0.756257 0.751756 0.7471 0.741364 0.736597 0.731294 0.726045 0.721153 0.715772 0.710225 0.704935 0.699189 0.693947 0.688322 0.682152 0.677469 0.671458 0.665637 0.659732 0.654079 0.6483 0.642256 0.636429 0.630606 0.624614 0.618689 0.612361 0.606596 0.60033 0.594208 0.587659 0.582049 0.574892 0.568907 0.562439 0.556323 0.549486 0.543377 0.536853 0.530186 0.52386 0.516716 0.510439 0.50378 0.496922 0.490329 0.483248 0.477094 0.468184 0.465578 0.458141 0.449177 0.442906 0.435812 0.428915 0.422142 0.415288 0.408866 0.4014 0.395 0.387871 0.381073 0.3744 0.367448 0.360642 0.354329 0.346911 0.340673 0.334271 0.327576 0.321413 0.314265 0.308319 0.301446 0.295022 0.288632 0.28235 0.27636 0.269967 0.263915 0.257616 0.251465 0.245014 0.239392 0.233127 0.227364 0.221461 0.215573 0.209922 0.204317 0.198595 0.192369 0.188017 0.182306 0.176585 0.171567 0.166034 0.161215 0.156257 0.150952 0.145762 0.141065 0.136599 0.13185 0.127019 0.12271 0.118271 0.113461 0.109815 0.105455 0.101182 0.0972749 0.0934171 0.08959 0.085615 0.0820588 0.0784204 0.0748554 0.0715336 0.0680909 0.0649769 0.0615382 0.0588137 0.0555584 0.0527517 0.0498636 0.0471381 0.0444941 0.0419862 0.0394844 0.0371691 0.0348332 0.0326598 0.0305435 0.0284932 0.026488 0.0248262 0.0230105 0.0215525 0.0197923 0.0184997 0.0168638 0.0155982 0.0143428 0.0130259 0.0120225 0.0109364 0.00994941 0.00905063 0.00819382 0.00746659 0.00675906 0.00604886 0.0053821 0.00483607 0.00436166 0.00382419 0.00344451 0.00302511 0.00268558 0.00239118 0.00208156 0.00183551 0.00158811 0.00142002 0.00124076 0.00107463 0.000889265 0.000807423 0.000693243 0.00058359 0.000532573 0.000443779 0.00037266 0.000298866 0.000275279 0.00022651 ];
Precision_AIM = [0.240625 0.262046 0.262063 0.262234 0.262409 0.262732 0.263202 0.263902 0.264646 0.265723 0.266828 0.268174 0.26964 0.271236 0.272862 0.274523 0.276379 0.278219 0.280107 0.282109 0.284034 0.285913 0.287999 0.289929 0.291559 0.293622 0.295403 0.297216 0.299027 0.300681 0.302313 0.304019 0.305502 0.307169 0.308593 0.310217 0.311777 0.313275 0.314588 0.316241 0.317428 0.319026 0.320335 0.32195 0.323204 0.324442 0.326032 0.327296 0.328627 0.330133 0.331334 0.332785 0.334092 0.335586 0.336817 0.338159 0.339498 0.340954 0.342199 0.343626 0.344878 0.346203 0.347707 0.348977 0.350443 0.351774 0.353114 0.35456 0.355903 0.357484 0.358757 0.360296 0.361829 0.363191 0.364583 0.366078 0.3675 0.369122 0.370359 0.37198 0.373387 0.374816 0.376354 0.377906 0.379332 0.380847 0.382129 0.383762 0.385217 0.386882 0.38826 0.389757 0.391234 0.392884 0.394144 0.395723 0.397354 0.398895 0.400281 0.401853 0.403502 0.404942 0.406388 0.407933 0.409299 0.410941 0.412324 0.413927 0.415299 0.416894 0.418257 0.419896 0.421241 0.422761 0.42409 0.425753 0.426934 0.42847 0.429958 0.43119 0.432843 0.434057 0.435489 0.437099 0.438242 0.439715 0.440937 0.442671 0.443247 0.444875 0.446562 0.44777 0.449245 0.450402 0.451854 0.453231 0.454398 0.455989 0.457108 0.458538 0.459915 0.460929 0.462418 0.463719 0.464964 0.466304 0.467648 0.468892 0.470145 0.471433 0.472764 0.473887 0.475078 0.476501 0.477591 0.478661 0.480039 0.481342 0.482626 0.483825 0.485073 0.486498 0.4876 0.488652 0.490105 0.491399 0.492571 0.493959 0.495111 0.496592 0.497766 0.49899 0.500351 0.501471 0.502648 0.503879 0.504992 0.506308 0.507652 0.509005 0.51012 0.511283 0.512541 0.513717 0.515162 0.516106 0.51766 0.518785 0.520051 0.521308 0.522534 0.523648 0.52515 0.526416 0.527857 0.529092 0.530299 0.531729 0.532888 0.533678 0.535256 0.536071 0.537493 0.538526 0.540002 0.540747 0.542565 0.542982 0.54425 0.544979 0.546001 0.546947 0.548258 0.549261 0.55072 0.551594 0.55271 0.553951 0.555503 0.556362 0.557672 0.558984 0.559443 0.560232 0.561287 0.561372 0.56334 0.564386 0.565384 0.566975 0.568176 0.569236 0.569778 0.57002 0.571155 0.572147 0.573473 0.573559 0.574302 0.575459 0.57544 0.573464 0.575477 0.57569 0.576566 0.577462 0.577593 0.578172 0.578382 0.57774 0.579806 0.578423 0.581293 0.580176 0.575217 0.574886 ];
TPR_AIM = [1 0.987798 0.987798 0.987494 0.986771 0.986342 0.985523 0.984639 0.983629 0.982176 0.980995 0.979378 0.977864 0.976276 0.974531 0.97274 0.971024 0.969137 0.967085 0.965267 0.963504 0.961308 0.959274 0.957321 0.954973 0.953089 0.950839 0.948361 0.946175 0.943848 0.941276 0.93856 0.936389 0.933944 0.931215 0.928482 0.926043 0.92288 0.920705 0.91775 0.914735 0.911919 0.909405 0.905521 0.902782 0.899902 0.897083 0.893188 0.89013 0.886975 0.883545 0.879771 0.876901 0.872736 0.86956 0.865583 0.862252 0.8585 0.854587 0.850922 0.847075 0.842912 0.839018 0.835028 0.831233 0.826699 0.822792 0.818495 0.814474 0.809845 0.805852 0.801075 0.796592 0.79171 0.787685 0.782457 0.778231 0.772857 0.768609 0.763316 0.758815 0.754159 0.748423 0.743655 0.738353 0.733104 0.728212 0.722831 0.717284 0.711994 0.706248 0.701005 0.695381 0.689211 0.684527 0.678517 0.672696 0.666791 0.661138 0.655359 0.649315 0.643488 0.637665 0.631673 0.625748 0.61942 0.613655 0.607389 0.601267 0.594718 0.589107 0.58195 0.575966 0.569497 0.563382 0.556545 0.550436 0.543912 0.537245 0.530919 0.523775 0.517498 0.510839 0.503981 0.497388 0.490306 0.484153 0.475243 0.472637 0.4652 0.456235 0.449964 0.442871 0.435974 0.429201 0.422347 0.415925 0.408458 0.402058 0.394929 0.388132 0.381458 0.374507 0.367701 0.361388 0.35397 0.347732 0.34133 0.334635 0.328472 0.321324 0.315378 0.308505 0.302081 0.295691 0.289408 0.283419 0.277026 0.270974 0.264675 0.258524 0.252072 0.24645 0.240186 0.234423 0.22852 0.222632 0.216981 0.211375 0.205654 0.199427 0.195076 0.189365 0.183644 0.178626 0.173093 0.168273 0.163316 0.158011 0.152821 0.148124 0.143658 0.138909 0.134078 0.129768 0.12533 0.12052 0.116874 0.112513 0.108241 0.104334 0.100476 0.0966488 0.0926739 0.0891176 0.0854792 0.0819142 0.0785924 0.0751498 0.0720357 0.0685971 0.0658725 0.0626172 0.0598105 0.0569224 0.054197 0.0515529 0.049045 0.0465432 0.0442279 0.041892 0.0397186 0.0376023 0.0355521 0.0335469 0.031885 0.0300693 0.0286113 0.0268511 0.0255585 0.0239226 0.0226571 0.0214017 0.0200847 0.0190813 0.0179952 0.0170082 0.0161095 0.0152526 0.0145254 0.0138179 0.0131077 0.0124409 0.0118949 0.0114205 0.010883 0.0105033 0.0100839 0.0097444 0.00945001 0.00914039 0.00889433 0.00864694 0.00847884 0.00829958 0.00813346 0.00794809 0.00786625 0.00775207 0.00764241 0.0075914 0.0075026 0.00743148 0.00735769 0.0073341 0.00728533 ];
FPR_AIM = [1 0.87021 0.870124 0.868935 0.867458 0.865172 0.86179 0.856947 0.851652 0.844157 0.836898 0.827963 0.818894 0.809149 0.799992 0.790345 0.780744 0.77114 0.762067 0.752818 0.744157 0.735679 0.727199 0.719059 0.711719 0.703787 0.696604 0.689052 0.681861 0.674675 0.667966 0.660478 0.654293 0.647646 0.641119 0.634312 0.627892 0.621073 0.615889 0.608793 0.603049 0.59662 0.591275 0.583991 0.578434 0.573047 0.567205 0.560836 0.555282 0.549482 0.543908 0.537885 0.532836 0.52653 0.521283 0.515641 0.510484 0.504659 0.499267 0.493933 0.488745 0.483002 0.477659 0.472261 0.466919 0.461448 0.456313 0.450818 0.445731 0.440187 0.435309 0.429525 0.424338 0.418749 0.413951 0.408296 0.403472 0.397627 0.393072 0.387511 0.382724 0.378012 0.372365 0.367501 0.362423 0.35721 0.352807 0.347618 0.342519 0.33742 0.332547 0.327766 0.322861 0.317706 0.313449 0.30843 0.303545 0.298518 0.293948 0.289242 0.284458 0.279787 0.275265 0.270714 0.266277 0.261489 0.257304 0.252617 0.248296 0.243719 0.239732 0.234927 0.230796 0.22654 0.222608 0.218033 0.214153 0.209896 0.205769 0.201964 0.197571 0.19386 0.190014 0.185988 0.182195 0.17823 0.174815 0.169953 0.168532 0.164408 0.159714 0.156471 0.152769 0.149244 0.145766 0.142411 0.139211 0.135616 0.132516 0.129133 0.125813 0.122794 0.119348 0.116381 0.113507 0.110141 0.107284 0.104477 0.101633 0.0987271 0.0958749 0.0931668 0.0903723 0.0877505 0.0851042 0.082649 0.0800003 0.0776469 0.0752563 0.0727274 0.0704574 0.0680407 0.0659095 0.0635828 0.0614926 0.059353 0.0572556 0.0552267 0.0532879 0.0512605 0.0491558 0.0476614 0.0457725 0.0438334 0.0422699 0.040413 0.0388598 0.0373315 0.0355979 0.0339546 0.0325921 0.0311589 0.029744 0.0283241 0.027092 0.0257621 0.0243831 0.0233263 0.0221228 0.0209658 0.0198218 0.018908 0.0177601 0.0167937 0.015856 0.0149327 0.0140722 0.0132312 0.0124019 0.0116865 0.0108658 0.0102283 0.00953006 0.0088595 0.00829744 0.00771556 0.00709978 0.0066317 0.00612059 0.00564328 0.00520972 0.00478004 0.00439794 0.00400904 0.00368158 0.00336536 0.00306196 0.00279538 0.00251812 0.002333 0.00204279 0.00186055 0.00166644 0.00147576 0.00133282 0.00119393 0.00105032 0.000937101 0.000828961 0.000729335 0.000645612 0.000556295 0.000485354 0.000419097 0.000364525 0.000314712 0.000269934 0.000228827 0.000196555 0.000164354 0.000138824 0.00011661 9.71649e-005 7.99231e-005 6.61242e-005 5.4088e-005 4.27895e-005 3.46598e-005 2.73847e-005 2.18059e-005 1.68204e-005 1.29159e-005 1.00303e-005 7.51029e-006 5.41247e-006 5.31051e-006 ];
plot(Recall_AIM, Precision_AIM, '--r', 'linewidth', 1);
Recall_IT = [0.992941 0.331572 0.3155 0.307468 0.301232 0.295881 0.291125 0.286811 0.282818 0.279085 0.27559 0.272297 0.269183 0.266229 0.263388 0.260689 0.258083 0.255585 0.253151 0.250792 0.24852 0.24631 0.244165 0.242099 0.240074 0.238091 0.236165 0.234288 0.232458 0.230662 0.228894 0.227172 0.225466 0.223814 0.222187 0.220576 0.218995 0.217437 0.215907 0.214413 0.212957 0.211527 0.210104 0.208712 0.207324 0.205967 0.204636 0.203324 0.202023 0.200734 0.199461 0.198205 0.196972 0.195763 0.194549 0.193377 0.192194 0.191044 0.189903 0.188769 0.187643 0.186536 0.185441 0.184382 0.183307 0.182254 0.181208 0.180173 0.17916 0.178134 0.177141 0.176144 0.175143 0.174184 0.17323 0.172265 0.171324 0.170377 0.169434 0.16851 0.167593 0.166692 0.165797 0.164916 0.164023 0.163152 0.162286 0.161421 0.160555 0.159715 0.158872 0.158043 0.157226 0.156411 0.155578 0.154778 0.153983 0.153181 0.152417 0.151649 0.15087 0.150085 0.149301 0.148526 0.147772 0.147035 0.146302 0.145554 0.144804 0.144075 0.143345 0.142628 0.141921 0.141209 0.140503 0.139801 0.139114 0.138428 0.137741 0.137066 0.136384 0.135708 0.135034 0.134374 0.13372 0.133058 0.13241 0.131772 0.131136 0.130502 0.129866 0.129222 0.128589 0.127979 0.127369 0.126764 0.126154 0.125556 0.124934 0.124329 0.123738 0.123148 0.122564 0.121981 0.121393 0.120814 0.120244 0.119667 0.119097 0.118523 0.117974 0.11741 0.116827 0.116272 0.115718 0.11518 0.114638 0.114105 0.113575 0.113046 0.112517 0.11199 0.111475 0.110954 0.11044 0.109929 0.109418 0.108912 0.108411 0.107908 0.107408 0.10691 0.106412 0.105925 0.10544 0.104947 0.104459 0.103966 0.103483 0.103 0.102531 0.102036 0.101551 0.101088 0.100614 0.100149 0.0996847 0.0992271 0.0987561 0.0982922 0.097838 0.0973884 0.0969428 0.0964741 0.0960133 0.0955634 0.0951287 0.0946904 0.0942485 0.0937986 0.0933698 0.092924 0.0925099 0.0920775 0.0916588 0.091224 0.0908083 0.0903863 0.0899783 0.0895765 0.0891722 0.0887568 0.0883508 0.0879374 0.0875264 0.087119 0.0867202 0.0863247 0.0859189 0.0855131 0.085116 0.0847115 0.0843213 0.0839407 0.0835527 0.083163 0.0827851 0.082408 0.0820171 0.0816473 0.0812716 0.0808926 0.0805096 0.0801373 0.0797535 0.0793863 0.0790213 0.0786561 0.0783016 0.0779391 0.0775648 0.0771997 0.076849 0.0764887 0.0761364 0.0757765 0.0754206 0.0750682 0.0747187 0.0743692 0.0740278 0.0736858 0.0733402 0.0730029 0.0726533 0.0723213 ];
Precision_IT = [0.240625 0.447105 0.45592 0.459544 0.462195 0.464441 0.46645 0.468274 0.469895 0.471425 0.47284 0.474191 0.475497 0.476728 0.47791 0.479031 0.480135 0.481195 0.482216 0.483241 0.484244 0.485213 0.486157 0.487065 0.487961 0.48882 0.489654 0.490499 0.491332 0.492159 0.49296 0.493727 0.494504 0.495281 0.496011 0.496731 0.497431 0.498156 0.498875 0.499565 0.50026 0.50094 0.501586 0.50222 0.502871 0.503522 0.504131 0.504751 0.505376 0.506 0.506584 0.507152 0.507756 0.508338 0.508892 0.509438 0.509983 0.510527 0.511078 0.511606 0.512158 0.512661 0.513211 0.513721 0.514236 0.514759 0.515242 0.515723 0.516219 0.516706 0.517167 0.517638 0.518109 0.518594 0.519083 0.519555 0.52001 0.520441 0.520875 0.52133 0.521752 0.522179 0.522644 0.523072 0.523491 0.523929 0.524364 0.524813 0.525242 0.525673 0.526077 0.526507 0.526928 0.527357 0.527778 0.528203 0.528633 0.529036 0.529454 0.529871 0.530298 0.530705 0.531119 0.53148 0.531897 0.532324 0.532736 0.533141 0.53352 0.533894 0.534307 0.534688 0.535095 0.535475 0.535874 0.536262 0.536648 0.537043 0.537401 0.537765 0.538105 0.538455 0.538808 0.539159 0.539487 0.539823 0.540158 0.540505 0.540842 0.541197 0.541506 0.541835 0.542127 0.542476 0.542832 0.543165 0.54348 0.543763 0.54404 0.544379 0.544712 0.545019 0.545337 0.545642 0.545927 0.546222 0.546515 0.546788 0.547081 0.547393 0.547689 0.547999 0.548258 0.548524 0.548785 0.549077 0.549351 0.549624 0.549898 0.550184 0.55044 0.550713 0.550978 0.551239 0.551543 0.551841 0.552088 0.55237 0.552645 0.55291 0.553164 0.553423 0.553707 0.553971 0.554236 0.554466 0.55469 0.554909 0.555124 0.555343 0.555578 0.555772 0.555985 0.556203 0.556416 0.556632 0.556857 0.557061 0.557279 0.557482 0.557707 0.557925 0.558157 0.558349 0.558546 0.558759 0.558968 0.559171 0.559338 0.559511 0.559727 0.559935 0.560171 0.560347 0.560571 0.560783 0.560995 0.561235 0.561436 0.561641 0.561877 0.562078 0.562275 0.562492 0.562696 0.56289 0.563073 0.563283 0.56348 0.563649 0.563884 0.564071 0.56433 0.564559 0.564745 0.564951 0.565155 0.565347 0.565543 0.565734 0.565926 0.566118 0.566268 0.566424 0.566612 0.566785 0.56698 0.56718 0.567382 0.567585 0.567721 0.567875 0.568057 0.568221 0.568425 0.568612 0.568817 0.568997 0.569187 0.569363 0.569588 0.569796 0.570001 0.570199 0.570376 0.570608 ];
TPR_IT = [1 0.338631 0.322559 0.314527 0.308291 0.30294 0.298184 0.29387 0.289876 0.286144 0.282649 0.279356 0.276242 0.273287 0.270446 0.267748 0.265142 0.262644 0.260209 0.257851 0.255579 0.253369 0.251224 0.249158 0.247133 0.24515 0.243224 0.241347 0.239517 0.237721 0.235953 0.234231 0.232525 0.230873 0.229245 0.227635 0.226054 0.224496 0.222966 0.221472 0.220016 0.218586 0.217163 0.215771 0.214382 0.213026 0.211695 0.210382 0.209082 0.207793 0.20652 0.205264 0.204031 0.202822 0.201608 0.200436 0.199253 0.198103 0.196962 0.195828 0.194702 0.193595 0.192499 0.191441 0.190366 0.189313 0.188266 0.187232 0.186219 0.185193 0.1842 0.183203 0.182202 0.181242 0.180289 0.179324 0.178382 0.177436 0.176493 0.175569 0.174652 0.17375 0.172856 0.171975 0.171082 0.170211 0.169345 0.168479 0.167614 0.166774 0.16593 0.165102 0.164285 0.16347 0.162637 0.161837 0.161042 0.16024 0.159476 0.158708 0.157928 0.157144 0.15636 0.155585 0.154831 0.154094 0.153361 0.152613 0.151862 0.151134 0.150404 0.149687 0.148979 0.148268 0.147562 0.14686 0.146173 0.145487 0.1448 0.144125 0.143442 0.142767 0.142093 0.141433 0.140779 0.140117 0.139468 0.138831 0.138195 0.137561 0.136924 0.13628 0.135648 0.135038 0.134428 0.133823 0.133213 0.132615 0.131993 0.131388 0.130797 0.130207 0.129623 0.12904 0.128452 0.127873 0.127302 0.126725 0.126156 0.125582 0.125033 0.124469 0.123886 0.123331 0.122777 0.122239 0.121697 0.121164 0.120633 0.120104 0.119576 0.119049 0.118534 0.118013 0.117499 0.116987 0.116477 0.115971 0.11547 0.114967 0.114467 0.113968 0.113471 0.112984 0.112499 0.112006 0.111518 0.111025 0.110542 0.110059 0.10959 0.109095 0.10861 0.108146 0.107673 0.107208 0.106744 0.106286 0.105815 0.105351 0.104897 0.104447 0.104002 0.103533 0.103072 0.102622 0.102187 0.101749 0.101307 0.100857 0.100429 0.0999828 0.0995687 0.0991363 0.0987176 0.0982829 0.0978672 0.0974451 0.0970372 0.0966353 0.0962311 0.0958156 0.0954096 0.0949963 0.0945853 0.0941778 0.093779 0.0933836 0.0929777 0.0925719 0.0921748 0.0917703 0.0913801 0.0909996 0.0906115 0.0902218 0.0898439 0.0894668 0.0890759 0.0887062 0.0883304 0.0879515 0.0875684 0.0871962 0.0868124 0.0864451 0.0860801 0.0857149 0.0853605 0.0849979 0.0846236 0.0842585 0.0839078 0.0835475 0.0831952 0.0828353 0.0824795 0.082127 0.0817775 0.081428 0.0810867 0.0807446 0.080399 0.0800617 0.0797121 0.0793802 ];
FPR_IT = [1 0.105785 0.0960675 0.09176 0.0885605 0.0858816 0.0835392 0.0814448 0.0795545 0.0778191 0.0762046 0.0746962 0.0732791 0.0719458 0.0706838 0.0694919 0.0683465 0.0672558 0.0662114 0.0652004 0.0642244 0.0632891 0.0623843 0.0615164 0.0606715 0.059857 0.0590665 0.0582987 0.0575493 0.0568186 0.0561078 0.0554208 0.0547464 0.0540874 0.0534491 0.0528269 0.0522194 0.0516227 0.0510368 0.0504697 0.049911 0.049365 0.0488317 0.0483074 0.047791 0.0472846 0.0467943 0.0463082 0.0458316 0.045359 0.0449004 0.0444467 0.0440011 0.0435625 0.0431355 0.0427169 0.0422994 0.0418952 0.0414952 0.0411008 0.0407105 0.0403349 0.0399557 0.0395885 0.0392248 0.0388651 0.0385138 0.0381682 0.0378239 0.037487 0.0371542 0.0368247 0.0364987 0.0361772 0.0358612 0.0355485 0.0352409 0.0349379 0.0346399 0.0343431 0.0340541 0.0337679 0.0334805 0.0332008 0.0329221 0.0326474 0.0323778 0.0321078 0.0318422 0.0315823 0.0313227 0.0310676 0.0308151 0.0305628 0.030315 0.0300697 0.029826 0.0295894 0.0293532 0.0291207 0.0288894 0.02866 0.0284325 0.0282106 0.0279881 0.0277691 0.0275509 0.0273362 0.0271236 0.0269158 0.0267051 0.0265019 0.0262967 0.0260961 0.0258975 0.0257004 0.0255067 0.0253122 0.0251211 0.0249327 0.0247456 0.0245593 0.024374 0.0241922 0.0240125 0.023834 0.0236577 0.0234826 0.02331 0.0231373 0.0229669 0.0227988 0.0226317 0.0224638 0.0222988 0.0221348 0.0219724 0.0218138 0.0216542 0.0214944 0.0213383 0.021184 0.0210296 0.0208776 0.0207265 0.0205769 0.0204295 0.0202826 0.0201368 0.0199909 0.0198478 0.0197058 0.019564 0.0194224 0.0192849 0.019146 0.0190089 0.0188747 0.0187411 0.0186075 0.0184754 0.018345 0.018214 0.0180855 0.0179586 0.0178314 0.0177078 0.0175839 0.0174587 0.0173359 0.0172157 0.0170959 0.016975 0.0168578 0.0167404 0.016625 0.0165102 0.0163974 0.0162828 0.0161702 0.0160594 0.0159488 0.0158383 0.0157293 0.0156206 0.0155112 0.0154047 0.0153006 0.015195 0.0150899 0.0149858 0.0148821 0.0147807 0.0146785 0.0145771 0.014477 0.0143785 0.0142809 0.0141832 0.0140859 0.0139886 0.013893 0.0137976 0.0137039 0.0136101 0.0135171 0.013427 0.0133338 0.0132436 0.0131538 0.0130647 0.0129756 0.0128875 0.012799 0.0127115 0.0126261 0.012543 0.0124591 0.0123751 0.0122927 0.0122081 0.0121249 0.0120411 0.0119587 0.0118773 0.0117969 0.0117175 0.0116388 0.0115616 0.0114837 0.0114062 0.0113289 0.0112539 0.0111802 0.0111046 0.0110319 0.0109589 0.010886 0.0108119 0.0107392 0.0106682 0.0105969 0.0105269 0.0104553 0.0103861 0.0103163 0.0102482 0.010181 0.0101131 0.0100468 0.00997855 0.00991167 0.00984542 0.0097802 0.00971462 0.00964863 ];
plot(Recall_IT, Precision_IT, '--c', 'linewidth', 1);
Recall_AVG = [0.992941 0.992939 0.992922 0.992861 0.992771 0.992598 0.992344 0.991721 0.991305 0.99079 0.990183 0.989542 0.988698 0.987899 0.987114 0.986191 0.985226 0.984125 0.98293 0.981659 0.980184 0.978805 0.97717 0.975567 0.973848 0.97216 0.970398 0.968567 0.966629 0.964545 0.962549 0.960489 0.958206 0.955729 0.953325 0.950884 0.948352 0.945793 0.943238 0.940492 0.937661 0.934891 0.932204 0.929423 0.92658 0.923645 0.920635 0.91761 0.914555 0.911429 0.908444 0.905344 0.902351 0.899406 0.896484 0.893502 0.890445 0.887231 0.883837 0.880467 0.877101 0.873653 0.870234 0.866771 0.863278 0.859863 0.856463 0.853003 0.849423 0.845873 0.842222 0.838527 0.834801 0.831042 0.82733 0.823678 0.820072 0.816362 0.812722 0.809023 0.805304 0.801511 0.797724 0.793954 0.790205 0.786558 0.78291 0.779413 0.775883 0.772482 0.768971 0.765389 0.761765 0.758158 0.754638 0.751025 0.747437 0.743962 0.740308 0.736752 0.733096 0.729464 0.725801 0.722185 0.718507 0.714822 0.711086 0.70743 0.703614 0.69972 0.695657 0.691536 0.687432 0.683414 0.679377 0.675271 0.671332 0.667263 0.663245 0.659124 0.655043 0.650939 0.646984 0.642959 0.638853 0.63483 0.630647 0.626701 0.622838 0.618839 0.61484 0.610877 0.606812 0.602783 0.598921 0.594819 0.590841 0.586826 0.582722 0.578679 0.574642 0.570474 0.566289 0.56197 0.557605 0.553039 0.548355 0.543584 0.538949 0.534438 0.52993 0.525551 0.5211 0.516673 0.512084 0.507658 0.503229 0.498862 0.49451 0.490138 0.485823 0.481342 0.476776 0.472298 0.467612 0.462949 0.458355 0.453716 0.449042 0.444293 0.439331 0.434423 0.429533 0.424577 0.419692 0.414869 0.409714 0.404476 0.399515 0.39451 0.389717 0.384655 0.379815 0.375211 0.370397 0.365912 0.361298 0.356808 0.352445 0.348168 0.3436 0.339238 0.334641 0.330073 0.325473 0.320685 0.315762 0.310912 0.305774 0.300917 0.296001 0.291132 0.286446 0.281642 0.276662 0.271384 0.266478 0.261686 0.256778 0.251727 0.246695 0.241869 0.237192 0.232266 0.227371 0.222606 0.217902 0.212813 0.207984 0.203197 0.198246 0.193144 0.188214 0.182971 0.177796 0.172712 0.16766 0.16243 0.15693 0.150959 0.14455 0.137989 0.131557 0.12481 0.118484 0.111726 0.104439 0.097665 0.0905377 0.0841193 0.0778336 0.0723099 0.0668341 0.0615366 0.055302 0.0497517 0.0440789 0.037124 0.0299767 0.0237286 0.0188301 0.0145127 0.00952715 0.00461239 0.00172388 0.000109176 ];
Precision_AVG = [0.240625 0.240877 0.241506 0.242193 0.243044 0.24409 0.245491 0.248372 0.250187 0.25226 0.254498 0.256645 0.25907 0.261231 0.263231 0.265389 0.267752 0.270219 0.27274 0.275367 0.277915 0.280194 0.282793 0.285261 0.287792 0.290316 0.292717 0.295141 0.297613 0.300152 0.302523 0.304923 0.307496 0.310229 0.312831 0.315405 0.318028 0.32061 0.323147 0.325799 0.328502 0.331098 0.333576 0.336092 0.33863 0.34121 0.343802 0.346378 0.348941 0.351533 0.353972 0.356479 0.358851 0.361163 0.363407 0.36566 0.367933 0.370305 0.372774 0.375199 0.377598 0.380046 0.382463 0.384879 0.387279 0.389609 0.391908 0.394221 0.39658 0.398903 0.401265 0.403621 0.405976 0.408356 0.41067 0.412937 0.415152 0.417406 0.419629 0.421862 0.424091 0.426352 0.428594 0.430815 0.433009 0.435137 0.437247 0.439258 0.441285 0.443216 0.445196 0.447195 0.449202 0.451169 0.453096 0.455031 0.456956 0.458804 0.460728 0.462595 0.464504 0.466378 0.468255 0.470085 0.471919 0.473741 0.475589 0.477378 0.479242 0.481125 0.483087 0.485061 0.48703 0.488939 0.490857 0.492785 0.494629 0.496535 0.498391 0.500295 0.502173 0.504026 0.50582 0.507629 0.509454 0.511233 0.513092 0.514842 0.516531 0.518278 0.520024 0.521728 0.523479 0.525197 0.526841 0.52857 0.53025 0.531933 0.533624 0.535279 0.536927 0.538617 0.540308 0.54204 0.543774 0.545591 0.547441 0.549318 0.551131 0.552901 0.554647 0.556349 0.558053 0.559778 0.561539 0.563232 0.564922 0.566577 0.568232 0.569876 0.571497 0.573153 0.574836 0.576492 0.578219 0.579915 0.581596 0.583297 0.584965 0.586677 0.58846 0.590197 0.591925 0.593691 0.595403 0.597091 0.59891 0.60073 0.602463 0.604219 0.605879 0.607631 0.609299 0.610908 0.612563 0.614114 0.615687 0.61724 0.61871 0.620171 0.621688 0.623154 0.624671 0.626169 0.627654 0.629192 0.630772 0.632333 0.633967 0.635535 0.637091 0.638616 0.640106 0.641598 0.64315 0.644792 0.646302 0.647744 0.649225 0.650731 0.652226 0.653642 0.655027 0.656457 0.657858 0.659211 0.660499 0.661942 0.663277 0.664589 0.665929 0.667285 0.668616 0.669969 0.671326 0.672607 0.673858 0.675139 0.67645 0.677842 0.679351 0.680845 0.682336 0.68391 0.685398 0.687027 0.688797 0.690459 0.692278 0.693947 0.69553 0.696953 0.698369 0.699699 0.701291 0.702661 0.703984 0.705731 0.707857 0.709884 0.711476 0.71264 0.714355 0.716731 0.718254 0.72165 ];
TPR_AVG = [1 0.999998 0.999981 0.99992 0.99983 0.999657 0.999403 0.998779 0.998364 0.997849 0.997242 0.996601 0.995756 0.994957 0.994172 0.993249 0.992285 0.991184 0.989989 0.988718 0.987243 0.985864 0.984228 0.982626 0.980907 0.979219 0.977457 0.975626 0.973688 0.971604 0.969608 0.967548 0.965265 0.962788 0.960383 0.957943 0.955411 0.952852 0.950296 0.947551 0.94472 0.94195 0.939263 0.936482 0.933639 0.930703 0.927694 0.924668 0.921614 0.918488 0.915503 0.912403 0.90941 0.906465 0.903543 0.900561 0.897504 0.894289 0.890896 0.887526 0.88416 0.880712 0.877293 0.87383 0.870337 0.866922 0.863521 0.860062 0.856482 0.852931 0.84928 0.845586 0.84186 0.838101 0.834389 0.830737 0.827131 0.82342 0.819781 0.816082 0.812363 0.80857 0.804783 0.801013 0.797264 0.793617 0.789969 0.786471 0.782942 0.779541 0.77603 0.772448 0.768824 0.765217 0.761697 0.758084 0.754496 0.751021 0.747367 0.74381 0.740155 0.736523 0.73286 0.729244 0.725566 0.721881 0.718144 0.714489 0.710673 0.706779 0.702715 0.698595 0.694491 0.690473 0.686436 0.68233 0.678391 0.674321 0.670303 0.666183 0.662102 0.657998 0.654043 0.650018 0.645912 0.641889 0.637705 0.633759 0.629897 0.625898 0.621899 0.617936 0.613871 0.609841 0.60598 0.601877 0.5979 0.593885 0.58978 0.585738 0.581701 0.577533 0.573348 0.569029 0.564664 0.560098 0.555414 0.550643 0.546008 0.541497 0.536989 0.53261 0.528159 0.523732 0.519143 0.514717 0.510288 0.505921 0.501569 0.497197 0.492881 0.488401 0.483834 0.479357 0.474671 0.470007 0.465414 0.460774 0.4561 0.451352 0.446389 0.441482 0.436592 0.431635 0.426751 0.421928 0.416772 0.411535 0.406574 0.401568 0.396776 0.391714 0.386874 0.38227 0.377456 0.372971 0.368357 0.363867 0.359504 0.355227 0.350659 0.346297 0.341699 0.337131 0.332531 0.327744 0.322821 0.31797 0.312833 0.307976 0.30306 0.298191 0.293504 0.2887 0.283721 0.278443 0.273537 0.268745 0.263837 0.258786 0.253754 0.248928 0.24425 0.239325 0.23443 0.229665 0.224961 0.219872 0.215043 0.210256 0.205305 0.200203 0.195273 0.19003 0.184855 0.17977 0.174719 0.169488 0.163989 0.158018 0.151609 0.145047 0.138615 0.131869 0.125543 0.118785 0.111498 0.104724 0.0975965 0.0911781 0.0848924 0.0793687 0.0738929 0.0685955 0.0623609 0.0568105 0.0511377 0.0441828 0.0370356 0.0307874 0.0258889 0.0215715 0.016586 0.0116712 0.0087827 0.007168 ];
FPR_AVG = [1 0.998515 0.994795 0.990688 0.985618 0.979339 0.971005 0.954048 0.943525 0.931657 0.918986 0.906975 0.893523 0.881683 0.870859 0.859274 0.846873 0.834075 0.821166 0.807978 0.795168 0.783872 0.771164 0.759305 0.747307 0.735627 0.72458 0.713577 0.702501 0.691255 0.68092 0.670603 0.659694 0.648293 0.637609 0.627205 0.616769 0.606643 0.596848 0.586747 0.576636 0.567068 0.558075 0.54907 0.540115 0.53115 0.522275 0.513584 0.505073 0.496592 0.488728 0.480757 0.473316 0.466165 0.459311 0.452506 0.44572 0.438735 0.431564 0.424609 0.417824 0.411009 0.404378 0.397839 0.391423 0.385288 0.379318 0.373387 0.367411 0.361614 0.355793 0.350055 0.344405 0.338775 0.333368 0.328149 0.323111 0.318038 0.313113 0.308219 0.303394 0.298563 0.293839 0.289223 0.284719 0.280404 0.276177 0.272189 0.268219 0.264476 0.260678 0.256878 0.253105 0.249445 0.245905 0.242368 0.238896 0.23559 0.23218 0.228907 0.225591 0.222366 0.219172 0.216083 0.213017 0.209993 0.20697 0.204065 0.201073 0.198078 0.194993 0.191919 0.188895 0.185987 0.183106 0.180231 0.177511 0.174739 0.172058 0.169342 0.166694 0.164099 0.161624 0.159145 0.156659 0.15427 0.151803 0.149504 0.147304 0.145051 0.142822 0.140661 0.138465 0.136327 0.134304 0.13219 0.130164 0.128149 0.126133 0.124178 0.122257 0.120299 0.118361 0.116394 0.114445 0.112431 0.110397 0.108357 0.106414 0.104545 0.102712 0.100951 0.0991961 0.0974528 0.0956891 0.0940055 0.0923496 0.0907353 0.0891464 0.0875742 0.0860466 0.0844867 0.0829247 0.0814077 0.0798458 0.0783184 0.0768306 0.0753471 0.0738914 0.0724239 0.0709169 0.0694565 0.068023 0.0665839 0.0651955 0.0638465 0.0624176 0.0610007 0.0596715 0.0583482 0.0571044 0.055807 0.0545844 0.0534306 0.0522475 0.0511559 0.0500531 0.048988 0.0479738 0.0469894 0.0459634 0.0449921 0.0439908 0.043009 0.0420398 0.0410417 0.0400366 0.039056 0.0380381 0.0370859 0.0361405 0.035221 0.0343447 0.0334626 0.0325622 0.0316229 0.0307648 0.0299452 0.0291147 0.0282787 0.0274585 0.0266866 0.0259436 0.0251798 0.0244335 0.0237164 0.0230258 0.0222794 0.0215858 0.0209082 0.0202164 0.0195199 0.0188515 0.0181599 0.017484 0.0168339 0.016197 0.0155507 0.0148817 0.0141686 0.0134163 0.0126727 0.0119534 0.0112116 0.0105269 0.00980877 0.0090465 0.00834945 0.00762776 0.00698963 0.00638515 0.00585859 0.00535052 0.00486902 0.00431328 0.00383093 0.00335003 0.00276877 0.00217978 0.0016819 0.00130652 0.000992828 0.000634364 0.00029603 0.000108567 7.18778e-006 ];
plot(Recall_AVG, Precision_AVG, '--m', 'linewidth', 1);
hold off;
xlabel('Recall');
ylabel('Precision')

legend('ST', 'QCUT', 'HDCT', 'RBD', 'GR', 'MNP', 'UFO', 'MC', 'DSR', 'CHM', 'GC', 'LBI', 'PCA', 'DRFI', 'GMR', 'HS', 'LMLC', 'SF', 'FES', 'CB', 'SVO', 'SWD', 'HC', 'RC', 'SEG', 'MSS', 'CA', 'FT', 'AC', 'OBJ', 'BMS', 'COV', 'SS', 'SIM', 'SeR', 'SUN', 'SR', 'GB', 'AIM', 'IT', 'AVG');
grid on;
axis([0 1 0 1]);
title('Precision recall curve');



%%
figure(2);
hold on;
plot(FPR_ST, TPR_ST,  'k', 'linewidth', 2);
plot(FPR_QCUT, TPR_QCUT,  'b', 'linewidth', 2);
plot(FPR_HDCT, TPR_HDCT,  'g', 'linewidth', 2);
plot(FPR_RBD, TPR_RBD,  'r', 'linewidth', 2);
plot(FPR_GR, TPR_GR,  'c', 'linewidth', 2);
plot(FPR_MNP, TPR_MNP,  'm', 'linewidth', 2);
plot(FPR_UFO, TPR_UFO,  'y', 'linewidth', 2);
plot(FPR_MC, TPR_MC,  ':k', 'linewidth', 2);
plot(FPR_DSR, TPR_DSR,  ':b', 'linewidth', 2);
plot(FPR_CHM, TPR_CHM,  ':g', 'linewidth', 2);
plot(FPR_GC, TPR_GC,  ':r', 'linewidth', 2);
plot(FPR_LBI, TPR_LBI,  ':c', 'linewidth', 2);
plot(FPR_PCA, TPR_PCA,  ':m', 'linewidth', 2);
plot(FPR_DRFI, TPR_DRFI,  ':y', 'linewidth', 2);
plot(FPR_GMR, TPR_GMR,  '--k', 'linewidth', 2);
plot(FPR_HS, TPR_HS,  '--b', 'linewidth', 2);
plot(FPR_LMLC, TPR_LMLC,  '--g', 'linewidth', 2);
plot(FPR_SF, TPR_SF,  '--r', 'linewidth', 2);
plot(FPR_FES, TPR_FES,  '--c', 'linewidth', 2);
plot(FPR_CB, TPR_CB,  '--m', 'linewidth', 2);
plot(FPR_SVO, TPR_SVO,  '--y', 'linewidth', 2);
plot(FPR_SWD, TPR_SWD,  'k', 'linewidth', 1);
plot(FPR_HC, TPR_HC,  'b', 'linewidth', 1);
plot(FPR_RC, TPR_RC,  'g', 'linewidth', 1);
plot(FPR_SEG, TPR_SEG,  'r', 'linewidth', 1);
plot(FPR_MSS, TPR_MSS,  'c', 'linewidth', 1);
plot(FPR_CA, TPR_CA,  'm', 'linewidth', 1);
plot(FPR_FT, TPR_FT,  'y', 'linewidth', 1);
plot(FPR_AC, TPR_AC,  ':k', 'linewidth', 1);
plot(FPR_OBJ, TPR_OBJ,  ':b', 'linewidth', 1);
plot(FPR_BMS, TPR_BMS,  ':g', 'linewidth', 1);
plot(FPR_COV, TPR_COV,  ':r', 'linewidth', 1);
plot(FPR_SS, TPR_SS,  ':c', 'linewidth', 1);
plot(FPR_SIM, TPR_SIM,  ':m', 'linewidth', 1);
plot(FPR_SeR, TPR_SeR,  ':y', 'linewidth', 1);
plot(FPR_SUN, TPR_SUN,  '--k', 'linewidth', 1);
plot(FPR_SR, TPR_SR,  '--b', 'linewidth', 1);
plot(FPR_GB, TPR_GB,  '--g', 'linewidth', 1);
plot(FPR_AIM, TPR_AIM,  '--r', 'linewidth', 1);
plot(FPR_IT, TPR_IT,  '--c', 'linewidth', 1);
plot(FPR_AVG, TPR_AVG,  '--m', 'linewidth', 1);
hold off;
xlabel('False positive rate');
ylabel('True positive rate')

legend('ST', 'QCUT', 'HDCT', 'RBD', 'GR', 'MNP', 'UFO', 'MC', 'DSR', 'CHM', 'GC', 'LBI', 'PCA', 'DRFI', 'GMR', 'HS', 'LMLC', 'SF', 'FES', 'CB', 'SVO', 'SWD', 'HC', 'RC', 'SEG', 'MSS', 'CA', 'FT', 'AC', 'OBJ', 'BMS', 'COV', 'SS', 'SIM', 'SeR', 'SUN', 'SR', 'GB', 'AIM', 'IT', 'AVG');
grid on;
axis([0 1 0 1]);


%%
figure(3);
title('ROC curve');
%   ST: AUC = 0.868, MeanF = 0.561, MaxF = 0.660, MAE = 0.224
% QCUT: AUC = 0.870, MeanF = 0.551, MaxF = 0.695, MAE = 0.195
% HDCT: AUC = 0.815, MeanF = 0.494, MaxF = 0.604, MAE = 0.229
%  RBD: AUC = 0.867, MeanF = 0.568, MaxF = 0.652, MAE = 0.199
%   GR: AUC = 0.794, MeanF = 0.470, MaxF = 0.596, MAE = 0.299
%  MNP: AUC = 0.807, MeanF = 0.413, MaxF = 0.522, MAE = 0.298
%  UFO: AUC = 0.825, MeanF = 0.465, MaxF = 0.606, MAE = 0.245
%   MC: AUC = 0.873, MeanF = 0.546, MaxF = 0.661, MAE = 0.230
%  DSR: AUC = 0.873, MeanF = 0.560, MaxF = 0.646, MAE = 0.204
%  CHM: AUC = 0.864, MeanF = 0.491, MaxF = 0.631, MAE = 0.222
%   GC: AUC = 0.728, MeanF = 0.492, MaxF = 0.535, MAE = 0.265
%  LBI: AUC = 0.828, MeanF = 0.418, MaxF = 0.538, MAE = 0.281
%  PCA: AUC = 0.848, MeanF = 0.430, MaxF = 0.593, MAE = 0.245
% DRFI: AUC = 0.897, MeanF = 0.561, MaxF = 0.679, MAE = 0.221
%  GMR: AUC = 0.829, MeanF = 0.559, MaxF = 0.643, MAE = 0.233
%   HS: AUC = 0.840, MeanF = 0.550, MaxF = 0.637, MAE = 0.262
% LMLC: AUC = 0.800, MeanF = 0.493, MaxF = 0.555, MAE = 0.284
%   SF: AUC = 0.762, MeanF = 0.358, MaxF = 0.544, MAE = 0.253
%  FES: AUC = 0.854, MeanF = 0.408, MaxF = 0.619, MAE = 0.218
%   CB: AUC = 0.818, MeanF = 0.508, MaxF = 0.623, MAE = 0.272
%  SVO: AUC = 0.826, MeanF = 0.431, MaxF = 0.586, MAE = 0.392
%  SWD: AUC = 0.835, MeanF = 0.413, MaxF = 0.577, MAE = 0.315
%   HC: AUC = 0.669, MeanF = 0.372, MaxF = 0.423, MAE = 0.354
%   RC: AUC = 0.713, MeanF = 0.383, MaxF = 0.466, MAE = 0.304
%  SEG: AUC = 0.787, MeanF = 0.399, MaxF = 0.534, MAE = 0.350
%  MSS: AUC = 0.766, MeanF = 0.261, MaxF = 0.503, MAE = 0.251
%   CA: AUC = 0.782, MeanF = 0.360, MaxF = 0.489, MAE = 0.299
%   FT: AUC = 0.629, MeanF = 0.261, MaxF = 0.408, MAE = 0.307
%   AC: AUC = 0.565, MeanF = 0.140, MaxF = 0.326, MAE = 0.286
%  OBJ: AUC = 0.811, MeanF = 0.419, MaxF = 0.544, MAE = 0.334
%  BMS: AUC = 0.834, MeanF = 0.530, MaxF = 0.617, MAE = 0.225
%  COV: AUC = 0.856, MeanF = 0.349, MaxF = 0.589, MAE = 0.226
%   SS: AUC = 0.752, MeanF = 0.329, MaxF = 0.469, MAE = 0.315
%  SIM: AUC = 0.756, MeanF = 0.338, MaxF = 0.434, MAE = 0.414
%  SeR: AUC = 0.736, MeanF = 0.369, MaxF = 0.433, MAE = 0.371
%  SUN: AUC = 0.588, MeanF = 0.338, MaxF = 0.359, MAE = 0.467
%   SR: AUC = 0.745, MeanF = 0.301, MaxF = 0.447, MAE = 0.291
%   GB: AUC = 0.843, MeanF = 0.408, MaxF = 0.581, MAE = 0.270
%  AIM: AUC = 0.753, MeanF = 0.314, MaxF = 0.450, MAE = 0.337
%   IT: AUC = 0.621, MeanF = 0.315, MaxF = 0.414, MAE = 0.240
%  AVG: AUC = 0.835, MeanF = 0.440, MaxF = 0.549, MAE = 0.316
AUC = [0.867651 0.869561 0.814501 0.866685 0.793643 0.807431 0.824965 0.873327 0.873182 0.864456 0.727569 0.827562 0.848402 0.896679 0.829441 0.839563 0.800186 0.762381 0.853567 0.818282 0.826057 0.835456 0.668583 0.713298 0.78655 0.765686 0.782282 0.628623 0.565477 0.810641 0.833765 0.855684 0.751812 0.755673 0.736293 0.587873 0.745217 0.842761 0.753417 0.620717 0.8347 ];
MeanFMeasure = [0.560538 0.551077 0.494328 0.567847 0.470463 0.412827 0.464557 0.546002 0.560119 0.491366 0.491732 0.417716 0.429954 0.56054 0.558861 0.549728 0.493396 0.357641 0.407532 0.507771 0.431304 0.41268 0.371523 0.38279 0.399224 0.260577 0.360478 0.261435 0.139501 0.419123 0.530404 0.348941 0.329406 0.338176 0.369433 0.337728 0.301058 0.408195 0.313614 0.314737 0.439788 ];
MaxFMeasure = [0.66 0.694582 0.60369 0.651924 0.596302 0.521569 0.605868 0.660991 0.645909 0.631095 0.534622 0.537685 0.593309 0.679228 0.642997 0.637471 0.554655 0.54391 0.618625 0.622944 0.586466 0.577135 0.422624 0.466463 0.53378 0.502665 0.488844 0.408313 0.32571 0.543948 0.617305 0.589034 0.46892 0.43412 0.432914 0.358966 0.446618 0.580585 0.449687 0.413829 0.54938 ];
MAE = [0.223521 0.19492 0.229019 0.19901 0.299212 0.297975 0.245458 0.229564 0.204277 0.221759 0.265282 0.280981 0.245087 0.22092 0.232995 0.262133 0.284109 0.25335 0.218372 0.27175 0.391996 0.314584 0.353573 0.303741 0.350377 0.250823 0.299018 0.306559 0.286477 0.334062 0.225389 0.2264 0.31457 0.413814 0.370676 0.467371 0.290649 0.270382 0.337447 0.240171 0.315562 ];
methodLabels = {'ST', 'QCUT', 'HDCT', 'RBD', 'GR', 'MNP', 'UFO', 'MC', 'DSR', 'CHM', 'GC', 'LBI', 'PCA', 'DRFI', 'GMR', 'HS', 'LMLC', 'SF', 'FES', 'CB', 'SVO', 'SWD', 'HC', 'RC', 'SEG', 'MSS', 'CA', 'FT', 'AC', 'OBJ', 'BMS', 'COV', 'SS', 'SIM', 'SeR', 'SUN', 'SR', 'GB', 'AIM', 'IT', 'AVG'};

bar([MeanFMeasure; MaxFMeasure; AUC]');
legend('Mean F_\beta', 'Max F_\beta', 'AUC');xlim([0 42]);
grid on;


figure(4);
bar(MAE);
title('MAE');
grid on;
xlim([0 42]);


figure(5);
PrecisionMaskFT = [0.657865 0.73366 0.632027 0.647961 0.621022 0.567995 0.634191 0.697308 0.686498 0.651218 0.532959 0.602408 0.628538 0.66141 0.696891 0.648288 0.570658 0.579386 0.675192 0.66867 0.468601 0.682998 0.423687 0.415186 0.578715 0.545982 0.541621 0.432894 0.424948 0.558865 0.665545 0.698277 0.547357 0.494208 0.46069 0.345811 0.507189 0.663842 0.531174 0.535475 0.695312 ];
RecallMaskFT = [0.467375 0.479768 0.435342 0.50195 0.316289 0.380616 0.390428 0.456866 0.465604 0.438289 0.340956 0.366736 0.427457 0.4986 0.423856 0.382549 0.364844 0.319901 0.449548 0.364623 0.20493 0.293987 0.29086 0.232088 0.146537 0.354435 0.331144 0.243602 0.12995 0.262731 0.440968 0.41565 0.283939 0.256035 0.291681 0.195688 0.308645 0.381865 0.189579 0.299441 0.30343 ];
FMeasureMaskFT = [0.601309 0.653815 0.572353 0.607201 0.508061 0.510049 0.554324 0.621791 0.618755 0.585569 0.471664 0.52461 0.566988 0.615063 0.606702 0.558722 0.504927 0.488032 0.605102 0.560762 0.361319 0.523226 0.383294 0.35124 0.34435 0.485441 0.472339 0.367071 0.278862 0.443505 0.595552 0.603569 0.450837 0.406866 0.406354 0.293798 0.44163 0.56719 0.375172 0.453061 0.535664 ];
bar([PrecisionMaskFT; RecallMaskFT; FMeasureMaskFT]');
title('SegmentationFT');
grid on
PrecisionMaskSC = [0.699997 0.710233 0.706144 0.728353 0.626028 0.652818 0.675328 0.7053 0.740008 0.716122 0.630376 0.649026 0.691322 0.714254 0.697078 0.660162 0.616336 0.567889 0.749343 0.649272 0.63007 0.632513 0.497975 0.473204 0.628203 0.596877 0.628549 0.469684 0.405795 0.598281 0.716855 0.754155 0.606837 0.592785 0.562347 0.434818 0.611946 0.673844 0.610428 0.600193 0.533909 ];
RecallMaskSC = [0.588215 0.421897 0.421166 0.520384 0.54073 0.56515 0.492317 0.574631 0.462981 0.459636 0.392864 0.57061 0.496964 0.621307 0.543154 0.605868 0.606271 0.283968 0.272581 0.594285 0.593394 0.675355 0.378558 0.461021 0.623432 0.189872 0.479358 0.197877 0.122666 0.587056 0.436261 0.272281 0.424783 0.618434 0.578934 0.617546 0.305707 0.58652 0.540967 0.0875646 0.795103 ];
FMeasureMaskSC = [0.670588 0.613478 0.610773 0.666852 0.604039 0.630256 0.621972 0.670134 0.650224 0.634424 0.553197 0.629076 0.634094 0.690419 0.654289 0.646786 0.613984 0.461425 0.533861 0.635698 0.62121 0.64191 0.464184 0.470336 0.627096 0.399337 0.58643 0.356635 0.264767 0.595652 0.624207 0.535466 0.552221 0.598513 0.56609 0.466685 0.497044 0.651461 0.592861 0.255294 0.577704 ];
bar([PrecisionMaskSC; RecallMaskSC; FMeasureMaskSC]');
title('SegmentationSC');
grid on



bar([FMeasureMaskFT; FMeasureMaskSC]');
grid on;
axis([0 42 0 1]);
methodLabels = {'ST', 'QCUT', 'HDCT', 'RBD', 'GR', 'MNP', 'UFO', 'MC', 'DSR', 'CHM', 'GC', 'LBI', 'PCA', 'DRFI', 'GMR', 'HS', 'LMLC', 'SF', 'FES', 'CB', 'SVO', 'SWD', 'HC', 'RC', 'SEG', 'MSS', 'CA', 'FT', 'AC', 'OBJ', 'BMS', 'COV', 'SS', 'SIM', 'SeR', 'SUN', 'SR', 'GB', 'AIM', 'IT', 'AVG'};
legend('CutFT', 'CutSC');
xticklabel_rotate([1:41],90, methodLabels,'interpreter','none');title('FMeasure');

figure(6);
load res.mat
bar(Q(:,1));
title('FE');
grid on;
xlim([0 42]);
legend('mean');
xticklabel_rotate([1:41],90, methodLabels,'interpreter','none');


==> ResNew/SED2PrRocAuc.m <==
clear;
close all;
clc;


%%
figure(1);
hold on;
Threshold = [0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 50 51 52 53 54 55 56 57 58 59 60 61 62 63 64 65 66 67 68 69 70 71 72 73 74 75 76 77 78 79 80 81 82 83 84 85 86 87 88 89 90 91 92 93 94 95 96 97 98 99 100 101 102 103 104 105 106 107 108 109 110 111 112 113 114 115 116 117 118 119 120 121 122 123 124 125 126 127 128 129 130 131 132 133 134 135 136 137 138 139 140 141 142 143 144 145 146 147 148 149 150 151 152 153 154 155 156 157 158 159 160 161 162 163 164 165 166 167 168 169 170 171 172 173 174 175 176 177 178 179 180 181 182 183 184 185 186 187 188 189 190 191 192 193 194 195 196 197 198 199 200 201 202 203 204 205 206 207 208 209 210 211 212 213 214 215 216 217 218 219 220 221 222 223 224 225 226 227 228 229 230 231 232 233 234 235 236 237 238 239 240 241 242 243 244 245 246 247 248 249 250 251 252 253 254 255 ];

Recall_ST = [1 0.991221 0.98062 0.975108 0.971746 0.968603 0.965533 0.961601 0.958543 0.956075 0.952426 0.9499 0.946121 0.941887 0.93937 0.935912 0.933639 0.927239 0.923527 0.919764 0.916539 0.912956 0.909671 0.906706 0.902697 0.900441 0.897462 0.894261 0.892085 0.889601 0.887082 0.884946 0.883172 0.880034 0.875979 0.873916 0.871185 0.868648 0.867141 0.864758 0.859049 0.856752 0.85437 0.852039 0.849248 0.847066 0.84584 0.843334 0.841407 0.838296 0.835377 0.83285 0.830395 0.827939 0.825496 0.823429 0.820041 0.818039 0.816654 0.814721 0.813316 0.811571 0.810324 0.808618 0.807219 0.805907 0.804574 0.802177 0.79913 0.797701 0.796761 0.795661 0.79466 0.793594 0.791888 0.79023 0.788606 0.787274 0.783019 0.781013 0.779292 0.778061 0.774177 0.772474 0.770254 0.767668 0.766418 0.76532 0.763493 0.761991 0.761081 0.759948 0.75593 0.750654 0.749565 0.74644 0.745408 0.744059 0.74258 0.741516 0.740069 0.738819 0.736982 0.735151 0.733887 0.732861 0.731972 0.731098 0.720852 0.719672 0.717288 0.716483 0.71532 0.714448 0.713574 0.712312 0.71124 0.710137 0.708656 0.706019 0.703452 0.701981 0.699422 0.697801 0.696071 0.693444 0.691967 0.690299 0.688561 0.685619 0.682006 0.680404 0.678597 0.676749 0.675129 0.67347 0.671509 0.669006 0.666597 0.664082 0.661366 0.658595 0.654928 0.650637 0.647318 0.644158 0.641408 0.638079 0.63446 0.631466 0.629257 0.62674 0.624656 0.622241 0.620162 0.617627 0.615382 0.611472 0.608838 0.606061 0.602425 0.59872 0.595101 0.592668 0.590578 0.586235 0.582646 0.579292 0.576291 0.573468 0.570169 0.56814 0.565442 0.562455 0.556152 0.553346 0.542022 0.537549 0.534692 0.531644 0.529711 0.52731 0.524872 0.521766 0.519488 0.515898 0.513051 0.509501 0.504578 0.501489 0.497771 0.494782 0.492006 0.483529 0.480051 0.477024 0.46628 0.461586 0.457113 0.453751 0.448172 0.443383 0.438115 0.433586 0.428281 0.423631 0.419372 0.41289 0.407865 0.402583 0.393848 0.388915 0.384022 0.380161 0.373401 0.3676 0.362673 0.350953 0.346292 0.341259 0.336411 0.332386 0.325584 0.320339 0.314604 0.308864 0.302632 0.296259 0.287326 0.278922 0.271885 0.265823 0.258431 0.252799 0.245734 0.237752 0.229799 0.223529 0.215316 0.206871 0.196529 0.187444 0.179718 0.173377 0.164771 0.158203 0.151335 0.146048 0.140107 0.133019 0.122519 0.111893 0.101965 0.0866981 0.0722045 0.0441448 ];
Precision_ST = [0.214248 0.263511 0.340533 0.374521 0.395823 0.424474 0.447689 0.469243 0.488087 0.509083 0.527332 0.549666 0.572486 0.584767 0.602085 0.611994 0.622601 0.627224 0.63874 0.645689 0.654537 0.661492 0.673756 0.67742 0.680464 0.685603 0.692123 0.700837 0.707042 0.711863 0.715168 0.718118 0.721774 0.725385 0.72938 0.73218 0.734268 0.735482 0.736715 0.737513 0.738662 0.740217 0.742435 0.746077 0.749716 0.753277 0.755295 0.757854 0.760803 0.762777 0.764561 0.765894 0.768357 0.771311 0.772405 0.774332 0.775716 0.777551 0.780469 0.784568 0.788126 0.789622 0.790903 0.791946 0.792919 0.794137 0.794985 0.797453 0.798087 0.799541 0.801087 0.802237 0.803381 0.804855 0.806015 0.806626 0.807381 0.80815 0.809189 0.810969 0.811694 0.812331 0.812999 0.813525 0.81514 0.816457 0.817847 0.819194 0.82055 0.821749 0.823083 0.823879 0.823991 0.824303 0.825119 0.825451 0.826651 0.828163 0.830578 0.833446 0.83475 0.835382 0.836337 0.837353 0.837829 0.840692 0.844134 0.845777 0.845552 0.846665 0.847893 0.848375 0.849157 0.849934 0.850585 0.851459 0.851849 0.85297 0.855226 0.855732 0.856375 0.859927 0.861528 0.862345 0.862814 0.863401 0.863633 0.863762 0.863739 0.86373 0.863547 0.864224 0.865441 0.866325 0.866957 0.868607 0.869839 0.871564 0.873158 0.873335 0.873651 0.873836 0.873919 0.87394 0.874161 0.874728 0.876203 0.877013 0.878666 0.880415 0.880829 0.880837 0.881269 0.881856 0.882538 0.883442 0.88388 0.884142 0.884516 0.885064 0.885678 0.885661 0.885734 0.885689 0.885478 0.884234 0.88243 0.882166 0.882528 0.884177 0.885126 0.885457 0.886048 0.886257 0.892631 0.892724 0.893027 0.893423 0.893699 0.893787 0.895127 0.895598 0.902057 0.902571 0.903655 0.904658 0.906225 0.908003 0.910057 0.910421 0.911 0.911724 0.913195 0.914002 0.914259 0.914654 0.914617 0.912268 0.911484 0.912541 0.912708 0.913377 0.914249 0.915025 0.914963 0.914473 0.914902 0.914889 0.914372 0.913462 0.910015 0.910968 0.911325 0.911528 0.91072 0.910261 0.910954 0.911587 0.911379 0.911647 0.911819 0.91204 0.911567 0.91142 0.91086 0.90821 0.908103 0.907383 0.90614 0.906021 0.906228 0.906797 0.907103 0.907254 0.90822 0.908417 0.908588 0.908588 0.908885 0.909412 0.912826 0.914004 0.914746 0.916989 0.917662 0.918554 0.916476 0.916825 0.917064 0.917356 0.917591 0.917616 0.918033 0.917695 0.917429 0.91493 ];
TPR_ST = [1 0.991221 0.98062 0.975108 0.971746 0.968603 0.965533 0.961601 0.958543 0.956075 0.952426 0.9499 0.946121 0.941887 0.93937 0.935912 0.933639 0.927239 0.923527 0.919764 0.916539 0.912956 0.909671 0.906706 0.902697 0.900441 0.897462 0.894261 0.892085 0.889601 0.887082 0.884946 0.883172 0.880034 0.875979 0.873916 0.871185 0.868648 0.867141 0.864758 0.859049 0.856752 0.85437 0.852039 0.849248 0.847066 0.84584 0.843334 0.841407 0.838296 0.835377 0.83285 0.830395 0.827939 0.825496 0.823429 0.820041 0.818039 0.816654 0.814721 0.813316 0.811571 0.810324 0.808618 0.807219 0.805907 0.804574 0.802177 0.79913 0.797701 0.796761 0.795661 0.79466 0.793594 0.791888 0.79023 0.788606 0.787274 0.783019 0.781013 0.779292 0.778061 0.774177 0.772474 0.770254 0.767668 0.766418 0.76532 0.763493 0.761991 0.761081 0.759948 0.75593 0.750654 0.749565 0.74644 0.745408 0.744059 0.74258 0.741516 0.740069 0.738819 0.736982 0.735151 0.733887 0.732861 0.731972 0.731098 0.720852 0.719672 0.717288 0.716483 0.71532 0.714448 0.713574 0.712312 0.71124 0.710137 0.708656 0.706019 0.703452 0.701981 0.699422 0.697801 0.696071 0.693444 0.691967 0.690299 0.688561 0.685619 0.682006 0.680404 0.678597 0.676749 0.675129 0.67347 0.671509 0.669006 0.666597 0.664082 0.661366 0.658595 0.654928 0.650637 0.647318 0.644158 0.641408 0.638079 0.63446 0.631466 0.629257 0.62674 0.624656 0.622241 0.620162 0.617627 0.615382 0.611472 0.608838 0.606061 0.602425 0.59872 0.595101 0.592668 0.590578 0.586235 0.582646 0.579292 0.576291 0.573468 0.570169 0.56814 0.565442 0.562455 0.556152 0.553346 0.542022 0.537549 0.534692 0.531644 0.529711 0.52731 0.524872 0.521766 0.519488 0.515898 0.513051 0.509501 0.504578 0.501489 0.497771 0.494782 0.492006 0.483529 0.480051 0.477024 0.46628 0.461586 0.457113 0.453751 0.448172 0.443383 0.438115 0.433586 0.428281 0.423631 0.419372 0.41289 0.407865 0.402583 0.393848 0.388915 0.384022 0.380161 0.373401 0.3676 0.362673 0.350953 0.346292 0.341259 0.336411 0.332386 0.325584 0.320339 0.314604 0.308864 0.302632 0.296259 0.287326 0.278922 0.271885 0.265823 0.258431 0.252799 0.245734 0.237752 0.229799 0.223529 0.215316 0.206871 0.196529 0.187444 0.179718 0.173377 0.164771 0.158203 0.151335 0.146048 0.140107 0.133019 0.122519 0.111893 0.101965 0.0866981 0.0722045 0.0441448 ];
FPR_ST = [1 0.83176 0.703371 0.630989 0.585854 0.538671 0.497617 0.461562 0.426833 0.391298 0.361909 0.336179 0.307885 0.297233 0.283103 0.271404 0.258024 0.251313 0.236963 0.229932 0.22004 0.21242 0.194774 0.190213 0.18707 0.182115 0.176785 0.171574 0.166843 0.162695 0.160318 0.158313 0.155669 0.153004 0.15065 0.148864 0.146903 0.145167 0.142963 0.14091 0.139517 0.137542 0.133277 0.127113 0.121818 0.11902 0.11744 0.11552 0.113806 0.11193 0.111002 0.109367 0.10744 0.105588 0.104305 0.102729 0.101109 0.100071 0.0980923 0.0971215 0.0961366 0.0953521 0.0943113 0.0937837 0.0932648 0.0926863 0.0921818 0.0907233 0.0900033 0.0891832 0.0886 0.0879232 0.0872397 0.0866884 0.0860525 0.0856365 0.0849353 0.0842595 0.0835163 0.0823266 0.0818205 0.0811892 0.0803576 0.0796239 0.0779407 0.077238 0.0765826 0.0758813 0.075222 0.0744805 0.0739611 0.0735641 0.0729022 0.0726124 0.072075 0.0714645 0.0708302 0.0702203 0.0689244 0.0677108 0.0670033 0.0662453 0.0656097 0.0649475 0.0643706 0.062671 0.0608237 0.060154 0.0588157 0.0584986 0.0581192 0.05792 0.0576578 0.057397 0.0571738 0.0569153 0.0565717 0.0560639 0.055422 0.0552194 0.0549968 0.0544843 0.0541003 0.0539331 0.053799 0.0536306 0.053519 0.0534231 0.0533179 0.0532419 0.0531537 0.052953 0.0526392 0.0523451 0.0521812 0.0483989 0.0480594 0.0478005 0.0475331 0.0473666 0.0469845 0.0468034 0.0466454 0.0464587 0.0462509 0.04602 0.0449634 0.0423135 0.041606 0.0411373 0.0409283 0.0402917 0.0392257 0.0390057 0.0388413 0.0386131 0.038371 0.0380312 0.0377769 0.0374726 0.0371361 0.0368079 0.0365721 0.0363645 0.0361922 0.036029 0.0357285 0.0353916 0.0345704 0.0318321 0.0313886 0.0308846 0.0285899 0.0280422 0.0259172 0.0257488 0.0255461 0.0253198 0.0251164 0.024733 0.0240296 0.0232242 0.0220551 0.0219369 0.0217266 0.0213608 0.0211478 0.0209302 0.0207741 0.0206662 0.0205232 0.0201329 0.0199281 0.0197452 0.0196369 0.019538 0.0193993 0.019306 0.0192102 0.019108 0.0190336 0.0189241 0.0188056 0.0186707 0.0185967 0.0185299 0.0184218 0.0182898 0.0181449 0.0178569 0.0175208 0.0156728 0.0154935 0.0153382 0.0152289 0.0151471 0.0149321 0.014629 0.0145167 0.014343 0.0142302 0.0141289 0.014063 0.0139847 0.0139084 0.0138259 0.0137499 0.0136824 0.0136406 0.0135825 0.0135194 0.0134348 0.0133803 0.0133178 0.0132355 0.0131908 0.01313 0.0130642 0.0129826 0.0128873 0.0127871 0.0127154 0.01263 0.012418 0.0122884 0.0122321 0.01217 0.0120981 0.0119301 0.0116378 0.0113938 0.0112279 0.0110854 0.0109326 0.0107874 0.0105734 ];
plot(Recall_ST, Precision_ST, 'k', 'linewidth', 2);
Recall_QCUT = [1 0.825413 0.795928 0.778705 0.764507 0.753957 0.743523 0.734855 0.72878 0.721807 0.715822 0.709662 0.703698 0.698051 0.692767 0.686256 0.680627 0.676548 0.672317 0.668419 0.664333 0.660866 0.658005 0.652972 0.648272 0.644482 0.640928 0.638203 0.635945 0.63385 0.631757 0.630314 0.628566 0.626523 0.623567 0.620174 0.617807 0.614966 0.612382 0.609041 0.606837 0.604969 0.603028 0.601099 0.599362 0.597432 0.594954 0.593284 0.590718 0.588424 0.586938 0.58518 0.583939 0.582236 0.580045 0.577274 0.574965 0.573085 0.570992 0.570029 0.568697 0.567432 0.565732 0.564173 0.562653 0.560848 0.558805 0.556581 0.554285 0.551975 0.549645 0.546709 0.543499 0.540395 0.535741 0.533245 0.531325 0.528857 0.527044 0.525757 0.524557 0.523532 0.521482 0.519179 0.517626 0.515924 0.513623 0.511952 0.510107 0.508625 0.506733 0.504874 0.502625 0.500229 0.49755 0.49604 0.494561 0.492368 0.490767 0.489622 0.487946 0.485742 0.484947 0.483694 0.482814 0.481965 0.480164 0.477216 0.475496 0.473679 0.472435 0.469693 0.466739 0.465147 0.463739 0.462702 0.461653 0.460843 0.459618 0.458583 0.457618 0.456178 0.454693 0.451283 0.449486 0.447614 0.446223 0.44424 0.441598 0.439589 0.437631 0.435448 0.433769 0.432659 0.431447 0.430309 0.428795 0.427889 0.426427 0.424732 0.422983 0.421824 0.420974 0.42025 0.418955 0.417654 0.41623 0.414812 0.41303 0.411822 0.410096 0.409019 0.407446 0.406517 0.404668 0.403861 0.402535 0.401396 0.400382 0.399226 0.397605 0.396393 0.395668 0.394123 0.392912 0.39125 0.388673 0.385375 0.384237 0.382987 0.380519 0.378935 0.377649 0.376226 0.374411 0.372578 0.370174 0.367908 0.365866 0.363386 0.361395 0.359353 0.355374 0.352963 0.350502 0.349146 0.347879 0.346174 0.344713 0.342531 0.340716 0.338486 0.335951 0.332408 0.329889 0.327457 0.324622 0.322651 0.320684 0.318724 0.316705 0.313692 0.310437 0.307661 0.304347 0.301668 0.298768 0.295703 0.29261 0.289538 0.287033 0.283967 0.281528 0.278465 0.273994 0.270411 0.266084 0.263783 0.260883 0.258258 0.255276 0.252979 0.249559 0.2466 0.242449 0.238112 0.235196 0.231615 0.228846 0.224147 0.220768 0.217518 0.213957 0.209969 0.205616 0.201875 0.196559 0.192568 0.189742 0.185737 0.181869 0.177351 0.172199 0.167781 0.162057 0.155753 0.148099 0.137953 0.130508 0.122745 0.113293 0.103744 0.0932579 0.07881 0.0525328 0.00944749 ];
Precision_QCUT = [0.214248 0.573391 0.665048 0.714066 0.742232 0.765695 0.785614 0.800562 0.811833 0.819779 0.828155 0.833532 0.839426 0.843885 0.846486 0.850432 0.852855 0.855596 0.857602 0.861457 0.865954 0.8687 0.870804 0.872303 0.87381 0.875095 0.876245 0.877479 0.879831 0.881423 0.882877 0.884423 0.885381 0.887223 0.888061 0.889354 0.890174 0.891928 0.892755 0.894337 0.895153 0.895707 0.895999 0.899579 0.901318 0.902606 0.903677 0.906221 0.910274 0.911946 0.914192 0.91446 0.915065 0.915882 0.915871 0.914526 0.912252 0.913309 0.913432 0.913769 0.914045 0.914158 0.914339 0.914593 0.914835 0.91522 0.915569 0.915685 0.91588 0.916559 0.917061 0.918214 0.918481 0.918759 0.919107 0.919645 0.91991 0.920083 0.920208 0.92034 0.920401 0.920644 0.920912 0.921304 0.921691 0.921906 0.922083 0.922787 0.923432 0.923697 0.924017 0.924084 0.924656 0.924688 0.924825 0.925124 0.925082 0.925301 0.925634 0.925583 0.925628 0.925713 0.92592 0.925992 0.925012 0.925122 0.925148 0.925214 0.92514 0.925262 0.925467 0.925681 0.925827 0.925831 0.925889 0.925951 0.926011 0.926146 0.926176 0.926223 0.926897 0.927593 0.927647 0.927458 0.927208 0.92746 0.927558 0.927583 0.928365 0.928385 0.928284 0.928271 0.928266 0.928159 0.928307 0.928536 0.928553 0.928697 0.928723 0.928841 0.928786 0.929159 0.929252 0.929727 0.929658 0.929714 0.929644 0.929733 0.929758 0.929778 0.929956 0.929943 0.930543 0.930964 0.931152 0.931193 0.931197 0.93128 0.931351 0.931359 0.93138 0.931555 0.931671 0.931764 0.93184 0.932007 0.9321 0.932119 0.932234 0.93251 0.932649 0.932727 0.932793 0.932815 0.933416 0.933411 0.93342 0.933517 0.933592 0.934375 0.934494 0.934526 0.934641 0.934775 0.934839 0.934963 0.934957 0.935808 0.935942 0.936091 0.936052 0.936283 0.936415 0.936475 0.936654 0.936541 0.935918 0.935824 0.935924 0.935941 0.935748 0.935768 0.935861 0.935714 0.935676 0.935644 0.935724 0.935814 0.935713 0.935632 0.935673 0.935895 0.935978 0.935787 0.936141 0.936573 0.936603 0.936929 0.937301 0.937019 0.937004 0.93779 0.938964 0.938984 0.938705 0.939124 0.939073 0.939403 0.940054 0.940217 0.939908 0.941459 0.941371 0.940043 0.935222 0.935266 0.935299 0.935233 0.935269 0.935319 0.935424 0.935337 0.935301 0.935538 0.9353 0.934919 0.934819 0.93421 0.934364 0.934164 0.934094 0.934682 0.935277 0.935699 0.938723 0.938806 ];
TPR_QCUT = [1 0.825413 0.795928 0.778705 0.764507 0.753957 0.743523 0.734855 0.72878 0.721807 0.715822 0.709662 0.703698 0.698051 0.692767 0.686256 0.680627 0.676548 0.672317 0.668419 0.664333 0.660866 0.658005 0.652972 0.648272 0.644482 0.640928 0.638203 0.635945 0.63385 0.631757 0.630314 0.628566 0.626523 0.623567 0.620174 0.617807 0.614966 0.612382 0.609041 0.606837 0.604969 0.603028 0.601099 0.599362 0.597432 0.594954 0.593284 0.590718 0.588424 0.586938 0.58518 0.583939 0.582236 0.580045 0.577274 0.574965 0.573085 0.570992 0.570029 0.568697 0.567432 0.565732 0.564173 0.562653 0.560848 0.558805 0.556581 0.554285 0.551975 0.549645 0.546709 0.543499 0.540395 0.535741 0.533245 0.531325 0.528857 0.527044 0.525757 0.524557 0.523532 0.521482 0.519179 0.517626 0.515924 0.513623 0.511952 0.510107 0.508625 0.506733 0.504874 0.502625 0.500229 0.49755 0.49604 0.494561 0.492368 0.490767 0.489622 0.487946 0.485742 0.484947 0.483694 0.482814 0.481965 0.480164 0.477216 0.475496 0.473679 0.472435 0.469693 0.466739 0.465147 0.463739 0.462702 0.461653 0.460843 0.459618 0.458583 0.457618 0.456178 0.454693 0.451283 0.449486 0.447614 0.446223 0.44424 0.441598 0.439589 0.437631 0.435448 0.433769 0.432659 0.431447 0.430309 0.428795 0.427889 0.426427 0.424732 0.422983 0.421824 0.420974 0.42025 0.418955 0.417654 0.41623 0.414812 0.41303 0.411822 0.410096 0.409019 0.407446 0.406517 0.404668 0.403861 0.402535 0.401396 0.400382 0.399226 0.397605 0.396393 0.395668 0.394123 0.392912 0.39125 0.388673 0.385375 0.384237 0.382987 0.380519 0.378935 0.377649 0.376226 0.374411 0.372578 0.370174 0.367908 0.365866 0.363386 0.361395 0.359353 0.355374 0.352963 0.350502 0.349146 0.347879 0.346174 0.344713 0.342531 0.340716 0.338486 0.335951 0.332408 0.329889 0.327457 0.324622 0.322651 0.320684 0.318724 0.316705 0.313692 0.310437 0.307661 0.304347 0.301668 0.298768 0.295703 0.29261 0.289538 0.287033 0.283967 0.281528 0.278465 0.273994 0.270411 0.266084 0.263783 0.260883 0.258258 0.255276 0.252979 0.249559 0.2466 0.242449 0.238112 0.235196 0.231615 0.228846 0.224147 0.220768 0.217518 0.213957 0.209969 0.205616 0.201875 0.196559 0.192568 0.189742 0.185737 0.181869 0.177351 0.172199 0.167781 0.162057 0.155753 0.148099 0.137953 0.130508 0.122745 0.113293 0.103744 0.0932579 0.07881 0.0525328 0.00944749 ];
FPR_QCUT = [1 0.251244 0.178941 0.143208 0.122276 0.107444 0.0970516 0.0891597 0.0827512 0.0769108 0.0725004 0.0690266 0.0652301 0.062391 0.060072 0.0576043 0.0557895 0.0538792 0.0525613 0.050289 0.0483589 0.0472745 0.0464572 0.0453322 0.0443166 0.0434793 0.0424347 0.0414599 0.0403338 0.0396601 0.0387348 0.0380838 0.0375649 0.0362428 0.0356966 0.0344 0.0334791 0.0329427 0.0325996 0.0317086 0.0313621 0.0310517 0.0305915 0.0290855 0.0286532 0.0281932 0.0276367 0.0271274 0.0257311 0.025404 0.0250553 0.0249388 0.0247412 0.0246053 0.0244882 0.0243882 0.0240948 0.0239032 0.0237632 0.0237027 0.0236071 0.0235575 0.0235059 0.0234317 0.02334 0.0232331 0.0230522 0.0229807 0.0228668 0.0227566 0.0226343 0.0224235 0.022326 0.0222347 0.0221061 0.0219889 0.0218786 0.0218245 0.0217434 0.02169 0.0216288 0.0215596 0.0214957 0.0214149 0.0213404 0.0212495 0.0211547 0.0209864 0.0208658 0.020829 0.0206636 0.0206014 0.0205309 0.0204768 0.0204162 0.0203517 0.0203103 0.0202462 0.0202138 0.020162 0.0201375 0.0201125 0.0200645 0.0200032 0.0199296 0.0198673 0.0198507 0.0198329 0.0198135 0.0197661 0.0197454 0.0197047 0.0196694 0.0196489 0.0196015 0.0195104 0.0194936 0.0194314 0.019406 0.0192651 0.0191238 0.0190484 0.0190351 0.0189567 0.018909 0.0188456 0.018785 0.0187507 0.0186679 0.0186416 0.0185682 0.0185183 0.0184469 0.0184336 0.0183966 0.0183232 0.0183034 0.0182282 0.0181885 0.0181331 0.0181238 0.0180577 0.0180023 0.0179409 0.0177391 0.0175704 0.0175228 0.0174795 0.0174438 0.0174174 0.0173856 0.017364 0.0173214 0.0172967 0.0172675 0.0172473 0.0172365 0.0172172 0.0172016 0.017185 0.01717 0.0171243 0.0170894 0.0170588 0.0170339 0.0170155 0.0169991 0.0169814 0.0169673 0.0168889 0.0168615 0.0168465 0.0168365 0.0168283 0.0167704 0.0167437 0.016728 0.0167138 0.0167055 0.016664 0.0166217 0.0165694 0.016538 0.0164886 0.0164702 0.0164041 0.0163924 0.016274 0.0162116 0.0161839 0.0161735 0.016123 0.0160933 0.0160755 0.0160364 0.016009 0.0159493 0.0159433 0.0158858 0.0158523 0.015809 0.0157324 0.0157092 0.0156913 0.0156467 0.0156171 0.0155889 0.0155392 0.0155262 0.0154915 0.0154692 0.015417 0.0152972 0.0152896 0.0152194 0.0151283 0.0150873 0.0150609 0.0150211 0.0149701 0.014931 0.0148908 0.0147983 0.0147708 0.0146212 0.0145636 0.0144961 0.0144618 0.0142838 0.0141954 0.0141089 0.0140569 0.0140257 0.0139254 0.0138681 0.0137716 0.0136874 0.0136179 0.0135887 0.0134329 0.0133918 0.0133337 0.0132486 0.0130977 0.0129912 0.0128051 0.0126782 0.0124677 0.0122622 0.0118854 0.011541 0.011208 0.0109308 0.0106418 0.0103615 0.0100781 ];
plot(Recall_QCUT, Precision_QCUT, 'b', 'linewidth', 2);
Recall_HDCT = [1 0.970799 0.958552 0.947936 0.942308 0.937064 0.932428 0.928343 0.924125 0.92015 0.916686 0.913724 0.911087 0.907817 0.905029 0.902438 0.899867 0.898082 0.896246 0.89393 0.891625 0.889424 0.887503 0.885098 0.883278 0.881188 0.87818 0.876083 0.873643 0.871968 0.869919 0.867736 0.865472 0.863208 0.86104 0.858614 0.855261 0.852933 0.851227 0.848881 0.845615 0.843255 0.840728 0.837611 0.834572 0.833036 0.830644 0.827587 0.825657 0.82358 0.820812 0.817193 0.815231 0.812784 0.81033 0.807906 0.805002 0.801727 0.799043 0.796414 0.793469 0.791522 0.788896 0.785051 0.781625 0.779918 0.776468 0.774559 0.772249 0.76935 0.766961 0.764591 0.762188 0.760224 0.757066 0.75488 0.752834 0.750514 0.74875 0.747258 0.745134 0.743258 0.741296 0.739383 0.736635 0.734995 0.733362 0.730988 0.729272 0.727725 0.726521 0.724675 0.722701 0.721178 0.719498 0.718429 0.717024 0.715482 0.71415 0.713136 0.710812 0.709169 0.706985 0.705395 0.70303 0.701454 0.700032 0.698338 0.696537 0.694064 0.69236 0.690359 0.688888 0.686754 0.685385 0.683044 0.680391 0.679196 0.676327 0.674558 0.672999 0.671544 0.670593 0.669207 0.667922 0.666488 0.665259 0.664007 0.662809 0.661016 0.658785 0.655857 0.654292 0.65208 0.650244 0.648959 0.647473 0.645821 0.644615 0.642816 0.641268 0.638959 0.637213 0.635383 0.632769 0.630216 0.628131 0.626183 0.624413 0.621893 0.619639 0.617838 0.615295 0.612814 0.610745 0.609323 0.607528 0.606338 0.604237 0.602262 0.599707 0.598265 0.596418 0.594554 0.591494 0.589456 0.587051 0.584997 0.582721 0.580345 0.577914 0.576004 0.573962 0.572211 0.570281 0.567533 0.565642 0.564515 0.562813 0.560276 0.557923 0.555797 0.553439 0.551545 0.549994 0.547048 0.544576 0.542043 0.539263 0.5361 0.533492 0.531262 0.528345 0.525325 0.521737 0.518874 0.51578 0.513068 0.510173 0.505388 0.501816 0.497369 0.494054 0.491247 0.488394 0.48512 0.48242 0.475969 0.47343 0.470816 0.46806 0.463722 0.459525 0.455349 0.451686 0.44592 0.439328 0.433875 0.429028 0.424328 0.418451 0.410439 0.40251 0.396914 0.391715 0.384777 0.377012 0.36834 0.358943 0.350589 0.340666 0.330215 0.320085 0.309655 0.297554 0.286131 0.274801 0.265039 0.254196 0.241137 0.228038 0.215632 0.200442 0.185039 0.169564 0.154496 0.137656 0.121215 0.105833 0.0896072 0.0768193 0.062072 0.0483383 0.0363784 0.0274303 0.0172276 ];
Precision_HDCT = [0.214248 0.221348 0.232544 0.241927 0.251676 0.260985 0.270388 0.279309 0.287801 0.296922 0.305148 0.313342 0.322512 0.330499 0.338857 0.347596 0.354952 0.363238 0.370629 0.378606 0.38637 0.394123 0.401604 0.408958 0.416912 0.423975 0.431163 0.438231 0.446013 0.454396 0.461533 0.469652 0.477347 0.485095 0.493407 0.500664 0.50881 0.516671 0.524726 0.532215 0.539252 0.546927 0.554135 0.559831 0.56712 0.573512 0.581974 0.588899 0.595865 0.601753 0.608328 0.615661 0.623662 0.630787 0.637729 0.643523 0.651986 0.65929 0.667344 0.673939 0.683175 0.691031 0.698677 0.704847 0.711663 0.71996 0.728926 0.734039 0.739885 0.746766 0.754927 0.762092 0.76821 0.772915 0.779842 0.784238 0.789072 0.792076 0.798862 0.801346 0.804688 0.807242 0.809771 0.81347 0.817201 0.820249 0.82417 0.825777 0.828309 0.830782 0.832685 0.836732 0.839047 0.841482 0.842315 0.844396 0.845455 0.847678 0.849656 0.851733 0.853655 0.856074 0.858182 0.859447 0.860968 0.861379 0.862273 0.863392 0.865719 0.868294 0.869298 0.87097 0.872409 0.871842 0.873347 0.874344 0.875518 0.876059 0.877685 0.878475 0.877927 0.876941 0.877229 0.878089 0.878371 0.879466 0.879837 0.880554 0.881782 0.882353 0.884084 0.884738 0.886518 0.887194 0.88804 0.889063 0.890356 0.890606 0.890829 0.891477 0.891857 0.891885 0.894965 0.895598 0.89583 0.896215 0.896633 0.896673 0.89763 0.898824 0.899359 0.899751 0.90057 0.901716 0.901672 0.902909 0.903506 0.904301 0.904736 0.905119 0.905358 0.907258 0.908108 0.908367 0.908516 0.909502 0.909708 0.909876 0.91011 0.910442 0.910759 0.911184 0.911445 0.911786 0.91205 0.912261 0.912415 0.913093 0.914907 0.91516 0.915525 0.915791 0.916493 0.916888 0.916999 0.917203 0.917571 0.918552 0.919191 0.919666 0.919861 0.920007 0.920471 0.92142 0.921712 0.921885 0.922575 0.922548 0.922841 0.923944 0.923912 0.925324 0.925712 0.925649 0.925003 0.925761 0.926021 0.926942 0.927014 0.927407 0.927759 0.927823 0.92916 0.929434 0.93025 0.930582 0.930437 0.930481 0.93106 0.930912 0.931138 0.93093 0.930079 0.930553 0.930812 0.930775 0.93041 0.929752 0.929628 0.929306 0.928941 0.92916 0.929181 0.929776 0.929696 0.929073 0.929692 0.929858 0.929162 0.927495 0.928492 0.928207 0.929499 0.927979 0.92782 0.928298 0.926884 0.928477 0.928009 0.926967 0.919493 0.915152 0.910585 0.906125 0.907139 0.902437 ];
TPR_HDCT = [1 0.970799 0.958552 0.947936 0.942308 0.937064 0.932428 0.928343 0.924125 0.92015 0.916686 0.913724 0.911087 0.907817 0.905029 0.902438 0.899867 0.898082 0.896246 0.89393 0.891625 0.889424 0.887503 0.885098 0.883278 0.881188 0.87818 0.876083 0.873643 0.871968 0.869919 0.867736 0.865472 0.863208 0.86104 0.858614 0.855261 0.852933 0.851227 0.848881 0.845615 0.843255 0.840728 0.837611 0.834572 0.833036 0.830644 0.827587 0.825657 0.82358 0.820812 0.817193 0.815231 0.812784 0.81033 0.807906 0.805002 0.801727 0.799043 0.796414 0.793469 0.791522 0.788896 0.785051 0.781625 0.779918 0.776468 0.774559 0.772249 0.76935 0.766961 0.764591 0.762188 0.760224 0.757066 0.75488 0.752834 0.750514 0.74875 0.747258 0.745134 0.743258 0.741296 0.739383 0.736635 0.734995 0.733362 0.730988 0.729272 0.727725 0.726521 0.724675 0.722701 0.721178 0.719498 0.718429 0.717024 0.715482 0.71415 0.713136 0.710812 0.709169 0.706985 0.705395 0.70303 0.701454 0.700032 0.698338 0.696537 0.694064 0.69236 0.690359 0.688888 0.686754 0.685385 0.683044 0.680391 0.679196 0.676327 0.674558 0.672999 0.671544 0.670593 0.669207 0.667922 0.666488 0.665259 0.664007 0.662809 0.661016 0.658785 0.655857 0.654292 0.65208 0.650244 0.648959 0.647473 0.645821 0.644615 0.642816 0.641268 0.638959 0.637213 0.635383 0.632769 0.630216 0.628131 0.626183 0.624413 0.621893 0.619639 0.617838 0.615295 0.612814 0.610745 0.609323 0.607528 0.606338 0.604237 0.602262 0.599707 0.598265 0.596418 0.594554 0.591494 0.589456 0.587051 0.584997 0.582721 0.580345 0.577914 0.576004 0.573962 0.572211 0.570281 0.567533 0.565642 0.564515 0.562813 0.560276 0.557923 0.555797 0.553439 0.551545 0.549994 0.547048 0.544576 0.542043 0.539263 0.5361 0.533492 0.531262 0.528345 0.525325 0.521737 0.518874 0.51578 0.513068 0.510173 0.505388 0.501816 0.497369 0.494054 0.491247 0.488394 0.48512 0.48242 0.475969 0.47343 0.470816 0.46806 0.463722 0.459525 0.455349 0.451686 0.44592 0.439328 0.433875 0.429028 0.424328 0.418451 0.410439 0.40251 0.396914 0.391715 0.384777 0.377012 0.36834 0.358943 0.350589 0.340666 0.330215 0.320085 0.309655 0.297554 0.286131 0.274801 0.265039 0.254196 0.241137 0.228038 0.215632 0.200442 0.185039 0.169564 0.154496 0.137656 0.121215 0.105833 0.0896072 0.0768193 0.062072 0.0483383 0.0363784 0.0274303 0.0172276 ];
FPR_HDCT = [1 0.882043 0.787386 0.723605 0.669074 0.623325 0.58309 0.549076 0.519217 0.490017 0.464702 0.442623 0.420299 0.401856 0.384113 0.367064 0.352802 0.338169 0.325747 0.312818 0.301043 0.289206 0.278629 0.269044 0.258932 0.25003 0.240825 0.232772 0.224383 0.215904 0.208097 0.199829 0.192606 0.185465 0.17786 0.171416 0.16469 0.159077 0.152959 0.147349 0.142429 0.13751 0.132734 0.128996 0.12475 0.120772 0.116755 0.112827 0.109309 0.106095 0.102734 0.0989266 0.0954208 0.0920382 0.0888028 0.0857527 0.0823209 0.079153 0.0761195 0.0735098 0.0701992 0.067791 0.0650579 0.0628969 0.0605901 0.0583915 0.0559929 0.0545878 0.0529104 0.0509884 0.0489715 0.0475593 0.0461914 0.0450282 0.0438911 0.0428061 0.0416271 0.0408523 0.039884 0.0390492 0.0381501 0.0374508 0.0367333 0.0359747 0.0351783 0.0345834 0.0338881 0.0335024 0.0330403 0.0326578 0.0321957 0.0316961 0.0313495 0.0308854 0.0305843 0.0302594 0.0299673 0.029603 0.0291942 0.0287976 0.028492 0.0281674 0.027731 0.0274675 0.0270295 0.0267823 0.026569 0.0263542 0.0260811 0.0256509 0.0254523 0.0252221 0.0250522 0.0249219 0.0246368 0.0243417 0.0240671 0.023963 0.023723 0.0235055 0.02343 0.0233647 0.0232847 0.0231151 0.0230122 0.0227951 0.0226808 0.0225137 0.0222723 0.0220902 0.0219175 0.0218115 0.021546 0.0213531 0.0212179 0.0210661 0.0208988 0.0208294 0.020716 0.0205384 0.0204079 0.0203197 0.0200491 0.0198651 0.019799 0.0197325 0.0196561 0.0196254 0.0195213 0.0193587 0.0192783 0.0190543 0.0189887 0.0188267 0.0188018 0.0186408 0.0184881 0.0184084 0.0183111 0.0182308 0.0181589 0.0180356 0.0178829 0.0177908 0.0177477 0.0175729 0.0174878 0.0174424 0.0173605 0.0172804 0.0172187 0.0170774 0.0170305 0.0169583 0.0169159 0.016814 0.0167318 0.0165982 0.0164362 0.0163991 0.016347 0.0163122 0.0162142 0.016135 0.0160394 0.0159852 0.0159403 0.0157779 0.0156283 0.0155191 0.0154368 0.0153749 0.0152851 0.0151735 0.0151042 0.0150202 0.0149415 0.0149108 0.0148097 0.0146602 0.0145265 0.014393 0.0143046 0.0142691 0.0142316 0.0141784 0.0141199 0.0140094 0.0139199 0.0138192 0.0137442 0.0136657 0.0135682 0.0135224 0.0134809 0.0133801 0.0133153 0.0132421 0.0131197 0.0130771 0.0130239 0.0129662 0.0128681 0.0127929 0.0127154 0.0126501 0.0125429 0.0124224 0.0123667 0.0122716 0.0122179 0.0121451 0.0120477 0.0119335 0.0118936 0.0118248 0.0117973 0.0117536 0.0116348 0.0114921 0.0114013 0.011371 0.011304 0.0112308 0.0111166 0.011042 0.0108918 0.0107687 0.010663 0.0105749 0.0105648 0.0104616 0.0104424 0.010394 0.0103242 0.0102937 ];
plot(Recall_HDCT, Precision_HDCT, 'g', 'linewidth', 2);
Recall_RBD = [1 0.901379 0.891054 0.882194 0.87718 0.870257 0.865657 0.861853 0.857288 0.851749 0.846585 0.842306 0.837841 0.83576 0.833924 0.830842 0.828683 0.826848 0.824575 0.823167 0.821447 0.817943 0.816297 0.813365 0.810961 0.809486 0.807281 0.805427 0.803217 0.802273 0.799302 0.797321 0.795469 0.794581 0.79186 0.790159 0.788131 0.786755 0.785908 0.785415 0.784066 0.782359 0.781333 0.779922 0.7777 0.776896 0.773867 0.772123 0.769734 0.768156 0.764525 0.762973 0.761641 0.760509 0.758775 0.75817 0.756348 0.754316 0.752129 0.750325 0.748444 0.74665 0.745469 0.743442 0.741152 0.739729 0.737632 0.73731 0.735647 0.734086 0.732915 0.731483 0.729985 0.727814 0.726693 0.724942 0.723847 0.721085 0.718998 0.717372 0.715318 0.713962 0.711792 0.708605 0.706276 0.703358 0.702767 0.70097 0.699025 0.69823 0.695101 0.692528 0.691464 0.690047 0.688028 0.687009 0.686321 0.684788 0.682431 0.681178 0.679641 0.679471 0.677269 0.675311 0.674421 0.672319 0.669441 0.66786 0.665556 0.66414 0.661571 0.65873 0.657175 0.655589 0.655296 0.653897 0.652848 0.648565 0.645504 0.643434 0.640555 0.640064 0.638626 0.637595 0.637164 0.634991 0.629633 0.627492 0.626029 0.624793 0.623116 0.620469 0.617473 0.615468 0.611463 0.611084 0.609781 0.608231 0.605115 0.602738 0.600151 0.599503 0.596006 0.593854 0.592213 0.591608 0.590203 0.589377 0.585243 0.580915 0.578446 0.574449 0.570163 0.568943 0.568372 0.56359 0.562108 0.561066 0.558322 0.557436 0.556285 0.552931 0.550386 0.548285 0.547299 0.545485 0.540699 0.539675 0.537596 0.535421 0.533877 0.528746 0.526537 0.521923 0.518036 0.516242 0.51515 0.509221 0.505683 0.502856 0.500462 0.49771 0.491648 0.490996 0.487877 0.485255 0.484174 0.481072 0.478258 0.475417 0.470051 0.465207 0.458066 0.454889 0.452913 0.449888 0.444621 0.440137 0.427825 0.42306 0.421534 0.419253 0.414207 0.405119 0.401714 0.394222 0.390051 0.38085 0.37369 0.370947 0.367644 0.361347 0.354801 0.347432 0.34473 0.339614 0.330866 0.326242 0.316986 0.314094 0.308436 0.302361 0.299183 0.295707 0.292019 0.287693 0.283314 0.275028 0.267685 0.260923 0.255348 0.252307 0.244575 0.233918 0.231775 0.22898 0.22249 0.216344 0.204613 0.194535 0.187306 0.178165 0.174879 0.164853 0.15773 0.147276 0.139225 0.130604 0.123823 0.109489 0.104157 0.0978526 0.0896678 0.0855747 0.0774421 0.0726029 ];
Precision_RBD = [0.214248 0.618683 0.639305 0.654992 0.673125 0.693903 0.706287 0.719636 0.73199 0.74366 0.758119 0.766249 0.770577 0.776479 0.781738 0.788094 0.792795 0.795991 0.800114 0.801543 0.80437 0.806446 0.807329 0.81006 0.81198 0.815713 0.816998 0.81902 0.821851 0.824632 0.825268 0.826127 0.82829 0.828719 0.831453 0.833094 0.832837 0.835585 0.835655 0.836508 0.837431 0.838652 0.840217 0.841602 0.84336 0.843994 0.846489 0.849204 0.849391 0.850884 0.852171 0.85414 0.855217 0.857602 0.8597 0.862193 0.862063 0.862913 0.863706 0.865158 0.865618 0.86673 0.86861 0.870245 0.870697 0.8707 0.871288 0.871914 0.871677 0.872329 0.873319 0.873123 0.873092 0.874007 0.874753 0.875426 0.876971 0.877012 0.878821 0.879537 0.881492 0.882184 0.882115 0.882307 0.884743 0.885309 0.886228 0.887645 0.88767 0.887847 0.888148 0.888224 0.888539 0.888469 0.890786 0.890654 0.892552 0.892682 0.891746 0.891237 0.891329 0.893379 0.892856 0.89406 0.894171 0.893443 0.89307 0.893392 0.89353 0.893674 0.893703 0.89412 0.894151 0.894272 0.893824 0.893939 0.894242 0.893645 0.894502 0.894429 0.893759 0.893751 0.893776 0.893387 0.893455 0.893441 0.893041 0.893091 0.893202 0.893766 0.893561 0.893712 0.888649 0.889218 0.889321 0.889681 0.889897 0.889929 0.890166 0.890357 0.889693 0.889639 0.889606 0.889814 0.889893 0.889887 0.890566 0.89067 0.890583 0.89053 0.890366 0.890047 0.88876 0.889203 0.889954 0.890097 0.88988 0.890057 0.890281 0.890267 0.891687 0.892308 0.892147 0.890797 0.889682 0.889346 0.889406 0.889404 0.889806 0.890321 0.891661 0.892728 0.892736 0.893092 0.893663 0.893871 0.894281 0.893698 0.894358 0.89414 0.894667 0.894629 0.894103 0.900073 0.900003 0.899897 0.900618 0.90052 0.900836 0.90088 0.901598 0.901071 0.901992 0.904159 0.911643 0.913143 0.913229 0.908898 0.909415 0.909156 0.909576 0.909702 0.909686 0.90933 0.909488 0.912769 0.913236 0.913288 0.91532 0.91534 0.922282 0.922576 0.92195 0.922238 0.922233 0.922196 0.920716 0.920085 0.920107 0.920409 0.920321 0.918618 0.918749 0.919042 0.919737 0.919265 0.91925 0.91991 0.920576 0.920575 0.920803 0.920434 0.92074 0.91369 0.913599 0.914185 0.914568 0.914531 0.914522 0.914362 0.912907 0.913421 0.913337 0.914174 0.914407 0.913012 0.9134 0.913485 0.913451 0.913722 0.913825 0.914182 0.914441 0.914204 0.91439 0.914423 ];
TPR_RBD = [1 0.901379 0.891054 0.882194 0.87718 0.870257 0.865657 0.861853 0.857288 0.851749 0.846585 0.842306 0.837841 0.83576 0.833924 0.830842 0.828683 0.826848 0.824575 0.823167 0.821447 0.817943 0.816297 0.813365 0.810961 0.809486 0.807281 0.805427 0.803217 0.802273 0.799302 0.797321 0.795469 0.794581 0.79186 0.790159 0.788131 0.786755 0.785908 0.785415 0.784066 0.782359 0.781333 0.779922 0.7777 0.776896 0.773867 0.772123 0.769734 0.768156 0.764525 0.762973 0.761641 0.760509 0.758775 0.75817 0.756348 0.754316 0.752129 0.750325 0.748444 0.74665 0.745469 0.743442 0.741152 0.739729 0.737632 0.73731 0.735647 0.734086 0.732915 0.731483 0.729985 0.727814 0.726693 0.724942 0.723847 0.721085 0.718998 0.717372 0.715318 0.713962 0.711792 0.708605 0.706276 0.703358 0.702767 0.70097 0.699025 0.69823 0.695101 0.692528 0.691464 0.690047 0.688028 0.687009 0.686321 0.684788 0.682431 0.681178 0.679641 0.679471 0.677269 0.675311 0.674421 0.672319 0.669441 0.66786 0.665556 0.66414 0.661571 0.65873 0.657175 0.655589 0.655296 0.653897 0.652848 0.648565 0.645504 0.643434 0.640555 0.640064 0.638626 0.637595 0.637164 0.634991 0.629633 0.627492 0.626029 0.624793 0.623116 0.620469 0.617473 0.615468 0.611463 0.611084 0.609781 0.608231 0.605115 0.602738 0.600151 0.599503 0.596006 0.593854 0.592213 0.591608 0.590203 0.589377 0.585243 0.580915 0.578446 0.574449 0.570163 0.568943 0.568372 0.56359 0.562108 0.561066 0.558322 0.557436 0.556285 0.552931 0.550386 0.548285 0.547299 0.545485 0.540699 0.539675 0.537596 0.535421 0.533877 0.528746 0.526537 0.521923 0.518036 0.516242 0.51515 0.509221 0.505683 0.502856 0.500462 0.49771 0.491648 0.490996 0.487877 0.485255 0.484174 0.481072 0.478258 0.475417 0.470051 0.465207 0.458066 0.454889 0.452913 0.449888 0.444621 0.440137 0.427825 0.42306 0.421534 0.419253 0.414207 0.405119 0.401714 0.394222 0.390051 0.38085 0.37369 0.370947 0.367644 0.361347 0.354801 0.347432 0.34473 0.339614 0.330866 0.326242 0.316986 0.314094 0.308436 0.302361 0.299183 0.295707 0.292019 0.287693 0.283314 0.275028 0.267685 0.260923 0.255348 0.252307 0.244575 0.233918 0.231775 0.22898 0.22249 0.216344 0.204613 0.194535 0.187306 0.178165 0.174879 0.164853 0.15773 0.147276 0.139225 0.130604 0.123823 0.109489 0.104157 0.0978526 0.0896678 0.0855747 0.0774421 0.0726029 ];
FPR_RBD = [1 0.304181 0.254054 0.220393 0.194554 0.175955 0.163153 0.153065 0.144973 0.137042 0.129413 0.124005 0.119764 0.115048 0.112248 0.10963 0.10692 0.104669 0.102002 0.0999366 0.0972485 0.0947825 0.0935219 0.0918193 0.0893825 0.0872889 0.0857426 0.0838854 0.0820464 0.0806348 0.0794178 0.0785892 0.0776688 0.0764507 0.0745393 0.0731868 0.0724255 0.070948 0.0707118 0.0699412 0.0689669 0.0679067 0.0667628 0.0658279 0.0644866 0.0642719 0.0630303 0.0611791 0.0609718 0.0603164 0.0586769 0.0577071 0.0569557 0.0559556 0.05533 0.0545149 0.0541374 0.0538272 0.0531802 0.0523017 0.0516499 0.0509569 0.0500582 0.0494133 0.0486547 0.0484832 0.0480404 0.0478426 0.0477876 0.0468901 0.0460842 0.046082 0.0457287 0.0454738 0.0450872 0.0448545 0.0442033 0.0439842 0.0435119 0.0432523 0.0427557 0.0426417 0.0425542 0.0418296 0.0415924 0.0413278 0.0411149 0.0409917 0.0407404 0.0406577 0.0406413 0.0405728 0.040445 0.0403509 0.0399548 0.0399548 0.039385 0.039271 0.0392697 0.0392564 0.039052 0.0389327 0.0388374 0.0387548 0.038641 0.0386087 0.0386079 0.0385782 0.038401 0.0383344 0.0382045 0.037885 0.0376976 0.0375687 0.0375637 0.0374975 0.037394 0.037307 0.0371321 0.0371133 0.0370344 0.0368733 0.0368195 0.036818 0.0367542 0.0367208 0.0367197 0.0365364 0.036499 0.0364778 0.0364765 0.0363044 0.0360097 0.0358039 0.0357555 0.0353335 0.0353063 0.0353024 0.0346727 0.0345697 0.0344241 0.0344138 0.0342067 0.0341595 0.0340659 0.0340653 0.0337818 0.0337531 0.0336725 0.0336701 0.0336701 0.0335314 0.033527 0.033387 0.0332387 0.0329104 0.0328655 0.0327034 0.0326546 0.0326546 0.0325842 0.0320341 0.0317369 0.0315079 0.0314663 0.0314635 0.0312465 0.0312427 0.0309313 0.0304264 0.0298003 0.0294059 0.0290994 0.0288234 0.028601 0.0284542 0.028008 0.0279322 0.0278176 0.027789 0.0275659 0.0272886 0.0271211 0.0265069 0.0264729 0.0259496 0.0254925 0.0250504 0.0248879 0.0244391 0.0241697 0.0241495 0.0240214 0.0238846 0.0237523 0.0236078 0.0235929 0.0235893 0.0225527 0.0225425 0.0223685 0.0223342 0.0223217 0.0218393 0.0217699 0.0216326 0.0213125 0.0205744 0.0204601 0.0204466 0.0200851 0.0200624 0.0199797 0.0199239 0.0199214 0.019913 0.0197341 0.019382 0.0187454 0.0186902 0.0182611 0.0181865 0.0181787 0.0181433 0.0181101 0.0181 0.0177489 0.0176954 0.0169148 0.0169038 0.0168594 0.0168591 0.0168301 0.0167883 0.0167711 0.016711 0.016402 0.0160884 0.015598 0.0152401 0.0150519 0.0148691 0.0148562 0.0147748 0.0138847 0.0138688 0.0132339 0.0123599 0.0123396 0.0123174 0.0117806 0.0116075 0.0115974 0.0113403 0.0113294 0.0113287 ];
plot(Recall_RBD, Precision_RBD, 'r', 'linewidth', 2);
Recall_GR = [1 0.989343 0.982556 0.966517 0.95497 0.951412 0.944878 0.939371 0.933419 0.929897 0.92461 0.919035 0.914531 0.911949 0.909769 0.907254 0.905452 0.902399 0.900043 0.897541 0.896224 0.894312 0.892767 0.891645 0.890181 0.886842 0.88555 0.88448 0.881523 0.879158 0.877367 0.875902 0.87339 0.872152 0.870927 0.869261 0.867871 0.865837 0.863839 0.862019 0.860906 0.859696 0.858577 0.857053 0.854226 0.852682 0.850953 0.848674 0.845535 0.842945 0.84037 0.836333 0.831033 0.828582 0.826634 0.822548 0.820637 0.816643 0.813741 0.807071 0.803607 0.796613 0.79339 0.790239 0.785076 0.782102 0.778788 0.775793 0.77394 0.76974 0.767066 0.764963 0.763382 0.76148 0.760043 0.757869 0.754344 0.75237 0.749216 0.747361 0.745869 0.743274 0.740129 0.738289 0.734786 0.733916 0.731977 0.729373 0.725925 0.723423 0.720468 0.717063 0.714994 0.712903 0.711195 0.708376 0.704114 0.701084 0.695623 0.69313 0.691037 0.688029 0.685435 0.682346 0.680276 0.678656 0.676585 0.674873 0.672524 0.670531 0.668758 0.666937 0.664213 0.662422 0.659059 0.656815 0.654897 0.652005 0.650366 0.647617 0.64574 0.642823 0.640761 0.638275 0.635797 0.632604 0.630102 0.626722 0.623751 0.620521 0.618234 0.614545 0.613208 0.609525 0.606907 0.604804 0.602587 0.599949 0.59863 0.596856 0.594812 0.593377 0.591212 0.589433 0.588319 0.585298 0.582985 0.581044 0.578735 0.575042 0.573327 0.571474 0.569447 0.567322 0.565779 0.562306 0.554501 0.553204 0.55052 0.546638 0.542741 0.538249 0.53498 0.530599 0.529095 0.52559 0.522629 0.519947 0.516805 0.513106 0.510347 0.508029 0.505661 0.501837 0.499374 0.496538 0.493849 0.490731 0.487932 0.484077 0.480055 0.474615 0.471568 0.469966 0.467035 0.462449 0.460439 0.456848 0.452835 0.450069 0.444972 0.44109 0.438229 0.435816 0.434414 0.428766 0.425887 0.420268 0.415367 0.412997 0.408162 0.404011 0.401455 0.397953 0.393607 0.389738 0.388618 0.383985 0.381203 0.377313 0.373755 0.369999 0.365908 0.359767 0.356124 0.350793 0.344285 0.339561 0.335193 0.329004 0.323302 0.320237 0.314148 0.309345 0.303451 0.29959 0.297445 0.293538 0.286914 0.282765 0.276497 0.273141 0.266149 0.261878 0.257727 0.253267 0.248705 0.24394 0.237705 0.233797 0.230159 0.223019 0.215555 0.210858 0.205399 0.19676 0.18961 0.181619 0.167323 0.153169 0.136739 0.124431 0.110755 0.0921106 0.0750747 0.0544572 ];
Precision_GR = [0.214248 0.22199 0.226888 0.251975 0.276843 0.307356 0.338479 0.349609 0.363527 0.376235 0.390373 0.402447 0.41611 0.434565 0.448594 0.460238 0.472137 0.48132 0.490724 0.499214 0.507986 0.516181 0.525018 0.531878 0.537812 0.54379 0.550965 0.557549 0.562728 0.56854 0.57438 0.580536 0.5854 0.591642 0.597301 0.604346 0.610231 0.619419 0.627516 0.636009 0.648315 0.654325 0.662078 0.666561 0.671822 0.677347 0.682986 0.690804 0.695063 0.700005 0.705323 0.71229 0.718895 0.725087 0.72868 0.73383 0.738015 0.742159 0.744986 0.747323 0.752498 0.756371 0.760296 0.763285 0.763987 0.766264 0.768433 0.770846 0.773533 0.773158 0.772272 0.773418 0.774774 0.77687 0.777622 0.778746 0.781203 0.782927 0.786095 0.787686 0.789274 0.790703 0.792342 0.793535 0.794883 0.79669 0.798011 0.800215 0.801957 0.804174 0.806309 0.809183 0.812698 0.815412 0.818396 0.820013 0.822816 0.82742 0.8311 0.833162 0.834988 0.836188 0.837343 0.838761 0.840258 0.842545 0.843325 0.843372 0.844321 0.845881 0.846354 0.847213 0.847657 0.849387 0.849885 0.846928 0.848747 0.848652 0.849836 0.854241 0.855217 0.856626 0.857761 0.858347 0.858826 0.859313 0.86031 0.86121 0.860998 0.861872 0.862653 0.86396 0.866024 0.86688 0.867785 0.869333 0.869724 0.871086 0.87141 0.871793 0.873266 0.874573 0.874475 0.875203 0.87633 0.878387 0.878694 0.879756 0.880753 0.881116 0.881875 0.883042 0.883942 0.884767 0.886033 0.886924 0.887538 0.888575 0.889252 0.890152 0.890062 0.890359 0.890204 0.891691 0.892036 0.891941 0.89131 0.889287 0.889696 0.890187 0.890298 0.890228 0.891045 0.890561 0.890559 0.890298 0.890579 0.890738 0.890414 0.89137 0.891032 0.890018 0.890453 0.891619 0.891342 0.891399 0.891542 0.890961 0.891647 0.891759 0.891593 0.891112 0.890682 0.890343 0.889972 0.888113 0.888341 0.887466 0.887475 0.885978 0.884884 0.88345 0.883927 0.883143 0.885043 0.885624 0.886758 0.884598 0.880399 0.88088 0.880967 0.881259 0.880788 0.878592 0.878882 0.878147 0.878247 0.877632 0.877294 0.877373 0.877381 0.876742 0.874403 0.874805 0.874778 0.875656 0.876146 0.876751 0.879298 0.879292 0.879494 0.879499 0.879872 0.879965 0.875619 0.877021 0.877071 0.876826 0.876972 0.875961 0.876056 0.8762 0.877262 0.878238 0.878103 0.876385 0.87737 0.875626 0.87541 0.875332 0.87728 0.876718 0.872731 0.87325 0.87338 0.865536 ];
TPR_GR = [1 0.989343 0.982556 0.966517 0.95497 0.951412 0.944878 0.939371 0.933419 0.929897 0.92461 0.919035 0.914531 0.911949 0.909769 0.907254 0.905452 0.902399 0.900043 0.897541 0.896224 0.894312 0.892767 0.891645 0.890181 0.886842 0.88555 0.88448 0.881523 0.879158 0.877367 0.875902 0.87339 0.872152 0.870927 0.869261 0.867871 0.865837 0.863839 0.862019 0.860906 0.859696 0.858577 0.857053 0.854226 0.852682 0.850953 0.848674 0.845535 0.842945 0.84037 0.836333 0.831033 0.828582 0.826634 0.822548 0.820637 0.816643 0.813741 0.807071 0.803607 0.796613 0.79339 0.790239 0.785076 0.782102 0.778788 0.775793 0.77394 0.76974 0.767066 0.764963 0.763382 0.76148 0.760043 0.757869 0.754344 0.75237 0.749216 0.747361 0.745869 0.743274 0.740129 0.738289 0.734786 0.733916 0.731977 0.729373 0.725925 0.723423 0.720468 0.717063 0.714994 0.712903 0.711195 0.708376 0.704114 0.701084 0.695623 0.69313 0.691037 0.688029 0.685435 0.682346 0.680276 0.678656 0.676585 0.674873 0.672524 0.670531 0.668758 0.666937 0.664213 0.662422 0.659059 0.656815 0.654897 0.652005 0.650366 0.647617 0.64574 0.642823 0.640761 0.638275 0.635797 0.632604 0.630102 0.626722 0.623751 0.620521 0.618234 0.614545 0.613208 0.609525 0.606907 0.604804 0.602587 0.599949 0.59863 0.596856 0.594812 0.593377 0.591212 0.589433 0.588319 0.585298 0.582985 0.581044 0.578735 0.575042 0.573327 0.571474 0.569447 0.567322 0.565779 0.562306 0.554501 0.553204 0.55052 0.546638 0.542741 0.538249 0.53498 0.530599 0.529095 0.52559 0.522629 0.519947 0.516805 0.513106 0.510347 0.508029 0.505661 0.501837 0.499374 0.496538 0.493849 0.490731 0.487932 0.484077 0.480055 0.474615 0.471568 0.469966 0.467035 0.462449 0.460439 0.456848 0.452835 0.450069 0.444972 0.44109 0.438229 0.435816 0.434414 0.428766 0.425887 0.420268 0.415367 0.412997 0.408162 0.404011 0.401455 0.397953 0.393607 0.389738 0.388618 0.383985 0.381203 0.377313 0.373755 0.369999 0.365908 0.359767 0.356124 0.350793 0.344285 0.339561 0.335193 0.329004 0.323302 0.320237 0.314148 0.309345 0.303451 0.29959 0.297445 0.293538 0.286914 0.282765 0.276497 0.273141 0.266149 0.261878 0.257727 0.253267 0.248705 0.24394 0.237705 0.233797 0.230159 0.223019 0.215555 0.210858 0.205399 0.19676 0.18961 0.181619 0.167323 0.153169 0.136739 0.124431 0.110755 0.0921106 0.0750747 0.0544572 ];
FPR_GR = [1 0.96937 0.918388 0.860654 0.812318 0.76837 0.728706 0.696644 0.665442 0.637726 0.6112 0.590358 0.569325 0.550415 0.53403 0.519632 0.505306 0.491169 0.478937 0.467059 0.456019 0.446103 0.435946 0.426505 0.416529 0.406663 0.396391 0.386638 0.378576 0.369959 0.362454 0.355006 0.348922 0.341283 0.335308 0.328274 0.322217 0.31589 0.310525 0.303875 0.298033 0.292157 0.28679 0.28192 0.277181 0.273494 0.268801 0.26403 0.259842 0.255077 0.250593 0.244979 0.239001 0.234768 0.231377 0.226241 0.222503 0.219498 0.216717 0.212846 0.208682 0.205725 0.202238 0.198867 0.196459 0.193395 0.190522 0.187595 0.183319 0.180231 0.177489 0.173134 0.170288 0.166573 0.163599 0.160864 0.157744 0.155462 0.152685 0.150303 0.148217 0.146259 0.143362 0.141463 0.139334 0.137625 0.135703 0.133856 0.131476 0.129332 0.126567 0.123599 0.120958 0.118998 0.116771 0.11499 0.11337 0.111274 0.109072 0.107708 0.105876 0.104454 0.103278 0.102191 0.101018 0.0995302 0.0983177 0.0975265 0.0962565 0.0949194 0.0938846 0.0925021 0.0915283 0.0897512 0.0882901 0.0867454 0.0854286 0.0843806 0.0833019 0.0816386 0.0803492 0.0792877 0.0782887 0.0774252 0.0763444 0.0750277 0.0737664 0.07282 0.0723506 0.0711966 0.0700569 0.0689588 0.0674133 0.0666513 0.0658566 0.0649214 0.063894 0.0630164 0.0623751 0.0616901 0.0605645 0.0596767 0.0592893 0.058647 0.0582042 0.0571754 0.0567507 0.0560267 0.0553254 0.0546817 0.0542378 0.0533404 0.0529622 0.0522995 0.0514399 0.0509216 0.050202 0.0495341 0.0490755 0.0488118 0.0486094 0.0483945 0.0482607 0.0475856 0.0474359 0.0473364 0.047323 0.0469586 0.046636 0.0460709 0.0458729 0.045335 0.0449157 0.0445877 0.0443633 0.0439835 0.0434972 0.0433762 0.0429557 0.042464 0.0421805 0.0418579 0.0413535 0.0406292 0.0403799 0.0401948 0.0396074 0.0393913 0.0388767 0.0385552 0.0381516 0.0379946 0.0378373 0.037564 0.0373561 0.0371487 0.0367082 0.0365351 0.0357327 0.0354986 0.0351876 0.0346696 0.0345193 0.0344807 0.0340167 0.033578 0.0329917 0.0328072 0.0325046 0.0320514 0.0318618 0.0315836 0.0312363 0.0304844 0.0301662 0.0297027 0.0295555 0.0294519 0.0294326 0.0291781 0.0290753 0.0286752 0.0282278 0.0281232 0.0277511 0.0271929 0.0263927 0.0263632 0.0259543 0.02549 0.0251726 0.0247196 0.0241466 0.0239695 0.0233877 0.0231349 0.0230378 0.022754 0.0219941 0.0219847 0.0216132 0.0212835 0.0207646 0.0201314 0.0196247 0.019022 0.0185558 0.0176419 0.0172066 0.0164243 0.0156176 0.0150331 0.0140286 0.0133584 0.0121314 0.0112635 ];
plot(Recall_GR, Precision_GR, 'c', 'linewidth', 2);
Recall_MNP = [1 0.999909 0.999328 0.998627 0.997872 0.996505 0.994278 0.991669 0.989882 0.988097 0.98615 0.984105 0.981721 0.979011 0.975504 0.972189 0.968024 0.964392 0.961427 0.95887 0.955826 0.952535 0.94897 0.94479 0.940387 0.937178 0.934605 0.932086 0.929516 0.927127 0.924811 0.922486 0.92018 0.917776 0.915376 0.912948 0.910442 0.907411 0.904549 0.901942 0.899239 0.896495 0.893729 0.890878 0.888453 0.88566 0.882914 0.880029 0.877133 0.874145 0.87117 0.86808 0.864944 0.86181 0.858864 0.855748 0.852765 0.849678 0.846575 0.843536 0.840468 0.837324 0.834357 0.831367 0.828212 0.825824 0.822587 0.819327 0.816036 0.812744 0.809583 0.806374 0.803403 0.80005 0.796679 0.793471 0.790232 0.786764 0.783574 0.780036 0.776382 0.772984 0.769526 0.765928 0.762341 0.758558 0.754522 0.750605 0.746797 0.743064 0.739203 0.735146 0.73127 0.727184 0.723152 0.719123 0.71518 0.711448 0.707455 0.703018 0.699097 0.694878 0.69068 0.686104 0.681294 0.67663 0.671842 0.667371 0.66267 0.658195 0.653413 0.648647 0.643862 0.639345 0.634695 0.629884 0.625339 0.620687 0.61583 0.610903 0.606331 0.601573 0.596948 0.592182 0.587455 0.582987 0.578394 0.573885 0.570641 0.566822 0.562128 0.557567 0.553138 0.548547 0.543917 0.539526 0.535191 0.530669 0.526205 0.521853 0.517382 0.512992 0.508629 0.503932 0.499671 0.495104 0.490673 0.486129 0.481763 0.477236 0.472926 0.468317 0.463705 0.459194 0.454616 0.450177 0.44565 0.441553 0.43726 0.432895 0.429084 0.424739 0.420547 0.416251 0.412146 0.408034 0.403662 0.39947 0.39527 0.390973 0.386555 0.382169 0.377806 0.373716 0.369555 0.36525 0.360925 0.356486 0.352094 0.347345 0.343314 0.338954 0.334463 0.329856 0.325412 0.321164 0.316699 0.312324 0.308036 0.303609 0.299338 0.294771 0.290897 0.286347 0.282015 0.27759 0.273239 0.268896 0.264573 0.260325 0.256011 0.25164 0.247304 0.242939 0.238603 0.234139 0.229844 0.225342 0.221012 0.216687 0.212281 0.208086 0.203802 0.19967 0.195795 0.191725 0.187374 0.183273 0.179271 0.175075 0.170758 0.166892 0.162797 0.158812 0.155137 0.150955 0.146947 0.142819 0.138881 0.135067 0.131255 0.127788 0.123892 0.120176 0.116485 0.113114 0.109447 0.105917 0.102508 0.0990344 0.0955733 0.0922267 0.0889976 0.0857801 0.0824197 0.0791705 0.0759437 0.0724064 0.0691436 0.0656567 0.0617815 0.0582577 0.0542895 0.0501942 0.0457511 0.0357258 ];
Precision_MNP = [0.214248 0.219087 0.226949 0.236734 0.247717 0.258689 0.269197 0.278166 0.286196 0.29373 0.301052 0.308448 0.315564 0.322252 0.32844 0.334454 0.340197 0.345734 0.351396 0.35676 0.362284 0.367638 0.372533 0.377506 0.382178 0.387122 0.392003 0.396394 0.401081 0.405784 0.410535 0.4151 0.419485 0.423311 0.427478 0.431398 0.43493 0.438596 0.442248 0.445764 0.449273 0.452744 0.456235 0.459605 0.462519 0.465925 0.469266 0.472522 0.475727 0.478799 0.481868 0.484756 0.487792 0.490783 0.493682 0.496558 0.499292 0.502103 0.504861 0.507596 0.510284 0.512892 0.515618 0.518219 0.520769 0.522867 0.525396 0.52793 0.530336 0.532649 0.535002 0.537265 0.539514 0.54171 0.543996 0.546311 0.548624 0.550757 0.552769 0.554908 0.556978 0.559059 0.561155 0.563244 0.565162 0.567138 0.569119 0.57103 0.57305 0.575004 0.576966 0.578934 0.58089 0.582733 0.584627 0.586449 0.588423 0.590227 0.592214 0.594003 0.595766 0.597515 0.599317 0.601086 0.602639 0.604092 0.605598 0.607213 0.60871 0.610137 0.611643 0.61318 0.614592 0.616035 0.617479 0.618955 0.620329 0.621693 0.623099 0.624467 0.625975 0.627448 0.628754 0.630032 0.63134 0.632753 0.634032 0.635516 0.636481 0.637488 0.638714 0.639961 0.641134 0.642385 0.643532 0.644701 0.645856 0.647176 0.648384 0.649691 0.65088 0.652178 0.653516 0.654727 0.655975 0.657323 0.658426 0.659617 0.660721 0.661881 0.663006 0.664158 0.665262 0.666582 0.667779 0.668982 0.670282 0.67131 0.672454 0.673727 0.674826 0.675938 0.677015 0.678183 0.679396 0.680437 0.681612 0.682792 0.683945 0.685355 0.686538 0.687632 0.688668 0.689864 0.691094 0.69212 0.69325 0.694613 0.695811 0.696663 0.697856 0.698971 0.699856 0.701068 0.70228 0.703383 0.704339 0.705417 0.706569 0.707741 0.709013 0.710228 0.711129 0.712234 0.713301 0.714485 0.715496 0.716229 0.716907 0.718201 0.719032 0.719912 0.720905 0.721678 0.722324 0.723027 0.724135 0.724679 0.725426 0.726298 0.727084 0.727796 0.728563 0.729525 0.730141 0.73098 0.731669 0.732275 0.733091 0.733647 0.734084 0.734304 0.734926 0.735354 0.736006 0.736383 0.736829 0.737306 0.737319 0.73767 0.737743 0.737649 0.737735 0.73797 0.737934 0.738559 0.73861 0.738374 0.738386 0.738327 0.738575 0.738409 0.739128 0.739455 0.739208 0.739907 0.740144 0.740934 0.741299 0.740792 0.74164 0.740337 0.740269 0.742342 0.742726 0.744526 ];
TPR_MNP = [1 0.999909 0.999328 0.998627 0.997872 0.996505 0.994278 0.991669 0.989882 0.988097 0.98615 0.984105 0.981721 0.979011 0.975504 0.972189 0.968024 0.964392 0.961427 0.95887 0.955826 0.952535 0.94897 0.94479 0.940387 0.937178 0.934605 0.932086 0.929516 0.927127 0.924811 0.922486 0.92018 0.917776 0.915376 0.912948 0.910442 0.907411 0.904549 0.901942 0.899239 0.896495 0.893729 0.890878 0.888453 0.88566 0.882914 0.880029 0.877133 0.874145 0.87117 0.86808 0.864944 0.86181 0.858864 0.855748 0.852765 0.849678 0.846575 0.843536 0.840468 0.837324 0.834357 0.831367 0.828212 0.825824 0.822587 0.819327 0.816036 0.812744 0.809583 0.806374 0.803403 0.80005 0.796679 0.793471 0.790232 0.786764 0.783574 0.780036 0.776382 0.772984 0.769526 0.765928 0.762341 0.758558 0.754522 0.750605 0.746797 0.743064 0.739203 0.735146 0.73127 0.727184 0.723152 0.719123 0.71518 0.711448 0.707455 0.703018 0.699097 0.694878 0.69068 0.686104 0.681294 0.67663 0.671842 0.667371 0.66267 0.658195 0.653413 0.648647 0.643862 0.639345 0.634695 0.629884 0.625339 0.620687 0.61583 0.610903 0.606331 0.601573 0.596948 0.592182 0.587455 0.582987 0.578394 0.573885 0.570641 0.566822 0.562128 0.557567 0.553138 0.548547 0.543917 0.539526 0.535191 0.530669 0.526205 0.521853 0.517382 0.512992 0.508629 0.503932 0.499671 0.495104 0.490673 0.486129 0.481763 0.477236 0.472926 0.468317 0.463705 0.459194 0.454616 0.450177 0.44565 0.441553 0.43726 0.432895 0.429084 0.424739 0.420547 0.416251 0.412146 0.408034 0.403662 0.39947 0.39527 0.390973 0.386555 0.382169 0.377806 0.373716 0.369555 0.36525 0.360925 0.356486 0.352094 0.347345 0.343314 0.338954 0.334463 0.329856 0.325412 0.321164 0.316699 0.312324 0.308036 0.303609 0.299338 0.294771 0.290897 0.286347 0.282015 0.27759 0.273239 0.268896 0.264573 0.260325 0.256011 0.25164 0.247304 0.242939 0.238603 0.234139 0.229844 0.225342 0.221012 0.216687 0.212281 0.208086 0.203802 0.19967 0.195795 0.191725 0.187374 0.183273 0.179271 0.175075 0.170758 0.166892 0.162797 0.158812 0.155137 0.150955 0.146947 0.142819 0.138881 0.135067 0.131255 0.127788 0.123892 0.120176 0.116485 0.113114 0.109447 0.105917 0.102508 0.0990344 0.0955733 0.0922267 0.0889976 0.0857801 0.0824197 0.0791705 0.0759437 0.0724064 0.0691436 0.0656567 0.0617815 0.0582577 0.0542895 0.0501942 0.0457511 0.0357258 ];
FPR_MNP = [1 0.969542 0.899433 0.839346 0.78803 0.744009 0.705921 0.675841 0.650998 0.62818 0.606773 0.58611 0.56628 0.548134 0.531518 0.515773 0.500454 0.486426 0.472851 0.460396 0.447675 0.435718 0.425103 0.414009 0.403378 0.393136 0.383622 0.375191 0.366512 0.358165 0.349937 0.342008 0.334552 0.32813 0.321255 0.314856 0.309274 0.30329 0.29748 0.292054 0.286759 0.281491 0.276291 0.271313 0.267348 0.262518 0.257862 0.253204 0.248697 0.244326 0.240045 0.236068 0.231918 0.228031 0.224247 0.220411 0.216764 0.213184 0.209676 0.206272 0.202935 0.199838 0.196594 0.193488 0.190345 0.187932 0.184884 0.181921 0.179161 0.17657 0.173999 0.171447 0.169087 0.166634 0.164116 0.161687 0.159359 0.157099 0.154932 0.152638 0.150362 0.14817 0.14608 0.144041 0.142178 0.140218 0.138179 0.136179 0.134207 0.132338 0.130451 0.128456 0.126544 0.124749 0.12293 0.121187 0.119454 0.117886 0.116158 0.114419 0.112904 0.1113 0.109746 0.108098 0.106495 0.105011 0.103473 0.101954 0.100442 0.0991253 0.0976373 0.0961419 0.0947549 0.0933751 0.0919896 0.09068 0.0894044 0.0881174 0.0867712 0.0854572 0.0841477 0.0828592 0.0817411 0.0805215 0.0793258 0.0781641 0.0770258 0.0758679 0.0750976 0.0742093 0.0731096 0.072039 0.071006 0.069939 0.0689151 0.0679933 0.0670142 0.0659874 0.0649951 0.0640281 0.0630865 0.0621564 0.061256 0.0602767 0.0594073 0.0584477 0.0575605 0.0566625 0.0558679 0.0549851 0.0541436 0.0532718 0.0524523 0.0516011 0.050761 0.0499936 0.049178 0.0484904 0.0477667 0.0469772 0.0463359 0.0456239 0.0449411 0.0442409 0.0435689 0.0429217 0.0422476 0.0416155 0.0410008 0.0403404 0.0397045 0.0390793 0.0384768 0.0378943 0.0373318 0.0367692 0.0362115 0.0356209 0.0350566 0.0345192 0.0340045 0.0334807 0.0329864 0.0324496 0.0319314 0.0314688 0.0309919 0.0305169 0.0300705 0.029605 0.0291259 0.0286553 0.0282717 0.027831 0.0274139 0.0269981 0.0266104 0.0262155 0.0258448 0.0254523 0.0250814 0.0247218 0.0243469 0.023996 0.0236627 0.0232994 0.0229324 0.0225991 0.0222737 0.021949 0.0216215 0.0213151 0.0209986 0.0206807 0.0204277 0.0201264 0.0198258 0.0195453 0.0192714 0.0190015 0.0187371 0.0184894 0.01824 0.0179818 0.0177672 0.0175157 0.0172656 0.0170274 0.0168051 0.0165693 0.0163468 0.0161366 0.0159157 0.0157038 0.0155115 0.0153108 0.0151259 0.0149319 0.0147449 0.0145547 0.0143641 0.0141746 0.013993 0.0138009 0.0136093 0.0134098 0.0132369 0.0130327 0.0128619 0.0126975 0.0124866 0.012314 0.0121353 0.0119256 0.0116966 0.011245 ];
plot(Recall_MNP, Precision_MNP, 'm', 'linewidth', 2);
Recall_UFO = [1 0.930852 0.920508 0.904874 0.895903 0.886728 0.879435 0.869722 0.860494 0.852337 0.846601 0.840669 0.83497 0.83021 0.824228 0.814698 0.810615 0.805802 0.799341 0.7949 0.79125 0.782905 0.77338 0.768523 0.764431 0.760693 0.756514 0.75256 0.747643 0.743409 0.737396 0.733644 0.730191 0.724312 0.720089 0.715153 0.710991 0.706893 0.702932 0.698218 0.694876 0.688831 0.684524 0.680776 0.677561 0.675072 0.67216 0.668491 0.665415 0.662672 0.660269 0.65796 0.655629 0.652807 0.650067 0.647857 0.645715 0.643372 0.639709 0.633885 0.630317 0.620842 0.617584 0.614632 0.610176 0.607413 0.604404 0.599474 0.597279 0.5949 0.592195 0.590108 0.586903 0.5833 0.580997 0.578651 0.576426 0.573977 0.571619 0.569003 0.566165 0.563185 0.559415 0.556565 0.554382 0.552321 0.550209 0.548342 0.546551 0.544592 0.542874 0.540849 0.538631 0.536632 0.534639 0.532361 0.529906 0.526523 0.522917 0.520319 0.515904 0.513554 0.51116 0.508794 0.506793 0.503338 0.499252 0.497077 0.495061 0.49298 0.489795 0.487477 0.485471 0.482355 0.480359 0.477131 0.47476 0.471157 0.467701 0.464266 0.462015 0.459675 0.456995 0.454616 0.4522 0.450028 0.44766 0.445521 0.443316 0.441225 0.439094 0.437084 0.435046 0.43268 0.430468 0.427899 0.425515 0.422574 0.420374 0.418014 0.415726 0.413654 0.411252 0.408768 0.406136 0.403628 0.401244 0.398837 0.396466 0.394234 0.391964 0.389489 0.38692 0.384646 0.382434 0.380106 0.37752 0.375304 0.372989 0.370385 0.367316 0.361826 0.359575 0.357314 0.35443 0.352042 0.349759 0.34748 0.345435 0.343567 0.341283 0.33916 0.337039 0.33495 0.332918 0.330669 0.328698 0.326458 0.324086 0.321523 0.318128 0.316123 0.313995 0.311873 0.309706 0.307313 0.305064 0.302996 0.300756 0.298624 0.29576 0.291881 0.289215 0.286229 0.283159 0.28008 0.277513 0.2747 0.269334 0.266253 0.260464 0.256853 0.252529 0.250028 0.247644 0.245018 0.242796 0.240659 0.238464 0.236067 0.233162 0.230086 0.227394 0.225384 0.223512 0.221597 0.219836 0.217918 0.216107 0.210713 0.208967 0.206845 0.204774 0.202858 0.200679 0.198259 0.196063 0.189655 0.186888 0.184374 0.180558 0.17809 0.174771 0.168489 0.166154 0.163343 0.160931 0.154397 0.151451 0.149177 0.147073 0.144787 0.142066 0.139379 0.136989 0.134549 0.131981 0.127964 0.124963 0.120539 0.115622 0.11029 0.104478 0.0936723 0.0831932 0.0637902 ];
Precision_UFO = [0.214248 0.339943 0.385599 0.423259 0.440667 0.484647 0.510522 0.539787 0.557065 0.577692 0.59338 0.605448 0.622195 0.632683 0.640645 0.652107 0.661331 0.666971 0.676116 0.678613 0.681356 0.680527 0.682279 0.685249 0.687448 0.689947 0.698755 0.70193 0.705276 0.709665 0.714345 0.718229 0.723693 0.724808 0.727398 0.731119 0.733518 0.737974 0.74177 0.744029 0.746469 0.74663 0.748474 0.749894 0.753114 0.754362 0.757459 0.75858 0.760258 0.761919 0.763604 0.76561 0.771416 0.771739 0.773096 0.77439 0.775771 0.777468 0.778823 0.780218 0.782019 0.782609 0.784613 0.785647 0.786843 0.788063 0.788648 0.78915 0.789641 0.789757 0.789123 0.789674 0.78965 0.788946 0.789604 0.790604 0.790884 0.791243 0.791793 0.793154 0.793562 0.794033 0.794509 0.794686 0.794877 0.795138 0.795427 0.796054 0.797324 0.798868 0.799253 0.799581 0.799815 0.800043 0.800095 0.801855 0.8064 0.808154 0.809988 0.811805 0.815052 0.816098 0.814849 0.815854 0.817151 0.818231 0.819481 0.821309 0.823342 0.824836 0.825002 0.826846 0.828401 0.829527 0.831014 0.83313 0.834051 0.834931 0.835796 0.836673 0.837957 0.83907 0.840679 0.849337 0.850085 0.85082 0.851646 0.853743 0.855436 0.85632 0.856919 0.857342 0.857673 0.85802 0.858426 0.858787 0.859004 0.860826 0.861477 0.862212 0.862415 0.862648 0.862968 0.863112 0.863397 0.863545 0.86383 0.864097 0.864346 0.86448 0.864687 0.864847 0.86503 0.865229 0.865354 0.865419 0.867075 0.867105 0.867229 0.867366 0.867551 0.86779 0.86793 0.868039 0.86825 0.869014 0.869411 0.870226 0.874207 0.874634 0.877592 0.878969 0.880925 0.882828 0.884558 0.885852 0.885928 0.886096 0.886416 0.886706 0.88671 0.886609 0.887073 0.886961 0.887738 0.887614 0.887806 0.887838 0.887513 0.88776 0.886564 0.887258 0.887597 0.888183 0.888779 0.889776 0.891132 0.891857 0.891185 0.892628 0.892138 0.893382 0.894297 0.897478 0.896709 0.910613 0.910674 0.91057 0.910509 0.910528 0.910124 0.909373 0.909454 0.909312 0.910914 0.910652 0.911275 0.911089 0.910663 0.910543 0.909935 0.909191 0.907683 0.909761 0.909885 0.909691 0.906147 0.90655 0.906731 0.906768 0.906073 0.905861 0.90635 0.907104 0.906734 0.899532 0.899224 0.899105 0.892287 0.889825 0.889433 0.889047 0.889491 0.891191 0.89103 0.891989 0.892026 0.895319 0.895154 0.895352 0.895285 0.89465 0.894273 0.897218 0.897761 0.899251 ];
TPR_UFO = [1 0.930852 0.920508 0.904874 0.895903 0.886728 0.879435 0.869722 0.860494 0.852337 0.846601 0.840669 0.83497 0.83021 0.824228 0.814698 0.810615 0.805802 0.799341 0.7949 0.79125 0.782905 0.77338 0.768523 0.764431 0.760693 0.756514 0.75256 0.747643 0.743409 0.737396 0.733644 0.730191 0.724312 0.720089 0.715153 0.710991 0.706893 0.702932 0.698218 0.694876 0.688831 0.684524 0.680776 0.677561 0.675072 0.67216 0.668491 0.665415 0.662672 0.660269 0.65796 0.655629 0.652807 0.650067 0.647857 0.645715 0.643372 0.639709 0.633885 0.630317 0.620842 0.617584 0.614632 0.610176 0.607413 0.604404 0.599474 0.597279 0.5949 0.592195 0.590108 0.586903 0.5833 0.580997 0.578651 0.576426 0.573977 0.571619 0.569003 0.566165 0.563185 0.559415 0.556565 0.554382 0.552321 0.550209 0.548342 0.546551 0.544592 0.542874 0.540849 0.538631 0.536632 0.534639 0.532361 0.529906 0.526523 0.522917 0.520319 0.515904 0.513554 0.51116 0.508794 0.506793 0.503338 0.499252 0.497077 0.495061 0.49298 0.489795 0.487477 0.485471 0.482355 0.480359 0.477131 0.47476 0.471157 0.467701 0.464266 0.462015 0.459675 0.456995 0.454616 0.4522 0.450028 0.44766 0.445521 0.443316 0.441225 0.439094 0.437084 0.435046 0.43268 0.430468 0.427899 0.425515 0.422574 0.420374 0.418014 0.415726 0.413654 0.411252 0.408768 0.406136 0.403628 0.401244 0.398837 0.396466 0.394234 0.391964 0.389489 0.38692 0.384646 0.382434 0.380106 0.37752 0.375304 0.372989 0.370385 0.367316 0.361826 0.359575 0.357314 0.35443 0.352042 0.349759 0.34748 0.345435 0.343567 0.341283 0.33916 0.337039 0.33495 0.332918 0.330669 0.328698 0.326458 0.324086 0.321523 0.318128 0.316123 0.313995 0.311873 0.309706 0.307313 0.305064 0.302996 0.300756 0.298624 0.29576 0.291881 0.289215 0.286229 0.283159 0.28008 0.277513 0.2747 0.269334 0.266253 0.260464 0.256853 0.252529 0.250028 0.247644 0.245018 0.242796 0.240659 0.238464 0.236067 0.233162 0.230086 0.227394 0.225384 0.223512 0.221597 0.219836 0.217918 0.216107 0.210713 0.208967 0.206845 0.204774 0.202858 0.200679 0.198259 0.196063 0.189655 0.186888 0.184374 0.180558 0.17809 0.174771 0.168489 0.166154 0.163343 0.160931 0.154397 0.151451 0.149177 0.147073 0.144787 0.142066 0.139379 0.136989 0.134549 0.131981 0.127964 0.124963 0.120539 0.115622 0.11029 0.104478 0.0936723 0.0831932 0.0637902 ];
FPR_UFO = [1 0.677348 0.602612 0.538821 0.496988 0.429237 0.382477 0.346347 0.320891 0.300067 0.283703 0.26623 0.253994 0.244151 0.232905 0.222813 0.213053 0.206482 0.201175 0.197571 0.193736 0.190126 0.186199 0.182541 0.180436 0.177956 0.174605 0.172006 0.169275 0.165736 0.162628 0.158755 0.154883 0.153039 0.149279 0.143622 0.141262 0.137782 0.134991 0.131199 0.12938 0.128189 0.126882 0.125783 0.12401 0.123219 0.121508 0.12079 0.119834 0.118916 0.11797 0.116883 0.115391 0.11469 0.113962 0.113403 0.112863 0.112337 0.110025 0.108675 0.106364 0.105149 0.103262 0.102162 0.101167 0.100205 0.0991366 0.0963755 0.095469 0.0944906 0.0938886 0.0930729 0.0925183 0.0919468 0.0914058 0.0906042 0.0901746 0.0897177 0.0891997 0.0883716 0.0879097 0.0874826 0.0870224 0.0866872 0.0863542 0.0860423 0.0857292 0.0852163 0.0843116 0.0829073 0.0825546 0.0822452 0.0818904 0.0815501 0.0812313 0.0715119 0.0660932 0.0647181 0.0633363 0.0611468 0.0599734 0.0585095 0.0575867 0.0566622 0.0557135 0.0547024 0.0536803 0.0521247 0.0486646 0.046228 0.0454167 0.0437008 0.0431122 0.0425472 0.0421184 0.0402949 0.0399534 0.0394237 0.0389381 0.0385585 0.0382005 0.0379005 0.0375832 0.0372336 0.0369706 0.0367351 0.036443 0.0360666 0.0357426 0.035457 0.0352622 0.0349652 0.0347723 0.0345503 0.0343772 0.0341612 0.0339326 0.033498 0.0332958 0.0330962 0.0329024 0.0326803 0.0324701 0.0322848 0.032066 0.0318499 0.0315643 0.0313879 0.0311184 0.0309373 0.0307687 0.0306248 0.0304412 0.0302123 0.0300907 0.0299734 0.028897 0.0287891 0.0286325 0.0284978 0.0281023 0.0278811 0.0276302 0.027462 0.027248 0.0266664 0.0263614 0.0260355 0.0250304 0.0248956 0.023878 0.0237385 0.0235819 0.0234835 0.0233982 0.023187 0.0231262 0.0230424 0.0229868 0.0229062 0.0228493 0.0227853 0.0227206 0.0226637 0.0223858 0.0223432 0.022262 0.0221975 0.0221364 0.0220617 0.021985 0.0217428 0.0216812 0.0215831 0.0215195 0.0214273 0.0213516 0.0212971 0.0212576 0.0211925 0.0211304 0.0210582 0.0209379 0.0208636 0.0207952 0.0199662 0.019931 0.0198846 0.019824 0.0197602 0.0196969 0.019642 0.0195505 0.0194763 0.0192921 0.0192479 0.0191713 0.0186245 0.0175291 0.0174198 0.0173226 0.017261 0.0171821 0.0170862 0.0165079 0.0164562 0.0163507 0.0163206 0.0162735 0.0162143 0.0161842 0.0161233 0.016097 0.0160494 0.016021 0.0159633 0.0159238 0.0158879 0.0158474 0.015812 0.0157642 0.0157235 0.0156765 0.0156394 0.0156065 0.0155504 0.0155229 0.0153964 0.0153298 0.0152705 0.0152206 0.0151149 0.0128477 0.0125636 0.0118499 0.0113412 ];
plot(Recall_UFO, Precision_UFO, 'y', 'linewidth', 2);
Recall_MC = [1 0.98966 0.986978 0.981461 0.973992 0.96699 0.958527 0.953091 0.94607 0.940556 0.935684 0.932613 0.928453 0.923281 0.919994 0.915518 0.910963 0.906889 0.901284 0.896832 0.889733 0.88647 0.881764 0.879227 0.87586 0.872431 0.867439 0.863526 0.859881 0.855564 0.852568 0.847123 0.840356 0.835796 0.831524 0.826324 0.823751 0.819346 0.81561 0.811969 0.80776 0.803932 0.800635 0.795701 0.791828 0.785302 0.779129 0.775523 0.772806 0.768062 0.763557 0.759186 0.757022 0.752603 0.748348 0.745426 0.742118 0.738809 0.73347 0.728834 0.722398 0.718748 0.715149 0.711531 0.70789 0.70259 0.696453 0.6925 0.689434 0.685691 0.683044 0.680186 0.677618 0.675844 0.67312 0.670913 0.668058 0.664979 0.661097 0.658778 0.655871 0.65248 0.650499 0.649006 0.647337 0.644494 0.64122 0.638547 0.637131 0.633564 0.631484 0.629945 0.627513 0.624977 0.620084 0.617377 0.616028 0.613893 0.610831 0.607405 0.602993 0.601567 0.598883 0.596052 0.594101 0.591691 0.589523 0.58795 0.584296 0.581275 0.580127 0.5784 0.576609 0.575035 0.573612 0.569647 0.566526 0.564828 0.562746 0.559892 0.558416 0.555629 0.553992 0.550615 0.549289 0.547036 0.545173 0.544136 0.5418 0.540305 0.538142 0.537297 0.536438 0.532075 0.529171 0.526196 0.523959 0.520956 0.51853 0.515394 0.513225 0.510545 0.507892 0.504541 0.501883 0.499872 0.496286 0.492768 0.490237 0.488134 0.48672 0.483435 0.480565 0.477985 0.475704 0.474444 0.471199 0.46921 0.466809 0.462979 0.461972 0.458957 0.453211 0.451372 0.44856 0.445646 0.444437 0.442003 0.43757 0.434162 0.430869 0.427587 0.424623 0.422838 0.420077 0.417124 0.41317 0.410232 0.408146 0.405863 0.403966 0.402423 0.40071 0.399831 0.397615 0.395932 0.393698 0.392851 0.390901 0.388263 0.384779 0.382885 0.381184 0.37871 0.376686 0.374492 0.373695 0.371038 0.369087 0.366528 0.362304 0.359842 0.358121 0.355331 0.353036 0.350718 0.348933 0.348183 0.345952 0.341663 0.339351 0.335676 0.333942 0.328798 0.324247 0.323 0.319619 0.317472 0.312861 0.309216 0.306648 0.305892 0.302405 0.299845 0.296404 0.292498 0.28977 0.286334 0.282082 0.278893 0.276757 0.274088 0.270363 0.267063 0.264476 0.260093 0.257461 0.254043 0.250632 0.245416 0.240655 0.237312 0.231815 0.226206 0.2212 0.213406 0.203129 0.196506 0.189798 0.176242 0.165875 0.155483 0.141875 0.119834 0.0991809 0.071009 ];
Precision_MC = [0.214248 0.221267 0.234657 0.256347 0.278695 0.291648 0.313361 0.328038 0.34889 0.365695 0.377151 0.386934 0.395537 0.405576 0.417767 0.425841 0.433987 0.441848 0.449238 0.458177 0.466303 0.472813 0.484173 0.495406 0.507234 0.516312 0.524043 0.531546 0.539705 0.547622 0.55507 0.561699 0.572574 0.582889 0.590119 0.595585 0.605644 0.611876 0.619745 0.6251 0.633377 0.640493 0.646476 0.650094 0.655048 0.660633 0.664587 0.670513 0.674699 0.681276 0.68714 0.692044 0.698305 0.703579 0.709142 0.716822 0.722527 0.72645 0.7315 0.73533 0.73882 0.743973 0.747624 0.751975 0.753952 0.756972 0.76161 0.765503 0.769556 0.773002 0.777276 0.781826 0.784352 0.789217 0.793552 0.796518 0.806309 0.807401 0.809041 0.811421 0.811962 0.812753 0.813826 0.815819 0.81676 0.819543 0.822568 0.826176 0.828027 0.830647 0.832364 0.834516 0.836596 0.839672 0.84226 0.843739 0.845012 0.846701 0.847946 0.849481 0.850737 0.852465 0.854455 0.85569 0.858232 0.859669 0.860377 0.861095 0.861423 0.861983 0.862374 0.863 0.864259 0.865308 0.865888 0.865991 0.867585 0.868373 0.868043 0.869441 0.870092 0.871001 0.871706 0.871365 0.871908 0.872181 0.873625 0.873996 0.874469 0.875357 0.875418 0.876355 0.878189 0.877296 0.877634 0.877721 0.878135 0.879319 0.879086 0.878929 0.879729 0.879873 0.880286 0.880237 0.880329 0.881019 0.882715 0.883511 0.883966 0.884479 0.884637 0.885529 0.886592 0.887372 0.888636 0.889193 0.888867 0.889526 0.890197 0.890649 0.890816 0.890605 0.890457 0.891013 0.891661 0.891238 0.891327 0.89352 0.893619 0.893139 0.893793 0.894438 0.895319 0.895642 0.896164 0.896004 0.896159 0.896441 0.896327 0.896899 0.896914 0.897524 0.898623 0.899581 0.901796 0.902737 0.90429 0.905591 0.906527 0.906732 0.908208 0.911513 0.913622 0.913702 0.914454 0.91452 0.915277 0.915362 0.915769 0.916436 0.91618 0.915619 0.915344 0.915225 0.915105 0.915025 0.915634 0.916106 0.916312 0.916812 0.916705 0.916589 0.917249 0.91719 0.916642 0.918253 0.918625 0.91956 0.9197 0.921846 0.921911 0.923841 0.921251 0.921261 0.921279 0.921223 0.921328 0.921399 0.921497 0.92108 0.921043 0.921346 0.921135 0.921858 0.921755 0.922459 0.920642 0.917832 0.918224 0.918534 0.918079 0.918028 0.91789 0.917755 0.917296 0.91839 0.919648 0.921601 0.927665 0.922385 0.922329 0.92032 0.92021 0.918158 0.918303 0.908478 ];
TPR_MC = [1 0.98966 0.986978 0.981461 0.973992 0.96699 0.958527 0.953091 0.94607 0.940556 0.935684 0.932613 0.928453 0.923281 0.919994 0.915518 0.910963 0.906889 0.901284 0.896832 0.889733 0.88647 0.881764 0.879227 0.87586 0.872431 0.867439 0.863526 0.859881 0.855564 0.852568 0.847123 0.840356 0.835796 0.831524 0.826324 0.823751 0.819346 0.81561 0.811969 0.80776 0.803932 0.800635 0.795701 0.791828 0.785302 0.779129 0.775523 0.772806 0.768062 0.763557 0.759186 0.757022 0.752603 0.748348 0.745426 0.742118 0.738809 0.73347 0.728834 0.722398 0.718748 0.715149 0.711531 0.70789 0.70259 0.696453 0.6925 0.689434 0.685691 0.683044 0.680186 0.677618 0.675844 0.67312 0.670913 0.668058 0.664979 0.661097 0.658778 0.655871 0.65248 0.650499 0.649006 0.647337 0.644494 0.64122 0.638547 0.637131 0.633564 0.631484 0.629945 0.627513 0.624977 0.620084 0.617377 0.616028 0.613893 0.610831 0.607405 0.602993 0.601567 0.598883 0.596052 0.594101 0.591691 0.589523 0.58795 0.584296 0.581275 0.580127 0.5784 0.576609 0.575035 0.573612 0.569647 0.566526 0.564828 0.562746 0.559892 0.558416 0.555629 0.553992 0.550615 0.549289 0.547036 0.545173 0.544136 0.5418 0.540305 0.538142 0.537297 0.536438 0.532075 0.529171 0.526196 0.523959 0.520956 0.51853 0.515394 0.513225 0.510545 0.507892 0.504541 0.501883 0.499872 0.496286 0.492768 0.490237 0.488134 0.48672 0.483435 0.480565 0.477985 0.475704 0.474444 0.471199 0.46921 0.466809 0.462979 0.461972 0.458957 0.453211 0.451372 0.44856 0.445646 0.444437 0.442003 0.43757 0.434162 0.430869 0.427587 0.424623 0.422838 0.420077 0.417124 0.41317 0.410232 0.408146 0.405863 0.403966 0.402423 0.40071 0.399831 0.397615 0.395932 0.393698 0.392851 0.390901 0.388263 0.384779 0.382885 0.381184 0.37871 0.376686 0.374492 0.373695 0.371038 0.369087 0.366528 0.362304 0.359842 0.358121 0.355331 0.353036 0.350718 0.348933 0.348183 0.345952 0.341663 0.339351 0.335676 0.333942 0.328798 0.324247 0.323 0.319619 0.317472 0.312861 0.309216 0.306648 0.305892 0.302405 0.299845 0.296404 0.292498 0.28977 0.286334 0.282082 0.278893 0.276757 0.274088 0.270363 0.267063 0.264476 0.260093 0.257461 0.254043 0.250632 0.245416 0.240655 0.237312 0.231815 0.226206 0.2212 0.213406 0.203129 0.196506 0.189798 0.176242 0.165875 0.155483 0.141875 0.119834 0.0991809 0.071009 ];
FPR_MC = [1 0.958967 0.890988 0.829055 0.773218 0.723066 0.678465 0.635799 0.596946 0.564929 0.533934 0.508237 0.48474 0.462716 0.443795 0.423937 0.406019 0.39005 0.375457 0.360535 0.346271 0.334291 0.321574 0.310037 0.297706 0.287216 0.278198 0.269627 0.260895 0.25282 0.246116 0.239404 0.231851 0.224498 0.216244 0.210686 0.204311 0.198617 0.193157 0.188121 0.181951 0.176919 0.172301 0.168305 0.163568 0.159109 0.154874 0.149783 0.146501 0.142562 0.138872 0.135148 0.131819 0.128098 0.125196 0.122485 0.118681 0.116199 0.113665 0.110519 0.108241 0.105745 0.103423 0.101447 0.0997759 0.0978494 0.0947926 0.0928036 0.0906211 0.0888999 0.0870558 0.0854846 0.0840733 0.0823149 0.080597 0.0786475 0.0770832 0.0759484 0.0749924 0.0735328 0.0730491 0.0721512 0.0712409 0.0701336 0.0695039 0.0681038 0.0670968 0.0661329 0.065585 0.0647497 0.0635615 0.0626141 0.0612023 0.0603872 0.0594423 0.0586193 0.0578469 0.0572089 0.0564975 0.0555486 0.0546494 0.053918 0.0531041 0.0525719 0.0516815 0.050804 0.0502454 0.0499483 0.0497074 0.0489006 0.0483997 0.0479733 0.047434 0.0468995 0.0467064 0.0463051 0.0458854 0.0454544 0.0452356 0.0446394 0.0442687 0.0437817 0.0432171 0.0431322 0.042666 0.0423911 0.0419425 0.0417895 0.041405 0.0411653 0.0408107 0.0406929 0.040388 0.0401458 0.0398457 0.039777 0.0395081 0.0390139 0.0389635 0.0387659 0.0383759 0.0382234 0.0379468 0.0378154 0.0376333 0.0371643 0.0367509 0.0364498 0.0362572 0.0360572 0.0357943 0.0354484 0.0351922 0.0350517 0.0348116 0.0346599 0.0344612 0.0341923 0.0339597 0.0334464 0.0332439 0.0329366 0.0326439 0.0323928 0.0319109 0.0318563 0.0316214 0.0311043 0.0306934 0.0304054 0.0302099 0.0298461 0.0296795 0.0294136 0.029014 0.0289604 0.02851 0.028077 0.0277374 0.0275018 0.0273608 0.0270545 0.0268382 0.0261547 0.0255067 0.0250576 0.024702 0.0244388 0.0241073 0.0239312 0.0233768 0.022948 0.0227799 0.0225887 0.0221642 0.0221225 0.0219938 0.0217784 0.0214194 0.021208 0.0211611 0.0208206 0.0206843 0.0205051 0.0204726 0.0204307 0.020259 0.019935 0.0199181 0.0198869 0.0197678 0.0194976 0.0192075 0.0191474 0.018954 0.0187607 0.0184592 0.0183287 0.0180141 0.0179173 0.0177886 0.0177349 0.0175771 0.0173948 0.01727 0.0172596 0.0172394 0.0169467 0.0167637 0.0167129 0.0165217 0.0163733 0.0162075 0.0160389 0.0157483 0.015689 0.0155786 0.0153771 0.0152684 0.0148846 0.0147005 0.0146207 0.0145966 0.0142374 0.0140641 0.0140243 0.0133708 0.013121 0.0129532 0.0127696 0.0120374 0.011664 0.011624 0.011299 0.0109914 0.0107319 ];
plot(Recall_MC, Precision_MC, ':k', 'linewidth', 2);
Recall_DSR = [1 0.961932 0.939928 0.925813 0.91307 0.903747 0.895551 0.886065 0.877055 0.868875 0.861825 0.854739 0.847182 0.840257 0.834728 0.829643 0.824126 0.819113 0.814313 0.809579 0.804888 0.800836 0.796882 0.792763 0.788711 0.784548 0.780531 0.776505 0.772537 0.768658 0.765169 0.761592 0.757647 0.754031 0.75038 0.746999 0.743497 0.740008 0.737181 0.734455 0.731521 0.728537 0.725297 0.722627 0.719918 0.717379 0.714879 0.712477 0.709813 0.706783 0.703927 0.700997 0.698368 0.69593 0.693217 0.690744 0.688386 0.685935 0.683612 0.681081 0.678617 0.676367 0.674199 0.672055 0.669798 0.667013 0.66451 0.662282 0.660313 0.658147 0.656166 0.653981 0.651734 0.649654 0.647703 0.6456 0.643391 0.641064 0.638851 0.636716 0.634412 0.632288 0.630235 0.628248 0.626226 0.623875 0.621717 0.619646 0.617635 0.615648 0.61352 0.611541 0.609425 0.607311 0.605292 0.603052 0.600834 0.59899 0.597261 0.595393 0.593455 0.591286 0.589134 0.587193 0.5853 0.583238 0.581149 0.579095 0.577032 0.575026 0.57326 0.571552 0.569818 0.568031 0.566056 0.56404 0.562118 0.560204 0.558146 0.556036 0.553979 0.552075 0.550196 0.548258 0.546248 0.543823 0.541596 0.53924 0.536833 0.534407 0.532292 0.530043 0.527823 0.52585 0.52394 0.521873 0.519607 0.517292 0.515005 0.512773 0.510654 0.508549 0.506416 0.504409 0.502368 0.500371 0.498522 0.496689 0.494795 0.492807 0.491023 0.489145 0.487428 0.485683 0.483791 0.481833 0.479908 0.477809 0.475649 0.473865 0.471894 0.469758 0.467721 0.465587 0.463367 0.461331 0.459337 0.457382 0.455385 0.453405 0.45133 0.449309 0.447168 0.445274 0.443449 0.441524 0.439461 0.43721 0.435138 0.433226 0.431111 0.428796 0.426802 0.424895 0.422938 0.420985 0.418905 0.416869 0.414677 0.412387 0.410316 0.408525 0.406446 0.404264 0.402367 0.400726 0.398936 0.397012 0.394877 0.39271 0.390644 0.388488 0.386337 0.384312 0.382278 0.380148 0.377999 0.375689 0.373438 0.371115 0.368802 0.3665 0.364025 0.3616 0.359205 0.35638 0.353831 0.350967 0.347933 0.344822 0.341818 0.338913 0.335783 0.332666 0.329819 0.326529 0.323267 0.319939 0.316822 0.313413 0.30992 0.306378 0.30281 0.298824 0.295237 0.291409 0.287218 0.282327 0.277256 0.272439 0.267211 0.261677 0.255881 0.250112 0.243689 0.237714 0.230927 0.224397 0.217039 0.208602 0.198659 0.187535 0.174335 0.158389 0.135843 0.094858 ];
Precision_DSR = [0.214248 0.404763 0.475214 0.512426 0.539434 0.563192 0.584373 0.600442 0.612112 0.623034 0.633077 0.641937 0.649929 0.657663 0.666012 0.673745 0.680172 0.686282 0.692473 0.698808 0.70529 0.711818 0.717463 0.723593 0.72906 0.734033 0.738253 0.742748 0.747191 0.751053 0.75513 0.759475 0.762922 0.76589 0.768879 0.772228 0.776346 0.779142 0.781944 0.784555 0.786843 0.790434 0.793655 0.796458 0.798496 0.800502 0.802324 0.804306 0.806669 0.808849 0.810544 0.812579 0.814307 0.815929 0.817229 0.818302 0.819464 0.820912 0.82277 0.825077 0.82974 0.832725 0.835396 0.837321 0.838529 0.839944 0.841496 0.843095 0.844742 0.845979 0.847229 0.848478 0.849428 0.850568 0.851759 0.852764 0.853596 0.854355 0.855239 0.856142 0.856918 0.85769 0.858439 0.85885 0.859156 0.85947 0.859871 0.860319 0.861031 0.862063 0.863006 0.864197 0.865655 0.867233 0.868402 0.869432 0.870052 0.870691 0.871259 0.872013 0.872841 0.873532 0.874071 0.874785 0.875694 0.876744 0.877994 0.880003 0.882289 0.88413 0.885161 0.885561 0.885989 0.88642 0.886774 0.887196 0.887831 0.88837 0.888748 0.88917 0.889675 0.890164 0.890532 0.890884 0.891455 0.892486 0.893148 0.893337 0.893525 0.89376 0.893962 0.894028 0.894261 0.894505 0.89493 0.895445 0.897018 0.899294 0.903015 0.904009 0.904375 0.904488 0.904785 0.904964 0.905225 0.905807 0.90601 0.906147 0.906359 0.906643 0.907064 0.907269 0.907441 0.907634 0.90785 0.907903 0.90796 0.907994 0.908187 0.908426 0.908797 0.908969 0.909085 0.90914 0.909296 0.909639 0.909688 0.909752 0.909871 0.910017 0.910114 0.910232 0.910213 0.91029 0.910588 0.911048 0.911697 0.91252 0.91349 0.915348 0.915858 0.91593 0.916267 0.916596 0.91682 0.917167 0.917733 0.918062 0.918597 0.919112 0.919843 0.920115 0.920042 0.919745 0.919824 0.919673 0.919941 0.920063 0.919597 0.919493 0.919488 0.919111 0.918477 0.918359 0.91804 0.917355 0.916544 0.916287 0.916358 0.916277 0.916359 0.916364 0.916453 0.91612 0.916342 0.916119 0.91616 0.91596 0.915997 0.916061 0.915706 0.915964 0.916746 0.917782 0.918353 0.921115 0.923104 0.924233 0.924282 0.924229 0.924553 0.924772 0.924422 0.924097 0.923283 0.922589 0.922754 0.922576 0.922956 0.923237 0.923689 0.924299 0.924618 0.924783 0.92444 0.924166 0.923803 0.923358 0.92373 0.923587 0.924565 0.924659 0.923444 0.916593 0.914209 0.917455 ];
TPR_DSR = [1 0.961932 0.939928 0.925813 0.91307 0.903747 0.895551 0.886065 0.877055 0.868875 0.861825 0.854739 0.847182 0.840257 0.834728 0.829643 0.824126 0.819113 0.814313 0.809579 0.804888 0.800836 0.796882 0.792763 0.788711 0.784548 0.780531 0.776505 0.772537 0.768658 0.765169 0.761592 0.757647 0.754031 0.75038 0.746999 0.743497 0.740008 0.737181 0.734455 0.731521 0.728537 0.725297 0.722627 0.719918 0.717379 0.714879 0.712477 0.709813 0.706783 0.703927 0.700997 0.698368 0.69593 0.693217 0.690744 0.688386 0.685935 0.683612 0.681081 0.678617 0.676367 0.674199 0.672055 0.669798 0.667013 0.66451 0.662282 0.660313 0.658147 0.656166 0.653981 0.651734 0.649654 0.647703 0.6456 0.643391 0.641064 0.638851 0.636716 0.634412 0.632288 0.630235 0.628248 0.626226 0.623875 0.621717 0.619646 0.617635 0.615648 0.61352 0.611541 0.609425 0.607311 0.605292 0.603052 0.600834 0.59899 0.597261 0.595393 0.593455 0.591286 0.589134 0.587193 0.5853 0.583238 0.581149 0.579095 0.577032 0.575026 0.57326 0.571552 0.569818 0.568031 0.566056 0.56404 0.562118 0.560204 0.558146 0.556036 0.553979 0.552075 0.550196 0.548258 0.546248 0.543823 0.541596 0.53924 0.536833 0.534407 0.532292 0.530043 0.527823 0.52585 0.52394 0.521873 0.519607 0.517292 0.515005 0.512773 0.510654 0.508549 0.506416 0.504409 0.502368 0.500371 0.498522 0.496689 0.494795 0.492807 0.491023 0.489145 0.487428 0.485683 0.483791 0.481833 0.479908 0.477809 0.475649 0.473865 0.471894 0.469758 0.467721 0.465587 0.463367 0.461331 0.459337 0.457382 0.455385 0.453405 0.45133 0.449309 0.447168 0.445274 0.443449 0.441524 0.439461 0.43721 0.435138 0.433226 0.431111 0.428796 0.426802 0.424895 0.422938 0.420985 0.418905 0.416869 0.414677 0.412387 0.410316 0.408525 0.406446 0.404264 0.402367 0.400726 0.398936 0.397012 0.394877 0.39271 0.390644 0.388488 0.386337 0.384312 0.382278 0.380148 0.377999 0.375689 0.373438 0.371115 0.368802 0.3665 0.364025 0.3616 0.359205 0.35638 0.353831 0.350967 0.347933 0.344822 0.341818 0.338913 0.335783 0.332666 0.329819 0.326529 0.323267 0.319939 0.316822 0.313413 0.30992 0.306378 0.30281 0.298824 0.295237 0.291409 0.287218 0.282327 0.277256 0.272439 0.267211 0.261677 0.255881 0.250112 0.243689 0.237714 0.230927 0.224397 0.217039 0.208602 0.198659 0.187535 0.174335 0.158389 0.135843 0.094858 ];
FPR_DSR = [1 0.478015 0.341995 0.281498 0.24695 0.220907 0.201785 0.187268 0.175747 0.165864 0.156874 0.148421 0.140896 0.134179 0.128132 0.122599 0.118154 0.114039 0.110097 0.106388 0.102931 0.0996707 0.0967523 0.0938506 0.0912457 0.0888168 0.0866522 0.0844255 0.0823361 0.0803786 0.0785389 0.0767393 0.0751542 0.0736325 0.0722281 0.0709264 0.0695671 0.0683415 0.0671232 0.0659929 0.0649851 0.0638726 0.0628396 0.0618243 0.0609706 0.0601085 0.0593347 0.0585321 0.0576467 0.0567603 0.0560072 0.0552434 0.0544751 0.0537723 0.0531644 0.0525843 0.0519543 0.0512792 0.0505152 0.0497972 0.0491848 0.0486439 0.0481565 0.0476452 0.0471773 0.0467032 0.0462428 0.0457981 0.0453514 0.0449214 0.0445038 0.0440882 0.0437052 0.0433039 0.0429165 0.0425595 0.0422125 0.0418906 0.04151 0.0411345 0.0407907 0.0404542 0.0401568 0.0399133 0.039687 0.0394252 0.0391659 0.0389042 0.0386188 0.0382936 0.0379857 0.0376758 0.037344 0.0370093 0.0366966 0.036414 0.0361665 0.0359304 0.0356806 0.0353902 0.0350763 0.0347916 0.0345325 0.0342596 0.0339991 0.0337607 0.0335323 0.0333093 0.033091 0.0328547 0.0326451 0.0324469 0.0322452 0.032026 0.0318014 0.0315711 0.0313422 0.031144 0.030942 0.0307327 0.0305199 0.0303253 0.0301575 0.0299607 0.0297828 0.0295899 0.0294002 0.0292155 0.0290081 0.0287749 0.0285779 0.0283878 0.0282001 0.0279891 0.0277633 0.0275618 0.0273491 0.0271619 0.0269896 0.0267904 0.0265975 0.0264107 0.0262234 0.0260496 0.0258939 0.0257123 0.0255516 0.0253813 0.0252114 0.0250369 0.0248349 0.0246438 0.0244591 0.0242818 0.0241148 0.0239852 0.0238555 0.0237155 0.0235575 0.0233986 0.0232261 0.0230625 0.022902 0.0227531 0.0226153 0.0224595 0.0223262 0.0222098 0.022075 0.0219433 0.0218025 0.0216904 0.0215902 0.0214781 0.0213469 0.0212122 0.0210744 0.020935 0.0208105 0.0206713 0.0205715 0.0204939 0.0203931 0.0202652 0.020151 0.0200419 0.0199318 0.0198508 0.0197587 0.0196758 0.0195785 0.0194795 0.0193614 0.0192668 0.0191691 0.0190857 0.0189731 0.0188549 0.0187603 0.0186567 0.0185182 0.0184011 0.018274 0.0181718 0.018097 0.0180133 0.0178916 0.0177662 0.0176385 0.0174793 0.0173584 0.0172672 0.0171746 0.0170764 0.0169612 0.0168466 0.0167285 0.0166328 0.0164928 0.0163967 0.0163164 0.016232 0.0161094 0.0159738 0.0158939 0.0157968 0.0157098 0.0156334 0.0155356 0.0154386 0.0153321 0.0152042 0.0150718 0.0149412 0.0148252 0.0147059 0.0145877 0.01442 0.0143267 0.0142475 0.0141506 0.014014 0.0138793 0.0137283 0.0136363 0.0135345 0.0134372 0.0133236 0.0131641 0.0130181 0.0128138 0.0125699 0.01231 0.0119539 0.01155 0.0106592 ];
plot(Recall_DSR, Precision_DSR, ':b', 'linewidth', 2);
Recall_CHM = [1 0.88747 0.884228 0.881069 0.876868 0.870423 0.86104 0.850687 0.841929 0.834128 0.823621 0.813766 0.806122 0.800087 0.793447 0.783728 0.778348 0.770454 0.765788 0.760512 0.751877 0.745786 0.736121 0.728815 0.721716 0.714459 0.708125 0.703263 0.697226 0.691036 0.685022 0.679978 0.674535 0.668068 0.662221 0.655464 0.651099 0.646483 0.643487 0.634822 0.63067 0.625238 0.618656 0.614485 0.61 0.606446 0.601717 0.597832 0.593677 0.591002 0.587887 0.584496 0.581514 0.57548 0.570659 0.567792 0.564636 0.56095 0.557607 0.55221 0.550095 0.54593 0.544228 0.541237 0.537497 0.533881 0.531626 0.527725 0.527236 0.522773 0.51873 0.517468 0.514875 0.510074 0.508074 0.505733 0.501292 0.498385 0.495076 0.493864 0.49213 0.490442 0.488153 0.487006 0.486231 0.484413 0.482173 0.481072 0.479453 0.478873 0.477652 0.474535 0.474238 0.47213 0.467655 0.46658 0.464501 0.463497 0.460682 0.459612 0.457292 0.453999 0.452825 0.451545 0.450998 0.449464 0.447204 0.447074 0.444155 0.441801 0.439102 0.437756 0.437024 0.434871 0.431891 0.428948 0.42771 0.426488 0.426069 0.426018 0.425677 0.422558 0.421575 0.420338 0.420124 0.41947 0.418278 0.41751 0.416588 0.416453 0.415906 0.415342 0.414333 0.413834 0.413534 0.413354 0.411077 0.410734 0.409366 0.409258 0.408763 0.408037 0.407207 0.404985 0.404325 0.401495 0.400707 0.399928 0.397625 0.39675 0.396004 0.394111 0.392314 0.391344 0.390253 0.389342 0.38746 0.386278 0.385757 0.385356 0.38309 0.380638 0.379922 0.376819 0.376011 0.376011 0.375157 0.374869 0.370842 0.370341 0.368448 0.366584 0.36533 0.36319 0.362593 0.36196 0.360351 0.359861 0.358426 0.356746 0.355394 0.355256 0.353615 0.350382 0.347379 0.346382 0.3455 0.343015 0.342277 0.340011 0.337382 0.335866 0.333869 0.331142 0.330227 0.327956 0.326684 0.32621 0.324195 0.323688 0.321655 0.318906 0.314556 0.31329 0.311065 0.308751 0.302662 0.300769 0.29535 0.29203 0.290579 0.289583 0.288034 0.284239 0.280722 0.27956 0.277294 0.273706 0.270199 0.266651 0.264909 0.262161 0.257986 0.255326 0.252252 0.246565 0.243721 0.240589 0.237593 0.232351 0.226987 0.222546 0.21893 0.213483 0.207624 0.201207 0.192196 0.184485 0.176809 0.171366 0.163179 0.157681 0.150782 0.145602 0.136293 0.131036 0.123942 0.117392 0.110961 0.0954853 0.0869214 0.0728067 0.0676692 0.0616171 0.0578454 0.0511807 ];
Precision_CHM = [0.214248 0.325232 0.3547 0.383819 0.414024 0.445084 0.473127 0.493493 0.511495 0.532219 0.548069 0.565024 0.581755 0.600004 0.611375 0.623116 0.636253 0.647698 0.660375 0.671316 0.679534 0.689146 0.694443 0.702718 0.71186 0.717878 0.726852 0.734619 0.738495 0.742284 0.745179 0.751424 0.755287 0.761083 0.766793 0.765914 0.770656 0.774956 0.777687 0.780372 0.783186 0.784189 0.786152 0.786204 0.789875 0.794437 0.796916 0.801487 0.804902 0.807593 0.809127 0.810574 0.812545 0.820202 0.826435 0.830073 0.831323 0.831869 0.833079 0.834342 0.836408 0.838293 0.839106 0.84206 0.842472 0.843218 0.842163 0.843952 0.845372 0.846715 0.847229 0.846648 0.848455 0.84974 0.849325 0.850768 0.852949 0.852676 0.853673 0.854812 0.856439 0.857036 0.864426 0.864255 0.86408 0.865821 0.865666 0.866859 0.867681 0.868591 0.869451 0.869496 0.869769 0.869809 0.869303 0.87046 0.872112 0.871097 0.870841 0.871055 0.871099 0.870528 0.871672 0.871792 0.872732 0.872526 0.872918 0.872908 0.873113 0.875188 0.874193 0.873528 0.873033 0.873236 0.873203 0.873135 0.872785 0.873443 0.873036 0.873473 0.874846 0.874799 0.875451 0.876439 0.877112 0.877678 0.877868 0.879361 0.879977 0.88034 0.88033 0.881283 0.880954 0.881846 0.884344 0.884886 0.884493 0.884669 0.884519 0.886614 0.887385 0.887639 0.887742 0.888091 0.888908 0.888758 0.887941 0.886496 0.88678 0.887327 0.887454 0.886836 0.886529 0.882923 0.883312 0.883161 0.883869 0.884661 0.884621 0.884609 0.88503 0.884379 0.884822 0.884883 0.884936 0.884936 0.885014 0.885011 0.886274 0.887642 0.887834 0.887509 0.88802 0.88801 0.888029 0.888648 0.888364 0.888846 0.889116 0.889639 0.889681 0.889466 0.888751 0.888835 0.889192 0.889178 0.889169 0.889703 0.890383 0.890365 0.892113 0.892128 0.894551 0.89473 0.894787 0.894867 0.895024 0.89502 0.891945 0.891964 0.892033 0.892469 0.892959 0.894924 0.89491 0.895013 0.895094 0.899464 0.897969 0.898143 0.898126 0.898103 0.898541 0.898577 0.898746 0.898998 0.899002 0.899117 0.899126 0.901276 0.901131 0.901926 0.901792 0.901772 0.901837 0.901207 0.90099 0.901503 0.901625 0.90253 0.903361 0.903291 0.901443 0.902123 0.901521 0.905789 0.905582 0.905945 0.90588 0.905717 0.90179 0.903416 0.903525 0.903039 0.903028 0.900842 0.902154 0.902028 0.899427 0.897057 0.901308 0.902532 0.902992 0.90588 0.905737 0.906068 ];
TPR_CHM = [1 0.88747 0.884228 0.881069 0.876868 0.870423 0.86104 0.850687 0.841929 0.834128 0.823621 0.813766 0.806122 0.800087 0.793447 0.783728 0.778348 0.770454 0.765788 0.760512 0.751877 0.745786 0.736121 0.728815 0.721716 0.714459 0.708125 0.703263 0.697226 0.691036 0.685022 0.679978 0.674535 0.668068 0.662221 0.655464 0.651099 0.646483 0.643487 0.634822 0.63067 0.625238 0.618656 0.614485 0.61 0.606446 0.601717 0.597832 0.593677 0.591002 0.587887 0.584496 0.581514 0.57548 0.570659 0.567792 0.564636 0.56095 0.557607 0.55221 0.550095 0.54593 0.544228 0.541237 0.537497 0.533881 0.531626 0.527725 0.527236 0.522773 0.51873 0.517468 0.514875 0.510074 0.508074 0.505733 0.501292 0.498385 0.495076 0.493864 0.49213 0.490442 0.488153 0.487006 0.486231 0.484413 0.482173 0.481072 0.479453 0.478873 0.477652 0.474535 0.474238 0.47213 0.467655 0.46658 0.464501 0.463497 0.460682 0.459612 0.457292 0.453999 0.452825 0.451545 0.450998 0.449464 0.447204 0.447074 0.444155 0.441801 0.439102 0.437756 0.437024 0.434871 0.431891 0.428948 0.42771 0.426488 0.426069 0.426018 0.425677 0.422558 0.421575 0.420338 0.420124 0.41947 0.418278 0.41751 0.416588 0.416453 0.415906 0.415342 0.414333 0.413834 0.413534 0.413354 0.411077 0.410734 0.409366 0.409258 0.408763 0.408037 0.407207 0.404985 0.404325 0.401495 0.400707 0.399928 0.397625 0.39675 0.396004 0.394111 0.392314 0.391344 0.390253 0.389342 0.38746 0.386278 0.385757 0.385356 0.38309 0.380638 0.379922 0.376819 0.376011 0.376011 0.375157 0.374869 0.370842 0.370341 0.368448 0.366584 0.36533 0.36319 0.362593 0.36196 0.360351 0.359861 0.358426 0.356746 0.355394 0.355256 0.353615 0.350382 0.347379 0.346382 0.3455 0.343015 0.342277 0.340011 0.337382 0.335866 0.333869 0.331142 0.330227 0.327956 0.326684 0.32621 0.324195 0.323688 0.321655 0.318906 0.314556 0.31329 0.311065 0.308751 0.302662 0.300769 0.29535 0.29203 0.290579 0.289583 0.288034 0.284239 0.280722 0.27956 0.277294 0.273706 0.270199 0.266651 0.264909 0.262161 0.257986 0.255326 0.252252 0.246565 0.243721 0.240589 0.237593 0.232351 0.226987 0.222546 0.21893 0.213483 0.207624 0.201207 0.192196 0.184485 0.176809 0.171366 0.163179 0.157681 0.150782 0.145602 0.136293 0.131036 0.123942 0.117392 0.110961 0.0954853 0.0869214 0.0728067 0.0676692 0.0616171 0.0578454 0.0511807 ];
FPR_CHM = [1 0.810219 0.691732 0.598346 0.519231 0.450277 0.401076 0.363602 0.332143 0.296773 0.271364 0.249327 0.232152 0.211581 0.197955 0.185659 0.172345 0.160979 0.149447 0.141356 0.134536 0.127658 0.122443 0.116804 0.111525 0.107621 0.103195 0.0986513 0.0952573 0.0919668 0.0884938 0.08433 0.0819354 0.0780417 0.0755967 0.0745342 0.0720236 0.0690511 0.0675961 0.0654883 0.0642084 0.0634302 0.0618278 0.0608039 0.0592338 0.0574569 0.0557501 0.0536647 0.0519795 0.0507386 0.049985 0.0490447 0.0483977 0.0468118 0.0452822 0.0446526 0.0441842 0.0436514 0.0431989 0.0426549 0.0418864 0.0410418 0.0405082 0.0399753 0.0397108 0.0390462 0.0389782 0.0385527 0.0383206 0.0378697 0.0372767 0.0372231 0.0370024 0.036745 0.0366083 0.0363125 0.0360603 0.0359073 0.0357146 0.035402 0.0350519 0.0347359 0.0342182 0.0340962 0.0340724 0.0338655 0.0337175 0.0332148 0.0330837 0.0327126 0.0323268 0.0321433 0.031954 0.0317022 0.0314938 0.0310507 0.0308484 0.0305917 0.0302306 0.0301014 0.0299949 0.0299701 0.0297523 0.0297241 0.0296884 0.0296724 0.0295829 0.0295822 0.0294437 0.0292117 0.0292063 0.0292057 0.0292006 0.0291302 0.0291266 0.029115 0.0288006 0.0285669 0.0284015 0.028288 0.0279352 0.0278802 0.0275717 0.0271352 0.0268501 0.0266258 0.0264807 0.0260543 0.0259473 0.0258347 0.0258338 0.0256665 0.0256638 0.0253742 0.0252207 0.0250165 0.0248295 0.0247895 0.0247208 0.0246183 0.0245041 0.0242058 0.0240898 0.0240623 0.0238731 0.0237675 0.0237416 0.0236059 0.0235877 0.0234021 0.0231868 0.0230754 0.0230554 0.0230549 0.0229846 0.0229663 0.0228732 0.0227374 0.0227374 0.0227374 0.0226147 0.0226008 0.0224544 0.022376 0.0223696 0.0223696 0.022274 0.0221996 0.0220334 0.0216954 0.02163 0.0216297 0.0216168 0.0216079 0.0215993 0.0213526 0.0213511 0.0212239 0.0210973 0.0209773 0.0209709 0.0208842 0.0207046 0.0205705 0.0203326 0.0203326 0.0203324 0.020239 0.0201642 0.0201624 0.0200775 0.020072 0.0199102 0.0198185 0.0198058 0.0196504 0.0195797 0.0194482 0.0193951 0.0193897 0.0193237 0.0191339 0.0188798 0.0187915 0.0187853 0.0187792 0.0187563 0.0185526 0.0182942 0.0182643 0.0181441 0.0177163 0.0175188 0.0174801 0.0172256 0.0172096 0.0170725 0.0170613 0.0169272 0.0164906 0.0163368 0.0162878 0.0161012 0.0160998 0.0160666 0.0159446 0.0159395 0.0157016 0.0153486 0.0152736 0.0146465 0.014625 0.0142454 0.0140109 0.0139897 0.0135692 0.0131852 0.0131458 0.0130185 0.012999 0.0128302 0.012583 0.0125585 0.0125355 0.0124114 0.0124055 0.0123577 0.0123527 0.012119 0.0120681 0.0117884 0.0117487 0.0116809 0.0115826 0.0113078 0.0113022 ];
plot(Recall_CHM, Precision_CHM, ':g', 'linewidth', 2);
Recall_GC = [1 0.954095 0.933167 0.917751 0.904278 0.893877 0.886575 0.879388 0.87322 0.866176 0.859201 0.8544 0.848557 0.84458 0.841373 0.838518 0.835599 0.832872 0.830373 0.827542 0.824845 0.822533 0.820043 0.817808 0.81565 0.812517 0.805018 0.802222 0.79954 0.796235 0.793371 0.79078 0.784699 0.782433 0.780314 0.778433 0.776323 0.774326 0.769338 0.767068 0.765039 0.763079 0.761037 0.759004 0.756704 0.752893 0.751249 0.749503 0.747468 0.745853 0.744027 0.741971 0.740068 0.738387 0.736756 0.735242 0.733684 0.731275 0.728682 0.726744 0.724866 0.72334 0.721792 0.720294 0.718509 0.71677 0.714899 0.713381 0.711591 0.70988 0.708393 0.704737 0.702288 0.699968 0.697515 0.695258 0.692535 0.690253 0.688463 0.685614 0.683482 0.681764 0.679803 0.677402 0.67482 0.67218 0.667486 0.664462 0.662078 0.659804 0.657518 0.655555 0.65295 0.650755 0.648682 0.646783 0.644991 0.642576 0.640817 0.638577 0.63638 0.634505 0.63287 0.630997 0.629407 0.627851 0.626321 0.624667 0.622877 0.621268 0.619514 0.617522 0.615395 0.612846 0.609573 0.606838 0.604975 0.603347 0.601561 0.599798 0.598061 0.59631 0.594484 0.592648 0.590722 0.589149 0.587414 0.585883 0.581714 0.579875 0.57826 0.576878 0.575229 0.573712 0.572118 0.570565 0.56868 0.56707 0.565188 0.563447 0.561456 0.559586 0.556944 0.552745 0.550799 0.549029 0.547211 0.544923 0.542777 0.538906 0.536615 0.534561 0.532453 0.53042 0.528587 0.527017 0.524997 0.522699 0.520895 0.518787 0.51699 0.513485 0.511349 0.509377 0.506481 0.503678 0.500836 0.498095 0.495568 0.492881 0.489313 0.483535 0.480221 0.477677 0.474489 0.471815 0.469215 0.467042 0.464754 0.462673 0.46035 0.456435 0.451545 0.449504 0.441314 0.438933 0.436564 0.434512 0.431964 0.43016 0.427875 0.426056 0.423812 0.420755 0.418456 0.415858 0.413443 0.411203 0.408703 0.404743 0.401157 0.394589 0.392122 0.3872 0.383022 0.380185 0.377482 0.374904 0.37205 0.369937 0.36782 0.365413 0.363342 0.351184 0.34831 0.346052 0.342855 0.340464 0.337879 0.334573 0.331215 0.328542 0.325894 0.32304 0.318929 0.315609 0.311329 0.306757 0.299271 0.294772 0.291989 0.288995 0.285995 0.279952 0.276913 0.274311 0.27093 0.267721 0.264224 0.261122 0.257419 0.251338 0.245116 0.240562 0.234311 0.228925 0.224631 0.218858 0.211447 0.203393 0.19613 0.187316 0.173414 0.161518 0.143813 0.111028 ];
Precision_GC = [0.214248 0.363314 0.428066 0.461092 0.493704 0.512368 0.538428 0.549859 0.557618 0.566263 0.57159 0.581318 0.591567 0.598174 0.604451 0.610369 0.615614 0.620034 0.62579 0.62952 0.632452 0.635405 0.637814 0.640526 0.642377 0.644326 0.648278 0.651463 0.65454 0.659179 0.663854 0.668485 0.671524 0.677668 0.680275 0.682516 0.684406 0.687256 0.688859 0.692357 0.69442 0.69668 0.698963 0.706379 0.707648 0.708182 0.709482 0.710896 0.711807 0.713156 0.714297 0.715425 0.716187 0.718164 0.719018 0.720121 0.721143 0.722706 0.725058 0.726087 0.727194 0.728017 0.72881 0.729458 0.730194 0.730733 0.731365 0.731977 0.733543 0.734316 0.7352 0.735643 0.736699 0.737031 0.737316 0.737816 0.738095 0.738478 0.739145 0.73941 0.740599 0.741085 0.741392 0.741939 0.742418 0.743899 0.745754 0.746495 0.748349 0.749719 0.751042 0.751973 0.752818 0.753205 0.75337 0.753475 0.753772 0.754154 0.754503 0.754701 0.755952 0.756411 0.757656 0.758047 0.758323 0.75914 0.759285 0.759543 0.759759 0.759884 0.760944 0.764994 0.765373 0.765766 0.766449 0.766882 0.767353 0.76758 0.768021 0.768125 0.768302 0.768577 0.768967 0.771175 0.771612 0.771731 0.771878 0.771935 0.771885 0.772155 0.772254 0.773913 0.774028 0.774081 0.77416 0.774074 0.774334 0.77437 0.774461 0.774681 0.77458 0.774641 0.774723 0.774848 0.77583 0.776008 0.776508 0.776592 0.776871 0.77705 0.776983 0.777086 0.77713 0.7773 0.777333 0.777655 0.777768 0.777753 0.778178 0.778236 0.778378 0.778442 0.778423 0.77853 0.782683 0.782937 0.783084 0.783611 0.783689 0.783921 0.784126 0.783992 0.784315 0.784843 0.784998 0.785239 0.785209 0.78525 0.785137 0.785223 0.784929 0.784807 0.782965 0.782765 0.782517 0.782147 0.781862 0.781637 0.780757 0.780771 0.780803 0.790012 0.789825 0.789853 0.789753 0.789734 0.79006 0.790076 0.790034 0.790068 0.7901 0.790343 0.790141 0.789787 0.790251 0.790007 0.789545 0.789239 0.788885 0.789089 0.788895 0.788638 0.789053 0.783272 0.783329 0.783106 0.782075 0.781876 0.781525 0.781577 0.783677 0.783132 0.782672 0.782354 0.782042 0.781795 0.781432 0.781729 0.782207 0.781626 0.781491 0.78197 0.782684 0.782694 0.782773 0.782746 0.782389 0.782392 0.782682 0.78199 0.782089 0.782197 0.782761 0.782923 0.782516 0.783805 0.784492 0.78483 0.784839 0.784694 0.784564 0.785275 0.786348 0.787013 0.784681 0.79737 ];
TPR_GC = [1 0.954095 0.933167 0.917751 0.904278 0.893877 0.886575 0.879388 0.87322 0.866176 0.859201 0.8544 0.848557 0.84458 0.841373 0.838518 0.835599 0.832872 0.830373 0.827542 0.824845 0.822533 0.820043 0.817808 0.81565 0.812517 0.805018 0.802222 0.79954 0.796235 0.793371 0.79078 0.784699 0.782433 0.780314 0.778433 0.776323 0.774326 0.769338 0.767068 0.765039 0.763079 0.761037 0.759004 0.756704 0.752893 0.751249 0.749503 0.747468 0.745853 0.744027 0.741971 0.740068 0.738387 0.736756 0.735242 0.733684 0.731275 0.728682 0.726744 0.724866 0.72334 0.721792 0.720294 0.718509 0.71677 0.714899 0.713381 0.711591 0.70988 0.708393 0.704737 0.702288 0.699968 0.697515 0.695258 0.692535 0.690253 0.688463 0.685614 0.683482 0.681764 0.679803 0.677402 0.67482 0.67218 0.667486 0.664462 0.662078 0.659804 0.657518 0.655555 0.65295 0.650755 0.648682 0.646783 0.644991 0.642576 0.640817 0.638577 0.63638 0.634505 0.63287 0.630997 0.629407 0.627851 0.626321 0.624667 0.622877 0.621268 0.619514 0.617522 0.615395 0.612846 0.609573 0.606838 0.604975 0.603347 0.601561 0.599798 0.598061 0.59631 0.594484 0.592648 0.590722 0.589149 0.587414 0.585883 0.581714 0.579875 0.57826 0.576878 0.575229 0.573712 0.572118 0.570565 0.56868 0.56707 0.565188 0.563447 0.561456 0.559586 0.556944 0.552745 0.550799 0.549029 0.547211 0.544923 0.542777 0.538906 0.536615 0.534561 0.532453 0.53042 0.528587 0.527017 0.524997 0.522699 0.520895 0.518787 0.51699 0.513485 0.511349 0.509377 0.506481 0.503678 0.500836 0.498095 0.495568 0.492881 0.489313 0.483535 0.480221 0.477677 0.474489 0.471815 0.469215 0.467042 0.464754 0.462673 0.46035 0.456435 0.451545 0.449504 0.441314 0.438933 0.436564 0.434512 0.431964 0.43016 0.427875 0.426056 0.423812 0.420755 0.418456 0.415858 0.413443 0.411203 0.408703 0.404743 0.401157 0.394589 0.392122 0.3872 0.383022 0.380185 0.377482 0.374904 0.37205 0.369937 0.36782 0.365413 0.363342 0.351184 0.34831 0.346052 0.342855 0.340464 0.337879 0.334573 0.331215 0.328542 0.325894 0.32304 0.318929 0.315609 0.311329 0.306757 0.299271 0.294772 0.291989 0.288995 0.285995 0.279952 0.276913 0.274311 0.27093 0.267721 0.264224 0.261122 0.257419 0.251338 0.245116 0.240562 0.234311 0.228925 0.224631 0.218858 0.211447 0.203393 0.19613 0.187316 0.173414 0.161518 0.143813 0.111028 ];
FPR_GC = [1 0.6355 0.524208 0.470727 0.417696 0.379275 0.341505 0.322096 0.306695 0.287773 0.277734 0.263078 0.253715 0.246009 0.239093 0.234174 0.229037 0.22446 0.220175 0.217489 0.215095 0.212922 0.210906 0.209075 0.207553 0.205537 0.20003 0.19725 0.194826 0.192408 0.189916 0.18671 0.184547 0.18179 0.178982 0.177476 0.176129 0.173787 0.17111 0.16929 0.167724 0.166341 0.16527 0.159769 0.158857 0.15815 0.157155 0.155541 0.154692 0.153265 0.152369 0.150811 0.150174 0.148993 0.147923 0.146667 0.145869 0.145099 0.144097 0.143533 0.142943 0.142391 0.141899 0.141021 0.140423 0.13973 0.139066 0.138661 0.137458 0.136863 0.134175 0.133767 0.132752 0.132342 0.131877 0.131384 0.130904 0.130453 0.129557 0.129086 0.127995 0.127552 0.127166 0.126347 0.12591 0.124329 0.12368 0.123159 0.122585 0.12209 0.121584 0.120347 0.119903 0.119355 0.119048 0.118719 0.118441 0.118056 0.117735 0.117304 0.116682 0.115696 0.112967 0.112569 0.112256 0.110789 0.110425 0.110071 0.109634 0.109251 0.107907 0.106656 0.105608 0.103095 0.10264 0.102412 0.102129 0.1019 0.101615 0.101392 0.101186 0.100958 0.100554 0.100131 0.0998087 0.0996261 0.099331 0.0990844 0.0988634 0.0982498 0.0979868 0.0976829 0.0974645 0.0971767 0.0970142 0.0967779 0.0962005 0.0960011 0.0957174 0.0953737 0.0951541 0.0949079 0.0947334 0.0944698 0.093672 0.0934124 0.0931434 0.0927714 0.092478 0.0922077 0.0920561 0.0916843 0.09132 0.0909346 0.0903708 0.0901142 0.089844 0.0896447 0.0887348 0.0884013 0.088103 0.0876846 0.0874273 0.08715 0.085539 0.0849957 0.0843789 0.0832385 0.0829906 0.0821328 0.0818959 0.0815479 0.0811343 0.080817 0.0803514 0.0801237 0.0798726 0.079585 0.0793496 0.0791008 0.0788874 0.0786262 0.0782973 0.0761691 0.0759336 0.0756469 0.0753773 0.0750002 0.0748663 0.0747596 0.0744758 0.0717307 0.0715552 0.0713251 0.0711508 0.0705163 0.070317 0.0701901 0.0699307 0.0697326 0.0695743 0.0692905 0.0691464 0.0689686 0.0685683 0.0684381 0.0681498 0.0679931 0.0675872 0.0672842 0.0671438 0.0669126 0.0663552 0.0660788 0.0657609 0.065483 0.0652922 0.0646922 0.0645877 0.0643549 0.0641053 0.0638497 0.0636114 0.0634658 0.0632153 0.0627788 0.0620026 0.0616372 0.0613647 0.0609909 0.060668 0.0603985 0.0601229 0.0597647 0.0593466 0.0590727 0.0555273 0.0511081 0.0506411 0.0481821 0.0477862 0.0474451 0.0471021 0.0467752 0.0465768 0.0442336 0.0437865 0.0430476 0.0424913 0.041715 0.0398187 0.0385912 0.0365949 0.0348575 0.0329932 0.0249028 ];
plot(Recall_GC, Precision_GC, ':r', 'linewidth', 2);
Recall_LBI = [1 0.998494 0.997435 0.996619 0.99472 0.992541 0.990308 0.988192 0.986302 0.98474 0.983618 0.981069 0.978132 0.977113 0.97103 0.968307 0.962672 0.960466 0.959033 0.955036 0.951531 0.945757 0.942113 0.939657 0.938036 0.934322 0.929766 0.927231 0.923258 0.920797 0.918927 0.916495 0.914791 0.910645 0.908059 0.905039 0.902376 0.899937 0.897531 0.896217 0.894572 0.89228 0.890496 0.886615 0.880636 0.87769 0.874222 0.870055 0.86387 0.859909 0.8571 0.853217 0.849315 0.84439 0.841345 0.834144 0.830809 0.827081 0.824362 0.819255 0.816948 0.812423 0.808026 0.805876 0.802578 0.800803 0.797326 0.794008 0.787524 0.783852 0.780549 0.77615 0.771722 0.767714 0.763476 0.760761 0.757961 0.755499 0.75023 0.748469 0.743813 0.74036 0.73584 0.732372 0.730324 0.724486 0.720887 0.717172 0.712685 0.70952 0.703069 0.699964 0.696419 0.69371 0.690579 0.687982 0.684374 0.676878 0.673802 0.671754 0.669752 0.665839 0.65968 0.657158 0.651498 0.648142 0.642721 0.638954 0.635711 0.630544 0.625922 0.616682 0.612374 0.608641 0.603559 0.6005 0.597074 0.593573 0.590657 0.585087 0.581606 0.577971 0.574462 0.571423 0.563741 0.560439 0.5582 0.552819 0.545698 0.543488 0.539772 0.53697 0.533705 0.527337 0.524597 0.520722 0.518775 0.5123 0.507279 0.50407 0.499453 0.495714 0.491404 0.484168 0.4792 0.474887 0.471834 0.468106 0.463987 0.45837 0.455892 0.452811 0.450148 0.446314 0.44227 0.439289 0.437039 0.434786 0.432171 0.427567 0.425321 0.421026 0.41835 0.414939 0.412785 0.409852 0.406925 0.401247 0.397415 0.394218 0.387741 0.379255 0.37638 0.372908 0.370369 0.367374 0.366045 0.361845 0.358306 0.356214 0.352662 0.348601 0.347601 0.345322 0.339886 0.338447 0.334344 0.331442 0.325879 0.322154 0.320146 0.316906 0.309619 0.30439 0.302472 0.297743 0.29596 0.291292 0.287895 0.285899 0.280742 0.27331 0.268907 0.26474 0.26258 0.252372 0.249519 0.247848 0.246862 0.243595 0.240586 0.239187 0.236311 0.233645 0.232194 0.222469 0.217156 0.214899 0.210145 0.204132 0.200802 0.19898 0.195286 0.191263 0.18514 0.183069 0.180533 0.177299 0.169256 0.163119 0.160511 0.15758 0.152576 0.149223 0.146195 0.139601 0.137506 0.134009 0.132044 0.127705 0.12293 0.113695 0.107583 0.102722 0.0985787 0.0964892 0.086611 0.084202 0.0738862 0.0643763 0.0623942 0.0604333 0.0573293 0.0513805 0.0483047 0.0364384 ];
Precision_LBI = [0.214248 0.216481 0.220117 0.22659 0.242047 0.248242 0.254114 0.264967 0.272755 0.282239 0.288104 0.296702 0.304513 0.313704 0.322158 0.331519 0.338824 0.347715 0.353356 0.356578 0.365627 0.375905 0.387048 0.392456 0.402412 0.408106 0.414272 0.421482 0.427451 0.438727 0.444522 0.45107 0.456828 0.45792 0.463352 0.469124 0.473831 0.480487 0.486201 0.490754 0.496039 0.500298 0.504425 0.514547 0.518498 0.519634 0.522955 0.528181 0.531933 0.534871 0.538565 0.544079 0.550269 0.554867 0.55766 0.56295 0.566423 0.571169 0.574616 0.576803 0.588504 0.590061 0.592808 0.59613 0.598178 0.600382 0.602771 0.606567 0.610299 0.613462 0.614913 0.618711 0.61987 0.621571 0.622537 0.624123 0.627824 0.631539 0.633927 0.635262 0.636507 0.639112 0.642362 0.64412 0.645287 0.64719 0.649157 0.651561 0.65374 0.655775 0.657563 0.659141 0.661778 0.664542 0.66819 0.669135 0.671552 0.674213 0.678134 0.680301 0.68678 0.686762 0.687 0.689753 0.689546 0.69074 0.690651 0.694554 0.698666 0.70007 0.698155 0.699118 0.700599 0.706969 0.710648 0.712546 0.715328 0.718078 0.719944 0.728836 0.731649 0.735137 0.736577 0.738952 0.738996 0.742231 0.744177 0.745587 0.746674 0.748758 0.750258 0.750706 0.756472 0.759159 0.761507 0.763426 0.764367 0.768846 0.768678 0.769838 0.770834 0.772416 0.774709 0.778748 0.782742 0.784626 0.784731 0.787032 0.788715 0.789218 0.7931 0.797422 0.800843 0.799931 0.802576 0.804414 0.806717 0.808175 0.80851 0.80607 0.807882 0.809462 0.805262 0.807252 0.808163 0.809605 0.811687 0.81119 0.812894 0.811028 0.810923 0.810026 0.811753 0.811599 0.808681 0.809312 0.810161 0.810786 0.809279 0.811108 0.810251 0.811945 0.813804 0.812378 0.813097 0.816212 0.816303 0.815628 0.816258 0.817935 0.818242 0.818481 0.818377 0.817333 0.816646 0.81755 0.818362 0.816506 0.817904 0.821112 0.820127 0.815883 0.814722 0.820756 0.820397 0.821276 0.823542 0.825219 0.826899 0.823255 0.825958 0.827053 0.828145 0.828605 0.833879 0.834327 0.831865 0.830594 0.826577 0.824156 0.825549 0.822232 0.823368 0.823964 0.825928 0.827529 0.832946 0.835872 0.840337 0.838082 0.83904 0.834395 0.838609 0.833457 0.833999 0.835908 0.83875 0.838641 0.837701 0.838987 0.835305 0.835361 0.832842 0.833108 0.833167 0.834058 0.825876 0.825426 0.825717 0.817257 0.813418 0.811662 0.818373 0.8178 0.821907 0.813353 ];
TPR_LBI = [1 0.998494 0.997435 0.996619 0.99472 0.992541 0.990308 0.988192 0.986302 0.98474 0.983618 0.981069 0.978132 0.977113 0.97103 0.968307 0.962672 0.960466 0.959033 0.955036 0.951531 0.945757 0.942113 0.939657 0.938036 0.934322 0.929766 0.927231 0.923258 0.920797 0.918927 0.916495 0.914791 0.910645 0.908059 0.905039 0.902376 0.899937 0.897531 0.896217 0.894572 0.89228 0.890496 0.886615 0.880636 0.87769 0.874222 0.870055 0.86387 0.859909 0.8571 0.853217 0.849315 0.84439 0.841345 0.834144 0.830809 0.827081 0.824362 0.819255 0.816948 0.812423 0.808026 0.805876 0.802578 0.800803 0.797326 0.794008 0.787524 0.783852 0.780549 0.77615 0.771722 0.767714 0.763476 0.760761 0.757961 0.755499 0.75023 0.748469 0.743813 0.74036 0.73584 0.732372 0.730324 0.724486 0.720887 0.717172 0.712685 0.70952 0.703069 0.699964 0.696419 0.69371 0.690579 0.687982 0.684374 0.676878 0.673802 0.671754 0.669752 0.665839 0.65968 0.657158 0.651498 0.648142 0.642721 0.638954 0.635711 0.630544 0.625922 0.616682 0.612374 0.608641 0.603559 0.6005 0.597074 0.593573 0.590657 0.585087 0.581606 0.577971 0.574462 0.571423 0.563741 0.560439 0.5582 0.552819 0.545698 0.543488 0.539772 0.53697 0.533705 0.527337 0.524597 0.520722 0.518775 0.5123 0.507279 0.50407 0.499453 0.495714 0.491404 0.484168 0.4792 0.474887 0.471834 0.468106 0.463987 0.45837 0.455892 0.452811 0.450148 0.446314 0.44227 0.439289 0.437039 0.434786 0.432171 0.427567 0.425321 0.421026 0.41835 0.414939 0.412785 0.409852 0.406925 0.401247 0.397415 0.394218 0.387741 0.379255 0.37638 0.372908 0.370369 0.367374 0.366045 0.361845 0.358306 0.356214 0.352662 0.348601 0.347601 0.345322 0.339886 0.338447 0.334344 0.331442 0.325879 0.322154 0.320146 0.316906 0.309619 0.30439 0.302472 0.297743 0.29596 0.291292 0.287895 0.285899 0.280742 0.27331 0.268907 0.26474 0.26258 0.252372 0.249519 0.247848 0.246862 0.243595 0.240586 0.239187 0.236311 0.233645 0.232194 0.222469 0.217156 0.214899 0.210145 0.204132 0.200802 0.19898 0.195286 0.191263 0.18514 0.183069 0.180533 0.177299 0.169256 0.163119 0.160511 0.15758 0.152576 0.149223 0.146195 0.139601 0.137506 0.134009 0.132044 0.127705 0.12293 0.113695 0.107583 0.102722 0.0985787 0.0964892 0.086611 0.084202 0.0738862 0.0643763 0.0623942 0.0604333 0.0573293 0.0513805 0.0483047 0.0364384 ];
FPR_LBI = [1 0.972173 0.933082 0.880252 0.826619 0.79375 0.762572 0.726457 0.699002 0.671421 0.650498 0.626368 0.606 0.584746 0.556451 0.530608 0.513865 0.492602 0.482079 0.472763 0.453271 0.43605 0.422078 0.410286 0.389964 0.380189 0.371146 0.359274 0.348655 0.333127 0.323278 0.314718 0.307159 0.302719 0.296929 0.288691 0.281587 0.274261 0.267535 0.26248 0.255896 0.251281 0.246613 0.241029 0.235335 0.232961 0.228255 0.221244 0.215725 0.211131 0.207327 0.202918 0.198925 0.193995 0.191316 0.186867 0.182339 0.177979 0.175572 0.172337 0.166154 0.16441 0.161528 0.158157 0.155796 0.154033 0.151965 0.148056 0.144962 0.142269 0.139915 0.137518 0.136072 0.134049 0.132234 0.130097 0.127735 0.125159 0.123117 0.12182 0.12014 0.118422 0.116483 0.114685 0.113444 0.111497 0.110424 0.108783 0.107357 0.105706 0.104339 0.103348 0.101611 0.0995336 0.0967166 0.095473 0.0920332 0.0900592 0.087884 0.0865584 0.082497 0.0816408 0.0807966 0.0785355 0.0778272 0.0768627 0.076064 0.0751547 0.0731752 0.0720237 0.0713791 0.0695162 0.0678546 0.0663722 0.065298 0.0640758 0.0631484 0.0624035 0.0613948 0.0604906 0.0588611 0.0574543 0.0565089 0.0552637 0.0543128 0.0530842 0.0518572 0.0508452 0.0503201 0.0495577 0.0484454 0.0477987 0.0464319 0.0456329 0.0449067 0.044081 0.0437065 0.0422084 0.0418134 0.040846 0.040153 0.0394349 0.0388219 0.0375128 0.0365908 0.0359929 0.0354611 0.0349312 0.0345004 0.0340908 0.0335505 0.0331148 0.032532 0.0321061 0.0315692 0.031012 0.0304002 0.0300505 0.0298267 0.0295645 0.0290353 0.0285169 0.0282497 0.0274794 0.027083 0.0266995 0.0264349 0.0262221 0.0259124 0.025645 0.0251949 0.0248515 0.0246139 0.0241091 0.0238817 0.0238042 0.0236333 0.0230357 0.0227555 0.0224118 0.0222789 0.0220741 0.0218312 0.0216369 0.0209067 0.0205854 0.0203895 0.0200126 0.0197387 0.0195838 0.0194541 0.0192966 0.018966 0.0189006 0.0187824 0.0184852 0.0183656 0.0178714 0.017692 0.0175047 0.0173528 0.0171891 0.0170086 0.0167983 0.0166644 0.0163122 0.0160706 0.0158014 0.0157106 0.0155596 0.0152155 0.0151585 0.0150444 0.0147902 0.0145898 0.0143575 0.0142379 0.0141989 0.0140838 0.0139679 0.0138427 0.0137462 0.0137104 0.0135001 0.0133188 0.0127417 0.0125829 0.0123417 0.0122159 0.0121337 0.0120806 0.0120128 0.0118926 0.0118585 0.011843 0.0117009 0.0116675 0.0116268 0.0115995 0.0115127 0.0114173 0.0113221 0.0112459 0.0111848 0.0110372 0.010886 0.0108303 0.0107731 0.0107476 0.0107142 0.0107118 0.0106655 0.0105659 0.0105624 0.0105451 0.010529 ];
plot(Recall_LBI, Precision_LBI, ':c', 'linewidth', 2);
Recall_PCA = [1 0.997565 0.993469 0.990579 0.988616 0.98628 0.98499 0.984248 0.983445 0.982535 0.981772 0.98091 0.979588 0.978258 0.976883 0.975559 0.973957 0.972201 0.970439 0.968379 0.966466 0.964331 0.962117 0.959881 0.957499 0.955134 0.952402 0.949537 0.946809 0.944138 0.941318 0.938635 0.935768 0.93271 0.929572 0.926116 0.922752 0.919292 0.915823 0.912481 0.909006 0.905485 0.901906 0.898296 0.894537 0.890821 0.887167 0.883573 0.879928 0.876241 0.872278 0.868375 0.864457 0.860513 0.856518 0.852449 0.848525 0.844472 0.84032 0.836106 0.83218 0.828221 0.824222 0.820293 0.816285 0.812327 0.80827 0.804205 0.800067 0.795966 0.791926 0.787563 0.783137 0.778724 0.774282 0.769936 0.765373 0.760768 0.756176 0.751594 0.74688 0.742202 0.737484 0.732566 0.72769 0.722779 0.717848 0.71292 0.707782 0.702819 0.697799 0.692903 0.688008 0.683145 0.678244 0.673394 0.668481 0.663716 0.659133 0.654472 0.649668 0.644814 0.639922 0.635124 0.630342 0.625632 0.620645 0.615745 0.61063 0.60572 0.600758 0.595589 0.590461 0.585479 0.580461 0.575417 0.570467 0.565551 0.560631 0.555703 0.550858 0.546079 0.541066 0.536251 0.53146 0.526718 0.522021 0.517035 0.512061 0.506994 0.502088 0.497071 0.491981 0.486876 0.481723 0.476577 0.4717 0.467016 0.462249 0.457598 0.452963 0.448351 0.443801 0.439284 0.434676 0.430245 0.425858 0.421558 0.417193 0.412846 0.408419 0.403666 0.399025 0.39431 0.389972 0.385545 0.381184 0.377007 0.372813 0.36849 0.364286 0.36012 0.355713 0.351377 0.347065 0.342957 0.338794 0.334529 0.330306 0.326192 0.322277 0.318383 0.314289 0.310392 0.306457 0.302653 0.29881 0.294903 0.291022 0.287131 0.28325 0.279355 0.275674 0.272066 0.268517 0.265089 0.26175 0.258275 0.254864 0.25121 0.247615 0.243796 0.239858 0.236294 0.23285 0.22936 0.225724 0.222099 0.218527 0.215014 0.211556 0.207856 0.20417 0.200528 0.196639 0.193003 0.189247 0.185636 0.18221 0.178653 0.175154 0.1717 0.167947 0.164186 0.160678 0.157088 0.153574 0.150088 0.146686 0.143333 0.140138 0.137042 0.133802 0.130831 0.127882 0.125112 0.122166 0.119337 0.116524 0.113771 0.111214 0.108802 0.106332 0.103862 0.101134 0.0984857 0.0956108 0.0928747 0.0903685 0.087889 0.0853426 0.0827582 0.0802565 0.0779117 0.0756489 0.0731321 0.070843 0.0684 0.0659724 0.0636328 0.0612957 0.0591761 0.0571202 0.0551474 0.0531178 0.0512514 ];
Precision_PCA = [0.214248 0.219856 0.224109 0.228615 0.23466 0.242727 0.252834 0.265562 0.27729 0.289486 0.301652 0.314943 0.326458 0.336295 0.345786 0.355506 0.365431 0.375896 0.38675 0.397708 0.40834 0.419337 0.429737 0.439715 0.450377 0.460777 0.470498 0.479668 0.488645 0.496953 0.505102 0.512963 0.520878 0.528631 0.536037 0.543411 0.550453 0.557272 0.564145 0.570882 0.576959 0.582754 0.588263 0.593895 0.599516 0.605242 0.610651 0.615975 0.621216 0.626389 0.631358 0.636278 0.641103 0.645576 0.650219 0.654833 0.659273 0.663416 0.667438 0.67142 0.67551 0.679463 0.683305 0.687105 0.691007 0.694596 0.698102 0.70176 0.705248 0.708557 0.711775 0.715011 0.718197 0.721394 0.724707 0.727873 0.731019 0.733993 0.736943 0.739814 0.742639 0.745538 0.748403 0.751167 0.753935 0.756573 0.759145 0.761787 0.764231 0.766637 0.769207 0.771872 0.774361 0.77687 0.779331 0.78154 0.783712 0.785773 0.787895 0.789884 0.791877 0.793731 0.795769 0.797636 0.799548 0.801596 0.803473 0.805338 0.806928 0.808514 0.810002 0.811505 0.812974 0.814396 0.815846 0.817193 0.818561 0.819856 0.821202 0.82254 0.823926 0.825179 0.826332 0.827486 0.828826 0.830046 0.831239 0.832585 0.833617 0.834732 0.835807 0.836882 0.838141 0.83909 0.839992 0.840844 0.841856 0.842778 0.843642 0.844516 0.845417 0.846173 0.846887 0.847701 0.848343 0.849268 0.850032 0.850952 0.851549 0.852338 0.853074 0.853776 0.854447 0.855179 0.855955 0.856828 0.857717 0.8586 0.859422 0.860192 0.860813 0.861626 0.862284 0.862987 0.863541 0.864313 0.865013 0.865749 0.866452 0.867174 0.867715 0.868258 0.868715 0.869213 0.869662 0.870151 0.870592 0.871032 0.871478 0.871914 0.872183 0.872642 0.873165 0.87369 0.87424 0.87478 0.875277 0.875713 0.876117 0.876667 0.877067 0.87749 0.877916 0.878547 0.878938 0.879437 0.879888 0.880158 0.880383 0.880912 0.881389 0.881893 0.882323 0.882791 0.883046 0.883124 0.883412 0.883614 0.883915 0.88415 0.884328 0.884499 0.884413 0.884658 0.884773 0.884876 0.884805 0.885043 0.885291 0.885458 0.885704 0.885884 0.886007 0.886229 0.886302 0.886532 0.886841 0.886916 0.886756 0.88683 0.886781 0.88698 0.88712 0.887009 0.887067 0.886774 0.88654 0.886171 0.88615 0.886589 0.887237 0.887196 0.887574 0.887575 0.887857 0.887947 0.888608 0.889373 0.889766 0.890286 0.890476 0.89094 0.890942 0.891178 0.891517 0.891848 ];
TPR_PCA = [1 0.997565 0.993469 0.990579 0.988616 0.98628 0.98499 0.984248 0.983445 0.982535 0.981772 0.98091 0.979588 0.978258 0.976883 0.975559 0.973957 0.972201 0.970439 0.968379 0.966466 0.964331 0.962117 0.959881 0.957499 0.955134 0.952402 0.949537 0.946809 0.944138 0.941318 0.938635 0.935768 0.93271 0.929572 0.926116 0.922752 0.919292 0.915823 0.912481 0.909006 0.905485 0.901906 0.898296 0.894537 0.890821 0.887167 0.883573 0.879928 0.876241 0.872278 0.868375 0.864457 0.860513 0.856518 0.852449 0.848525 0.844472 0.84032 0.836106 0.83218 0.828221 0.824222 0.820293 0.816285 0.812327 0.80827 0.804205 0.800067 0.795966 0.791926 0.787563 0.783137 0.778724 0.774282 0.769936 0.765373 0.760768 0.756176 0.751594 0.74688 0.742202 0.737484 0.732566 0.72769 0.722779 0.717848 0.71292 0.707782 0.702819 0.697799 0.692903 0.688008 0.683145 0.678244 0.673394 0.668481 0.663716 0.659133 0.654472 0.649668 0.644814 0.639922 0.635124 0.630342 0.625632 0.620645 0.615745 0.61063 0.60572 0.600758 0.595589 0.590461 0.585479 0.580461 0.575417 0.570467 0.565551 0.560631 0.555703 0.550858 0.546079 0.541066 0.536251 0.53146 0.526718 0.522021 0.517035 0.512061 0.506994 0.502088 0.497071 0.491981 0.486876 0.481723 0.476577 0.4717 0.467016 0.462249 0.457598 0.452963 0.448351 0.443801 0.439284 0.434676 0.430245 0.425858 0.421558 0.417193 0.412846 0.408419 0.403666 0.399025 0.39431 0.389972 0.385545 0.381184 0.377007 0.372813 0.36849 0.364286 0.36012 0.355713 0.351377 0.347065 0.342957 0.338794 0.334529 0.330306 0.326192 0.322277 0.318383 0.314289 0.310392 0.306457 0.302653 0.29881 0.294903 0.291022 0.287131 0.28325 0.279355 0.275674 0.272066 0.268517 0.265089 0.26175 0.258275 0.254864 0.25121 0.247615 0.243796 0.239858 0.236294 0.23285 0.22936 0.225724 0.222099 0.218527 0.215014 0.211556 0.207856 0.20417 0.200528 0.196639 0.193003 0.189247 0.185636 0.18221 0.178653 0.175154 0.1717 0.167947 0.164186 0.160678 0.157088 0.153574 0.150088 0.146686 0.143333 0.140138 0.137042 0.133802 0.130831 0.127882 0.125112 0.122166 0.119337 0.116524 0.113771 0.111214 0.108802 0.106332 0.103862 0.101134 0.0984857 0.0956108 0.0928747 0.0903685 0.087889 0.0853426 0.0827582 0.0802565 0.0779117 0.0756489 0.0731321 0.070843 0.0684 0.0659724 0.0636328 0.0612957 0.0591761 0.0571202 0.0551474 0.0531178 0.0512514 ];
FPR_PCA = [1 0.963484 0.929849 0.89681 0.863954 0.825955 0.787669 0.752645 0.721335 0.692109 0.665659 0.640375 0.615644 0.592364 0.569705 0.547787 0.526517 0.505763 0.485617 0.466286 0.448051 0.430507 0.414065 0.398654 0.383828 0.370324 0.357765 0.346059 0.335024 0.324931 0.315344 0.306357 0.297607 0.28914 0.281011 0.27288 0.265106 0.257798 0.250595 0.243641 0.23734 0.231194 0.225201 0.21931 0.2135 0.207874 0.202517 0.197262 0.192109 0.187132 0.182466 0.177936 0.173578 0.169352 0.165213 0.161091 0.157172 0.153394 0.149783 0.146349 0.143004 0.139771 0.13671 0.133746 0.130799 0.127928 0.125099 0.122287 0.119509 0.116928 0.114464 0.112034 0.109663 0.107291 0.104963 0.102747 0.100565 0.0984005 0.0962536 0.0941803 0.0921235 0.0901104 0.0881729 0.086268 0.084369 0.0825689 0.0807926 0.079015 0.077266 0.0755501 0.0738471 0.0720596 0.0703088 0.0687357 0.0671318 0.0657219 0.0644787 0.0632601 0.0620718 0.0609051 0.0597719 0.0586657 0.0575441 0.0564738 0.0553794 0.0542922 0.0532076 0.0521596 0.0511396 0.0501633 0.0491999 0.0482521 0.0473651 0.0464771 0.0456169 0.0447785 0.043951 0.0431936 0.0424365 0.04169 0.0409384 0.0402323 0.0395568 0.0388894 0.0382077 0.0375446 0.0369046 0.0362076 0.0355772 0.0349469 0.0343438 0.0337106 0.0330738 0.032502 0.0319757 0.0314551 0.0309115 0.0304329 0.0299466 0.0294855 0.029014 0.0285682 0.0281446 0.0277209 0.0273204 0.0269018 0.0265121 0.0261001 0.0257219 0.0253453 0.0249815 0.0246304 0.0242794 0.0239186 0.0235774 0.0232496 0.0229156 0.0225955 0.0222806 0.0219771 0.0216994 0.0214063 0.0211326 0.0208733 0.0206085 0.0203582 0.0201056 0.0198669 0.0196101 0.0193744 0.0191463 0.0189273 0.0187193 0.0185069 0.018296 0.0181086 0.017907 0.0177187 0.0175337 0.0173492 0.0171865 0.0170255 0.0168562 0.0166918 0.0165345 0.0163849 0.0162378 0.0160932 0.0159632 0.0158189 0.0156826 0.0155449 0.0154052 0.0152731 0.015141 0.0150115 0.0148882 0.0147725 0.0146648 0.0145525 0.0144381 0.0143234 0.0141992 0.0140773 0.0139617 0.0138648 0.013761 0.0136552 0.0135605 0.013464 0.013368 0.0132625 0.0131865 0.0130984 0.0130172 0.0129281 0.0128566 0.0127741 0.0126906 0.0126146 0.0125442 0.0124742 0.0124067 0.0123353 0.0122756 0.0122138 0.0121547 0.0120978 0.0120462 0.0119951 0.0119447 0.0118941 0.0118438 0.0117982 0.0117422 0.0117012 0.0116569 0.0116124 0.0115661 0.0115159 0.0114623 0.0114154 0.0113695 0.0113266 0.0112829 0.0112386 0.0111926 0.0111464 0.0111037 0.0110594 0.0110227 0.0109796 0.0109472 0.0109093 0.0108722 0.0108396 ];
plot(Recall_PCA, Precision_PCA, ':m', 'linewidth', 2);
Recall_DRFI = [1 0.989238 0.98733 0.986124 0.982236 0.978417 0.972071 0.966832 0.962912 0.959606 0.953448 0.949734 0.948071 0.946037 0.942581 0.940416 0.938651 0.933298 0.930282 0.927872 0.925518 0.919565 0.917142 0.915621 0.913183 0.9106 0.90929 0.907961 0.906021 0.904181 0.903125 0.901288 0.899857 0.897687 0.896662 0.893562 0.88401 0.882226 0.880916 0.875947 0.868976 0.86586 0.863884 0.861884 0.860287 0.857392 0.851333 0.849783 0.848667 0.843777 0.841109 0.839349 0.837429 0.835583 0.832713 0.830348 0.827537 0.825554 0.823193 0.819109 0.816731 0.814086 0.812385 0.810755 0.807463 0.805885 0.803272 0.800107 0.797637 0.796382 0.795199 0.793737 0.791784 0.79 0.787838 0.785921 0.784131 0.782853 0.781916 0.779386 0.777428 0.774569 0.773198 0.77128 0.765734 0.763358 0.761747 0.7593 0.756836 0.754208 0.751032 0.747865 0.745668 0.743692 0.741898 0.74059 0.739112 0.737083 0.733159 0.731438 0.725301 0.723746 0.720289 0.718386 0.717163 0.715506 0.71032 0.708942 0.707542 0.704952 0.701612 0.70008 0.695093 0.693584 0.691546 0.688923 0.686887 0.683756 0.681203 0.678905 0.677227 0.674473 0.671794 0.66854 0.666133 0.663086 0.661501 0.653648 0.65177 0.648514 0.644999 0.643509 0.641579 0.639242 0.636167 0.634293 0.631537 0.628303 0.626556 0.623973 0.618605 0.615916 0.613883 0.610364 0.606068 0.602037 0.598894 0.597124 0.593008 0.591363 0.589135 0.584606 0.582642 0.579122 0.577121 0.575096 0.572832 0.570795 0.567485 0.564127 0.562202 0.560573 0.557908 0.554101 0.552047 0.546944 0.544918 0.543439 0.539992 0.537575 0.532795 0.526217 0.52395 0.517238 0.515556 0.512943 0.510277 0.508829 0.507029 0.504663 0.502567 0.493926 0.492044 0.48997 0.487237 0.485683 0.482942 0.478818 0.474881 0.469982 0.466932 0.464844 0.46262 0.460431 0.453933 0.449901 0.447021 0.444952 0.440731 0.43715 0.431738 0.427076 0.424096 0.420769 0.417315 0.411566 0.407807 0.405689 0.402718 0.398343 0.395684 0.394015 0.38645 0.381252 0.377036 0.372679 0.36579 0.362303 0.359936 0.358078 0.355454 0.35095 0.347684 0.34081 0.335716 0.330615 0.323243 0.319608 0.312768 0.307188 0.301299 0.297988 0.287628 0.281027 0.274423 0.268718 0.260354 0.256672 0.2505 0.245355 0.239022 0.233206 0.22617 0.213458 0.209531 0.202122 0.192742 0.183611 0.176216 0.165538 0.156341 0.146166 0.139608 0.129298 0.115219 0.0828593 ];
Precision_DRFI = [0.214248 0.355144 0.398511 0.434673 0.464731 0.487454 0.515041 0.538193 0.56196 0.574434 0.582746 0.590815 0.598614 0.607813 0.617852 0.62581 0.633532 0.6429 0.649364 0.658051 0.664959 0.671676 0.682154 0.686889 0.691995 0.697185 0.701013 0.705189 0.710812 0.716598 0.720444 0.726747 0.731278 0.734967 0.739325 0.743413 0.745019 0.748962 0.753259 0.755687 0.757656 0.760093 0.761824 0.766138 0.76962 0.771545 0.773777 0.776288 0.777785 0.779168 0.780623 0.783668 0.787373 0.790634 0.791758 0.793601 0.794778 0.798275 0.800644 0.801912 0.803734 0.805994 0.80768 0.810068 0.811383 0.813221 0.814156 0.815484 0.817361 0.819226 0.820144 0.821981 0.824407 0.82568 0.826591 0.828331 0.829008 0.830733 0.835127 0.837778 0.839933 0.84191 0.843402 0.845609 0.847082 0.847882 0.849648 0.850802 0.851359 0.852061 0.853956 0.855209 0.859477 0.861117 0.862128 0.863079 0.863334 0.864137 0.864706 0.865848 0.866979 0.867754 0.86878 0.869482 0.869992 0.871703 0.871716 0.872448 0.873268 0.872015 0.873335 0.874633 0.876005 0.87701 0.877618 0.883112 0.883809 0.885619 0.886491 0.886983 0.887274 0.887788 0.888846 0.891528 0.892217 0.893057 0.893513 0.896926 0.898169 0.898643 0.90011 0.900114 0.901557 0.902026 0.902772 0.90392 0.904625 0.90657 0.907322 0.908863 0.909962 0.911121 0.911876 0.911615 0.911813 0.910459 0.910858 0.911295 0.911671 0.912345 0.913324 0.910785 0.911742 0.911722 0.912227 0.91161 0.912566 0.912889 0.913133 0.913117 0.913153 0.913429 0.913865 0.913661 0.913707 0.913875 0.914459 0.915016 0.91353 0.914005 0.914337 0.914642 0.915092 0.915159 0.915381 0.91546 0.915572 0.916572 0.91693 0.916969 0.917336 0.916665 0.917297 0.917376 0.917756 0.918739 0.91826 0.918433 0.918395 0.918761 0.918146 0.91864 0.918769 0.918298 0.917853 0.91903 0.918954 0.919021 0.91897 0.919301 0.919512 0.919998 0.922703 0.922787 0.922479 0.922791 0.923115 0.92344 0.923788 0.923973 0.92457 0.924831 0.924909 0.92493 0.925083 0.925247 0.925205 0.925647 0.926226 0.92713 0.927686 0.927769 0.930248 0.930313 0.930429 0.930417 0.930243 0.930354 0.930745 0.931096 0.931444 0.931644 0.931449 0.931575 0.931568 0.933671 0.93283 0.932712 0.932218 0.932077 0.932142 0.931656 0.932504 0.93308 0.933162 0.93302 0.933542 0.933751 0.934001 0.933486 0.932643 0.938169 0.938362 0.94186 0.941372 0.940679 ];
TPR_DRFI = [1 0.989238 0.98733 0.986124 0.982236 0.978417 0.972071 0.966832 0.962912 0.959606 0.953448 0.949734 0.948071 0.946037 0.942581 0.940416 0.938651 0.933298 0.930282 0.927872 0.925518 0.919565 0.917142 0.915621 0.913183 0.9106 0.90929 0.907961 0.906021 0.904181 0.903125 0.901288 0.899857 0.897687 0.896662 0.893562 0.88401 0.882226 0.880916 0.875947 0.868976 0.86586 0.863884 0.861884 0.860287 0.857392 0.851333 0.849783 0.848667 0.843777 0.841109 0.839349 0.837429 0.835583 0.832713 0.830348 0.827537 0.825554 0.823193 0.819109 0.816731 0.814086 0.812385 0.810755 0.807463 0.805885 0.803272 0.800107 0.797637 0.796382 0.795199 0.793737 0.791784 0.79 0.787838 0.785921 0.784131 0.782853 0.781916 0.779386 0.777428 0.774569 0.773198 0.77128 0.765734 0.763358 0.761747 0.7593 0.756836 0.754208 0.751032 0.747865 0.745668 0.743692 0.741898 0.74059 0.739112 0.737083 0.733159 0.731438 0.725301 0.723746 0.720289 0.718386 0.717163 0.715506 0.71032 0.708942 0.707542 0.704952 0.701612 0.70008 0.695093 0.693584 0.691546 0.688923 0.686887 0.683756 0.681203 0.678905 0.677227 0.674473 0.671794 0.66854 0.666133 0.663086 0.661501 0.653648 0.65177 0.648514 0.644999 0.643509 0.641579 0.639242 0.636167 0.634293 0.631537 0.628303 0.626556 0.623973 0.618605 0.615916 0.613883 0.610364 0.606068 0.602037 0.598894 0.597124 0.593008 0.591363 0.589135 0.584606 0.582642 0.579122 0.577121 0.575096 0.572832 0.570795 0.567485 0.564127 0.562202 0.560573 0.557908 0.554101 0.552047 0.546944 0.544918 0.543439 0.539992 0.537575 0.532795 0.526217 0.52395 0.517238 0.515556 0.512943 0.510277 0.508829 0.507029 0.504663 0.502567 0.493926 0.492044 0.48997 0.487237 0.485683 0.482942 0.478818 0.474881 0.469982 0.466932 0.464844 0.46262 0.460431 0.453933 0.449901 0.447021 0.444952 0.440731 0.43715 0.431738 0.427076 0.424096 0.420769 0.417315 0.411566 0.407807 0.405689 0.402718 0.398343 0.395684 0.394015 0.38645 0.381252 0.377036 0.372679 0.36579 0.362303 0.359936 0.358078 0.355454 0.35095 0.347684 0.34081 0.335716 0.330615 0.323243 0.319608 0.312768 0.307188 0.301299 0.297988 0.287628 0.281027 0.274423 0.268718 0.260354 0.256672 0.2505 0.245355 0.239022 0.233206 0.22617 0.213458 0.209531 0.202122 0.192742 0.183611 0.176216 0.165538 0.156341 0.146166 0.139608 0.129298 0.115219 0.0828593 ];
FPR_DRFI = [1 0.578091 0.477123 0.410578 0.354227 0.323418 0.287443 0.26132 0.233584 0.221012 0.212088 0.204823 0.197395 0.190157 0.179312 0.171872 0.16634 0.161955 0.155972 0.150595 0.142166 0.137082 0.127791 0.124594 0.120684 0.115747 0.113416 0.111238 0.108598 0.103927 0.102007 0.0977703 0.0958134 0.0939364 0.0923352 0.0908658 0.0893193 0.0872258 0.0847683 0.0834964 0.0819816 0.080152 0.0791138 0.0778982 0.0765548 0.0756815 0.0745429 0.0736609 0.0730767 0.0722927 0.0716289 0.0705124 0.069752 0.068898 0.068242 0.0675765 0.0670424 0.0658811 0.0648486 0.0641146 0.0633365 0.0627373 0.0618497 0.0603699 0.0596792 0.058876 0.0585172 0.0580871 0.0573792 0.0570008 0.0565686 0.056192 0.055712 0.0553461 0.0549979 0.0546235 0.0542817 0.0538755 0.0532107 0.0527713 0.0523701 0.0513274 0.0510749 0.0505214 0.0499523 0.0495583 0.0491968 0.0489321 0.0487277 0.0482429 0.047845 0.047407 0.0456167 0.0451877 0.0449883 0.0447939 0.0446794 0.0445042 0.0442847 0.0440828 0.0438204 0.0435729 0.0432932 0.0428336 0.0426804 0.0423175 0.0421803 0.0419828 0.0417943 0.0415738 0.0408662 0.040548 0.0402702 0.0400838 0.0399861 0.0386579 0.0384662 0.0380389 0.0378369 0.0376156 0.0374874 0.037407 0.0372251 0.036836 0.0367067 0.0363074 0.0362233 0.0359014 0.0355051 0.0353599 0.0351692 0.0351205 0.0349552 0.034873 0.0347591 0.034545 0.0344668 0.0343143 0.0341712 0.0340466 0.0337181 0.0335926 0.0331749 0.0330849 0.0329268 0.0327212 0.0326609 0.0325893 0.0325248 0.0324329 0.0321686 0.0321433 0.0320365 0.0319633 0.0318893 0.0318403 0.0317387 0.0316698 0.031576 0.0315128 0.0314431 0.0313909 0.0312617 0.0308491 0.0307828 0.030706 0.030577 0.0304464 0.0303859 0.030291 0.0301579 0.0300829 0.0299407 0.0298632 0.0297808 0.0297546 0.0296924 0.0294687 0.0293981 0.0293009 0.0292061 0.0291891 0.0290896 0.0290622 0.0280623 0.0279587 0.0279213 0.0278735 0.0278231 0.027681 0.0276604 0.027599 0.0275602 0.0275094 0.0274036 0.0273356 0.0273096 0.0272498 0.0271842 0.0269893 0.0268855 0.026833 0.0267129 0.0265208 0.0264944 0.026456 0.0263952 0.0263559 0.0263256 0.0262901 0.0262072 0.0261849 0.0261578 0.0261294 0.0258144 0.0257687 0.0257226 0.0256975 0.0255701 0.0254792 0.0243745 0.0243543 0.024086 0.0240537 0.024038 0.0240099 0.0239967 0.0239632 0.0238889 0.0237286 0.0236902 0.0236706 0.0236305 0.0235968 0.0235756 0.0212321 0.0211434 0.0211164 0.0210866 0.0210588 0.0210452 0.0210058 0.020985 0.0209404 0.0209173 0.0204771 0.0112037 0.0110876 0.011047 0.0110176 0.0110045 0.0108737 0.0108206 0.0106846 0.010676 0.010671 ];
plot(Recall_DRFI, Precision_DRFI, ':y', 'linewidth', 2);
Recall_GMR = [1 0.949958 0.921042 0.903326 0.88997 0.8779 0.869055 0.862614 0.855801 0.848218 0.840547 0.835329 0.827619 0.824104 0.819702 0.814958 0.812304 0.809948 0.806612 0.805177 0.801334 0.795101 0.790548 0.786379 0.781236 0.778099 0.774204 0.770649 0.767639 0.765032 0.763503 0.760781 0.759008 0.756871 0.752436 0.747435 0.745051 0.74286 0.739897 0.737872 0.737016 0.730404 0.728332 0.725842 0.725171 0.723727 0.723376 0.722371 0.721609 0.720024 0.718965 0.718138 0.717372 0.716908 0.716564 0.715623 0.71434 0.712701 0.711487 0.710091 0.708236 0.707301 0.705506 0.704115 0.70307 0.701672 0.700979 0.698499 0.697701 0.697164 0.695281 0.694406 0.692498 0.692004 0.689982 0.689324 0.68808 0.687058 0.686396 0.685274 0.6849 0.683999 0.683757 0.68271 0.680893 0.679506 0.676352 0.674805 0.672282 0.670559 0.667924 0.664003 0.658244 0.65674 0.653805 0.652458 0.651622 0.650353 0.648884 0.647739 0.646069 0.645793 0.641548 0.639891 0.637977 0.636261 0.635728 0.63419 0.633168 0.630784 0.62634 0.625541 0.622783 0.620911 0.61944 0.617524 0.616511 0.615234 0.614484 0.612833 0.612127 0.609524 0.608321 0.605311 0.603779 0.60173 0.594351 0.592476 0.58916 0.587028 0.584551 0.581813 0.58002 0.578331 0.577149 0.576394 0.574695 0.572117 0.567731 0.567283 0.565974 0.565023 0.56422 0.563137 0.562078 0.560889 0.559804 0.556854 0.55427 0.548755 0.545962 0.545194 0.543633 0.542711 0.541967 0.538643 0.532011 0.529369 0.527406 0.524485 0.520757 0.518695 0.516084 0.515411 0.513317 0.51217 0.511242 0.509349 0.508225 0.507193 0.506044 0.503319 0.502659 0.501824 0.500851 0.498758 0.496255 0.495955 0.494577 0.493683 0.491501 0.487966 0.486356 0.484987 0.48383 0.481864 0.480514 0.47882 0.477031 0.474873 0.471729 0.469941 0.468132 0.466422 0.461374 0.460091 0.458191 0.456474 0.454908 0.453205 0.451309 0.447803 0.446392 0.443465 0.440603 0.437889 0.434615 0.431845 0.428809 0.425531 0.423497 0.42027 0.418444 0.414854 0.412966 0.409682 0.407022 0.40361 0.398492 0.394324 0.389551 0.385703 0.377481 0.373864 0.371371 0.36791 0.361992 0.35023 0.343302 0.335922 0.330065 0.326644 0.32253 0.317586 0.310043 0.304778 0.299336 0.289556 0.286063 0.281951 0.276583 0.266543 0.257725 0.247937 0.241162 0.230611 0.22536 0.216838 0.208322 0.19946 0.190986 0.179797 0.164864 0.142654 0.118162 0.0733212 ];
Precision_GMR = [0.214248 0.359387 0.46189 0.514923 0.544956 0.569576 0.598762 0.616596 0.632296 0.643922 0.654884 0.664968 0.668447 0.676616 0.683465 0.690485 0.696483 0.705739 0.714263 0.72318 0.729726 0.735115 0.738512 0.74107 0.744726 0.748437 0.750044 0.752023 0.755429 0.756533 0.75849 0.76121 0.763637 0.768175 0.770649 0.770699 0.770989 0.771462 0.772188 0.773867 0.773143 0.772438 0.773282 0.774108 0.775549 0.776969 0.778695 0.779458 0.780965 0.781358 0.781638 0.782686 0.783295 0.784051 0.784542 0.78535 0.785978 0.787107 0.787664 0.788001 0.788567 0.789534 0.790158 0.790708 0.791422 0.792655 0.793947 0.795536 0.796794 0.797494 0.798326 0.799436 0.799476 0.800493 0.801149 0.801588 0.802047 0.802396 0.802639 0.802605 0.802976 0.803504 0.803545 0.803605 0.803832 0.804109 0.804337 0.804571 0.804707 0.804987 0.806343 0.806492 0.807005 0.807095 0.807397 0.808653 0.809598 0.809957 0.810054 0.809651 0.809738 0.809789 0.810001 0.810885 0.810912 0.810721 0.810458 0.810744 0.812596 0.813505 0.814079 0.815127 0.815205 0.8156 0.816037 0.816213 0.81651 0.817156 0.817394 0.817554 0.817652 0.817778 0.818285 0.818325 0.818562 0.818684 0.819413 0.819552 0.82027 0.820781 0.821763 0.821701 0.822102 0.822297 0.82248 0.822798 0.823053 0.823908 0.824319 0.824905 0.82539 0.826683 0.827486 0.827553 0.828575 0.82856 0.829255 0.829279 0.829375 0.829366 0.829306 0.82988 0.829992 0.83028 0.83028 0.830212 0.830695 0.831804 0.832193 0.831926 0.834024 0.834004 0.835466 0.835477 0.837697 0.837781 0.83781 0.838269 0.838702 0.838664 0.838858 0.839396 0.839722 0.839784 0.840516 0.840785 0.840718 0.841263 0.840883 0.841113 0.842175 0.84327 0.843388 0.843232 0.843259 0.843525 0.843598 0.843687 0.844134 0.843623 0.842939 0.842828 0.842913 0.843225 0.843025 0.84329 0.843295 0.843372 0.844285 0.844103 0.845393 0.844888 0.844968 0.844847 0.844897 0.844849 0.844767 0.844796 0.844771 0.844656 0.844775 0.844535 0.844614 0.844924 0.84503 0.845212 0.845435 0.845158 0.845308 0.845214 0.844976 0.845078 0.845618 0.845787 0.846628 0.846424 0.847225 0.846974 0.847326 0.847917 0.848296 0.84919 0.850023 0.851611 0.855913 0.855464 0.855189 0.8541 0.854023 0.854474 0.856197 0.859008 0.864993 0.864717 0.866771 0.866834 0.86739 0.867614 0.867762 0.867286 0.868061 0.868931 0.868209 0.866026 0.865552 0.856276 ];
TPR_GMR = [1 0.949958 0.921042 0.903326 0.88997 0.8779 0.869055 0.862614 0.855801 0.848218 0.840547 0.835329 0.827619 0.824104 0.819702 0.814958 0.812304 0.809948 0.806612 0.805177 0.801334 0.795101 0.790548 0.786379 0.781236 0.778099 0.774204 0.770649 0.767639 0.765032 0.763503 0.760781 0.759008 0.756871 0.752436 0.747435 0.745051 0.74286 0.739897 0.737872 0.737016 0.730404 0.728332 0.725842 0.725171 0.723727 0.723376 0.722371 0.721609 0.720024 0.718965 0.718138 0.717372 0.716908 0.716564 0.715623 0.71434 0.712701 0.711487 0.710091 0.708236 0.707301 0.705506 0.704115 0.70307 0.701672 0.700979 0.698499 0.697701 0.697164 0.695281 0.694406 0.692498 0.692004 0.689982 0.689324 0.68808 0.687058 0.686396 0.685274 0.6849 0.683999 0.683757 0.68271 0.680893 0.679506 0.676352 0.674805 0.672282 0.670559 0.667924 0.664003 0.658244 0.65674 0.653805 0.652458 0.651622 0.650353 0.648884 0.647739 0.646069 0.645793 0.641548 0.639891 0.637977 0.636261 0.635728 0.63419 0.633168 0.630784 0.62634 0.625541 0.622783 0.620911 0.61944 0.617524 0.616511 0.615234 0.614484 0.612833 0.612127 0.609524 0.608321 0.605311 0.603779 0.60173 0.594351 0.592476 0.58916 0.587028 0.584551 0.581813 0.58002 0.578331 0.577149 0.576394 0.574695 0.572117 0.567731 0.567283 0.565974 0.565023 0.56422 0.563137 0.562078 0.560889 0.559804 0.556854 0.55427 0.548755 0.545962 0.545194 0.543633 0.542711 0.541967 0.538643 0.532011 0.529369 0.527406 0.524485 0.520757 0.518695 0.516084 0.515411 0.513317 0.51217 0.511242 0.509349 0.508225 0.507193 0.506044 0.503319 0.502659 0.501824 0.500851 0.498758 0.496255 0.495955 0.494577 0.493683 0.491501 0.487966 0.486356 0.484987 0.48383 0.481864 0.480514 0.47882 0.477031 0.474873 0.471729 0.469941 0.468132 0.466422 0.461374 0.460091 0.458191 0.456474 0.454908 0.453205 0.451309 0.447803 0.446392 0.443465 0.440603 0.437889 0.434615 0.431845 0.428809 0.425531 0.423497 0.42027 0.418444 0.414854 0.412966 0.409682 0.407022 0.40361 0.398492 0.394324 0.389551 0.385703 0.377481 0.373864 0.371371 0.36791 0.361992 0.35023 0.343302 0.335922 0.330065 0.326644 0.32253 0.317586 0.310043 0.304778 0.299336 0.289556 0.286063 0.281951 0.276583 0.266543 0.257725 0.247937 0.241162 0.230611 0.22536 0.216838 0.208322 0.19946 0.190986 0.179797 0.164864 0.142654 0.118162 0.0733212 ];
FPR_GMR = [1 0.625302 0.478764 0.411587 0.37176 0.343285 0.320907 0.303828 0.288366 0.277672 0.266508 0.258101 0.250796 0.238385 0.231609 0.224065 0.217908 0.211266 0.20588 0.200843 0.196655 0.192034 0.188127 0.185119 0.180932 0.178187 0.176409 0.174378 0.172197 0.170247 0.168608 0.165918 0.163491 0.161033 0.159548 0.158213 0.157164 0.156139 0.154541 0.150505 0.147831 0.145742 0.144152 0.1427 0.141041 0.139784 0.138743 0.137174 0.136065 0.13542 0.134493 0.133252 0.132137 0.131461 0.130966 0.13027 0.129173 0.128181 0.127117 0.126765 0.125827 0.124872 0.123763 0.123161 0.122163 0.120364 0.117878 0.11549 0.114018 0.112521 0.110561 0.108961 0.108214 0.107034 0.105978 0.10563 0.10482 0.104164 0.103604 0.1029 0.10235 0.101659 0.101134 0.100768 0.100455 0.0999784 0.0992185 0.0982437 0.0974661 0.0963096 0.0947711 0.0939021 0.0931088 0.0925956 0.0915587 0.0906609 0.0899131 0.0895412 0.0892082 0.0890987 0.088394 0.087916 0.0874513 0.0870496 0.0865584 0.0862285 0.0859237 0.0852293 0.0828704 0.0817597 0.0811268 0.0799502 0.0798239 0.0793007 0.0786143 0.0783361 0.0774225 0.0768564 0.0764797 0.0762131 0.0757766 0.0752837 0.0745922 0.073994 0.0732577 0.0728651 0.0721522 0.0716949 0.0708394 0.0699972 0.0697862 0.0693842 0.0687055 0.0682497 0.067852 0.0673882 0.0669457 0.0666548 0.0660903 0.0655422 0.0650845 0.0645499 0.0639835 0.0639526 0.0634583 0.063028 0.0627148 0.0622481 0.0620742 0.0617238 0.0615795 0.0612285 0.0606957 0.0603224 0.0601972 0.0600123 0.0594955 0.0591804 0.0587374 0.0580079 0.0574754 0.0571586 0.0566838 0.0565635 0.056155 0.055684 0.0552882 0.0546577 0.0540127 0.0537474 0.0527319 0.0521441 0.0514644 0.051181 0.0507941 0.0501391 0.0498842 0.0493638 0.0491744 0.0489166 0.0482232 0.0477449 0.0473878 0.0472273 0.0470541 0.0466701 0.0462263 0.0459305 0.0456078 0.0451849 0.0448321 0.0444406 0.0441336 0.0437285 0.0433881 0.0431418 0.0428699 0.0426868 0.0423419 0.0422175 0.0418998 0.0413963 0.0412636 0.041021 0.0409097 0.0403832 0.0401304 0.0396022 0.039413 0.0392946 0.039153 0.0384958 0.0380865 0.0375783 0.0373544 0.0365697 0.0360213 0.0352742 0.0349335 0.0348675 0.0346261 0.0339206 0.0335258 0.032926 0.0322115 0.0317728 0.0311775 0.0308906 0.0302888 0.0297521 0.0294231 0.0291286 0.0281499 0.0268595 0.0262021 0.0260846 0.0254263 0.0248002 0.0241119 0.0238112 0.0225548 0.0215547 0.020727 0.0204194 0.0201087 0.0196463 0.0192548 0.018088 0.017592 0.0170769 0.0160317 0.0149379 0.0142744 0.0133226 0.0127907 0.0115078 ];
plot(Recall_GMR, Precision_GMR, '--k', 'linewidth', 2);
Recall_HS = [1 0.923557 0.923557 0.923557 0.911503 0.911498 0.904703 0.902869 0.902869 0.89485 0.893955 0.889906 0.880012 0.879603 0.871182 0.870477 0.866775 0.86179 0.860511 0.855992 0.853489 0.852859 0.846893 0.845745 0.842375 0.83992 0.839103 0.837437 0.834514 0.833343 0.831929 0.830834 0.828383 0.826797 0.82616 0.825478 0.824615 0.82328 0.82292 0.821915 0.819623 0.819065 0.818019 0.814645 0.813796 0.812433 0.811717 0.810755 0.810063 0.80859 0.804516 0.803773 0.802671 0.801405 0.800466 0.799538 0.798063 0.797575 0.794894 0.794376 0.794366 0.791859 0.784866 0.784013 0.783659 0.782261 0.776228 0.774603 0.77127 0.770376 0.76813 0.765852 0.765426 0.762571 0.761492 0.760368 0.756372 0.753995 0.753223 0.751637 0.747224 0.739538 0.738616 0.737591 0.737454 0.733893 0.732808 0.725405 0.724133 0.723346 0.721042 0.719551 0.717381 0.713193 0.712848 0.710043 0.707817 0.704608 0.704477 0.70315 0.701655 0.701517 0.700624 0.699872 0.699526 0.697656 0.696712 0.693639 0.693634 0.691972 0.689598 0.689316 0.687262 0.685164 0.681141 0.67444 0.674361 0.672738 0.670712 0.67016 0.668297 0.667279 0.667268 0.66378 0.66372 0.663717 0.660363 0.658558 0.658558 0.654997 0.647547 0.642969 0.642969 0.639908 0.63404 0.633524 0.630724 0.628519 0.627941 0.623772 0.620329 0.619825 0.614947 0.611403 0.609868 0.608937 0.607121 0.602381 0.60024 0.599753 0.597054 0.594107 0.591077 0.589074 0.587871 0.585426 0.582276 0.580827 0.577653 0.577597 0.569099 0.565645 0.565119 0.562768 0.556988 0.556451 0.547037 0.545671 0.544291 0.542962 0.538509 0.536173 0.53475 0.534078 0.526814 0.523168 0.521174 0.517602 0.515591 0.513288 0.51208 0.510916 0.505512 0.505313 0.502168 0.500467 0.498374 0.497743 0.496162 0.490788 0.489771 0.488605 0.486748 0.485501 0.483853 0.478544 0.471591 0.4697 0.467753 0.465828 0.464137 0.463333 0.460356 0.458352 0.456628 0.455102 0.451903 0.448281 0.444996 0.444128 0.438482 0.435262 0.432787 0.429672 0.427183 0.419254 0.417715 0.415895 0.41112 0.410509 0.405849 0.404224 0.401275 0.397689 0.394747 0.392942 0.387459 0.383798 0.379795 0.373813 0.37215 0.36516 0.357297 0.355941 0.349768 0.343736 0.341302 0.333048 0.325994 0.319174 0.313996 0.312827 0.306734 0.291334 0.290453 0.28151 0.278043 0.272324 0.250409 0.247874 0.239132 0.219264 0.218221 0.169052 0.169052 0.169052 ];
Precision_HS = [0.214248 0.493506 0.493506 0.493506 0.533323 0.533546 0.559772 0.564167 0.5644 0.581042 0.58352 0.584244 0.60682 0.608035 0.618147 0.622424 0.623319 0.641071 0.642925 0.649901 0.660238 0.662012 0.666666 0.673189 0.677099 0.682116 0.694237 0.700269 0.706821 0.708237 0.715278 0.718885 0.7215 0.72379 0.726409 0.72954 0.734637 0.73789 0.739838 0.741246 0.744373 0.745535 0.745691 0.754362 0.755556 0.757178 0.757799 0.759851 0.764258 0.764369 0.763425 0.765884 0.766275 0.767617 0.770227 0.771051 0.774275 0.774317 0.775013 0.775384 0.776594 0.780679 0.780532 0.784959 0.787525 0.787964 0.788396 0.790706 0.791451 0.792883 0.79348 0.795225 0.795687 0.79755 0.797382 0.797526 0.798678 0.803134 0.803953 0.805227 0.806399 0.814255 0.81527 0.81945 0.820798 0.821395 0.822149 0.823051 0.824636 0.83049 0.831313 0.832694 0.832844 0.84028 0.840588 0.843352 0.843481 0.847627 0.847701 0.848023 0.848286 0.848288 0.849359 0.849414 0.851072 0.850816 0.850936 0.850013 0.850014 0.851675 0.852151 0.852221 0.852202 0.851679 0.856146 0.855924 0.855908 0.856383 0.857485 0.857606 0.857885 0.85811 0.858284 0.858225 0.858932 0.858969 0.85884 0.860441 0.860441 0.865429 0.865545 0.865213 0.865235 0.865859 0.865916 0.866126 0.865744 0.865434 0.865791 0.865551 0.865803 0.865799 0.865657 0.865988 0.866119 0.866113 0.866289 0.86651 0.866524 0.866554 0.871371 0.871571 0.871744 0.871632 0.871643 0.871858 0.872204 0.872272 0.872222 0.872221 0.871716 0.871553 0.871551 0.871412 0.871139 0.871324 0.871137 0.870612 0.87067 0.870635 0.869728 0.870139 0.870072 0.870061 0.869133 0.869029 0.869091 0.868083 0.868054 0.868109 0.867845 0.872897 0.873009 0.872897 0.874381 0.874819 0.874844 0.875166 0.878711 0.878924 0.879017 0.879368 0.879343 0.879345 0.879555 0.880097 0.880812 0.88118 0.881322 0.881437 0.885406 0.885401 0.889436 0.889462 0.893189 0.893367 0.893354 0.89334 0.893625 0.893574 0.893913 0.893951 0.894001 0.894236 0.894933 0.895162 0.894968 0.895337 0.89661 0.896684 0.896339 0.895968 0.900395 0.900163 0.900608 0.900947 0.901117 0.902588 0.910611 0.910364 0.911603 0.917114 0.919733 0.919723 0.919872 0.921021 0.921194 0.921188 0.921286 0.921567 0.922327 0.922464 0.922322 0.930804 0.930837 0.931207 0.931442 0.933307 0.933574 0.933174 0.933417 0.933805 0.934365 0.9324 0.9324 0.9324 ];
TPR_HS = [1 0.923557 0.923557 0.923557 0.911503 0.911498 0.904703 0.902869 0.902869 0.89485 0.893955 0.889906 0.880012 0.879603 0.871182 0.870477 0.866775 0.86179 0.860511 0.855992 0.853489 0.852859 0.846893 0.845745 0.842375 0.83992 0.839103 0.837437 0.834514 0.833343 0.831929 0.830834 0.828383 0.826797 0.82616 0.825478 0.824615 0.82328 0.82292 0.821915 0.819623 0.819065 0.818019 0.814645 0.813796 0.812433 0.811717 0.810755 0.810063 0.80859 0.804516 0.803773 0.802671 0.801405 0.800466 0.799538 0.798063 0.797575 0.794894 0.794376 0.794366 0.791859 0.784866 0.784013 0.783659 0.782261 0.776228 0.774603 0.77127 0.770376 0.76813 0.765852 0.765426 0.762571 0.761492 0.760368 0.756372 0.753995 0.753223 0.751637 0.747224 0.739538 0.738616 0.737591 0.737454 0.733893 0.732808 0.725405 0.724133 0.723346 0.721042 0.719551 0.717381 0.713193 0.712848 0.710043 0.707817 0.704608 0.704477 0.70315 0.701655 0.701517 0.700624 0.699872 0.699526 0.697656 0.696712 0.693639 0.693634 0.691972 0.689598 0.689316 0.687262 0.685164 0.681141 0.67444 0.674361 0.672738 0.670712 0.67016 0.668297 0.667279 0.667268 0.66378 0.66372 0.663717 0.660363 0.658558 0.658558 0.654997 0.647547 0.642969 0.642969 0.639908 0.63404 0.633524 0.630724 0.628519 0.627941 0.623772 0.620329 0.619825 0.614947 0.611403 0.609868 0.608937 0.607121 0.602381 0.60024 0.599753 0.597054 0.594107 0.591077 0.589074 0.587871 0.585426 0.582276 0.580827 0.577653 0.577597 0.569099 0.565645 0.565119 0.562768 0.556988 0.556451 0.547037 0.545671 0.544291 0.542962 0.538509 0.536173 0.53475 0.534078 0.526814 0.523168 0.521174 0.517602 0.515591 0.513288 0.51208 0.510916 0.505512 0.505313 0.502168 0.500467 0.498374 0.497743 0.496162 0.490788 0.489771 0.488605 0.486748 0.485501 0.483853 0.478544 0.471591 0.4697 0.467753 0.465828 0.464137 0.463333 0.460356 0.458352 0.456628 0.455102 0.451903 0.448281 0.444996 0.444128 0.438482 0.435262 0.432787 0.429672 0.427183 0.419254 0.417715 0.415895 0.41112 0.410509 0.405849 0.404224 0.401275 0.397689 0.394747 0.392942 0.387459 0.383798 0.379795 0.373813 0.37215 0.36516 0.357297 0.355941 0.349768 0.343736 0.341302 0.333048 0.325994 0.319174 0.313996 0.312827 0.306734 0.291334 0.290453 0.28151 0.278043 0.272324 0.250409 0.247874 0.239132 0.219264 0.218221 0.169052 0.169052 0.169052 ];
FPR_HS = [1 0.572536 0.572536 0.572536 0.493276 0.492246 0.446458 0.435051 0.434054 0.406063 0.398712 0.397113 0.360059 0.35701 0.346345 0.337323 0.336272 0.318992 0.314499 0.30906 0.29681 0.293889 0.286852 0.28041 0.276806 0.272067 0.251299 0.245223 0.241077 0.239239 0.231176 0.226175 0.223621 0.221325 0.214531 0.213079 0.20551 0.198891 0.194887 0.192893 0.190371 0.188812 0.188451 0.173216 0.171981 0.169896 0.169434 0.168484 0.166705 0.166108 0.162137 0.159696 0.159139 0.15881 0.155632 0.154665 0.147274 0.147058 0.146292 0.146021 0.145255 0.140339 0.138842 0.131983 0.131089 0.130689 0.128985 0.126182 0.125689 0.124875 0.124083 0.12328 0.122473 0.121715 0.121451 0.121296 0.114224 0.111037 0.110014 0.108994 0.10757 0.0978457 0.0970413 0.0957048 0.0953842 0.094679 0.0945043 0.0933573 0.0921517 0.0905978 0.0900359 0.0890547 0.0889524 0.0833145 0.0831434 0.07963 0.0793937 0.0760554 0.076045 0.0758315 0.0754091 0.0754031 0.0733209 0.073312 0.0729679 0.0728947 0.072779 0.0727068 0.072703 0.0724678 0.0719944 0.0719537 0.0718523 0.071829 0.0712591 0.0711051 0.0711051 0.070965 0.0695077 0.0694478 0.0690371 0.0689333 0.068841 0.0683211 0.068056 0.0680384 0.067791 0.0667358 0.0667358 0.0660282 0.0655291 0.0654443 0.0654388 0.0651416 0.0631919 0.0629716 0.0629511 0.0629106 0.0627138 0.0624808 0.0623403 0.0623403 0.0623314 0.0621922 0.0619212 0.0619126 0.0618701 0.061832 0.061821 0.0617739 0.0537288 0.0536629 0.0536005 0.0535634 0.0535575 0.0533343 0.0532373 0.0531491 0.052464 0.0524631 0.0524405 0.0522823 0.0522759 0.0521531 0.052104 0.0519746 0.0517266 0.051724 0.0515858 0.051584 0.0515541 0.051479 0.0514608 0.0514038 0.0513438 0.0513384 0.0512836 0.0511593 0.0511584 0.0511289 0.0510409 0.048551 0.0484724 0.0484358 0.0481597 0.0477569 0.0477368 0.0476643 0.0464976 0.0463412 0.0462554 0.0461543 0.0461341 0.0460182 0.0459766 0.0455936 0.0453208 0.0451327 0.0450904 0.0450163 0.0444681 0.0444677 0.0433497 0.0433367 0.0432241 0.0431722 0.0431551 0.0431341 0.0430734 0.0430699 0.0428707 0.0428294 0.0428123 0.0427678 0.0425679 0.0425281 0.0425272 0.0424516 0.0420654 0.04205 0.0419792 0.0419023 0.0416842 0.0416634 0.0415847 0.0415467 0.0414918 0.0413339 0.0405449 0.0404638 0.0404078 0.0400864 0.039919 0.0398948 0.0398722 0.0397271 0.0397047 0.0396824 0.0396165 0.0396013 0.0395435 0.0395241 0.0395135 0.0368547 0.0368517 0.036673 0.0366578 0.0366094 0.0365178 0.0364829 0.0364632 0.0363575 0.0363533 0.0362867 0.0362867 0.0362867 ];
plot(Recall_HS, Precision_HS, '--b', 'linewidth', 2);
Recall_LMLC = [1 0.974767 0.964467 0.961265 0.958023 0.95114 0.946923 0.943665 0.939006 0.935755 0.934021 0.932382 0.930605 0.929349 0.927499 0.925631 0.92271 0.919968 0.917618 0.915453 0.913671 0.911121 0.9091 0.907429 0.905537 0.903762 0.901875 0.899466 0.898054 0.896311 0.894702 0.893235 0.891514 0.8906 0.88958 0.887795 0.887059 0.886068 0.885185 0.884263 0.883214 0.881731 0.880951 0.880042 0.878718 0.877528 0.876487 0.875165 0.87375 0.872455 0.870879 0.869342 0.867832 0.866298 0.864931 0.863618 0.862737 0.861691 0.860238 0.858861 0.857203 0.855574 0.852784 0.851056 0.849938 0.847774 0.845086 0.843424 0.841971 0.840083 0.838632 0.834818 0.832883 0.830623 0.828553 0.825773 0.823826 0.822482 0.820788 0.818288 0.816284 0.814566 0.812699 0.810297 0.808683 0.807006 0.804878 0.803201 0.801735 0.800041 0.797942 0.795999 0.793093 0.790254 0.787677 0.785478 0.783428 0.77983 0.777563 0.775593 0.772799 0.770941 0.767982 0.765551 0.764019 0.761137 0.758968 0.756446 0.753759 0.750875 0.748932 0.745064 0.742964 0.739802 0.737029 0.734469 0.731416 0.729168 0.727595 0.725871 0.724063 0.722323 0.719871 0.717144 0.715496 0.71313 0.711494 0.709249 0.706643 0.704027 0.701884 0.699935 0.697426 0.694733 0.690756 0.687851 0.686219 0.684524 0.682281 0.679475 0.676936 0.674909 0.672677 0.668291 0.66568 0.663333 0.661717 0.659164 0.656962 0.654229 0.65136 0.647678 0.645328 0.64335 0.640726 0.638461 0.63603 0.634207 0.632635 0.630576 0.627247 0.624917 0.623006 0.620951 0.61927 0.617276 0.614865 0.612898 0.61057 0.60768 0.605681 0.603715 0.60102 0.598196 0.596583 0.594721 0.591367 0.588114 0.585988 0.582683 0.580692 0.578732 0.575873 0.572743 0.570852 0.567468 0.565011 0.563243 0.559659 0.557121 0.554627 0.550432 0.547453 0.543772 0.541359 0.538311 0.534302 0.530817 0.525635 0.522505 0.518527 0.514934 0.510475 0.508089 0.504867 0.499073 0.494125 0.490089 0.487308 0.48184 0.478129 0.471811 0.467396 0.462367 0.458994 0.45482 0.448966 0.445616 0.441943 0.437994 0.4358 0.432568 0.430067 0.426388 0.423998 0.419189 0.417256 0.413573 0.409922 0.407122 0.402696 0.398341 0.394906 0.389802 0.3823 0.376386 0.368825 0.363624 0.355285 0.346737 0.340828 0.335417 0.327769 0.32084 0.314086 0.304035 0.294541 0.284436 0.268547 0.250986 0.236583 0.223461 0.209879 0.191706 0.164343 0.0999866 ];
Precision_LMLC = [0.214248 0.248763 0.254187 0.25691 0.259537 0.263118 0.268772 0.270853 0.272759 0.274961 0.278125 0.281668 0.285752 0.288295 0.289704 0.291744 0.297893 0.299716 0.30125 0.304583 0.306843 0.309499 0.310385 0.31343 0.314324 0.316192 0.318447 0.319922 0.321684 0.322712 0.325081 0.327038 0.330902 0.334532 0.337201 0.339742 0.342315 0.345476 0.349968 0.35178 0.35326 0.355396 0.356404 0.357692 0.359673 0.361926 0.363765 0.365772 0.367255 0.368674 0.369904 0.371575 0.37323 0.375975 0.377784 0.379268 0.3808 0.381922 0.384134 0.38565 0.387017 0.389536 0.391034 0.393185 0.396026 0.398537 0.399825 0.403341 0.407341 0.409824 0.414348 0.415544 0.417499 0.421581 0.426639 0.429978 0.431808 0.434332 0.435729 0.437419 0.43909 0.442249 0.44382 0.445203 0.44897 0.450422 0.453445 0.455798 0.458736 0.461204 0.464023 0.466582 0.469637 0.47124 0.471797 0.474151 0.476584 0.47823 0.484473 0.48494 0.486394 0.487937 0.489199 0.491686 0.49283 0.494252 0.495509 0.497227 0.498568 0.499737 0.500999 0.502595 0.505265 0.506048 0.509406 0.512265 0.515152 0.517864 0.521624 0.52464 0.527181 0.531936 0.537602 0.538856 0.540941 0.542755 0.56176 0.56416 0.565229 0.565591 0.566108 0.567898 0.569206 0.571967 0.572701 0.576379 0.578923 0.580122 0.581918 0.583023 0.584216 0.591771 0.597121 0.600521 0.605482 0.608801 0.613723 0.615401 0.618458 0.618938 0.618904 0.621719 0.622493 0.624681 0.626418 0.627477 0.630825 0.635394 0.636736 0.640639 0.641858 0.64261 0.643847 0.644711 0.645399 0.646786 0.647105 0.647902 0.648123 0.647826 0.647064 0.647459 0.647578 0.648193 0.649393 0.651146 0.651526 0.651838 0.653802 0.654722 0.657563 0.658455 0.66216 0.663013 0.662944 0.667556 0.667847 0.668947 0.668213 0.670497 0.669722 0.670518 0.676347 0.69232 0.694749 0.69612 0.69958 0.701061 0.701011 0.701776 0.703518 0.705853 0.708106 0.70924 0.714602 0.7184 0.719477 0.720189 0.722563 0.722394 0.72437 0.725589 0.731836 0.73619 0.737591 0.740387 0.739852 0.745486 0.744961 0.75842 0.760622 0.765607 0.772189 0.774731 0.777984 0.782075 0.783182 0.784018 0.784768 0.78202 0.787126 0.789146 0.790588 0.791951 0.793531 0.801518 0.806974 0.808534 0.809089 0.802782 0.814958 0.818115 0.821347 0.822197 0.821812 0.821478 0.821882 0.821328 0.822646 0.825459 0.825959 0.830566 0.832292 0.829994 0.849432 0.872897 ];
TPR_LMLC = [1 0.974767 0.964467 0.961265 0.958023 0.95114 0.946923 0.943665 0.939006 0.935755 0.934021 0.932382 0.930605 0.929349 0.927499 0.925631 0.92271 0.919968 0.917618 0.915453 0.913671 0.911121 0.9091 0.907429 0.905537 0.903762 0.901875 0.899466 0.898054 0.896311 0.894702 0.893235 0.891514 0.8906 0.88958 0.887795 0.887059 0.886068 0.885185 0.884263 0.883214 0.881731 0.880951 0.880042 0.878718 0.877528 0.876487 0.875165 0.87375 0.872455 0.870879 0.869342 0.867832 0.866298 0.864931 0.863618 0.862737 0.861691 0.860238 0.858861 0.857203 0.855574 0.852784 0.851056 0.849938 0.847774 0.845086 0.843424 0.841971 0.840083 0.838632 0.834818 0.832883 0.830623 0.828553 0.825773 0.823826 0.822482 0.820788 0.818288 0.816284 0.814566 0.812699 0.810297 0.808683 0.807006 0.804878 0.803201 0.801735 0.800041 0.797942 0.795999 0.793093 0.790254 0.787677 0.785478 0.783428 0.77983 0.777563 0.775593 0.772799 0.770941 0.767982 0.765551 0.764019 0.761137 0.758968 0.756446 0.753759 0.750875 0.748932 0.745064 0.742964 0.739802 0.737029 0.734469 0.731416 0.729168 0.727595 0.725871 0.724063 0.722323 0.719871 0.717144 0.715496 0.71313 0.711494 0.709249 0.706643 0.704027 0.701884 0.699935 0.697426 0.694733 0.690756 0.687851 0.686219 0.684524 0.682281 0.679475 0.676936 0.674909 0.672677 0.668291 0.66568 0.663333 0.661717 0.659164 0.656962 0.654229 0.65136 0.647678 0.645328 0.64335 0.640726 0.638461 0.63603 0.634207 0.632635 0.630576 0.627247 0.624917 0.623006 0.620951 0.61927 0.617276 0.614865 0.612898 0.61057 0.60768 0.605681 0.603715 0.60102 0.598196 0.596583 0.594721 0.591367 0.588114 0.585988 0.582683 0.580692 0.578732 0.575873 0.572743 0.570852 0.567468 0.565011 0.563243 0.559659 0.557121 0.554627 0.550432 0.547453 0.543772 0.541359 0.538311 0.534302 0.530817 0.525635 0.522505 0.518527 0.514934 0.510475 0.508089 0.504867 0.499073 0.494125 0.490089 0.487308 0.48184 0.478129 0.471811 0.467396 0.462367 0.458994 0.45482 0.448966 0.445616 0.441943 0.437994 0.4358 0.432568 0.430067 0.426388 0.423998 0.419189 0.417256 0.413573 0.409922 0.407122 0.402696 0.398341 0.394906 0.389802 0.3823 0.376386 0.368825 0.363624 0.355285 0.346737 0.340828 0.335417 0.327769 0.32084 0.314086 0.304035 0.294541 0.284436 0.268547 0.250986 0.236583 0.223461 0.209879 0.191706 0.164343 0.0999866 ];
FPR_LMLC = [1 0.812653 0.777063 0.76411 0.751404 0.735362 0.718266 0.710795 0.701492 0.69193 0.681264 0.669947 0.655324 0.647088 0.641537 0.633947 0.623993 0.617566 0.610397 0.599467 0.592326 0.584202 0.578968 0.57074 0.56631 0.559419 0.550168 0.543834 0.538855 0.534367 0.527239 0.522396 0.514878 0.510401 0.506588 0.502694 0.498678 0.49279 0.487989 0.484828 0.481266 0.47531 0.472098 0.46828 0.463438 0.456822 0.450897 0.446774 0.442219 0.4375 0.434029 0.429374 0.424919 0.418946 0.412838 0.409207 0.405701 0.402646 0.398393 0.393275 0.389636 0.384228 0.378461 0.374041 0.369295 0.36447 0.360724 0.35574 0.350665 0.345912 0.34015 0.336786 0.333532 0.328471 0.324736 0.32159 0.318477 0.313793 0.312184 0.308573 0.305928 0.301541 0.299068 0.296596 0.292564 0.290405 0.286392 0.283607 0.279862 0.276178 0.270542 0.26673 0.26411 0.261462 0.25914 0.255395 0.252653 0.249109 0.242015 0.240843 0.238529 0.236244 0.234391 0.231401 0.229073 0.227072 0.225587 0.223315 0.221942 0.220034 0.218794 0.216268 0.21422 0.21274 0.210125 0.208022 0.205012 0.201679 0.198779 0.196455 0.194535 0.191512 0.187262 0.18497 0.182606 0.180008 0.175192 0.171965 0.170421 0.169939 0.169071 0.167749 0.165973 0.164038 0.161338 0.157966 0.156375 0.155053 0.153694 0.152367 0.150956 0.147352 0.144768 0.141908 0.139643 0.13833 0.137613 0.136203 0.135226 0.134706 0.134233 0.133452 0.132759 0.131931 0.131392 0.130556 0.129321 0.128437 0.127968 0.126585 0.125619 0.124958 0.124387 0.123631 0.122907 0.122515 0.12186 0.121459 0.120983 0.120404 0.119414 0.118651 0.117544 0.11682 0.11608 0.11536 0.114725 0.11389 0.112503 0.110137 0.108157 0.107066 0.105395 0.104537 0.104068 0.102651 0.10097 0.100135 0.0995217 0.09826 0.0973318 0.0958203 0.0933547 0.0910734 0.0892481 0.0879601 0.0861561 0.0847994 0.0832904 0.0825539 0.0811779 0.0801949 0.0788276 0.0772024 0.0762153 0.07493 0.0743042 0.0738075 0.072815 0.0717602 0.0682277 0.0667848 0.0657692 0.0649242 0.0642264 0.0629935 0.0624154 0.0602083 0.0597671 0.0554251 0.0546546 0.0538904 0.0529676 0.0519915 0.0512446 0.0500801 0.0491855 0.0480734 0.047192 0.0461802 0.0447429 0.0440189 0.043725 0.0426454 0.0415605 0.03857 0.0377787 0.037499 0.0366978 0.035333 0.0340542 0.033114 0.0327998 0.032709 0.0319242 0.0316838 0.0309736 0.0303182 0.0291324 0.0279197 0.0270783 0.026313 0.0227871 0.0217491 0.0204986 0.0158924 ];
plot(Recall_LMLC, Precision_LMLC, '--g', 'linewidth', 2);
Recall_SF = [1 0.999008 0.978101 0.952643 0.934062 0.915847 0.899397 0.883362 0.868945 0.854022 0.841247 0.830155 0.819443 0.808692 0.799607 0.790357 0.781366 0.773308 0.766054 0.759158 0.752165 0.745944 0.740375 0.734958 0.729369 0.723427 0.717825 0.712542 0.707506 0.702593 0.697728 0.692923 0.688134 0.683377 0.678705 0.674181 0.669784 0.665274 0.660895 0.656296 0.65204 0.647471 0.641811 0.636398 0.63135 0.6264 0.62194 0.617966 0.614247 0.610515 0.606716 0.603075 0.59942 0.595648 0.591788 0.588146 0.584515 0.580966 0.577492 0.573713 0.57021 0.566667 0.563347 0.560029 0.557034 0.553844 0.550713 0.547804 0.54492 0.542012 0.539152 0.536196 0.533227 0.530345 0.527365 0.52451 0.521604 0.518627 0.515718 0.512967 0.510169 0.507387 0.504686 0.501982 0.499195 0.49635 0.493682 0.491052 0.488403 0.48572 0.483007 0.480469 0.477916 0.475358 0.472689 0.469826 0.467094 0.464472 0.461843 0.459351 0.456865 0.454315 0.451961 0.449538 0.447163 0.444685 0.442369 0.440092 0.437949 0.435792 0.433533 0.431192 0.428863 0.426477 0.424162 0.42181 0.419609 0.417292 0.414877 0.412702 0.410522 0.408278 0.405927 0.403621 0.401262 0.398808 0.396315 0.3937 0.391049 0.388404 0.385737 0.383078 0.380132 0.377366 0.374664 0.371831 0.369035 0.366183 0.363262 0.360452 0.357554 0.354649 0.351797 0.348992 0.34623 0.343546 0.340783 0.338255 0.335905 0.333391 0.330608 0.327806 0.32513 0.322539 0.319952 0.317403 0.314908 0.312406 0.309898 0.307386 0.304699 0.301399 0.2984 0.295754 0.293212 0.290844 0.288526 0.286166 0.283963 0.281583 0.279229 0.276883 0.274455 0.272119 0.269621 0.267245 0.264704 0.26224 0.25973 0.257284 0.254801 0.252131 0.249455 0.246761 0.244031 0.241175 0.238225 0.235298 0.232301 0.229264 0.226181 0.223059 0.219935 0.216575 0.21333 0.21001 0.206619 0.203046 0.199352 0.195404 0.192237 0.189026 0.185743 0.182543 0.179341 0.176152 0.172876 0.169613 0.166332 0.163229 0.16009 0.156931 0.15368 0.150351 0.147055 0.143834 0.140389 0.137102 0.133761 0.130339 0.127007 0.123204 0.119626 0.116254 0.11309 0.109791 0.10641 0.102933 0.0995048 0.0960129 0.0925551 0.088866 0.0853244 0.0819179 0.0785613 0.0748911 0.0711368 0.0674142 0.0635622 0.0596837 0.0559506 0.0519984 0.0481157 0.0441803 0.0399745 0.0357036 0.0313066 0.0269935 0.0228405 0.0188315 0.0152482 0.0114184 0.00798309 0.00492223 0.00204751 0.000425937 ];
Precision_SF = [0.214248 0.226397 0.339118 0.442515 0.520794 0.570442 0.605995 0.632598 0.657491 0.679598 0.697804 0.709395 0.719176 0.726364 0.732587 0.739246 0.746918 0.753072 0.756476 0.759936 0.763017 0.766839 0.770541 0.77322 0.774978 0.775075 0.774479 0.776731 0.779167 0.781912 0.784457 0.786549 0.788206 0.789726 0.791144 0.792567 0.793798 0.794923 0.795945 0.796925 0.797989 0.798886 0.799488 0.800176 0.800818 0.801456 0.802171 0.803098 0.804023 0.80492 0.805828 0.806739 0.807676 0.808625 0.809824 0.8112 0.812664 0.813838 0.814536 0.815143 0.815655 0.816144 0.81648 0.816933 0.817611 0.818185 0.819022 0.820109 0.821429 0.82382 0.825542 0.825869 0.82593 0.826204 0.826443 0.826334 0.826213 0.826164 0.82627 0.82645 0.826485 0.826475 0.826673 0.826877 0.827032 0.827222 0.827539 0.827853 0.828085 0.828312 0.828628 0.828871 0.829149 0.829272 0.829502 0.829634 0.829684 0.829739 0.829823 0.829988 0.830132 0.830389 0.830489 0.830651 0.830886 0.831105 0.831762 0.831929 0.832123 0.832324 0.833041 0.833223 0.833327 0.833406 0.833547 0.83356 0.833551 0.833558 0.833454 0.833502 0.833524 0.833403 0.833525 0.833642 0.833863 0.833985 0.833994 0.834049 0.834149 0.8344 0.834697 0.835064 0.83535 0.835695 0.835952 0.836129 0.836363 0.83683 0.837394 0.83815 0.838965 0.840098 0.840948 0.841399 0.841947 0.842455 0.843068 0.843586 0.843866 0.844037 0.844257 0.844559 0.84474 0.845013 0.845343 0.845513 0.845732 0.845955 0.846123 0.846201 0.846349 0.846468 0.846618 0.846782 0.846967 0.847196 0.847302 0.847454 0.847557 0.847606 0.847422 0.847293 0.846879 0.846021 0.845086 0.844061 0.843854 0.844104 0.844273 0.844685 0.844945 0.84524 0.845457 0.845776 0.84593 0.846052 0.846073 0.846131 0.846324 0.846448 0.846556 0.84665 0.846847 0.846979 0.847546 0.849718 0.856282 0.856396 0.856569 0.856672 0.856961 0.857567 0.858775 0.860368 0.862358 0.863307 0.863741 0.863766 0.863687 0.863704 0.863784 0.863804 0.863775 0.863982 0.864247 0.864507 0.864717 0.865014 0.86542 0.865786 0.866232 0.866793 0.867343 0.868101 0.86866 0.869282 0.869699 0.869418 0.869098 0.86903 0.868967 0.868974 0.86886 0.868504 0.868111 0.867756 0.867488 0.867377 0.867171 0.867365 0.867191 0.866474 0.865647 0.865635 0.865299 0.866973 0.866835 0.866308 0.866066 0.865214 0.864071 0.865845 0.867518 0.875656 0.882341 0.88 ];
TPR_SF = [1 0.999008 0.978101 0.952643 0.934062 0.915847 0.899397 0.883362 0.868945 0.854022 0.841247 0.830155 0.819443 0.808692 0.799607 0.790357 0.781366 0.773308 0.766054 0.759158 0.752165 0.745944 0.740375 0.734958 0.729369 0.723427 0.717825 0.712542 0.707506 0.702593 0.697728 0.692923 0.688134 0.683377 0.678705 0.674181 0.669784 0.665274 0.660895 0.656296 0.65204 0.647471 0.641811 0.636398 0.63135 0.6264 0.62194 0.617966 0.614247 0.610515 0.606716 0.603075 0.59942 0.595648 0.591788 0.588146 0.584515 0.580966 0.577492 0.573713 0.57021 0.566667 0.563347 0.560029 0.557034 0.553844 0.550713 0.547804 0.54492 0.542012 0.539152 0.536196 0.533227 0.530345 0.527365 0.52451 0.521604 0.518627 0.515718 0.512967 0.510169 0.507387 0.504686 0.501982 0.499195 0.49635 0.493682 0.491052 0.488403 0.48572 0.483007 0.480469 0.477916 0.475358 0.472689 0.469826 0.467094 0.464472 0.461843 0.459351 0.456865 0.454315 0.451961 0.449538 0.447163 0.444685 0.442369 0.440092 0.437949 0.435792 0.433533 0.431192 0.428863 0.426477 0.424162 0.42181 0.419609 0.417292 0.414877 0.412702 0.410522 0.408278 0.405927 0.403621 0.401262 0.398808 0.396315 0.3937 0.391049 0.388404 0.385737 0.383078 0.380132 0.377366 0.374664 0.371831 0.369035 0.366183 0.363262 0.360452 0.357554 0.354649 0.351797 0.348992 0.34623 0.343546 0.340783 0.338255 0.335905 0.333391 0.330608 0.327806 0.32513 0.322539 0.319952 0.317403 0.314908 0.312406 0.309898 0.307386 0.304699 0.301399 0.2984 0.295754 0.293212 0.290844 0.288526 0.286166 0.283963 0.281583 0.279229 0.276883 0.274455 0.272119 0.269621 0.267245 0.264704 0.26224 0.25973 0.257284 0.254801 0.252131 0.249455 0.246761 0.244031 0.241175 0.238225 0.235298 0.232301 0.229264 0.226181 0.223059 0.219935 0.216575 0.21333 0.21001 0.206619 0.203046 0.199352 0.195404 0.192237 0.189026 0.185743 0.182543 0.179341 0.176152 0.172876 0.169613 0.166332 0.163229 0.16009 0.156931 0.15368 0.150351 0.147055 0.143834 0.140389 0.137102 0.133761 0.130339 0.127007 0.123204 0.119626 0.116254 0.11309 0.109791 0.10641 0.102933 0.0995048 0.0960129 0.0925551 0.088866 0.0853244 0.0819179 0.0785613 0.0748911 0.0711368 0.0674142 0.0635622 0.0596837 0.0559506 0.0519984 0.0481157 0.0441803 0.0399745 0.0357036 0.0313066 0.0269935 0.0228405 0.0188315 0.0152482 0.0114184 0.00798309 0.00492223 0.00204751 0.000425937 ];
FPR_SF = [1 0.895134 0.680518 0.546328 0.462766 0.401329 0.357343 0.322235 0.293327 0.266954 0.246292 0.229856 0.215865 0.204752 0.194956 0.185669 0.177655 0.170561 0.163932 0.158068 0.152606 0.147787 0.143269 0.13931 0.135617 0.132444 0.129471 0.126553 0.123668 0.120734 0.118091 0.115436 0.112889 0.110375 0.107971 0.105688 0.103585 0.101612 0.0997566 0.0979282 0.0960838 0.0943355 0.0926871 0.0909982 0.0895127 0.0881135 0.0867683 0.08552 0.0843343 0.0831888 0.082129 0.0811222 0.0801405 0.0791194 0.0780842 0.0770198 0.0760041 0.0749906 0.0740576 0.0731874 0.0723367 0.071488 0.0707045 0.0699331 0.0691621 0.0683854 0.0675698 0.0667807 0.0660817 0.0653996 0.0647592 0.0641586 0.063549 0.0629637 0.0623569 0.0616774 0.0610577 0.060459 0.059782 0.0591232 0.0585729 0.0580434 0.0575016 0.0569752 0.0564825 0.0559744 0.0554716 0.0549755 0.0545063 0.0540371 0.0535877 0.0531391 0.0527167 0.0523118 0.0518879 0.0514803 0.0510896 0.0506983 0.0503065 0.0499286 0.0495616 0.0491865 0.0488213 0.0484801 0.0481557 0.0478413 0.0475373 0.0472291 0.0469268 0.0466298 0.0463479 0.0460512 0.0457651 0.0454758 0.0451767 0.0449021 0.044612 0.0443261 0.0440383 0.0437188 0.0433817 0.0430405 0.0426823 0.0423098 0.0419224 0.0415864 0.0412432 0.0409116 0.040567 0.0402233 0.0398562 0.0394876 0.0391269 0.0387807 0.0384385 0.0381073 0.0377548 0.0373751 0.0369915 0.0366027 0.036242 0.0358601 0.0355247 0.0352392 0.0349533 0.0346611 0.0343449 0.0340497 0.0337759 0.0335072 0.0332234 0.0329348 0.0326394 0.0323624 0.0320861 0.0318066 0.0315219 0.0312385 0.030941 0.0306544 0.030366 0.0300912 0.0298299 0.0295566 0.0292951 0.0290158 0.0287353 0.0284667 0.028194 0.0279339 0.02766 0.0273853 0.0271151 0.0268572 0.0265961 0.0263389 0.0260855 0.0258269 0.0255754 0.0253212 0.0250653 0.0248071 0.0245502 0.0242799 0.0240218 0.0237565 0.0234966 0.0232347 0.0229862 0.0227407 0.0225085 0.0222907 0.0220635 0.0218264 0.0215861 0.021339 0.0211269 0.0209379 0.0207472 0.0205384 0.0203279 0.0200993 0.0198573 0.0196276 0.0194056 0.0192142 0.0190249 0.01883 0.0186403 0.0184479 0.0182571 0.0180695 0.0178614 0.0176424 0.0174064 0.0171603 0.0169084 0.0166638 0.016398 0.0161308 0.0158514 0.0155701 0.0152991 0.0150412 0.0147987 0.0145786 0.01437 0.0141714 0.0139804 0.0137977 0.0136126 0.0134274 0.0132509 0.0130835 0.0128922 0.0127124 0.0125215 0.0123205 0.0121255 0.0119351 0.0117598 0.0115944 0.0114279 0.0112651 0.0111073 0.010961 0.0108215 0.010691 0.0105665 0.0104452 0.0103356 0.0102295 0.010148 0.0100608 0.0100159 0.0100038 ];
plot(Recall_SF, Precision_SF, '--r', 'linewidth', 2);
Recall_FES = [1 0.857124 0.796762 0.759766 0.732224 0.708788 0.68853 0.670622 0.654588 0.639709 0.62591 0.612773 0.600112 0.587934 0.57662 0.566029 0.55618 0.546781 0.537561 0.528928 0.520342 0.512143 0.504145 0.496421 0.488857 0.481755 0.474536 0.467432 0.460862 0.454349 0.447773 0.441472 0.435662 0.429701 0.424152 0.41841 0.41299 0.407526 0.402356 0.397076 0.391904 0.386827 0.382004 0.377278 0.372623 0.368004 0.363487 0.358902 0.354505 0.350171 0.346021 0.341762 0.337647 0.333434 0.329416 0.325332 0.321564 0.317885 0.314207 0.310532 0.306883 0.303359 0.299756 0.296284 0.292867 0.289432 0.286051 0.282731 0.279412 0.276082 0.272879 0.269576 0.266386 0.263204 0.260098 0.256844 0.253808 0.250713 0.247558 0.244533 0.241532 0.238664 0.235891 0.232982 0.23024 0.227456 0.224815 0.22214 0.219597 0.217119 0.214568 0.212018 0.209525 0.20696 0.204396 0.201867 0.199425 0.197013 0.194765 0.192384 0.189971 0.187607 0.185252 0.182952 0.180602 0.178352 0.176097 0.173858 0.171643 0.169603 0.167371 0.165202 0.163056 0.161041 0.158971 0.156902 0.154872 0.152826 0.150853 0.148909 0.147009 0.145196 0.143358 0.141467 0.139683 0.137897 0.136168 0.134437 0.132645 0.131029 0.129422 0.127759 0.126016 0.124358 0.122697 0.121091 0.119477 0.117904 0.116279 0.114701 0.113084 0.111468 0.109843 0.108317 0.106781 0.105256 0.10368 0.102129 0.100592 0.0991271 0.0976695 0.0961541 0.0946784 0.0932661 0.0918826 0.0903935 0.0889426 0.0875669 0.0861204 0.0848127 0.083558 0.0821868 0.0808665 0.0795569 0.0782771 0.0769767 0.0756757 0.0744746 0.0731736 0.0718989 0.070622 0.0694522 0.0682121 0.0669531 0.0657061 0.0645432 0.0633273 0.0621392 0.0610113 0.0598748 0.0587974 0.057691 0.0566136 0.0554463 0.0542723 0.0531645 0.0521963 0.0510888 0.0500137 0.0489743 0.0478696 0.0468284 0.0457842 0.0447874 0.0438131 0.0428032 0.0418055 0.0408193 0.0398866 0.0389541 0.0379722 0.0370747 0.0361198 0.0352411 0.0343101 0.033433 0.0325955 0.031745 0.030875 0.0300363 0.0292177 0.0283386 0.0274826 0.0266977 0.0258941 0.0250737 0.0243403 0.023541 0.0227732 0.0220226 0.0212605 0.0205598 0.0198648 0.0191829 0.0184971 0.0177672 0.0171009 0.0163925 0.0157225 0.0150412 0.0143828 0.0137344 0.0130619 0.0124136 0.0117654 0.0112164 0.0105924 0.00996762 0.00937376 0.00877178 0.00818419 0.00761263 0.00699729 0.00648855 0.00589213 0.00534858 0.00480628 0.00428224 0.00377661 0.00326922 0.00276375 0.00225887 0.00174151 0.00125231 0.000774008 0.000336992 ];
Precision_FES = [0.214248 0.436527 0.480559 0.504122 0.521522 0.535948 0.547963 0.558763 0.56851 0.577262 0.585121 0.592634 0.599585 0.605771 0.611746 0.617549 0.623372 0.629029 0.634451 0.639997 0.645503 0.651019 0.656843 0.662499 0.667339 0.672186 0.676991 0.681734 0.68678 0.691161 0.695372 0.699386 0.703423 0.707298 0.7112 0.715233 0.719027 0.722385 0.725894 0.7294 0.73276 0.735344 0.737789 0.74038 0.742957 0.745118 0.747461 0.749611 0.751999 0.754267 0.756204 0.758447 0.76049 0.762477 0.764444 0.766433 0.76808 0.769795 0.771465 0.773207 0.774742 0.776372 0.77793 0.779482 0.781244 0.782871 0.784489 0.785809 0.787344 0.788582 0.789643 0.790828 0.792045 0.793414 0.794524 0.795553 0.796484 0.797326 0.798215 0.799168 0.800145 0.801109 0.802048 0.802904 0.803958 0.805032 0.805909 0.806903 0.807966 0.809022 0.810274 0.8114 0.812685 0.813674 0.814781 0.816015 0.817241 0.818553 0.819453 0.820075 0.820693 0.821296 0.82196 0.822454 0.82295 0.823415 0.823932 0.824507 0.825044 0.825508 0.826045 0.826639 0.827245 0.827954 0.828331 0.828859 0.829543 0.830106 0.830726 0.831437 0.832275 0.833046 0.833663 0.834328 0.834954 0.835508 0.836218 0.836847 0.837637 0.838449 0.83899 0.839556 0.840008 0.840687 0.841275 0.841573 0.841962 0.842635 0.84289 0.843387 0.84373 0.843973 0.844392 0.8449 0.84538 0.845861 0.846158 0.846729 0.847054 0.847481 0.847809 0.848228 0.848637 0.849288 0.849892 0.850371 0.850954 0.851516 0.85232 0.852889 0.8533 0.853364 0.853748 0.85404 0.854133 0.854468 0.854673 0.854967 0.855273 0.855643 0.855901 0.856072 0.856335 0.856676 0.856837 0.857149 0.857562 0.857706 0.857706 0.858114 0.858226 0.858565 0.85863 0.858732 0.858733 0.858976 0.859132 0.859092 0.859088 0.859179 0.859133 0.858908 0.859038 0.858786 0.858736 0.858644 0.858854 0.858919 0.85884 0.858874 0.858847 0.858733 0.858796 0.858813 0.858786 0.859159 0.859356 0.859786 0.85993 0.860176 0.860451 0.860696 0.860789 0.860845 0.861166 0.861094 0.86141 0.861545 0.862089 0.862272 0.862296 0.862457 0.862862 0.863262 0.863556 0.863619 0.863719 0.864106 0.864071 0.863912 0.864082 0.864145 0.864241 0.86387 0.863905 0.863875 0.863708 0.863509 0.863513 0.863182 0.863295 0.862893 0.862494 0.862538 0.861274 0.860859 0.860423 0.859799 0.860275 0.859876 0.858605 0.858972 0.857833 0.860952 0.86 0.86 ];
TPR_FES = [1 0.857124 0.796762 0.759766 0.732224 0.708788 0.68853 0.670622 0.654588 0.639709 0.62591 0.612773 0.600112 0.587934 0.57662 0.566029 0.55618 0.546781 0.537561 0.528928 0.520342 0.512143 0.504145 0.496421 0.488857 0.481755 0.474536 0.467432 0.460862 0.454349 0.447773 0.441472 0.435662 0.429701 0.424152 0.41841 0.41299 0.407526 0.402356 0.397076 0.391904 0.386827 0.382004 0.377278 0.372623 0.368004 0.363487 0.358902 0.354505 0.350171 0.346021 0.341762 0.337647 0.333434 0.329416 0.325332 0.321564 0.317885 0.314207 0.310532 0.306883 0.303359 0.299756 0.296284 0.292867 0.289432 0.286051 0.282731 0.279412 0.276082 0.272879 0.269576 0.266386 0.263204 0.260098 0.256844 0.253808 0.250713 0.247558 0.244533 0.241532 0.238664 0.235891 0.232982 0.23024 0.227456 0.224815 0.22214 0.219597 0.217119 0.214568 0.212018 0.209525 0.20696 0.204396 0.201867 0.199425 0.197013 0.194765 0.192384 0.189971 0.187607 0.185252 0.182952 0.180602 0.178352 0.176097 0.173858 0.171643 0.169603 0.167371 0.165202 0.163056 0.161041 0.158971 0.156902 0.154872 0.152826 0.150853 0.148909 0.147009 0.145196 0.143358 0.141467 0.139683 0.137897 0.136168 0.134437 0.132645 0.131029 0.129422 0.127759 0.126016 0.124358 0.122697 0.121091 0.119477 0.117904 0.116279 0.114701 0.113084 0.111468 0.109843 0.108317 0.106781 0.105256 0.10368 0.102129 0.100592 0.0991271 0.0976695 0.0961541 0.0946784 0.0932661 0.0918826 0.0903935 0.0889426 0.0875669 0.0861204 0.0848127 0.083558 0.0821868 0.0808665 0.0795569 0.0782771 0.0769767 0.0756757 0.0744746 0.0731736 0.0718989 0.070622 0.0694522 0.0682121 0.0669531 0.0657061 0.0645432 0.0633273 0.0621392 0.0610113 0.0598748 0.0587974 0.057691 0.0566136 0.0554463 0.0542723 0.0531645 0.0521963 0.0510888 0.0500137 0.0489743 0.0478696 0.0468284 0.0457842 0.0447874 0.0438131 0.0428032 0.0418055 0.0408193 0.0398866 0.0389541 0.0379722 0.0370747 0.0361198 0.0352411 0.0343101 0.033433 0.0325955 0.031745 0.030875 0.0300363 0.0292177 0.0283386 0.0274826 0.0266977 0.0258941 0.0250737 0.0243403 0.023541 0.0227732 0.0220226 0.0212605 0.0205598 0.0198648 0.0191829 0.0184971 0.0177672 0.0171009 0.0163925 0.0157225 0.0150412 0.0143828 0.0137344 0.0130619 0.0124136 0.0117654 0.0112164 0.0105924 0.00996762 0.00937376 0.00877178 0.00818419 0.00761263 0.00699729 0.00648855 0.00589213 0.00534858 0.00480628 0.00428224 0.00377661 0.00326922 0.00276375 0.00225887 0.00174151 0.00125231 0.000774008 0.000336992 ];
FPR_FES = [1 0.265739 0.210178 0.184633 0.167809 0.155019 0.144811 0.136177 0.128975 0.122813 0.117421 0.112613 0.108263 0.104379 0.100815 0.0975209 0.0944297 0.0916069 0.0889432 0.086408 0.0840355 0.0817653 0.0795568 0.0774841 0.0755703 0.073716 0.0719246 0.0702421 0.0685959 0.0670651 0.0655953 0.0641819 0.0628388 0.0615612 0.0602968 0.0591019 0.05799 0.0569229 0.0559229 0.0549582 0.0539843 0.0530989 0.0522341 0.051406 0.0505762 0.0498089 0.0490464 0.0482977 0.0475436 0.0468171 0.0461239 0.0454326 0.0447645 0.0441031 0.0434321 0.0427784 0.042153 0.041554 0.040968 0.0403663 0.0398137 0.0392608 0.038713 0.0381724 0.0376356 0.0371102 0.0366121 0.0361285 0.0356493 0.0351895 0.034758 0.0343162 0.0338727 0.0334614 0.0330601 0.0326636 0.0322917 0.03191 0.0315361 0.0311744 0.0308037 0.0304226 0.0300787 0.029717 0.0293589 0.02899 0.0286601 0.0283207 0.0279808 0.0276421 0.0273023 0.0269705 0.0266447 0.0263433 0.0260553 0.0257589 0.025466 0.0251808 0.0249064 0.0246461 0.0244001 0.0241405 0.0238954 0.0236578 0.0234072 0.0231778 0.0229533 0.0227298 0.022509 0.0222909 0.0220773 0.02186 0.0216375 0.0214291 0.0212363 0.0210197 0.0208067 0.0205992 0.0204018 0.0202029 0.020015 0.0198291 0.0196586 0.0194828 0.019319 0.0191572 0.0189918 0.0188274 0.0186574 0.0184924 0.0183399 0.0181867 0.0180425 0.0178915 0.0177454 0.0175938 0.0174505 0.0172973 0.017151 0.0170049 0.0168647 0.0167265 0.0165897 0.0164386 0.0162935 0.0161521 0.0160236 0.0158911 0.015767 0.0156434 0.0155297 0.0154178 0.0153017 0.0151885 0.0150777 0.0149695 0.0148592 0.0147591 0.0146538 0.0145618 0.0144763 0.0144 0.0143203 0.0142409 0.0141657 0.0140881 0.0140167 0.0139446 0.0138729 0.0137997 0.013728 0.0136605 0.0135906 0.0135264 0.013462 0.0133906 0.0133239 0.0132618 0.0131928 0.013128 0.013058 0.0129888 0.0129255 0.0128582 0.0127927 0.0127318 0.0126676 0.0126061 0.0125492 0.0124856 0.0124324 0.0123784 0.0123222 0.012271 0.0122184 0.0121751 0.0121176 0.0120646 0.01201 0.0119623 0.0119069 0.011858 0.0118056 0.0117545 0.0117034 0.0116496 0.0115994 0.0115554 0.0115093 0.0114611 0.0114198 0.0113765 0.0113337 0.0112939 0.0112463 0.0112056 0.0111646 0.0111244 0.0110795 0.0110409 0.0110027 0.0109642 0.0109222 0.0108832 0.0108455 0.0108091 0.0107783 0.0107454 0.010711 0.0106758 0.010644 0.0106077 0.0105739 0.0105437 0.0105132 0.010483 0.0104542 0.010425 0.0103936 0.0103627 0.0103379 0.0103124 0.0102874 0.0102589 0.0102375 0.010211 0.010189 0.0101697 0.0101484 0.010126 0.0101058 0.0100845 0.0100653 0.0100476 0.0100281 0.0100115 ];
plot(Recall_FES, Precision_FES, '--c', 'linewidth', 2);
Recall_CB = [1 0.928631 0.927846 0.924961 0.923187 0.921716 0.918703 0.917895 0.916388 0.91497 0.914249 0.91231 0.910681 0.909266 0.907918 0.906594 0.904938 0.90281 0.901516 0.900069 0.898404 0.896167 0.894876 0.892469 0.890792 0.885463 0.883458 0.881924 0.876971 0.874555 0.872941 0.869785 0.866241 0.863166 0.859388 0.857649 0.849642 0.846691 0.843025 0.841463 0.839374 0.836831 0.83337 0.8313 0.827995 0.826611 0.82426 0.81782 0.816271 0.814993 0.813547 0.806744 0.804488 0.803401 0.802393 0.800587 0.797478 0.795199 0.792797 0.789356 0.783063 0.779923 0.777224 0.774593 0.772935 0.770472 0.766692 0.764448 0.753698 0.751033 0.747561 0.746163 0.743652 0.740882 0.739597 0.733723 0.731627 0.726321 0.723557 0.72147 0.717162 0.71114 0.704211 0.702038 0.696932 0.693857 0.69187 0.687298 0.684396 0.679892 0.677442 0.67474 0.672075 0.669095 0.666056 0.664063 0.66209 0.659862 0.65551 0.653231 0.651799 0.646832 0.644375 0.642571 0.639998 0.638528 0.637028 0.632854 0.629051 0.623934 0.613841 0.610953 0.608367 0.605241 0.602728 0.5966 0.589683 0.586379 0.581441 0.571141 0.569169 0.567183 0.563554 0.560437 0.555385 0.551237 0.543881 0.541268 0.53882 0.537127 0.53271 0.531421 0.528713 0.525406 0.521005 0.518949 0.51431 0.510029 0.506919 0.503898 0.498356 0.492203 0.486365 0.483323 0.480994 0.478377 0.475496 0.473261 0.467637 0.464425 0.462957 0.461571 0.458631 0.456522 0.450119 0.44517 0.441701 0.439361 0.435801 0.432722 0.426896 0.42434 0.419709 0.416481 0.413892 0.412599 0.410911 0.408405 0.407326 0.406146 0.405212 0.402764 0.4015 0.400495 0.397431 0.396005 0.394089 0.392692 0.385246 0.383482 0.381813 0.379364 0.371876 0.368729 0.366503 0.363851 0.361181 0.355497 0.353696 0.350989 0.344889 0.340539 0.339168 0.335811 0.334454 0.33169 0.328133 0.324675 0.323041 0.318216 0.31506 0.312838 0.311348 0.310298 0.309161 0.305853 0.304585 0.303317 0.297168 0.294816 0.287572 0.279877 0.273864 0.267787 0.266179 0.263228 0.258396 0.255023 0.252807 0.25096 0.245619 0.243536 0.242464 0.241248 0.233726 0.231211 0.228611 0.227352 0.225306 0.222812 0.219637 0.214081 0.208793 0.205778 0.204489 0.201739 0.199193 0.197881 0.191513 0.188371 0.185648 0.181416 0.179196 0.177702 0.166567 0.161792 0.160154 0.152774 0.149898 0.143149 0.139872 0.133774 0.130414 0.127528 0.125378 0.115896 ];
Precision_CB = [0.214248 0.345897 0.353623 0.365036 0.386801 0.399236 0.417676 0.428631 0.439588 0.450221 0.457732 0.466284 0.47538 0.485448 0.489376 0.496443 0.503226 0.508595 0.512946 0.517653 0.524902 0.528544 0.532001 0.542054 0.549522 0.556749 0.561631 0.565908 0.567209 0.571051 0.577012 0.579965 0.582665 0.585742 0.589117 0.593137 0.597896 0.599744 0.601388 0.604569 0.611282 0.6147 0.617826 0.621016 0.632262 0.635231 0.638718 0.644599 0.646942 0.650331 0.655536 0.655877 0.658962 0.660788 0.662922 0.66579 0.667002 0.671334 0.672528 0.676509 0.678879 0.681139 0.687286 0.689382 0.698482 0.701014 0.704824 0.705795 0.705932 0.707101 0.709155 0.713132 0.717028 0.71968 0.720596 0.719431 0.721861 0.723387 0.724059 0.724834 0.726939 0.722097 0.723486 0.726223 0.727219 0.731384 0.733017 0.734773 0.736614 0.736446 0.738642 0.739393 0.740881 0.741238 0.741924 0.745117 0.74816 0.75175 0.752959 0.753475 0.75415 0.753418 0.75354 0.756365 0.757874 0.760393 0.762918 0.763086 0.76302 0.763533 0.761631 0.761729 0.762331 0.763656 0.764262 0.763937 0.763743 0.764353 0.763983 0.763766 0.764031 0.763996 0.760927 0.764291 0.76391 0.76334 0.764081 0.767151 0.767459 0.767636 0.766689 0.767423 0.766128 0.764843 0.765752 0.765824 0.769328 0.769833 0.769502 0.769677 0.772276 0.774564 0.776356 0.776999 0.777901 0.781557 0.782045 0.782467 0.778059 0.777178 0.777973 0.778375 0.779451 0.779611 0.7799 0.779687 0.778566 0.777878 0.777243 0.779938 0.780708 0.781373 0.781244 0.782322 0.783387 0.786217 0.788743 0.789326 0.790482 0.790354 0.790916 0.791094 0.791354 0.791579 0.791691 0.796276 0.796772 0.799044 0.800473 0.804758 0.81001 0.815609 0.816391 0.816799 0.81764 0.818549 0.819368 0.819965 0.82087 0.821584 0.82039 0.82051 0.821986 0.82336 0.823954 0.822571 0.822414 0.822848 0.822995 0.822553 0.822318 0.823113 0.823553 0.823935 0.824166 0.824361 0.824344 0.824503 0.821281 0.822262 0.82205 0.819366 0.816472 0.815188 0.814767 0.817976 0.817935 0.818209 0.823099 0.827408 0.829745 0.837181 0.839362 0.840412 0.838378 0.837518 0.837441 0.837837 0.837947 0.841508 0.842798 0.841276 0.838342 0.844408 0.844626 0.846551 0.845261 0.845807 0.845879 0.846196 0.847107 0.847755 0.850697 0.850056 0.849971 0.851443 0.852133 0.850545 0.849194 0.847233 0.845439 0.849466 0.848013 0.846896 0.848349 0.853998 ];
TPR_CB = [1 0.928631 0.927846 0.924961 0.923187 0.921716 0.918703 0.917895 0.916388 0.91497 0.914249 0.91231 0.910681 0.909266 0.907918 0.906594 0.904938 0.90281 0.901516 0.900069 0.898404 0.896167 0.894876 0.892469 0.890792 0.885463 0.883458 0.881924 0.876971 0.874555 0.872941 0.869785 0.866241 0.863166 0.859388 0.857649 0.849642 0.846691 0.843025 0.841463 0.839374 0.836831 0.83337 0.8313 0.827995 0.826611 0.82426 0.81782 0.816271 0.814993 0.813547 0.806744 0.804488 0.803401 0.802393 0.800587 0.797478 0.795199 0.792797 0.789356 0.783063 0.779923 0.777224 0.774593 0.772935 0.770472 0.766692 0.764448 0.753698 0.751033 0.747561 0.746163 0.743652 0.740882 0.739597 0.733723 0.731627 0.726321 0.723557 0.72147 0.717162 0.71114 0.704211 0.702038 0.696932 0.693857 0.69187 0.687298 0.684396 0.679892 0.677442 0.67474 0.672075 0.669095 0.666056 0.664063 0.66209 0.659862 0.65551 0.653231 0.651799 0.646832 0.644375 0.642571 0.639998 0.638528 0.637028 0.632854 0.629051 0.623934 0.613841 0.610953 0.608367 0.605241 0.602728 0.5966 0.589683 0.586379 0.581441 0.571141 0.569169 0.567183 0.563554 0.560437 0.555385 0.551237 0.543881 0.541268 0.53882 0.537127 0.53271 0.531421 0.528713 0.525406 0.521005 0.518949 0.51431 0.510029 0.506919 0.503898 0.498356 0.492203 0.486365 0.483323 0.480994 0.478377 0.475496 0.473261 0.467637 0.464425 0.462957 0.461571 0.458631 0.456522 0.450119 0.44517 0.441701 0.439361 0.435801 0.432722 0.426896 0.42434 0.419709 0.416481 0.413892 0.412599 0.410911 0.408405 0.407326 0.406146 0.405212 0.402764 0.4015 0.400495 0.397431 0.396005 0.394089 0.392692 0.385246 0.383482 0.381813 0.379364 0.371876 0.368729 0.366503 0.363851 0.361181 0.355497 0.353696 0.350989 0.344889 0.340539 0.339168 0.335811 0.334454 0.33169 0.328133 0.324675 0.323041 0.318216 0.31506 0.312838 0.311348 0.310298 0.309161 0.305853 0.304585 0.303317 0.297168 0.294816 0.287572 0.279877 0.273864 0.267787 0.266179 0.263228 0.258396 0.255023 0.252807 0.25096 0.245619 0.243536 0.242464 0.241248 0.233726 0.231211 0.228611 0.227352 0.225306 0.222812 0.219637 0.214081 0.208793 0.205778 0.204489 0.201739 0.199193 0.197881 0.191513 0.188371 0.185648 0.181416 0.179196 0.177702 0.166567 0.161792 0.160154 0.152774 0.149898 0.143149 0.139872 0.133774 0.130414 0.127528 0.125378 0.115896 ];
FPR_CB = [1 0.736527 0.713015 0.689267 0.646378 0.620771 0.591068 0.567054 0.542725 0.524323 0.508811 0.489357 0.471952 0.455631 0.44787 0.435495 0.428629 0.419845 0.41158 0.403626 0.396593 0.391213 0.38709 0.375368 0.362742 0.353061 0.348418 0.341977 0.337886 0.333688 0.322884 0.31794 0.314629 0.310162 0.305667 0.301998 0.297488 0.295285 0.292248 0.288488 0.277196 0.271304 0.264111 0.260087 0.251143 0.248415 0.242309 0.23508 0.233174 0.229238 0.225588 0.22122 0.217179 0.215406 0.213636 0.209817 0.206736 0.203318 0.200989 0.195269 0.191414 0.188887 0.186455 0.184443 0.176637 0.174687 0.171575 0.170789 0.166811 0.165502 0.161534 0.15939 0.156853 0.15074 0.150157 0.149591 0.148204 0.147588 0.147066 0.146585 0.143698 0.141453 0.13913 0.136247 0.133147 0.131278 0.128983 0.128199 0.126874 0.125668 0.124392 0.123748 0.121649 0.1212 0.119136 0.116923 0.115585 0.11197 0.110379 0.109605 0.109201 0.108772 0.108386 0.107581 0.106969 0.102711 0.100326 0.0999985 0.0997182 0.099253 0.0989136 0.0979751 0.0973593 0.0967795 0.0962582 0.0951594 0.0945601 0.0939242 0.0937066 0.0931829 0.0929551 0.0926831 0.0918427 0.0907239 0.0903139 0.0900892 0.0878734 0.084348 0.0839936 0.0838267 0.0832692 0.0827937 0.082571 0.0823604 0.0818947 0.0816704 0.0806459 0.0803494 0.0801042 0.0798987 0.0784197 0.0767374 0.0759986 0.0757328 0.0752365 0.0747608 0.0745796 0.0744162 0.0741969 0.0739563 0.0726642 0.0724371 0.0720186 0.0718614 0.0717479 0.0676072 0.0674924 0.0669888 0.0668383 0.0664745 0.0659106 0.065372 0.0650871 0.0639996 0.0636405 0.062892 0.0611606 0.0609281 0.0605406 0.0603969 0.0600874 0.0598833 0.0596772 0.0593027 0.0591588 0.0577523 0.0571553 0.0567333 0.0565632 0.0563421 0.0557067 0.0544496 0.0543156 0.0542193 0.0536045 0.053404 0.0532353 0.0530679 0.0528566 0.0520882 0.0519318 0.0510351 0.0506949 0.0504899 0.0503424 0.0471169 0.0469521 0.0455043 0.0453217 0.0452047 0.0450375 0.0446643 0.0416772 0.0411571 0.0385943 0.0384225 0.0382253 0.0373045 0.0371609 0.0367999 0.0356091 0.0334976 0.0332487 0.0328492 0.0326252 0.032154 0.0313331 0.0311447 0.029199 0.0277764 0.0275054 0.0265407 0.0264134 0.0263377 0.0261433 0.0260733 0.025997 0.0259437 0.0258714 0.0231793 0.023072 0.0229148 0.0227683 0.0222923 0.0217703 0.0215857 0.0214987 0.0214343 0.0213688 0.0211858 0.0201394 0.0200046 0.0188046 0.0181982 0.017828 0.0176402 0.0170802 0.0170275 0.0169561 0.0169074 0.0168287 0.0162761 0.0162248 0.0161647 0.0160896 0.0159831 ];
plot(Recall_CB, Precision_CB, '--m', 'linewidth', 2);
Recall_SVO = [1 0.999433 0.999369 0.999369 0.999369 0.99936 0.999345 0.999268 0.999183 0.999183 0.999093 0.999065 0.999061 0.998959 0.99893 0.99893 0.99889 0.998888 0.998858 0.998858 0.99874 0.99874 0.998621 0.998608 0.998559 0.998556 0.9979 0.997888 0.997888 0.997624 0.997595 0.995435 0.995098 0.994857 0.993589 0.993288 0.992279 0.992204 0.99183 0.991077 0.990996 0.990903 0.990849 0.990547 0.989777 0.98961 0.988564 0.987545 0.986377 0.985899 0.985783 0.984792 0.983957 0.983045 0.98208 0.981142 0.980147 0.979335 0.97883 0.976726 0.976012 0.975178 0.974573 0.973126 0.972301 0.970919 0.970748 0.969759 0.968253 0.966832 0.965104 0.964098 0.963014 0.960951 0.959689 0.958762 0.956975 0.954857 0.952717 0.951947 0.950911 0.949396 0.947604 0.946795 0.945152 0.943141 0.940165 0.937765 0.935361 0.93303 0.929828 0.925235 0.922897 0.920821 0.919438 0.917923 0.915901 0.914719 0.911457 0.909842 0.906946 0.905001 0.900675 0.899353 0.897606 0.894958 0.887745 0.884892 0.880472 0.877619 0.876233 0.872441 0.87039 0.866524 0.864026 0.862035 0.857208 0.850837 0.84893 0.844498 0.841121 0.837308 0.834734 0.832581 0.828538 0.824527 0.821026 0.818106 0.816085 0.812712 0.809963 0.806483 0.803837 0.800689 0.797761 0.793395 0.790784 0.78649 0.7839 0.78009 0.776889 0.773311 0.769177 0.765204 0.763341 0.760673 0.758162 0.754398 0.751131 0.748382 0.743928 0.738498 0.734478 0.731027 0.727079 0.72376 0.719685 0.71217 0.708686 0.705355 0.701911 0.698311 0.693213 0.686559 0.681775 0.676014 0.670787 0.667905 0.663277 0.657034 0.653687 0.645685 0.643279 0.639362 0.635423 0.62814 0.625296 0.620178 0.61554 0.608155 0.603645 0.600954 0.596393 0.593701 0.590645 0.581611 0.577209 0.571597 0.567513 0.560174 0.556104 0.553729 0.549928 0.544829 0.539254 0.537022 0.530546 0.52573 0.520658 0.511944 0.507081 0.500978 0.49625 0.490259 0.483004 0.479641 0.473118 0.466431 0.461905 0.455438 0.447592 0.433776 0.421658 0.414001 0.405274 0.400442 0.390445 0.380671 0.37323 0.364747 0.358343 0.347683 0.34141 0.335072 0.328469 0.321698 0.31498 0.306856 0.300399 0.291354 0.286278 0.275856 0.2655 0.260294 0.25324 0.241009 0.231489 0.220416 0.211209 0.202359 0.192661 0.179664 0.171166 0.163562 0.155652 0.143811 0.139919 0.128137 0.112665 0.104416 0.0906182 0.0843075 0.0740521 0.066034 0.0606175 0.0533883 ];
Precision_SVO = [0.214248 0.214753 0.214769 0.214793 0.214835 0.214914 0.215054 0.215157 0.215213 0.21529 0.215393 0.21556 0.215605 0.215629 0.215779 0.215878 0.216007 0.216122 0.216249 0.216326 0.21656 0.216658 0.216815 0.217037 0.217221 0.217434 0.217623 0.217942 0.218186 0.218423 0.21882 0.226846 0.227293 0.227838 0.22836 0.228955 0.23001 0.231076 0.231757 0.232753 0.233607 0.234514 0.236015 0.236911 0.237902 0.239631 0.241318 0.243374 0.24733 0.248613 0.250542 0.251723 0.253401 0.259145 0.261105 0.263391 0.266009 0.26895 0.271078 0.273031 0.27487 0.278113 0.28107 0.286181 0.289302 0.293256 0.295343 0.297861 0.299811 0.304411 0.307111 0.3102 0.31301 0.318363 0.324712 0.330174 0.336619 0.341168 0.346256 0.349188 0.354294 0.358711 0.363121 0.368597 0.372164 0.375168 0.38179 0.387038 0.391754 0.396112 0.401897 0.405563 0.410676 0.417466 0.421101 0.425072 0.429621 0.434815 0.444223 0.449282 0.456149 0.459872 0.467457 0.472275 0.478336 0.481998 0.489022 0.49426 0.498713 0.514306 0.517707 0.522299 0.526829 0.530369 0.534027 0.537314 0.540715 0.543244 0.546895 0.550154 0.556406 0.560378 0.565205 0.568536 0.574179 0.578642 0.583796 0.590078 0.593599 0.59821 0.600371 0.604464 0.610267 0.617415 0.625306 0.629575 0.633005 0.637278 0.642561 0.64558 0.651927 0.656017 0.659443 0.666478 0.670379 0.67298 0.677812 0.681456 0.684815 0.691061 0.699581 0.702704 0.708279 0.712903 0.717866 0.72182 0.723032 0.725219 0.728666 0.732514 0.735875 0.73785 0.740468 0.743079 0.746006 0.748263 0.750143 0.754871 0.760092 0.762178 0.764621 0.765869 0.76922 0.771476 0.774389 0.777032 0.780731 0.784252 0.787311 0.789299 0.793681 0.798497 0.800658 0.803193 0.806358 0.811685 0.812685 0.817534 0.819344 0.822804 0.823313 0.825878 0.827282 0.828948 0.830618 0.832517 0.83683 0.83915 0.842073 0.845222 0.846159 0.847475 0.84959 0.850732 0.851358 0.854424 0.855545 0.854809 0.853724 0.855833 0.858898 0.85802 0.858481 0.859131 0.860044 0.860122 0.860903 0.861628 0.861967 0.865095 0.863945 0.862557 0.864148 0.864927 0.866741 0.868259 0.869935 0.87065 0.873346 0.874779 0.875702 0.878604 0.873602 0.874114 0.875478 0.874971 0.878265 0.880462 0.875619 0.875064 0.875587 0.877205 0.87554 0.876989 0.877124 0.869228 0.876466 0.870748 0.865629 0.866933 0.858507 0.850585 0.850792 0.851467 0.85505 0.864185 ];
TPR_SVO = [1 0.999433 0.999369 0.999369 0.999369 0.99936 0.999345 0.999268 0.999183 0.999183 0.999093 0.999065 0.999061 0.998959 0.99893 0.99893 0.99889 0.998888 0.998858 0.998858 0.99874 0.99874 0.998621 0.998608 0.998559 0.998556 0.9979 0.997888 0.997888 0.997624 0.997595 0.995435 0.995098 0.994857 0.993589 0.993288 0.992279 0.992204 0.99183 0.991077 0.990996 0.990903 0.990849 0.990547 0.989777 0.98961 0.988564 0.987545 0.986377 0.985899 0.985783 0.984792 0.983957 0.983045 0.98208 0.981142 0.980147 0.979335 0.97883 0.976726 0.976012 0.975178 0.974573 0.973126 0.972301 0.970919 0.970748 0.969759 0.968253 0.966832 0.965104 0.964098 0.963014 0.960951 0.959689 0.958762 0.956975 0.954857 0.952717 0.951947 0.950911 0.949396 0.947604 0.946795 0.945152 0.943141 0.940165 0.937765 0.935361 0.93303 0.929828 0.925235 0.922897 0.920821 0.919438 0.917923 0.915901 0.914719 0.911457 0.909842 0.906946 0.905001 0.900675 0.899353 0.897606 0.894958 0.887745 0.884892 0.880472 0.877619 0.876233 0.872441 0.87039 0.866524 0.864026 0.862035 0.857208 0.850837 0.84893 0.844498 0.841121 0.837308 0.834734 0.832581 0.828538 0.824527 0.821026 0.818106 0.816085 0.812712 0.809963 0.806483 0.803837 0.800689 0.797761 0.793395 0.790784 0.78649 0.7839 0.78009 0.776889 0.773311 0.769177 0.765204 0.763341 0.760673 0.758162 0.754398 0.751131 0.748382 0.743928 0.738498 0.734478 0.731027 0.727079 0.72376 0.719685 0.71217 0.708686 0.705355 0.701911 0.698311 0.693213 0.686559 0.681775 0.676014 0.670787 0.667905 0.663277 0.657034 0.653687 0.645685 0.643279 0.639362 0.635423 0.62814 0.625296 0.620178 0.61554 0.608155 0.603645 0.600954 0.596393 0.593701 0.590645 0.581611 0.577209 0.571597 0.567513 0.560174 0.556104 0.553729 0.549928 0.544829 0.539254 0.537022 0.530546 0.52573 0.520658 0.511944 0.507081 0.500978 0.49625 0.490259 0.483004 0.479641 0.473118 0.466431 0.461905 0.455438 0.447592 0.433776 0.421658 0.414001 0.405274 0.400442 0.390445 0.380671 0.37323 0.364747 0.358343 0.347683 0.34141 0.335072 0.328469 0.321698 0.31498 0.306856 0.300399 0.291354 0.286278 0.275856 0.2655 0.260294 0.25324 0.241009 0.231489 0.220416 0.211209 0.202359 0.192661 0.179664 0.171166 0.163562 0.155652 0.143811 0.139919 0.128137 0.112665 0.104416 0.0906182 0.0843075 0.0740521 0.066034 0.0606175 0.0533883 ];
FPR_SVO = [1 0.995584 0.995309 0.995105 0.994804 0.994137 0.993089 0.992284 0.991773 0.991199 0.990404 0.989079 0.988552 0.988154 0.98698 0.986084 0.98484 0.983875 0.982591 0.981573 0.979444 0.978352 0.976606 0.974417 0.972221 0.969957 0.966668 0.964028 0.961562 0.959001 0.955108 0.939844 0.935606 0.930732 0.92474 0.919234 0.91198 0.905673 0.900997 0.893965 0.888963 0.884175 0.877293 0.872558 0.866546 0.859532 0.850974 0.844079 0.835287 0.829307 0.822251 0.816101 0.808938 0.797392 0.790113 0.783784 0.776147 0.768761 0.761829 0.752796 0.744182 0.734405 0.727183 0.714074 0.70604 0.696025 0.689205 0.680432 0.672661 0.659922 0.651387 0.640501 0.630787 0.620905 0.610714 0.602382 0.592914 0.583551 0.575271 0.567926 0.558602 0.5508 0.544099 0.53663 0.528749 0.522185 0.513625 0.502245 0.495292 0.488985 0.481907 0.47359 0.465599 0.456072 0.45001 0.443881 0.43807 0.428629 0.420015 0.413803 0.407427 0.401157 0.391912 0.384504 0.377647 0.371786 0.364296 0.35696 0.350083 0.333436 0.327032 0.318784 0.312217 0.306644 0.300095 0.295696 0.289332 0.285494 0.280272 0.274415 0.268418 0.263142 0.257671 0.2537 0.24697 0.241452 0.236275 0.231223 0.226928 0.221226 0.218328 0.21344 0.207622 0.201013 0.195783 0.19171 0.187573 0.183029 0.176783 0.17316 0.169058 0.166053 0.163345 0.15803 0.155555 0.153055 0.149669 0.145763 0.142763 0.138729 0.134834 0.131677 0.127781 0.124238 0.120751 0.118028 0.116196 0.113651 0.110082 0.107661 0.104734 0.103085 0.100956 0.0983319 0.0958581 0.0936941 0.091845 0.0889502 0.086636 0.0843144 0.0820311 0.0805688 0.0781793 0.0766159 0.0744366 0.073076 0.0705815 0.0689224 0.066723 0.0652736 0.0628057 0.0603356 0.0586174 0.056905 0.0556149 0.0532115 0.0521306 0.0507334 0.0498476 0.0482625 0.0472151 0.0460482 0.0448641 0.0435876 0.0426916 0.0419082 0.0407546 0.0397427 0.0387489 0.0374165 0.0360935 0.0351714 0.0344093 0.0340571 0.0331086 0.0322015 0.0315263 0.0309206 0.029951 0.0291344 0.0279119 0.0274196 0.0266132 0.02593 0.0247953 0.0243431 0.0239496 0.0236405 0.0230735 0.0220974 0.0212614 0.0205756 0.0199518 0.019492 0.019143 0.0186893 0.0182377 0.0180026 0.0173942 0.0169894 0.0164944 0.0162466 0.0159583 0.0156879 0.0154679 0.0151475 0.0147574 0.0144821 0.014091 0.0138213 0.013507 0.0132243 0.0129785 0.0126645 0.0124393 0.0122479 0.0119631 0.0118683 0.011739 0.0115547 0.011405 0.0114048 0.0113535 0.0112695 0.0112411 0.0110246 ];
plot(Recall_SVO, Precision_SVO, '--y', 'linewidth', 2);
Recall_SWD = [1 0.999861 0.999709 0.999557 0.999362 0.999155 0.998946 0.998705 0.998464 0.99821 0.997932 0.997607 0.997268 0.996858 0.996426 0.995983 0.995518 0.995023 0.994531 0.994005 0.993425 0.992822 0.992165 0.991436 0.990631 0.989667 0.98867 0.987701 0.986706 0.985709 0.984609 0.983324 0.98196 0.980508 0.978928 0.977498 0.976101 0.97475 0.973308 0.971807 0.970261 0.968818 0.967326 0.965546 0.963756 0.961966 0.960193 0.958445 0.956694 0.954828 0.952953 0.950876 0.94837 0.9459 0.943352 0.94073 0.938166 0.935419 0.93271 0.929913 0.926947 0.923868 0.920551 0.917284 0.913942 0.910687 0.907316 0.904085 0.900682 0.897159 0.893699 0.890277 0.886739 0.883083 0.879388 0.875506 0.871639 0.867707 0.863611 0.85948 0.85512 0.850852 0.846555 0.842176 0.837696 0.833169 0.828524 0.823776 0.818884 0.813939 0.808985 0.804014 0.798988 0.794081 0.789159 0.783913 0.778801 0.773734 0.768554 0.763206 0.757927 0.752696 0.747487 0.742135 0.737017 0.731943 0.726912 0.721906 0.716896 0.712037 0.70708 0.701955 0.697071 0.692059 0.687151 0.682149 0.677153 0.672087 0.667061 0.661631 0.656477 0.651211 0.6458 0.640384 0.634919 0.629379 0.623814 0.618242 0.612485 0.60675 0.600889 0.595047 0.589157 0.58317 0.577431 0.571486 0.565443 0.559545 0.553494 0.547633 0.541896 0.535975 0.529966 0.524051 0.51827 0.512429 0.506562 0.500675 0.494874 0.488912 0.483205 0.477321 0.471491 0.465793 0.460189 0.454487 0.448913 0.443385 0.438003 0.432476 0.427077 0.421562 0.416311 0.410809 0.405424 0.399894 0.39428 0.388935 0.383409 0.378207 0.372769 0.367621 0.36259 0.357394 0.352169 0.34684 0.34167 0.336471 0.331194 0.326128 0.320919 0.315758 0.310596 0.305432 0.300274 0.295206 0.290137 0.284975 0.279854 0.274844 0.269348 0.264108 0.258909 0.253923 0.24906 0.244098 0.239316 0.234424 0.229809 0.225087 0.220306 0.215585 0.211063 0.206337 0.201695 0.19703 0.192259 0.18758 0.183204 0.178635 0.173881 0.169343 0.164857 0.16044 0.156041 0.151623 0.147414 0.143299 0.13901 0.134831 0.130787 0.126528 0.12237 0.118102 0.114013 0.109937 0.105833 0.101773 0.0975433 0.0934298 0.0891631 0.0851568 0.0812731 0.0774419 0.0734415 0.0693961 0.065481 0.0615339 0.0577231 0.0537591 0.0498513 0.0459602 0.0422151 0.038468 0.0349116 0.0315209 0.0280675 0.0248935 0.0216512 0.0185305 0.015333 0.0122952 0.00926283 0.00654766 0.00388264 0.00141176 ];
Precision_SWD = [0.214248 0.214411 0.214682 0.215011 0.215415 0.215905 0.2165 0.217182 0.217944 0.218853 0.219837 0.2209 0.222096 0.223425 0.224824 0.226387 0.228075 0.229797 0.23166 0.233602 0.235647 0.23782 0.240133 0.242476 0.244868 0.247265 0.249619 0.251998 0.254403 0.256883 0.259531 0.262287 0.265003 0.267674 0.270318 0.273047 0.275824 0.278573 0.281329 0.284112 0.286909 0.289772 0.292614 0.295446 0.298296 0.301131 0.303964 0.306827 0.309747 0.312685 0.315645 0.318554 0.321408 0.324272 0.327222 0.330215 0.333205 0.336184 0.33921 0.342264 0.34529 0.348304 0.351335 0.354327 0.357393 0.360474 0.363526 0.366534 0.369634 0.372731 0.375886 0.37902 0.381993 0.384943 0.38779 0.3906 0.393431 0.396221 0.398982 0.401785 0.404481 0.407154 0.409788 0.412474 0.415152 0.41781 0.420447 0.423065 0.425699 0.428324 0.430941 0.433501 0.436041 0.438591 0.441112 0.443507 0.446068 0.448529 0.45099 0.45339 0.455819 0.458175 0.460579 0.462964 0.465492 0.467955 0.470399 0.472873 0.47537 0.477896 0.480376 0.482851 0.485394 0.487846 0.490331 0.49276 0.495223 0.497625 0.500128 0.502441 0.50482 0.507175 0.509475 0.511798 0.514068 0.516299 0.518551 0.5208 0.523053 0.525304 0.527508 0.529717 0.531968 0.534272 0.536552 0.538837 0.541143 0.543328 0.545439 0.547497 0.549686 0.551946 0.554064 0.556143 0.558173 0.560151 0.562191 0.564197 0.566303 0.568154 0.570209 0.572196 0.57427 0.576354 0.578562 0.58072 0.58282 0.584967 0.587049 0.589075 0.591152 0.593262 0.595525 0.597461 0.599587 0.601473 0.603402 0.605366 0.607419 0.609498 0.611408 0.613429 0.615563 0.617801 0.619858 0.622087 0.624298 0.626455 0.628614 0.631023 0.633092 0.635208 0.637422 0.639501 0.641627 0.643698 0.645767 0.648016 0.650308 0.652798 0.655337 0.657454 0.659615 0.661929 0.664527 0.666932 0.66953 0.671734 0.674134 0.676632 0.679072 0.68135 0.683925 0.68666 0.689014 0.691527 0.693694 0.695969 0.698335 0.700602 0.702775 0.704904 0.707367 0.709475 0.711831 0.713842 0.716093 0.718307 0.720525 0.722819 0.725068 0.727023 0.72895 0.730624 0.732898 0.73525 0.73741 0.739245 0.741377 0.742805 0.745011 0.747171 0.749035 0.751521 0.753982 0.756645 0.759911 0.763154 0.766283 0.768944 0.771586 0.775428 0.77917 0.782539 0.785953 0.790407 0.794161 0.799285 0.804551 0.807135 0.808024 0.807188 0.803668 0.803904 0.809034 0.815431 ];
TPR_SWD = [1 0.999861 0.999709 0.999557 0.999362 0.999155 0.998946 0.998705 0.998464 0.99821 0.997932 0.997607 0.997268 0.996858 0.996426 0.995983 0.995518 0.995023 0.994531 0.994005 0.993425 0.992822 0.992165 0.991436 0.990631 0.989667 0.98867 0.987701 0.986706 0.985709 0.984609 0.983324 0.98196 0.980508 0.978928 0.977498 0.976101 0.97475 0.973308 0.971807 0.970261 0.968818 0.967326 0.965546 0.963756 0.961966 0.960193 0.958445 0.956694 0.954828 0.952953 0.950876 0.94837 0.9459 0.943352 0.94073 0.938166 0.935419 0.93271 0.929913 0.926947 0.923868 0.920551 0.917284 0.913942 0.910687 0.907316 0.904085 0.900682 0.897159 0.893699 0.890277 0.886739 0.883083 0.879388 0.875506 0.871639 0.867707 0.863611 0.85948 0.85512 0.850852 0.846555 0.842176 0.837696 0.833169 0.828524 0.823776 0.818884 0.813939 0.808985 0.804014 0.798988 0.794081 0.789159 0.783913 0.778801 0.773734 0.768554 0.763206 0.757927 0.752696 0.747487 0.742135 0.737017 0.731943 0.726912 0.721906 0.716896 0.712037 0.70708 0.701955 0.697071 0.692059 0.687151 0.682149 0.677153 0.672087 0.667061 0.661631 0.656477 0.651211 0.6458 0.640384 0.634919 0.629379 0.623814 0.618242 0.612485 0.60675 0.600889 0.595047 0.589157 0.58317 0.577431 0.571486 0.565443 0.559545 0.553494 0.547633 0.541896 0.535975 0.529966 0.524051 0.51827 0.512429 0.506562 0.500675 0.494874 0.488912 0.483205 0.477321 0.471491 0.465793 0.460189 0.454487 0.448913 0.443385 0.438003 0.432476 0.427077 0.421562 0.416311 0.410809 0.405424 0.399894 0.39428 0.388935 0.383409 0.378207 0.372769 0.367621 0.36259 0.357394 0.352169 0.34684 0.34167 0.336471 0.331194 0.326128 0.320919 0.315758 0.310596 0.305432 0.300274 0.295206 0.290137 0.284975 0.279854 0.274844 0.269348 0.264108 0.258909 0.253923 0.24906 0.244098 0.239316 0.234424 0.229809 0.225087 0.220306 0.215585 0.211063 0.206337 0.201695 0.19703 0.192259 0.18758 0.183204 0.178635 0.173881 0.169343 0.164857 0.16044 0.156041 0.151623 0.147414 0.143299 0.13901 0.134831 0.130787 0.126528 0.12237 0.118102 0.114013 0.109937 0.105833 0.101773 0.0975433 0.0934298 0.0891631 0.0851568 0.0812731 0.0774419 0.0734415 0.0693961 0.065481 0.0615339 0.0577231 0.0537591 0.0498513 0.0459602 0.0422151 0.038468 0.0349116 0.0315209 0.0280675 0.0248935 0.0216512 0.0185305 0.015333 0.0122952 0.00926283 0.00654766 0.00388264 0.00141176 ];
FPR_SWD = [1 0.998405 0.995531 0.992011 0.987281 0.981426 0.974757 0.96737 0.959349 0.950279 0.940908 0.93107 0.920564 0.909588 0.898496 0.886788 0.87501 0.863574 0.851867 0.840073 0.828157 0.816139 0.804043 0.791986 0.779876 0.76785 0.756227 0.744896 0.733705 0.722469 0.710859 0.69907 0.687634 0.676598 0.665748 0.654963 0.644327 0.634076 0.623993 0.613994 0.604253 0.59465 0.585222 0.575821 0.56659 0.557498 0.548523 0.539678 0.530938 0.522278 0.51375 0.505466 0.497225 0.489036 0.480807 0.472651 0.464768 0.456963 0.449226 0.441571 0.434062 0.426728 0.419466 0.412468 0.405413 0.398561 0.39183 0.385318 0.378748 0.372295 0.365963 0.359781 0.353733 0.347756 0.341981 0.336299 0.330676 0.325173 0.319716 0.314278 0.308971 0.303806 0.298736 0.293721 0.288739 0.283823 0.278955 0.274202 0.26947 0.26482 0.260315 0.255889 0.25156 0.247392 0.243271 0.239291 0.235291 0.231392 0.22755 0.22376 0.220039 0.216402 0.212778 0.209162 0.205639 0.202213 0.198853 0.195533 0.192242 0.189031 0.185871 0.182769 0.17971 0.176732 0.173812 0.170961 0.168127 0.165365 0.162621 0.159935 0.15729 0.154641 0.152043 0.14947 0.14694 0.144448 0.141964 0.13954 0.137117 0.134714 0.132348 0.13 0.127673 0.125349 0.123088 0.120824 0.118597 0.116457 0.114344 0.112282 0.110251 0.108235 0.106273 0.104335 0.102445 0.100597 0.0987697 0.0969681 0.0951782 0.093438 0.0916984 0.0899746 0.0882478 0.0865659 0.0848937 0.0832683 0.0816742 0.0801158 0.0785782 0.0770711 0.0755668 0.0741193 0.0726856 0.0713142 0.0699609 0.068667 0.0673622 0.0660932 0.0648203 0.0635896 0.0623787 0.0611729 0.0599864 0.0587988 0.0576455 0.0564611 0.0553258 0.0542213 0.053119 0.0520005 0.0509394 0.0498842 0.0488507 0.0478389 0.0468487 0.045902 0.0449523 0.0440274 0.0430974 0.0421201 0.0411802 0.0402834 0.0394242 0.0385728 0.0377243 0.0369065 0.0360779 0.0352924 0.0345072 0.0337124 0.0329323 0.0321858 0.0314327 0.0306811 0.0299747 0.0292589 0.0285667 0.0278893 0.0272235 0.0265565 0.0259035 0.0252518 0.0245976 0.0239925 0.0234148 0.022894 0.0223891 0.0218972 0.0214095 0.0209424 0.0204923 0.0200468 0.0196192 0.0191947 0.0187861 0.0183637 0.0179663 0.0175667 0.0171837 0.0168099 0.0164112 0.0160455 0.0156799 0.015317 0.0149745 0.0146435 0.0143216 0.0140101 0.0137257 0.0134438 0.0131622 0.0128799 0.0126205 0.0123554 0.0121028 0.0118424 0.011586 0.0113459 0.0111217 0.0109426 0.0107809 0.0106255 0.0104661 0.0103116 0.0101779 0.0100566 ];
plot(Recall_SWD, Precision_SWD, 'k', 'linewidth', 1);
Recall_HC = [1 0.995947 0.992699 0.990557 0.986925 0.984368 0.981344 0.978675 0.976227 0.973878 0.971413 0.968763 0.966022 0.963139 0.960647 0.957873 0.955205 0.952473 0.949812 0.946963 0.944493 0.941777 0.938982 0.936459 0.932113 0.929388 0.927075 0.924699 0.922382 0.919809 0.917468 0.915147 0.913013 0.910748 0.90854 0.906179 0.903954 0.901298 0.899087 0.896793 0.894677 0.892515 0.890095 0.888055 0.885928 0.883758 0.881601 0.879464 0.877045 0.874955 0.87279 0.870577 0.868508 0.866416 0.863907 0.861774 0.858749 0.856319 0.854048 0.85134 0.8493 0.846847 0.844721 0.842517 0.839763 0.83734 0.834945 0.832419 0.830316 0.824583 0.821195 0.818795 0.816447 0.814235 0.811618 0.809134 0.806799 0.804225 0.801695 0.799353 0.796827 0.794454 0.792295 0.789986 0.787596 0.784752 0.78185 0.775556 0.773392 0.771057 0.768386 0.765217 0.762188 0.759552 0.756032 0.753337 0.750672 0.747894 0.745201 0.740992 0.737608 0.731701 0.729408 0.727038 0.724453 0.72219 0.719916 0.717769 0.715345 0.712987 0.71084 0.708715 0.706317 0.704026 0.70181 0.699437 0.696945 0.694603 0.692048 0.689195 0.686704 0.684155 0.681062 0.677998 0.671731 0.669527 0.6672 0.665165 0.663063 0.657398 0.654789 0.652098 0.649885 0.647678 0.645175 0.642833 0.640348 0.63793 0.635401 0.632932 0.63034 0.62788 0.625382 0.623179 0.620738 0.617953 0.615682 0.613313 0.60867 0.606251 0.603721 0.601257 0.598787 0.596384 0.593623 0.591074 0.587564 0.585067 0.582575 0.580002 0.577565 0.57515 0.571463 0.568621 0.56584 0.562807 0.559519 0.556437 0.553201 0.549984 0.546863 0.54322 0.539424 0.530596 0.526774 0.523534 0.519495 0.51573 0.512233 0.508585 0.50466 0.501789 0.498738 0.495551 0.492211 0.488276 0.484938 0.480935 0.477612 0.47298 0.469619 0.466201 0.4629 0.459765 0.455788 0.452415 0.448353 0.444189 0.43952 0.435289 0.431389 0.427679 0.42362 0.419583 0.415211 0.411593 0.396441 0.392551 0.388458 0.384657 0.380777 0.376557 0.372303 0.364666 0.360367 0.355008 0.349257 0.339812 0.336376 0.332768 0.32804 0.324241 0.319818 0.315133 0.309546 0.304561 0.301083 0.297317 0.292478 0.289014 0.285361 0.281197 0.277773 0.271899 0.268261 0.264138 0.259907 0.255575 0.250915 0.246205 0.240329 0.23258 0.227728 0.220732 0.215176 0.209434 0.203395 0.195923 0.187548 0.178617 0.168919 0.156982 0.14236 0.130612 0.114642 0.0864891 ];
Precision_HC = [0.214248 0.253434 0.286172 0.297902 0.310525 0.320447 0.331546 0.345882 0.357341 0.366541 0.378137 0.389921 0.399013 0.412187 0.42695 0.439011 0.446591 0.456511 0.465924 0.471612 0.476554 0.486289 0.491784 0.496677 0.502929 0.507936 0.511285 0.514743 0.518041 0.521342 0.525422 0.529252 0.532574 0.536134 0.543074 0.547081 0.549817 0.555843 0.568188 0.570876 0.574237 0.585044 0.5903 0.596237 0.602171 0.60533 0.608551 0.611193 0.613912 0.616334 0.62151 0.624456 0.627406 0.630444 0.633384 0.635848 0.643679 0.645898 0.648329 0.651333 0.653607 0.655651 0.657759 0.659609 0.661966 0.66493 0.667129 0.669793 0.673304 0.675628 0.678506 0.682258 0.685208 0.687981 0.692637 0.694932 0.698994 0.702373 0.704513 0.706554 0.710304 0.71244 0.714903 0.716311 0.718053 0.719244 0.720164 0.716352 0.71753 0.718626 0.719782 0.720905 0.722391 0.723678 0.724371 0.72545 0.72654 0.727559 0.728864 0.729786 0.73047 0.729024 0.730249 0.731225 0.733016 0.735511 0.737536 0.738647 0.740251 0.74094 0.741968 0.742681 0.743276 0.746462 0.747413 0.747994 0.748626 0.749212 0.750773 0.75133 0.752041 0.752528 0.753264 0.753544 0.753248 0.753918 0.754453 0.755961 0.756498 0.756713 0.757946 0.758532 0.75918 0.760296 0.760957 0.762133 0.764164 0.765066 0.765872 0.766703 0.767319 0.767889 0.768474 0.769252 0.770927 0.771607 0.772645 0.775098 0.777808 0.779678 0.78071 0.781359 0.781744 0.782252 0.782828 0.784672 0.786538 0.787076 0.787588 0.787936 0.788516 0.78895 0.789402 0.789883 0.790342 0.790938 0.791331 0.791874 0.792448 0.793997 0.794789 0.795469 0.801154 0.79961 0.799988 0.802127 0.803049 0.803752 0.804307 0.805274 0.805981 0.806713 0.809121 0.81006 0.813092 0.814181 0.814778 0.812769 0.813044 0.813311 0.81355 0.813821 0.814275 0.814549 0.814916 0.815238 0.815472 0.815647 0.815712 0.816017 0.816144 0.816384 0.816646 0.817438 0.817573 0.817726 0.812053 0.812401 0.812778 0.813015 0.813189 0.813385 0.812786 0.812912 0.813235 0.81455 0.814758 0.808708 0.809064 0.809057 0.81071 0.81063 0.810262 0.810149 0.809787 0.808641 0.808815 0.808877 0.807547 0.807626 0.807452 0.807407 0.807588 0.807126 0.807126 0.807162 0.807143 0.806893 0.806774 0.807053 0.807077 0.806025 0.806344 0.804011 0.803643 0.803166 0.802727 0.801918 0.802041 0.801425 0.802112 0.795165 0.787266 0.791306 0.79118 0.799223 ];
TPR_HC = [1 0.995947 0.992699 0.990557 0.986925 0.984368 0.981344 0.978675 0.976227 0.973878 0.971413 0.968763 0.966022 0.963139 0.960647 0.957873 0.955205 0.952473 0.949812 0.946963 0.944493 0.941777 0.938982 0.936459 0.932113 0.929388 0.927075 0.924699 0.922382 0.919809 0.917468 0.915147 0.913013 0.910748 0.90854 0.906179 0.903954 0.901298 0.899087 0.896793 0.894677 0.892515 0.890095 0.888055 0.885928 0.883758 0.881601 0.879464 0.877045 0.874955 0.87279 0.870577 0.868508 0.866416 0.863907 0.861774 0.858749 0.856319 0.854048 0.85134 0.8493 0.846847 0.844721 0.842517 0.839763 0.83734 0.834945 0.832419 0.830316 0.824583 0.821195 0.818795 0.816447 0.814235 0.811618 0.809134 0.806799 0.804225 0.801695 0.799353 0.796827 0.794454 0.792295 0.789986 0.787596 0.784752 0.78185 0.775556 0.773392 0.771057 0.768386 0.765217 0.762188 0.759552 0.756032 0.753337 0.750672 0.747894 0.745201 0.740992 0.737608 0.731701 0.729408 0.727038 0.724453 0.72219 0.719916 0.717769 0.715345 0.712987 0.71084 0.708715 0.706317 0.704026 0.70181 0.699437 0.696945 0.694603 0.692048 0.689195 0.686704 0.684155 0.681062 0.677998 0.671731 0.669527 0.6672 0.665165 0.663063 0.657398 0.654789 0.652098 0.649885 0.647678 0.645175 0.642833 0.640348 0.63793 0.635401 0.632932 0.63034 0.62788 0.625382 0.623179 0.620738 0.617953 0.615682 0.613313 0.60867 0.606251 0.603721 0.601257 0.598787 0.596384 0.593623 0.591074 0.587564 0.585067 0.582575 0.580002 0.577565 0.57515 0.571463 0.568621 0.56584 0.562807 0.559519 0.556437 0.553201 0.549984 0.546863 0.54322 0.539424 0.530596 0.526774 0.523534 0.519495 0.51573 0.512233 0.508585 0.50466 0.501789 0.498738 0.495551 0.492211 0.488276 0.484938 0.480935 0.477612 0.47298 0.469619 0.466201 0.4629 0.459765 0.455788 0.452415 0.448353 0.444189 0.43952 0.435289 0.431389 0.427679 0.42362 0.419583 0.415211 0.411593 0.396441 0.392551 0.388458 0.384657 0.380777 0.376557 0.372303 0.364666 0.360367 0.355008 0.349257 0.339812 0.336376 0.332768 0.32804 0.324241 0.319818 0.315133 0.309546 0.304561 0.301083 0.297317 0.292478 0.289014 0.285361 0.281197 0.277773 0.271899 0.268261 0.264138 0.259907 0.255575 0.250915 0.246205 0.240329 0.23258 0.227728 0.220732 0.215176 0.209434 0.203395 0.195923 0.187548 0.178617 0.168919 0.156982 0.14236 0.130612 0.114642 0.0864891 ];
FPR_HC = [1 0.840985 0.765021 0.730764 0.695519 0.664623 0.636069 0.606987 0.580544 0.560688 0.540914 0.520217 0.507075 0.487854 0.472696 0.46257 0.453171 0.442848 0.432579 0.422554 0.415507 0.406091 0.398985 0.391146 0.382893 0.376605 0.371743 0.366416 0.361672 0.357378 0.351878 0.346658 0.341728 0.336702 0.329685 0.324591 0.32032 0.311926 0.301284 0.297366 0.291911 0.285848 0.279254 0.272684 0.267826 0.263592 0.260215 0.257046 0.253526 0.250383 0.244836 0.241368 0.237639 0.234488 0.23079 0.227805 0.223014 0.220284 0.217403 0.214272 0.211612 0.209338 0.207091 0.204905 0.20192 0.198113 0.195967 0.193773 0.191187 0.188897 0.186863 0.18372 0.180761 0.177148 0.174963 0.173159 0.170006 0.168269 0.16664 0.165021 0.16228 0.160328 0.158429 0.156973 0.155218 0.153808 0.152591 0.150797 0.149637 0.148473 0.147298 0.146166 0.144475 0.143136 0.142079 0.141087 0.139987 0.139045 0.137529 0.136527 0.135668 0.134412 0.133407 0.132554 0.13022 0.128807 0.127838 0.127023 0.124885 0.124183 0.123077 0.122294 0.121507 0.120129 0.119381 0.118617 0.117941 0.117261 0.113552 0.112866 0.112039 0.111377 0.110685 0.110072 0.109407 0.108596 0.108011 0.107327 0.106346 0.102926 0.102 0.10115 0.100472 0.0997394 0.0990485 0.0975399 0.0950879 0.0942993 0.0936109 0.0929243 0.0922698 0.0916342 0.0909516 0.0901254 0.0885192 0.0877487 0.0868997 0.0851649 0.0845346 0.0838055 0.0828119 0.0822482 0.0817668 0.0812604 0.0806283 0.0789919 0.0755142 0.0750622 0.0744009 0.0740357 0.0735749 0.0732139 0.0728062 0.0724303 0.0720421 0.0716198 0.0712312 0.0708109 0.0703551 0.0684163 0.0680521 0.067663 0.0659391 0.0655196 0.0651934 0.0647238 0.0641205 0.063504 0.0631124 0.0626494 0.0622168 0.0618082 0.0603644 0.0598303 0.0584423 0.0581158 0.0577867 0.0574886 0.056793 0.0565802 0.0563516 0.0561205 0.0558699 0.055621 0.0553897 0.0551431 0.0548932 0.0546994 0.0545006 0.0542434 0.0539992 0.0537793 0.0529893 0.0525427 0.0523453 0.0521349 0.0514461 0.0512222 0.0508064 0.0502018 0.0499391 0.0496426 0.0493369 0.0490354 0.0487865 0.0484603 0.0482238 0.0469288 0.0465602 0.0461485 0.0444473 0.0442586 0.0439978 0.0438114 0.0435656 0.0433738 0.0429076 0.0427119 0.0423292 0.0421304 0.041848 0.0389977 0.0385159 0.0381466 0.0378029 0.0368666 0.0363047 0.0359211 0.0356381 0.035009 0.0342106 0.0323579 0.0318948 0.0312286 0.0302364 0.0295586 0.0289378 0.0285798 0.028211 0.0277897 0.0273212 0.0269071 0.0242151 0.0226769 0.0199143 0.0160565 ];
plot(Recall_HC, Precision_HC, 'b', 'linewidth', 1);
Recall_RC = [1 0.825782 0.824749 0.823756 0.822319 0.817537 0.816253 0.814519 0.812162 0.811263 0.808511 0.80623 0.804853 0.802524 0.801131 0.799513 0.797054 0.793628 0.792964 0.79155 0.790695 0.789647 0.785888 0.784565 0.780931 0.779239 0.777118 0.774926 0.773428 0.771432 0.770513 0.768964 0.767782 0.766873 0.76614 0.763774 0.762468 0.760082 0.759353 0.757934 0.756107 0.755016 0.754026 0.752716 0.750709 0.749214 0.748232 0.745397 0.744448 0.742144 0.741072 0.73992 0.739028 0.737948 0.733884 0.731927 0.729801 0.728432 0.726766 0.725071 0.722928 0.718472 0.717302 0.716609 0.714072 0.711362 0.70829 0.707528 0.706289 0.705097 0.702074 0.6994 0.697238 0.694698 0.693473 0.691804 0.690776 0.68979 0.688153 0.686623 0.685939 0.684422 0.683665 0.681721 0.680902 0.67907 0.677889 0.677223 0.675032 0.674093 0.673084 0.671008 0.669403 0.667887 0.666591 0.663243 0.66203 0.660335 0.659347 0.654561 0.653835 0.652565 0.651626 0.648522 0.647998 0.646911 0.646136 0.644781 0.643875 0.641239 0.640554 0.639663 0.638728 0.635557 0.634234 0.630471 0.625289 0.624106 0.623226 0.617618 0.615384 0.612713 0.610952 0.609647 0.607989 0.607148 0.604943 0.604423 0.603139 0.602161 0.601288 0.600745 0.598414 0.595405 0.593245 0.590571 0.589383 0.58851 0.587145 0.586054 0.585176 0.583335 0.582695 0.581881 0.577418 0.57607 0.571622 0.568786 0.567678 0.56661 0.565694 0.564781 0.563217 0.561659 0.558662 0.553842 0.552166 0.550253 0.548799 0.545089 0.543158 0.541302 0.540071 0.538704 0.534615 0.532277 0.530931 0.528903 0.523324 0.521467 0.519816 0.516404 0.515061 0.513656 0.511885 0.510753 0.506803 0.50463 0.502428 0.500697 0.496976 0.495472 0.491644 0.487414 0.485184 0.479122 0.477331 0.474289 0.472028 0.470543 0.468851 0.466832 0.460999 0.457533 0.454429 0.450806 0.445034 0.442793 0.43961 0.435045 0.433319 0.43029 0.428306 0.423019 0.420744 0.417658 0.414627 0.409676 0.404793 0.402054 0.39526 0.392813 0.388163 0.385837 0.382988 0.379459 0.37552 0.372632 0.370472 0.366833 0.365318 0.360841 0.357252 0.355499 0.350249 0.324671 0.321083 0.312697 0.311218 0.30685 0.297641 0.291643 0.290307 0.276769 0.272086 0.266649 0.256129 0.251296 0.245824 0.241065 0.236577 0.229576 0.223243 0.216264 0.202689 0.197861 0.190726 0.18203 0.173672 0.171194 0.169075 0.163986 0.149808 0.146631 0.143117 0.133791 ];
Precision_RC = [0.214248 0.476587 0.486653 0.49584 0.505434 0.510867 0.519648 0.528616 0.534262 0.538193 0.548349 0.557653 0.564628 0.57355 0.577059 0.581284 0.593027 0.605139 0.610213 0.616231 0.620816 0.625191 0.630235 0.634688 0.638727 0.644375 0.645925 0.657182 0.65976 0.663363 0.667066 0.671026 0.677945 0.679099 0.681988 0.685484 0.688277 0.693908 0.697744 0.704488 0.708148 0.711204 0.714127 0.71831 0.719059 0.721357 0.723308 0.725876 0.728762 0.73011 0.7315 0.733112 0.733964 0.738069 0.739064 0.741735 0.742841 0.743883 0.744991 0.749244 0.751446 0.750695 0.752649 0.753973 0.755205 0.75714 0.75921 0.760346 0.762766 0.765047 0.766353 0.770296 0.773649 0.776024 0.777496 0.778097 0.778904 0.779519 0.780092 0.783333 0.784129 0.784962 0.785329 0.786714 0.787172 0.789248 0.790074 0.79059 0.79111 0.791476 0.791885 0.79259 0.79317 0.793833 0.794222 0.794683 0.797531 0.815384 0.816236 0.816631 0.817872 0.818408 0.818947 0.819638 0.820113 0.820704 0.820984 0.821277 0.821641 0.822838 0.82309 0.823828 0.824151 0.823925 0.825576 0.826 0.827502 0.8274 0.830282 0.830593 0.833021 0.831223 0.831692 0.833631 0.835956 0.836335 0.836749 0.837032 0.83933 0.839764 0.839964 0.840152 0.841106 0.840768 0.844139 0.844571 0.844993 0.845554 0.85033 0.850498 0.850555 0.850847 0.851248 0.851674 0.851831 0.852373 0.847204 0.847949 0.848431 0.848882 0.849033 0.850667 0.850821 0.850904 0.851212 0.850748 0.85124 0.851341 0.851599 0.854827 0.855802 0.857939 0.858457 0.859627 0.859412 0.859391 0.859681 0.85979 0.860533 0.862858 0.864013 0.864196 0.864745 0.866354 0.866588 0.866841 0.867155 0.867121 0.867071 0.867793 0.867692 0.868166 0.868049 0.867332 0.867615 0.867845 0.868033 0.869062 0.869288 0.869469 0.869559 0.871002 0.87249 0.872276 0.87229 0.873726 0.87399 0.87393 0.874203 0.874046 0.874116 0.874247 0.874246 0.874365 0.874326 0.874216 0.8722 0.874533 0.87804 0.878223 0.879176 0.879231 0.8794 0.879777 0.879842 0.882428 0.882854 0.882847 0.882893 0.882428 0.88197 0.882238 0.882417 0.882401 0.882678 0.881263 0.881203 0.880455 0.881701 0.881971 0.882788 0.87613 0.876244 0.875579 0.87561 0.875752 0.874521 0.874524 0.874673 0.875892 0.876357 0.876674 0.876907 0.876914 0.877091 0.877668 0.876184 0.876172 0.869399 0.86933 0.869187 0.869401 0.869472 0.869434 0.869309 0.866991 ];
TPR_RC = [1 0.825782 0.824749 0.823756 0.822319 0.817537 0.816253 0.814519 0.812162 0.811263 0.808511 0.80623 0.804853 0.802524 0.801131 0.799513 0.797054 0.793628 0.792964 0.79155 0.790695 0.789647 0.785888 0.784565 0.780931 0.779239 0.777118 0.774926 0.773428 0.771432 0.770513 0.768964 0.767782 0.766873 0.76614 0.763774 0.762468 0.760082 0.759353 0.757934 0.756107 0.755016 0.754026 0.752716 0.750709 0.749214 0.748232 0.745397 0.744448 0.742144 0.741072 0.73992 0.739028 0.737948 0.733884 0.731927 0.729801 0.728432 0.726766 0.725071 0.722928 0.718472 0.717302 0.716609 0.714072 0.711362 0.70829 0.707528 0.706289 0.705097 0.702074 0.6994 0.697238 0.694698 0.693473 0.691804 0.690776 0.68979 0.688153 0.686623 0.685939 0.684422 0.683665 0.681721 0.680902 0.67907 0.677889 0.677223 0.675032 0.674093 0.673084 0.671008 0.669403 0.667887 0.666591 0.663243 0.66203 0.660335 0.659347 0.654561 0.653835 0.652565 0.651626 0.648522 0.647998 0.646911 0.646136 0.644781 0.643875 0.641239 0.640554 0.639663 0.638728 0.635557 0.634234 0.630471 0.625289 0.624106 0.623226 0.617618 0.615384 0.612713 0.610952 0.609647 0.607989 0.607148 0.604943 0.604423 0.603139 0.602161 0.601288 0.600745 0.598414 0.595405 0.593245 0.590571 0.589383 0.58851 0.587145 0.586054 0.585176 0.583335 0.582695 0.581881 0.577418 0.57607 0.571622 0.568786 0.567678 0.56661 0.565694 0.564781 0.563217 0.561659 0.558662 0.553842 0.552166 0.550253 0.548799 0.545089 0.543158 0.541302 0.540071 0.538704 0.534615 0.532277 0.530931 0.528903 0.523324 0.521467 0.519816 0.516404 0.515061 0.513656 0.511885 0.510753 0.506803 0.50463 0.502428 0.500697 0.496976 0.495472 0.491644 0.487414 0.485184 0.479122 0.477331 0.474289 0.472028 0.470543 0.468851 0.466832 0.460999 0.457533 0.454429 0.450806 0.445034 0.442793 0.43961 0.435045 0.433319 0.43029 0.428306 0.423019 0.420744 0.417658 0.414627 0.409676 0.404793 0.402054 0.39526 0.392813 0.388163 0.385837 0.382988 0.379459 0.37552 0.372632 0.370472 0.366833 0.365318 0.360841 0.357252 0.355499 0.350249 0.324671 0.321083 0.312697 0.311218 0.30685 0.297641 0.291643 0.290307 0.276769 0.272086 0.266649 0.256129 0.251296 0.245824 0.241065 0.236577 0.229576 0.223243 0.216264 0.202689 0.197861 0.190726 0.18203 0.173672 0.171194 0.169075 0.163986 0.149808 0.146631 0.143117 0.133791 ];
FPR_RC = [1 0.257439 0.248804 0.242218 0.236021 0.231841 0.222055 0.216515 0.21208 0.208962 0.205097 0.200659 0.196219 0.191218 0.188775 0.186167 0.179384 0.175171 0.172585 0.168655 0.166019 0.16358 0.160633 0.156477 0.153658 0.150073 0.14875 0.142288 0.140752 0.139364 0.13757 0.135474 0.132155 0.131252 0.129162 0.127535 0.126546 0.12466 0.123121 0.120789 0.119711 0.117971 0.116538 0.114452 0.113138 0.111616 0.110869 0.109471 0.108035 0.107197 0.10651 0.105467 0.104914 0.103396 0.102142 0.101125 0.100393 0.0995576 0.0985349 0.0971377 0.0957693 0.095165 0.093908 0.0927139 0.0917625 0.0910809 0.0895696 0.0882154 0.0863658 0.0853272 0.084501 0.0830849 0.0819679 0.0815062 0.0804985 0.0801343 0.0797497 0.0793625 0.0790592 0.0781427 0.0778126 0.0774754 0.0772336 0.0769115 0.0766341 0.0749724 0.0746076 0.0743511 0.073468 0.0731656 0.0729184 0.072509 0.0720313 0.0708182 0.0705208 0.0697936 0.0676941 0.0657217 0.065483 0.0651135 0.0636882 0.0632201 0.0630444 0.0627413 0.0624685 0.0620916 0.0618467 0.0613694 0.0611232 0.0605073 0.0602017 0.0596906 0.0591535 0.0589661 0.0579283 0.057398 0.0561526 0.0558795 0.0548911 0.0542894 0.0516736 0.05154 0.0512436 0.0507433 0.0498626 0.0476733 0.0474899 0.047326 0.0463044 0.0461129 0.0458329 0.0456743 0.0448088 0.0447158 0.0438894 0.0436643 0.0435699 0.0433176 0.0419071 0.0417316 0.0411174 0.0409853 0.0408277 0.0406378 0.0404298 0.04028 0.0399849 0.0397196 0.039515 0.0394629 0.0393523 0.0391977 0.0391362 0.0389951 0.0386964 0.0386309 0.0383327 0.0382766 0.0381127 0.0377664 0.0374939 0.0369465 0.0367079 0.0365112 0.0364072 0.036368 0.0362199 0.0360915 0.0359681 0.0341255 0.0338295 0.0337277 0.0334971 0.0331633 0.0331069 0.0330471 0.0329397 0.0328869 0.0328018 0.03248 0.0324263 0.0322435 0.0297094 0.0296572 0.0295874 0.0292839 0.0292071 0.028951 0.0286827 0.0286331 0.0285956 0.0283047 0.0280479 0.0280239 0.0279606 0.0278332 0.0277594 0.0277254 0.0274961 0.0274662 0.0273284 0.0272488 0.0271996 0.0271457 0.0270998 0.0270645 0.0270179 0.0249333 0.0244386 0.0243495 0.0242312 0.0241849 0.0241176 0.0240813 0.0240385 0.0239237 0.0238576 0.0238353 0.0237679 0.0237333 0.0236971 0.023638 0.0234841 0.0233341 0.0232872 0.0231315 0.0231102 0.0230537 0.0228513 0.0227978 0.0226903 0.0226228 0.0226066 0.0225526 0.0225246 0.0224982 0.022407 0.0223541 0.0223159 0.018648 0.0185602 0.0183664 0.0180221 0.0179904 0.0179243 0.017846 0.0178137 0.0177469 0.0176977 0.0176641 0.0176328 0.0176091 0.0175609 0.0175257 0.0174856 0.0173424 ];
plot(Recall_RC, Precision_RC, 'g', 'linewidth', 1);
Recall_SEG = [1 0.967094 0.967094 0.967094 0.967094 0.967094 0.967094 0.967094 0.967093 0.967093 0.967093 0.967092 0.967091 0.96709 0.967088 0.967085 0.967082 0.967076 0.967068 0.967066 0.967066 0.967064 0.967064 0.967063 0.967058 0.967053 0.967041 0.967039 0.967034 0.967031 0.967021 0.966977 0.966964 0.966947 0.966932 0.966916 0.966894 0.966865 0.966842 0.966808 0.966773 0.966733 0.966691 0.966642 0.966591 0.966528 0.966462 0.96639 0.966302 0.966151 0.965927 0.965662 0.964912 0.963571 0.958543 0.953749 0.948627 0.944328 0.93868 0.931342 0.923388 0.914683 0.905819 0.896887 0.887771 0.877751 0.867495 0.857714 0.84861 0.839641 0.830514 0.821703 0.812806 0.802905 0.793677 0.784844 0.776667 0.76806 0.75949 0.750112 0.742359 0.733527 0.72461 0.716469 0.709144 0.700404 0.692356 0.685111 0.677732 0.671636 0.665217 0.658256 0.651899 0.645628 0.639393 0.633419 0.628319 0.623243 0.618038 0.612316 0.607005 0.601523 0.596049 0.590538 0.586005 0.581483 0.576909 0.571703 0.566752 0.562329 0.558272 0.554176 0.549661 0.545395 0.540365 0.536404 0.531477 0.527194 0.521705 0.517215 0.513171 0.507881 0.503122 0.498348 0.494292 0.489784 0.484731 0.481302 0.477 0.472653 0.469264 0.465477 0.461703 0.45837 0.453821 0.450253 0.445464 0.441195 0.436623 0.431925 0.427968 0.423612 0.41923 0.415389 0.411354 0.407635 0.403816 0.399251 0.394546 0.390447 0.386815 0.382782 0.378528 0.375001 0.371665 0.368201 0.363571 0.359986 0.355591 0.351945 0.347443 0.342805 0.338445 0.335051 0.331709 0.328005 0.324926 0.321172 0.31818 0.313721 0.309169 0.305466 0.302175 0.298983 0.296362 0.293667 0.290827 0.288432 0.286072 0.283616 0.281477 0.279253 0.276961 0.274223 0.272152 0.27018 0.268399 0.265783 0.263942 0.26206 0.260164 0.257911 0.256316 0.254097 0.252385 0.250558 0.248777 0.246725 0.245017 0.243337 0.241301 0.239261 0.236485 0.234352 0.232133 0.230288 0.228578 0.227161 0.225547 0.223933 0.22168 0.219875 0.217578 0.215965 0.214249 0.212238 0.210388 0.206284 0.204834 0.202986 0.200552 0.198143 0.19585 0.193389 0.190961 0.189096 0.186864 0.185482 0.183783 0.181674 0.179914 0.175484 0.173518 0.17125 0.169032 0.167468 0.165519 0.163533 0.161559 0.159629 0.157499 0.15536 0.151256 0.148743 0.146247 0.143862 0.141259 0.138604 0.13635 0.133624 0.13066 0.127549 0.123364 0.117575 0.112727 0.103071 ];
Precision_SEG = [0.214248 0.233417 0.233418 0.233418 0.233418 0.233418 0.233418 0.233419 0.233421 0.233422 0.233424 0.233426 0.233428 0.233428 0.233429 0.233431 0.233435 0.233438 0.233439 0.233444 0.233449 0.233454 0.23346 0.233466 0.233477 0.233486 0.233497 0.233515 0.233534 0.233552 0.233569 0.233581 0.233622 0.233663 0.233712 0.233761 0.233811 0.233869 0.233935 0.233991 0.234066 0.234157 0.234259 0.234392 0.234514 0.234679 0.234875 0.23515 0.235364 0.235627 0.235859 0.236152 0.236935 0.238234 0.239417 0.241092 0.243834 0.252153 0.267134 0.270192 0.274417 0.279932 0.289047 0.302158 0.312809 0.321057 0.330075 0.339211 0.345905 0.354927 0.369925 0.382844 0.393788 0.411111 0.425169 0.445756 0.467815 0.483042 0.492696 0.500784 0.512795 0.529186 0.550055 0.561517 0.572729 0.583196 0.589682 0.59564 0.604188 0.614826 0.623487 0.630707 0.639093 0.649206 0.65693 0.664153 0.672351 0.681558 0.687943 0.694913 0.700165 0.706589 0.716331 0.719505 0.725316 0.729698 0.735273 0.739523 0.743472 0.748342 0.75359 0.757434 0.761417 0.765872 0.769411 0.773079 0.777205 0.779989 0.783174 0.787166 0.791956 0.795327 0.797122 0.802191 0.80598 0.810131 0.812936 0.815831 0.818031 0.820209 0.823923 0.826158 0.828528 0.830482 0.830914 0.835382 0.834684 0.836016 0.834861 0.834763 0.8351 0.836575 0.835931 0.836669 0.837391 0.836532 0.833626 0.833628 0.83294 0.832605 0.836672 0.837422 0.838102 0.838959 0.839467 0.839619 0.839499 0.840463 0.840692 0.845621 0.848618 0.849548 0.8514 0.852497 0.852749 0.853591 0.854381 0.854843 0.854941 0.856573 0.85793 0.859444 0.861423 0.863997 0.864876 0.864944 0.865593 0.866659 0.866845 0.867299 0.867687 0.867681 0.868398 0.868968 0.869185 0.869666 0.870221 0.870756 0.872317 0.872945 0.873133 0.873671 0.874309 0.87409 0.874521 0.874939 0.874946 0.874615 0.874824 0.875318 0.87657 0.877339 0.873918 0.873207 0.872239 0.871822 0.871585 0.871445 0.87132 0.868174 0.868111 0.867979 0.866977 0.866339 0.866749 0.866587 0.8684 0.868858 0.869212 0.869747 0.869368 0.871208 0.870847 0.870395 0.867988 0.876928 0.875351 0.874493 0.872508 0.871287 0.870226 0.868735 0.867405 0.866869 0.863735 0.859717 0.859369 0.860387 0.860516 0.858902 0.858012 0.858199 0.858255 0.858144 0.858954 0.861321 0.870261 0.874648 0.875049 0.878418 0.872305 0.867359 0.863316 0.869608 0.866495 0.859918 ];
TPR_SEG = [1 0.967094 0.967094 0.967094 0.967094 0.967094 0.967094 0.967094 0.967093 0.967093 0.967093 0.967092 0.967091 0.96709 0.967088 0.967085 0.967082 0.967076 0.967068 0.967066 0.967066 0.967064 0.967064 0.967063 0.967058 0.967053 0.967041 0.967039 0.967034 0.967031 0.967021 0.966977 0.966964 0.966947 0.966932 0.966916 0.966894 0.966865 0.966842 0.966808 0.966773 0.966733 0.966691 0.966642 0.966591 0.966528 0.966462 0.96639 0.966302 0.966151 0.965927 0.965662 0.964912 0.963571 0.958543 0.953749 0.948627 0.944328 0.93868 0.931342 0.923388 0.914683 0.905819 0.896887 0.887771 0.877751 0.867495 0.857714 0.84861 0.839641 0.830514 0.821703 0.812806 0.802905 0.793677 0.784844 0.776667 0.76806 0.75949 0.750112 0.742359 0.733527 0.72461 0.716469 0.709144 0.700404 0.692356 0.685111 0.677732 0.671636 0.665217 0.658256 0.651899 0.645628 0.639393 0.633419 0.628319 0.623243 0.618038 0.612316 0.607005 0.601523 0.596049 0.590538 0.586005 0.581483 0.576909 0.571703 0.566752 0.562329 0.558272 0.554176 0.549661 0.545395 0.540365 0.536404 0.531477 0.527194 0.521705 0.517215 0.513171 0.507881 0.503122 0.498348 0.494292 0.489784 0.484731 0.481302 0.477 0.472653 0.469264 0.465477 0.461703 0.45837 0.453821 0.450253 0.445464 0.441195 0.436623 0.431925 0.427968 0.423612 0.41923 0.415389 0.411354 0.407635 0.403816 0.399251 0.394546 0.390447 0.386815 0.382782 0.378528 0.375001 0.371665 0.368201 0.363571 0.359986 0.355591 0.351945 0.347443 0.342805 0.338445 0.335051 0.331709 0.328005 0.324926 0.321172 0.31818 0.313721 0.309169 0.305466 0.302175 0.298983 0.296362 0.293667 0.290827 0.288432 0.286072 0.283616 0.281477 0.279253 0.276961 0.274223 0.272152 0.27018 0.268399 0.265783 0.263942 0.26206 0.260164 0.257911 0.256316 0.254097 0.252385 0.250558 0.248777 0.246725 0.245017 0.243337 0.241301 0.239261 0.236485 0.234352 0.232133 0.230288 0.228578 0.227161 0.225547 0.223933 0.22168 0.219875 0.217578 0.215965 0.214249 0.212238 0.210388 0.206284 0.204834 0.202986 0.200552 0.198143 0.19585 0.193389 0.190961 0.189096 0.186864 0.185482 0.183783 0.181674 0.179914 0.175484 0.173518 0.17125 0.169032 0.167468 0.165519 0.163533 0.161559 0.159629 0.157499 0.15536 0.151256 0.148743 0.146247 0.143862 0.141259 0.138604 0.13635 0.133624 0.13066 0.127549 0.123364 0.117575 0.112727 0.103071 ];
FPR_SEG = [1 0.84637 0.846369 0.846368 0.846368 0.846367 0.846365 0.846362 0.846356 0.84635 0.846344 0.846338 0.84633 0.846327 0.84632 0.846312 0.846294 0.846278 0.846269 0.846245 0.846226 0.846201 0.846171 0.846141 0.846085 0.84604 0.845984 0.845906 0.845824 0.845747 0.845668 0.845571 0.845402 0.845233 0.845008 0.8448 0.844559 0.844311 0.84402 0.843778 0.843467 0.843087 0.842642 0.842066 0.841499 0.840715 0.839807 0.838599 0.837652 0.836382 0.835218 0.833581 0.828031 0.816383 0.803488 0.786675 0.76802 0.752431 0.734018 0.717118 0.69593 0.672821 0.649962 0.626473 0.602301 0.578514 0.552132 0.530354 0.509938 0.490438 0.468736 0.448413 0.4283 0.406919 0.386511 0.367138 0.351709 0.335684 0.32278 0.310439 0.297854 0.285048 0.272837 0.263394 0.252825 0.241306 0.232112 0.224691 0.21664 0.207087 0.200271 0.193722 0.187257 0.179709 0.173552 0.168023 0.162421 0.157313 0.152707 0.147921 0.143064 0.139088 0.13441 0.130248 0.126402 0.122779 0.118969 0.115811 0.112698 0.109403 0.105896 0.103295 0.100493 0.0977787 0.0950813 0.0929997 0.0909971 0.0890642 0.0869788 0.0844651 0.0813701 0.0792772 0.0773049 0.0746238 0.0726863 0.0710013 0.0694821 0.0678818 0.066616 0.0654335 0.0635736 0.0621398 0.0610315 0.060155 0.0592309 0.057058 0.0563354 0.0553846 0.0545657 0.053229 0.0517827 0.0507831 0.0492153 0.0479583 0.0465829 0.0458578 0.0450866 0.0441089 0.0433182 0.0426346 0.039927 0.0389844 0.0377442 0.0363513 0.0353285 0.033849 0.0327932 0.0315624 0.0309717 0.0300749 0.0297509 0.029133 0.0286105 0.0281336 0.0277814 0.0274035 0.0270133 0.0266893 0.0261686 0.025556 0.0250976 0.0247014 0.0243307 0.0240475 0.02378 0.0236057 0.0233528 0.0230965 0.0228988 0.0226543 0.0224908 0.0223006 0.0221281 0.0219259 0.021678 0.021485 0.0213077 0.0211028 0.0208292 0.0206431 0.0204123 0.0201559 0.0199454 0.0197792 0.0196312 0.019513 0.0193794 0.0192984 0.0191806 0.0190694 0.0189365 0.0188195 0.0186005 0.0184846 0.0183645 0.0182584 0.0181433 0.0180447 0.0179641 0.0178669 0.0177406 0.0176083 0.0172359 0.0170612 0.0169353 0.0168114 0.0166279 0.0165097 0.0163313 0.0159831 0.0157737 0.0156379 0.0155118 0.0153666 0.015036 0.0136407 0.0135692 0.0134864 0.0133952 0.0133303 0.0132783 0.013217 0.0131156 0.0130253 0.0129506 0.0128614 0.0127764 0.0126873 0.0125621 0.0124705 0.0123729 0.0122395 0.0121036 0.0119567 0.0118054 0.0114433 0.011288 0.0112076 0.0111275 0.0110464 0.0109542 0.010898 0.0108314 0.0107598 0.0106944 0.010612 ];
plot(Recall_SEG, Precision_SEG, 'r', 'linewidth', 1);
Recall_MSS = [1 0.978838 0.955465 0.938622 0.924116 0.910749 0.898569 0.887245 0.875972 0.865093 0.854577 0.844568 0.835079 0.826156 0.817129 0.808287 0.799814 0.791347 0.78321 0.775295 0.767446 0.75972 0.752206 0.745109 0.738031 0.731036 0.724045 0.717257 0.710514 0.704042 0.697329 0.690849 0.684355 0.678184 0.671846 0.665619 0.659195 0.652866 0.646584 0.640247 0.634003 0.627974 0.621795 0.615516 0.609311 0.603401 0.597557 0.591696 0.585782 0.579949 0.574334 0.568472 0.562968 0.557484 0.552044 0.546471 0.540977 0.535634 0.530469 0.525306 0.52019 0.515087 0.509943 0.504911 0.499858 0.494694 0.489588 0.48457 0.479688 0.474693 0.469589 0.464546 0.459788 0.454987 0.450133 0.445543 0.440783 0.435932 0.431153 0.426414 0.421866 0.417383 0.412832 0.408368 0.403876 0.399352 0.395023 0.390579 0.386214 0.381831 0.377535 0.373326 0.369154 0.36504 0.360774 0.35665 0.352659 0.348496 0.344339 0.340408 0.336434 0.33244 0.328572 0.324703 0.320862 0.316843 0.312985 0.309219 0.305395 0.301456 0.297893 0.294207 0.290641 0.28696 0.283429 0.279896 0.27636 0.272821 0.269526 0.265952 0.262552 0.259213 0.25598 0.252463 0.249204 0.245969 0.242684 0.239349 0.236207 0.232943 0.229774 0.226623 0.223418 0.22047 0.217284 0.214092 0.210919 0.207847 0.204601 0.201417 0.198318 0.19544 0.192477 0.189581 0.186623 0.183726 0.180802 0.17783 0.174683 0.17176 0.168863 0.165774 0.162848 0.15991 0.157154 0.154205 0.151308 0.148438 0.145708 0.143078 0.140357 0.137777 0.135172 0.132557 0.130003 0.127499 0.125045 0.122553 0.120183 0.117811 0.115328 0.11284 0.110362 0.107964 0.105551 0.103273 0.101021 0.0987714 0.0966508 0.094541 0.0924506 0.0904049 0.0882991 0.0862617 0.0843536 0.0824356 0.0806683 0.0786847 0.0769502 0.0751462 0.0733837 0.0717196 0.070067 0.0683911 0.0668628 0.0653588 0.0637639 0.0622667 0.0606873 0.0592468 0.0577065 0.0561789 0.0546012 0.0532101 0.0517475 0.050368 0.0489505 0.0476471 0.0463013 0.0449787 0.0437616 0.0425895 0.0414425 0.0402972 0.0391161 0.0380325 0.0368926 0.0357001 0.0345675 0.0334986 0.0323923 0.0313628 0.0302245 0.0292205 0.0279648 0.0269345 0.0259361 0.0248325 0.0238103 0.0228251 0.0217588 0.0207434 0.0196574 0.0187088 0.0176482 0.0165385 0.0153728 0.0142583 0.0131044 0.012015 0.0109366 0.00993827 0.00878852 0.00776354 0.00681126 0.00580712 0.00486835 0.00404747 0.00325646 0.00253195 0.00190896 0.00132703 0.00092286 0.000621688 0.00038451 0.000237104 ];
Precision_MSS = [0.214248 0.268208 0.338096 0.387587 0.426747 0.461663 0.488071 0.508032 0.525851 0.54268 0.559086 0.573819 0.587791 0.601395 0.614528 0.627083 0.639384 0.6511 0.661124 0.670236 0.678655 0.686259 0.693242 0.699925 0.706127 0.712202 0.718001 0.723762 0.729231 0.734527 0.739584 0.744505 0.749278 0.7539 0.758433 0.762945 0.767331 0.771535 0.775497 0.779135 0.782469 0.785818 0.789086 0.792068 0.794932 0.79791 0.800814 0.803713 0.806313 0.808812 0.811618 0.814206 0.816767 0.819498 0.821966 0.82433 0.826659 0.828928 0.831183 0.833282 0.835374 0.837402 0.839273 0.841012 0.842567 0.843931 0.84526 0.846461 0.847685 0.848667 0.849586 0.850473 0.851417 0.852167 0.852959 0.853694 0.854412 0.855015 0.855492 0.855937 0.856372 0.856831 0.857103 0.857394 0.857465 0.857613 0.858019 0.858302 0.858618 0.858935 0.859145 0.859386 0.859579 0.859911 0.860085 0.86038 0.860675 0.860865 0.861097 0.861199 0.861252 0.861412 0.861552 0.861722 0.861997 0.862052 0.862144 0.862282 0.862218 0.862206 0.862212 0.862181 0.862181 0.862157 0.862041 0.862047 0.861858 0.861856 0.861866 0.861901 0.861975 0.861917 0.86193 0.861853 0.861649 0.861875 0.861766 0.861752 0.861657 0.861478 0.861363 0.861374 0.861069 0.860759 0.860559 0.86028 0.860187 0.860293 0.85999 0.859778 0.859532 0.859368 0.859032 0.858854 0.858588 0.858323 0.858256 0.857953 0.857631 0.857234 0.856752 0.856173 0.85586 0.855701 0.855489 0.855046 0.854531 0.85396 0.853361 0.853094 0.85257 0.852234 0.851637 0.850728 0.849909 0.849211 0.849012 0.84885 0.848876 0.848595 0.847981 0.847237 0.846616 0.845954 0.845292 0.843889 0.842918 0.84196 0.840861 0.840095 0.83909 0.8387 0.838301 0.837971 0.837852 0.837794 0.837875 0.837534 0.837547 0.837521 0.837696 0.837594 0.837712 0.837334 0.83711 0.837124 0.837101 0.837302 0.837278 0.83703 0.837057 0.837103 0.837124 0.837117 0.837049 0.83805 0.838081 0.837479 0.836965 0.837107 0.837262 0.837387 0.836705 0.836226 0.835933 0.835987 0.836244 0.835773 0.835666 0.835344 0.834717 0.834671 0.834678 0.83452 0.832855 0.833922 0.833293 0.833439 0.833428 0.837637 0.837904 0.837424 0.839329 0.838966 0.838092 0.839082 0.838567 0.838058 0.838919 0.839243 0.843199 0.844465 0.844938 0.843046 0.841738 0.842237 0.841639 0.841341 0.841396 0.840422 0.839744 0.833202 0.834167 0.833 0.83 0.83 ];
TPR_MSS = [1 0.978838 0.955465 0.938622 0.924116 0.910749 0.898569 0.887245 0.875972 0.865093 0.854577 0.844568 0.835079 0.826156 0.817129 0.808287 0.799814 0.791347 0.78321 0.775295 0.767446 0.75972 0.752206 0.745109 0.738031 0.731036 0.724045 0.717257 0.710514 0.704042 0.697329 0.690849 0.684355 0.678184 0.671846 0.665619 0.659195 0.652866 0.646584 0.640247 0.634003 0.627974 0.621795 0.615516 0.609311 0.603401 0.597557 0.591696 0.585782 0.579949 0.574334 0.568472 0.562968 0.557484 0.552044 0.546471 0.540977 0.535634 0.530469 0.525306 0.52019 0.515087 0.509943 0.504911 0.499858 0.494694 0.489588 0.48457 0.479688 0.474693 0.469589 0.464546 0.459788 0.454987 0.450133 0.445543 0.440783 0.435932 0.431153 0.426414 0.421866 0.417383 0.412832 0.408368 0.403876 0.399352 0.395023 0.390579 0.386214 0.381831 0.377535 0.373326 0.369154 0.36504 0.360774 0.35665 0.352659 0.348496 0.344339 0.340408 0.336434 0.33244 0.328572 0.324703 0.320862 0.316843 0.312985 0.309219 0.305395 0.301456 0.297893 0.294207 0.290641 0.28696 0.283429 0.279896 0.27636 0.272821 0.269526 0.265952 0.262552 0.259213 0.25598 0.252463 0.249204 0.245969 0.242684 0.239349 0.236207 0.232943 0.229774 0.226623 0.223418 0.22047 0.217284 0.214092 0.210919 0.207847 0.204601 0.201417 0.198318 0.19544 0.192477 0.189581 0.186623 0.183726 0.180802 0.17783 0.174683 0.17176 0.168863 0.165774 0.162848 0.15991 0.157154 0.154205 0.151308 0.148438 0.145708 0.143078 0.140357 0.137777 0.135172 0.132557 0.130003 0.127499 0.125045 0.122553 0.120183 0.117811 0.115328 0.11284 0.110362 0.107964 0.105551 0.103273 0.101021 0.0987714 0.0966508 0.094541 0.0924506 0.0904049 0.0882991 0.0862617 0.0843536 0.0824356 0.0806683 0.0786847 0.0769502 0.0751462 0.0733837 0.0717196 0.070067 0.0683911 0.0668628 0.0653588 0.0637639 0.0622667 0.0606873 0.0592468 0.0577065 0.0561789 0.0546012 0.0532101 0.0517475 0.050368 0.0489505 0.0476471 0.0463013 0.0449787 0.0437616 0.0425895 0.0414425 0.0402972 0.0391161 0.0380325 0.0368926 0.0357001 0.0345675 0.0334986 0.0323923 0.0313628 0.0302245 0.0292205 0.0279648 0.0269345 0.0259361 0.0248325 0.0238103 0.0228251 0.0217588 0.0207434 0.0196574 0.0187088 0.0176482 0.0165385 0.0153728 0.0142583 0.0131044 0.012015 0.0109366 0.00993827 0.00878852 0.00776354 0.00681126 0.00580712 0.00486835 0.00404747 0.00325646 0.00253195 0.00190896 0.00132703 0.00092286 0.000621688 0.00038451 0.000237104 ];
FPR_MSS = [1 0.69367 0.551636 0.47873 0.428855 0.390941 0.359862 0.333973 0.311343 0.290952 0.27295 0.257358 0.243319 0.230544 0.218931 0.208381 0.198713 0.189784 0.181825 0.174513 0.167767 0.161492 0.155715 0.15026 0.145161 0.140282 0.135731 0.131366 0.127213 0.123281 0.119553 0.116037 0.11273 0.109549 0.106524 0.103602 0.100809 0.0981693 0.0956294 0.0931735 0.0908242 0.0884905 0.0862621 0.0841469 0.0820694 0.0800422 0.0780398 0.0761045 0.0742593 0.0724552 0.0707296 0.0690656 0.0674724 0.0658846 0.0643847 0.0629373 0.0615544 0.0602324 0.0589422 0.0577056 0.0565256 0.055381 0.0542881 0.0532881 0.0523331 0.0514255 0.0505542 0.0497226 0.0489138 0.0481471 0.0473911 0.0466679 0.0459768 0.0452958 0.0446314 0.043997 0.0433735 0.0427775 0.0422077 0.0416658 0.041118 0.0405848 0.0400798 0.0395835 0.0391283 0.0386717 0.0382048 0.0377715 0.0373205 0.0368617 0.0364165 0.0359863 0.035542 0.0350951 0.0346867 0.0342398 0.0338034 0.0333941 0.0329731 0.0325788 0.0321954 0.0317863 0.0313828 0.0310025 0.0306151 0.0302709 0.0298914 0.0295082 0.0291615 0.0288 0.0284469 0.0280957 0.0277344 0.0273769 0.0270164 0.0266467 0.0262946 0.0259254 0.0255546 0.0251732 0.0247942 0.0244377 0.0240566 0.0236939 0.0233258 0.0229344 0.0225585 0.022185 0.0217628 0.0213252 0.020911 0.0204816 0.020114 0.0197421 0.0193962 0.0190483 0.0187322 0.018434 0.0181516 0.0178375 0.0175129 0.0171582 0.0168172 0.0165055 0.0162171 0.0159703 0.0157621 0.0155792 0.0154214 0.0152876 0.0151658 0.0150522 0.0149366 0.0148343 0.0147282 0.0146358 0.0145381 0.0144425 0.0143494 0.0142529 0.0141628 0.0140722 0.0139841 0.0138949 0.0138133 0.0137313 0.0136477 0.0135619 0.0134812 0.0134087 0.0133357 0.0132608 0.01319 0.0131226 0.0130544 0.0129992 0.0129464 0.0128792 0.0128196 0.01276 0.0126999 0.0126391 0.0125815 0.0125313 0.0124734 0.0124239 0.0123748 0.0123257 0.0122797 0.0122348 0.0121853 0.0121344 0.0120836 0.0120372 0.0119937 0.0119485 0.0118954 0.0118509 0.0118007 0.0117565 0.0117099 0.0116681 0.0116177 0.0115745 0.0115309 0.0114793 0.0114374 0.0113951 0.0113543 0.0113171 0.0112821 0.0112419 0.0112037 0.0111733 0.0111401 0.0111068 0.0110717 0.0110386 0.0110031 0.0109671 0.0109375 0.0108995 0.0108622 0.0108236 0.0107848 0.0107538 0.0107197 0.0106825 0.0106457 0.0106127 0.0105755 0.0105449 0.0105137 0.0104826 0.0104532 0.0104236 0.0103965 0.0103715 0.0103461 0.0103208 0.0102947 0.0102737 0.0102539 0.0102342 0.0102096 0.0101897 0.0101676 0.0101455 0.0101237 0.0101013 0.0100807 0.010052 0.0100349 0.0100248 0.0100127 0.0100067 ];
plot(Recall_MSS, Precision_MSS, 'c', 'linewidth', 1);
Recall_CA = [1 0.999114 0.995869 0.992064 0.987713 0.983837 0.980133 0.976482 0.973327 0.969975 0.966563 0.963029 0.959232 0.955051 0.950733 0.946471 0.941759 0.936722 0.931707 0.926865 0.921929 0.916947 0.911881 0.90672 0.901624 0.896345 0.891092 0.886038 0.880802 0.875775 0.870675 0.865396 0.86032 0.855141 0.849651 0.844151 0.83863 0.832896 0.827127 0.82154 0.815547 0.809468 0.803787 0.798 0.792496 0.786973 0.781631 0.776339 0.771056 0.765912 0.760844 0.755904 0.75083 0.745797 0.740689 0.73551 0.73052 0.725673 0.720582 0.715631 0.710734 0.705991 0.701155 0.696465 0.691601 0.687407 0.682633 0.677718 0.672979 0.668061 0.663158 0.658118 0.653169 0.648417 0.643643 0.63887 0.633925 0.628996 0.624201 0.619409 0.614621 0.609941 0.604965 0.60001 0.595159 0.590329 0.585569 0.580848 0.575899 0.571103 0.566288 0.561396 0.556546 0.551641 0.546897 0.541902 0.537037 0.53207 0.527415 0.522599 0.517604 0.512753 0.507792 0.502836 0.497918 0.49301 0.487979 0.483083 0.478032 0.473057 0.468015 0.463056 0.457954 0.453058 0.44804 0.443015 0.438163 0.433297 0.428323 0.423448 0.41858 0.413583 0.408921 0.40413 0.399376 0.394684 0.390022 0.385357 0.383756 0.379351 0.374843 0.37028 0.366003 0.361635 0.357212 0.35312 0.349029 0.344946 0.340793 0.336816 0.332653 0.328769 0.324708 0.320594 0.31668 0.312772 0.308669 0.304818 0.301049 0.29727 0.293515 0.289693 0.285993 0.282174 0.278348 0.274801 0.270946 0.267165 0.263454 0.25964 0.25602 0.25234 0.248777 0.245258 0.241706 0.238031 0.234481 0.231003 0.227429 0.223992 0.22044 0.216969 0.213558 0.21008 0.206654 0.203207 0.199828 0.196486 0.193237 0.189819 0.186472 0.183021 0.179539 0.17627 0.172968 0.169596 0.166285 0.162938 0.15958 0.156354 0.15297 0.149686 0.146603 0.143261 0.139996 0.136688 0.133406 0.130267 0.127043 0.123891 0.120797 0.117524 0.114371 0.111398 0.108295 0.105136 0.101987 0.0989395 0.0960589 0.0930753 0.0899617 0.0869627 0.0840248 0.0809795 0.0780381 0.0752281 0.0724671 0.0695938 0.0669655 0.0640973 0.0612938 0.0584917 0.0557139 0.0531719 0.0504982 0.0478675 0.0452936 0.0428305 0.0403248 0.0380216 0.0354592 0.0331512 0.0307946 0.0287059 0.026702 0.0246971 0.0227357 0.020843 0.019075 0.0174151 0.0158891 0.014437 0.013013 0.0117955 0.0105757 0.00936232 0.0082938 0.00719352 0.00599301 0.00495756 0.00412624 0.00326756 0.00243024 0.00169561 0.00106443 0.000456214 ];
Precision_CA = [0.214248 0.219364 0.224408 0.230744 0.238327 0.246555 0.255505 0.265088 0.274843 0.284407 0.293838 0.303042 0.311344 0.319107 0.326543 0.333386 0.339848 0.346004 0.351673 0.357562 0.363338 0.368961 0.374626 0.380264 0.385756 0.391247 0.396708 0.401874 0.406999 0.412084 0.416954 0.4217 0.426398 0.430819 0.435166 0.439257 0.443139 0.446938 0.450831 0.454751 0.458535 0.462087 0.465591 0.469107 0.472527 0.475977 0.479467 0.482846 0.486047 0.489406 0.49275 0.495967 0.499133 0.502206 0.505192 0.508267 0.511416 0.514412 0.517373 0.520298 0.523264 0.526337 0.529226 0.532173 0.534901 0.537479 0.540205 0.542983 0.545756 0.548398 0.551034 0.553484 0.555898 0.558478 0.560885 0.563316 0.565668 0.568117 0.570613 0.573001 0.575316 0.577633 0.579822 0.582009 0.584252 0.586412 0.588666 0.59084 0.592944 0.595148 0.597255 0.599306 0.601367 0.603249 0.605107 0.606957 0.608576 0.610484 0.612371 0.614115 0.615904 0.617714 0.619235 0.620862 0.62259 0.624264 0.625869 0.627446 0.628815 0.630489 0.63202 0.633699 0.634926 0.636286 0.637772 0.639127 0.640576 0.642023 0.643272 0.64447 0.64595 0.647237 0.648452 0.649632 0.650976 0.6524 0.653687 0.655002 0.655531 0.657131 0.658433 0.659971 0.661473 0.662741 0.664104 0.665543 0.667223 0.668721 0.670298 0.671827 0.673262 0.674846 0.676346 0.677782 0.679401 0.6809 0.682368 0.683974 0.685536 0.687317 0.688828 0.690353 0.691891 0.69356 0.695095 0.697034 0.69843 0.699612 0.701235 0.702521 0.703848 0.705412 0.706769 0.708212 0.709705 0.710905 0.712425 0.714116 0.715522 0.716787 0.718018 0.719241 0.720462 0.721956 0.723093 0.724479 0.72577 0.727218 0.728499 0.729663 0.731427 0.732312 0.733743 0.735162 0.736579 0.737774 0.738971 0.74018 0.741514 0.74275 0.74404 0.745513 0.74652 0.747576 0.748774 0.750303 0.75152 0.752278 0.753584 0.754881 0.755628 0.756503 0.757601 0.75859 0.759995 0.761827 0.76223 0.763058 0.764362 0.765383 0.765944 0.767301 0.769108 0.770194 0.771044 0.771436 0.77182 0.772224 0.772536 0.772941 0.772448 0.773175 0.772599 0.772631 0.773676 0.773717 0.774293 0.773427 0.773773 0.774864 0.774536 0.775176 0.776553 0.778096 0.779491 0.779412 0.780318 0.779255 0.778685 0.777413 0.774739 0.772215 0.773088 0.773709 0.771405 0.774861 0.77322 0.772754 0.771389 0.768999 0.766146 0.767281 0.760417 0.772676 0.770667 0.772167 ];
TPR_CA = [1 0.999114 0.995869 0.992064 0.987713 0.983837 0.980133 0.976482 0.973327 0.969975 0.966563 0.963029 0.959232 0.955051 0.950733 0.946471 0.941759 0.936722 0.931707 0.926865 0.921929 0.916947 0.911881 0.90672 0.901624 0.896345 0.891092 0.886038 0.880802 0.875775 0.870675 0.865396 0.86032 0.855141 0.849651 0.844151 0.83863 0.832896 0.827127 0.82154 0.815547 0.809468 0.803787 0.798 0.792496 0.786973 0.781631 0.776339 0.771056 0.765912 0.760844 0.755904 0.75083 0.745797 0.740689 0.73551 0.73052 0.725673 0.720582 0.715631 0.710734 0.705991 0.701155 0.696465 0.691601 0.687407 0.682633 0.677718 0.672979 0.668061 0.663158 0.658118 0.653169 0.648417 0.643643 0.63887 0.633925 0.628996 0.624201 0.619409 0.614621 0.609941 0.604965 0.60001 0.595159 0.590329 0.585569 0.580848 0.575899 0.571103 0.566288 0.561396 0.556546 0.551641 0.546897 0.541902 0.537037 0.53207 0.527415 0.522599 0.517604 0.512753 0.507792 0.502836 0.497918 0.49301 0.487979 0.483083 0.478032 0.473057 0.468015 0.463056 0.457954 0.453058 0.44804 0.443015 0.438163 0.433297 0.428323 0.423448 0.41858 0.413583 0.408921 0.40413 0.399376 0.394684 0.390022 0.385357 0.383756 0.379351 0.374843 0.37028 0.366003 0.361635 0.357212 0.35312 0.349029 0.344946 0.340793 0.336816 0.332653 0.328769 0.324708 0.320594 0.31668 0.312772 0.308669 0.304818 0.301049 0.29727 0.293515 0.289693 0.285993 0.282174 0.278348 0.274801 0.270946 0.267165 0.263454 0.25964 0.25602 0.25234 0.248777 0.245258 0.241706 0.238031 0.234481 0.231003 0.227429 0.223992 0.22044 0.216969 0.213558 0.21008 0.206654 0.203207 0.199828 0.196486 0.193237 0.189819 0.186472 0.183021 0.179539 0.17627 0.172968 0.169596 0.166285 0.162938 0.15958 0.156354 0.15297 0.149686 0.146603 0.143261 0.139996 0.136688 0.133406 0.130267 0.127043 0.123891 0.120797 0.117524 0.114371 0.111398 0.108295 0.105136 0.101987 0.0989395 0.0960589 0.0930753 0.0899617 0.0869627 0.0840248 0.0809795 0.0780381 0.0752281 0.0724671 0.0695938 0.0669655 0.0640973 0.0612938 0.0584917 0.0557139 0.0531719 0.0504982 0.0478675 0.0452936 0.0428305 0.0403248 0.0380216 0.0354592 0.0331512 0.0307946 0.0287059 0.026702 0.0246971 0.0227357 0.020843 0.019075 0.0174151 0.0158891 0.014437 0.013013 0.0117955 0.0105757 0.00936232 0.0082938 0.00719352 0.00599301 0.00495756 0.00412624 0.00326756 0.00243024 0.00169561 0.00106443 0.000456214 ];
FPR_CA = [1 0.974345 0.927612 0.87903 0.830982 0.788403 0.750115 0.714916 0.683333 0.654379 0.627009 0.60165 0.579186 0.558036 0.538117 0.520127 0.502865 0.486776 0.472104 0.457793 0.444184 0.431549 0.419041 0.40694 0.395356 0.383969 0.372914 0.362604 0.352651 0.343137 0.334063 0.325272 0.316824 0.308975 0.301267 0.293847 0.286871 0.279939 0.273065 0.266453 0.25993 0.253641 0.24766 0.241736 0.236281 0.230811 0.225508 0.220375 0.215542 0.210783 0.206103 0.201687 0.19731 0.193152 0.189114 0.185145 0.181262 0.177531 0.173844 0.170276 0.166792 0.163385 0.160071 0.156819 0.153651 0.150747 0.147718 0.144721 0.141788 0.138981 0.136186 0.133473 0.130876 0.128288 0.125794 0.123329 0.120933 0.118591 0.11631 0.114073 0.111879 0.109739 0.107651 0.105609 0.103608 0.101635 0.0996868 0.0978012 0.095931 0.0941025 0.0923272 0.0905728 0.088895 0.087255 0.0856837 0.084106 0.0826016 0.0810756 0.0796058 0.0781924 0.0768 0.0754294 0.0741261 0.0727937 0.0715114 0.0702321 0.0689636 0.0677292 0.0665449 0.0653328 0.0641915 0.063046 0.0619588 0.06088 0.0598295 0.0587867 0.0577531 0.0567705 0.0557958 0.0548546 0.0539154 0.0529882 0.0521023 0.0512311 0.0503475 0.049466 0.0486168 0.0477748 0.0474585 0.0466332 0.0458437 0.0450443 0.0442785 0.043534 0.0427954 0.0420609 0.041329 0.040639 0.0399582 0.0392753 0.0386178 0.0379789 0.0373459 0.0367303 0.036121 0.0355233 0.034934 0.0343333 0.0337669 0.0332093 0.0326783 0.0321504 0.031645 0.0311289 0.0306216 0.030119 0.0296501 0.0291883 0.0287173 0.0282583 0.0278028 0.0273539 0.0269364 0.0265173 0.0261059 0.0256915 0.0252851 0.024887 0.0245008 0.0241145 0.023742 0.0233808 0.0230208 0.0226598 0.0223183 0.0219896 0.0216458 0.0213227 0.0210078 0.0207041 0.0203931 0.0200959 0.0197763 0.019466 0.019172 0.0188853 0.0186251 0.0183608 0.0180847 0.0178289 0.0175825 0.0173339 0.0171067 0.0168736 0.0166299 0.0164034 0.0161753 0.0159629 0.0157443 0.0155262 0.0153312 0.0151332 0.0149478 0.0147584 0.0145654 0.0143846 0.0142149 0.0140409 0.0138736 0.0137047 0.0135536 0.0133906 0.0132325 0.0130812 0.0129332 0.0127955 0.0126556 0.0125207 0.0123846 0.0122522 0.0121352 0.0120086 0.0118965 0.011784 0.0116769 0.0115691 0.0114731 0.0113758 0.0112821 0.0111902 0.0111083 0.011026 0.0109465 0.0108693 0.0108017 0.0107291 0.0106641 0.0106018 0.0105396 0.0104835 0.0104386 0.0103928 0.0103456 0.0103009 0.0102629 0.0102219 0.0101938 0.0101657 0.0101346 0.0101077 0.0100865 0.0100664 0.0100522 0.0100318 0.01002 0.0100081 ];
plot(Recall_CA, Precision_CA, 'm', 'linewidth', 1);
Recall_FT = [1 0.989474 0.974497 0.963401 0.953315 0.943898 0.935205 0.926968 0.9194 0.912111 0.904947 0.897991 0.891205 0.884298 0.877644 0.870899 0.864007 0.857371 0.850868 0.844474 0.838041 0.831883 0.825881 0.820128 0.814593 0.8092 0.804092 0.798881 0.793661 0.788588 0.78344 0.778188 0.772969 0.767502 0.762162 0.75697 0.751691 0.746599 0.74143 0.736353 0.731278 0.726413 0.721551 0.716542 0.711523 0.706513 0.701692 0.697021 0.692456 0.687634 0.682967 0.678477 0.67395 0.669404 0.664888 0.660351 0.655891 0.651304 0.646557 0.64183 0.637481 0.633156 0.628737 0.624314 0.620025 0.615592 0.611266 0.60694 0.602814 0.598444 0.594157 0.589844 0.585385 0.581225 0.576952 0.572718 0.568441 0.564196 0.559977 0.555699 0.551462 0.547036 0.542681 0.538536 0.534328 0.53009 0.52578 0.521444 0.517062 0.512654 0.508286 0.504025 0.499693 0.495549 0.491485 0.487154 0.482807 0.47844 0.474022 0.469622 0.465205 0.46091 0.456633 0.45228 0.447906 0.443422 0.438923 0.434177 0.429461 0.424919 0.420177 0.415662 0.411114 0.40676 0.402346 0.398154 0.394105 0.389734 0.385489 0.381362 0.377259 0.373158 0.369427 0.365802 0.362198 0.358711 0.355175 0.351632 0.348122 0.344661 0.341347 0.337901 0.334433 0.331093 0.327675 0.324394 0.321068 0.317717 0.314499 0.311196 0.307971 0.304719 0.301512 0.29831 0.295062 0.291682 0.288486 0.285313 0.28199 0.278647 0.275332 0.27211 0.269017 0.266036 0.26312 0.26028 0.257442 0.25467 0.25185 0.249106 0.246445 0.243576 0.240713 0.237986 0.235218 0.232299 0.229594 0.22698 0.224341 0.221687 0.21898 0.216308 0.213851 0.211366 0.208853 0.20637 0.203748 0.201207 0.198743 0.196232 0.193637 0.191075 0.18852 0.18585 0.18326 0.180491 0.177775 0.174497 0.17087 0.168309 0.165906 0.163404 0.160959 0.15858 0.156101 0.153812 0.151403 0.149037 0.146684 0.144454 0.142162 0.139893 0.137696 0.135561 0.133371 0.131061 0.128954 0.126595 0.124278 0.122045 0.119861 0.117567 0.115244 0.112962 0.110689 0.108388 0.106187 0.103923 0.101636 0.0992573 0.0967824 0.0942591 0.0916951 0.0887957 0.0859963 0.0833621 0.0806157 0.078004 0.0755171 0.073005 0.0702848 0.0677635 0.0652711 0.0626792 0.0601793 0.0577176 0.0549837 0.0523162 0.0496818 0.0469753 0.0442038 0.0408889 0.0362339 0.0330784 0.0301315 0.0272846 0.0246556 0.0219424 0.0193822 0.0169823 0.0145014 0.0122936 0.00926541 0.00644347 0.00422302 0.00190908 ];
Precision_FT = [0.214248 0.221041 0.263426 0.293402 0.317565 0.339932 0.359013 0.376258 0.394386 0.410069 0.426351 0.440663 0.455982 0.471103 0.484355 0.497045 0.507427 0.516946 0.526083 0.535227 0.544604 0.553849 0.563295 0.573066 0.581515 0.589743 0.598032 0.605954 0.614178 0.622078 0.629329 0.635896 0.642013 0.647553 0.652561 0.657638 0.662433 0.667109 0.671454 0.675925 0.680138 0.684135 0.687827 0.691513 0.700259 0.703609 0.706766 0.709884 0.713016 0.715895 0.718665 0.72141 0.724003 0.726604 0.728927 0.73116 0.733449 0.735668 0.737673 0.739637 0.741762 0.743783 0.745788 0.747682 0.749645 0.751522 0.75352 0.755312 0.757189 0.758994 0.760677 0.762399 0.764018 0.765747 0.76753 0.769191 0.770866 0.772624 0.774669 0.776683 0.778367 0.779966 0.781373 0.782916 0.78445 0.786024 0.787522 0.789057 0.79043 0.791794 0.793271 0.794623 0.796087 0.797462 0.79885 0.800271 0.801616 0.803048 0.804506 0.805773 0.806983 0.808135 0.809409 0.810419 0.811298 0.812065 0.812788 0.813171 0.813808 0.814313 0.814713 0.8156 0.816434 0.81725 0.817925 0.818757 0.819348 0.819829 0.82016 0.820638 0.821048 0.821536 0.822076 0.822496 0.822856 0.823132 0.823544 0.82374 0.824126 0.824374 0.824812 0.824955 0.825412 0.826022 0.826681 0.827529 0.828403 0.829241 0.829985 0.83047 0.830469 0.830583 0.827574 0.827677 0.828604 0.828873 0.829509 0.830033 0.830471 0.830957 0.830867 0.830861 0.830868 0.831051 0.83088 0.830772 0.830672 0.830818 0.83118 0.831655 0.832034 0.832689 0.832987 0.833307 0.833423 0.833318 0.833396 0.83364 0.833546 0.8337 0.833561 0.833766 0.833772 0.834069 0.834246 0.834348 0.834586 0.834763 0.83503 0.83485 0.834826 0.834834 0.834663 0.834905 0.83477 0.834572 0.834769 0.835152 0.837088 0.836913 0.836575 0.837478 0.837519 0.837815 0.838302 0.838587 0.83926 0.839379 0.839933 0.840689 0.842209 0.844015 0.846354 0.848581 0.849211 0.849418 0.849697 0.850122 0.849616 0.849597 0.848778 0.848681 0.848399 0.848273 0.848521 0.848162 0.848233 0.848117 0.847937 0.847007 0.847263 0.846766 0.84553 0.843376 0.837129 0.834319 0.833322 0.833012 0.829327 0.828291 0.831121 0.835276 0.837879 0.837182 0.837221 0.841133 0.840551 0.842285 0.844626 0.846653 0.852539 0.853678 0.854657 0.852265 0.851373 0.852046 0.84965 0.85006 0.847312 0.842792 0.836641 0.838395 0.837169 0.839152 0.844167 0.84 ];
TPR_FT = [1 0.989474 0.974497 0.963401 0.953315 0.943898 0.935205 0.926968 0.9194 0.912111 0.904947 0.897991 0.891205 0.884298 0.877644 0.870899 0.864007 0.857371 0.850868 0.844474 0.838041 0.831883 0.825881 0.820128 0.814593 0.8092 0.804092 0.798881 0.793661 0.788588 0.78344 0.778188 0.772969 0.767502 0.762162 0.75697 0.751691 0.746599 0.74143 0.736353 0.731278 0.726413 0.721551 0.716542 0.711523 0.706513 0.701692 0.697021 0.692456 0.687634 0.682967 0.678477 0.67395 0.669404 0.664888 0.660351 0.655891 0.651304 0.646557 0.64183 0.637481 0.633156 0.628737 0.624314 0.620025 0.615592 0.611266 0.60694 0.602814 0.598444 0.594157 0.589844 0.585385 0.581225 0.576952 0.572718 0.568441 0.564196 0.559977 0.555699 0.551462 0.547036 0.542681 0.538536 0.534328 0.53009 0.52578 0.521444 0.517062 0.512654 0.508286 0.504025 0.499693 0.495549 0.491485 0.487154 0.482807 0.47844 0.474022 0.469622 0.465205 0.46091 0.456633 0.45228 0.447906 0.443422 0.438923 0.434177 0.429461 0.424919 0.420177 0.415662 0.411114 0.40676 0.402346 0.398154 0.394105 0.389734 0.385489 0.381362 0.377259 0.373158 0.369427 0.365802 0.362198 0.358711 0.355175 0.351632 0.348122 0.344661 0.341347 0.337901 0.334433 0.331093 0.327675 0.324394 0.321068 0.317717 0.314499 0.311196 0.307971 0.304719 0.301512 0.29831 0.295062 0.291682 0.288486 0.285313 0.28199 0.278647 0.275332 0.27211 0.269017 0.266036 0.26312 0.26028 0.257442 0.25467 0.25185 0.249106 0.246445 0.243576 0.240713 0.237986 0.235218 0.232299 0.229594 0.22698 0.224341 0.221687 0.21898 0.216308 0.213851 0.211366 0.208853 0.20637 0.203748 0.201207 0.198743 0.196232 0.193637 0.191075 0.18852 0.18585 0.18326 0.180491 0.177775 0.174497 0.17087 0.168309 0.165906 0.163404 0.160959 0.15858 0.156101 0.153812 0.151403 0.149037 0.146684 0.144454 0.142162 0.139893 0.137696 0.135561 0.133371 0.131061 0.128954 0.126595 0.124278 0.122045 0.119861 0.117567 0.115244 0.112962 0.110689 0.108388 0.106187 0.103923 0.101636 0.0992573 0.0967824 0.0942591 0.0916951 0.0887957 0.0859963 0.0833621 0.0806157 0.078004 0.0755171 0.073005 0.0702848 0.0677635 0.0652711 0.0626792 0.0601793 0.0577176 0.0549837 0.0523162 0.0496818 0.0469753 0.0442038 0.0408889 0.0362339 0.0330784 0.0301315 0.0272846 0.0246556 0.0219424 0.0193822 0.0169823 0.0145014 0.0122936 0.00926541 0.00644347 0.00422302 0.00190908 ];
FPR_FT = [1 0.917433 0.809424 0.752192 0.70782 0.668576 0.633742 0.601637 0.572311 0.54653 0.524105 0.503609 0.483981 0.464842 0.446824 0.428933 0.413402 0.398915 0.385594 0.37318 0.361535 0.350984 0.341221 0.331929 0.323259 0.314727 0.306436 0.298443 0.290705 0.283446 0.276642 0.270281 0.264359 0.258704 0.253028 0.247159 0.241692 0.236512 0.231694 0.227051 0.222304 0.218017 0.213891 0.209649 0.196556 0.192855 0.189263 0.18576 0.182365 0.17903 0.175732 0.172546 0.169411 0.166414 0.163637 0.161025 0.158433 0.155934 0.153511 0.151155 0.148812 0.146565 0.144301 0.142049 0.139829 0.137649 0.135509 0.133473 0.131485 0.129597 0.127694 0.125862 0.124039 0.122224 0.120452 0.118804 0.117096 0.115403 0.11365 0.111938 0.110342 0.108794 0.10732 0.10583 0.104387 0.102945 0.101542 0.100176 0.0988595 0.0975279 0.0962285 0.0949737 0.0936758 0.092416 0.0911795 0.0898154 0.0885861 0.0872417 0.0857924 0.0844695 0.0832782 0.0821385 0.0809863 0.0799074 0.0789039 0.077889 0.0769203 0.0759741 0.0749651 0.0738407 0.0729247 0.0719999 0.0710311 0.0700749 0.0690696 0.0680987 0.0670882 0.0660564 0.0649839 0.0638253 0.0626477 0.061381 0.0602473 0.0592066 0.0581977 0.0572725 0.0563367 0.0554788 0.0546184 0.053763 0.0527919 0.0518026 0.0508946 0.0498469 0.0486437 0.0473947 0.0463497 0.0452831 0.0443717 0.043333 0.0425278 0.0413193 0.040318 0.0393264 0.0382815 0.0375726 0.0367242 0.0357532 0.0350208 0.0341531 0.0335419 0.032987 0.0324283 0.0318627 0.0313864 0.0309188 0.0305059 0.0300629 0.0296032 0.0291745 0.0287208 0.0282775 0.02779 0.0272866 0.0269098 0.0265418 0.0261569 0.0257412 0.0253334 0.0249581 0.0245925 0.024211 0.0238014 0.0233453 0.0229713 0.0226049 0.0222654 0.0219055 0.0214514 0.0209351 0.0204163 0.0199787 0.0195715 0.0191582 0.018717 0.0178809 0.0174199 0.0169864 0.0165428 0.0161673 0.0158658 0.0153935 0.0151966 0.0150317 0.0148674 0.0147025 0.0145518 0.0143902 0.0142417 0.014103 0.0139694 0.0138386 0.0137251 0.0136186 0.013518 0.0134141 0.0133219 0.0132258 0.013134 0.0130438 0.0129693 0.0128833 0.0128151 0.0127422 0.0126715 0.0126049 0.01254 0.012471 0.012405 0.0123418 0.0122832 0.0122227 0.0121614 0.0121016 0.012038 0.0119672 0.0118974 0.0118178 0.0117019 0.0115079 0.0110476 0.0109594 0.0109041 0.0108569 0.010796 0.0107209 0.0106647 0.0106185 0.0105749 0.0105145 0.0102822 0.0102521 0.0102324 0.0102123 0.0101928 0.0101754 0.0101555 0.0101243 0.0100992 0.01008 0.0100645 0.0100498 0.0100381 0.0100242 0.0100124 0.0100055 ];
plot(Recall_FT, Precision_FT, 'y', 'linewidth', 1);
Recall_AC = [1 0.99014 0.964736 0.939985 0.917354 0.897001 0.877954 0.859279 0.84161 0.825913 0.811378 0.796902 0.782786 0.769336 0.756349 0.744077 0.732491 0.721293 0.711025 0.700897 0.691306 0.681907 0.672751 0.663817 0.654913 0.646062 0.637369 0.628802 0.620223 0.61148 0.602619 0.593914 0.585971 0.578266 0.570656 0.563286 0.556136 0.548968 0.542131 0.535194 0.528534 0.522093 0.515711 0.509428 0.503218 0.496892 0.490658 0.484598 0.478368 0.472168 0.46626 0.460609 0.454887 0.449466 0.443923 0.438514 0.433144 0.427853 0.422709 0.417701 0.412687 0.407709 0.402856 0.398045 0.393301 0.388648 0.383939 0.379351 0.374824 0.37031 0.365911 0.361491 0.357001 0.352628 0.348304 0.344061 0.33964 0.335275 0.331002 0.326832 0.322712 0.318687 0.314737 0.310715 0.306851 0.302914 0.298955 0.295081 0.29133 0.287579 0.28392 0.280245 0.276679 0.272971 0.269275 0.26572 0.262084 0.258627 0.255271 0.251914 0.248568 0.245056 0.241716 0.238359 0.234995 0.231594 0.228184 0.224819 0.22145 0.218114 0.214681 0.211181 0.20768 0.20431 0.201012 0.197796 0.194726 0.191608 0.188565 0.185439 0.182406 0.179506 0.176484 0.173533 0.170542 0.167572 0.164764 0.162018 0.159175 0.156521 0.153611 0.15101 0.148458 0.145937 0.143445 0.141053 0.138697 0.136513 0.134286 0.132205 0.1301 0.1279 0.12594 0.123776 0.121573 0.119409 0.117487 0.115441 0.113491 0.111649 0.109709 0.107853 0.106012 0.104138 0.102375 0.100597 0.098767 0.0969517 0.0951939 0.093219 0.0913418 0.0893661 0.0873547 0.0852768 0.0832416 0.0811693 0.0792673 0.0772808 0.0752272 0.0733532 0.071433 0.0696098 0.0677501 0.0658124 0.0639996 0.0623267 0.0604885 0.0587846 0.0570411 0.0554878 0.0538558 0.0522643 0.0506642 0.0491216 0.047663 0.0460344 0.04428 0.0428711 0.0414317 0.040206 0.0388018 0.0374402 0.0362342 0.034849 0.0336079 0.0323774 0.0312253 0.0300666 0.0289925 0.0279637 0.0268977 0.0258224 0.0247687 0.0238599 0.0229416 0.0219523 0.0210426 0.0202114 0.0192909 0.0184551 0.0175261 0.0167355 0.0159324 0.015137 0.0144687 0.0137956 0.0131126 0.012448 0.011767 0.0111228 0.0105057 0.00993149 0.00936568 0.008838 0.00833877 0.00777328 0.007348 0.0068932 0.00640717 0.00596095 0.00550405 0.00503623 0.00469236 0.00429844 0.00400031 0.00369344 0.00339733 0.00310844 0.00283345 0.00256394 0.00224246 0.00201815 0.00181489 0.00158056 0.00136573 0.00115602 0.000962999 0.000806932 0.000705523 0.000555567 0.000483295 0.000389968 0.000285185 0.0002129 0.000182818 0.000165487 ];
Precision_AC = [0.214248 0.237683 0.282168 0.333169 0.373987 0.403116 0.429192 0.451087 0.47132 0.49065 0.509005 0.525818 0.542181 0.558227 0.573668 0.588351 0.601931 0.613921 0.624569 0.634303 0.643516 0.652332 0.660607 0.668515 0.675937 0.682831 0.689325 0.695221 0.700406 0.705329 0.709902 0.714246 0.718585 0.722632 0.726483 0.730468 0.734295 0.737727 0.741073 0.744177 0.747071 0.750032 0.752846 0.755461 0.758082 0.760475 0.762711 0.764969 0.767194 0.769515 0.771731 0.773626 0.77558 0.777813 0.779897 0.782005 0.784015 0.786061 0.787897 0.789949 0.791541 0.793049 0.794437 0.795768 0.797032 0.798299 0.799488 0.800662 0.801799 0.803088 0.804093 0.80522 0.806269 0.807418 0.808386 0.809528 0.810539 0.811494 0.812247 0.81295 0.81356 0.81421 0.81499 0.815584 0.816274 0.816945 0.817372 0.817967 0.818381 0.81902 0.819317 0.819816 0.82041 0.821082 0.821425 0.821534 0.821854 0.82205 0.822036 0.821883 0.821444 0.820625 0.819976 0.81934 0.819072 0.818747 0.818402 0.818204 0.817991 0.817964 0.817929 0.817908 0.81793 0.817724 0.817674 0.817927 0.81784 0.817624 0.817594 0.81736 0.817051 0.817025 0.816947 0.816754 0.816599 0.816367 0.816129 0.8156 0.815122 0.815094 0.814557 0.813973 0.813879 0.81316 0.812751 0.812216 0.811041 0.810439 0.809439 0.808952 0.807593 0.80664 0.806725 0.805067 0.803992 0.803198 0.802706 0.801935 0.801672 0.800915 0.800079 0.799604 0.798887 0.798603 0.797766 0.797547 0.796205 0.796176 0.795531 0.795112 0.794561 0.794259 0.794938 0.794434 0.794129 0.793684 0.793981 0.794498 0.794457 0.794976 0.794982 0.794749 0.795204 0.795537 0.796655 0.79639 0.796592 0.797326 0.797198 0.797494 0.797957 0.798633 0.798843 0.798639 0.798368 0.798563 0.798859 0.800067 0.800991 0.801272 0.80157 0.802035 0.802569 0.80273 0.803379 0.802706 0.802027 0.801292 0.801338 0.800523 0.799276 0.798203 0.797205 0.796135 0.79624 0.795153 0.794753 0.793836 0.792989 0.793149 0.793777 0.794621 0.794364 0.793698 0.793669 0.792894 0.793246 0.793662 0.794418 0.794518 0.794531 0.795169 0.794237 0.792555 0.791816 0.791988 0.791413 0.792465 0.793545 0.792501 0.793066 0.794064 0.794197 0.790462 0.789411 0.787014 0.778626 0.777387 0.781722 0.782802 0.776109 0.773767 0.770426 0.770933 0.769863 0.772092 0.770927 0.767686 0.769933 0.760214 0.756361 0.756667 0.757 0.755333 0.755 0.76 ];
TPR_AC = [1 0.99014 0.964736 0.939985 0.917354 0.897001 0.877954 0.859279 0.84161 0.825913 0.811378 0.796902 0.782786 0.769336 0.756349 0.744077 0.732491 0.721293 0.711025 0.700897 0.691306 0.681907 0.672751 0.663817 0.654913 0.646062 0.637369 0.628802 0.620223 0.61148 0.602619 0.593914 0.585971 0.578266 0.570656 0.563286 0.556136 0.548968 0.542131 0.535194 0.528534 0.522093 0.515711 0.509428 0.503218 0.496892 0.490658 0.484598 0.478368 0.472168 0.46626 0.460609 0.454887 0.449466 0.443923 0.438514 0.433144 0.427853 0.422709 0.417701 0.412687 0.407709 0.402856 0.398045 0.393301 0.388648 0.383939 0.379351 0.374824 0.37031 0.365911 0.361491 0.357001 0.352628 0.348304 0.344061 0.33964 0.335275 0.331002 0.326832 0.322712 0.318687 0.314737 0.310715 0.306851 0.302914 0.298955 0.295081 0.29133 0.287579 0.28392 0.280245 0.276679 0.272971 0.269275 0.26572 0.262084 0.258627 0.255271 0.251914 0.248568 0.245056 0.241716 0.238359 0.234995 0.231594 0.228184 0.224819 0.22145 0.218114 0.214681 0.211181 0.20768 0.20431 0.201012 0.197796 0.194726 0.191608 0.188565 0.185439 0.182406 0.179506 0.176484 0.173533 0.170542 0.167572 0.164764 0.162018 0.159175 0.156521 0.153611 0.15101 0.148458 0.145937 0.143445 0.141053 0.138697 0.136513 0.134286 0.132205 0.1301 0.1279 0.12594 0.123776 0.121573 0.119409 0.117487 0.115441 0.113491 0.111649 0.109709 0.107853 0.106012 0.104138 0.102375 0.100597 0.098767 0.0969517 0.0951939 0.093219 0.0913418 0.0893661 0.0873547 0.0852768 0.0832416 0.0811693 0.0792673 0.0772808 0.0752272 0.0733532 0.071433 0.0696098 0.0677501 0.0658124 0.0639996 0.0623267 0.0604885 0.0587846 0.0570411 0.0554878 0.0538558 0.0522643 0.0506642 0.0491216 0.047663 0.0460344 0.04428 0.0428711 0.0414317 0.040206 0.0388018 0.0374402 0.0362342 0.034849 0.0336079 0.0323774 0.0312253 0.0300666 0.0289925 0.0279637 0.0268977 0.0258224 0.0247687 0.0238599 0.0229416 0.0219523 0.0210426 0.0202114 0.0192909 0.0184551 0.0175261 0.0167355 0.0159324 0.015137 0.0144687 0.0137956 0.0131126 0.012448 0.011767 0.0111228 0.0105057 0.00993149 0.00936568 0.008838 0.00833877 0.00777328 0.007348 0.0068932 0.00640717 0.00596095 0.00550405 0.00503623 0.00469236 0.00429844 0.00400031 0.00369344 0.00339733 0.00310844 0.00283345 0.00256394 0.00224246 0.00201815 0.00181489 0.00158056 0.00136573 0.00115602 0.000962999 0.000806932 0.000705523 0.000555567 0.000483295 0.000389968 0.000285185 0.0002129 0.000182818 0.000165487 ];
FPR_AC = [1 0.826706 0.681057 0.588064 0.519961 0.467429 0.424402 0.388524 0.357389 0.331006 0.308634 0.289307 0.271943 0.256191 0.242036 0.229228 0.217864 0.207776 0.198614 0.190158 0.182292 0.174875 0.168079 0.1618 0.155989 0.150639 0.145646 0.140962 0.136604 0.13242 0.128409 0.124666 0.121028 0.117562 0.114214 0.110971 0.107863 0.104909 0.102082 0.0994181 0.0967828 0.0941684 0.0916259 0.0891495 0.0867658 0.0843772 0.0819427 0.0794238 0.0769636 0.0746535 0.0724458 0.0703705 0.0683406 0.0663 0.064299 0.0624477 0.0606993 0.0591116 0.0576461 0.0562013 0.0548787 0.0536075 0.0524081 0.0512356 0.0501273 0.0490496 0.0480026 0.0469612 0.0459921 0.0450057 0.0440392 0.0431093 0.0422032 0.0413084 0.0404439 0.0395805 0.0387408 0.0379232 0.0371385 0.0363787 0.0356662 0.0349579 0.0342478 0.0335823 0.0329336 0.0322884 0.031667 0.03104 0.0304372 0.0298269 0.0292571 0.0286695 0.0281038 0.0275609 0.0270357 0.0265466 0.0260571 0.0255644 0.0251155 0.0246929 0.0242669 0.0238599 0.02347 0.0231109 0.0227667 0.022441 0.0221199 0.0217841 0.0214771 0.0211611 0.0208552 0.0205629 0.0202739 0.0200057 0.0197285 0.0194584 0.0192067 0.0189682 0.0187257 0.0185057 0.0182955 0.0180862 0.0178827 0.0176831 0.0174753 0.0172836 0.0170927 0.0169135 0.016744 0.0165756 0.0164213 0.01626 0.0161114 0.0159744 0.0158389 0.0157067 0.0155736 0.0154428 0.0153181 0.0152006 0.0150896 0.0149775 0.0148593 0.014744 0.0146316 0.0145191 0.0144291 0.0143303 0.0142339 0.0141383 0.0140398 0.0139514 0.0138636 0.0137718 0.0136783 0.0135978 0.0135189 0.0134364 0.0133584 0.0132812 0.0132011 0.0131222 0.013047 0.0129782 0.0129091 0.0128446 0.01278 0.0127176 0.012656 0.0125924 0.0125419 0.0124817 0.0124261 0.0123689 0.012309 0.0122586 0.0122059 0.012152 0.0120977 0.0120503 0.0119984 0.0119455 0.0118971 0.0118494 0.0118066 0.0117661 0.01172 0.0116657 0.0116244 0.011578 0.0115351 0.011498 0.0114649 0.0114228 0.0113915 0.0113578 0.0113273 0.0112946 0.011261 0.0112283 0.0111965 0.0111633 0.0111255 0.0110867 0.0110494 0.011015 0.0109838 0.0109505 0.0109195 0.010885 0.0108429 0.010796 0.0107569 0.0107126 0.0106742 0.0106292 0.0105876 0.0105462 0.0105039 0.0104713 0.0104357 0.0104075 0.0103797 0.0103514 0.0103236 0.0103028 0.010284 0.0102607 0.0102427 0.0102257 0.0102116 0.0101964 0.0101803 0.0101705 0.0101616 0.0101477 0.0101366 0.0101196 0.0101062 0.0100915 0.0100794 0.0100703 0.0100612 0.0100523 0.0100446 0.0100366 0.0100316 0.0100267 0.0100217 0.0100199 0.010017 0.0100142 0.010012 0.0100097 0.0100073 0.0100059 ];
plot(Recall_AC, Precision_AC, ':k', 'linewidth', 1);
Recall_OBJ = [1 0.990331 0.990331 0.990331 0.990331 0.990331 0.990331 0.990331 0.990331 0.990331 0.990331 0.990331 0.990331 0.990331 0.990098 0.990098 0.990098 0.989172 0.989172 0.989172 0.989172 0.988546 0.988365 0.986424 0.986261 0.98599 0.985985 0.985921 0.979554 0.978793 0.977232 0.977156 0.976532 0.975603 0.971374 0.970836 0.969503 0.969142 0.964996 0.964407 0.957863 0.957612 0.956877 0.956571 0.956145 0.950274 0.948444 0.948246 0.947589 0.947324 0.947179 0.946784 0.944555 0.943972 0.942963 0.938414 0.937171 0.937083 0.935869 0.933547 0.930313 0.924828 0.921569 0.920641 0.918972 0.914837 0.913782 0.912772 0.910894 0.910137 0.907637 0.903044 0.900858 0.900681 0.898849 0.896244 0.893976 0.888613 0.886674 0.884802 0.882611 0.880778 0.879252 0.877982 0.877136 0.872682 0.869258 0.866215 0.863996 0.861297 0.856283 0.852688 0.849241 0.844644 0.84191 0.838545 0.836996 0.831234 0.828958 0.82628 0.822811 0.816722 0.809746 0.805077 0.801414 0.798278 0.797263 0.791207 0.785613 0.779663 0.775013 0.769243 0.767435 0.764877 0.757422 0.755681 0.752529 0.748429 0.745867 0.744861 0.742975 0.738368 0.737781 0.73449 0.732106 0.725759 0.72187 0.72112 0.717203 0.713603 0.708335 0.697438 0.69253 0.68758 0.68332 0.679306 0.674264 0.669501 0.658442 0.654197 0.650896 0.646916 0.639347 0.631471 0.624001 0.615874 0.613186 0.608118 0.60156 0.596934 0.592747 0.589913 0.587203 0.583716 0.576189 0.571345 0.565943 0.562874 0.556919 0.554774 0.552503 0.55014 0.545768 0.54102 0.521209 0.517305 0.51004 0.506599 0.503643 0.496775 0.492585 0.488963 0.479567 0.472557 0.466549 0.458578 0.45186 0.44285 0.439032 0.434705 0.431321 0.427512 0.42418 0.419676 0.412212 0.403259 0.400006 0.396751 0.387761 0.385037 0.381942 0.373173 0.368728 0.360288 0.357708 0.350818 0.3462 0.34434 0.340911 0.333213 0.330118 0.32091 0.309672 0.308838 0.306357 0.299633 0.293376 0.2901 0.286589 0.282051 0.280144 0.278044 0.27026 0.269092 0.266599 0.257733 0.253824 0.243962 0.238132 0.233012 0.227004 0.218959 0.211658 0.207521 0.192869 0.183266 0.180695 0.167933 0.161707 0.153114 0.144338 0.133932 0.129481 0.129013 0.124541 0.117966 0.115044 0.113497 0.110179 0.109262 0.108483 0.105032 0.104817 0.104682 0.104446 0.104309 0.100297 0.0980051 0.0978208 0.0977209 0.0967324 0.0964594 0.0933397 0.0906119 0.0883615 0.0882628 ];
Precision_OBJ = [0.214248 0.258885 0.258885 0.258885 0.258885 0.258885 0.258885 0.258885 0.258885 0.258885 0.258885 0.258885 0.25894 0.25899 0.258926 0.258926 0.258944 0.259265 0.260874 0.261171 0.261353 0.264766 0.265412 0.268243 0.270771 0.273737 0.276491 0.277003 0.284455 0.285982 0.29067 0.291279 0.295406 0.29639 0.298486 0.303766 0.308796 0.312564 0.314847 0.316079 0.324145 0.332428 0.334292 0.336651 0.34173 0.34364 0.353239 0.359552 0.366486 0.36897 0.369611 0.372099 0.376202 0.382858 0.389275 0.391647 0.393347 0.394574 0.398644 0.401186 0.407119 0.411395 0.418485 0.424427 0.42713 0.428598 0.430434 0.434536 0.436353 0.437973 0.440523 0.443164 0.445375 0.448917 0.452135 0.453678 0.457169 0.470372 0.472779 0.476819 0.481848 0.484002 0.490753 0.497308 0.504145 0.511688 0.524578 0.528258 0.533461 0.53925 0.542532 0.547224 0.551931 0.558536 0.559113 0.561593 0.564381 0.566405 0.572623 0.573965 0.575845 0.579497 0.579557 0.583375 0.58789 0.590488 0.594011 0.596371 0.598806 0.603008 0.608019 0.610936 0.614688 0.619113 0.621223 0.624192 0.62945 0.633265 0.635851 0.638539 0.641826 0.644323 0.650429 0.651979 0.655917 0.658567 0.663495 0.664655 0.670467 0.672357 0.676163 0.677561 0.680162 0.681148 0.683069 0.685529 0.688597 0.6901 0.693331 0.694537 0.695659 0.69552 0.697773 0.700309 0.70172 0.702252 0.70746 0.709526 0.711832 0.711652 0.712983 0.713553 0.717929 0.72049 0.724708 0.727109 0.729078 0.731418 0.731703 0.73426 0.735529 0.737464 0.739813 0.74098 0.741631 0.74389 0.745489 0.747568 0.749547 0.751061 0.752518 0.756098 0.758624 0.759504 0.761656 0.762909 0.762227 0.765477 0.767614 0.769059 0.771345 0.771224 0.773347 0.773863 0.778298 0.778978 0.781902 0.782756 0.787394 0.790884 0.793143 0.794076 0.796615 0.793826 0.797489 0.803858 0.805248 0.804983 0.807495 0.80501 0.805709 0.80938 0.8054 0.805578 0.8046 0.804976 0.808861 0.809712 0.812825 0.81462 0.816854 0.817791 0.820468 0.821675 0.818412 0.812308 0.82588 0.823045 0.826848 0.828027 0.829139 0.833174 0.830583 0.829287 0.826345 0.819725 0.823075 0.823417 0.821332 0.824418 0.833419 0.829064 0.830909 0.833611 0.839034 0.836202 0.837919 0.837803 0.837151 0.839357 0.839298 0.839731 0.839813 0.840223 0.840854 0.840924 0.840935 0.835815 0.838135 0.833822 0.834193 0.834263 0.834222 0.837475 0.836373 0.838926 ];
TPR_OBJ = [1 0.990331 0.990331 0.990331 0.990331 0.990331 0.990331 0.990331 0.990331 0.990331 0.990331 0.990331 0.990331 0.990331 0.990098 0.990098 0.990098 0.989172 0.989172 0.989172 0.989172 0.988546 0.988365 0.986424 0.986261 0.98599 0.985985 0.985921 0.979554 0.978793 0.977232 0.977156 0.976532 0.975603 0.971374 0.970836 0.969503 0.969142 0.964996 0.964407 0.957863 0.957612 0.956877 0.956571 0.956145 0.950274 0.948444 0.948246 0.947589 0.947324 0.947179 0.946784 0.944555 0.943972 0.942963 0.938414 0.937171 0.937083 0.935869 0.933547 0.930313 0.924828 0.921569 0.920641 0.918972 0.914837 0.913782 0.912772 0.910894 0.910137 0.907637 0.903044 0.900858 0.900681 0.898849 0.896244 0.893976 0.888613 0.886674 0.884802 0.882611 0.880778 0.879252 0.877982 0.877136 0.872682 0.869258 0.866215 0.863996 0.861297 0.856283 0.852688 0.849241 0.844644 0.84191 0.838545 0.836996 0.831234 0.828958 0.82628 0.822811 0.816722 0.809746 0.805077 0.801414 0.798278 0.797263 0.791207 0.785613 0.779663 0.775013 0.769243 0.767435 0.764877 0.757422 0.755681 0.752529 0.748429 0.745867 0.744861 0.742975 0.738368 0.737781 0.73449 0.732106 0.725759 0.72187 0.72112 0.717203 0.713603 0.708335 0.697438 0.69253 0.68758 0.68332 0.679306 0.674264 0.669501 0.658442 0.654197 0.650896 0.646916 0.639347 0.631471 0.624001 0.615874 0.613186 0.608118 0.60156 0.596934 0.592747 0.589913 0.587203 0.583716 0.576189 0.571345 0.565943 0.562874 0.556919 0.554774 0.552503 0.55014 0.545768 0.54102 0.521209 0.517305 0.51004 0.506599 0.503643 0.496775 0.492585 0.488963 0.479567 0.472557 0.466549 0.458578 0.45186 0.44285 0.439032 0.434705 0.431321 0.427512 0.42418 0.419676 0.412212 0.403259 0.400006 0.396751 0.387761 0.385037 0.381942 0.373173 0.368728 0.360288 0.357708 0.350818 0.3462 0.34434 0.340911 0.333213 0.330118 0.32091 0.309672 0.308838 0.306357 0.299633 0.293376 0.2901 0.286589 0.282051 0.280144 0.278044 0.27026 0.269092 0.266599 0.257733 0.253824 0.243962 0.238132 0.233012 0.227004 0.218959 0.211658 0.207521 0.192869 0.183266 0.180695 0.167933 0.161707 0.153114 0.144338 0.133932 0.129481 0.129013 0.124541 0.117966 0.115044 0.113497 0.110179 0.109262 0.108483 0.105032 0.104817 0.104682 0.104446 0.104309 0.100297 0.0980051 0.0978208 0.0977209 0.0967324 0.0964594 0.0933397 0.0906119 0.0883615 0.0882628 ];
FPR_OBJ = [1 0.80296 0.80296 0.80296 0.80296 0.80296 0.80296 0.80296 0.80296 0.80296 0.80296 0.80296 0.802665 0.80244 0.80244 0.802437 0.802286 0.800792 0.796316 0.79602 0.79594 0.787156 0.786509 0.778268 0.776933 0.768552 0.761539 0.760725 0.74029 0.731615 0.71815 0.715896 0.710166 0.703865 0.693746 0.673547 0.660676 0.648756 0.639983 0.635299 0.617031 0.593863 0.589454 0.580332 0.568061 0.556235 0.535191 0.524567 0.50925 0.501694 0.501037 0.499559 0.491074 0.477802 0.471624 0.466772 0.461665 0.460197 0.455171 0.449857 0.441473 0.432348 0.417387 0.407534 0.402158 0.399318 0.395468 0.388104 0.385582 0.382675 0.375979 0.370881 0.365866 0.361423 0.354948 0.352197 0.348862 0.334641 0.330224 0.327572 0.321611 0.317243 0.306901 0.300918 0.294416 0.286205 0.274647 0.270666 0.265418 0.258246 0.253599 0.249096 0.245654 0.23709 0.235969 0.231253 0.22883 0.227551 0.220322 0.219502 0.216663 0.207242 0.206292 0.203029 0.198494 0.196983 0.193493 0.191328 0.187662 0.184625 0.180552 0.177106 0.175436 0.172062 0.169096 0.167949 0.161818 0.159316 0.15767 0.156014 0.153293 0.151767 0.148816 0.148046 0.145053 0.143819 0.141158 0.140287 0.134896 0.132639 0.130015 0.123861 0.122374 0.121506 0.120074 0.119269 0.116935 0.116605 0.113151 0.111768 0.11087 0.110158 0.108426 0.107039 0.105529 0.103657 0.0956196 0.0931364 0.0880588 0.086946 0.0860552 0.0853929 0.082582 0.0806737 0.0782453 0.0745562 0.0727988 0.0707481 0.069565 0.068603 0.068274 0.0673551 0.0666169 0.0660166 0.0630876 0.0624736 0.0617518 0.0610999 0.0605635 0.0597584 0.0594114 0.0579237 0.0563817 0.0555682 0.0548191 0.0525413 0.0521184 0.0507934 0.0503765 0.0498246 0.0494822 0.0493626 0.0472419 0.0460457 0.0440733 0.0431392 0.0423459 0.0420219 0.0350071 0.033477 0.0328748 0.0318969 0.0314063 0.030263 0.0292902 0.028624 0.02797 0.027692 0.0274149 0.0270662 0.0269385 0.0264939 0.0261127 0.0260543 0.0259035 0.0257319 0.0253492 0.025254 0.0249266 0.0245847 0.0233289 0.0229824 0.0225284 0.0221065 0.021904 0.021771 0.0195629 0.0193222 0.0188816 0.0186281 0.0182072 0.0179792 0.0169948 0.0166338 0.0163254 0.0153162 0.0152177 0.0148882 0.0146279 0.0144823 0.0141552 0.0140161 0.0139051 0.0138503 0.0136489 0.0134927 0.0133237 0.0128462 0.0128034 0.0126089 0.0126077 0.0125904 0.0125873 0.0125214 0.0125027 0.0124827 0.0124074 0.0121741 0.0121575 0.0121575 0.0121497 0.012145 0.012145 0.0121094 0.0121094 0.0120834 ];
plot(Recall_OBJ, Precision_OBJ, ':b', 'linewidth', 1);
Recall_BMS = [1 0.989915 0.985799 0.980087 0.960875 0.93592 0.905031 0.890789 0.88044 0.874248 0.86241 0.854363 0.848869 0.834826 0.821404 0.818322 0.81416 0.807001 0.800737 0.796765 0.784739 0.780817 0.777469 0.773007 0.76894 0.764139 0.760674 0.756645 0.754797 0.752505 0.748741 0.743893 0.739664 0.736587 0.734277 0.728211 0.72625 0.722537 0.716085 0.712719 0.710719 0.708466 0.701097 0.698873 0.696518 0.692122 0.689967 0.686545 0.678743 0.673117 0.667744 0.66534 0.658321 0.655989 0.653101 0.646955 0.644518 0.641673 0.638462 0.636769 0.635181 0.63318 0.631725 0.628967 0.627653 0.625704 0.624048 0.621603 0.619514 0.615309 0.612838 0.610591 0.60871 0.606481 0.604414 0.60284 0.601237 0.599629 0.593933 0.592619 0.590788 0.589214 0.587724 0.586118 0.584611 0.582841 0.58144 0.579821 0.577206 0.57363 0.572003 0.570388 0.568233 0.566482 0.563841 0.562236 0.560824 0.558299 0.552583 0.550092 0.548595 0.54717 0.545697 0.54454 0.541232 0.540013 0.53831 0.536756 0.535585 0.533528 0.532251 0.530832 0.529445 0.527916 0.526051 0.523914 0.522328 0.520515 0.519414 0.517977 0.516891 0.515272 0.513403 0.512293 0.510442 0.509292 0.507934 0.504419 0.502592 0.500994 0.498386 0.496694 0.492289 0.490337 0.487361 0.486144 0.483179 0.482024 0.480927 0.479603 0.47814 0.476947 0.475969 0.474923 0.473897 0.472831 0.469687 0.468194 0.465824 0.464376 0.46288 0.461473 0.460225 0.459012 0.457069 0.455863 0.454878 0.453591 0.452375 0.45115 0.448068 0.445542 0.444322 0.441887 0.436762 0.431798 0.428826 0.427247 0.425494 0.423604 0.421419 0.419116 0.417596 0.415065 0.411144 0.40892 0.407283 0.400474 0.398922 0.397465 0.39612 0.39436 0.392541 0.390469 0.388973 0.387454 0.385841 0.383876 0.382305 0.381005 0.377777 0.372459 0.369814 0.368335 0.366764 0.361187 0.359559 0.357952 0.353742 0.349523 0.347425 0.346058 0.344752 0.340231 0.338413 0.333404 0.330885 0.329239 0.327511 0.325959 0.32251 0.320195 0.314522 0.310576 0.308137 0.305717 0.303701 0.300955 0.299192 0.293255 0.288238 0.286458 0.281655 0.279426 0.277599 0.274263 0.272367 0.269684 0.264163 0.26225 0.260836 0.259155 0.256623 0.251235 0.248488 0.243571 0.232892 0.225061 0.222371 0.209272 0.200297 0.189056 0.185788 0.17645 0.166028 0.144838 0.133583 0.119396 0.0994057 0.0892468 0.079091 0.0613436 0.0422667 0.0289515 0.0105131 0.000422524 ];
Precision_BMS = [0.214248 0.223576 0.238191 0.267943 0.301243 0.348387 0.3623 0.387696 0.39447 0.413869 0.442017 0.454622 0.465415 0.467159 0.487759 0.499156 0.511069 0.521775 0.540111 0.553481 0.564006 0.567805 0.574764 0.590683 0.599771 0.604932 0.609055 0.615768 0.620257 0.628751 0.633959 0.637541 0.643779 0.646886 0.651327 0.653115 0.657455 0.660325 0.663388 0.672549 0.675847 0.678343 0.679757 0.68495 0.687997 0.690033 0.691713 0.692962 0.694033 0.695635 0.701633 0.703747 0.706591 0.708384 0.711587 0.714593 0.71743 0.719317 0.721808 0.723282 0.724902 0.725937 0.727234 0.727572 0.72839 0.730509 0.731601 0.735565 0.736722 0.737424 0.738173 0.742239 0.743885 0.744272 0.745764 0.747358 0.748635 0.752042 0.752241 0.75311 0.754863 0.755607 0.756342 0.757491 0.759565 0.760405 0.764162 0.765198 0.76649 0.768268 0.769146 0.770046 0.771018 0.772057 0.772442 0.773351 0.773906 0.775272 0.776553 0.777657 0.779127 0.779889 0.78037 0.781163 0.781126 0.781464 0.782104 0.782473 0.782797 0.785587 0.786441 0.787121 0.787463 0.787788 0.788062 0.790176 0.790831 0.791586 0.791956 0.792021 0.792427 0.792393 0.791102 0.791418 0.791162 0.79195 0.79237 0.791549 0.791594 0.79155 0.791777 0.792896 0.793147 0.794234 0.794665 0.795048 0.796845 0.797411 0.797861 0.798844 0.800134 0.80043 0.800865 0.801174 0.801397 0.801669 0.802097 0.802486 0.802959 0.803295 0.805232 0.805776 0.806338 0.806669 0.806935 0.807192 0.807409 0.807738 0.808367 0.8085 0.807347 0.808109 0.809526 0.809739 0.809555 0.809554 0.80939 0.80956 0.810219 0.810909 0.811123 0.811554 0.811289 0.811272 0.811529 0.811626 0.812085 0.812861 0.813007 0.813235 0.81342 0.81356 0.813596 0.812534 0.812396 0.812396 0.812664 0.812857 0.812974 0.813067 0.813226 0.813424 0.813581 0.813748 0.813873 0.81633 0.816767 0.81694 0.817362 0.817534 0.818018 0.818309 0.818631 0.818479 0.818579 0.818554 0.818654 0.819375 0.819546 0.819654 0.819726 0.819595 0.819629 0.819846 0.820385 0.820671 0.820774 0.816797 0.816105 0.81389 0.810969 0.810617 0.811046 0.810997 0.811078 0.815485 0.816079 0.816567 0.81688 0.817163 0.817527 0.817686 0.815531 0.815221 0.815214 0.815262 0.812532 0.81189 0.811917 0.806844 0.807196 0.8083 0.809104 0.807014 0.803633 0.804525 0.805882 0.806568 0.811415 0.811126 0.810318 0.806527 0.805955 0.796505 0.800355 0.796155 ];
TPR_BMS = [1 0.989915 0.985799 0.980087 0.960875 0.93592 0.905031 0.890789 0.88044 0.874248 0.86241 0.854363 0.848869 0.834826 0.821404 0.818322 0.81416 0.807001 0.800737 0.796765 0.784739 0.780817 0.777469 0.773007 0.76894 0.764139 0.760674 0.756645 0.754797 0.752505 0.748741 0.743893 0.739664 0.736587 0.734277 0.728211 0.72625 0.722537 0.716085 0.712719 0.710719 0.708466 0.701097 0.698873 0.696518 0.692122 0.689967 0.686545 0.678743 0.673117 0.667744 0.66534 0.658321 0.655989 0.653101 0.646955 0.644518 0.641673 0.638462 0.636769 0.635181 0.63318 0.631725 0.628967 0.627653 0.625704 0.624048 0.621603 0.619514 0.615309 0.612838 0.610591 0.60871 0.606481 0.604414 0.60284 0.601237 0.599629 0.593933 0.592619 0.590788 0.589214 0.587724 0.586118 0.584611 0.582841 0.58144 0.579821 0.577206 0.57363 0.572003 0.570388 0.568233 0.566482 0.563841 0.562236 0.560824 0.558299 0.552583 0.550092 0.548595 0.54717 0.545697 0.54454 0.541232 0.540013 0.53831 0.536756 0.535585 0.533528 0.532251 0.530832 0.529445 0.527916 0.526051 0.523914 0.522328 0.520515 0.519414 0.517977 0.516891 0.515272 0.513403 0.512293 0.510442 0.509292 0.507934 0.504419 0.502592 0.500994 0.498386 0.496694 0.492289 0.490337 0.487361 0.486144 0.483179 0.482024 0.480927 0.479603 0.47814 0.476947 0.475969 0.474923 0.473897 0.472831 0.469687 0.468194 0.465824 0.464376 0.46288 0.461473 0.460225 0.459012 0.457069 0.455863 0.454878 0.453591 0.452375 0.45115 0.448068 0.445542 0.444322 0.441887 0.436762 0.431798 0.428826 0.427247 0.425494 0.423604 0.421419 0.419116 0.417596 0.415065 0.411144 0.40892 0.407283 0.400474 0.398922 0.397465 0.39612 0.39436 0.392541 0.390469 0.388973 0.387454 0.385841 0.383876 0.382305 0.381005 0.377777 0.372459 0.369814 0.368335 0.366764 0.361187 0.359559 0.357952 0.353742 0.349523 0.347425 0.346058 0.344752 0.340231 0.338413 0.333404 0.330885 0.329239 0.327511 0.325959 0.32251 0.320195 0.314522 0.310576 0.308137 0.305717 0.303701 0.300955 0.299192 0.293255 0.288238 0.286458 0.281655 0.279426 0.277599 0.274263 0.272367 0.269684 0.264163 0.26225 0.260836 0.259155 0.256623 0.251235 0.248488 0.243571 0.232892 0.225061 0.222371 0.209272 0.200297 0.189056 0.185788 0.17645 0.166028 0.144838 0.133583 0.119396 0.0994057 0.0892468 0.079091 0.0613436 0.0422667 0.0289515 0.0105131 0.000422524 ];
FPR_BMS = [1 0.989681 0.922342 0.833005 0.737541 0.617032 0.550885 0.494216 0.472706 0.432566 0.387456 0.370682 0.354559 0.333194 0.295802 0.28402 0.260889 0.243321 0.224213 0.207813 0.194634 0.182865 0.175602 0.161735 0.15537 0.150909 0.147923 0.142483 0.138659 0.13406 0.130763 0.127127 0.12387 0.121575 0.119149 0.117464 0.114831 0.11294 0.110895 0.107946 0.106242 0.104306 0.102666 0.100076 0.098517 0.0968379 0.0957945 0.0946941 0.0934342 0.0917488 0.0891538 0.0882876 0.0870928 0.0860554 0.08376 0.0812011 0.0793929 0.0780659 0.0770537 0.0764046 0.0756594 0.0750025 0.0743918 0.0739573 0.0735386 0.0725459 0.0719942 0.07111 0.0706054 0.0695882 0.0688447 0.0681047 0.0675934 0.0668062 0.0660294 0.0653099 0.0645615 0.0632794 0.0624234 0.0620496 0.0612479 0.0603425 0.059766 0.059137 0.0585666 0.0580536 0.056543 0.0561629 0.0555767 0.054926 0.0545694 0.0542652 0.053916 0.053535 0.0531053 0.052783 0.052538 0.0521287 0.0508265 0.0504413 0.0498436 0.049448 0.0492542 0.0490261 0.0487619 0.048553 0.0482575 0.048084 0.047926 0.0470029 0.0467866 0.0465881 0.046427 0.0461242 0.0454754 0.0449495 0.0446324 0.0442782 0.044145 0.044012 0.0437788 0.0435094 0.0433697 0.0432565 0.0431126 0.0429772 0.0428381 0.0426653 0.0419831 0.0417587 0.0415616 0.0411372 0.0408686 0.0405783 0.0392495 0.0390731 0.0387771 0.0386615 0.0385277 0.0383121 0.0381527 0.0380542 0.0379109 0.0378284 0.0377476 0.0376591 0.0375046 0.0373501 0.0368832 0.0367234 0.0364834 0.0363055 0.0361143 0.0360166 0.0359407 0.0358619 0.0357927 0.0356995 0.0354695 0.035361 0.0350566 0.0348896 0.0347055 0.0345725 0.0344839 0.0343913 0.0343015 0.0342149 0.0339857 0.0336341 0.0335609 0.0334942 0.0333521 0.033299 0.0332081 0.0331396 0.033066 0.0327952 0.0327141 0.0326414 0.032578 0.0324867 0.0324131 0.0322821 0.032205 0.0321179 0.0319973 0.0319129 0.0318342 0.0316623 0.0315393 0.0313239 0.0312144 0.0311207 0.0306727 0.0301373 0.0300512 0.0298108 0.0297116 0.0296591 0.0296022 0.0295468 0.0294817 0.0292369 0.0291265 0.029041 0.0289664 0.0288148 0.0287581 0.0286993 0.0286461 0.0285803 0.0284775 0.0283526 0.028182 0.0280802 0.0275384 0.0274226 0.0273466 0.0272385 0.0271042 0.0270375 0.0266583 0.0265657 0.0265022 0.0255084 0.0254218 0.0253529 0.0252952 0.0252376 0.0251722 0.0249499 0.0248882 0.0247503 0.0246839 0.0246093 0.0222642 0.0221181 0.0220297 0.0218215 0.0214015 0.0212498 0.0208594 0.0204107 0.0202492 0.0179365 0.0159905 0.0157598 0.0151594 0.0139383 0.0134083 0.0128568 0.0126133 0.0108926 0.0103946 0.0100139 ];
plot(Recall_BMS, Precision_BMS, ':g', 'linewidth', 1);
Recall_COV = [1 0.919154 0.856163 0.811195 0.776565 0.74686 0.721636 0.700722 0.681718 0.664408 0.649087 0.634936 0.621548 0.608686 0.5964 0.585049 0.57422 0.563933 0.55406 0.544766 0.535735 0.526891 0.518459 0.510113 0.502163 0.494498 0.486668 0.479346 0.472166 0.465153 0.458281 0.451586 0.444784 0.438105 0.431464 0.424702 0.418109 0.411696 0.405137 0.398291 0.391718 0.385616 0.379504 0.3735 0.367533 0.361874 0.356378 0.351183 0.34604 0.340886 0.335926 0.331252 0.326802 0.322422 0.318239 0.314037 0.309844 0.305981 0.30225 0.298427 0.294795 0.291165 0.287722 0.284208 0.280724 0.277469 0.27421 0.271093 0.267866 0.264662 0.26164 0.258716 0.255773 0.252875 0.249989 0.247192 0.244261 0.241529 0.238847 0.236207 0.233494 0.230915 0.228219 0.225607 0.223103 0.220541 0.218055 0.215509 0.212967 0.210534 0.20811 0.205606 0.203299 0.200787 0.198496 0.196161 0.193762 0.191443 0.189233 0.186881 0.184712 0.182604 0.180427 0.178381 0.176338 0.174338 0.172334 0.170326 0.168216 0.166212 0.164349 0.162377 0.160456 0.158642 0.156765 0.154974 0.153231 0.151301 0.149428 0.147568 0.145882 0.144158 0.14248 0.140805 0.139098 0.137468 0.135749 0.134145 0.132675 0.13105 0.129488 0.12799 0.126423 0.124933 0.123495 0.122096 0.120621 0.119276 0.117843 0.116459 0.115071 0.113682 0.112353 0.11109 0.109649 0.108406 0.107113 0.10596 0.10473 0.103543 0.102184 0.100998 0.0997959 0.0986141 0.0975107 0.0962235 0.0949657 0.0938415 0.0927057 0.0916547 0.090593 0.0894157 0.088167 0.0869715 0.0858949 0.0848089 0.083727 0.0825686 0.0813926 0.0802794 0.0791279 0.0779122 0.0767605 0.0756799 0.0745538 0.0735035 0.0723744 0.0712446 0.0701955 0.0690122 0.0679993 0.0669274 0.0657885 0.0645754 0.0633673 0.0622159 0.0610588 0.0598869 0.0588137 0.0576624 0.0565309 0.0553659 0.0542941 0.0531278 0.0520654 0.0509464 0.0499935 0.0489429 0.0478698 0.0467911 0.0457516 0.0447777 0.0439342 0.0430311 0.0419587 0.0410319 0.0400633 0.0390719 0.0380983 0.0370955 0.0361696 0.0352496 0.0343378 0.033383 0.0324474 0.0314701 0.0305225 0.0295536 0.028554 0.0276103 0.0266689 0.0258408 0.0249872 0.0239511 0.0230532 0.0222392 0.0213227 0.0205584 0.0197082 0.0188967 0.0181352 0.0173845 0.0165544 0.0157838 0.014993 0.0142631 0.013435 0.0127061 0.011941 0.0111771 0.0104692 0.0097364 0.00899484 0.00826402 0.00759549 0.00691206 0.00621694 0.00548462 0.00490396 0.00419534 0.00351255 0.00295965 0.0022839 0.00163591 0.00101702 0.00044307 ];
Precision_COV = [0.214248 0.343047 0.392357 0.416726 0.431789 0.442348 0.451048 0.45853 0.464752 0.470228 0.475347 0.480202 0.484933 0.489127 0.493138 0.496773 0.500296 0.503666 0.506655 0.509668 0.512651 0.515363 0.517952 0.520161 0.522325 0.52448 0.526253 0.528039 0.5298 0.531459 0.533171 0.534741 0.536137 0.537447 0.538816 0.539757 0.540864 0.541829 0.542784 0.543357 0.543783 0.544503 0.544933 0.54528 0.54577 0.546124 0.54667 0.547374 0.548007 0.548637 0.549321 0.55005 0.550864 0.551374 0.552048 0.552738 0.553403 0.554348 0.55508 0.556041 0.556855 0.55763 0.558571 0.55947 0.560152 0.561114 0.562055 0.56292 0.563612 0.564363 0.565358 0.566233 0.56722 0.568168 0.569125 0.570097 0.570876 0.571787 0.572574 0.573661 0.574308 0.575155 0.575943 0.576643 0.577558 0.578379 0.579373 0.58014 0.580731 0.581605 0.582391 0.58301 0.583822 0.584405 0.585344 0.586085 0.586905 0.587832 0.588424 0.589026 0.589923 0.590785 0.59134 0.592178 0.592961 0.593818 0.594517 0.595026 0.595745 0.596588 0.59751 0.598246 0.598864 0.599916 0.60054 0.60143 0.602447 0.603155 0.603815 0.604413 0.605026 0.605698 0.606449 0.607188 0.607957 0.608618 0.609076 0.609704 0.61077 0.611518 0.61233 0.613017 0.614014 0.615337 0.616616 0.617628 0.618835 0.619901 0.620561 0.621796 0.622929 0.6235 0.624494 0.625916 0.627045 0.628432 0.629679 0.631145 0.632288 0.63356 0.634421 0.635588 0.636825 0.63793 0.639186 0.640312 0.641159 0.642154 0.643155 0.644594 0.646187 0.647611 0.648755 0.649708 0.651072 0.652291 0.653182 0.654045 0.65529 0.656139 0.657629 0.659159 0.660482 0.662182 0.663309 0.664408 0.665993 0.667187 0.66876 0.67013 0.671527 0.672794 0.673491 0.674226 0.675268 0.67591 0.676057 0.676596 0.677537 0.678056 0.679415 0.680875 0.682152 0.682967 0.684133 0.685392 0.686749 0.687752 0.688623 0.689428 0.689869 0.691111 0.691537 0.692773 0.693795 0.694466 0.695662 0.696689 0.698371 0.699347 0.701077 0.702557 0.703766 0.704358 0.705614 0.706711 0.707586 0.708792 0.710367 0.711446 0.712727 0.714424 0.715334 0.716466 0.717847 0.718189 0.720054 0.721758 0.722807 0.723828 0.724321 0.726331 0.727336 0.728792 0.729005 0.730094 0.732861 0.735124 0.737416 0.737551 0.737112 0.738399 0.738656 0.737442 0.737537 0.739267 0.739023 0.738763 0.737368 0.737219 0.740473 0.7434 0.74542 0.739402 0.733461 0.727 ];
TPR_COV = [1 0.919154 0.856163 0.811195 0.776565 0.74686 0.721636 0.700722 0.681718 0.664408 0.649087 0.634936 0.621548 0.608686 0.5964 0.585049 0.57422 0.563933 0.55406 0.544766 0.535735 0.526891 0.518459 0.510113 0.502163 0.494498 0.486668 0.479346 0.472166 0.465153 0.458281 0.451586 0.444784 0.438105 0.431464 0.424702 0.418109 0.411696 0.405137 0.398291 0.391718 0.385616 0.379504 0.3735 0.367533 0.361874 0.356378 0.351183 0.34604 0.340886 0.335926 0.331252 0.326802 0.322422 0.318239 0.314037 0.309844 0.305981 0.30225 0.298427 0.294795 0.291165 0.287722 0.284208 0.280724 0.277469 0.27421 0.271093 0.267866 0.264662 0.26164 0.258716 0.255773 0.252875 0.249989 0.247192 0.244261 0.241529 0.238847 0.236207 0.233494 0.230915 0.228219 0.225607 0.223103 0.220541 0.218055 0.215509 0.212967 0.210534 0.20811 0.205606 0.203299 0.200787 0.198496 0.196161 0.193762 0.191443 0.189233 0.186881 0.184712 0.182604 0.180427 0.178381 0.176338 0.174338 0.172334 0.170326 0.168216 0.166212 0.164349 0.162377 0.160456 0.158642 0.156765 0.154974 0.153231 0.151301 0.149428 0.147568 0.145882 0.144158 0.14248 0.140805 0.139098 0.137468 0.135749 0.134145 0.132675 0.13105 0.129488 0.12799 0.126423 0.124933 0.123495 0.122096 0.120621 0.119276 0.117843 0.116459 0.115071 0.113682 0.112353 0.11109 0.109649 0.108406 0.107113 0.10596 0.10473 0.103543 0.102184 0.100998 0.0997959 0.0986141 0.0975107 0.0962235 0.0949657 0.0938415 0.0927057 0.0916547 0.090593 0.0894157 0.088167 0.0869715 0.0858949 0.0848089 0.083727 0.0825686 0.0813926 0.0802794 0.0791279 0.0779122 0.0767605 0.0756799 0.0745538 0.0735035 0.0723744 0.0712446 0.0701955 0.0690122 0.0679993 0.0669274 0.0657885 0.0645754 0.0633673 0.0622159 0.0610588 0.0598869 0.0588137 0.0576624 0.0565309 0.0553659 0.0542941 0.0531278 0.0520654 0.0509464 0.0499935 0.0489429 0.0478698 0.0467911 0.0457516 0.0447777 0.0439342 0.0430311 0.0419587 0.0410319 0.0400633 0.0390719 0.0380983 0.0370955 0.0361696 0.0352496 0.0343378 0.033383 0.0324474 0.0314701 0.0305225 0.0295536 0.028554 0.0276103 0.0266689 0.0258408 0.0249872 0.0239511 0.0230532 0.0222392 0.0213227 0.0205584 0.0197082 0.0188967 0.0181352 0.0173845 0.0165544 0.0157838 0.014993 0.0142631 0.013435 0.0127061 0.011941 0.0111771 0.0104692 0.0097364 0.00899484 0.00826402 0.00759549 0.00691206 0.00621694 0.00548462 0.00490396 0.00419534 0.00351255 0.00295965 0.0022839 0.00163591 0.00101702 0.00044307 ];
FPR_COV = [1 0.424603 0.308336 0.259826 0.231174 0.210849 0.194794 0.181846 0.171231 0.162199 0.154346 0.14736 0.141041 0.135459 0.130345 0.125753 0.12145 0.117511 0.113882 0.110458 0.107144 0.104065 0.101243 0.0986407 0.0961994 0.0939154 0.0917913 0.08977 0.0878182 0.0859509 0.0841363 0.0824465 0.080809 0.0792031 0.0776584 0.0761979 0.074775 0.0733777 0.072 0.070686 0.0694629 0.0682445 0.0670719 0.065962 0.0648617 0.0637896 0.062727 0.0616992 0.0607022 0.0597357 0.0587813 0.057856 0.0569689 0.0561061 0.0552644 0.0544577 0.0536541 0.0528667 0.0521134 0.0513443 0.0506131 0.0499021 0.0491957 0.0484916 0.047825 0.047157 0.0464965 0.0458481 0.0452569 0.0446496 0.0440283 0.0434347 0.0428465 0.0422726 0.0417058 0.0411447 0.0405965 0.0400809 0.0395769 0.0390586 0.0385794 0.0380983 0.0376135 0.0371681 0.0366968 0.0362514 0.0358121 0.0353805 0.0349557 0.0345388 0.0341351 0.0337311 0.0333438 0.0329585 0.0325698 0.0321965 0.0318042 0.0314308 0.0310857 0.0307259 0.0303735 0.03001 0.0296623 0.0293276 0.0290005 0.0286705 0.0283652 0.0280679 0.0277512 0.0274536 0.0271652 0.0268845 0.0266107 0.0263186 0.0260459 0.025777 0.0255012 0.02525 0.0249835 0.0247415 0.0245067 0.0242618 0.024014 0.0237786 0.0235422 0.0233206 0.0231024 0.0228776 0.0226463 0.0224305 0.0222154 0.0220041 0.0217921 0.0215717 0.021346 0.021145 0.0209318 0.0207322 0.0205408 0.0203379 0.0201479 0.0199635 0.0197736 0.0195768 0.0193931 0.0191976 0.0190229 0.0188468 0.0186713 0.0185006 0.0183462 0.01819 0.0180317 0.0178765 0.0177267 0.0175748 0.0174324 0.0172943 0.0171559 0.01702 0.0168843 0.0167479 0.0166154 0.0164871 0.0163653 0.0162433 0.0161291 0.0160068 0.0158816 0.0157676 0.0156481 0.0155196 0.0154119 0.0152975 0.0151899 0.0150849 0.0149752 0.0148649 0.0147647 0.0146644 0.0145642 0.0144668 0.0143767 0.014283 0.0141851 0.0141016 0.0140244 0.0139354 0.0138426 0.0137623 0.0136739 0.013584 0.0134998 0.0134157 0.0133364 0.0132561 0.0131767 0.013099 0.0130175 0.012945 0.01288 0.012795 0.0127271 0.0126547 0.0125825 0.0125152 0.0124449 0.012378 0.0122969 0.0122249 0.0121535 0.0120863 0.0120182 0.0119534 0.0118897 0.0118262 0.0117659 0.0117 0.0116361 0.0115767 0.0115168 0.0114554 0.0113996 0.0113327 0.0112822 0.0112284 0.0111721 0.0111182 0.0110635 0.0110067 0.0109598 0.0109042 0.0108502 0.0107971 0.0107478 0.0106953 0.0106434 0.0105952 0.0105492 0.0105044 0.0104675 0.0104333 0.0103957 0.0103683 0.0103361 0.0103049 0.0102737 0.0102419 0.0102132 0.0101793 0.0101471 0.01012 0.0100892 0.0100641 0.0100404 0.0100167 ];
plot(Recall_COV, Precision_COV, ':r', 'linewidth', 1);
Recall_SS = [1 0.999994 0.999987 0.999973 0.999957 0.999903 0.999793 0.99951 0.999136 0.998658 0.997871 0.996526 0.994549 0.992328 0.989301 0.985535 0.981364 0.977776 0.975277 0.972897 0.970661 0.968004 0.96546 0.962865 0.95999 0.956956 0.953747 0.950176 0.946524 0.94264 0.937999 0.933421 0.928872 0.924481 0.920074 0.915423 0.910514 0.905463 0.900211 0.894861 0.889462 0.884341 0.879051 0.873808 0.868638 0.863321 0.857828 0.852399 0.847352 0.84272 0.838206 0.833643 0.829168 0.824756 0.820484 0.816227 0.81188 0.807559 0.80316 0.798894 0.794556 0.790249 0.785865 0.781265 0.776511 0.771521 0.766392 0.761154 0.755892 0.750495 0.745105 0.739573 0.734123 0.728633 0.723237 0.717697 0.712059 0.706523 0.700913 0.695336 0.689919 0.684395 0.678853 0.673501 0.668153 0.662758 0.657349 0.651888 0.646414 0.641005 0.635527 0.630034 0.624595 0.618925 0.613069 0.607348 0.601537 0.595754 0.590003 0.584013 0.577863 0.571643 0.565301 0.559024 0.552829 0.546563 0.540248 0.534075 0.527955 0.521796 0.515725 0.509545 0.503486 0.497641 0.491701 0.485876 0.479872 0.474211 0.468345 0.462396 0.456665 0.450912 0.445236 0.439502 0.433924 0.428246 0.422698 0.416972 0.414314 0.408664 0.40284 0.397183 0.391687 0.386172 0.380688 0.375417 0.369937 0.364418 0.358993 0.353762 0.348277 0.342917 0.337658 0.332245 0.326971 0.321778 0.316647 0.311636 0.306569 0.301691 0.296766 0.291897 0.286971 0.282062 0.276972 0.271811 0.266701 0.261631 0.256492 0.251515 0.246559 0.24182 0.23715 0.232365 0.227707 0.223153 0.218668 0.214463 0.210144 0.206225 0.202297 0.19845 0.194843 0.191173 0.187506 0.183735 0.180203 0.176545 0.172949 0.169472 0.165988 0.162598 0.159357 0.156379 0.153304 0.150257 0.147249 0.144326 0.14135 0.138581 0.135862 0.132987 0.130179 0.127483 0.1248 0.122045 0.119378 0.11684 0.114331 0.111627 0.109084 0.106468 0.104044 0.101586 0.0991729 0.0966196 0.094158 0.0918533 0.0895495 0.0873166 0.0850968 0.0827455 0.0803703 0.0782793 0.0759441 0.0737692 0.0713754 0.0692845 0.0671872 0.0649766 0.0627084 0.0606089 0.0584666 0.0563263 0.0544089 0.0523579 0.0501531 0.0479536 0.0459812 0.0438545 0.0418244 0.0397921 0.037783 0.0357144 0.0338595 0.0320873 0.0302779 0.0285091 0.0267436 0.0249313 0.0232489 0.0214068 0.0198212 0.0181599 0.0164043 0.0147593 0.0132322 0.0116033 0.0101096 0.0085449 0.00708913 0.00554365 0.00409552 0.00271716 0.00141365 0.000462178 ];
Precision_SS = [0.214248 0.214291 0.214467 0.21502 0.215968 0.217878 0.220354 0.222769 0.22573 0.229359 0.233573 0.238046 0.242722 0.247662 0.252908 0.258311 0.263809 0.269852 0.276035 0.281961 0.288038 0.293675 0.299195 0.304451 0.309517 0.314338 0.318978 0.323484 0.328028 0.33238 0.336331 0.340244 0.344099 0.347953 0.351788 0.355577 0.359193 0.362826 0.366245 0.369424 0.372456 0.375483 0.378465 0.381384 0.384237 0.386963 0.389429 0.391873 0.394515 0.397257 0.399945 0.402674 0.4055 0.408384 0.411273 0.41425 0.417063 0.419825 0.422577 0.425431 0.428379 0.431256 0.434033 0.436761 0.439375 0.441803 0.444327 0.44672 0.449097 0.451417 0.453696 0.455939 0.458135 0.460325 0.462487 0.464658 0.466766 0.468864 0.47101 0.473216 0.475237 0.477387 0.479542 0.481718 0.48382 0.486078 0.488256 0.49044 0.492619 0.494874 0.497095 0.499339 0.501668 0.503928 0.506118 0.508371 0.510481 0.512701 0.514995 0.51694 0.518832 0.520743 0.522643 0.524506 0.526337 0.528324 0.530236 0.532146 0.534068 0.535902 0.537639 0.539629 0.541508 0.543228 0.545063 0.546937 0.548735 0.550773 0.552521 0.554159 0.556104 0.557951 0.559624 0.561553 0.563435 0.56529 0.567329 0.569371 0.570271 0.572257 0.574031 0.575864 0.577705 0.579449 0.581128 0.583055 0.58486 0.58659 0.588238 0.590144 0.591862 0.59349 0.595039 0.596665 0.598007 0.599663 0.601204 0.602682 0.604055 0.605457 0.606907 0.608305 0.609487 0.610751 0.611896 0.613012 0.613853 0.614958 0.615871 0.61685 0.617722 0.618553 0.61953 0.620381 0.621494 0.622408 0.62357 0.624693 0.625858 0.626871 0.628291 0.629777 0.631505 0.632874 0.634315 0.635881 0.637455 0.639076 0.640445 0.641584 0.642687 0.644225 0.645727 0.647472 0.649263 0.650993 0.652441 0.653894 0.655104 0.656602 0.658332 0.659745 0.661198 0.66253 0.664006 0.665514 0.666632 0.668132 0.669416 0.670719 0.672238 0.673433 0.675053 0.676639 0.67821 0.67956 0.681303 0.683261 0.685325 0.68768 0.689902 0.691841 0.693377 0.695258 0.696891 0.699008 0.701297 0.703103 0.705753 0.707489 0.709299 0.711168 0.713599 0.715821 0.717986 0.719649 0.721441 0.722584 0.724451 0.726461 0.728962 0.729689 0.730845 0.731951 0.733975 0.736844 0.737507 0.739021 0.740759 0.742043 0.742647 0.745052 0.746401 0.74917 0.751032 0.752238 0.754639 0.754758 0.757827 0.760607 0.76424 0.76782 0.772813 0.782083 0.783881 0.78 ];
TPR_SS = [1 0.999994 0.999987 0.999973 0.999957 0.999903 0.999793 0.99951 0.999136 0.998658 0.997871 0.996526 0.994549 0.992328 0.989301 0.985535 0.981364 0.977776 0.975277 0.972897 0.970661 0.968004 0.96546 0.962865 0.95999 0.956956 0.953747 0.950176 0.946524 0.94264 0.937999 0.933421 0.928872 0.924481 0.920074 0.915423 0.910514 0.905463 0.900211 0.894861 0.889462 0.884341 0.879051 0.873808 0.868638 0.863321 0.857828 0.852399 0.847352 0.84272 0.838206 0.833643 0.829168 0.824756 0.820484 0.816227 0.81188 0.807559 0.80316 0.798894 0.794556 0.790249 0.785865 0.781265 0.776511 0.771521 0.766392 0.761154 0.755892 0.750495 0.745105 0.739573 0.734123 0.728633 0.723237 0.717697 0.712059 0.706523 0.700913 0.695336 0.689919 0.684395 0.678853 0.673501 0.668153 0.662758 0.657349 0.651888 0.646414 0.641005 0.635527 0.630034 0.624595 0.618925 0.613069 0.607348 0.601537 0.595754 0.590003 0.584013 0.577863 0.571643 0.565301 0.559024 0.552829 0.546563 0.540248 0.534075 0.527955 0.521796 0.515725 0.509545 0.503486 0.497641 0.491701 0.485876 0.479872 0.474211 0.468345 0.462396 0.456665 0.450912 0.445236 0.439502 0.433924 0.428246 0.422698 0.416972 0.414314 0.408664 0.40284 0.397183 0.391687 0.386172 0.380688 0.375417 0.369937 0.364418 0.358993 0.353762 0.348277 0.342917 0.337658 0.332245 0.326971 0.321778 0.316647 0.311636 0.306569 0.301691 0.296766 0.291897 0.286971 0.282062 0.276972 0.271811 0.266701 0.261631 0.256492 0.251515 0.246559 0.24182 0.23715 0.232365 0.227707 0.223153 0.218668 0.214463 0.210144 0.206225 0.202297 0.19845 0.194843 0.191173 0.187506 0.183735 0.180203 0.176545 0.172949 0.169472 0.165988 0.162598 0.159357 0.156379 0.153304 0.150257 0.147249 0.144326 0.14135 0.138581 0.135862 0.132987 0.130179 0.127483 0.1248 0.122045 0.119378 0.11684 0.114331 0.111627 0.109084 0.106468 0.104044 0.101586 0.0991729 0.0966196 0.094158 0.0918533 0.0895495 0.0873166 0.0850968 0.0827455 0.0803703 0.0782793 0.0759441 0.0737692 0.0713754 0.0692845 0.0671872 0.0649766 0.0627084 0.0606089 0.0584666 0.0563263 0.0544089 0.0523579 0.0501531 0.0479536 0.0459812 0.0438545 0.0418244 0.0397921 0.037783 0.0357144 0.0338595 0.0320873 0.0302779 0.0285091 0.0267436 0.0249313 0.0232489 0.0214068 0.0198212 0.0181599 0.0164043 0.0147593 0.0132322 0.0116033 0.0101096 0.0085449 0.00708913 0.00554365 0.00409552 0.00271716 0.00141365 0.000462178 ];
FPR_SS = [1 0.999571 0.995921 0.987158 0.977699 0.963983 0.947698 0.93133 0.912358 0.890613 0.866907 0.842798 0.818535 0.795133 0.772408 0.750349 0.728851 0.706797 0.686829 0.668608 0.651185 0.635147 0.619765 0.605002 0.590667 0.577039 0.564038 0.55139 0.538798 0.526642 0.515274 0.504267 0.493458 0.482864 0.472428 0.462441 0.452773 0.443384 0.434482 0.426167 0.418216 0.410551 0.402965 0.395493 0.38825 0.38121 0.374309 0.367535 0.360746 0.354074 0.347618 0.341227 0.334931 0.32886 0.32295 0.317154 0.311582 0.306119 0.300684 0.295366 0.290081 0.284909 0.279856 0.274948 0.270213 0.26561 0.261003 0.256586 0.252183 0.247861 0.24364 0.2394 0.235226 0.231167 0.227111 0.2231 0.219149 0.215341 0.211482 0.207643 0.203911 0.200199 0.196535 0.192917 0.189389 0.185812 0.182318 0.178888 0.175509 0.172106 0.168805 0.165555 0.162299 0.159067 0.155849 0.152683 0.149616 0.146674 0.143791 0.141053 0.138355 0.135717 0.133116 0.130581 0.1281 0.125634 0.123211 0.120841 0.118471 0.116142 0.113901 0.111633 0.109454 0.107296 0.105177 0.103087 0.10102 0.0989616 0.0969566 0.0949999 0.0930204 0.0910711 0.0891903 0.0873192 0.0854693 0.0836531 0.0818436 0.0801065 0.0790273 0.0773207 0.0756867 0.0741028 0.072529 0.0710069 0.0695095 0.068036 0.0665831 0.0651515 0.0637777 0.0624096 0.0610617 0.0597453 0.058467 0.057167 0.0559538 0.0547394 0.0535247 0.0523669 0.0512333 0.0501397 0.0490533 0.0479864 0.0469416 0.045904 0.0448961 0.0439256 0.0429864 0.0420612 0.0411566 0.0402801 0.0393958 0.0385705 0.0377275 0.0369223 0.0361345 0.0353548 0.0346075 0.0338959 0.0331939 0.0325456 0.0318904 0.0312449 0.0306264 0.030042 0.0294546 0.0288862 0.0283343 0.0277789 0.0272492 0.0267386 0.0262457 0.0257676 0.0252959 0.0248403 0.0243953 0.023957 0.023544 0.023125 0.0227255 0.0223224 0.0219349 0.021559 0.0212029 0.0208557 0.0205064 0.0201914 0.0198777 0.0195575 0.0192563 0.0189611 0.0186802 0.0183982 0.0181301 0.0178616 0.0176017 0.0173402 0.0170889 0.0168404 0.0165838 0.0163444 0.0160983 0.0158659 0.0156448 0.0154315 0.0152394 0.0150361 0.0148362 0.0146367 0.014432 0.0142483 0.0140611 0.0138684 0.0136726 0.0134991 0.0133282 0.0131649 0.0130057 0.0128582 0.0127122 0.0125671 0.0124237 0.0122957 0.0121646 0.0120403 0.0119121 0.011784 0.0116704 0.0115535 0.0114384 0.0113346 0.0112228 0.011122 0.0110224 0.010925 0.0108329 0.0107446 0.0106597 0.0105805 0.0104991 0.0104216 0.010339 0.0102641 0.0101967 0.0101292 0.0100762 0.0100195 ];
plot(Recall_SS, Precision_SS, ':c', 'linewidth', 1);
Recall_SIM = [1 0.999951 0.99989 0.999826 0.999755 0.999654 0.999532 0.999369 0.999182 0.998999 0.998779 0.998514 0.998176 0.997857 0.997575 0.997321 0.997062 0.99681 0.996551 0.996295 0.996006 0.995695 0.99534 0.995001 0.994639 0.994265 0.99388 0.993497 0.993094 0.992681 0.992259 0.991805 0.991334 0.990821 0.99029 0.989644 0.98903 0.988406 0.98774 0.987094 0.986439 0.985753 0.984998 0.984175 0.983283 0.982364 0.98149 0.980603 0.979698 0.978763 0.977801 0.976763 0.975687 0.974642 0.973641 0.972642 0.971602 0.970557 0.969537 0.968448 0.967315 0.966211 0.965056 0.963901 0.962776 0.961645 0.960495 0.959348 0.958171 0.956971 0.955649 0.954297 0.952857 0.951427 0.949994 0.948603 0.947196 0.94578 0.94426 0.942704 0.94111 0.93957 0.937977 0.936377 0.934742 0.933076 0.931366 0.929589 0.927855 0.926118 0.924423 0.922587 0.920742 0.918645 0.916521 0.914406 0.912245 0.910044 0.907889 0.905666 0.903464 0.901129 0.898682 0.896076 0.893394 0.890578 0.887813 0.885092 0.882517 0.879899 0.877164 0.874435 0.871635 0.868757 0.865928 0.863156 0.860281 0.857462 0.854639 0.851666 0.848786 0.845804 0.842754 0.839677 0.83651 0.833286 0.830122 0.826944 0.824197 0.82089 0.817385 0.813896 0.810253 0.806582 0.802775 0.798992 0.795113 0.791334 0.787485 0.783675 0.779912 0.776035 0.772078 0.767944 0.763808 0.759625 0.755505 0.751182 0.746917 0.742653 0.738411 0.734385 0.730248 0.725987 0.721639 0.717222 0.712687 0.707951 0.703089 0.698406 0.69341 0.688459 0.683399 0.678459 0.673705 0.66918 0.664426 0.659881 0.655217 0.650444 0.645556 0.64047 0.635309 0.62992 0.624445 0.618916 0.613378 0.607731 0.6021 0.596463 0.590888 0.585243 0.579595 0.573881 0.567927 0.561995 0.556037 0.549926 0.543598 0.537102 0.530502 0.523941 0.517215 0.510634 0.503923 0.497225 0.49013 0.48339 0.475869 0.46801 0.459967 0.451717 0.443173 0.435245 0.42769 0.420244 0.412277 0.404536 0.396918 0.389074 0.381213 0.373092 0.365285 0.357185 0.34905 0.340679 0.332405 0.323961 0.315446 0.307745 0.300075 0.292365 0.284493 0.276294 0.268104 0.259847 0.251235 0.241793 0.232087 0.222239 0.211819 0.201577 0.19165 0.182198 0.172507 0.162757 0.153062 0.143415 0.134014 0.124716 0.115552 0.106838 0.0982563 0.0901193 0.0816308 0.0735384 0.0657201 0.0580052 0.0504432 0.0430288 0.0352476 0.0275542 0.0201212 0.0125542 0.00598917 0.000964894 ];
Precision_SIM = [0.214248 0.214484 0.214698 0.214955 0.215252 0.215578 0.215938 0.2163 0.216679 0.21708 0.217476 0.217881 0.218288 0.218726 0.219209 0.21971 0.220243 0.220783 0.221354 0.221942 0.222551 0.223172 0.223815 0.224491 0.225154 0.225838 0.226505 0.227182 0.227858 0.22857 0.229285 0.230032 0.230778 0.231553 0.23233 0.233103 0.233942 0.234788 0.235653 0.236544 0.237435 0.238312 0.239187 0.240053 0.240918 0.241772 0.242645 0.243531 0.244414 0.245306 0.246217 0.247129 0.248077 0.249043 0.250051 0.251083 0.252125 0.253173 0.254269 0.255353 0.25648 0.257597 0.258732 0.259876 0.261062 0.262261 0.263478 0.264715 0.265989 0.267259 0.268517 0.26977 0.271019 0.272273 0.27352 0.274819 0.276124 0.277463 0.278782 0.280155 0.281534 0.282932 0.284348 0.285809 0.287275 0.288765 0.290236 0.291698 0.293163 0.294674 0.296235 0.297764 0.299307 0.300805 0.302296 0.303868 0.305461 0.30705 0.308656 0.310233 0.311805 0.313403 0.315014 0.31662 0.318228 0.319835 0.32145 0.323082 0.324731 0.326392 0.328042 0.329724 0.331383 0.333073 0.334792 0.336537 0.338249 0.340011 0.341731 0.343464 0.345237 0.346955 0.348704 0.350485 0.352288 0.354107 0.355923 0.357818 0.359381 0.361261 0.363124 0.36498 0.366798 0.36864 0.370441 0.372281 0.374122 0.376027 0.377899 0.379857 0.381806 0.383758 0.385745 0.387653 0.389628 0.391592 0.39354 0.395441 0.39744 0.399436 0.401469 0.403622 0.405719 0.40777 0.409773 0.411771 0.413789 0.415723 0.417782 0.419809 0.421677 0.423621 0.42559 0.427504 0.429461 0.431667 0.433749 0.436026 0.43829 0.440504 0.442682 0.444856 0.447067 0.449237 0.451397 0.453576 0.455634 0.457641 0.459745 0.461723 0.463896 0.465953 0.468166 0.470295 0.472428 0.474617 0.476868 0.479246 0.481438 0.483486 0.485392 0.487666 0.489779 0.492134 0.494518 0.497025 0.49952 0.502426 0.504984 0.507324 0.50999 0.512426 0.514789 0.517325 0.519953 0.522781 0.525013 0.527589 0.530568 0.53328 0.536323 0.539535 0.543182 0.546806 0.550438 0.553811 0.557166 0.560218 0.563101 0.565864 0.569021 0.57207 0.574624 0.577463 0.580122 0.582856 0.585121 0.587373 0.589029 0.591317 0.592483 0.594133 0.595539 0.597122 0.59846 0.600659 0.602262 0.603746 0.6059 0.608376 0.610455 0.613266 0.615768 0.620924 0.623438 0.626585 0.628493 0.628774 0.632571 0.633987 0.639672 0.644141 0.648217 0.659739 0.673932 0.655238 ];
TPR_SIM = [1 0.999951 0.99989 0.999826 0.999755 0.999654 0.999532 0.999369 0.999182 0.998999 0.998779 0.998514 0.998176 0.997857 0.997575 0.997321 0.997062 0.99681 0.996551 0.996295 0.996006 0.995695 0.99534 0.995001 0.994639 0.994265 0.99388 0.993497 0.993094 0.992681 0.992259 0.991805 0.991334 0.990821 0.99029 0.989644 0.98903 0.988406 0.98774 0.987094 0.986439 0.985753 0.984998 0.984175 0.983283 0.982364 0.98149 0.980603 0.979698 0.978763 0.977801 0.976763 0.975687 0.974642 0.973641 0.972642 0.971602 0.970557 0.969537 0.968448 0.967315 0.966211 0.965056 0.963901 0.962776 0.961645 0.960495 0.959348 0.958171 0.956971 0.955649 0.954297 0.952857 0.951427 0.949994 0.948603 0.947196 0.94578 0.94426 0.942704 0.94111 0.93957 0.937977 0.936377 0.934742 0.933076 0.931366 0.929589 0.927855 0.926118 0.924423 0.922587 0.920742 0.918645 0.916521 0.914406 0.912245 0.910044 0.907889 0.905666 0.903464 0.901129 0.898682 0.896076 0.893394 0.890578 0.887813 0.885092 0.882517 0.879899 0.877164 0.874435 0.871635 0.868757 0.865928 0.863156 0.860281 0.857462 0.854639 0.851666 0.848786 0.845804 0.842754 0.839677 0.83651 0.833286 0.830122 0.826944 0.824197 0.82089 0.817385 0.813896 0.810253 0.806582 0.802775 0.798992 0.795113 0.791334 0.787485 0.783675 0.779912 0.776035 0.772078 0.767944 0.763808 0.759625 0.755505 0.751182 0.746917 0.742653 0.738411 0.734385 0.730248 0.725987 0.721639 0.717222 0.712687 0.707951 0.703089 0.698406 0.69341 0.688459 0.683399 0.678459 0.673705 0.66918 0.664426 0.659881 0.655217 0.650444 0.645556 0.64047 0.635309 0.62992 0.624445 0.618916 0.613378 0.607731 0.6021 0.596463 0.590888 0.585243 0.579595 0.573881 0.567927 0.561995 0.556037 0.549926 0.543598 0.537102 0.530502 0.523941 0.517215 0.510634 0.503923 0.497225 0.49013 0.48339 0.475869 0.46801 0.459967 0.451717 0.443173 0.435245 0.42769 0.420244 0.412277 0.404536 0.396918 0.389074 0.381213 0.373092 0.365285 0.357185 0.34905 0.340679 0.332405 0.323961 0.315446 0.307745 0.300075 0.292365 0.284493 0.276294 0.268104 0.259847 0.251235 0.241793 0.232087 0.222239 0.211819 0.201577 0.19165 0.182198 0.172507 0.162757 0.153062 0.143415 0.134014 0.124716 0.115552 0.106838 0.0982563 0.0901193 0.0816308 0.0735384 0.0657201 0.0580052 0.0504432 0.0430288 0.0352476 0.0275542 0.0201212 0.0125542 0.00598917 0.000964894 ];
FPR_SIM = [1 0.99868 0.997149 0.99518 0.992968 0.990544 0.98782 0.984959 0.981871 0.978563 0.975249 0.971792 0.968149 0.964292 0.960203 0.956026 0.951695 0.947357 0.942822 0.93815 0.933373 0.928514 0.923514 0.918408 0.913399 0.908273 0.903281 0.898322 0.893352 0.888156 0.882925 0.877484 0.872059 0.86648 0.860848 0.855093 0.849119 0.843188 0.837173 0.83107 0.824998 0.818963 0.812856 0.806734 0.800609 0.794485 0.788467 0.782421 0.776449 0.770427 0.764353 0.758246 0.752008 0.745795 0.739496 0.733146 0.726826 0.720558 0.714229 0.707953 0.701475 0.695133 0.688682 0.682197 0.675712 0.669251 0.662845 0.656447 0.650046 0.643667 0.637309 0.630979 0.624659 0.618402 0.612262 0.606125 0.600024 0.593867 0.587769 0.581581 0.575434 0.569342 0.563225 0.557102 0.551006 0.544912 0.538892 0.532931 0.52705 0.521133 0.515158 0.509268 0.50346 0.497701 0.491992 0.486229 0.480428 0.474703 0.46904 0.463439 0.457934 0.452371 0.446803 0.441214 0.435661 0.430108 0.424597 0.419122 0.413737 0.408368 0.403019 0.39771 0.392449 0.387218 0.382044 0.376909 0.371861 0.366807 0.361901 0.356979 0.352136 0.347421 0.342661 0.337893 0.33314 0.32839 0.323744 0.319037 0.315152 0.310516 0.305883 0.301394 0.296897 0.292434 0.288036 0.283655 0.279308 0.274966 0.2707 0.266434 0.262244 0.258115 0.253972 0.249901 0.245861 0.241824 0.237852 0.233878 0.229908 0.226001 0.222103 0.21822 0.214369 0.210575 0.206857 0.20317 0.199468 0.195847 0.192205 0.188648 0.185144 0.181656 0.178178 0.174809 0.171495 0.168142 0.164864 0.161564 0.158269 0.15506 0.151872 0.148691 0.145583 0.14251 0.139519 0.136509 0.133601 0.13074 0.127901 0.125155 0.122383 0.119643 0.116923 0.11426 0.111628 0.109023 0.106412 0.103809 0.101257 0.0987794 0.0963596 0.0939058 0.0914631 0.0890668 0.0866824 0.0843311 0.0819938 0.0796706 0.0774123 0.0751694 0.0729736 0.0708073 0.0686775 0.0666008 0.0645662 0.0626024 0.0607028 0.058818 0.0569432 0.0551252 0.0532867 0.0514852 0.0496869 0.0479408 0.0462471 0.0446347 0.0430569 0.0415114 0.0400331 0.0385879 0.0371746 0.0357764 0.034475 0.0331806 0.0319342 0.030725 0.0295778 0.028449 0.0273671 0.0263164 0.0252988 0.0243167 0.0233536 0.0224125 0.0215071 0.0206278 0.0197849 0.0189821 0.0182026 0.0174598 0.0167511 0.0160838 0.015459 0.0148388 0.0142837 0.013743 0.0132431 0.0127717 0.0122954 0.0118561 0.0114475 0.0110704 0.0107385 0.0104233 0.0101792 0.0100351 ];
plot(Recall_SIM, Precision_SIM, ':m', 'linewidth', 1);
Recall_SeR = [1 0.999865 0.999468 0.998988 0.998395 0.997617 0.996852 0.996144 0.995294 0.994275 0.99322 0.992073 0.990727 0.989194 0.987951 0.986784 0.985582 0.984352 0.983149 0.981796 0.980315 0.978891 0.977411 0.975841 0.974288 0.972698 0.971183 0.969701 0.96821 0.966744 0.965344 0.963701 0.962035 0.960417 0.95872 0.956986 0.95525 0.953364 0.951458 0.949514 0.947657 0.945848 0.943998 0.942082 0.940147 0.938295 0.936458 0.934664 0.932824 0.930978 0.929029 0.927119 0.925157 0.923212 0.921288 0.919318 0.917272 0.915226 0.913122 0.910951 0.908746 0.906464 0.904189 0.901927 0.899539 0.89714 0.894662 0.891933 0.889252 0.886446 0.883517 0.880721 0.877942 0.875199 0.872471 0.869659 0.866893 0.863998 0.861109 0.858332 0.855439 0.852519 0.849439 0.846483 0.843534 0.840467 0.83739 0.834233 0.830976 0.827589 0.824192 0.820873 0.817481 0.814048 0.810656 0.807299 0.80393 0.800691 0.797257 0.793953 0.79056 0.787275 0.78397 0.780659 0.777282 0.773824 0.770371 0.766827 0.763298 0.759716 0.75615 0.752603 0.748898 0.74527 0.741571 0.737777 0.733974 0.730135 0.726306 0.722456 0.718559 0.714551 0.71072 0.706771 0.702841 0.698869 0.694874 0.690725 0.686524 0.682352 0.678125 0.673961 0.669773 0.665599 0.661198 0.656871 0.652614 0.648348 0.644106 0.639776 0.63532 0.630771 0.626311 0.621685 0.617009 0.612393 0.607786 0.603068 0.598336 0.593712 0.588942 0.583966 0.579098 0.574208 0.569448 0.564758 0.560072 0.555412 0.550708 0.545858 0.541078 0.536362 0.531585 0.526708 0.521718 0.516958 0.512104 0.50693 0.502004 0.496873 0.491776 0.486452 0.481094 0.475738 0.470341 0.46485 0.459407 0.453857 0.448263 0.442766 0.437283 0.431876 0.426457 0.421162 0.415956 0.410563 0.405348 0.39991 0.394778 0.389631 0.38431 0.379026 0.373731 0.368377 0.362917 0.357541 0.352125 0.346714 0.341131 0.335734 0.330078 0.32474 0.319213 0.313755 0.307989 0.302399 0.296685 0.290934 0.285287 0.27936 0.273677 0.268066 0.26228 0.256455 0.250755 0.244781 0.239012 0.233181 0.227317 0.22146 0.215785 0.209821 0.203965 0.198168 0.192019 0.186051 0.180124 0.173743 0.167677 0.161611 0.155418 0.149332 0.143547 0.137497 0.131633 0.125947 0.120376 0.114552 0.108986 0.103358 0.09754 0.0916032 0.0857722 0.0800041 0.0742614 0.0683395 0.0623659 0.0562437 0.049939 0.0435898 0.0369215 0.030366 0.0240518 0.0179547 0.0115462 0.00421745 ];
Precision_SeR = [0.214248 0.21758 0.220141 0.22434 0.228419 0.232288 0.236357 0.240684 0.244904 0.248989 0.253118 0.257276 0.261224 0.264917 0.268481 0.272052 0.275419 0.278757 0.281996 0.285077 0.288066 0.290928 0.293755 0.29644 0.299047 0.301566 0.304112 0.306552 0.308908 0.311232 0.313518 0.315741 0.317929 0.320148 0.322265 0.324333 0.326321 0.328298 0.330334 0.332327 0.334391 0.336397 0.338314 0.340239 0.342146 0.344051 0.345898 0.347717 0.34944 0.35122 0.35296 0.354685 0.356394 0.358118 0.359834 0.361534 0.363165 0.364801 0.366394 0.368001 0.369604 0.371145 0.372695 0.374259 0.3758 0.377328 0.378857 0.380282 0.381758 0.383193 0.384595 0.386015 0.387457 0.388953 0.390413 0.391875 0.393388 0.39491 0.396417 0.39794 0.399458 0.401059 0.402599 0.40415 0.405745 0.407352 0.408884 0.410468 0.412052 0.41355 0.415067 0.416568 0.418123 0.419643 0.421234 0.422818 0.424343 0.425931 0.427487 0.429035 0.430623 0.432176 0.433676 0.435209 0.436725 0.438208 0.439694 0.441141 0.442617 0.444018 0.445414 0.446909 0.448322 0.449795 0.451299 0.452676 0.454109 0.455497 0.45694 0.458431 0.459927 0.461341 0.462774 0.464206 0.46575 0.467289 0.468728 0.470173 0.471546 0.472991 0.474372 0.47577 0.477224 0.478661 0.480041 0.481451 0.482817 0.484278 0.485745 0.487129 0.488549 0.489822 0.491268 0.492641 0.493965 0.49526 0.496754 0.498048 0.499368 0.500685 0.501937 0.503144 0.504499 0.505704 0.506974 0.508295 0.509625 0.511094 0.51241 0.513772 0.515168 0.516574 0.518097 0.519454 0.520729 0.522207 0.523715 0.525136 0.526579 0.528003 0.529446 0.530796 0.532088 0.533381 0.534633 0.535911 0.537063 0.538068 0.539205 0.540253 0.541535 0.542682 0.543849 0.545154 0.546606 0.547919 0.549565 0.550926 0.552608 0.554447 0.556099 0.557921 0.559623 0.561251 0.562766 0.564259 0.56558 0.567082 0.568437 0.570193 0.571735 0.573558 0.575166 0.57677 0.578246 0.579974 0.581617 0.58337 0.585132 0.586482 0.588121 0.590236 0.591626 0.592838 0.594054 0.595367 0.597043 0.598477 0.599473 0.600786 0.602244 0.603516 0.604891 0.606623 0.607886 0.6098 0.611938 0.613744 0.616495 0.619095 0.620876 0.623311 0.625868 0.628363 0.631495 0.635072 0.638984 0.643007 0.646736 0.651454 0.655961 0.659569 0.663826 0.667276 0.671312 0.675098 0.680048 0.687132 0.691622 0.694819 0.696758 0.698513 0.696485 0.69721 0.696652 0.702889 ];
TPR_SeR = [1 0.999865 0.999468 0.998988 0.998395 0.997617 0.996852 0.996144 0.995294 0.994275 0.99322 0.992073 0.990727 0.989194 0.987951 0.986784 0.985582 0.984352 0.983149 0.981796 0.980315 0.978891 0.977411 0.975841 0.974288 0.972698 0.971183 0.969701 0.96821 0.966744 0.965344 0.963701 0.962035 0.960417 0.95872 0.956986 0.95525 0.953364 0.951458 0.949514 0.947657 0.945848 0.943998 0.942082 0.940147 0.938295 0.936458 0.934664 0.932824 0.930978 0.929029 0.927119 0.925157 0.923212 0.921288 0.919318 0.917272 0.915226 0.913122 0.910951 0.908746 0.906464 0.904189 0.901927 0.899539 0.89714 0.894662 0.891933 0.889252 0.886446 0.883517 0.880721 0.877942 0.875199 0.872471 0.869659 0.866893 0.863998 0.861109 0.858332 0.855439 0.852519 0.849439 0.846483 0.843534 0.840467 0.83739 0.834233 0.830976 0.827589 0.824192 0.820873 0.817481 0.814048 0.810656 0.807299 0.80393 0.800691 0.797257 0.793953 0.79056 0.787275 0.78397 0.780659 0.777282 0.773824 0.770371 0.766827 0.763298 0.759716 0.75615 0.752603 0.748898 0.74527 0.741571 0.737777 0.733974 0.730135 0.726306 0.722456 0.718559 0.714551 0.71072 0.706771 0.702841 0.698869 0.694874 0.690725 0.686524 0.682352 0.678125 0.673961 0.669773 0.665599 0.661198 0.656871 0.652614 0.648348 0.644106 0.639776 0.63532 0.630771 0.626311 0.621685 0.617009 0.612393 0.607786 0.603068 0.598336 0.593712 0.588942 0.583966 0.579098 0.574208 0.569448 0.564758 0.560072 0.555412 0.550708 0.545858 0.541078 0.536362 0.531585 0.526708 0.521718 0.516958 0.512104 0.50693 0.502004 0.496873 0.491776 0.486452 0.481094 0.475738 0.470341 0.46485 0.459407 0.453857 0.448263 0.442766 0.437283 0.431876 0.426457 0.421162 0.415956 0.410563 0.405348 0.39991 0.394778 0.389631 0.38431 0.379026 0.373731 0.368377 0.362917 0.357541 0.352125 0.346714 0.341131 0.335734 0.330078 0.32474 0.319213 0.313755 0.307989 0.302399 0.296685 0.290934 0.285287 0.27936 0.273677 0.268066 0.26228 0.256455 0.250755 0.244781 0.239012 0.233181 0.227317 0.22146 0.215785 0.209821 0.203965 0.198168 0.192019 0.186051 0.180124 0.173743 0.167677 0.161611 0.155418 0.149332 0.143547 0.137497 0.131633 0.125947 0.120376 0.114552 0.108986 0.103358 0.09754 0.0916032 0.0857722 0.0800041 0.0742614 0.0683395 0.0623659 0.0562437 0.049939 0.0435898 0.0369215 0.030366 0.0240518 0.0179547 0.0115462 0.00421745 ];
FPR_SeR = [1 0.988809 0.971884 0.947409 0.92363 0.900225 0.877165 0.854406 0.832211 0.811156 0.790937 0.771682 0.754177 0.73814 0.723368 0.70921 0.695847 0.682911 0.670706 0.659206 0.648206 0.637943 0.628023 0.618661 0.609852 0.601491 0.593399 0.585776 0.578463 0.571416 0.564634 0.557967 0.551546 0.545203 0.539092 0.533264 0.527659 0.522109 0.516522 0.511076 0.505603 0.500289 0.495177 0.490121 0.485125 0.48021 0.475458 0.470764 0.466206 0.461564 0.457016 0.452517 0.448053 0.443599 0.439186 0.43485 0.430601 0.426387 0.422323 0.418241 0.414161 0.41021 0.406217 0.402265 0.39835 0.394483 0.390552 0.386683 0.382833 0.379031 0.375235 0.371505 0.367765 0.364 0.360369 0.356726 0.353064 0.349434 0.345848 0.342303 0.338776 0.335182 0.331588 0.328031 0.324502 0.320978 0.317549 0.314082 0.31066 0.307243 0.303858 0.30058 0.297317 0.294061 0.290857 0.287679 0.284535 0.281428 0.278312 0.27523 0.272109 0.269049 0.266066 0.26307 0.26012 0.257174 0.254265 0.251381 0.24851 0.245699 0.242902 0.240097 0.237346 0.234615 0.23185 0.229113 0.226383 0.223679 0.220995 0.218266 0.215566 0.212926 0.210307 0.207719 0.205068 0.202483 0.199934 0.19736 0.194837 0.192282 0.189811 0.187336 0.184888 0.182447 0.179999 0.177587 0.175219 0.172829 0.170446 0.168116 0.165759 0.163438 0.161074 0.158745 0.156424 0.15414 0.151816 0.149583 0.147361 0.145175 0.143026 0.140868 0.138724 0.136608 0.13456 0.13251 0.130482 0.128451 0.126437 0.12439 0.122386 0.120393 0.118414 0.116463 0.114543 0.112599 0.110688 0.108775 0.106923 0.105006 0.103127 0.101289 0.0995156 0.0977415 0.0959688 0.0942275 0.0925214 0.0908658 0.0891672 0.0875093 0.0858314 0.0842077 0.0825674 0.0809444 0.0793192 0.0777318 0.076118 0.0745548 0.0729645 0.071399 0.0698211 0.0682603 0.066731 0.0652112 0.0637262 0.0622335 0.0607687 0.0593172 0.057915 0.0564843 0.0551128 0.0537639 0.0524737 0.0512382 0.0499949 0.0488003 0.047627 0.0464551 0.0452888 0.0441538 0.0430375 0.04192 0.0408796 0.0398242 0.038785 0.0377642 0.0367382 0.0357389 0.0347611 0.033763 0.0327639 0.0317816 0.0308181 0.0298601 0.028905 0.0279827 0.0270618 0.0261557 0.0252525 0.024386 0.0235487 0.0227719 0.0219723 0.0211824 0.0204077 0.0196561 0.018931 0.0182371 0.0175695 0.0169203 0.0162795 0.0157032 0.0151186 0.0145555 0.0140318 0.0135288 0.0130482 0.0125905 0.0121757 0.011799 0.0114618 0.011142 0.0108352 0.0105482 0.0103219 0.0100952 ];
plot(Recall_SeR, Precision_SeR, ':y', 'linewidth', 1);
Recall_SUN = [1 0.99996 0.999785 0.99949 0.999051 0.998426 0.997707 0.996849 0.995831 0.994691 0.993451 0.992067 0.990644 0.98927 0.9877 0.986032 0.984373 0.982854 0.98145 0.980195 0.978766 0.977376 0.97597 0.974496 0.972831 0.971073 0.969283 0.967408 0.965536 0.963572 0.961547 0.959311 0.957051 0.955327 0.953078 0.950754 0.948363 0.945964 0.943669 0.941236 0.938703 0.936296 0.933626 0.930983 0.928641 0.92577 0.922877 0.919639 0.916504 0.913427 0.910013 0.906506 0.903232 0.899887 0.896453 0.893154 0.88963 0.88603 0.882315 0.878546 0.874972 0.871153 0.867457 0.863725 0.86004 0.857561 0.853602 0.849529 0.845494 0.841387 0.837464 0.83337 0.829417 0.825338 0.820961 0.816854 0.812664 0.808558 0.80463 0.800193 0.795738 0.791511 0.786905 0.78214 0.777374 0.772698 0.767915 0.762966 0.757758 0.752708 0.747561 0.74242 0.737325 0.732195 0.726847 0.721698 0.716307 0.71188 0.706341 0.700342 0.694763 0.688884 0.68312 0.67726 0.671351 0.665466 0.659378 0.653613 0.647414 0.641267 0.635144 0.628899 0.622664 0.616528 0.61006 0.603885 0.59732 0.590954 0.584592 0.578055 0.571443 0.565001 0.558492 0.551949 0.545334 0.538672 0.532052 0.525431 0.520937 0.515305 0.508706 0.501919 0.495306 0.488501 0.481659 0.474747 0.468093 0.461289 0.454671 0.447844 0.441304 0.434499 0.427901 0.421288 0.41473 0.408354 0.401543 0.394942 0.38845 0.381769 0.37571 0.369499 0.363055 0.356743 0.350236 0.343819 0.337618 0.33121 0.325059 0.318651 0.31309 0.306741 0.300723 0.29452 0.288211 0.282211 0.276104 0.27023 0.264169 0.258114 0.252236 0.246668 0.240847 0.235287 0.22954 0.223958 0.218557 0.212975 0.207353 0.201934 0.196874 0.191605 0.186346 0.181193 0.176108 0.171061 0.166038 0.16118 0.156208 0.151434 0.146773 0.142205 0.138973 0.134454 0.12999 0.125654 0.121533 0.117224 0.113048 0.109081 0.104991 0.10113 0.0973044 0.0934626 0.0898331 0.0862489 0.0829023 0.0794891 0.076306 0.073201 0.0701372 0.0671263 0.0641791 0.0613076 0.0592013 0.0564549 0.053871 0.0512291 0.0485958 0.046069 0.0436775 0.0413099 0.0389265 0.0365771 0.0347444 0.032603 0.0304099 0.0283804 0.0265939 0.0246685 0.023123 0.0214419 0.0197632 0.0182865 0.0167257 0.015398 0.0140482 0.0127011 0.011498 0.0103345 0.00935436 0.00828915 0.00721542 0.00624466 0.00549313 0.00474614 0.00405231 0.0033741 0.00285233 0.00224607 0.00183425 0.0013673 0.000993126 0.000647231 0.000411242 0.000207342 ];
Precision_SUN = [0.214248 0.217316 0.217494 0.217865 0.218428 0.219249 0.220432 0.222019 0.223909 0.225964 0.228229 0.230635 0.233267 0.23622 0.239553 0.243238 0.247262 0.251392 0.255681 0.260175 0.264565 0.268909 0.273132 0.277072 0.280778 0.284294 0.287409 0.290725 0.293975 0.297055 0.300039 0.302867 0.305607 0.308195 0.310815 0.313303 0.315746 0.318202 0.320716 0.323214 0.325769 0.328406 0.331107 0.333839 0.335939 0.338569 0.341107 0.343543 0.345909 0.348279 0.350549 0.352651 0.354804 0.356905 0.358967 0.361095 0.363137 0.365222 0.367292 0.369422 0.37152 0.373632 0.375756 0.37789 0.380016 0.381531 0.383578 0.385625 0.387647 0.389619 0.391648 0.393579 0.39555 0.397604 0.399536 0.401621 0.403663 0.40578 0.407669 0.409689 0.411675 0.413709 0.41571 0.417632 0.41954 0.421493 0.423427 0.425216 0.427032 0.428946 0.430757 0.432658 0.434594 0.436672 0.438545 0.440484 0.442382 0.444049 0.445942 0.447727 0.449623 0.451562 0.45356 0.45541 0.457212 0.459099 0.460856 0.462764 0.464668 0.466599 0.468483 0.470297 0.472055 0.47402 0.475743 0.477499 0.479223 0.480908 0.482653 0.484314 0.485895 0.487607 0.489335 0.4911 0.492877 0.494539 0.496266 0.498075 0.499348 0.500847 0.502606 0.504207 0.506026 0.50778 0.509339 0.511089 0.51276 0.514431 0.516185 0.518054 0.519753 0.521229 0.522929 0.5246 0.526141 0.527746 0.52905 0.530599 0.53231 0.533745 0.535427 0.537135 0.538545 0.54011 0.541729 0.543191 0.544854 0.546484 0.548191 0.549584 0.550937 0.552634 0.554469 0.556189 0.557773 0.55937 0.56076 0.562353 0.563929 0.565485 0.566968 0.568992 0.570885 0.572481 0.57425 0.575943 0.57787 0.579477 0.58098 0.58263 0.584054 0.585654 0.586777 0.588226 0.589858 0.590955 0.592298 0.593427 0.594886 0.595797 0.596825 0.597891 0.599069 0.600418 0.601509 0.602956 0.60466 0.605946 0.607326 0.608275 0.609186 0.610634 0.611974 0.613098 0.614605 0.616262 0.617652 0.618691 0.620257 0.621992 0.623274 0.624724 0.62563 0.626454 0.626945 0.627846 0.629031 0.630228 0.630129 0.6315 0.632423 0.634086 0.634847 0.636087 0.637035 0.637913 0.637783 0.63774 0.638067 0.637949 0.637817 0.636741 0.635279 0.635079 0.63426 0.634285 0.633054 0.633602 0.633093 0.633691 0.635287 0.63402 0.635627 0.637367 0.63927 0.636293 0.636615 0.638048 0.638589 0.638696 0.645089 0.642314 0.64599 0.658717 0.650417 0.66 ];
TPR_SUN = [1 0.99996 0.999785 0.99949 0.999051 0.998426 0.997707 0.996849 0.995831 0.994691 0.993451 0.992067 0.990644 0.98927 0.9877 0.986032 0.984373 0.982854 0.98145 0.980195 0.978766 0.977376 0.97597 0.974496 0.972831 0.971073 0.969283 0.967408 0.965536 0.963572 0.961547 0.959311 0.957051 0.955327 0.953078 0.950754 0.948363 0.945964 0.943669 0.941236 0.938703 0.936296 0.933626 0.930983 0.928641 0.92577 0.922877 0.919639 0.916504 0.913427 0.910013 0.906506 0.903232 0.899887 0.896453 0.893154 0.88963 0.88603 0.882315 0.878546 0.874972 0.871153 0.867457 0.863725 0.86004 0.857561 0.853602 0.849529 0.845494 0.841387 0.837464 0.83337 0.829417 0.825338 0.820961 0.816854 0.812664 0.808558 0.80463 0.800193 0.795738 0.791511 0.786905 0.78214 0.777374 0.772698 0.767915 0.762966 0.757758 0.752708 0.747561 0.74242 0.737325 0.732195 0.726847 0.721698 0.716307 0.71188 0.706341 0.700342 0.694763 0.688884 0.68312 0.67726 0.671351 0.665466 0.659378 0.653613 0.647414 0.641267 0.635144 0.628899 0.622664 0.616528 0.61006 0.603885 0.59732 0.590954 0.584592 0.578055 0.571443 0.565001 0.558492 0.551949 0.545334 0.538672 0.532052 0.525431 0.520937 0.515305 0.508706 0.501919 0.495306 0.488501 0.481659 0.474747 0.468093 0.461289 0.454671 0.447844 0.441304 0.434499 0.427901 0.421288 0.41473 0.408354 0.401543 0.394942 0.38845 0.381769 0.37571 0.369499 0.363055 0.356743 0.350236 0.343819 0.337618 0.33121 0.325059 0.318651 0.31309 0.306741 0.300723 0.29452 0.288211 0.282211 0.276104 0.27023 0.264169 0.258114 0.252236 0.246668 0.240847 0.235287 0.22954 0.223958 0.218557 0.212975 0.207353 0.201934 0.196874 0.191605 0.186346 0.181193 0.176108 0.171061 0.166038 0.16118 0.156208 0.151434 0.146773 0.142205 0.138973 0.134454 0.12999 0.125654 0.121533 0.117224 0.113048 0.109081 0.104991 0.10113 0.0973044 0.0934626 0.0898331 0.0862489 0.0829023 0.0794891 0.076306 0.073201 0.0701372 0.0671263 0.0641791 0.0613076 0.0592013 0.0564549 0.053871 0.0512291 0.0485958 0.046069 0.0436775 0.0413099 0.0389265 0.0365771 0.0347444 0.032603 0.0304099 0.0283804 0.0265939 0.0246685 0.023123 0.0214419 0.0197632 0.0182865 0.0167257 0.015398 0.0140482 0.0127011 0.011498 0.0103345 0.00935436 0.00828915 0.00721542 0.00624466 0.00549313 0.00474614 0.00405231 0.0033741 0.00285233 0.00224607 0.00183425 0.0013673 0.000993126 0.000647231 0.000411242 0.000207342 ];
FPR_SUN = [1 0.992405 0.991171 0.988291 0.983987 0.978192 0.970507 0.960947 0.949722 0.93673 0.922015 0.90598 0.888755 0.870668 0.852153 0.83375 0.815656 0.798307 0.781257 0.764617 0.748801 0.733874 0.720003 0.707009 0.694966 0.683556 0.673785 0.663418 0.653584 0.64423 0.635191 0.626609 0.618287 0.610835 0.603118 0.595592 0.588261 0.581034 0.573833 0.566774 0.55971 0.552747 0.545739 0.538757 0.533127 0.526329 0.519638 0.512998 0.506432 0.499989 0.493453 0.487006 0.48061 0.47443 0.468427 0.462456 0.456774 0.451002 0.445324 0.439689 0.434181 0.428672 0.423254 0.417994 0.41287 0.409614 0.404633 0.399733 0.39492 0.390202 0.385593 0.381107 0.376637 0.372154 0.367723 0.36326 0.358895 0.354517 0.350326 0.346021 0.341793 0.337698 0.33353 0.329427 0.325375 0.321336 0.317345 0.313461 0.309534 0.305604 0.301735 0.297917 0.294176 0.290284 0.286484 0.282727 0.278919 0.276011 0.272245 0.26853 0.2648 0.261082 0.257337 0.25366 0.250046 0.246465 0.242894 0.239373 0.235802 0.232194 0.228651 0.225146 0.221687 0.218194 0.214717 0.211303 0.207853 0.204413 0.201009 0.197583 0.194204 0.190818 0.187452 0.184101 0.180715 0.177377 0.174097 0.170822 0.168402 0.16584 0.162692 0.159582 0.156437 0.153364 0.150318 0.147254 0.144288 0.141251 0.13828 0.135342 0.132447 0.129653 0.126846 0.124079 0.121412 0.118789 0.116211 0.113666 0.111144 0.108641 0.106178 0.103715 0.10126 0.0987953 0.0963692 0.093986 0.0915798 0.0892211 0.0868961 0.0846206 0.08291 0.0807214 0.0785927 0.0764542 0.074374 0.0723559 0.0703297 0.068385 0.0664806 0.0646119 0.0627869 0.0609955 0.0592757 0.0576282 0.0559542 0.0543547 0.0527779 0.0512364 0.049697 0.0482124 0.0469355 0.0455782 0.0442487 0.0429443 0.041637 0.0403889 0.0391365 0.0379324 0.0367627 0.0356289 0.0345277 0.0334444 0.032479 0.0314183 0.0303971 0.0294025 0.0284161 0.0274963 0.0266126 0.0257572 0.0249476 0.0241497 0.0233737 0.0226462 0.0219425 0.0212706 0.0206357 0.0200456 0.0194898 0.0189386 0.0184181 0.0179045 0.0174194 0.0169873 0.0166334 0.0162228 0.0158594 0.0154811 0.0151356 0.0148032 0.0145025 0.0141981 0.0139174 0.0136602 0.013488 0.0132448 0.0130041 0.0127875 0.0125824 0.0123741 0.012201 0.0120277 0.0118498 0.0116794 0.0115332 0.0113936 0.0112621 0.0111402 0.0110148 0.0108965 0.0107926 0.0106933 0.0105938 0.0105142 0.0104366 0.0103717 0.0103134 0.0102557 0.0102015 0.0101598 0.0101191 0.0100871 0.0100591 0.0100377 0.010023 0.0100126 ];
plot(Recall_SUN, Precision_SUN, '--k', 'linewidth', 1);
Recall_SR = [1 0.971051 0.918957 0.877263 0.840937 0.807909 0.777278 0.749498 0.723188 0.698475 0.675079 0.653124 0.632395 0.612441 0.593023 0.574947 0.557631 0.541265 0.525818 0.51123 0.497054 0.48352 0.470422 0.457898 0.445517 0.43372 0.422312 0.411638 0.401321 0.39131 0.381467 0.371956 0.362817 0.354195 0.34563 0.337366 0.329241 0.321211 0.313589 0.306187 0.298949 0.291856 0.285099 0.278502 0.272037 0.265707 0.259324 0.253255 0.247296 0.241586 0.235949 0.230364 0.224961 0.219865 0.214589 0.20978 0.205028 0.20039 0.195896 0.191671 0.187527 0.183409 0.179434 0.175533 0.17164 0.167878 0.164163 0.160656 0.157424 0.15404 0.150736 0.147424 0.144265 0.141209 0.138084 0.135269 0.132353 0.129499 0.12668 0.123976 0.121335 0.118905 0.116502 0.114037 0.111621 0.109384 0.10706 0.104851 0.102579 0.100508 0.0983627 0.0963088 0.0943164 0.0925575 0.0906209 0.0886352 0.0868094 0.0850557 0.0833428 0.0816704 0.0800187 0.0783542 0.0768529 0.0752843 0.0738493 0.0723991 0.0709265 0.0695498 0.0681838 0.0667151 0.0654107 0.064059 0.0628772 0.0616334 0.0605509 0.0593579 0.0581702 0.0570433 0.0558962 0.0548278 0.0537986 0.0528211 0.0518172 0.0508899 0.0499105 0.0489299 0.0478606 0.046957 0.0461097 0.0452056 0.0442693 0.0433639 0.0424372 0.041556 0.0407517 0.0398984 0.0390784 0.0383123 0.0376334 0.0369283 0.0362 0.0354276 0.0347253 0.0340349 0.0333013 0.0326692 0.0320049 0.0313774 0.0306732 0.0299465 0.0293207 0.028683 0.0281516 0.0274583 0.0269658 0.0263489 0.0258392 0.0252702 0.0247569 0.024216 0.0237649 0.0233445 0.0228777 0.0223651 0.0218719 0.0214233 0.0209251 0.0204509 0.0199974 0.0195643 0.0191415 0.0187296 0.0183383 0.0178674 0.0174467 0.0170121 0.0166858 0.0163375 0.0159259 0.0155829 0.0152229 0.0148693 0.0144346 0.0140719 0.0137666 0.01342 0.013122 0.0128325 0.0125319 0.0121795 0.0118591 0.0116222 0.0113232 0.0110414 0.0107016 0.010409 0.0100498 0.0098214 0.00958731 0.00934677 0.00907707 0.00879752 0.00855946 0.00832482 0.00812701 0.00794768 0.00773539 0.00746695 0.00726494 0.00706742 0.00688001 0.00664712 0.00644936 0.00626273 0.00607525 0.00586425 0.00563241 0.00545325 0.00530606 0.00513941 0.00502184 0.00488313 0.00476491 0.00462671 0.00444281 0.00427179 0.00413381 0.00399897 0.00385752 0.00372735 0.00361993 0.00352404 0.00340748 0.00326584 0.00315064 0.00299306 0.0028788 0.00271243 0.00258637 0.00249048 0.00241851 0.00230893 0.00223095 0.00216497 0.00207445 0.00197212 0.00189213 0.00177263 0.0016624 0.00152347 0.00141453 0.00132155 0.00123674 0.00113811 0.00107097 0.00102369 ];
Precision_SR = [0.214248 0.228635 0.276886 0.315668 0.344457 0.368406 0.387695 0.403953 0.417571 0.429119 0.43914 0.447945 0.456148 0.463659 0.470867 0.47761 0.483915 0.489996 0.495678 0.500993 0.505903 0.510839 0.515289 0.51962 0.523502 0.527278 0.530899 0.534272 0.537653 0.540892 0.544087 0.547299 0.550485 0.553634 0.556491 0.559318 0.562314 0.564833 0.567653 0.570064 0.572402 0.574609 0.577056 0.579255 0.581414 0.58338 0.585466 0.58754 0.589434 0.591492 0.593735 0.595693 0.597738 0.599362 0.601072 0.603474 0.605308 0.606944 0.608838 0.610807 0.612716 0.615059 0.616724 0.61879 0.620538 0.622604 0.624436 0.626138 0.628234 0.630051 0.631668 0.632878 0.634342 0.635906 0.63743 0.639203 0.641037 0.642862 0.644182 0.645703 0.647202 0.649213 0.65103 0.65295 0.653933 0.655209 0.656963 0.658232 0.659228 0.660508 0.661725 0.662607 0.663779 0.664896 0.665761 0.666513 0.667294 0.667992 0.66911 0.669934 0.670491 0.671372 0.672045 0.67246 0.673212 0.674302 0.674594 0.675168 0.675442 0.676147 0.676364 0.677198 0.67843 0.678802 0.679913 0.680291 0.680484 0.681286 0.681864 0.682066 0.68268 0.683809 0.68418 0.68507 0.685138 0.686015 0.686151 0.687095 0.687479 0.688376 0.689093 0.690404 0.690683 0.691236 0.691922 0.692293 0.692611 0.693701 0.694608 0.695934 0.697178 0.69764 0.697865 0.698269 0.699375 0.699647 0.700589 0.701217 0.70148 0.70242 0.70308 0.704373 0.705261 0.706826 0.70866 0.709091 0.709809 0.710829 0.712427 0.713229 0.714622 0.715657 0.717057 0.718155 0.719262 0.719708 0.720891 0.721229 0.721844 0.72209 0.722826 0.724582 0.725494 0.727012 0.727953 0.728902 0.729847 0.730832 0.732188 0.732922 0.733836 0.735682 0.736477 0.738074 0.738377 0.739797 0.739797 0.740089 0.740111 0.740609 0.741599 0.742416 0.742135 0.743976 0.744368 0.744525 0.743539 0.743837 0.745464 0.74637 0.74621 0.747809 0.749734 0.750921 0.752455 0.753235 0.754177 0.754867 0.755757 0.755579 0.75515 0.756332 0.756934 0.758378 0.757982 0.759504 0.760122 0.761607 0.763685 0.762387 0.762342 0.763991 0.765946 0.768591 0.768375 0.768294 0.770381 0.7709 0.772285 0.773412 0.773684 0.775416 0.775658 0.774723 0.775073 0.775652 0.775863 0.77557 0.775556 0.777999 0.780653 0.781677 0.78357 0.784707 0.78338 0.783612 0.784519 0.78583 0.785414 0.784168 0.783856 0.786107 0.789463 0.793443 0.791055 0.794486 ];
TPR_SR = [1 0.971051 0.918957 0.877263 0.840937 0.807909 0.777278 0.749498 0.723188 0.698475 0.675079 0.653124 0.632395 0.612441 0.593023 0.574947 0.557631 0.541265 0.525818 0.51123 0.497054 0.48352 0.470422 0.457898 0.445517 0.43372 0.422312 0.411638 0.401321 0.39131 0.381467 0.371956 0.362817 0.354195 0.34563 0.337366 0.329241 0.321211 0.313589 0.306187 0.298949 0.291856 0.285099 0.278502 0.272037 0.265707 0.259324 0.253255 0.247296 0.241586 0.235949 0.230364 0.224961 0.219865 0.214589 0.20978 0.205028 0.20039 0.195896 0.191671 0.187527 0.183409 0.179434 0.175533 0.17164 0.167878 0.164163 0.160656 0.157424 0.15404 0.150736 0.147424 0.144265 0.141209 0.138084 0.135269 0.132353 0.129499 0.12668 0.123976 0.121335 0.118905 0.116502 0.114037 0.111621 0.109384 0.10706 0.104851 0.102579 0.100508 0.0983627 0.0963088 0.0943164 0.0925575 0.0906209 0.0886352 0.0868094 0.0850557 0.0833428 0.0816704 0.0800187 0.0783542 0.0768529 0.0752843 0.0738493 0.0723991 0.0709265 0.0695498 0.0681838 0.0667151 0.0654107 0.064059 0.0628772 0.0616334 0.0605509 0.0593579 0.0581702 0.0570433 0.0558962 0.0548278 0.0537986 0.0528211 0.0518172 0.0508899 0.0499105 0.0489299 0.0478606 0.046957 0.0461097 0.0452056 0.0442693 0.0433639 0.0424372 0.041556 0.0407517 0.0398984 0.0390784 0.0383123 0.0376334 0.0369283 0.0362 0.0354276 0.0347253 0.0340349 0.0333013 0.0326692 0.0320049 0.0313774 0.0306732 0.0299465 0.0293207 0.028683 0.0281516 0.0274583 0.0269658 0.0263489 0.0258392 0.0252702 0.0247569 0.024216 0.0237649 0.0233445 0.0228777 0.0223651 0.0218719 0.0214233 0.0209251 0.0204509 0.0199974 0.0195643 0.0191415 0.0187296 0.0183383 0.0178674 0.0174467 0.0170121 0.0166858 0.0163375 0.0159259 0.0155829 0.0152229 0.0148693 0.0144346 0.0140719 0.0137666 0.01342 0.013122 0.0128325 0.0125319 0.0121795 0.0118591 0.0116222 0.0113232 0.0110414 0.0107016 0.010409 0.0100498 0.0098214 0.00958731 0.00934677 0.00907707 0.00879752 0.00855946 0.00832482 0.00812701 0.00794768 0.00773539 0.00746695 0.00726494 0.00706742 0.00688001 0.00664712 0.00644936 0.00626273 0.00607525 0.00586425 0.00563241 0.00545325 0.00530606 0.00513941 0.00502184 0.00488313 0.00476491 0.00462671 0.00444281 0.00427179 0.00413381 0.00399897 0.00385752 0.00372735 0.00361993 0.00352404 0.00340748 0.00326584 0.00315064 0.00299306 0.0028788 0.00271243 0.00258637 0.00249048 0.00241851 0.00230893 0.00223095 0.00216497 0.00207445 0.00197212 0.00189213 0.00177263 0.0016624 0.00152347 0.00141453 0.00132155 0.00123674 0.00113811 0.00107097 0.00102369 ];
FPR_SR = [1 0.888594 0.660626 0.53721 0.454787 0.39669 0.355418 0.322777 0.295543 0.272686 0.25284 0.23578 0.220707 0.207306 0.195159 0.184292 0.174389 0.165336 0.157098 0.149638 0.142765 0.13629 0.130309 0.124726 0.119518 0.114639 0.110097 0.105776 0.101709 0.0978509 0.0941992 0.0907741 0.0875195 0.0844399 0.0814933 0.0787223 0.0760265 0.0734927 0.0710399 0.0687385 0.0665196 0.064455 0.0624147 0.0604757 0.0586032 0.0568374 0.0551431 0.0534812 0.0519473 0.0504293 0.048983 0.0476278 0.046291 0.0450242 0.0437995 0.0425913 0.0414513 0.0403587 0.0393156 0.0383064 0.0373487 0.0363927 0.0355165 0.03464 0.0338207 0.0330008 0.0322437 0.0315178 0.0307927 0.0300947 0.0294401 0.0287935 0.0281858 0.0275971 0.0270148 0.0264605 0.0259208 0.0253992 0.0249052 0.0244206 0.0239558 0.0234981 0.0230597 0.0226369 0.0222477 0.0218675 0.0214819 0.0211065 0.0207672 0.0204348 0.0201092 0.0197966 0.0194943 0.019204 0.0189229 0.0186408 0.0183867 0.0181295 0.017889 0.0176496 0.0174162 0.0171952 0.0169855 0.0167831 0.0165834 0.0163775 0.0162022 0.0160147 0.0158491 0.0156725 0.0155156 0.0153486 0.0151893 0.0150361 0.0148912 0.0147512 0.0146194 0.0144861 0.0143564 0.0142416 0.0141135 0.0140011 0.0138944 0.0137829 0.013683 0.0135763 0.0134751 0.0133763 0.0132872 0.0131889 0.013099 0.013011 0.0129228 0.0128417 0.0127667 0.0126876 0.0126169 0.0125397 0.0124735 0.0124032 0.0123336 0.0122723 0.0122076 0.012152 0.0120902 0.0120302 0.011973 0.0119166 0.0118668 0.0118137 0.0117665 0.0117164 0.0116678 0.0116234 0.0115785 0.0115407 0.0115016 0.0114641 0.0114195 0.0113863 0.01135 0.0113199 0.0112808 0.0112498 0.0112158 0.0111852 0.0111505 0.0111209 0.01109 0.0110649 0.0110367 0.0110082 0.0109838 0.0109602 0.0109332 0.0109078 0.010881 0.0108601 0.0108393 0.0108185 0.0107975 0.0107758 0.0107532 0.0107336 0.0107154 0.0106975 0.0106785 0.0106586 0.0106409 0.0106232 0.010604 0.0105881 0.0105733 0.0105575 0.0105392 0.0105232 0.0105109 0.0104981 0.0104839 0.0104683 0.0104548 0.0104397 0.0104247 0.0104107 0.0103964 0.0103844 0.0103738 0.0103626 0.0103507 0.0103392 0.0103281 0.0103156 0.0103044 0.0102921 0.0102834 0.0102713 0.0102627 0.0102537 0.010243 0.0102355 0.0102281 0.0102209 0.0102123 0.0102024 0.010196 0.0101873 0.0101799 0.010173 0.0101668 0.01016 0.0101539 0.010147 0.0101416 0.0101349 0.0101294 0.0101236 0.010118 0.0101123 0.0101073 0.0101009 0.0100967 0.0100916 0.0100857 0.0100802 0.0100759 0.0100695 0.0100647 0.010062 0.0100582 0.0100535 0.0100482 0.0100449 0.0100402 0.0100367 0.0100337 0.0100311 ];
plot(Recall_SR, Precision_SR, '--b', 'linewidth', 1);
Recall_GB = [1 0.998222 0.994309 0.989836 0.985733 0.981693 0.977496 0.973137 0.968291 0.963889 0.95948 0.954532 0.949953 0.945644 0.941457 0.9374 0.933324 0.929301 0.925175 0.921034 0.917068 0.913121 0.909365 0.90541 0.901127 0.89701 0.892955 0.889177 0.885348 0.881643 0.877794 0.874234 0.871049 0.867699 0.864509 0.861321 0.857894 0.854704 0.851464 0.848026 0.844805 0.841525 0.838242 0.834792 0.831404 0.827852 0.824185 0.820655 0.816789 0.813036 0.809357 0.805284 0.801356 0.797315 0.793752 0.790158 0.786522 0.782688 0.778955 0.775271 0.771769 0.768195 0.764653 0.761118 0.757556 0.753818 0.750176 0.746611 0.742912 0.739354 0.735678 0.731877 0.72811 0.724272 0.720521 0.716589 0.712798 0.708933 0.705082 0.701152 0.697295 0.693313 0.689376 0.685348 0.6814 0.677273 0.67304 0.668728 0.663973 0.659352 0.654751 0.650067 0.645334 0.640743 0.635903 0.630995 0.62639 0.621659 0.616725 0.611768 0.606811 0.601982 0.597268 0.592481 0.587387 0.582388 0.577407 0.572231 0.567146 0.562025 0.557067 0.552398 0.547607 0.542803 0.537987 0.533202 0.528497 0.523502 0.518761 0.513913 0.509164 0.504305 0.499568 0.494718 0.489933 0.48508 0.480337 0.475506 0.470806 0.465973 0.46102 0.45584 0.450719 0.445626 0.440536 0.435273 0.430067 0.424939 0.419802 0.414904 0.409875 0.405087 0.400213 0.395403 0.390543 0.385756 0.380979 0.376071 0.371268 0.366349 0.361471 0.356657 0.351675 0.346819 0.341988 0.337028 0.332269 0.327568 0.322885 0.318213 0.313436 0.308735 0.303878 0.299098 0.294485 0.290019 0.285538 0.280877 0.27643 0.272133 0.26768 0.263081 0.258626 0.254221 0.249784 0.245542 0.241262 0.236772 0.232559 0.228154 0.223883 0.219644 0.215279 0.210975 0.206764 0.202703 0.198574 0.194407 0.19007 0.186033 0.182093 0.178178 0.174156 0.170314 0.166505 0.162624 0.15889 0.155279 0.151701 0.147978 0.144455 0.140761 0.137296 0.13362 0.129987 0.126509 0.123047 0.119763 0.116353 0.113087 0.109783 0.106494 0.103234 0.0998982 0.0965801 0.0933314 0.0901425 0.0867928 0.0835833 0.0803148 0.0773232 0.0744388 0.0715499 0.0688604 0.0661552 0.0633977 0.060751 0.0582852 0.0558187 0.0532957 0.0509535 0.0486644 0.0462781 0.0440847 0.0417828 0.0394296 0.0373012 0.0350993 0.0328543 0.030657 0.0286111 0.0263858 0.0245169 0.0224918 0.0204168 0.0183653 0.0165096 0.01458 0.0127617 0.0108056 0.00914577 0.00729744 0.00569781 0.00408639 0.00244438 0.000889679 ];
Precision_GB = [0.214248 0.217528 0.223241 0.228774 0.234338 0.239785 0.245192 0.250404 0.255358 0.260206 0.264824 0.26909 0.273163 0.277085 0.280924 0.28462 0.288213 0.291767 0.295206 0.298602 0.301984 0.305306 0.308626 0.311891 0.315022 0.318158 0.321253 0.324381 0.327496 0.330583 0.333678 0.336824 0.340074 0.343265 0.346539 0.349875 0.353168 0.356465 0.359722 0.362947 0.366111 0.369298 0.372506 0.375711 0.378845 0.381983 0.38505 0.388105 0.391037 0.394076 0.397076 0.399995 0.402966 0.40586 0.408845 0.411763 0.414624 0.417463 0.420286 0.423167 0.426106 0.428974 0.431886 0.434866 0.437794 0.440659 0.443579 0.446533 0.449463 0.452456 0.455508 0.458423 0.461439 0.46442 0.467441 0.470341 0.473361 0.476446 0.479546 0.482563 0.485521 0.488558 0.491623 0.494586 0.497588 0.500509 0.503445 0.506332 0.508954 0.511666 0.514439 0.517056 0.519692 0.522479 0.525123 0.527835 0.53041 0.533065 0.535626 0.538144 0.540551 0.543133 0.545581 0.548151 0.550427 0.552776 0.555223 0.557392 0.55963 0.562002 0.5643 0.566848 0.569394 0.571911 0.574558 0.577115 0.579764 0.582445 0.584936 0.587617 0.590089 0.592528 0.595231 0.597705 0.600051 0.602463 0.604962 0.607582 0.610158 0.612633 0.614927 0.617008 0.619242 0.62146 0.623659 0.625733 0.627828 0.630138 0.632178 0.634253 0.63631 0.638453 0.64076 0.642887 0.645067 0.647118 0.6493 0.651334 0.653465 0.655486 0.657791 0.660061 0.662114 0.664307 0.666387 0.66836 0.670461 0.672584 0.674964 0.677529 0.679819 0.682012 0.684024 0.685975 0.688218 0.690646 0.692727 0.694885 0.696824 0.69926 0.701339 0.703503 0.705591 0.707873 0.710079 0.712649 0.71499 0.716887 0.719083 0.720991 0.722902 0.724694 0.726195 0.72748 0.729139 0.730703 0.732276 0.734149 0.735663 0.737343 0.739479 0.741566 0.743498 0.745194 0.747418 0.749014 0.750995 0.752866 0.754862 0.757308 0.75984 0.761711 0.763964 0.765786 0.767192 0.768799 0.770614 0.772471 0.774552 0.776588 0.778809 0.780874 0.783152 0.7849 0.787102 0.789067 0.791038 0.793716 0.796264 0.798597 0.800426 0.802209 0.804037 0.806693 0.808875 0.810339 0.812674 0.814784 0.81689 0.818093 0.819815 0.822675 0.824345 0.826242 0.828487 0.829508 0.83091 0.832757 0.83418 0.836738 0.840013 0.841996 0.845073 0.847889 0.849852 0.854479 0.856249 0.857163 0.860596 0.861468 0.866215 0.86636 0.866164 0.871745 0.871069 0.879 ];
TPR_GB = [1 0.998222 0.994309 0.989836 0.985733 0.981693 0.977496 0.973137 0.968291 0.963889 0.95948 0.954532 0.949953 0.945644 0.941457 0.9374 0.933324 0.929301 0.925175 0.921034 0.917068 0.913121 0.909365 0.90541 0.901127 0.89701 0.892955 0.889177 0.885348 0.881643 0.877794 0.874234 0.871049 0.867699 0.864509 0.861321 0.857894 0.854704 0.851464 0.848026 0.844805 0.841525 0.838242 0.834792 0.831404 0.827852 0.824185 0.820655 0.816789 0.813036 0.809357 0.805284 0.801356 0.797315 0.793752 0.790158 0.786522 0.782688 0.778955 0.775271 0.771769 0.768195 0.764653 0.761118 0.757556 0.753818 0.750176 0.746611 0.742912 0.739354 0.735678 0.731877 0.72811 0.724272 0.720521 0.716589 0.712798 0.708933 0.705082 0.701152 0.697295 0.693313 0.689376 0.685348 0.6814 0.677273 0.67304 0.668728 0.663973 0.659352 0.654751 0.650067 0.645334 0.640743 0.635903 0.630995 0.62639 0.621659 0.616725 0.611768 0.606811 0.601982 0.597268 0.592481 0.587387 0.582388 0.577407 0.572231 0.567146 0.562025 0.557067 0.552398 0.547607 0.542803 0.537987 0.533202 0.528497 0.523502 0.518761 0.513913 0.509164 0.504305 0.499568 0.494718 0.489933 0.48508 0.480337 0.475506 0.470806 0.465973 0.46102 0.45584 0.450719 0.445626 0.440536 0.435273 0.430067 0.424939 0.419802 0.414904 0.409875 0.405087 0.400213 0.395403 0.390543 0.385756 0.380979 0.376071 0.371268 0.366349 0.361471 0.356657 0.351675 0.346819 0.341988 0.337028 0.332269 0.327568 0.322885 0.318213 0.313436 0.308735 0.303878 0.299098 0.294485 0.290019 0.285538 0.280877 0.27643 0.272133 0.26768 0.263081 0.258626 0.254221 0.249784 0.245542 0.241262 0.236772 0.232559 0.228154 0.223883 0.219644 0.215279 0.210975 0.206764 0.202703 0.198574 0.194407 0.19007 0.186033 0.182093 0.178178 0.174156 0.170314 0.166505 0.162624 0.15889 0.155279 0.151701 0.147978 0.144455 0.140761 0.137296 0.13362 0.129987 0.126509 0.123047 0.119763 0.116353 0.113087 0.109783 0.106494 0.103234 0.0998982 0.0965801 0.0933314 0.0901425 0.0867928 0.0835833 0.0803148 0.0773232 0.0744388 0.0715499 0.0688604 0.0661552 0.0633977 0.060751 0.0582852 0.0558187 0.0532957 0.0509535 0.0486644 0.0462781 0.0440847 0.0417828 0.0394296 0.0373012 0.0350993 0.0328543 0.030657 0.0286111 0.0263858 0.0245169 0.0224918 0.0204168 0.0183653 0.0165096 0.01458 0.0127617 0.0108056 0.00914577 0.00729744 0.00569781 0.00408639 0.00244438 0.000889679 ];
FPR_GB = [1 0.967533 0.912779 0.865899 0.824551 0.788015 0.754905 0.725058 0.697826 0.672946 0.650267 0.629585 0.610746 0.593332 0.577059 0.561948 0.547741 0.534241 0.52149 0.509264 0.49762 0.486498 0.475771 0.465436 0.455481 0.445902 0.436694 0.427766 0.419068 0.410655 0.402383 0.394338 0.386511 0.378931 0.371521 0.364238 0.357152 0.350288 0.343665 0.337203 0.331006 0.324933 0.318954 0.313119 0.307484 0.301933 0.296538 0.291298 0.286205 0.281159 0.27628 0.271473 0.26678 0.262156 0.25764 0.253276 0.248956 0.244699 0.240539 0.236432 0.232419 0.228503 0.224632 0.220822 0.217092 0.213364 0.209732 0.206126 0.202575 0.199095 0.195624 0.192272 0.18894 0.185711 0.182523 0.179436 0.176366 0.173288 0.170293 0.167393 0.164577 0.161737 0.15898 0.156265 0.153649 0.151029 0.148485 0.146015 0.143597 0.141231 0.13887 0.136551 0.134298 0.132033 0.129801 0.12757 0.12544 0.123301 0.121225 0.119188 0.117199 0.115246 0.113334 0.111417 0.10956 0.107691 0.105869 0.104075 0.102325 0.100545 0.0988085 0.0970679 0.0952943 0.0935467 0.0918292 0.0901579 0.0885255 0.0869147 0.0853678 0.0837687 0.0822643 0.0807828 0.0792765 0.0778166 0.0764176 0.0750342 0.073633 0.072244 0.0708953 0.0695666 0.0682472 0.0670049 0.0658042 0.0645936 0.0634168 0.0622746 0.0611456 0.0600329 0.0589622 0.057913 0.0568549 0.0558294 0.0547949 0.0538029 0.0527918 0.0518008 0.0508294 0.0498653 0.048918 0.0479703 0.0470022 0.0460453 0.0451402 0.0442679 0.0434161 0.0425836 0.0417457 0.0409323 0.0401245 0.0392972 0.0384971 0.0377294 0.0369767 0.0362371 0.0355135 0.0348022 0.0341194 0.0334313 0.0327974 0.0321358 0.0315239 0.0308978 0.0303123 0.0297073 0.0291443 0.0285704 0.0280116 0.0274648 0.0269303 0.0264164 0.0259011 0.0254003 0.0249156 0.0244511 0.0239743 0.0235175 0.0230714 0.0226178 0.0221793 0.0217495 0.021333 0.0209391 0.0205377 0.0201534 0.0197531 0.0193946 0.0190479 0.0187072 0.0183908 0.0180694 0.0177599 0.0174627 0.0171746 0.0169055 0.016657 0.0164082 0.0161527 0.0159114 0.0156683 0.0154326 0.0152045 0.014994 0.0147765 0.0145661 0.0143615 0.0141617 0.0139698 0.013775 0.0135865 0.0134149 0.0132451 0.0130951 0.012956 0.0128071 0.012663 0.0125344 0.0124092 0.0122799 0.0121585 0.0120442 0.0119263 0.0118117 0.011702 0.011597 0.0114886 0.0113935 0.0112926 0.0111929 0.0110998 0.0110092 0.0109097 0.0108271 0.0107346 0.0106503 0.0105749 0.0105024 0.0104369 0.010374 0.0103103 0.0102588 0.0102033 0.010161 0.0101171 0.0100773 0.0100451 0.0100139 ];
plot(Recall_GB, Precision_GB, '--g', 'linewidth', 1);
Recall_AIM = [1 0.961822 0.961755 0.961625 0.961421 0.961133 0.960788 0.960347 0.959821 0.959137 0.95834 0.957496 0.956606 0.955649 0.954629 0.953516 0.952265 0.95096 0.949517 0.948015 0.946481 0.94495 0.94339 0.941921 0.940493 0.93903 0.937563 0.936073 0.934539 0.933005 0.931403 0.929836 0.928208 0.926571 0.924875 0.92315 0.921401 0.919627 0.917782 0.915886 0.913974 0.912006 0.910004 0.907921 0.905817 0.903659 0.901455 0.899153 0.896797 0.894417 0.89201 0.889516 0.887075 0.884574 0.881961 0.879339 0.876624 0.873922 0.871156 0.868434 0.865607 0.862772 0.859875 0.856976 0.854065 0.851127 0.84821 0.845263 0.842386 0.83947 0.836479 0.833486 0.830441 0.827337 0.824441 0.821431 0.818423 0.815365 0.812281 0.809193 0.805992 0.802745 0.799478 0.796108 0.792593 0.789159 0.785769 0.782243 0.778689 0.775081 0.771452 0.767837 0.764128 0.76045 0.756675 0.752864 0.749131 0.745308 0.741423 0.737464 0.733618 0.729601 0.725699 0.721626 0.717571 0.713507 0.709447 0.705424 0.70123 0.696982 0.692862 0.688568 0.684337 0.680007 0.675578 0.671139 0.666657 0.662242 0.657786 0.653372 0.648875 0.64437 0.639674 0.634959 0.630322 0.625616 0.620918 0.616012 0.61125 0.606305 0.601408 0.596463 0.591441 0.586399 0.581214 0.576009 0.570759 0.565653 0.560457 0.555365 0.550228 0.545043 0.539975 0.534883 0.52963 0.524331 0.519169 0.514093 0.50887 0.50375 0.498619 0.493393 0.488022 0.482724 0.477438 0.472098 0.466805 0.461534 0.456192 0.451043 0.445604 0.440273 0.434862 0.4295 0.424079 0.418468 0.412949 0.407448 0.401856 0.396297 0.390701 0.385099 0.379372 0.373699 0.367883 0.362097 0.356271 0.350413 0.344444 0.338672 0.332687 0.326684 0.320611 0.314555 0.308402 0.3022 0.296051 0.289803 0.283639 0.27748 0.271284 0.265099 0.258757 0.252394 0.246178 0.239835 0.233289 0.226899 0.220339 0.213819 0.207399 0.200658 0.194208 0.187716 0.181144 0.174673 0.168156 0.161497 0.154691 0.148284 0.141439 0.134954 0.128463 0.122108 0.115943 0.109894 0.1036 0.0976058 0.0916119 0.0855863 0.0798396 0.0745818 0.0692342 0.0641954 0.0594515 0.054504 0.0500021 0.0455017 0.0414986 0.0375876 0.0338933 0.0305034 0.0273934 0.0244002 0.0214762 0.0189477 0.0166904 0.0145415 0.012474 0.010585 0.0091686 0.00780462 0.00647356 0.00532879 0.00428631 0.00350684 0.00287808 0.00228848 0.0018182 0.0014282 0.0011297 0.00087988 0.000636147 0.000416973 0.000295063 0.000152764 ];
Precision_AIM = [0.214248 0.24003 0.240062 0.240155 0.240386 0.240752 0.241321 0.242159 0.243302 0.244715 0.246418 0.248406 0.250676 0.253158 0.255867 0.258763 0.261867 0.265151 0.268608 0.272271 0.276069 0.280021 0.284041 0.288122 0.292211 0.296342 0.3004 0.304404 0.308296 0.312105 0.315806 0.319488 0.323071 0.326628 0.330139 0.33363 0.337116 0.340501 0.343853 0.347211 0.350537 0.353776 0.35704 0.360207 0.36328 0.366346 0.369345 0.372272 0.375157 0.377998 0.38078 0.383506 0.386232 0.388928 0.391548 0.394073 0.396557 0.399065 0.401432 0.403805 0.406095 0.408357 0.410579 0.412779 0.414908 0.41699 0.419056 0.421103 0.423146 0.425156 0.427121 0.429064 0.43099 0.432919 0.434896 0.436813 0.438728 0.440601 0.442529 0.444445 0.446341 0.448205 0.450033 0.451898 0.453642 0.455456 0.457258 0.459011 0.460731 0.462401 0.464111 0.465737 0.467342 0.468951 0.470539 0.472092 0.473631 0.475148 0.476658 0.478145 0.47956 0.480955 0.482433 0.483845 0.485261 0.486703 0.488175 0.489663 0.491127 0.492553 0.494049 0.495363 0.496841 0.498238 0.499659 0.501041 0.502383 0.503821 0.505264 0.50669 0.508163 0.509562 0.511061 0.512532 0.514003 0.515423 0.516953 0.51833 0.519835 0.521288 0.522785 0.524312 0.525755 0.527268 0.528726 0.530207 0.531728 0.533339 0.534715 0.536306 0.537981 0.539637 0.541389 0.543017 0.544614 0.546131 0.547788 0.549659 0.551522 0.553495 0.555292 0.557026 0.558692 0.560668 0.562506 0.564412 0.566357 0.568147 0.570183 0.572367 0.574106 0.575866 0.577719 0.579751 0.581705 0.58353 0.585657 0.587825 0.589702 0.591819 0.594073 0.596285 0.59864 0.600901 0.603277 0.605858 0.608337 0.610782 0.613252 0.615974 0.618555 0.620891 0.623138 0.625811 0.628446 0.631381 0.634394 0.636845 0.638632 0.641646 0.643899 0.646856 0.6497 0.652584 0.655551 0.658049 0.66105 0.664137 0.66733 0.669535 0.67289 0.674948 0.678606 0.681399 0.683551 0.686232 0.688315 0.691318 0.693792 0.696912 0.699153 0.701953 0.704553 0.706597 0.709019 0.711896 0.713463 0.716959 0.71971 0.720441 0.721427 0.725383 0.726682 0.728476 0.729654 0.730568 0.733064 0.734347 0.736572 0.741731 0.74306 0.745173 0.745214 0.746652 0.749757 0.75265 0.756186 0.756434 0.761065 0.759047 0.760164 0.762471 0.764895 0.761552 0.755583 0.762295 0.760785 0.768197 0.767388 0.780801 0.776109 0.773471 0.763687 0.748238 0.752167 0.753333 ];
TPR_AIM = [1 0.961822 0.961755 0.961625 0.961421 0.961133 0.960788 0.960347 0.959821 0.959137 0.95834 0.957496 0.956606 0.955649 0.954629 0.953516 0.952265 0.95096 0.949517 0.948015 0.946481 0.94495 0.94339 0.941921 0.940493 0.93903 0.937563 0.936073 0.934539 0.933005 0.931403 0.929836 0.928208 0.926571 0.924875 0.92315 0.921401 0.919627 0.917782 0.915886 0.913974 0.912006 0.910004 0.907921 0.905817 0.903659 0.901455 0.899153 0.896797 0.894417 0.89201 0.889516 0.887075 0.884574 0.881961 0.879339 0.876624 0.873922 0.871156 0.868434 0.865607 0.862772 0.859875 0.856976 0.854065 0.851127 0.84821 0.845263 0.842386 0.83947 0.836479 0.833486 0.830441 0.827337 0.824441 0.821431 0.818423 0.815365 0.812281 0.809193 0.805992 0.802745 0.799478 0.796108 0.792593 0.789159 0.785769 0.782243 0.778689 0.775081 0.771452 0.767837 0.764128 0.76045 0.756675 0.752864 0.749131 0.745308 0.741423 0.737464 0.733618 0.729601 0.725699 0.721626 0.717571 0.713507 0.709447 0.705424 0.70123 0.696982 0.692862 0.688568 0.684337 0.680007 0.675578 0.671139 0.666657 0.662242 0.657786 0.653372 0.648875 0.64437 0.639674 0.634959 0.630322 0.625616 0.620918 0.616012 0.61125 0.606305 0.601408 0.596463 0.591441 0.586399 0.581214 0.576009 0.570759 0.565653 0.560457 0.555365 0.550228 0.545043 0.539975 0.534883 0.52963 0.524331 0.519169 0.514093 0.50887 0.50375 0.498619 0.493393 0.488022 0.482724 0.477438 0.472098 0.466805 0.461534 0.456192 0.451043 0.445604 0.440273 0.434862 0.4295 0.424079 0.418468 0.412949 0.407448 0.401856 0.396297 0.390701 0.385099 0.379372 0.373699 0.367883 0.362097 0.356271 0.350413 0.344444 0.338672 0.332687 0.326684 0.320611 0.314555 0.308402 0.3022 0.296051 0.289803 0.283639 0.27748 0.271284 0.265099 0.258757 0.252394 0.246178 0.239835 0.233289 0.226899 0.220339 0.213819 0.207399 0.200658 0.194208 0.187716 0.181144 0.174673 0.168156 0.161497 0.154691 0.148284 0.141439 0.134954 0.128463 0.122108 0.115943 0.109894 0.1036 0.0976058 0.0916119 0.0855863 0.0798396 0.0745818 0.0692342 0.0641954 0.0594515 0.054504 0.0500021 0.0455017 0.0414986 0.0375876 0.0338933 0.0305034 0.0273934 0.0244002 0.0214762 0.0189477 0.0166904 0.0145415 0.012474 0.010585 0.0091686 0.00780462 0.00647356 0.00532879 0.00428631 0.00350684 0.00287808 0.00228848 0.0018182 0.0014282 0.0011297 0.00087988 0.000636147 0.000416973 0.000295063 0.000152764 ];
FPR_AIM = [1 0.815702 0.815411 0.814622 0.8129 0.80994 0.805335 0.798758 0.790261 0.77995 0.768054 0.754914 0.740813 0.726138 0.711069 0.695938 0.680731 0.665549 0.65055 0.635727 0.621273 0.607163 0.593619 0.580654 0.568268 0.556313 0.544902 0.533942 0.523477 0.513464 0.503784 0.494367 0.485281 0.476396 0.467732 0.459303 0.451055 0.44316 0.435446 0.427892 0.42055 0.413466 0.4065 0.399786 0.393338 0.386996 0.38083 0.374853 0.369028 0.36337 0.357865 0.352442 0.347142 0.341946 0.336823 0.33187 0.327012 0.322207 0.317521 0.312893 0.308381 0.303945 0.299549 0.295233 0.29105 0.286935 0.282897 0.278937 0.275017 0.27118 0.267386 0.263649 0.259938 0.256294 0.252665 0.249107 0.24562 0.242194 0.238759 0.235389 0.232057 0.228767 0.225571 0.222382 0.219325 0.216275 0.213248 0.210284 0.207365 0.204498 0.201649 0.198899 0.196195 0.193486 0.190811 0.188197 0.185633 0.183059 0.180523 0.178012 0.175626 0.173232 0.170819 0.168456 0.166123 0.163788 0.161492 0.159236 0.156953 0.154722 0.152503 0.150372 0.148201 0.146064 0.143925 0.141836 0.139773 0.137719 0.135636 0.133599 0.131569 0.12957 0.127515 0.125489 0.123498 0.121546 0.119602 0.117692 0.115773 0.113887 0.112002 0.110123 0.108295 0.106456 0.104653 0.102847 0.101039 0.099266 0.0975421 0.0957975 0.0940733 0.0923446 0.0906395 0.0889732 0.0873301 0.0857184 0.0841355 0.0825167 0.0809172 0.0793314 0.0777998 0.0762781 0.0747755 0.0732596 0.0717763 0.0702837 0.0688287 0.0674135 0.0659897 0.064582 0.0632321 0.0618883 0.060559 0.0592409 0.057942 0.0566593 0.0553615 0.0540784 0.052848 0.0516084 0.0503622 0.0491449 0.0479405 0.046763 0.0455733 0.0444073 0.043269 0.042162 0.0410329 0.0399446 0.0388784 0.037858 0.0368333 0.0358217 0.0348518 0.0338684 0.0329143 0.0319916 0.0311249 0.0302422 0.0293963 0.0285767 0.0277541 0.0269517 0.0261757 0.0254267 0.0246905 0.023991 0.0233114 0.0226671 0.0220225 0.021417 0.0207989 0.0202121 0.0196527 0.0191085 0.0185848 0.018073 0.0175833 0.0170922 0.0166284 0.01618 0.0157542 0.0153606 0.0149764 0.0146018 0.0142605 0.0139162 0.0135966 0.0132996 0.0130312 0.0127607 0.0125271 0.0123122 0.0121195 0.0119385 0.01176 0.0116033 0.0114545 0.0113087 0.0111635 0.0110389 0.0109294 0.0108149 0.0107119 0.0106208 0.0105352 0.0104525 0.0103809 0.0103212 0.010262 0.0102153 0.010174 0.0101435 0.0101138 0.0100909 0.0100719 0.0100563 0.0100452 0.0100338 0.0100257 0.0100202 0.0100156 0.0100114 0.0100089 0.0100066 ];
plot(Recall_AIM, Precision_AIM, '--r', 'linewidth', 1);
Recall_IT = [1 0.999792 0.999345 0.998725 0.997912 0.99678 0.995321 0.993264 0.990545 0.987087 0.982595 0.976905 0.968596 0.950401 0.935181 0.916986 0.892132 0.850497 0.769839 0.589144 0.536784 0.498309 0.470951 0.456887 0.441714 0.431478 0.422474 0.414154 0.406337 0.398732 0.391626 0.384797 0.378605 0.372483 0.366416 0.360793 0.355204 0.350022 0.344594 0.33937 0.33433 0.329356 0.324658 0.319907 0.315282 0.310764 0.306305 0.301958 0.297733 0.293479 0.289551 0.285371 0.281094 0.277134 0.273384 0.269811 0.265884 0.26214 0.258602 0.255149 0.251519 0.24802 0.244507 0.24119 0.237865 0.234483 0.231129 0.227799 0.224668 0.221674 0.218624 0.215467 0.21236 0.209564 0.206825 0.203998 0.201135 0.198219 0.19548 0.192898 0.190134 0.187669 0.184984 0.182508 0.179847 0.177456 0.175026 0.172727 0.170305 0.167983 0.16562 0.163312 0.161034 0.158866 0.156903 0.154918 0.15276 0.15085 0.148869 0.14693 0.145009 0.143097 0.1411 0.139271 0.137445 0.13559 0.133814 0.132127 0.130337 0.128663 0.126985 0.125243 0.123716 0.122137 0.120507 0.118986 0.117384 0.115872 0.114461 0.113033 0.111599 0.110177 0.108703 0.107151 0.105719 0.104265 0.102785 0.101357 0.0999382 0.0985493 0.0971832 0.095831 0.0944311 0.0932707 0.0919261 0.0906572 0.0893601 0.0880722 0.0868087 0.0856458 0.0844704 0.08328 0.0820686 0.0809027 0.0798345 0.0786219 0.0774427 0.0764122 0.0753044 0.0742494 0.07315 0.0720507 0.070999 0.0699827 0.0688829 0.0677533 0.0666603 0.0656682 0.0646995 0.0637281 0.0627391 0.0617976 0.0607378 0.0597161 0.0588801 0.057981 0.0570248 0.0561 0.0551548 0.0542231 0.0532811 0.0523794 0.0515183 0.0506183 0.0496796 0.0488226 0.0479985 0.0471171 0.0462639 0.045426 0.0445034 0.0436914 0.0428385 0.0419911 0.0411895 0.0404179 0.0396806 0.0388999 0.0380575 0.0372471 0.0364428 0.0356453 0.0348928 0.0341908 0.0333804 0.0326209 0.0318612 0.031073 0.0303359 0.0295083 0.0288118 0.0281737 0.0275087 0.026669 0.0259672 0.0252178 0.0244532 0.0237442 0.0229215 0.0221613 0.0214081 0.0207942 0.0201688 0.0196015 0.0190695 0.0184916 0.0179257 0.0174041 0.0167915 0.0162106 0.0156734 0.0151583 0.0147185 0.0142339 0.0137191 0.0131764 0.0126865 0.0121984 0.0117143 0.0111965 0.0107228 0.0102168 0.00969576 0.00919629 0.0088491 0.00833094 0.00792155 0.0074647 0.00703175 0.00659843 0.006138 0.00574645 0.00525966 0.00487676 0.00440034 0.00403579 0.00364136 0.00327683 0.00291188 0.00248313 0.00206968 0.00173324 0.00136074 0.000915416 0.000607758 0.000294484 ];
Precision_IT = [0.214248 0.214238 0.214218 0.214189 0.214142 0.214073 0.213981 0.213833 0.213643 0.213396 0.213064 0.212662 0.213437 0.226141 0.237772 0.243807 0.258751 0.280409 0.336556 0.498138 0.549836 0.589196 0.605915 0.618555 0.628936 0.639054 0.651115 0.656551 0.66193 0.666322 0.670885 0.674936 0.679098 0.682833 0.686399 0.689907 0.693252 0.696399 0.699323 0.702239 0.705086 0.707868 0.710678 0.713294 0.715976 0.718539 0.721 0.72337 0.725812 0.728271 0.730703 0.732877 0.734848 0.73684 0.738813 0.741083 0.742841 0.744495 0.746403 0.748337 0.749996 0.751658 0.753732 0.755354 0.757118 0.758627 0.759833 0.761269 0.762625 0.764044 0.76563 0.766932 0.768053 0.76936 0.770613 0.772004 0.773033 0.774211 0.77563 0.776989 0.778471 0.77946 0.780442 0.781445 0.782518 0.783726 0.784889 0.786018 0.786941 0.788284 0.789251 0.790353 0.791288 0.792487 0.793609 0.794547 0.79552 0.79685 0.797726 0.798788 0.799547 0.800315 0.801315 0.802256 0.803137 0.804236 0.805185 0.805615 0.806526 0.807099 0.80746 0.807986 0.808679 0.809376 0.809776 0.809996 0.810357 0.810832 0.811408 0.812035 0.8127 0.813198 0.813936 0.814266 0.814667 0.815221 0.815734 0.815889 0.81618 0.81668 0.817268 0.817589 0.817887 0.818301 0.818813 0.8188 0.819077 0.819292 0.819656 0.82012 0.820562 0.821208 0.8214 0.8217 0.822157 0.822431 0.822691 0.823204 0.823248 0.823572 0.823909 0.824263 0.824817 0.825062 0.825098 0.825045 0.825109 0.825437 0.825371 0.825793 0.826429 0.826809 0.827207 0.82757 0.828232 0.828906 0.829548 0.829836 0.830219 0.83063 0.83155 0.8325 0.832835 0.833119 0.833413 0.834001 0.835101 0.835674 0.836366 0.83698 0.837654 0.838301 0.838422 0.839043 0.839218 0.839298 0.839934 0.840416 0.840721 0.840906 0.841119 0.841608 0.841824 0.84245 0.842629 0.842766 0.84304 0.843234 0.843588 0.844064 0.84417 0.844658 0.845375 0.845811 0.8463 0.846745 0.846728 0.846424 0.846178 0.845823 0.845364 0.845247 0.845296 0.845351 0.845644 0.845461 0.845679 0.846428 0.846328 0.846642 0.846098 0.845589 0.845832 0.84626 0.845629 0.84519 0.844501 0.845372 0.844645 0.843277 0.842842 0.842729 0.841657 0.84123 0.838558 0.835625 0.834072 0.831633 0.830948 0.831061 0.831113 0.831146 0.831664 0.831635 0.830759 0.830496 0.830434 0.830871 0.829688 0.829199 0.824222 0.823542 0.818 0.818 0.82 0.82 ];
TPR_IT = [1 0.999792 0.999345 0.998725 0.997912 0.99678 0.995321 0.993264 0.990545 0.987087 0.982595 0.976905 0.968596 0.950401 0.935181 0.916986 0.892132 0.850497 0.769839 0.589144 0.536784 0.498309 0.470951 0.456887 0.441714 0.431478 0.422474 0.414154 0.406337 0.398732 0.391626 0.384797 0.378605 0.372483 0.366416 0.360793 0.355204 0.350022 0.344594 0.33937 0.33433 0.329356 0.324658 0.319907 0.315282 0.310764 0.306305 0.301958 0.297733 0.293479 0.289551 0.285371 0.281094 0.277134 0.273384 0.269811 0.265884 0.26214 0.258602 0.255149 0.251519 0.24802 0.244507 0.24119 0.237865 0.234483 0.231129 0.227799 0.224668 0.221674 0.218624 0.215467 0.21236 0.209564 0.206825 0.203998 0.201135 0.198219 0.19548 0.192898 0.190134 0.187669 0.184984 0.182508 0.179847 0.177456 0.175026 0.172727 0.170305 0.167983 0.16562 0.163312 0.161034 0.158866 0.156903 0.154918 0.15276 0.15085 0.148869 0.14693 0.145009 0.143097 0.1411 0.139271 0.137445 0.13559 0.133814 0.132127 0.130337 0.128663 0.126985 0.125243 0.123716 0.122137 0.120507 0.118986 0.117384 0.115872 0.114461 0.113033 0.111599 0.110177 0.108703 0.107151 0.105719 0.104265 0.102785 0.101357 0.0999382 0.0985493 0.0971832 0.095831 0.0944311 0.0932707 0.0919261 0.0906572 0.0893601 0.0880722 0.0868087 0.0856458 0.0844704 0.08328 0.0820686 0.0809027 0.0798345 0.0786219 0.0774427 0.0764122 0.0753044 0.0742494 0.07315 0.0720507 0.070999 0.0699827 0.0688829 0.0677533 0.0666603 0.0656682 0.0646995 0.0637281 0.0627391 0.0617976 0.0607378 0.0597161 0.0588801 0.057981 0.0570248 0.0561 0.0551548 0.0542231 0.0532811 0.0523794 0.0515183 0.0506183 0.0496796 0.0488226 0.0479985 0.0471171 0.0462639 0.045426 0.0445034 0.0436914 0.0428385 0.0419911 0.0411895 0.0404179 0.0396806 0.0388999 0.0380575 0.0372471 0.0364428 0.0356453 0.0348928 0.0341908 0.0333804 0.0326209 0.0318612 0.031073 0.0303359 0.0295083 0.0288118 0.0281737 0.0275087 0.026669 0.0259672 0.0252178 0.0244532 0.0237442 0.0229215 0.0221613 0.0214081 0.0207942 0.0201688 0.0196015 0.0190695 0.0184916 0.0179257 0.0174041 0.0167915 0.0162106 0.0156734 0.0151583 0.0147185 0.0142339 0.0137191 0.0131764 0.0126865 0.0121984 0.0117143 0.0111965 0.0107228 0.0102168 0.00969576 0.00919629 0.0088491 0.00833094 0.00792155 0.0074647 0.00703175 0.00659843 0.006138 0.00574645 0.00525966 0.00487676 0.00440034 0.00403579 0.00364136 0.00327683 0.00291188 0.00248313 0.00206968 0.00173324 0.00136074 0.000915416 0.000607758 0.000294484 ];
FPR_IT = [1 0.999866 0.999562 0.999141 0.998648 0.998021 0.997222 0.996248 0.995056 0.993459 0.991298 0.988354 0.975332 0.946435 0.922491 0.906215 0.869708 0.817535 0.65974 0.292444 0.191943 0.12702 0.100521 0.0875723 0.0754821 0.0649144 0.0539148 0.0518749 0.049989 0.0483556 0.0468013 0.0453904 0.0440597 0.0428315 0.0416866 0.0405988 0.0395773 0.0386253 0.0377284 0.0368665 0.0360391 0.0352472 0.0345019 0.0337874 0.0330887 0.0324076 0.0317649 0.0311509 0.030537 0.0299611 0.0294042 0.0288828 0.0283981 0.0279244 0.0274713 0.0270153 0.0266027 0.0261941 0.0257846 0.025397 0.0250149 0.0246556 0.0242779 0.0239204 0.0235697 0.023236 0.0229248 0.0226129 0.0223208 0.0220449 0.0217583 0.0214799 0.0212216 0.0209836 0.0207545 0.0205031 0.0202732 0.0200449 0.0198109 0.0195976 0.0193694 0.019169 0.0189697 0.0187812 0.0185863 0.0183975 0.0182236 0.0180417 0.0178805 0.0176987 0.0175366 0.0173696 0.0172203 0.0170633 0.0169167 0.0167714 0.0166238 0.0164869 0.0163633 0.0162353 0.0161118 0.0159882 0.0158712 0.0157503 0.0156384 0.0155102 0.0153924 0.0152904 0.0151826 0.0150811 0.0149886 0.014898 0.0148049 0.0147043 0.0146166 0.0145399 0.0144559 0.0143705 0.0142927 0.0142119 0.0141265 0.0140458 0.0139544 0.0138803 0.0138025 0.0137202 0.0136381 0.0135673 0.013497 0.01343 0.0133634 0.0132998 0.0132409 0.0131748 0.013119 0.0130663 0.0130102 0.0129553 0.0129022 0.0128467 0.0127907 0.0127331 0.0126801 0.0126317 0.0125784 0.0125318 0.0124833 0.0124288 0.0123827 0.0123299 0.0122829 0.0122354 0.0121905 0.0121485 0.0121063 0.01207 0.0120382 0.0120025 0.0119645 0.0119242 0.0118854 0.0118498 0.011815 0.0117779 0.0117399 0.0117057 0.0116621 0.0116259 0.0115855 0.0115461 0.0115076 0.0114743 0.011444 0.0114122 0.0113831 0.0113473 0.0113163 0.0112878 0.0112564 0.0112305 0.0111981 0.011172 0.011149 0.0111201 0.0111003 0.0110796 0.0110528 0.011021 0.0109986 0.0109741 0.0109524 0.0109262 0.0109037 0.0108833 0.0108634 0.0108447 0.010824 0.0108057 0.0107908 0.0107688 0.0107529 0.010734 0.0107112 0.0106958 0.0106747 0.010658 0.0106379 0.0106178 0.0105973 0.0105844 0.0105669 0.0105521 0.0105385 0.0105222 0.0105088 0.0104948 0.010481 0.0104634 0.0104474 0.0104257 0.010413 0.0103966 0.0103802 0.0103669 0.0103558 0.0103416 0.0103222 0.0103112 0.0102981 0.0102853 0.0102712 0.0102584 0.010243 0.0102299 0.0102167 0.0102071 0.0101981 0.0101875 0.0101737 0.0101665 0.0101508 0.0101391 0.010125 0.0101135 0.0101033 0.0100924 0.0100828 0.0100743 0.0100671 0.0100581 0.0100492 0.0100398 0.0100322 0.0100241 0.0100142 0.0100083 ];
plot(Recall_IT, Precision_IT, '--c', 'linewidth', 1);
Recall_AVG = [1 0.999998 0.999994 0.99999 0.999985 0.999976 0.999966 0.999917 0.999874 0.999836 0.999611 0.999478 0.99877 0.998482 0.99825 0.99802 0.997597 0.99717 0.995896 0.995454 0.995102 0.994702 0.99432 0.993721 0.993327 0.992868 0.992446 0.991865 0.991122 0.989948 0.989138 0.988418 0.987526 0.98678 0.985571 0.984808 0.984028 0.98328 0.982178 0.981037 0.978822 0.977398 0.975479 0.97349 0.972176 0.969979 0.967917 0.965552 0.963589 0.961616 0.959447 0.957137 0.954899 0.952467 0.950337 0.948092 0.945657 0.943178 0.940361 0.937777 0.935178 0.932773 0.930384 0.927901 0.925609 0.924107 0.921817 0.919354 0.916884 0.914338 0.911692 0.909047 0.906317 0.903534 0.900732 0.89784 0.895049 0.892059 0.888989 0.885789 0.882498 0.879505 0.87632 0.873085 0.869743 0.866116 0.862331 0.858492 0.854785 0.85088 0.847113 0.84321 0.839292 0.835269 0.831033 0.826968 0.823004 0.81966 0.815714 0.811949 0.808207 0.80434 0.800604 0.796986 0.793355 0.789591 0.786284 0.782568 0.779009 0.775463 0.771804 0.768418 0.765144 0.761995 0.75866 0.755236 0.751551 0.748015 0.744409 0.740945 0.737342 0.733723 0.729981 0.726472 0.72284 0.71895 0.714711 0.710226 0.707365 0.703655 0.698844 0.69398 0.689324 0.684656 0.679507 0.673868 0.668221 0.662512 0.656685 0.651195 0.645925 0.640346 0.634578 0.628266 0.621821 0.615219 0.608542 0.601705 0.594393 0.586774 0.578739 0.571141 0.562928 0.554287 0.54535 0.536617 0.527711 0.518429 0.509681 0.500314 0.492599 0.484575 0.476517 0.468492 0.460106 0.451688 0.443323 0.435241 0.427698 0.420381 0.413291 0.406385 0.39956 0.392333 0.385175 0.378387 0.37147 0.364434 0.35727 0.350572 0.344046 0.337216 0.330684 0.323995 0.317203 0.310696 0.304088 0.297484 0.290649 0.28355 0.276062 0.267939 0.262769 0.255134 0.247649 0.240538 0.233736 0.227287 0.220963 0.215064 0.209229 0.203928 0.198653 0.193576 0.188745 0.183721 0.178441 0.173623 0.168794 0.164479 0.159767 0.155163 0.150286 0.145293 0.141097 0.136072 0.13103 0.126035 0.121032 0.116167 0.111078 0.106519 0.101158 0.0964486 0.0920283 0.0872895 0.0820007 0.0772368 0.0725655 0.0679345 0.0629865 0.0577632 0.0524099 0.0473539 0.042304 0.0374589 0.0329539 0.0284751 0.0242139 0.0200923 0.0162325 0.0123934 0.00919204 0.00669066 0.00473063 0.00324463 0.00212661 0.00121496 0.000730506 0.000440485 0.000214609 0.000126197 9.4947e-005 5.39279e-005 4.2054e-005 3.79195e-005 ];
Precision_AVG = [0.214248 0.214269 0.214298 0.214329 0.214373 0.214429 0.214476 0.214669 0.214833 0.21496 0.215568 0.215942 0.217962 0.218751 0.21936 0.219842 0.220668 0.221528 0.223884 0.224703 0.22528 0.225901 0.226501 0.227364 0.227875 0.228445 0.228982 0.229592 0.230334 0.231541 0.232194 0.232806 0.233524 0.234089 0.235005 0.235621 0.236229 0.236808 0.237618 0.238384 0.240054 0.24115 0.242527 0.243828 0.244908 0.246389 0.247686 0.249157 0.25035 0.251535 0.252737 0.253976 0.255126 0.256356 0.257446 0.258649 0.259862 0.261061 0.262447 0.263728 0.264947 0.26606 0.267114 0.268133 0.269152 0.269748 0.2707 0.271734 0.272738 0.273761 0.274834 0.27588 0.276953 0.278006 0.279019 0.28003 0.281115 0.282201 0.283251 0.284365 0.285492 0.286532 0.287596 0.288667 0.289747 0.290939 0.292143 0.293348 0.294574 0.295783 0.296976 0.298154 0.299302 0.300484 0.301754 0.302958 0.304077 0.30512 0.306241 0.307326 0.308425 0.309484 0.310466 0.311495 0.312463 0.313432 0.314314 0.315243 0.316139 0.317009 0.317876 0.318646 0.319422 0.320173 0.320911 0.321655 0.322464 0.323264 0.324028 0.324784 0.325567 0.326321 0.327044 0.327742 0.328464 0.329235 0.330075 0.3309 0.331456 0.33218 0.33302 0.333869 0.334706 0.335529 0.336428 0.337353 0.338264 0.339229 0.340155 0.341004 0.341856 0.342704 0.343636 0.344583 0.345514 0.346509 0.347509 0.348507 0.349545 0.350637 0.351714 0.352842 0.354015 0.35514 0.356457 0.357665 0.358946 0.360206 0.36146 0.362866 0.364044 0.365151 0.36632 0.367459 0.36862 0.369933 0.371181 0.372353 0.373567 0.374726 0.375901 0.376962 0.37811 0.379194 0.380284 0.38146 0.382549 0.383682 0.384871 0.385953 0.387104 0.388154 0.389207 0.390359 0.391527 0.392687 0.393758 0.394843 0.39609 0.3973 0.398689 0.400008 0.400882 0.402145 0.40345 0.404737 0.405999 0.407349 0.408664 0.410055 0.411131 0.412295 0.413448 0.414441 0.415599 0.416659 0.417616 0.418682 0.419681 0.420572 0.421397 0.422331 0.423519 0.424261 0.425399 0.426496 0.427566 0.428456 0.429309 0.430062 0.431074 0.431926 0.432741 0.433824 0.434759 0.435596 0.436261 0.437049 0.43796 0.439115 0.440454 0.441892 0.443213 0.445075 0.446475 0.447579 0.448225 0.4495 0.451323 0.451698 0.452997 0.455944 0.456486 0.45778 0.459657 0.463265 0.46615 0.464484 0.469849 0.474509 0.461677 0.468163 0.475595 0.4755 0.48 0.48 ];
TPR_AVG = [1 0.999998 0.999994 0.99999 0.999985 0.999976 0.999966 0.999917 0.999874 0.999836 0.999611 0.999478 0.99877 0.998482 0.99825 0.99802 0.997597 0.99717 0.995896 0.995454 0.995102 0.994702 0.99432 0.993721 0.993327 0.992868 0.992446 0.991865 0.991122 0.989948 0.989138 0.988418 0.987526 0.98678 0.985571 0.984808 0.984028 0.98328 0.982178 0.981037 0.978822 0.977398 0.975479 0.97349 0.972176 0.969979 0.967917 0.965552 0.963589 0.961616 0.959447 0.957137 0.954899 0.952467 0.950337 0.948092 0.945657 0.943178 0.940361 0.937777 0.935178 0.932773 0.930384 0.927901 0.925609 0.924107 0.921817 0.919354 0.916884 0.914338 0.911692 0.909047 0.906317 0.903534 0.900732 0.89784 0.895049 0.892059 0.888989 0.885789 0.882498 0.879505 0.87632 0.873085 0.869743 0.866116 0.862331 0.858492 0.854785 0.85088 0.847113 0.84321 0.839292 0.835269 0.831033 0.826968 0.823004 0.81966 0.815714 0.811949 0.808207 0.80434 0.800604 0.796986 0.793355 0.789591 0.786284 0.782568 0.779009 0.775463 0.771804 0.768418 0.765144 0.761995 0.75866 0.755236 0.751551 0.748015 0.744409 0.740945 0.737342 0.733723 0.729981 0.726472 0.72284 0.71895 0.714711 0.710226 0.707365 0.703655 0.698844 0.69398 0.689324 0.684656 0.679507 0.673868 0.668221 0.662512 0.656685 0.651195 0.645925 0.640346 0.634578 0.628266 0.621821 0.615219 0.608542 0.601705 0.594393 0.586774 0.578739 0.571141 0.562928 0.554287 0.54535 0.536617 0.527711 0.518429 0.509681 0.500314 0.492599 0.484575 0.476517 0.468492 0.460106 0.451688 0.443323 0.435241 0.427698 0.420381 0.413291 0.406385 0.39956 0.392333 0.385175 0.378387 0.37147 0.364434 0.35727 0.350572 0.344046 0.337216 0.330684 0.323995 0.317203 0.310696 0.304088 0.297484 0.290649 0.28355 0.276062 0.267939 0.262769 0.255134 0.247649 0.240538 0.233736 0.227287 0.220963 0.215064 0.209229 0.203928 0.198653 0.193576 0.188745 0.183721 0.178441 0.173623 0.168794 0.164479 0.159767 0.155163 0.150286 0.145293 0.141097 0.136072 0.13103 0.126035 0.121032 0.116167 0.111078 0.106519 0.101158 0.0964486 0.0920283 0.0872895 0.0820007 0.0772368 0.0725655 0.0679345 0.0629865 0.0577632 0.0524099 0.0473539 0.042304 0.0374589 0.0329539 0.0284751 0.0242139 0.0200923 0.0162325 0.0123934 0.00919204 0.00669066 0.00473063 0.00324463 0.00212661 0.00121496 0.000730506 0.000440485 0.000214609 0.000126197 9.4947e-005 5.39279e-005 4.2054e-005 3.79195e-005 ];
FPR_AVG = [1 0.999857 0.999667 0.999456 0.999163 0.998791 0.998464 0.997127 0.995986 0.995102 0.990768 0.988114 0.97403 0.968588 0.964417 0.961051 0.955278 0.949316 0.933188 0.927662 0.923723 0.919464 0.915419 0.909539 0.906062 0.902187 0.898569 0.894384 0.8893 0.881199 0.876614 0.872411 0.867496 0.863629 0.857345 0.853205 0.84908 0.845176 0.839713 0.834501 0.823257 0.816118 0.807154 0.798681 0.79206 0.782642 0.774295 0.765108 0.75759 0.750298 0.742834 0.735236 0.728202 0.720677 0.714062 0.706956 0.699714 0.692585 0.684519 0.67712 0.670134 0.6638 0.657751 0.651893 0.646197 0.642519 0.637152 0.631439 0.625809 0.620053 0.614151 0.608378 0.602543 0.596811 0.591264 0.585649 0.579921 0.574132 0.568543 0.562626 0.556699 0.55131 0.545765 0.540222 0.534701 0.528693 0.522628 0.516528 0.510482 0.504551 0.498732 0.492971 0.487455 0.481775 0.475847 0.470165 0.464884 0.460167 0.454998 0.450026 0.445091 0.440293 0.435762 0.431228 0.426828 0.422462 0.418543 0.414384 0.410414 0.406561 0.402734 0.399264 0.395818 0.392542 0.389291 0.385975 0.382345 0.378855 0.375447 0.372081 0.368733 0.365414 0.362138 0.359 0.355792 0.352396 0.348732 0.345041 0.342585 0.339569 0.335766 0.331942 0.328248 0.324618 0.320728 0.316649 0.312572 0.308332 0.304155 0.300291 0.296581 0.292774 0.288792 0.284638 0.280473 0.276126 0.27179 0.267496 0.263027 0.258414 0.253763 0.249173 0.244384 0.239487 0.234396 0.229515 0.224513 0.219577 0.214811 0.209705 0.205486 0.201264 0.196984 0.192838 0.188569 0.184225 0.179932 0.175849 0.171944 0.168214 0.164627 0.161228 0.157742 0.154228 0.150757 0.147448 0.144203 0.140888 0.137517 0.134375 0.131349 0.12824 0.125245 0.122152 0.119057 0.116077 0.113132 0.110248 0.107236 0.104173 0.100952 0.0976435 0.0953857 0.0923369 0.0893186 0.0865249 0.0837985 0.0811712 0.078665 0.0762789 0.0740499 0.0719924 0.069942 0.0680562 0.0662186 0.0643278 0.0624629 0.0607306 0.0590414 0.057482 0.0558882 0.0543224 0.0526842 0.051081 0.0497046 0.0480753 0.0464574 0.0449224 0.0433922 0.0420012 0.0405381 0.0391593 0.0376598 0.0362546 0.0349313 0.0335687 0.0320968 0.0307099 0.0293429 0.0279552 0.0265094 0.0249695 0.0234242 0.0219693 0.0206004 0.0193309 0.0181713 0.0170287 0.0159148 0.0149049 0.0139617 0.013009 0.0122679 0.011669 0.0111937 0.0108128 0.0105431 0.0103276 0.010193 0.0101144 0.0100611 0.0100343 0.010025 0.0100134 0.0100104 0.0100096 ];
plot(Recall_AVG, Precision_AVG, '--m', 'linewidth', 1);
hold off;
xlabel('Recall');
ylabel('Precision')

legend('ST', 'QCUT', 'HDCT', 'RBD', 'GR', 'MNP', 'UFO', 'MC', 'DSR', 'CHM', 'GC', 'LBI', 'PCA', 'DRFI', 'GMR', 'HS', 'LMLC', 'SF', 'FES', 'CB', 'SVO', 'SWD', 'HC', 'RC', 'SEG', 'MSS', 'CA', 'FT', 'AC', 'OBJ', 'BMS', 'COV', 'SS', 'SIM', 'SeR', 'SUN', 'SR', 'GB', 'AIM', 'IT', 'AVG');
grid on;
axis([0 1 0 1]);
title('Precision recall curve');



%%
figure(2);
hold on;
plot(FPR_ST, TPR_ST,  'k', 'linewidth', 2);
plot(FPR_QCUT, TPR_QCUT,  'b', 'linewidth', 2);
plot(FPR_HDCT, TPR_HDCT,  'g', 'linewidth', 2);
plot(FPR_RBD, TPR_RBD,  'r', 'linewidth', 2);
plot(FPR_GR, TPR_GR,  'c', 'linewidth', 2);
plot(FPR_MNP, TPR_MNP,  'm', 'linewidth', 2);
plot(FPR_UFO, TPR_UFO,  'y', 'linewidth', 2);
plot(FPR_MC, TPR_MC,  ':k', 'linewidth', 2);
plot(FPR_DSR, TPR_DSR,  ':b', 'linewidth', 2);
plot(FPR_CHM, TPR_CHM,  ':g', 'linewidth', 2);
plot(FPR_GC, TPR_GC,  ':r', 'linewidth', 2);
plot(FPR_LBI, TPR_LBI,  ':c', 'linewidth', 2);
plot(FPR_PCA, TPR_PCA,  ':m', 'linewidth', 2);
plot(FPR_DRFI, TPR_DRFI,  ':y', 'linewidth', 2);
plot(FPR_GMR, TPR_GMR,  '--k', 'linewidth', 2);
plot(FPR_HS, TPR_HS,  '--b', 'linewidth', 2);
plot(FPR_LMLC, TPR_LMLC,  '--g', 'linewidth', 2);
plot(FPR_SF, TPR_SF,  '--r', 'linewidth', 2);
plot(FPR_FES, TPR_FES,  '--c', 'linewidth', 2);
plot(FPR_CB, TPR_CB,  '--m', 'linewidth', 2);
plot(FPR_SVO, TPR_SVO,  '--y', 'linewidth', 2);
plot(FPR_SWD, TPR_SWD,  'k', 'linewidth', 1);
plot(FPR_HC, TPR_HC,  'b', 'linewidth', 1);
plot(FPR_RC, TPR_RC,  'g', 'linewidth', 1);
plot(FPR_SEG, TPR_SEG,  'r', 'linewidth', 1);
plot(FPR_MSS, TPR_MSS,  'c', 'linewidth', 1);
plot(FPR_CA, TPR_CA,  'm', 'linewidth', 1);
plot(FPR_FT, TPR_FT,  'y', 'linewidth', 1);
plot(FPR_AC, TPR_AC,  ':k', 'linewidth', 1);
plot(FPR_OBJ, TPR_OBJ,  ':b', 'linewidth', 1);
plot(FPR_BMS, TPR_BMS,  ':g', 'linewidth', 1);
plot(FPR_COV, TPR_COV,  ':r', 'linewidth', 1);
plot(FPR_SS, TPR_SS,  ':c', 'linewidth', 1);
plot(FPR_SIM, TPR_SIM,  ':m', 'linewidth', 1);
plot(FPR_SeR, TPR_SeR,  ':y', 'linewidth', 1);
plot(FPR_SUN, TPR_SUN,  '--k', 'linewidth', 1);
plot(FPR_SR, TPR_SR,  '--b', 'linewidth', 1);
plot(FPR_GB, TPR_GB,  '--g', 'linewidth', 1);
plot(FPR_AIM, TPR_AIM,  '--r', 'linewidth', 1);
plot(FPR_IT, TPR_IT,  '--c', 'linewidth', 1);
plot(FPR_AVG, TPR_AVG,  '--m', 'linewidth', 1);
hold off;
xlabel('False positive rate');
ylabel('True positive rate')

legend('ST', 'QCUT', 'HDCT', 'RBD', 'GR', 'MNP', 'UFO', 'MC', 'DSR', 'CHM', 'GC', 'LBI', 'PCA', 'DRFI', 'GMR', 'HS', 'LMLC', 'SF', 'FES', 'CB', 'SVO', 'SWD', 'HC', 'RC', 'SEG', 'MSS', 'CA', 'FT', 'AC', 'OBJ', 'BMS', 'COV', 'SS', 'SIM', 'SeR', 'SUN', 'SR', 'GB', 'AIM', 'IT', 'AVG');
grid on;
axis([0 1 0 1]);


%%
figure(3);
title('ROC curve');
%   ST: AUC = 0.922, MeanF = 0.723, MaxF = 0.818, MAE = 0.145
% QCUT: AUC = 0.860, MeanF = 0.700, MaxF = 0.810, MAE = 0.148
% HDCT: AUC = 0.898, MeanF = 0.687, MaxF = 0.822, MAE = 0.162
%  RBD: AUC = 0.899, MeanF = 0.746, MaxF = 0.837, MAE = 0.130
%   GR: AUC = 0.854, MeanF = 0.686, MaxF = 0.798, MAE = 0.189
%  MNP: AUC = 0.888, MeanF = 0.509, MaxF = 0.621, MAE = 0.215
%  UFO: AUC = 0.845, MeanF = 0.636, MaxF = 0.742, MAE = 0.180
%   MC: AUC = 0.877, MeanF = 0.669, MaxF = 0.779, MAE = 0.182
%  DSR: AUC = 0.915, MeanF = 0.722, MaxF = 0.794, MAE = 0.140
%  CHM: AUC = 0.831, MeanF = 0.650, MaxF = 0.750, MAE = 0.168
%   GC: AUC = 0.846, MeanF = 0.664, MaxF = 0.729, MAE = 0.185
%  LBI: AUC = 0.896, MeanF = 0.562, MaxF = 0.692, MAE = 0.207
%  PCA: AUC = 0.911, MeanF = 0.576, MaxF = 0.754, MAE = 0.200
% DRFI: AUC = 0.944, MeanF = 0.741, MaxF = 0.831, MAE = 0.130
%  GMR: AUC = 0.862, MeanF = 0.711, MaxF = 0.773, MAE = 0.163
%   HS: AUC = 0.858, MeanF = 0.739, MaxF = 0.811, MAE = 0.157
% LMLC: AUC = 0.826, MeanF = 0.537, MaxF = 0.653, MAE = 0.269
%   SF: AUC = 0.871, MeanF = 0.583, MaxF = 0.764, MAE = 0.180
%  FES: AUC = 0.838, MeanF = 0.355, MaxF = 0.617, MAE = 0.196
%   CB: AUC = 0.839, MeanF = 0.626, MaxF = 0.730, MAE = 0.195
%  SVO: AUC = 0.875, MeanF = 0.516, MaxF = 0.744, MAE = 0.348
%  SWD: AUC = 0.845, MeanF = 0.411, MaxF = 0.548, MAE = 0.296
%   HC: AUC = 0.880, MeanF = 0.648, MaxF = 0.736, MAE = 0.193
%   RC: AUC = 0.852, MeanF = 0.699, MaxF = 0.774, MAE = 0.148
%  SEG: AUC = 0.796, MeanF = 0.502, MaxF = 0.704, MAE = 0.312
%  MSS: AUC = 0.871, MeanF = 0.457, MaxF = 0.743, MAE = 0.192
%   CA: AUC = 0.853, MeanF = 0.429, MaxF = 0.591, MAE = 0.229
%   FT: AUC = 0.820, MeanF = 0.523, MaxF = 0.715, MAE = 0.206
%   AC: AUC = 0.831, MeanF = 0.375, MaxF = 0.684, MAE = 0.206
%  OBJ: AUC = 0.870, MeanF = 0.523, MaxF = 0.685, MAE = 0.269
%  BMS: AUC = 0.852, MeanF = 0.625, MaxF = 0.713, MAE = 0.184
%  COV: AUC = 0.833, MeanF = 0.312, MaxF = 0.518, MAE = 0.210
%   SS: AUC = 0.826, MeanF = 0.385, MaxF = 0.533, MAE = 0.266
%  SIM: AUC = 0.833, MeanF = 0.373, MaxF = 0.498, MAE = 0.384
%  SeR: AUC = 0.835, MeanF = 0.430, MaxF = 0.521, MAE = 0.290
%  SUN: AUC = 0.789, MeanF = 0.357, MaxF = 0.504, MAE = 0.307
%   SR: AUC = 0.769, MeanF = 0.211, MaxF = 0.504, MAE = 0.220
%   GB: AUC = 0.839, MeanF = 0.420, MaxF = 0.571, MAE = 0.242
%  AIM: AUC = 0.846, MeanF = 0.409, MaxF = 0.541, MAE = 0.262
%   IT: AUC = 0.682, MeanF = 0.289, MaxF = 0.579, MAE = 0.245
%  AVG: AUC = 0.736, MeanF = 0.305, MaxF = 0.388, MAE = 0.405
AUC = [0.921905 0.859977 0.897875 0.899138 0.853564 0.888053 0.845435 0.876998 0.915072 0.831226 0.846043 0.896031 0.910769 0.944275 0.862332 0.857713 0.826465 0.871482 0.838039 0.838612 0.874744 0.844674 0.880427 0.851843 0.79596 0.871035 0.853012 0.819736 0.831457 0.869794 0.851581 0.833044 0.826204 0.832504 0.8351 0.788603 0.768852 0.83937 0.84564 0.681629 0.735811 ];
MeanFMeasure = [0.723466 0.700015 0.687022 0.746088 0.68624 0.508602 0.63596 0.668649 0.722259 0.649744 0.664457 0.562127 0.576457 0.740961 0.711133 0.739009 0.537215 0.583492 0.354827 0.625506 0.516305 0.411051 0.647693 0.699371 0.502299 0.456579 0.428644 0.523251 0.374519 0.52253 0.625293 0.312004 0.384523 0.372587 0.429782 0.357312 0.210626 0.419648 0.408992 0.288995 0.304593 ];
MaxFMeasure = [0.817841 0.810328 0.821882 0.837289 0.79807 0.621478 0.741789 0.778565 0.794031 0.750111 0.728835 0.692125 0.753908 0.831348 0.772553 0.810549 0.652968 0.764041 0.616984 0.729642 0.743786 0.548429 0.736371 0.773749 0.703888 0.742958 0.590601 0.715144 0.683748 0.685236 0.712621 0.518069 0.532645 0.497954 0.521149 0.50417 0.504264 0.571149 0.541163 0.578825 0.387547 ];
MAE = [0.14482 0.147556 0.162283 0.130025 0.189458 0.215023 0.180297 0.182147 0.140498 0.1679 0.185302 0.20741 0.20029 0.12988 0.163041 0.157214 0.269003 0.17974 0.195911 0.194742 0.347562 0.29615 0.193167 0.148211 0.31229 0.191784 0.229139 0.205746 0.20606 0.268619 0.184159 0.209663 0.265587 0.384244 0.290331 0.306859 0.220327 0.24175 0.261895 0.245243 0.404555 ];
methodLabels = {'ST', 'QCUT', 'HDCT', 'RBD', 'GR', 'MNP', 'UFO', 'MC', 'DSR', 'CHM', 'GC', 'LBI', 'PCA', 'DRFI', 'GMR', 'HS', 'LMLC', 'SF', 'FES', 'CB', 'SVO', 'SWD', 'HC', 'RC', 'SEG', 'MSS', 'CA', 'FT', 'AC', 'OBJ', 'BMS', 'COV', 'SS', 'SIM', 'SeR', 'SUN', 'SR', 'GB', 'AIM', 'IT', 'AVG'};

bar([MeanFMeasure; MaxFMeasure; AUC]');
legend('Mean F_\beta', 'Max F_\beta', 'AUC');xlim([0 42]);
grid on;


figure(4);
bar(MAE);
title('MAE');
grid on;
xlim([0 42]);


figure(5);
PrecisionMaskFT = [0.860253 0.905147 0.870818 0.889259 0.826121 0.852315 0.880881 0.904751 0.903035 0.784096 0.795834 0.857394 0.885975 0.903649 0.870732 0.835003 0.791001 0.887108 0.896259 0.752582 0.737225 0.829818 0.810583 0.887038 0.76666 0.85582 0.822969 0.803265 0.80513 0.791329 0.848205 0.849495 0.776661 0.751757 0.766935 0.729601 0.783507 0.847969 0.815841 0.84178 0.762703 ];
RecallMaskFT = [0.662448 0.579844 0.635592 0.665082 0.581414 0.603782 0.566939 0.585126 0.630135 0.655244 0.572606 0.588661 0.594943 0.676077 0.599849 0.62734 0.535088 0.588703 0.555292 0.580277 0.50628 0.487213 0.62752 0.619835 0.413538 0.611127 0.545659 0.570244 0.555336 0.560962 0.565439 0.485641 0.517929 0.52743 0.57938 0.50355 0.516992 0.531451 0.511885 0.442827 0.255948 ];
FMeasureMaskFT = [0.804797 0.801394 0.802297 0.825081 0.752986 0.778376 0.78107 0.803468 0.820985 0.750058 0.730147 0.775677 0.796105 0.838515 0.788555 0.775744 0.712377 0.794207 0.785021 0.704319 0.667011 0.71396 0.759456 0.806778 0.640455 0.783431 0.736583 0.734045 0.729415 0.722828 0.760447 0.72427 0.696382 0.684566 0.713624 0.661112 0.700208 0.745507 0.717519 0.696892 0.523509 ];
bar([PrecisionMaskFT; RecallMaskFT; FMeasureMaskFT]');
title('SegmentationFT');
grid on
PrecisionMaskSC = [0.890158 0.845118 0.889361 0.874469 0.732441 0.873367 0.853312 0.729272 0.773244 0.803162 0.713355 0.891532 0.811039 0.819134 0.730418 0.820791 0.71407 0.664465 0.392486 0.750716 0.823471 0.82172 0.746223 0.767159 0.719003 0.43569 0.745113 0.573346 0.199429 0.828208 0.767874 0.438799 0.791512 0.782879 0.800907 0.726077 0.01 0.82652 0.85101 0.00885839 0.644958 ];
RecallMaskSC = [0.526505 0.398714 0.508282 0.508374 0.44917 0.542194 0.490294 0.433216 0.39362 0.411079 0.423238 0.51772 0.483386 0.474659 0.459083 0.495038 0.566789 0.286161 0.0608906 0.463876 0.568698 0.548957 0.446329 0.429756 0.542842 0.145544 0.313248 0.242727 0.0706534 0.526005 0.389709 0.0778523 0.392402 0.582501 0.497513 0.404163 0.000699707 0.453894 0.428602 0.00609045 0.625709 ];
FMeasureMaskSC = [0.767781 0.671597 0.758183 0.749855 0.639387 0.765471 0.728789 0.629929 0.632477 0.658273 0.615925 0.764199 0.701335 0.701628 0.642751 0.712582 0.673673 0.509138 0.173919 0.656968 0.746315 0.737191 0.646049 0.649486 0.668909 0.298408 0.56527 0.436226 0.140383 0.731256 0.627382 0.211989 0.641049 0.725302 0.702102 0.613341 0.00245862 0.694875 0.693325 0.00801752 0.640412 ];
bar([PrecisionMaskSC; RecallMaskSC; FMeasureMaskSC]');
title('SegmentationSC');
grid on



bar([FMeasureMaskFT; FMeasureMaskSC]');
grid on;
axis([0 42 0 1]);
methodLabels = {'ST', 'QCUT', 'HDCT', 'RBD', 'GR', 'MNP', 'UFO', 'MC', 'DSR', 'CHM', 'GC', 'LBI', 'PCA', 'DRFI', 'GMR', 'HS', 'LMLC', 'SF', 'FES', 'CB', 'SVO', 'SWD', 'HC', 'RC', 'SEG', 'MSS', 'CA', 'FT', 'AC', 'OBJ', 'BMS', 'COV', 'SS', 'SIM', 'SeR', 'SUN', 'SR', 'GB', 'AIM', 'IT', 'AVG'};
legend('CutFT', 'CutSC');
xticklabel_rotate([1:41],90, methodLabels,'interpreter','none');title('FMeasure');



==> ResNew/THUR15KPrRocAuc.m <==
clear;
close all;
clc;


%%
figure(1);
hold on;
Threshold = [0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 50 51 52 53 54 55 56 57 58 59 60 61 62 63 64 65 66 67 68 69 70 71 72 73 74 75 76 77 78 79 80 81 82 83 84 85 86 87 88 89 90 91 92 93 94 95 96 97 98 99 100 101 102 103 104 105 106 107 108 109 110 111 112 113 114 115 116 117 118 119 120 121 122 123 124 125 126 127 128 129 130 131 132 133 134 135 136 137 138 139 140 141 142 143 144 145 146 147 148 149 150 151 152 153 154 155 156 157 158 159 160 161 162 163 164 165 166 167 168 169 170 171 172 173 174 175 176 177 178 179 180 181 182 183 184 185 186 187 188 189 190 191 192 193 194 195 196 197 198 199 200 201 202 203 204 205 206 207 208 209 210 211 212 213 214 215 216 217 218 219 220 221 222 223 224 225 226 227 228 229 230 231 232 233 234 235 236 237 238 239 240 241 242 243 244 245 246 247 248 249 250 251 252 253 254 255 ];

Recall_ST = [1 0.997338 0.993221 0.990425 0.98781 0.985466 0.983277 0.981126 0.978748 0.976348 0.974184 0.972093 0.970019 0.967548 0.96543 0.96285 0.960772 0.958903 0.95712 0.955389 0.953293 0.951371 0.949496 0.947514 0.945466 0.94385 0.942128 0.940576 0.939188 0.937566 0.936177 0.934665 0.933291 0.931957 0.930396 0.929126 0.927545 0.926152 0.924696 0.92287 0.921337 0.919794 0.917914 0.916402 0.914702 0.913035 0.911375 0.909917 0.908246 0.906529 0.905057 0.903488 0.901703 0.900217 0.898288 0.896388 0.894694 0.893072 0.891769 0.890393 0.889007 0.887357 0.885389 0.883171 0.881378 0.879312 0.877684 0.875677 0.874095 0.87226 0.869945 0.868231 0.866392 0.8644 0.862506 0.860437 0.858209 0.856601 0.854856 0.852823 0.851037 0.849215 0.847584 0.845836 0.843941 0.841941 0.840193 0.838116 0.836111 0.834043 0.832125 0.829907 0.827817 0.825723 0.823689 0.821655 0.81958 0.817681 0.815776 0.813856 0.811774 0.809736 0.80757 0.805266 0.803061 0.800945 0.798937 0.796707 0.794275 0.791997 0.789848 0.787409 0.785383 0.783417 0.781181 0.778839 0.776703 0.774474 0.772234 0.769858 0.767188 0.764803 0.762432 0.760159 0.757832 0.7555 0.752851 0.750155 0.747565 0.745001 0.742177 0.739386 0.73658 0.733877 0.731195 0.728586 0.726119 0.723343 0.720557 0.717507 0.714513 0.711104 0.707937 0.704802 0.701284 0.698019 0.694987 0.691354 0.687783 0.684293 0.681002 0.67745 0.673753 0.670106 0.666462 0.662944 0.659332 0.65549 0.651418 0.6473 0.643217 0.639165 0.634996 0.630989 0.626814 0.622292 0.618145 0.614011 0.609558 0.605176 0.60076 0.59608 0.591894 0.587471 0.583045 0.578118 0.572965 0.568402 0.563764 0.559135 0.55432 0.549789 0.545122 0.54012 0.535294 0.530316 0.525318 0.520105 0.515087 0.510146 0.504914 0.499589 0.494457 0.488911 0.483466 0.477932 0.472269 0.466505 0.460749 0.45479 0.448955 0.442789 0.436619 0.430357 0.424375 0.418351 0.412095 0.405959 0.399455 0.393087 0.387045 0.380471 0.374209 0.367691 0.360879 0.354112 0.347229 0.340392 0.33359 0.326635 0.319956 0.313007 0.305524 0.298456 0.291453 0.284364 0.277163 0.269805 0.262544 0.255346 0.247588 0.240099 0.232309 0.224481 0.217124 0.209633 0.201398 0.193366 0.185243 0.176713 0.168806 0.160199 0.15143 0.143097 0.134798 0.12594 0.116703 0.108279 0.0995086 0.0905008 0.0820174 0.0726919 0.0633591 0.0540895 0.0442388 0.0294524 ];
Precision_ST = [0.150626 0.171847 0.214558 0.240112 0.25791 0.273548 0.287755 0.300365 0.31101 0.32104 0.330237 0.339341 0.347444 0.354563 0.361189 0.367608 0.373759 0.379378 0.384891 0.389744 0.394342 0.398577 0.402548 0.406264 0.41 0.413598 0.417227 0.420496 0.423748 0.426966 0.429874 0.432964 0.436028 0.439146 0.44203 0.444838 0.44781 0.450419 0.453063 0.455607 0.458264 0.460672 0.462977 0.465442 0.467917 0.4703 0.472478 0.474647 0.476793 0.478892 0.480949 0.483052 0.485011 0.486919 0.488917 0.490856 0.492794 0.494766 0.496851 0.498709 0.500309 0.502104 0.503897 0.505425 0.506958 0.508457 0.50986 0.511169 0.512748 0.514175 0.515407 0.516856 0.518249 0.519505 0.52091 0.522247 0.523572 0.525045 0.526584 0.527825 0.529076 0.530393 0.531843 0.533355 0.53468 0.536128 0.537694 0.539119 0.540506 0.541836 0.543189 0.544536 0.54584 0.547243 0.548765 0.550082 0.551234 0.552428 0.553768 0.555128 0.556405 0.557507 0.558745 0.559858 0.561044 0.56222 0.563421 0.564622 0.565644 0.566887 0.568223 0.569564 0.570641 0.571823 0.57317 0.574421 0.575727 0.576879 0.578097 0.579336 0.580403 0.581897 0.583135 0.584394 0.585826 0.58713 0.588354 0.589528 0.590987 0.592368 0.59355 0.594818 0.596003 0.597361 0.59846 0.599632 0.600955 0.602055 0.603211 0.604348 0.60556 0.606518 0.607529 0.60854 0.609377 0.610305 0.611622 0.612811 0.613846 0.615013 0.616178 0.617401 0.618622 0.619791 0.620815 0.62189 0.623089 0.624056 0.624972 0.625779 0.626631 0.627718 0.628837 0.629934 0.630893 0.631686 0.632709 0.633612 0.634461 0.635288 0.636274 0.636771 0.637588 0.638683 0.639699 0.640749 0.641302 0.64229 0.643213 0.644245 0.644994 0.645942 0.646757 0.647676 0.648501 0.649445 0.650747 0.651937 0.652589 0.653534 0.654486 0.655201 0.655904 0.656796 0.657802 0.65851 0.659127 0.659587 0.66025 0.660922 0.661639 0.662274 0.662944 0.663393 0.663733 0.664642 0.665486 0.666147 0.666532 0.667009 0.667813 0.668058 0.668564 0.668744 0.66888 0.668859 0.669281 0.669557 0.670137 0.670672 0.671336 0.67136 0.671508 0.671657 0.67177 0.672086 0.67268 0.673309 0.673925 0.674608 0.674612 0.675062 0.675004 0.675293 0.675703 0.675714 0.675677 0.675475 0.675007 0.674855 0.67525 0.675092 0.674816 0.675497 0.676449 0.676419 0.67622 0.676654 0.676332 0.676219 0.675855 0.67541 0.675431 0.675657 0.676094 0.675705 ];
TPR_ST = [1 0.997338 0.993221 0.990425 0.98781 0.985466 0.983277 0.981126 0.978748 0.976348 0.974184 0.972093 0.970019 0.967548 0.96543 0.96285 0.960772 0.958903 0.95712 0.955389 0.953293 0.951371 0.949496 0.947514 0.945466 0.94385 0.942128 0.940576 0.939188 0.937566 0.936177 0.934665 0.933291 0.931957 0.930396 0.929126 0.927545 0.926152 0.924696 0.92287 0.921337 0.919794 0.917914 0.916402 0.914702 0.913035 0.911375 0.909917 0.908246 0.906529 0.905057 0.903488 0.901703 0.900217 0.898288 0.896388 0.894694 0.893072 0.891769 0.890393 0.889007 0.887357 0.885389 0.883171 0.881378 0.879312 0.877684 0.875677 0.874095 0.87226 0.869945 0.868231 0.866392 0.8644 0.862506 0.860437 0.858209 0.856601 0.854856 0.852823 0.851037 0.849215 0.847584 0.845836 0.843941 0.841941 0.840193 0.838116 0.836111 0.834043 0.832125 0.829907 0.827817 0.825723 0.823689 0.821655 0.81958 0.817681 0.815776 0.813856 0.811774 0.809736 0.80757 0.805266 0.803061 0.800945 0.798937 0.796707 0.794275 0.791997 0.789848 0.787409 0.785383 0.783417 0.781181 0.778839 0.776703 0.774474 0.772234 0.769858 0.767188 0.764803 0.762432 0.760159 0.757832 0.7555 0.752851 0.750155 0.747565 0.745001 0.742177 0.739386 0.73658 0.733877 0.731195 0.728586 0.726119 0.723343 0.720557 0.717507 0.714513 0.711104 0.707937 0.704802 0.701284 0.698019 0.694987 0.691354 0.687783 0.684293 0.681002 0.67745 0.673753 0.670106 0.666462 0.662944 0.659332 0.65549 0.651418 0.6473 0.643217 0.639165 0.634996 0.630989 0.626814 0.622292 0.618145 0.614011 0.609558 0.605176 0.60076 0.59608 0.591894 0.587471 0.583045 0.578118 0.572965 0.568402 0.563764 0.559135 0.55432 0.549789 0.545122 0.54012 0.535294 0.530316 0.525318 0.520105 0.515087 0.510146 0.504914 0.499589 0.494457 0.488911 0.483466 0.477932 0.472269 0.466505 0.460749 0.45479 0.448955 0.442789 0.436619 0.430357 0.424375 0.418351 0.412095 0.405959 0.399455 0.393087 0.387045 0.380471 0.374209 0.367691 0.360879 0.354112 0.347229 0.340392 0.33359 0.326635 0.319956 0.313007 0.305524 0.298456 0.291453 0.284364 0.277163 0.269805 0.262544 0.255346 0.247588 0.240099 0.232309 0.224481 0.217124 0.209633 0.201398 0.193366 0.185243 0.176713 0.168806 0.160199 0.15143 0.143097 0.134798 0.12594 0.116703 0.108279 0.0995086 0.0905008 0.0820174 0.0726919 0.0633591 0.0540895 0.0442388 0.0294524 ];
FPR_ST = [1 0.920985 0.824223 0.761942 0.713562 0.67115 0.633383 0.599569 0.571907 0.546294 0.523164 0.50131 0.48228 0.465786 0.450925 0.436423 0.423039 0.410852 0.399396 0.3887 0.378991 0.369631 0.361077 0.353062 0.345419 0.337787 0.330343 0.323915 0.317792 0.31198 0.306319 0.300504 0.295204 0.289854 0.28474 0.280124 0.275358 0.271091 0.267008 0.262825 0.258534 0.254902 0.251171 0.247417 0.243741 0.240158 0.23673 0.233461 0.230305 0.227311 0.224171 0.221349 0.218498 0.215885 0.213278 0.210628 0.20797 0.205434 0.202822 0.200383 0.198231 0.196018 0.1938 0.19176 0.189761 0.187717 0.185787 0.183953 0.182018 0.180172 0.178308 0.176376 0.17458 0.172837 0.171038 0.169381 0.167636 0.165768 0.163976 0.162206 0.160561 0.158991 0.157312 0.155703 0.1541 0.152476 0.150884 0.14931 0.147788 0.146393 0.144941 0.14346 0.142105 0.140713 0.139248 0.137882 0.136559 0.135302 0.133982 0.132601 0.131275 0.130015 0.128617 0.12738 0.126093 0.124909 0.123717 0.122532 0.121347 0.120069 0.118818 0.117631 0.116471 0.115336 0.114069 0.11292 0.11165 0.110518 0.109384 0.108208 0.107063 0.105875 0.104771 0.103722 0.102602 0.101389 0.10018 0.0990276 0.0978272 0.0967062 0.0956119 0.0944793 0.0934534 0.0923787 0.0913608 0.0903689 0.0893266 0.0883148 0.0873307 0.0863012 0.0853197 0.084298 0.0833459 0.0824078 0.0814467 0.0804403 0.0793648 0.078358 0.0773709 0.076369 0.0754066 0.0744199 0.0734376 0.0724171 0.0714682 0.0705289 0.0695594 0.0685558 0.067598 0.0666718 0.0657765 0.064887 0.0639064 0.0629577 0.0619537 0.0610157 0.0600696 0.0591929 0.0583198 0.0574304 0.0565862 0.055779 0.0549528 0.0540805 0.053239 0.0523794 0.0516258 0.0508089 0.0499858 0.0491714 0.0483536 0.0475553 0.0468008 0.046009 0.045201 0.0443919 0.0435617 0.0427471 0.0420423 0.0413093 0.0405178 0.0397377 0.0389586 0.0382266 0.0375089 0.0367987 0.0360623 0.0353729 0.0346914 0.033987 0.0333092 0.0326649 0.0320343 0.0313977 0.0307679 0.0300486 0.0293103 0.0286061 0.0279508 0.0273205 0.0266958 0.0260708 0.0254354 0.0248347 0.0242417 0.0236488 0.0230431 0.0224373 0.0218386 0.021255 0.0206416 0.0200804 0.0194796 0.0189662 0.018434 0.0178859 0.0173149 0.0168243 0.0162604 0.0157134 0.0151903 0.0145959 0.014018 0.0134656 0.0129015 0.0123981 0.0118824 0.011399 0.0109083 0.0103603 0.00984266 0.00933632 0.00884774 0.00832179 0.00777135 0.00723878 0.00677369 0.00630638 0.00580874 0.00533316 0.00485886 0.00439044 0.00392381 0.00339707 0.00282609 0.0020177 ];
plot(Recall_ST, Precision_ST, 'k', 'linewidth', 2);
Recall_QCUT = [1 0.971388 0.952409 0.937292 0.922901 0.910497 0.899026 0.888192 0.878497 0.86931 0.860133 0.8514 0.843565 0.835172 0.827452 0.820154 0.812883 0.806247 0.800123 0.793898 0.788289 0.782511 0.777112 0.771695 0.766559 0.761581 0.756746 0.752063 0.747291 0.742679 0.737572 0.732839 0.728276 0.723933 0.719839 0.715943 0.71193 0.708007 0.704047 0.700257 0.696287 0.691899 0.687752 0.683976 0.68017 0.676516 0.673078 0.669599 0.6662 0.662856 0.659453 0.656167 0.652971 0.649702 0.646578 0.643284 0.6402 0.637149 0.634085 0.630957 0.62807 0.625147 0.62221 0.61913 0.616137 0.613233 0.610222 0.60725 0.604096 0.601104 0.598016 0.595178 0.592343 0.589537 0.586907 0.584112 0.581165 0.578229 0.575393 0.57273 0.570089 0.567521 0.564795 0.562132 0.559558 0.556784 0.553928 0.551291 0.548485 0.545576 0.542957 0.540259 0.537688 0.535157 0.532577 0.529917 0.527163 0.524438 0.521764 0.519223 0.516721 0.514049 0.511485 0.50898 0.506277 0.503794 0.501227 0.498693 0.496096 0.493421 0.490992 0.488495 0.48603 0.483641 0.481017 0.478548 0.476167 0.473639 0.471211 0.468682 0.466153 0.463439 0.460916 0.458432 0.455644 0.452869 0.450193 0.447368 0.444676 0.442006 0.439367 0.436573 0.433935 0.431098 0.428538 0.425934 0.423455 0.420954 0.418338 0.415826 0.413331 0.410901 0.40829 0.405753 0.403318 0.400823 0.398515 0.396044 0.393562 0.390989 0.388387 0.385901 0.383517 0.381083 0.378747 0.376129 0.373782 0.371344 0.368869 0.366373 0.363875 0.361215 0.358682 0.356076 0.353525 0.350922 0.34836 0.345743 0.34288 0.340129 0.337491 0.334925 0.332326 0.329706 0.327129 0.324535 0.321909 0.31919 0.316652 0.314118 0.31156 0.308927 0.306329 0.303801 0.301249 0.298684 0.29604 0.293452 0.290767 0.288121 0.285549 0.282874 0.280132 0.277462 0.274839 0.272066 0.269243 0.266523 0.263749 0.26095 0.258023 0.255073 0.252033 0.248875 0.2459 0.243014 0.23999 0.236968 0.233857 0.230797 0.227628 0.224312 0.221159 0.217872 0.214595 0.211344 0.208034 0.204768 0.201568 0.198278 0.195037 0.191793 0.188561 0.185106 0.181484 0.177935 0.174396 0.17068 0.166962 0.163401 0.159652 0.155982 0.152234 0.148508 0.144653 0.140707 0.136761 0.132579 0.127936 0.123537 0.118989 0.11419 0.109399 0.104328 0.09887 0.0931759 0.0872371 0.081181 0.0748641 0.0682241 0.0609538 0.0533042 0.0452059 0.0356517 0.0243053 0.0043745 ];
Precision_QCUT = [0.150626 0.334885 0.382082 0.413102 0.436281 0.455127 0.471171 0.484511 0.496088 0.506032 0.515025 0.52317 0.530616 0.537366 0.543707 0.549734 0.555242 0.560308 0.56525 0.569981 0.574535 0.578706 0.582425 0.586012 0.589429 0.592904 0.596209 0.599212 0.601993 0.604839 0.607421 0.609976 0.612287 0.614642 0.617058 0.619457 0.621607 0.623691 0.625873 0.62792 0.629895 0.631467 0.633049 0.634873 0.636413 0.637803 0.639206 0.640737 0.642243 0.643665 0.644995 0.646315 0.647696 0.648961 0.650249 0.651215 0.65255 0.654028 0.655222 0.656466 0.657686 0.658817 0.659955 0.66111 0.662054 0.662975 0.663951 0.664882 0.665772 0.666667 0.667488 0.668423 0.669166 0.670105 0.670913 0.671803 0.672513 0.673153 0.673833 0.674617 0.675245 0.676027 0.67659 0.677482 0.678283 0.678839 0.679635 0.680213 0.680802 0.6814 0.682017 0.682464 0.68305 0.683579 0.684135 0.684601 0.684952 0.685234 0.685702 0.686077 0.686672 0.687181 0.687667 0.688209 0.688578 0.689068 0.689621 0.690285 0.690864 0.691418 0.691892 0.692384 0.692868 0.693689 0.694118 0.694467 0.694998 0.695317 0.6958 0.696137 0.696905 0.697117 0.697417 0.69807 0.698292 0.698402 0.698586 0.698768 0.699111 0.699386 0.699739 0.699879 0.700159 0.700588 0.701054 0.701459 0.701914 0.70228 0.702557 0.702891 0.703211 0.703537 0.70367 0.703884 0.704025 0.704173 0.704513 0.704709 0.704944 0.705268 0.705436 0.705742 0.706119 0.706197 0.706374 0.706696 0.707108 0.707487 0.707785 0.708284 0.708768 0.709114 0.709263 0.709597 0.709698 0.709832 0.709918 0.710086 0.710366 0.710465 0.710558 0.710898 0.711109 0.711293 0.711337 0.711421 0.711581 0.711847 0.71186 0.711897 0.712189 0.712529 0.712616 0.712738 0.712898 0.713006 0.713212 0.713179 0.713353 0.713574 0.713781 0.71376 0.713852 0.714124 0.714234 0.714345 0.714197 0.714369 0.71463 0.714729 0.71461 0.714467 0.714525 0.714442 0.71447 0.714693 0.714924 0.714684 0.714444 0.714524 0.714447 0.714535 0.714595 0.714678 0.714747 0.714906 0.715016 0.715012 0.715043 0.714717 0.714716 0.714889 0.714939 0.714866 0.71483 0.714629 0.714778 0.714583 0.714667 0.714883 0.715054 0.715317 0.715799 0.716018 0.716221 0.716062 0.715971 0.716186 0.716089 0.715914 0.716038 0.716185 0.716606 0.717131 0.717751 0.718018 0.717912 0.718364 0.718503 0.718796 0.718721 0.719211 0.719592 0.719863 0.720523 0.720779 ];
TPR_QCUT = [1 0.971388 0.952409 0.937292 0.922901 0.910497 0.899026 0.888192 0.878497 0.86931 0.860133 0.8514 0.843565 0.835172 0.827452 0.820154 0.812883 0.806247 0.800123 0.793898 0.788289 0.782511 0.777112 0.771695 0.766559 0.761581 0.756746 0.752063 0.747291 0.742679 0.737572 0.732839 0.728276 0.723933 0.719839 0.715943 0.71193 0.708007 0.704047 0.700257 0.696287 0.691899 0.687752 0.683976 0.68017 0.676516 0.673078 0.669599 0.6662 0.662856 0.659453 0.656167 0.652971 0.649702 0.646578 0.643284 0.6402 0.637149 0.634085 0.630957 0.62807 0.625147 0.62221 0.61913 0.616137 0.613233 0.610222 0.60725 0.604096 0.601104 0.598016 0.595178 0.592343 0.589537 0.586907 0.584112 0.581165 0.578229 0.575393 0.57273 0.570089 0.567521 0.564795 0.562132 0.559558 0.556784 0.553928 0.551291 0.548485 0.545576 0.542957 0.540259 0.537688 0.535157 0.532577 0.529917 0.527163 0.524438 0.521764 0.519223 0.516721 0.514049 0.511485 0.50898 0.506277 0.503794 0.501227 0.498693 0.496096 0.493421 0.490992 0.488495 0.48603 0.483641 0.481017 0.478548 0.476167 0.473639 0.471211 0.468682 0.466153 0.463439 0.460916 0.458432 0.455644 0.452869 0.450193 0.447368 0.444676 0.442006 0.439367 0.436573 0.433935 0.431098 0.428538 0.425934 0.423455 0.420954 0.418338 0.415826 0.413331 0.410901 0.40829 0.405753 0.403318 0.400823 0.398515 0.396044 0.393562 0.390989 0.388387 0.385901 0.383517 0.381083 0.378747 0.376129 0.373782 0.371344 0.368869 0.366373 0.363875 0.361215 0.358682 0.356076 0.353525 0.350922 0.34836 0.345743 0.34288 0.340129 0.337491 0.334925 0.332326 0.329706 0.327129 0.324535 0.321909 0.31919 0.316652 0.314118 0.31156 0.308927 0.306329 0.303801 0.301249 0.298684 0.29604 0.293452 0.290767 0.288121 0.285549 0.282874 0.280132 0.277462 0.274839 0.272066 0.269243 0.266523 0.263749 0.26095 0.258023 0.255073 0.252033 0.248875 0.2459 0.243014 0.23999 0.236968 0.233857 0.230797 0.227628 0.224312 0.221159 0.217872 0.214595 0.211344 0.208034 0.204768 0.201568 0.198278 0.195037 0.191793 0.188561 0.185106 0.181484 0.177935 0.174396 0.17068 0.166962 0.163401 0.159652 0.155982 0.152234 0.148508 0.144653 0.140707 0.136761 0.132579 0.127936 0.123537 0.118989 0.11419 0.109399 0.104328 0.09887 0.0931759 0.0872371 0.081181 0.0748641 0.0682241 0.0609538 0.0533042 0.0452059 0.0356517 0.0243053 0.0043745 ];
FPR_QCUT = [1 0.430192 0.354109 0.309897 0.279481 0.256701 0.238589 0.223561 0.210903 0.200158 0.190729 0.182316 0.174842 0.168093 0.161965 0.156369 0.151261 0.146529 0.142193 0.138128 0.134296 0.130793 0.127449 0.124282 0.121283 0.1184 0.115728 0.113219 0.110817 0.108526 0.106351 0.104301 0.102325 0.100419 0.0985553 0.096802 0.0951301 0.0934827 0.0918877 0.0903526 0.0888472 0.0874575 0.0861013 0.0847874 0.0834856 0.082307 0.0811369 0.0799966 0.0788843 0.0778436 0.0768086 0.0757909 0.0747911 0.0738228 0.0728742 0.0719343 0.070993 0.0700814 0.0691965 0.0683456 0.0675218 0.0667166 0.0659141 0.0651118 0.0643461 0.0635896 0.0628528 0.0621123 0.0613617 0.0606389 0.0599489 0.0592797 0.0586113 0.0579461 0.0573051 0.0566712 0.0560704 0.055488 0.0549225 0.0543471 0.05378 0.0532274 0.0526869 0.0521441 0.0516116 0.0510666 0.0505396 0.0500281 0.049507 0.0490069 0.0485104 0.0480317 0.0475552 0.0470827 0.046616 0.0461409 0.0456645 0.0452152 0.0447646 0.0443257 0.0438913 0.0434631 0.0430236 0.0425819 0.0421449 0.0417141 0.0412835 0.0408583 0.0404402 0.0400188 0.0395911 0.0391727 0.0387774 0.0383938 0.0380257 0.0376366 0.0372521 0.0368833 0.0365271 0.0361342 0.0357421 0.0353753 0.0350364 0.0346929 0.0343373 0.0339919 0.0336466 0.0333178 0.0329819 0.0326461 0.0323033 0.0319847 0.031669 0.0313594 0.0310589 0.0307579 0.0304505 0.0301395 0.0298403 0.0295407 0.0292565 0.0289516 0.0286545 0.0283559 0.0280452 0.0277422 0.0274482 0.0271676 0.0268832 0.0266158 0.0263537 0.0260865 0.0258392 0.0255838 0.0253377 0.0250773 0.0248056 0.024552 0.0243066 0.0240415 0.0237737 0.0235274 0.0232784 0.0230162 0.0227799 0.0225467 0.0223206 0.0220762 0.0218325 0.0215955 0.021358 0.0211143 0.0208901 0.0206396 0.0203977 0.0201517 0.0199155 0.0196809 0.0194565 0.0192261 0.0189894 0.0187676 0.0185525 0.0183011 0.0180648 0.0178434 0.0176008 0.0173689 0.0171465 0.0169201 0.0166905 0.0164741 0.0162603 0.0160372 0.0158134 0.0155884 0.0153687 0.0151507 0.0149328 0.0147125 0.0145094 0.0142865 0.0140763 0.0138579 0.0136436 0.0134215 0.0132139 0.0129919 0.0127766 0.0125507 0.0123287 0.0121082 0.0118893 0.0116594 0.0114319 0.011196 0.0109744 0.0107568 0.0105439 0.0103205 0.010099 0.00987999 0.00967758 0.0094709 0.00924966 0.00902763 0.00879691 0.0085818 0.00836011 0.00812075 0.00789433 0.00766169 0.00740573 0.00716883 0.00693678 0.00668594 0.00643921 0.00618116 0.00590859 0.0056473 0.00538801 0.00513718 0.00488724 0.00463589 0.00434501 0.00405917 0.00377376 0.00344669 0.00312779 0.00278314 0.00245599 0.00213699 0.00178921 0.00137921 0.000940131 0.000133524 ];
plot(Recall_QCUT, Precision_QCUT, 'b', 'linewidth', 2);
Recall_HDCT = [1 0.987695 0.981098 0.97586 0.971363 0.967 0.962987 0.958932 0.954891 0.950984 0.947241 0.943777 0.940067 0.936294 0.932578 0.929013 0.92531 0.921844 0.918367 0.914899 0.911489 0.908032 0.904709 0.90134 0.898015 0.894615 0.891358 0.888153 0.884965 0.881772 0.878537 0.875278 0.8721 0.868946 0.865745 0.86249 0.859036 0.855902 0.852474 0.849238 0.846183 0.842932 0.839787 0.836702 0.833571 0.830418 0.827075 0.823941 0.821027 0.81771 0.814419 0.811177 0.808198 0.804994 0.801925 0.798677 0.795309 0.791999 0.788846 0.785807 0.782564 0.779199 0.776215 0.772926 0.76985 0.766654 0.763777 0.76082 0.757817 0.754603 0.751765 0.748884 0.746055 0.743002 0.740115 0.737213 0.734301 0.731337 0.728503 0.725638 0.72284 0.719998 0.717258 0.71451 0.711929 0.709289 0.706674 0.703992 0.701323 0.698713 0.69618 0.693447 0.690942 0.688373 0.68575 0.683038 0.68036 0.677939 0.675428 0.673006 0.670627 0.668287 0.66571 0.663103 0.660725 0.658393 0.655889 0.653479 0.65106 0.648596 0.646046 0.64343 0.640901 0.638526 0.636153 0.633827 0.631371 0.629076 0.626719 0.624208 0.621951 0.619623 0.617048 0.614726 0.61248 0.610028 0.607684 0.605374 0.603023 0.600574 0.598058 0.595607 0.593232 0.590701 0.588235 0.585751 0.583184 0.580831 0.578449 0.576179 0.573806 0.571237 0.568873 0.566407 0.564189 0.561738 0.559186 0.556867 0.554365 0.551909 0.549263 0.546805 0.544304 0.541853 0.53888 0.536417 0.533817 0.531077 0.52844 0.525839 0.523337 0.520844 0.518422 0.515718 0.513149 0.510376 0.507605 0.50478 0.50205 0.499191 0.496325 0.49338 0.490701 0.488004 0.484948 0.482102 0.479212 0.47629 0.473408 0.470403 0.467423 0.464539 0.461501 0.458188 0.455102 0.452116 0.448972 0.445846 0.442363 0.439153 0.435862 0.432548 0.429309 0.425749 0.422513 0.418849 0.415332 0.411382 0.40763 0.40398 0.400286 0.396482 0.39234 0.388273 0.384059 0.379879 0.375767 0.371712 0.36702 0.362882 0.358643 0.354214 0.349631 0.345096 0.340229 0.335338 0.330519 0.325406 0.32047 0.31513 0.309549 0.30384 0.298025 0.292006 0.28613 0.279617 0.273147 0.266671 0.259884 0.252465 0.244953 0.237448 0.229674 0.221507 0.213147 0.204596 0.195842 0.186801 0.177285 0.167866 0.157725 0.147624 0.13724 0.126815 0.116383 0.105186 0.0940292 0.0832502 0.0722416 0.0615968 0.0513062 0.0415845 0.0326366 0.0251681 0.0191252 0.0140423 ];
Precision_HDCT = [0.150626 0.159252 0.168469 0.176582 0.184215 0.191467 0.198427 0.205095 0.211587 0.217789 0.223882 0.229842 0.235601 0.241266 0.246847 0.252318 0.257673 0.26295 0.268053 0.273153 0.278261 0.283314 0.288387 0.293406 0.298385 0.303298 0.308202 0.313007 0.317693 0.322505 0.327239 0.331921 0.33669 0.341265 0.34591 0.350618 0.355216 0.359941 0.364467 0.36905 0.373588 0.378054 0.382367 0.386573 0.390798 0.395069 0.399299 0.403583 0.407955 0.412287 0.416572 0.420988 0.425565 0.430117 0.434493 0.438953 0.443251 0.447638 0.452151 0.456549 0.460857 0.465346 0.469652 0.473767 0.477913 0.482001 0.485847 0.489661 0.493452 0.497122 0.500468 0.503976 0.507285 0.510619 0.51356 0.516441 0.519423 0.522246 0.525114 0.527596 0.529934 0.532293 0.534691 0.536961 0.539147 0.54123 0.543384 0.545457 0.54739 0.549361 0.551234 0.55308 0.554834 0.556627 0.558084 0.559701 0.561394 0.563048 0.564676 0.566358 0.567916 0.569506 0.570889 0.572295 0.573685 0.574901 0.576153 0.577519 0.578723 0.579914 0.58109 0.582336 0.58355 0.584831 0.586111 0.587212 0.588357 0.589538 0.5907 0.591715 0.592946 0.59397 0.594938 0.595975 0.596935 0.597954 0.599058 0.599921 0.600903 0.60184 0.602849 0.603784 0.60457 0.605327 0.606336 0.607215 0.608 0.608749 0.609614 0.610444 0.611224 0.611919 0.612658 0.613451 0.614412 0.615074 0.616085 0.616791 0.617554 0.618349 0.619012 0.619764 0.620362 0.621046 0.621533 0.622192 0.622782 0.623144 0.623725 0.624338 0.625009 0.62557 0.626287 0.626866 0.627608 0.628106 0.628564 0.629073 0.629542 0.629998 0.630437 0.630987 0.631654 0.632247 0.632749 0.633128 0.633871 0.63441 0.635028 0.635405 0.635924 0.636627 0.637342 0.637938 0.638405 0.639071 0.639577 0.640087 0.64049 0.641364 0.641959 0.642494 0.642922 0.643333 0.644039 0.64445 0.644895 0.645355 0.645984 0.646403 0.646704 0.647157 0.647487 0.647972 0.648482 0.648877 0.64945 0.650084 0.650433 0.651005 0.651651 0.652314 0.652892 0.653337 0.653227 0.653762 0.65401 0.654608 0.6551 0.655524 0.656274 0.656886 0.657018 0.657508 0.658425 0.658566 0.658927 0.659524 0.660186 0.660604 0.66128 0.661622 0.661779 0.661865 0.662045 0.66285 0.66311 0.663785 0.663773 0.664118 0.664016 0.664824 0.665358 0.666391 0.667436 0.66782 0.669357 0.670598 0.671117 0.671012 0.671155 0.670627 0.670832 0.67125 0.671241 0.669152 ];
TPR_HDCT = [1 0.987695 0.981098 0.97586 0.971363 0.967 0.962987 0.958932 0.954891 0.950984 0.947241 0.943777 0.940067 0.936294 0.932578 0.929013 0.92531 0.921844 0.918367 0.914899 0.911489 0.908032 0.904709 0.90134 0.898015 0.894615 0.891358 0.888153 0.884965 0.881772 0.878537 0.875278 0.8721 0.868946 0.865745 0.86249 0.859036 0.855902 0.852474 0.849238 0.846183 0.842932 0.839787 0.836702 0.833571 0.830418 0.827075 0.823941 0.821027 0.81771 0.814419 0.811177 0.808198 0.804994 0.801925 0.798677 0.795309 0.791999 0.788846 0.785807 0.782564 0.779199 0.776215 0.772926 0.76985 0.766654 0.763777 0.76082 0.757817 0.754603 0.751765 0.748884 0.746055 0.743002 0.740115 0.737213 0.734301 0.731337 0.728503 0.725638 0.72284 0.719998 0.717258 0.71451 0.711929 0.709289 0.706674 0.703992 0.701323 0.698713 0.69618 0.693447 0.690942 0.688373 0.68575 0.683038 0.68036 0.677939 0.675428 0.673006 0.670627 0.668287 0.66571 0.663103 0.660725 0.658393 0.655889 0.653479 0.65106 0.648596 0.646046 0.64343 0.640901 0.638526 0.636153 0.633827 0.631371 0.629076 0.626719 0.624208 0.621951 0.619623 0.617048 0.614726 0.61248 0.610028 0.607684 0.605374 0.603023 0.600574 0.598058 0.595607 0.593232 0.590701 0.588235 0.585751 0.583184 0.580831 0.578449 0.576179 0.573806 0.571237 0.568873 0.566407 0.564189 0.561738 0.559186 0.556867 0.554365 0.551909 0.549263 0.546805 0.544304 0.541853 0.53888 0.536417 0.533817 0.531077 0.52844 0.525839 0.523337 0.520844 0.518422 0.515718 0.513149 0.510376 0.507605 0.50478 0.50205 0.499191 0.496325 0.49338 0.490701 0.488004 0.484948 0.482102 0.479212 0.47629 0.473408 0.470403 0.467423 0.464539 0.461501 0.458188 0.455102 0.452116 0.448972 0.445846 0.442363 0.439153 0.435862 0.432548 0.429309 0.425749 0.422513 0.418849 0.415332 0.411382 0.40763 0.40398 0.400286 0.396482 0.39234 0.388273 0.384059 0.379879 0.375767 0.371712 0.36702 0.362882 0.358643 0.354214 0.349631 0.345096 0.340229 0.335338 0.330519 0.325406 0.32047 0.31513 0.309549 0.30384 0.298025 0.292006 0.28613 0.279617 0.273147 0.266671 0.259884 0.252465 0.244953 0.237448 0.229674 0.221507 0.213147 0.204596 0.195842 0.186801 0.177285 0.167866 0.157725 0.147624 0.13724 0.126815 0.116383 0.105186 0.0940292 0.0832502 0.0722416 0.0615968 0.0513062 0.0415845 0.0326366 0.0251681 0.0191252 0.0140423 ];
FPR_HDCT = [1 0.914003 0.841721 0.787649 0.742574 0.703733 0.669346 0.638838 0.611064 0.586032 0.563121 0.54188 0.522134 0.503621 0.486313 0.470145 0.455048 0.440826 0.427427 0.414644 0.402381 0.390751 0.379527 0.368768 0.358518 0.348737 0.339361 0.330403 0.321912 0.313484 0.305514 0.297766 0.290251 0.283016 0.276053 0.269325 0.262765 0.256425 0.250361 0.244468 0.238796 0.233367 0.228164 0.223184 0.218262 0.213524 0.208908 0.204413 0.200027 0.195689 0.191445 0.187283 0.183186 0.179175 0.175361 0.17161 0.167911 0.164334 0.16087 0.157486 0.154238 0.150965 0.147854 0.144916 0.142088 0.139366 0.136769 0.134189 0.131773 0.129404 0.127184 0.125 0.122921 0.120857 0.118961 0.117102 0.115268 0.113531 0.111783 0.110152 0.108594 0.107051 0.10556 0.104137 0.102755 0.101426 0.100102 0.0988073 0.0975604 0.0963468 0.0951436 0.0939548 0.0928152 0.0916933 0.0906323 0.0895551 0.0885136 0.0874814 0.0864447 0.0854409 0.0844775 0.0835247 0.0826037 0.0816673 0.0807946 0.0799325 0.0790822 0.0782327 0.0774247 0.0766158 0.0757991 0.0749957 0.0742237 0.0734458 0.0726768 0.0719465 0.0712235 0.0705004 0.0697597 0.0690668 0.0683858 0.0676881 0.0670133 0.0663523 0.0656923 0.0650357 0.0643835 0.0637639 0.06313 0.0625347 0.0619349 0.0613242 0.0607612 0.0602146 0.05963 0.0590628 0.0585066 0.057947 0.0574041 0.05685 0.0563208 0.0558155 0.0553038 0.0547928 0.0542461 0.0537397 0.0532408 0.0527644 0.0522708 0.0517762 0.0512769 0.0507784 0.0503061 0.049849 0.049394 0.0489295 0.0484716 0.048008 0.0475488 0.0470933 0.0466516 0.0462084 0.0457662 0.0453311 0.0448805 0.0444558 0.0440092 0.0435672 0.0431399 0.0427065 0.0422858 0.041854 0.0414197 0.0410114 0.0405772 0.0401593 0.0397451 0.0393069 0.0388688 0.0384617 0.0380514 0.0376137 0.037174 0.0367512 0.0363554 0.0359181 0.0355065 0.0350969 0.0346601 0.0342348 0.0338121 0.0334004 0.0329786 0.032553 0.0321244 0.0317146 0.0312862 0.0308785 0.0304435 0.0300226 0.0295975 0.0291539 0.028734 0.0282931 0.0278693 0.0274477 0.027036 0.0266171 0.0261876 0.0257675 0.0253038 0.0248556 0.0244123 0.0239845 0.0235425 0.0230952 0.0226551 0.0221874 0.0217315 0.0212592 0.0208032 0.0203634 0.0198842 0.019413 0.0189098 0.0184223 0.0179231 0.0173957 0.0168514 0.0163238 0.0157995 0.0152562 0.0147127 0.0141698 0.013594 0.0129883 0.0123966 0.0118205 0.0111976 0.0105598 0.00988984 0.00920688 0.00850221 0.007788 0.00704598 0.0063037 0.00557348 0.00487155 0.00415078 0.00352208 0.00290406 0.00229839 0.00176479 0.00131217 0.000951717 0.000684018 ];
plot(Recall_HDCT, Precision_HDCT, 'g', 'linewidth', 2);
Recall_RBD = [1 0.949245 0.944841 0.939814 0.934555 0.929179 0.923492 0.917986 0.912885 0.907347 0.902585 0.897822 0.893278 0.888937 0.884093 0.879751 0.875635 0.871759 0.868273 0.86472 0.861011 0.857328 0.85377 0.850402 0.846837 0.843525 0.840376 0.837173 0.834195 0.831031 0.827964 0.825381 0.822641 0.819792 0.816592 0.814043 0.811249 0.808492 0.806068 0.803423 0.8007 0.798162 0.795516 0.793057 0.790517 0.788538 0.786298 0.783912 0.781553 0.779016 0.776741 0.774643 0.772441 0.770085 0.767739 0.765631 0.763357 0.761026 0.758474 0.756614 0.754509 0.752015 0.749763 0.747829 0.745709 0.743599 0.741295 0.739023 0.736573 0.734283 0.732183 0.730035 0.727801 0.725603 0.723744 0.721336 0.719302 0.717479 0.715341 0.713202 0.710965 0.7088 0.706757 0.704571 0.702547 0.700117 0.69834 0.696362 0.694283 0.692213 0.690377 0.688161 0.686017 0.683731 0.681656 0.679655 0.677506 0.675347 0.673319 0.671063 0.668895 0.666714 0.664656 0.662442 0.66026 0.657992 0.655873 0.653534 0.651168 0.648634 0.64652 0.644189 0.641918 0.639846 0.637477 0.63518 0.633139 0.630963 0.628536 0.626306 0.623626 0.621079 0.618915 0.616681 0.61429 0.611899 0.609557 0.606976 0.604488 0.601913 0.599516 0.596735 0.594134 0.59161 0.589366 0.587119 0.584522 0.581951 0.579081 0.576556 0.573959 0.571323 0.568431 0.565615 0.562852 0.560226 0.557124 0.554203 0.551438 0.548312 0.545413 0.542381 0.539211 0.535992 0.532641 0.529727 0.526382 0.523444 0.520386 0.517156 0.513632 0.510608 0.507124 0.504219 0.501135 0.497912 0.494437 0.490959 0.487555 0.484175 0.480649 0.47693 0.47345 0.469859 0.466371 0.462654 0.458645 0.455282 0.451143 0.447751 0.443842 0.439871 0.435956 0.432106 0.427976 0.423616 0.419417 0.415346 0.411177 0.406749 0.402443 0.39764 0.393088 0.388698 0.384255 0.380046 0.375636 0.370952 0.365949 0.361187 0.356516 0.351563 0.346802 0.342111 0.337071 0.331973 0.327015 0.321863 0.316797 0.311492 0.306396 0.300853 0.295514 0.29002 0.285199 0.279537 0.273697 0.267663 0.262112 0.256736 0.250609 0.245034 0.239706 0.233827 0.227608 0.222152 0.216031 0.210212 0.204584 0.19857 0.192843 0.186686 0.18065 0.174492 0.168221 0.161207 0.154853 0.148532 0.142021 0.135258 0.128525 0.121881 0.115099 0.108742 0.102254 0.0952722 0.0880773 0.0807622 0.074048 0.0675243 0.0609199 0.0547399 0.0482753 0.0418318 0.0363211 0.0303833 ];
Precision_RBD = [0.150626 0.324765 0.339517 0.352271 0.362954 0.372345 0.381277 0.389451 0.397034 0.40377 0.409999 0.415663 0.420829 0.425435 0.429593 0.433603 0.437282 0.440831 0.443897 0.446791 0.449495 0.452191 0.454761 0.457348 0.459892 0.462215 0.464507 0.466736 0.469113 0.471276 0.473307 0.475387 0.477534 0.479575 0.481371 0.48343 0.485451 0.487368 0.489203 0.491044 0.492744 0.494634 0.496327 0.49797 0.499584 0.501223 0.502792 0.504125 0.50565 0.507372 0.508834 0.510392 0.512125 0.513451 0.514991 0.51669 0.518146 0.51944 0.520835 0.522197 0.523646 0.524871 0.526193 0.527661 0.528948 0.530241 0.531562 0.532786 0.534008 0.535228 0.53638 0.537484 0.538783 0.539921 0.541226 0.542174 0.543389 0.544687 0.545616 0.546714 0.547883 0.54905 0.55019 0.551271 0.552288 0.553268 0.554413 0.555513 0.55669 0.557926 0.559058 0.560078 0.560866 0.561882 0.563035 0.564009 0.564923 0.565896 0.566998 0.568 0.568915 0.569932 0.57086 0.571748 0.572642 0.573373 0.574305 0.575058 0.575995 0.576577 0.577361 0.578261 0.579122 0.580038 0.580871 0.581801 0.582545 0.583311 0.584405 0.585299 0.586022 0.587001 0.587831 0.588811 0.589741 0.590441 0.591402 0.592286 0.593286 0.594112 0.594899 0.595675 0.59645 0.597252 0.597994 0.598833 0.599733 0.600605 0.601131 0.60177 0.602519 0.603284 0.603861 0.604709 0.605445 0.606104 0.606912 0.607452 0.608539 0.609111 0.61022 0.611091 0.611784 0.612415 0.613217 0.614017 0.614488 0.615367 0.616136 0.61689 0.617088 0.618003 0.618862 0.619441 0.620435 0.62133 0.621799 0.622458 0.623282 0.624046 0.624616 0.625602 0.626545 0.627129 0.627778 0.628006 0.628588 0.6295 0.630181 0.630696 0.631331 0.632223 0.63271 0.633463 0.633969 0.634679 0.635399 0.636051 0.636883 0.637559 0.638471 0.638325 0.638987 0.639664 0.639789 0.640595 0.641511 0.641756 0.64231 0.642867 0.643543 0.64404 0.644527 0.645198 0.645769 0.646323 0.64629 0.646135 0.646413 0.64656 0.647211 0.64768 0.648028 0.648869 0.64953 0.649987 0.649877 0.650332 0.650573 0.650862 0.651208 0.652616 0.653277 0.653588 0.654077 0.65384 0.654546 0.655088 0.655365 0.655386 0.65556 0.655176 0.655156 0.654528 0.654125 0.653789 0.654065 0.653886 0.655094 0.65531 0.654947 0.655257 0.655305 0.655588 0.655563 0.655603 0.655702 0.656094 0.655862 0.656504 0.656802 0.657246 0.657286 0.657645 0.658205 0.657922 ];
TPR_RBD = [1 0.949245 0.944841 0.939814 0.934555 0.929179 0.923492 0.917986 0.912885 0.907347 0.902585 0.897822 0.893278 0.888937 0.884093 0.879751 0.875635 0.871759 0.868273 0.86472 0.861011 0.857328 0.85377 0.850402 0.846837 0.843525 0.840376 0.837173 0.834195 0.831031 0.827964 0.825381 0.822641 0.819792 0.816592 0.814043 0.811249 0.808492 0.806068 0.803423 0.8007 0.798162 0.795516 0.793057 0.790517 0.788538 0.786298 0.783912 0.781553 0.779016 0.776741 0.774643 0.772441 0.770085 0.767739 0.765631 0.763357 0.761026 0.758474 0.756614 0.754509 0.752015 0.749763 0.747829 0.745709 0.743599 0.741295 0.739023 0.736573 0.734283 0.732183 0.730035 0.727801 0.725603 0.723744 0.721336 0.719302 0.717479 0.715341 0.713202 0.710965 0.7088 0.706757 0.704571 0.702547 0.700117 0.69834 0.696362 0.694283 0.692213 0.690377 0.688161 0.686017 0.683731 0.681656 0.679655 0.677506 0.675347 0.673319 0.671063 0.668895 0.666714 0.664656 0.662442 0.66026 0.657992 0.655873 0.653534 0.651168 0.648634 0.64652 0.644189 0.641918 0.639846 0.637477 0.63518 0.633139 0.630963 0.628536 0.626306 0.623626 0.621079 0.618915 0.616681 0.61429 0.611899 0.609557 0.606976 0.604488 0.601913 0.599516 0.596735 0.594134 0.59161 0.589366 0.587119 0.584522 0.581951 0.579081 0.576556 0.573959 0.571323 0.568431 0.565615 0.562852 0.560226 0.557124 0.554203 0.551438 0.548312 0.545413 0.542381 0.539211 0.535992 0.532641 0.529727 0.526382 0.523444 0.520386 0.517156 0.513632 0.510608 0.507124 0.504219 0.501135 0.497912 0.494437 0.490959 0.487555 0.484175 0.480649 0.47693 0.47345 0.469859 0.466371 0.462654 0.458645 0.455282 0.451143 0.447751 0.443842 0.439871 0.435956 0.432106 0.427976 0.423616 0.419417 0.415346 0.411177 0.406749 0.402443 0.39764 0.393088 0.388698 0.384255 0.380046 0.375636 0.370952 0.365949 0.361187 0.356516 0.351563 0.346802 0.342111 0.337071 0.331973 0.327015 0.321863 0.316797 0.311492 0.306396 0.300853 0.295514 0.29002 0.285199 0.279537 0.273697 0.267663 0.262112 0.256736 0.250609 0.245034 0.239706 0.233827 0.227608 0.222152 0.216031 0.210212 0.204584 0.19857 0.192843 0.186686 0.18065 0.174492 0.168221 0.161207 0.154853 0.148532 0.142021 0.135258 0.128525 0.121881 0.115099 0.108742 0.102254 0.0952722 0.0880773 0.0807622 0.074048 0.0675243 0.0609199 0.0547399 0.0482753 0.0418318 0.0363211 0.0303833 ];
FPR_RBD = [1 0.482109 0.433749 0.399157 0.373208 0.352438 0.335042 0.3202 0.307125 0.295752 0.285628 0.276805 0.268841 0.26157 0.255156 0.249159 0.243625 0.238508 0.233857 0.229517 0.225326 0.2213 0.217496 0.213736 0.210139 0.206755 0.203467 0.200354 0.197248 0.194325 0.191338 0.188545 0.185879 0.183149 0.180627 0.178069 0.175568 0.173206 0.170883 0.168572 0.166379 0.164223 0.162102 0.160111 0.15813 0.156178 0.154295 0.152513 0.150696 0.148793 0.147059 0.145425 0.143666 0.142085 0.140432 0.138831 0.137324 0.13585 0.134352 0.132935 0.1315 0.130122 0.128686 0.127365 0.126104 0.124788 0.123461 0.12222 0.120966 0.119736 0.118568 0.117446 0.116286 0.115207 0.114117 0.113033 0.111887 0.110794 0.109766 0.1087 0.107617 0.106595 0.105636 0.104666 0.103703 0.102722 0.101759 0.100829 0.0998892 0.0989391 0.0980179 0.0971176 0.0962306 0.0953274 0.094418 0.0935504 0.0927164 0.0919146 0.0910649 0.090228 0.0894384 0.0886453 0.0878664 0.0870542 0.0862667 0.0855297 0.084771 0.0840126 0.0832252 0.0824893 0.0817552 0.0810037 0.0802718 0.0795357 0.0788031 0.0780703 0.0773408 0.076648 0.0758931 0.0751939 0.0744986 0.0737949 0.0731016 0.0723787 0.0717046 0.0709908 0.0703072 0.0696005 0.0689468 0.0682711 0.0676393 0.0670021 0.0663609 0.0657467 0.0651519 0.0644933 0.063865 0.0632384 0.0626447 0.0620381 0.0614713 0.0608634 0.0602595 0.0596367 0.0590477 0.0584835 0.0578901 0.0572966 0.0566618 0.0560586 0.0554614 0.054868 0.0542621 0.0536776 0.0530797 0.052482 0.0518996 0.0512788 0.0507019 0.0501413 0.0496068 0.0490178 0.0485138 0.0479713 0.0473844 0.0468412 0.0462746 0.0457065 0.0451699 0.0446206 0.044051 0.0435132 0.0429422 0.0424119 0.0418942 0.0414021 0.0408637 0.0403459 0.0398212 0.0392862 0.0387499 0.0381834 0.0376442 0.0370844 0.0365641 0.0360219 0.0355385 0.0349938 0.0344861 0.0339328 0.0333958 0.0328913 0.0323826 0.0318763 0.0313968 0.0308303 0.0303147 0.0297924 0.0292922 0.0288 0.0283126 0.0278103 0.0273101 0.026836 0.0263297 0.0257938 0.0253481 0.0248524 0.0243488 0.0238696 0.0233768 0.022897 0.0224189 0.0219266 0.0214355 0.0209545 0.020475 0.0200073 0.0195017 0.0190419 0.0185262 0.0180218 0.0175264 0.0170262 0.0165126 0.0160563 0.0155211 0.0150389 0.014547 0.0140349 0.0134993 0.0129993 0.0124696 0.0119971 0.0114927 0.0109603 0.0104512 0.00992267 0.00937101 0.00885017 0.0083273 0.00784977 0.00732068 0.00681815 0.00633266 0.00583887 0.00535524 0.00489619 0.00442884 0.00399371 0.00355174 0.00316443 0.00271889 0.0022908 0.00192335 0.00163077 ];
plot(Recall_RBD, Precision_RBD, 'r', 'linewidth', 2);
Recall_GR = [1 0.999939 0.999799 0.999252 0.998439 0.997346 0.996108 0.994323 0.992426 0.990376 0.988112 0.985746 0.983409 0.980984 0.978394 0.975928 0.973269 0.970719 0.967874 0.965374 0.963037 0.960413 0.957819 0.955063 0.952322 0.949538 0.946818 0.943929 0.94094 0.937878 0.934897 0.93167 0.928571 0.925246 0.922113 0.918727 0.915768 0.912786 0.909723 0.90661 0.903887 0.900996 0.897815 0.894515 0.891275 0.887937 0.884669 0.880777 0.877359 0.873813 0.870182 0.866411 0.862891 0.859268 0.855695 0.851832 0.848037 0.844291 0.840608 0.836234 0.832173 0.827974 0.824048 0.820026 0.816101 0.811924 0.808041 0.804106 0.800252 0.796256 0.791786 0.787668 0.783339 0.779314 0.775034 0.770907 0.767026 0.762931 0.758834 0.754766 0.750069 0.746048 0.741905 0.737729 0.733445 0.728772 0.724681 0.720392 0.716102 0.711555 0.707438 0.703029 0.698982 0.694724 0.690063 0.686072 0.681805 0.67781 0.673614 0.669316 0.664994 0.660682 0.65609 0.651799 0.647644 0.643345 0.639163 0.63475 0.630257 0.625692 0.621163 0.616585 0.612164 0.607828 0.603315 0.598905 0.594459 0.589772 0.585307 0.580619 0.576358 0.572294 0.567939 0.563649 0.559119 0.555112 0.550476 0.545588 0.541297 0.536769 0.532207 0.527944 0.523363 0.519007 0.51415 0.510421 0.505944 0.501763 0.497414 0.49324 0.489161 0.485052 0.480779 0.476536 0.472615 0.468781 0.464963 0.460724 0.456691 0.452623 0.448188 0.444448 0.440521 0.436238 0.432321 0.4284 0.424224 0.419781 0.41616 0.412018 0.407932 0.404057 0.400092 0.39584 0.392199 0.388559 0.385068 0.380714 0.376844 0.373151 0.369271 0.365317 0.361613 0.357971 0.354519 0.350972 0.347358 0.343861 0.340183 0.336718 0.332777 0.329469 0.326217 0.32263 0.318976 0.315331 0.311933 0.308503 0.304938 0.301444 0.297766 0.294126 0.290669 0.287147 0.28377 0.280161 0.276492 0.273362 0.269906 0.266635 0.263442 0.260353 0.257424 0.254424 0.251223 0.247998 0.244553 0.241589 0.238582 0.235106 0.231798 0.228192 0.224955 0.221438 0.218264 0.215005 0.211693 0.208541 0.205249 0.201748 0.198385 0.19488 0.191467 0.187875 0.184208 0.180567 0.176589 0.17316 0.16988 0.166566 0.162746 0.159329 0.155555 0.152194 0.148345 0.144806 0.141295 0.137738 0.134329 0.130261 0.126395 0.122235 0.118144 0.113803 0.109274 0.104477 0.0998124 0.095127 0.0901949 0.0847326 0.0788304 0.0725992 0.0653888 0.0576307 0.0480526 0.0358391 ];
Precision_GR = [0.150626 0.151904 0.154118 0.157689 0.161821 0.166354 0.171498 0.177186 0.183146 0.189344 0.196078 0.202014 0.207899 0.21389 0.21984 0.225639 0.230942 0.236256 0.241279 0.246351 0.251479 0.256586 0.26166 0.26641 0.271144 0.27573 0.280364 0.284708 0.289057 0.29329 0.297396 0.301615 0.305575 0.309563 0.313569 0.317413 0.321343 0.325324 0.329159 0.332945 0.33683 0.3407 0.344533 0.348313 0.351993 0.355723 0.359419 0.362949 0.36635 0.369787 0.37365 0.377111 0.380723 0.384173 0.387674 0.390758 0.393694 0.396788 0.399734 0.402623 0.405585 0.408438 0.411471 0.414498 0.417236 0.420002 0.422791 0.425666 0.428417 0.431374 0.434088 0.437089 0.439802 0.442683 0.44512 0.447963 0.450663 0.453525 0.456236 0.458822 0.461424 0.464179 0.466821 0.469273 0.471607 0.474091 0.476224 0.478159 0.480198 0.482674 0.484909 0.487056 0.489292 0.491352 0.493508 0.496302 0.498269 0.500491 0.502634 0.504474 0.506131 0.507999 0.509787 0.511968 0.514091 0.515986 0.518313 0.520305 0.522433 0.524031 0.525776 0.527541 0.528996 0.530776 0.532374 0.53394 0.535651 0.537365 0.539022 0.540832 0.542805 0.544345 0.545974 0.54721 0.548517 0.550058 0.551547 0.55237 0.553616 0.555052 0.556451 0.557581 0.558836 0.55991 0.560772 0.561976 0.562934 0.563697 0.565002 0.566171 0.56755 0.56911 0.570423 0.571214 0.572137 0.573511 0.575052 0.575939 0.576939 0.578147 0.578866 0.579809 0.580873 0.581402 0.582248 0.582833 0.583558 0.584255 0.585074 0.585493 0.586319 0.586938 0.587988 0.588741 0.589784 0.590731 0.591603 0.592055 0.592792 0.593359 0.593949 0.594534 0.595383 0.596443 0.597423 0.598305 0.598953 0.59975 0.600602 0.601646 0.602306 0.602995 0.603527 0.603859 0.604537 0.605015 0.605973 0.606709 0.606754 0.607214 0.607498 0.608088 0.608176 0.608057 0.607879 0.608391 0.608448 0.608943 0.609176 0.609484 0.609422 0.609659 0.60954 0.610038 0.610042 0.61037 0.610992 0.610901 0.61118 0.611197 0.611893 0.611645 0.611994 0.611964 0.612502 0.612344 0.61198 0.612449 0.61239 0.613023 0.612941 0.613141 0.613482 0.6135 0.61363 0.61328 0.612537 0.612428 0.61268 0.612653 0.612025 0.611675 0.611309 0.611347 0.611642 0.611372 0.612195 0.612504 0.612375 0.612268 0.612408 0.612235 0.61334 0.613334 0.613157 0.613613 0.613731 0.612984 0.612505 0.612298 0.612052 0.612186 0.612984 0.6127 0.614174 0.613775 ];
TPR_GR = [1 0.999939 0.999799 0.999252 0.998439 0.997346 0.996108 0.994323 0.992426 0.990376 0.988112 0.985746 0.983409 0.980984 0.978394 0.975928 0.973269 0.970719 0.967874 0.965374 0.963037 0.960413 0.957819 0.955063 0.952322 0.949538 0.946818 0.943929 0.94094 0.937878 0.934897 0.93167 0.928571 0.925246 0.922113 0.918727 0.915768 0.912786 0.909723 0.90661 0.903887 0.900996 0.897815 0.894515 0.891275 0.887937 0.884669 0.880777 0.877359 0.873813 0.870182 0.866411 0.862891 0.859268 0.855695 0.851832 0.848037 0.844291 0.840608 0.836234 0.832173 0.827974 0.824048 0.820026 0.816101 0.811924 0.808041 0.804106 0.800252 0.796256 0.791786 0.787668 0.783339 0.779314 0.775034 0.770907 0.767026 0.762931 0.758834 0.754766 0.750069 0.746048 0.741905 0.737729 0.733445 0.728772 0.724681 0.720392 0.716102 0.711555 0.707438 0.703029 0.698982 0.694724 0.690063 0.686072 0.681805 0.67781 0.673614 0.669316 0.664994 0.660682 0.65609 0.651799 0.647644 0.643345 0.639163 0.63475 0.630257 0.625692 0.621163 0.616585 0.612164 0.607828 0.603315 0.598905 0.594459 0.589772 0.585307 0.580619 0.576358 0.572294 0.567939 0.563649 0.559119 0.555112 0.550476 0.545588 0.541297 0.536769 0.532207 0.527944 0.523363 0.519007 0.51415 0.510421 0.505944 0.501763 0.497414 0.49324 0.489161 0.485052 0.480779 0.476536 0.472615 0.468781 0.464963 0.460724 0.456691 0.452623 0.448188 0.444448 0.440521 0.436238 0.432321 0.4284 0.424224 0.419781 0.41616 0.412018 0.407932 0.404057 0.400092 0.39584 0.392199 0.388559 0.385068 0.380714 0.376844 0.373151 0.369271 0.365317 0.361613 0.357971 0.354519 0.350972 0.347358 0.343861 0.340183 0.336718 0.332777 0.329469 0.326217 0.32263 0.318976 0.315331 0.311933 0.308503 0.304938 0.301444 0.297766 0.294126 0.290669 0.287147 0.28377 0.280161 0.276492 0.273362 0.269906 0.266635 0.263442 0.260353 0.257424 0.254424 0.251223 0.247998 0.244553 0.241589 0.238582 0.235106 0.231798 0.228192 0.224955 0.221438 0.218264 0.215005 0.211693 0.208541 0.205249 0.201748 0.198385 0.19488 0.191467 0.187875 0.184208 0.180567 0.176589 0.17316 0.16988 0.166566 0.162746 0.159329 0.155555 0.152194 0.148345 0.144806 0.141295 0.137738 0.134329 0.130261 0.126395 0.122235 0.118144 0.113803 0.109274 0.104477 0.0998124 0.095127 0.0901949 0.0847326 0.0788304 0.0725992 0.0653888 0.0576307 0.0480526 0.0358391 ];
FPR_GR = [1 0.989757 0.973581 0.954424 0.934722 0.91462 0.895053 0.875737 0.857306 0.839299 0.822044 0.805625 0.789815 0.774248 0.75941 0.744807 0.730916 0.717281 0.703943 0.691092 0.678412 0.666439 0.654348 0.642856 0.631533 0.620557 0.60977 0.599387 0.589213 0.579155 0.569265 0.559489 0.549889 0.540696 0.531606 0.522615 0.51395 0.505234 0.496761 0.488433 0.480348 0.472259 0.464143 0.456306 0.448754 0.441262 0.433909 0.426884 0.419918 0.412965 0.406071 0.399334 0.392662 0.386123 0.379704 0.37349 0.367471 0.361431 0.355604 0.349886 0.344199 0.338646 0.33315 0.327642 0.322363 0.317013 0.311833 0.306758 0.301606 0.296549 0.291745 0.286715 0.281793 0.277075 0.272423 0.267783 0.263285 0.258865 0.254519 0.250318 0.246118 0.241908 0.237862 0.233959 0.23012 0.226359 0.222681 0.21916 0.215689 0.212026 0.208498 0.205046 0.201709 0.198391 0.195105 0.191821 0.18861 0.185457 0.182306 0.179295 0.176326 0.173466 0.170564 0.167611 0.164739 0.161855 0.159019 0.156268 0.153558 0.150911 0.148373 0.145816 0.143325 0.140917 0.138639 0.136313 0.133951 0.131562 0.129275 0.126938 0.124621 0.122377 0.120173 0.118086 0.116043 0.113985 0.111981 0.11005 0.108155 0.106261 0.104359 0.102482 0.100608 0.0988162 0.0970248 0.0952326 0.0935362 0.0917956 0.0900202 0.0883635 0.0867853 0.0850969 0.0834992 0.0819495 0.0804609 0.0789711 0.0774469 0.0760577 0.0746797 0.0732751 0.0719272 0.0706462 0.0693826 0.0681005 0.0668474 0.0656536 0.0644488 0.0632341 0.0620393 0.060918 0.0598185 0.0587144 0.0576072 0.0565369 0.0554813 0.0544506 0.0534719 0.0524682 0.0514778 0.0505265 0.0495384 0.0485735 0.0476018 0.0466273 0.0457009 0.0448356 0.0439322 0.0430612 0.0422618 0.041423 0.0406391 0.0398544 0.0390683 0.0383071 0.0375503 0.036794 0.0360432 0.035337 0.0346051 0.0338738 0.033177 0.032496 0.0318159 0.0311896 0.0305825 0.0299004 0.0292946 0.0286619 0.0280496 0.0274282 0.0268543 0.0262568 0.0257283 0.0252104 0.0246346 0.0241347 0.0236195 0.0231471 0.0226723 0.0221846 0.0217108 0.0212388 0.0207488 0.0202604 0.0197463 0.0192758 0.0187934 0.0183035 0.0178227 0.0173904 0.0169455 0.0164912 0.0160614 0.0155918 0.0151649 0.0147492 0.0143163 0.0138998 0.0135041 0.0130918 0.0127326 0.012364 0.0119754 0.0115487 0.0111643 0.0107795 0.0103952 0.0100538 0.00969931 0.0093183 0.00895846 0.00858199 0.00818672 0.00780895 0.00741862 0.00706216 0.00663905 0.0062934 0.00591994 0.00552114 0.00508711 0.00463339 0.00412586 0.00356631 0.00289558 0.00211102 ];
plot(Recall_GR, Precision_GR, 'c', 'linewidth', 2);
Recall_MNP = [1 0.999515 0.998963 0.998256 0.997451 0.996531 0.995544 0.994442 0.993295 0.992069 0.990755 0.989386 0.987897 0.986356 0.984715 0.983076 0.981452 0.979846 0.978187 0.976518 0.974762 0.972947 0.971169 0.96931 0.967417 0.965544 0.963623 0.961765 0.959787 0.957783 0.955784 0.953733 0.951663 0.949715 0.947567 0.945368 0.943144 0.940869 0.938588 0.936324 0.934004 0.931673 0.92931 0.926899 0.924692 0.922218 0.919706 0.917187 0.91463 0.912096 0.909509 0.906869 0.904189 0.901491 0.898786 0.896014 0.893269 0.890399 0.887462 0.884522 0.881492 0.878443 0.875335 0.872184 0.869014 0.866321 0.863105 0.859851 0.856574 0.853277 0.849969 0.846595 0.843251 0.839847 0.836376 0.832902 0.829379 0.825823 0.822399 0.818759 0.815098 0.811463 0.807747 0.804014 0.800239 0.796389 0.792518 0.788609 0.784686 0.780767 0.776795 0.772754 0.768782 0.76469 0.76054 0.756359 0.752141 0.748161 0.743893 0.739609 0.735351 0.731031 0.726646 0.72223 0.717784 0.713346 0.708839 0.704476 0.699886 0.695331 0.690674 0.686012 0.681347 0.676734 0.672016 0.667266 0.66255 0.65774 0.652934 0.648081 0.643169 0.638263 0.633297 0.628317 0.623291 0.61825 0.613184 0.608091 0.603629 0.599276 0.594128 0.588954 0.583764 0.57857 0.573365 0.568128 0.562934 0.557668 0.552429 0.547184 0.541867 0.536619 0.531288 0.525938 0.520744 0.515358 0.510001 0.504599 0.49925 0.493842 0.488626 0.483186 0.477829 0.472372 0.466913 0.461469 0.456047 0.45068 0.445225 0.439754 0.434591 0.429135 0.423726 0.418274 0.412835 0.407565 0.402139 0.396777 0.391446 0.38608 0.380695 0.375299 0.369936 0.364623 0.359338 0.354083 0.348902 0.343627 0.338388 0.333155 0.328137 0.322951 0.317826 0.312664 0.307566 0.302511 0.29744 0.292415 0.287392 0.28236 0.277365 0.272394 0.268087 0.26316 0.258279 0.253419 0.24863 0.243832 0.23913 0.234406 0.229738 0.22519 0.220566 0.216018 0.211495 0.206966 0.202497 0.198073 0.193771 0.18941 0.185124 0.180831 0.176582 0.172395 0.168531 0.16442 0.160349 0.156316 0.152375 0.148399 0.144484 0.140647 0.136804 0.133019 0.129457 0.125702 0.122041 0.118426 0.114841 0.111304 0.107795 0.104476 0.101075 0.0976863 0.0943556 0.0911505 0.0878588 0.0846213 0.0814968 0.078323 0.0752663 0.0721246 0.0690856 0.0660734 0.0630131 0.0600244 0.0570475 0.0539181 0.0508917 0.047815 0.0445198 0.041372 0.0380802 0.0346175 0.0309416 0.0237471 ];
Precision_MNP = [0.150626 0.154936 0.160006 0.165938 0.172022 0.177776 0.182949 0.187648 0.191954 0.196009 0.199882 0.203618 0.207232 0.210755 0.214189 0.217568 0.220922 0.224196 0.227466 0.230627 0.233829 0.237005 0.240059 0.243184 0.246277 0.249354 0.252413 0.255319 0.25832 0.261295 0.264229 0.267156 0.270053 0.272775 0.275626 0.278451 0.281235 0.284003 0.286757 0.289469 0.292194 0.294895 0.297584 0.300251 0.302691 0.305325 0.307922 0.310492 0.31305 0.31555 0.318059 0.320554 0.323034 0.3255 0.327918 0.330353 0.332701 0.335084 0.337455 0.339796 0.342118 0.344435 0.346729 0.349004 0.351263 0.353202 0.355432 0.357638 0.359834 0.362006 0.364153 0.366299 0.368403 0.370518 0.372619 0.374676 0.376737 0.378786 0.380718 0.382726 0.384731 0.386689 0.388649 0.390615 0.392562 0.394505 0.396434 0.398345 0.400246 0.402114 0.403959 0.405825 0.407622 0.409458 0.411276 0.413088 0.41489 0.416575 0.418355 0.420112 0.42184 0.423575 0.4253 0.427029 0.42874 0.430416 0.432107 0.433726 0.435386 0.437021 0.43866 0.440285 0.441892 0.443469 0.44506 0.446642 0.448195 0.44977 0.451309 0.452853 0.454385 0.455904 0.457434 0.458951 0.460456 0.461957 0.463452 0.464936 0.466252 0.467515 0.46898 0.470435 0.47186 0.47329 0.474708 0.476114 0.477492 0.478877 0.480249 0.481614 0.482974 0.484298 0.485628 0.486954 0.488247 0.489546 0.490834 0.492127 0.4934 0.494682 0.495906 0.49716 0.498395 0.499626 0.500866 0.502081 0.503299 0.504494 0.505675 0.506853 0.507973 0.509153 0.510305 0.51145 0.512593 0.513711 0.514835 0.51594 0.517058 0.518177 0.519284 0.520383 0.52146 0.522565 0.523627 0.524686 0.52571 0.526765 0.527818 0.52886 0.529846 0.530863 0.531867 0.532882 0.533894 0.534885 0.535886 0.536863 0.53782 0.538784 0.539733 0.540688 0.541513 0.542457 0.543387 0.544301 0.545195 0.546095 0.546982 0.547874 0.548745 0.549601 0.55047 0.551321 0.552155 0.552993 0.553807 0.554605 0.555402 0.556209 0.55702 0.557805 0.558597 0.55942 0.560156 0.560933 0.561713 0.56248 0.563222 0.563968 0.564728 0.5655 0.566262 0.567002 0.567665 0.568375 0.569091 0.569794 0.57051 0.571181 0.571856 0.572529 0.573219 0.573918 0.574592 0.575214 0.575941 0.576594 0.577247 0.577928 0.578551 0.579261 0.579897 0.580449 0.58106 0.581636 0.582219 0.582799 0.58335 0.583775 0.584243 0.584558 0.584974 0.585567 0.585434 0.583932 ];
TPR_MNP = [1 0.999515 0.998963 0.998256 0.997451 0.996531 0.995544 0.994442 0.993295 0.992069 0.990755 0.989386 0.987897 0.986356 0.984715 0.983076 0.981452 0.979846 0.978187 0.976518 0.974762 0.972947 0.971169 0.96931 0.967417 0.965544 0.963623 0.961765 0.959787 0.957783 0.955784 0.953733 0.951663 0.949715 0.947567 0.945368 0.943144 0.940869 0.938588 0.936324 0.934004 0.931673 0.92931 0.926899 0.924692 0.922218 0.919706 0.917187 0.91463 0.912096 0.909509 0.906869 0.904189 0.901491 0.898786 0.896014 0.893269 0.890399 0.887462 0.884522 0.881492 0.878443 0.875335 0.872184 0.869014 0.866321 0.863105 0.859851 0.856574 0.853277 0.849969 0.846595 0.843251 0.839847 0.836376 0.832902 0.829379 0.825823 0.822399 0.818759 0.815098 0.811463 0.807747 0.804014 0.800239 0.796389 0.792518 0.788609 0.784686 0.780767 0.776795 0.772754 0.768782 0.76469 0.76054 0.756359 0.752141 0.748161 0.743893 0.739609 0.735351 0.731031 0.726646 0.72223 0.717784 0.713346 0.708839 0.704476 0.699886 0.695331 0.690674 0.686012 0.681347 0.676734 0.672016 0.667266 0.66255 0.65774 0.652934 0.648081 0.643169 0.638263 0.633297 0.628317 0.623291 0.61825 0.613184 0.608091 0.603629 0.599276 0.594128 0.588954 0.583764 0.57857 0.573365 0.568128 0.562934 0.557668 0.552429 0.547184 0.541867 0.536619 0.531288 0.525938 0.520744 0.515358 0.510001 0.504599 0.49925 0.493842 0.488626 0.483186 0.477829 0.472372 0.466913 0.461469 0.456047 0.45068 0.445225 0.439754 0.434591 0.429135 0.423726 0.418274 0.412835 0.407565 0.402139 0.396777 0.391446 0.38608 0.380695 0.375299 0.369936 0.364623 0.359338 0.354083 0.348902 0.343627 0.338388 0.333155 0.328137 0.322951 0.317826 0.312664 0.307566 0.302511 0.29744 0.292415 0.287392 0.28236 0.277365 0.272394 0.268087 0.26316 0.258279 0.253419 0.24863 0.243832 0.23913 0.234406 0.229738 0.22519 0.220566 0.216018 0.211495 0.206966 0.202497 0.198073 0.193771 0.18941 0.185124 0.180831 0.176582 0.172395 0.168531 0.16442 0.160349 0.156316 0.152375 0.148399 0.144484 0.140647 0.136804 0.133019 0.129457 0.125702 0.122041 0.118426 0.114841 0.111304 0.107795 0.104476 0.101075 0.0976863 0.0943556 0.0911505 0.0878588 0.0846213 0.0814968 0.078323 0.0752663 0.0721246 0.0690856 0.0660734 0.0630131 0.0600244 0.0570475 0.0539181 0.0508917 0.047815 0.0445198 0.041372 0.0380802 0.0346175 0.0309416 0.0237471 ];
FPR_MNP = [1 0.976775 0.943708 0.910409 0.880685 0.854678 0.831774 0.811192 0.792399 0.774798 0.758171 0.742426 0.727366 0.713002 0.699292 0.686085 0.673212 0.661054 0.649017 0.637705 0.626365 0.61533 0.60508 0.594625 0.58447 0.574584 0.564928 0.555953 0.546798 0.537831 0.529191 0.52066 0.512339 0.504797 0.496854 0.489099 0.481617 0.4742 0.466955 0.459938 0.452955 0.446151 0.439457 0.432883 0.427035 0.420684 0.414486 0.408452 0.402486 0.396779 0.39108 0.385468 0.379906 0.374456 0.369182 0.363896 0.358879 0.353806 0.34877 0.343886 0.339036 0.334228 0.329495 0.324821 0.320205 0.316354 0.311853 0.307439 0.303086 0.29882 0.294643 0.290472 0.286428 0.282401 0.278386 0.274498 0.27061 0.266756 0.263177 0.259449 0.255748 0.252202 0.248636 0.245097 0.241612 0.238132 0.234683 0.231284 0.227958 0.224705 0.221489 0.218255 0.215172 0.212023 0.208919 0.205831 0.202776 0.199952 0.196968 0.194034 0.19118 0.188325 0.185493 0.182663 0.179875 0.177169 0.174447 0.171877 0.169219 0.166626 0.164016 0.161443 0.158912 0.156473 0.154 0.151553 0.149163 0.146754 0.144399 0.142064 0.139736 0.137461 0.135186 0.132939 0.130711 0.128503 0.126318 0.124158 0.122293 0.120553 0.118458 0.116392 0.114359 0.112344 0.110363 0.108407 0.106494 0.104579 0.102704 0.100857 0.099013 0.0972288 0.0954415 0.0936671 0.0919784 0.0902478 0.0885546 0.086867 0.0852291 0.0835875 0.0820403 0.0804399 0.0788937 0.0773355 0.0757916 0.0742832 0.0727985 0.0713507 0.069903 0.068467 0.0671438 0.0657482 0.0643851 0.0630319 0.0616994 0.060433 0.0591396 0.057885 0.0566474 0.0554125 0.0541903 0.0529825 0.0517974 0.0506332 0.0494984 0.0483812 0.0473043 0.0462059 0.0451285 0.0440633 0.0430688 0.0420436 0.0410434 0.040044 0.0390717 0.0381237 0.0371789 0.0362599 0.0353493 0.0344488 0.033566 0.0326979 0.0319684 0.0311255 0.0303004 0.0294904 0.0287024 0.0279211 0.0271642 0.0264116 0.0256806 0.0249831 0.0242711 0.0235795 0.0229016 0.0222301 0.0215774 0.0209428 0.0203317 0.0197137 0.0191128 0.0185197 0.0179369 0.017365 0.0168607 0.0163143 0.0157806 0.0152569 0.0147541 0.0142517 0.0137606 0.0132857 0.0128137 0.012354 0.0119343 0.0114914 0.0110614 0.0106451 0.0102326 0.00983588 0.00944468 0.0090777 0.00870447 0.0083352 0.00797945 0.00764316 0.00729772 0.00696618 0.00665056 0.00632903 0.00602915 0.00572109 0.00542811 0.00514262 0.00485331 0.00457483 0.00430195 0.00401905 0.00375431 0.00348678 0.00320282 0.00293631 0.00266027 0.00237261 0.00206056 0.00144337 ];
plot(Recall_MNP, Precision_MNP, 'm', 'linewidth', 2);
Recall_UFO = [1 0.964904 0.958344 0.949246 0.940226 0.931493 0.923307 0.915623 0.907129 0.899193 0.891271 0.883839 0.87698 0.870593 0.864384 0.857777 0.85152 0.845569 0.839254 0.833062 0.82702 0.821469 0.816264 0.810662 0.80582 0.800582 0.795101 0.789815 0.785009 0.780367 0.775805 0.770909 0.766428 0.76226 0.757657 0.752949 0.747903 0.743375 0.739044 0.734729 0.730236 0.725989 0.72207 0.71801 0.713969 0.709997 0.7058 0.701889 0.697852 0.693715 0.689664 0.685533 0.681569 0.6776 0.673673 0.670027 0.66592 0.661731 0.657645 0.653684 0.649709 0.645539 0.641412 0.63749 0.633468 0.629507 0.625798 0.622007 0.618408 0.614774 0.611103 0.607832 0.60413 0.600433 0.596824 0.593391 0.590105 0.586642 0.583016 0.579317 0.575798 0.572241 0.568814 0.565441 0.561995 0.558487 0.554947 0.55164 0.548162 0.544594 0.541085 0.537555 0.533956 0.530515 0.527195 0.523229 0.519184 0.515025 0.510756 0.506604 0.502414 0.49837 0.49422 0.489885 0.486012 0.482047 0.478017 0.473896 0.469745 0.465681 0.461384 0.456987 0.452697 0.448699 0.444424 0.440539 0.436413 0.432542 0.428713 0.424873 0.421192 0.417705 0.41439 0.410871 0.407252 0.403608 0.399917 0.396484 0.393051 0.389169 0.385771 0.382281 0.378739 0.375434 0.372025 0.368835 0.365651 0.362277 0.358913 0.355516 0.35226 0.348868 0.345662 0.34261 0.339439 0.336042 0.332926 0.329701 0.326598 0.323328 0.320383 0.317569 0.314557 0.311675 0.308627 0.305654 0.302548 0.299246 0.296212 0.293234 0.290458 0.287471 0.28451 0.281617 0.278949 0.276141 0.273369 0.270442 0.26773 0.264928 0.261946 0.259283 0.256624 0.254032 0.251465 0.248847 0.246233 0.24374 0.241414 0.239021 0.236553 0.234008 0.231522 0.22893 0.226555 0.224109 0.221577 0.2189 0.216467 0.213955 0.211395 0.208941 0.206567 0.204169 0.201757 0.199306 0.196854 0.19459 0.192329 0.189992 0.187847 0.185701 0.183471 0.18111 0.178853 0.176603 0.174186 0.171978 0.169749 0.1675 0.165209 0.162867 0.16064 0.158263 0.156068 0.153929 0.151692 0.149337 0.147186 0.144984 0.142625 0.140474 0.138176 0.135858 0.133586 0.131041 0.128693 0.1264 0.124068 0.121743 0.119503 0.117234 0.114818 0.112623 0.110261 0.107898 0.105147 0.102534 0.0999253 0.0974435 0.094773 0.0917011 0.0889186 0.0861921 0.0830191 0.0801285 0.0770786 0.0734747 0.0697781 0.0661193 0.0616081 0.0570756 0.0520621 0.0461061 0.0391486 0.0274604 ];
Precision_UFO = [0.150626 0.213182 0.231947 0.2515 0.269413 0.285575 0.30063 0.314194 0.325574 0.336354 0.346658 0.355568 0.364546 0.373471 0.381226 0.388427 0.395365 0.402603 0.409357 0.41603 0.42263 0.428541 0.434564 0.440379 0.445805 0.451163 0.455882 0.460453 0.464938 0.469153 0.473452 0.477312 0.481134 0.485104 0.489152 0.492899 0.49645 0.499892 0.503291 0.506279 0.509053 0.512061 0.514858 0.517793 0.520354 0.522934 0.52537 0.528004 0.530407 0.532749 0.534895 0.537076 0.539044 0.541031 0.543021 0.544987 0.546954 0.548734 0.55046 0.552351 0.554274 0.556027 0.557782 0.559331 0.560792 0.561968 0.563189 0.564566 0.565875 0.567203 0.568396 0.569611 0.570915 0.572159 0.573321 0.574517 0.575543 0.576649 0.577603 0.578475 0.579336 0.580015 0.580978 0.581874 0.583016 0.583795 0.584643 0.585453 0.586302 0.587175 0.587853 0.588569 0.589141 0.589613 0.590202 0.59141 0.592232 0.592916 0.593707 0.594338 0.595222 0.596099 0.596845 0.597441 0.598041 0.598518 0.599251 0.599886 0.60066 0.601182 0.601823 0.602194 0.602591 0.603199 0.603411 0.603944 0.604423 0.60478 0.604977 0.605206 0.605601 0.606059 0.60667 0.607104 0.607676 0.608065 0.60842 0.608824 0.609262 0.609629 0.61016 0.610758 0.610975 0.611269 0.611572 0.611817 0.612311 0.612848 0.613438 0.613806 0.614165 0.614582 0.614963 0.615256 0.615401 0.615598 0.615674 0.61595 0.616184 0.616416 0.616779 0.617242 0.617494 0.617875 0.618115 0.618354 0.618415 0.618413 0.618587 0.618753 0.618924 0.61906 0.61937 0.619527 0.619997 0.620251 0.620677 0.621231 0.621187 0.621538 0.621801 0.622052 0.622118 0.622144 0.622376 0.62238 0.622476 0.622593 0.62273 0.622966 0.623279 0.623272 0.623709 0.623813 0.624322 0.624147 0.624259 0.624471 0.624626 0.624606 0.624838 0.624737 0.624719 0.624413 0.624377 0.624686 0.625241 0.625465 0.625347 0.625643 0.626228 0.626475 0.626892 0.627169 0.626886 0.626896 0.626975 0.627096 0.626808 0.627014 0.626967 0.626768 0.626691 0.626855 0.627317 0.627597 0.62782 0.627699 0.627571 0.627226 0.627055 0.626923 0.627406 0.627391 0.627081 0.62662 0.626644 0.626705 0.626596 0.626915 0.627055 0.62703 0.627349 0.627379 0.62764 0.627808 0.627677 0.62784 0.628368 0.628075 0.627835 0.627981 0.627683 0.627308 0.62695 0.626679 0.626846 0.626633 0.626777 0.626502 0.625965 0.626236 0.625815 0.626415 0.626844 0.627264 ];
TPR_UFO = [1 0.964904 0.958344 0.949246 0.940226 0.931493 0.923307 0.915623 0.907129 0.899193 0.891271 0.883839 0.87698 0.870593 0.864384 0.857777 0.85152 0.845569 0.839254 0.833062 0.82702 0.821469 0.816264 0.810662 0.80582 0.800582 0.795101 0.789815 0.785009 0.780367 0.775805 0.770909 0.766428 0.76226 0.757657 0.752949 0.747903 0.743375 0.739044 0.734729 0.730236 0.725989 0.72207 0.71801 0.713969 0.709997 0.7058 0.701889 0.697852 0.693715 0.689664 0.685533 0.681569 0.6776 0.673673 0.670027 0.66592 0.661731 0.657645 0.653684 0.649709 0.645539 0.641412 0.63749 0.633468 0.629507 0.625798 0.622007 0.618408 0.614774 0.611103 0.607832 0.60413 0.600433 0.596824 0.593391 0.590105 0.586642 0.583016 0.579317 0.575798 0.572241 0.568814 0.565441 0.561995 0.558487 0.554947 0.55164 0.548162 0.544594 0.541085 0.537555 0.533956 0.530515 0.527195 0.523229 0.519184 0.515025 0.510756 0.506604 0.502414 0.49837 0.49422 0.489885 0.486012 0.482047 0.478017 0.473896 0.469745 0.465681 0.461384 0.456987 0.452697 0.448699 0.444424 0.440539 0.436413 0.432542 0.428713 0.424873 0.421192 0.417705 0.41439 0.410871 0.407252 0.403608 0.399917 0.396484 0.393051 0.389169 0.385771 0.382281 0.378739 0.375434 0.372025 0.368835 0.365651 0.362277 0.358913 0.355516 0.35226 0.348868 0.345662 0.34261 0.339439 0.336042 0.332926 0.329701 0.326598 0.323328 0.320383 0.317569 0.314557 0.311675 0.308627 0.305654 0.302548 0.299246 0.296212 0.293234 0.290458 0.287471 0.28451 0.281617 0.278949 0.276141 0.273369 0.270442 0.26773 0.264928 0.261946 0.259283 0.256624 0.254032 0.251465 0.248847 0.246233 0.24374 0.241414 0.239021 0.236553 0.234008 0.231522 0.22893 0.226555 0.224109 0.221577 0.2189 0.216467 0.213955 0.211395 0.208941 0.206567 0.204169 0.201757 0.199306 0.196854 0.19459 0.192329 0.189992 0.187847 0.185701 0.183471 0.18111 0.178853 0.176603 0.174186 0.171978 0.169749 0.1675 0.165209 0.162867 0.16064 0.158263 0.156068 0.153929 0.151692 0.149337 0.147186 0.144984 0.142625 0.140474 0.138176 0.135858 0.133586 0.131041 0.128693 0.1264 0.124068 0.121743 0.119503 0.117234 0.114818 0.112623 0.110261 0.107898 0.105147 0.102534 0.0999253 0.0974435 0.094773 0.0917011 0.0889186 0.0861921 0.0830191 0.0801285 0.0770786 0.0734747 0.0697781 0.0661193 0.0616081 0.0570756 0.0520621 0.0461061 0.0391486 0.0274604 ];
FPR_UFO = [1 0.783523 0.716062 0.64976 0.592035 0.544731 0.504247 0.470752 0.442612 0.41769 0.395283 0.375754 0.357313 0.341137 0.327049 0.313878 0.301951 0.290468 0.279784 0.270072 0.260842 0.252729 0.24469 0.237001 0.229897 0.223278 0.217156 0.211528 0.206095 0.201156 0.196241 0.191663 0.18729 0.18305 0.178831 0.174846 0.171101 0.167529 0.16393 0.160754 0.157564 0.154218 0.151223 0.148195 0.145472 0.142843 0.140259 0.137579 0.135003 0.132617 0.130305 0.12804 0.125956 0.123898 0.121806 0.119836 0.117758 0.115727 0.113954 0.112159 0.110094 0.108261 0.106471 0.104854 0.103291 0.101757 0.100297 0.0988099 0.0973778 0.0959558 0.0945936 0.0933273 0.0919193 0.0905745 0.0892979 0.0879543 0.0867563 0.0855902 0.0843349 0.0831733 0.082057 0.0810034 0.0798763 0.0788511 0.0777444 0.0767803 0.0757971 0.0748248 0.0738729 0.0729403 0.0719605 0.0710342 0.0701017 0.069257 0.068325 0.0670846 0.0660336 0.0649904 0.0639792 0.0629368 0.0618597 0.0608726 0.059887 0.0588994 0.0580026 0.0570707 0.0561392 0.0552188 0.0543115 0.0534919 0.052553 0.051691 0.0508782 0.0500673 0.0493729 0.0486199 0.0478798 0.0471557 0.0464654 0.0458184 0.0451565 0.0444913 0.0438297 0.0432372 0.0425687 0.0419656 0.0413621 0.0407983 0.0402254 0.0396556 0.0390825 0.038523 0.0379969 0.0374829 0.0369353 0.0364469 0.0359216 0.0353743 0.0348451 0.0343024 0.0337912 0.0332632 0.0327174 0.0322833 0.0318402 0.0314229 0.0309515 0.0305022 0.0300904 0.0296352 0.0291689 0.0287565 0.0283533 0.027941 0.0275782 0.0272168 0.026791 0.0264481 0.0260766 0.0257207 0.0253698 0.0250185 0.0246781 0.0243436 0.0239881 0.0236396 0.0233094 0.022955 0.0226178 0.0222546 0.0219381 0.0216274 0.0213197 0.0209896 0.0207047 0.0204251 0.0201369 0.0198789 0.0196217 0.0193633 0.0191056 0.0188653 0.0186162 0.0183591 0.0180993 0.017857 0.0175774 0.0173504 0.0171148 0.016875 0.0166117 0.0163447 0.0160871 0.0158115 0.0155839 0.0153551 0.0151204 0.0149049 0.0146996 0.0144828 0.0142601 0.0140357 0.013786 0.0135703 0.0133584 0.0131387 0.0129427 0.0127226 0.0125286 0.0123468 0.0121484 0.0119646 0.0117383 0.0115408 0.0113462 0.0111433 0.0109393 0.0107301 0.0105393 0.0103294 0.010141 0.0099595 0.00974056 0.00953662 0.00936664 0.00918348 0.00899618 0.0088041 0.0086325 0.00844202 0.00826223 0.00807324 0.00786987 0.00767832 0.00749226 0.00730154 0.00710116 0.00689418 0.00670768 0.00653631 0.00635652 0.00614523 0.00590452 0.0056923 0.00548822 0.00526966 0.00505325 0.00482571 0.00455039 0.00428595 0.00403354 0.0036954 0.00333921 0.00284929 0.00232361 0.00163699 ];
plot(Recall_UFO, Precision_UFO, 'y', 'linewidth', 2);
Recall_MC = [1 0.99813 0.997062 0.995758 0.994045 0.992433 0.990613 0.988503 0.986563 0.984143 0.98187 0.979629 0.977287 0.974812 0.972235 0.969271 0.96667 0.963784 0.960998 0.957963 0.954712 0.951581 0.948574 0.945579 0.942328 0.939006 0.9357 0.932311 0.928783 0.925378 0.922055 0.918953 0.915274 0.911927 0.908208 0.904485 0.900853 0.897211 0.893525 0.889784 0.886287 0.8828 0.878783 0.874809 0.870241 0.86672 0.862969 0.858965 0.855027 0.851079 0.846959 0.843191 0.839259 0.835221 0.831344 0.827541 0.823372 0.81972 0.815886 0.811916 0.807625 0.803648 0.799451 0.795478 0.791419 0.787573 0.783457 0.77966 0.776207 0.772371 0.768651 0.764834 0.761019 0.756923 0.753002 0.749219 0.745127 0.741134 0.737249 0.733381 0.729427 0.7261 0.722354 0.718449 0.714478 0.710956 0.707069 0.703106 0.699279 0.695263 0.691897 0.688357 0.684688 0.680877 0.677292 0.673651 0.669779 0.666406 0.662966 0.658927 0.655182 0.651887 0.647786 0.644341 0.640864 0.636905 0.633404 0.630223 0.626588 0.622931 0.619342 0.615739 0.612493 0.608985 0.605794 0.601777 0.59819 0.594985 0.591393 0.587809 0.584426 0.580888 0.577687 0.574297 0.570234 0.566656 0.563271 0.559851 0.556082 0.552675 0.549255 0.546023 0.542762 0.539479 0.536145 0.533065 0.529776 0.526193 0.523119 0.519517 0.516223 0.512907 0.509552 0.506454 0.503416 0.500252 0.497063 0.4939 0.490595 0.487491 0.484367 0.48115 0.477781 0.474891 0.472055 0.468874 0.466036 0.462782 0.459909 0.456818 0.453808 0.450922 0.448014 0.445029 0.442098 0.438956 0.435599 0.432558 0.429493 0.426444 0.423385 0.420468 0.417441 0.41436 0.411431 0.408038 0.405174 0.401987 0.398763 0.395709 0.392759 0.38984 0.387002 0.383883 0.380922 0.378135 0.374893 0.371457 0.36829 0.365082 0.36201 0.358742 0.355684 0.352588 0.349503 0.346052 0.342657 0.339449 0.336531 0.333283 0.330208 0.326838 0.323505 0.32041 0.317226 0.314091 0.310958 0.30758 0.30439 0.301061 0.297378 0.293835 0.290323 0.286789 0.283291 0.279732 0.276469 0.273217 0.269924 0.2664 0.262942 0.25949 0.255489 0.251879 0.248248 0.244281 0.240539 0.236685 0.232789 0.228691 0.224269 0.220305 0.21533 0.210894 0.206299 0.202063 0.197566 0.192926 0.187843 0.182752 0.177588 0.172307 0.166644 0.160977 0.154655 0.148544 0.141858 0.134885 0.127367 0.119336 0.110516 0.101132 0.0902605 0.0766553 0.0620746 0.042682 ];
Precision_MC = [0.150626 0.155832 0.166855 0.178381 0.19014 0.201108 0.211441 0.221246 0.230902 0.240075 0.248737 0.257312 0.265614 0.273607 0.281161 0.288388 0.295745 0.302694 0.309442 0.316131 0.322711 0.328842 0.335241 0.341111 0.346757 0.352344 0.357902 0.363435 0.368982 0.374233 0.379555 0.384829 0.389917 0.394819 0.399703 0.404726 0.409625 0.414315 0.419049 0.4239 0.4287 0.433062 0.437565 0.442066 0.446185 0.450684 0.454883 0.458922 0.462934 0.466816 0.470617 0.474286 0.478006 0.481473 0.485126 0.488847 0.492177 0.495627 0.498861 0.502147 0.505303 0.508706 0.511953 0.514926 0.517669 0.52029 0.523083 0.525973 0.528826 0.531589 0.534368 0.536857 0.539622 0.541915 0.54428 0.546768 0.549364 0.551664 0.55404 0.556458 0.558436 0.560675 0.562717 0.56445 0.566399 0.568259 0.570204 0.572051 0.573863 0.575658 0.577466 0.57925 0.580912 0.582898 0.584426 0.58634 0.588147 0.589797 0.591465 0.592698 0.594015 0.595404 0.596519 0.597652 0.599142 0.600017 0.601337 0.602708 0.603945 0.605183 0.606222 0.607165 0.608466 0.609701 0.610804 0.611441 0.612391 0.613526 0.614633 0.615694 0.616744 0.617658 0.618587 0.619275 0.62011 0.620957 0.621823 0.622653 0.623282 0.623945 0.624455 0.62546 0.626285 0.627304 0.628125 0.629229 0.629899 0.630626 0.631329 0.631924 0.632757 0.633631 0.634225 0.635029 0.635861 0.637014 0.63773 0.63862 0.639091 0.639586 0.640258 0.641052 0.64158 0.642036 0.642732 0.64328 0.643843 0.644592 0.645175 0.645838 0.646417 0.646938 0.647618 0.647974 0.648823 0.649517 0.649707 0.650421 0.650703 0.651222 0.651669 0.652139 0.652506 0.652589 0.652838 0.65304 0.653155 0.653455 0.653515 0.654125 0.654315 0.654427 0.65468 0.655019 0.65531 0.656188 0.656676 0.657029 0.657194 0.657547 0.657781 0.65815 0.65834 0.658582 0.658245 0.658582 0.658601 0.658685 0.658788 0.659023 0.659011 0.659066 0.659273 0.659764 0.660273 0.660775 0.660961 0.661117 0.661195 0.661235 0.661013 0.661191 0.661574 0.661617 0.661419 0.661432 0.661 0.661139 0.661327 0.661439 0.661459 0.661891 0.662097 0.662226 0.66227 0.662104 0.661889 0.661705 0.661894 0.662048 0.661671 0.661388 0.660961 0.660837 0.661303 0.661336 0.661513 0.661485 0.661998 0.661879 0.662003 0.662214 0.662383 0.662507 0.66206 0.661919 0.661813 0.661595 0.662037 0.661919 0.661516 0.660692 0.660946 0.660099 0.659204 0.658061 ];
TPR_MC = [1 0.99813 0.997062 0.995758 0.994045 0.992433 0.990613 0.988503 0.986563 0.984143 0.98187 0.979629 0.977287 0.974812 0.972235 0.969271 0.96667 0.963784 0.960998 0.957963 0.954712 0.951581 0.948574 0.945579 0.942328 0.939006 0.9357 0.932311 0.928783 0.925378 0.922055 0.918953 0.915274 0.911927 0.908208 0.904485 0.900853 0.897211 0.893525 0.889784 0.886287 0.8828 0.878783 0.874809 0.870241 0.86672 0.862969 0.858965 0.855027 0.851079 0.846959 0.843191 0.839259 0.835221 0.831344 0.827541 0.823372 0.81972 0.815886 0.811916 0.807625 0.803648 0.799451 0.795478 0.791419 0.787573 0.783457 0.77966 0.776207 0.772371 0.768651 0.764834 0.761019 0.756923 0.753002 0.749219 0.745127 0.741134 0.737249 0.733381 0.729427 0.7261 0.722354 0.718449 0.714478 0.710956 0.707069 0.703106 0.699279 0.695263 0.691897 0.688357 0.684688 0.680877 0.677292 0.673651 0.669779 0.666406 0.662966 0.658927 0.655182 0.651887 0.647786 0.644341 0.640864 0.636905 0.633404 0.630223 0.626588 0.622931 0.619342 0.615739 0.612493 0.608985 0.605794 0.601777 0.59819 0.594985 0.591393 0.587809 0.584426 0.580888 0.577687 0.574297 0.570234 0.566656 0.563271 0.559851 0.556082 0.552675 0.549255 0.546023 0.542762 0.539479 0.536145 0.533065 0.529776 0.526193 0.523119 0.519517 0.516223 0.512907 0.509552 0.506454 0.503416 0.500252 0.497063 0.4939 0.490595 0.487491 0.484367 0.48115 0.477781 0.474891 0.472055 0.468874 0.466036 0.462782 0.459909 0.456818 0.453808 0.450922 0.448014 0.445029 0.442098 0.438956 0.435599 0.432558 0.429493 0.426444 0.423385 0.420468 0.417441 0.41436 0.411431 0.408038 0.405174 0.401987 0.398763 0.395709 0.392759 0.38984 0.387002 0.383883 0.380922 0.378135 0.374893 0.371457 0.36829 0.365082 0.36201 0.358742 0.355684 0.352588 0.349503 0.346052 0.342657 0.339449 0.336531 0.333283 0.330208 0.326838 0.323505 0.32041 0.317226 0.314091 0.310958 0.30758 0.30439 0.301061 0.297378 0.293835 0.290323 0.286789 0.283291 0.279732 0.276469 0.273217 0.269924 0.2664 0.262942 0.25949 0.255489 0.251879 0.248248 0.244281 0.240539 0.236685 0.232789 0.228691 0.224269 0.220305 0.21533 0.210894 0.206299 0.202063 0.197566 0.192926 0.187843 0.182752 0.177588 0.172307 0.166644 0.160977 0.154655 0.148544 0.141858 0.134885 0.127367 0.119336 0.110516 0.101132 0.0902605 0.0766553 0.0620746 0.042682 ];
FPR_MC = [1 0.967798 0.912471 0.860331 0.811397 0.767031 0.726579 0.690375 0.657601 0.627379 0.600222 0.575214 0.552222 0.531058 0.511344 0.493292 0.476594 0.461044 0.446174 0.432167 0.419114 0.406665 0.394746 0.383529 0.372957 0.362729 0.353171 0.344042 0.335384 0.327027 0.318947 0.311129 0.303802 0.296657 0.289888 0.283163 0.276746 0.270537 0.264531 0.258768 0.25307 0.247722 0.242453 0.237309 0.232398 0.227601 0.222936 0.218476 0.214136 0.209967 0.205877 0.201988 0.198148 0.194459 0.190858 0.187317 0.18393 0.18067 0.177355 0.174245 0.171182 0.168053 0.165129 0.162234 0.159476 0.156803 0.154127 0.151474 0.149035 0.146596 0.144277 0.141964 0.139634 0.137458 0.135286 0.133082 0.130993 0.128988 0.127012 0.125031 0.123115 0.121185 0.119322 0.117576 0.115765 0.114063 0.112366 0.110678 0.10906 0.107488 0.105899 0.104363 0.102833 0.101341 0.0998739 0.0984305 0.097007 0.0956842 0.0943476 0.0930506 0.0917652 0.0904884 0.0892576 0.0880294 0.0867894 0.0856122 0.0844146 0.0832255 0.0820961 0.0809799 0.0798962 0.0788318 0.0777445 0.0767159 0.0757384 0.0747656 0.0738073 0.0728224 0.0718157 0.0708131 0.0698758 0.0689378 0.0680141 0.0671255 0.0662257 0.0653522 0.0644733 0.0635923 0.0627202 0.0619009 0.0611021 0.0602464 0.0594583 0.0586801 0.0579184 0.057102 0.0564061 0.0556082 0.0548612 0.0540871 0.0532811 0.0525454 0.0518615 0.0511783 0.0505093 0.049837 0.0492172 0.0485598 0.0479698 0.047354 0.0467425 0.0460935 0.0454527 0.0448332 0.0442022 0.0436364 0.0430447 0.0424409 0.041864 0.0412916 0.0407402 0.0401984 0.0396474 0.0391197 0.038568 0.0380688 0.0375726 0.0370927 0.0365921 0.0360988 0.0356053 0.0351541 0.0347301 0.0342841 0.0338061 0.0333707 0.0329153 0.0324547 0.0320203 0.0315808 0.03115 0.0307184 0.0302977 0.0298968 0.0294795 0.0290522 0.028612 0.0281893 0.0278111 0.0274137 0.026993 0.0266046 0.0262214 0.0258333 0.0254789 0.0251247 0.0247821 0.0244187 0.0240723 0.0237203 0.0233783 0.0230218 0.0226632 0.0222907 0.0219284 0.0215986 0.0212744 0.0209661 0.0206572 0.0203328 0.0200044 0.0196706 0.0193418 0.0190586 0.0187598 0.0184556 0.0181501 0.0178587 0.0175685 0.017266 0.0169751 0.016678 0.0163833 0.0160871 0.0157919 0.0154832 0.0151864 0.0148877 0.0145753 0.0142342 0.01391 0.0136183 0.013287 0.0129736 0.0126112 0.0122872 0.0119458 0.011627 0.0112684 0.0109077 0.010578 0.0102005 0.00985212 0.00945365 0.00905457 0.00863479 0.00818933 0.0077656 0.00727127 0.00676972 0.0062401 0.00564365 0.00498896 0.00426787 0.00339629 0.00228838 ];
plot(Recall_MC, Precision_MC, ':k', 'linewidth', 2);
Recall_DSR = [1 0.982362 0.968587 0.958356 0.949154 0.940893 0.933014 0.92554 0.918351 0.911363 0.904657 0.898176 0.891982 0.886085 0.880311 0.874815 0.869491 0.864367 0.85937 0.854377 0.849468 0.84469 0.840185 0.835745 0.831251 0.826865 0.822572 0.818395 0.814292 0.810227 0.806081 0.802012 0.797982 0.794064 0.790175 0.786266 0.782349 0.778481 0.774653 0.770855 0.767118 0.763361 0.759705 0.756133 0.752552 0.749044 0.745574 0.7421 0.738693 0.735313 0.731919 0.728553 0.725257 0.722035 0.71876 0.715504 0.712229 0.708907 0.705574 0.702285 0.699011 0.695837 0.692708 0.689614 0.686534 0.683417 0.680312 0.67727 0.674219 0.67118 0.668152 0.665109 0.662079 0.659078 0.656108 0.653138 0.650232 0.647329 0.644418 0.641541 0.638709 0.635861 0.633006 0.630203 0.62741 0.62461 0.621815 0.619031 0.616236 0.613476 0.610757 0.608055 0.605337 0.602625 0.599897 0.597188 0.594458 0.591779 0.589083 0.586409 0.58381 0.581212 0.578585 0.575994 0.573417 0.570836 0.568277 0.565776 0.563273 0.560731 0.558211 0.555715 0.553183 0.550635 0.548143 0.545668 0.543215 0.540778 0.538338 0.535887 0.533437 0.531002 0.52859 0.526128 0.523659 0.521208 0.518792 0.516377 0.513962 0.51154 0.509087 0.506639 0.504174 0.501755 0.499335 0.496932 0.494521 0.492137 0.489762 0.487408 0.485057 0.482712 0.480337 0.477963 0.475587 0.473229 0.470897 0.468544 0.466177 0.463794 0.461398 0.459031 0.456679 0.454305 0.451938 0.44961 0.447291 0.444961 0.442664 0.440353 0.438025 0.435681 0.433317 0.430962 0.428629 0.42628 0.423958 0.421635 0.419308 0.416968 0.414583 0.412175 0.409768 0.407395 0.404998 0.402577 0.400143 0.397738 0.395363 0.39303 0.390658 0.388253 0.385831 0.383442 0.381043 0.378621 0.376167 0.373699 0.371275 0.368784 0.366287 0.363803 0.36131 0.358808 0.356252 0.353665 0.351071 0.348503 0.345936 0.343357 0.340757 0.338122 0.335423 0.332697 0.329961 0.327181 0.3244 0.321617 0.318828 0.315968 0.313118 0.310183 0.307176 0.304162 0.301195 0.298194 0.295133 0.292034 0.288872 0.285684 0.282396 0.279056 0.275675 0.272312 0.268837 0.265355 0.261824 0.258256 0.254564 0.250784 0.246928 0.242997 0.239049 0.235066 0.230908 0.226688 0.222305 0.217856 0.213206 0.20845 0.203503 0.198254 0.192882 0.18718 0.181139 0.174775 0.167876 0.160521 0.15257 0.143824 0.134099 0.123142 0.110785 0.0958618 0.0770176 0.0469524 ];
Precision_DSR = [0.150626 0.267432 0.310315 0.332282 0.348322 0.361353 0.372347 0.382288 0.39135 0.399674 0.407458 0.414657 0.421378 0.42755 0.433351 0.438805 0.443941 0.448824 0.453439 0.457864 0.462042 0.465988 0.46983 0.473544 0.477144 0.480639 0.484044 0.487343 0.490542 0.493677 0.496674 0.499615 0.502489 0.505268 0.507967 0.510626 0.513195 0.515742 0.51829 0.520771 0.523218 0.525623 0.527987 0.53027 0.532486 0.534713 0.536898 0.539046 0.54116 0.543232 0.54527 0.547288 0.549293 0.551271 0.553236 0.555191 0.557126 0.559068 0.560997 0.562888 0.56473 0.566531 0.568283 0.57 0.571719 0.573364 0.574995 0.576624 0.57824 0.579838 0.581458 0.58303 0.58455 0.586037 0.587468 0.588856 0.590277 0.591652 0.592978 0.594326 0.595677 0.59704 0.598401 0.599677 0.600927 0.602192 0.603437 0.604633 0.605812 0.606982 0.608137 0.609287 0.610372 0.611445 0.612533 0.613641 0.614727 0.615826 0.616879 0.617917 0.618939 0.619925 0.620903 0.621875 0.62285 0.623786 0.624673 0.625563 0.626492 0.627413 0.628379 0.629329 0.630275 0.631195 0.632136 0.633054 0.633931 0.634776 0.6356 0.636396 0.637206 0.638024 0.638839 0.639639 0.640417 0.641194 0.641974 0.642742 0.64349 0.644211 0.644899 0.645566 0.646223 0.646859 0.647529 0.648203 0.648872 0.649554 0.650168 0.650793 0.651406 0.652026 0.652667 0.653342 0.653971 0.65454 0.655128 0.655703 0.656291 0.656887 0.657422 0.657954 0.658494 0.659024 0.659608 0.660233 0.660889 0.661503 0.662068 0.662614 0.66314 0.663697 0.664263 0.664867 0.665471 0.66613 0.666792 0.667364 0.667897 0.668429 0.668975 0.669494 0.669995 0.67055 0.671109 0.671647 0.672149 0.672695 0.67327 0.673848 0.674385 0.674923 0.675408 0.675855 0.676379 0.676908 0.677439 0.677977 0.678541 0.679061 0.679575 0.680132 0.680623 0.680997 0.681372 0.681826 0.682304 0.682724 0.683126 0.683475 0.683904 0.684311 0.684738 0.685171 0.685604 0.685982 0.686387 0.686848 0.687249 0.687692 0.688051 0.688446 0.688878 0.689298 0.689768 0.690188 0.690569 0.691055 0.691461 0.69181 0.692265 0.692631 0.692918 0.693237 0.69366 0.694051 0.694354 0.694637 0.694852 0.695166 0.695358 0.695678 0.695968 0.696294 0.696785 0.697281 0.697842 0.698247 0.69854 0.699111 0.699745 0.700099 0.700603 0.701114 0.701706 0.701962 0.701926 0.702132 0.702612 0.703096 0.703236 0.703516 0.703065 0.702705 0.704087 0.704169 ];
TPR_DSR = [1 0.982362 0.968587 0.958356 0.949154 0.940893 0.933014 0.92554 0.918351 0.911363 0.904657 0.898176 0.891982 0.886085 0.880311 0.874815 0.869491 0.864367 0.85937 0.854377 0.849468 0.84469 0.840185 0.835745 0.831251 0.826865 0.822572 0.818395 0.814292 0.810227 0.806081 0.802012 0.797982 0.794064 0.790175 0.786266 0.782349 0.778481 0.774653 0.770855 0.767118 0.763361 0.759705 0.756133 0.752552 0.749044 0.745574 0.7421 0.738693 0.735313 0.731919 0.728553 0.725257 0.722035 0.71876 0.715504 0.712229 0.708907 0.705574 0.702285 0.699011 0.695837 0.692708 0.689614 0.686534 0.683417 0.680312 0.67727 0.674219 0.67118 0.668152 0.665109 0.662079 0.659078 0.656108 0.653138 0.650232 0.647329 0.644418 0.641541 0.638709 0.635861 0.633006 0.630203 0.62741 0.62461 0.621815 0.619031 0.616236 0.613476 0.610757 0.608055 0.605337 0.602625 0.599897 0.597188 0.594458 0.591779 0.589083 0.586409 0.58381 0.581212 0.578585 0.575994 0.573417 0.570836 0.568277 0.565776 0.563273 0.560731 0.558211 0.555715 0.553183 0.550635 0.548143 0.545668 0.543215 0.540778 0.538338 0.535887 0.533437 0.531002 0.52859 0.526128 0.523659 0.521208 0.518792 0.516377 0.513962 0.51154 0.509087 0.506639 0.504174 0.501755 0.499335 0.496932 0.494521 0.492137 0.489762 0.487408 0.485057 0.482712 0.480337 0.477963 0.475587 0.473229 0.470897 0.468544 0.466177 0.463794 0.461398 0.459031 0.456679 0.454305 0.451938 0.44961 0.447291 0.444961 0.442664 0.440353 0.438025 0.435681 0.433317 0.430962 0.428629 0.42628 0.423958 0.421635 0.419308 0.416968 0.414583 0.412175 0.409768 0.407395 0.404998 0.402577 0.400143 0.397738 0.395363 0.39303 0.390658 0.388253 0.385831 0.383442 0.381043 0.378621 0.376167 0.373699 0.371275 0.368784 0.366287 0.363803 0.36131 0.358808 0.356252 0.353665 0.351071 0.348503 0.345936 0.343357 0.340757 0.338122 0.335423 0.332697 0.329961 0.327181 0.3244 0.321617 0.318828 0.315968 0.313118 0.310183 0.307176 0.304162 0.301195 0.298194 0.295133 0.292034 0.288872 0.285684 0.282396 0.279056 0.275675 0.272312 0.268837 0.265355 0.261824 0.258256 0.254564 0.250784 0.246928 0.242997 0.239049 0.235066 0.230908 0.226688 0.222305 0.217856 0.213206 0.20845 0.203503 0.198254 0.192882 0.18718 0.181139 0.174775 0.167876 0.160521 0.15257 0.143824 0.134099 0.123142 0.110785 0.0958618 0.0770176 0.0469524 ];
FPR_DSR = [1 0.598046 0.471961 0.416094 0.379413 0.351975 0.330073 0.311675 0.295889 0.282002 0.269601 0.258569 0.248638 0.23974 0.231612 0.224164 0.217294 0.210962 0.205082 0.199599 0.194499 0.189728 0.185237 0.180989 0.176961 0.173144 0.169507 0.166031 0.162689 0.159481 0.156396 0.153433 0.150586 0.147845 0.145199 0.142618 0.140135 0.137738 0.135399 0.133135 0.130919 0.128754 0.126661 0.124652 0.122684 0.120771 0.11891 0.117104 0.11535 0.113642 0.111986 0.110363 0.108775 0.107226 0.105708 0.104228 0.10279 0.101368 0.0999723 0.0986124 0.0972847 0.0959884 0.0947207 0.0934767 0.0922599 0.091068 0.0898887 0.088731 0.087592 0.0864789 0.0853859 0.0843236 0.0832832 0.0822591 0.0812569 0.0802841 0.079328 0.0783878 0.0774698 0.0765634 0.0756722 0.0747899 0.0739215 0.0730728 0.072243 0.0714235 0.0706115 0.069811 0.0690227 0.0682414 0.0674807 0.0667398 0.0660139 0.0652937 0.0645747 0.0638638 0.0631598 0.0624651 0.0617842 0.0611194 0.0604678 0.059829 0.059194 0.0585654 0.057944 0.0573318 0.0567322 0.0561332 0.0555378 0.0549542 0.0543767 0.0538111 0.0532561 0.0527057 0.0521588 0.0516186 0.0510836 0.0505586 0.0500374 0.0495319 0.0490334 0.0485386 0.0480436 0.0475522 0.0470676 0.0465891 0.0461165 0.0456493 0.045186 0.0447322 0.0442859 0.0438461 0.0434086 0.0429749 0.0425436 0.0421182 0.0416953 0.0412711 0.0408541 0.0404435 0.0400329 0.0396271 0.0392233 0.0388248 0.0384328 0.0380426 0.0376531 0.0372631 0.0368746 0.0364914 0.0361127 0.0357358 0.0353598 0.0349885 0.0346161 0.0342454 0.0338711 0.033501 0.0331402 0.0327815 0.0324239 0.0320685 0.0317135 0.0313594 0.0310059 0.0306566 0.0303118 0.0299713 0.0296386 0.029307 0.0289758 0.0286452 0.0283158 0.0279902 0.0276637 0.0273412 0.027022 0.0267021 0.0263858 0.0260756 0.025768 0.0254618 0.0251573 0.0248549 0.0245533 0.0242567 0.0239632 0.0236745 0.0233861 0.0230979 0.022811 0.0225245 0.0222417 0.0219596 0.021677 0.0213942 0.0211163 0.0208401 0.0205633 0.0202866 0.020009 0.0197307 0.019455 0.0191848 0.0189113 0.0186393 0.0183689 0.0180935 0.0178237 0.017552 0.0172758 0.0169997 0.0167267 0.0164442 0.0161573 0.0158734 0.0155927 0.0153108 0.0150307 0.0147478 0.0144601 0.0141715 0.0138936 0.0136175 0.0133349 0.0130527 0.0127694 0.0124857 0.0122009 0.0119133 0.0116267 0.0113372 0.0110472 0.0107594 0.010461 0.010159 0.00985006 0.00954192 0.00922433 0.00890472 0.00858201 0.00825096 0.00791318 0.00756163 0.00720029 0.00683137 0.0064451 0.00605048 0.00563554 0.00519915 0.00472893 0.00421648 0.00365263 0.00299106 0.00218951 0.00110554 ];
plot(Recall_DSR, Precision_DSR, ':b', 'linewidth', 2);
Recall_CHM = [1 0.996584 0.995626 0.993945 0.992073 0.989479 0.986288 0.982786 0.979065 0.974735 0.970438 0.965645 0.960832 0.955782 0.950547 0.94529 0.939986 0.934446 0.928942 0.923546 0.918325 0.912454 0.906564 0.900532 0.894709 0.888521 0.882486 0.876528 0.870521 0.864636 0.859118 0.853019 0.847246 0.841357 0.835719 0.829818 0.823948 0.81792 0.812315 0.806633 0.80079 0.794782 0.788981 0.783325 0.777508 0.771783 0.765972 0.760232 0.754537 0.748886 0.743464 0.73778 0.731975 0.726169 0.72066 0.715019 0.709211 0.70342 0.697586 0.692003 0.686134 0.680535 0.675129 0.669769 0.664426 0.65912 0.654029 0.648933 0.643697 0.638682 0.633409 0.628411 0.623229 0.618633 0.613835 0.60912 0.604041 0.599105 0.594479 0.590016 0.585502 0.580993 0.576868 0.572531 0.568564 0.563963 0.559775 0.555445 0.551504 0.547449 0.543543 0.539982 0.536165 0.53237 0.528903 0.525274 0.521301 0.51781 0.514228 0.510693 0.507332 0.504173 0.500742 0.497498 0.49437 0.491388 0.488134 0.484939 0.482063 0.479175 0.476462 0.473645 0.470905 0.468218 0.46567 0.462862 0.460386 0.457776 0.455088 0.452544 0.449801 0.447231 0.444617 0.44189 0.439089 0.43661 0.43423 0.43192 0.429707 0.427137 0.424819 0.42271 0.420392 0.41813 0.416193 0.414094 0.411873 0.409845 0.407997 0.405995 0.40419 0.401958 0.399937 0.397931 0.396142 0.394225 0.392294 0.390418 0.388564 0.386467 0.384577 0.382566 0.380855 0.378949 0.377349 0.375807 0.373842 0.372009 0.37029 0.368728 0.367117 0.365524 0.364155 0.362714 0.361101 0.359401 0.357797 0.356268 0.35464 0.353178 0.35164 0.349931 0.348422 0.346537 0.344865 0.343272 0.341541 0.339963 0.33838 0.336733 0.335003 0.333094 0.331332 0.329365 0.327498 0.325694 0.323666 0.322042 0.320094 0.31837 0.316499 0.314126 0.31202 0.30988 0.307586 0.305408 0.303156 0.300844 0.298499 0.296083 0.293751 0.291261 0.288744 0.286235 0.283478 0.280428 0.277589 0.274496 0.27159 0.268254 0.265316 0.262354 0.259045 0.255707 0.25264 0.249186 0.245413 0.241884 0.238005 0.234257 0.229929 0.225682 0.221404 0.216791 0.212353 0.208011 0.203135 0.198556 0.193767 0.188531 0.183425 0.177938 0.171885 0.166087 0.160305 0.154068 0.148418 0.14251 0.136233 0.129759 0.123441 0.116802 0.110521 0.103739 0.0968303 0.0902757 0.0831936 0.076447 0.0690642 0.0615885 0.0551593 0.0480962 0.0419097 0.03573 0.0300444 0.0249638 ];
Precision_CHM = [0.150626 0.160672 0.180162 0.200371 0.220146 0.23907 0.256842 0.273359 0.289413 0.304273 0.318024 0.331037 0.343441 0.355328 0.366557 0.377208 0.387339 0.397143 0.406519 0.415386 0.424116 0.432273 0.439798 0.447358 0.454445 0.461153 0.467757 0.47419 0.48039 0.486155 0.49196 0.497543 0.503003 0.507982 0.513058 0.517814 0.522347 0.526574 0.530817 0.534916 0.538752 0.542687 0.546348 0.5498 0.553314 0.55668 0.559808 0.562818 0.565771 0.56858 0.571199 0.573609 0.57597 0.578035 0.580346 0.582407 0.584366 0.586167 0.588041 0.589792 0.591405 0.592898 0.594676 0.596165 0.597498 0.598824 0.600015 0.601294 0.602358 0.603471 0.604446 0.605537 0.606558 0.607531 0.608609 0.609521 0.610387 0.611107 0.612004 0.612483 0.613306 0.613858 0.614496 0.615056 0.615715 0.616122 0.616737 0.617339 0.618201 0.618402 0.618884 0.619366 0.619689 0.620181 0.620447 0.620787 0.621025 0.621795 0.622446 0.622657 0.622831 0.623134 0.623418 0.62362 0.623786 0.623972 0.623749 0.624037 0.624184 0.624448 0.624842 0.625216 0.625231 0.625162 0.625155 0.624988 0.625085 0.625063 0.624832 0.624652 0.624554 0.624417 0.624227 0.624269 0.624169 0.624147 0.624564 0.624358 0.62451 0.624506 0.624429 0.62455 0.624505 0.62442 0.624558 0.624368 0.624222 0.624469 0.624621 0.624826 0.625135 0.625125 0.624987 0.624923 0.624811 0.624898 0.625118 0.624994 0.62503 0.624722 0.624885 0.624905 0.625115 0.62495 0.624978 0.624995 0.624968 0.624653 0.624429 0.624173 0.624375 0.624592 0.624867 0.625017 0.625146 0.625103 0.625161 0.625359 0.625588 0.625802 0.626069 0.626198 0.62626 0.626453 0.626446 0.626787 0.627116 0.627056 0.627296 0.627453 0.627665 0.627775 0.628146 0.628328 0.6284 0.628655 0.628866 0.629301 0.629379 0.629882 0.62986 0.630077 0.630005 0.630442 0.630729 0.630917 0.631229 0.631777 0.632269 0.632714 0.63316 0.633297 0.633797 0.634421 0.634785 0.635373 0.636031 0.636229 0.636968 0.637459 0.637675 0.638231 0.638589 0.639011 0.639409 0.639972 0.64095 0.641441 0.641569 0.642271 0.642922 0.643552 0.643736 0.643847 0.644224 0.645042 0.645819 0.646283 0.647116 0.647526 0.648161 0.64836 0.648569 0.648665 0.649118 0.649331 0.649761 0.650364 0.650703 0.650659 0.651298 0.652018 0.652323 0.652494 0.652992 0.653582 0.654009 0.654527 0.654192 0.654238 0.655236 0.655002 0.655608 0.655348 0.654556 0.654689 ];
TPR_CHM = [1 0.996584 0.995626 0.993945 0.992073 0.989479 0.986288 0.982786 0.979065 0.974735 0.970438 0.965645 0.960832 0.955782 0.950547 0.94529 0.939986 0.934446 0.928942 0.923546 0.918325 0.912454 0.906564 0.900532 0.894709 0.888521 0.882486 0.876528 0.870521 0.864636 0.859118 0.853019 0.847246 0.841357 0.835719 0.829818 0.823948 0.81792 0.812315 0.806633 0.80079 0.794782 0.788981 0.783325 0.777508 0.771783 0.765972 0.760232 0.754537 0.748886 0.743464 0.73778 0.731975 0.726169 0.72066 0.715019 0.709211 0.70342 0.697586 0.692003 0.686134 0.680535 0.675129 0.669769 0.664426 0.65912 0.654029 0.648933 0.643697 0.638682 0.633409 0.628411 0.623229 0.618633 0.613835 0.60912 0.604041 0.599105 0.594479 0.590016 0.585502 0.580993 0.576868 0.572531 0.568564 0.563963 0.559775 0.555445 0.551504 0.547449 0.543543 0.539982 0.536165 0.53237 0.528903 0.525274 0.521301 0.51781 0.514228 0.510693 0.507332 0.504173 0.500742 0.497498 0.49437 0.491388 0.488134 0.484939 0.482063 0.479175 0.476462 0.473645 0.470905 0.468218 0.46567 0.462862 0.460386 0.457776 0.455088 0.452544 0.449801 0.447231 0.444617 0.44189 0.439089 0.43661 0.43423 0.43192 0.429707 0.427137 0.424819 0.42271 0.420392 0.41813 0.416193 0.414094 0.411873 0.409845 0.407997 0.405995 0.40419 0.401958 0.399937 0.397931 0.396142 0.394225 0.392294 0.390418 0.388564 0.386467 0.384577 0.382566 0.380855 0.378949 0.377349 0.375807 0.373842 0.372009 0.37029 0.368728 0.367117 0.365524 0.364155 0.362714 0.361101 0.359401 0.357797 0.356268 0.35464 0.353178 0.35164 0.349931 0.348422 0.346537 0.344865 0.343272 0.341541 0.339963 0.33838 0.336733 0.335003 0.333094 0.331332 0.329365 0.327498 0.325694 0.323666 0.322042 0.320094 0.31837 0.316499 0.314126 0.31202 0.30988 0.307586 0.305408 0.303156 0.300844 0.298499 0.296083 0.293751 0.291261 0.288744 0.286235 0.283478 0.280428 0.277589 0.274496 0.27159 0.268254 0.265316 0.262354 0.259045 0.255707 0.25264 0.249186 0.245413 0.241884 0.238005 0.234257 0.229929 0.225682 0.221404 0.216791 0.212353 0.208011 0.203135 0.198556 0.193767 0.188531 0.183425 0.177938 0.171885 0.166087 0.160305 0.154068 0.148418 0.14251 0.136233 0.129759 0.123441 0.116802 0.110521 0.103739 0.0968303 0.0902757 0.0831936 0.076447 0.0690642 0.0615885 0.0551593 0.0480962 0.0419097 0.03573 0.0300444 0.0249638 ];
FPR_CHM = [1 0.953159 0.858558 0.773942 0.7016 0.639075 0.5857 0.539355 0.498209 0.462761 0.432013 0.404231 0.379194 0.356667 0.336613 0.318407 0.30192 0.286728 0.272709 0.260067 0.248237 0.237335 0.227589 0.218266 0.209715 0.201741 0.194148 0.187045 0.180416 0.174299 0.168479 0.162982 0.1578 0.153068 0.14853 0.144229 0.140184 0.136382 0.132795 0.129323 0.126061 0.122823 0.1198 0.116911 0.114105 0.111477 0.108952 0.106542 0.104225 0.101981 0.0998422 0.0977792 0.0958016 0.0939106 0.0920515 0.0902395 0.088549 0.0868638 0.0853013 0.0838312 0.0823599 0.080964 0.0795709 0.0781937 0.0769227 0.0756911 0.0745024 0.0733601 0.0722904 0.0712116 0.0701315 0.069085 0.0680617 0.0671211 0.0661586 0.0652358 0.0643761 0.0635457 0.0626864 0.0619167 0.0611401 0.0603884 0.0596494 0.0589144 0.0582076 0.0575223 0.0568511 0.0561843 0.0555165 0.0549022 0.0543091 0.0537455 0.0531811 0.0526186 0.0521073 0.0515597 0.0510021 0.0504939 0.0499485 0.0494344 0.04898 0.0484843 0.0480154 0.0475589 0.0470993 0.0466708 0.0462592 0.0458081 0.0454011 0.045032 0.0446045 0.0442072 0.0438363 0.0434915 0.0431235 0.0427919 0.0424633 0.0421362 0.0418598 0.0415372 0.0412365 0.0409383 0.0406587 0.0403479 0.0400659 0.0397767 0.0394912 0.0392098 0.0389273 0.0386513 0.0383943 0.0381412 0.0378852 0.0376539 0.0374255 0.03719 0.0369756 0.0367321 0.0365211 0.0362952 0.0360632 0.0358436 0.0356565 0.0354335 0.0352463 0.0350546 0.0348386 0.0346564 0.0344807 0.0343059 0.0340961 0.0338921 0.0336924 0.033502 0.0333064 0.0330919 0.0328727 0.0326863 0.0324874 0.0323005 0.0320865 0.0319054 0.0317006 0.0314957 0.0312963 0.0310852 0.0308888 0.0306799 0.030487 0.0302912 0.0300796 0.0298796 0.029669 0.0294689 0.0292729 0.0290794 0.0288427 0.028656 0.0284544 0.0282239 0.0280149 0.0278083 0.0275788 0.0273619 0.0271465 0.0269117 0.0266862 0.0264502 0.0262062 0.0259441 0.0257085 0.0254579 0.0252513 0.0250009 0.0247669 0.0245032 0.0242657 0.0239949 0.0237092 0.0234289 0.0231532 0.0228663 0.0225654 0.0222787 0.0219562 0.0216346 0.0213189 0.0209969 0.0206522 0.0203175 0.0199851 0.0196574 0.0193064 0.0189479 0.018575 0.0181794 0.017787 0.0174114 0.0170132 0.0166198 0.0161803 0.0157871 0.0153901 0.0149578 0.0145682 0.0141351 0.0136921 0.0132482 0.0128032 0.0123826 0.0119275 0.011491 0.0110415 0.0105786 0.0101427 0.0096851 0.00923212 0.00878759 0.00834527 0.00790582 0.00746799 0.00705118 0.00659709 0.00615203 0.00573986 0.00532343 0.00487853 0.00442679 0.00400303 0.00358094 0.00317165 0.00274452 0.00236538 0.00200641 0.00165517 0.00136631 ];
plot(Recall_CHM, Precision_CHM, ':g', 'linewidth', 2);
Recall_GC = [1 0.963889 0.935658 0.913264 0.894943 0.879357 0.865115 0.852416 0.841929 0.832274 0.82277 0.81418 0.806593 0.799529 0.79224 0.785809 0.779727 0.773491 0.767754 0.762237 0.756935 0.752074 0.7472 0.742641 0.738242 0.733808 0.729379 0.725135 0.720899 0.716479 0.712191 0.707982 0.703969 0.699982 0.696032 0.69209 0.688361 0.684856 0.68137 0.677804 0.674412 0.671046 0.667897 0.664832 0.661863 0.658894 0.655893 0.652994 0.649947 0.647149 0.644422 0.641802 0.639008 0.636162 0.633285 0.630565 0.627891 0.6252 0.622309 0.619454 0.616407 0.613698 0.611009 0.608305 0.605461 0.602845 0.600251 0.597687 0.59516 0.592533 0.590096 0.587807 0.585468 0.583136 0.580806 0.578429 0.57583 0.573617 0.571333 0.569119 0.56688 0.564675 0.562489 0.560154 0.557661 0.555193 0.552353 0.549673 0.546998 0.544401 0.541879 0.539403 0.537099 0.534805 0.532619 0.530371 0.528114 0.525961 0.523781 0.521632 0.519657 0.517675 0.515663 0.513667 0.511525 0.509549 0.507475 0.505425 0.503389 0.501303 0.499278 0.497126 0.495115 0.493067 0.490877 0.488515 0.486315 0.484181 0.482149 0.479936 0.477965 0.475686 0.473643 0.471668 0.469726 0.467695 0.465718 0.463732 0.46191 0.459999 0.458126 0.456251 0.454362 0.45252 0.450536 0.448691 0.446831 0.44485 0.442852 0.440834 0.43874 0.43664 0.434474 0.431709 0.429446 0.427307 0.424964 0.422912 0.420825 0.418789 0.416717 0.414769 0.412807 0.410853 0.408922 0.406958 0.404932 0.402909 0.40087 0.398806 0.396726 0.394802 0.392767 0.390769 0.388787 0.386748 0.384616 0.38241 0.380185 0.377946 0.37552 0.372145 0.369357 0.366818 0.364523 0.362343 0.360071 0.357979 0.355896 0.353845 0.351755 0.349592 0.347552 0.345301 0.34326 0.341188 0.339241 0.33718 0.334958 0.33265 0.330612 0.328405 0.32637 0.32419 0.32201 0.31987 0.317611 0.315264 0.312885 0.310242 0.307466 0.30481 0.302468 0.300154 0.297856 0.29558 0.293246 0.290805 0.288454 0.286128 0.283716 0.281217 0.278921 0.276651 0.274291 0.271643 0.269155 0.266757 0.26428 0.261561 0.25868 0.255933 0.253207 0.2503 0.247413 0.244506 0.241358 0.237933 0.233749 0.230334 0.227258 0.224211 0.220968 0.217794 0.214727 0.211692 0.2083 0.204784 0.20131 0.197705 0.193924 0.189836 0.185933 0.18144 0.176755 0.171855 0.166617 0.160814 0.154734 0.148032 0.140515 0.132511 0.123577 0.112844 0.0982338 0.0755048 ];
Precision_GC = [0.150626 0.221572 0.258576 0.284458 0.303719 0.319197 0.332419 0.343544 0.353014 0.361648 0.369867 0.377717 0.384596 0.390779 0.396256 0.401082 0.406037 0.410426 0.414692 0.418516 0.422196 0.425711 0.428991 0.432036 0.435015 0.437993 0.440591 0.44305 0.445672 0.448287 0.450843 0.453082 0.455545 0.457655 0.459731 0.46181 0.46368 0.465555 0.467335 0.469328 0.471049 0.472545 0.474288 0.475844 0.477407 0.47896 0.480366 0.481726 0.483295 0.484717 0.48608 0.487526 0.488883 0.4902 0.491342 0.492595 0.49404 0.495384 0.496836 0.498088 0.499203 0.500559 0.501706 0.502794 0.503835 0.50523 0.506181 0.507195 0.508484 0.509501 0.51038 0.511379 0.512337 0.513307 0.514142 0.514985 0.515723 0.5166 0.5175 0.518495 0.519363 0.520298 0.521268 0.522253 0.523239 0.524208 0.525493 0.526708 0.527742 0.528672 0.529526 0.530278 0.531068 0.531851 0.532643 0.533431 0.534258 0.535006 0.535632 0.536483 0.537165 0.537839 0.538486 0.539163 0.539881 0.540507 0.541089 0.541798 0.542585 0.543245 0.543905 0.5445 0.545107 0.545752 0.546446 0.547124 0.547839 0.548358 0.549037 0.549661 0.550307 0.550778 0.551316 0.551907 0.552496 0.553069 0.553566 0.554277 0.554831 0.555372 0.555923 0.556684 0.557463 0.558113 0.558603 0.559114 0.559603 0.560139 0.56064 0.56134 0.561908 0.562511 0.563134 0.563761 0.564234 0.564748 0.56518 0.565621 0.56616 0.566739 0.567034 0.567424 0.567965 0.568463 0.568885 0.569245 0.569692 0.570143 0.570553 0.571002 0.571557 0.572118 0.572753 0.573311 0.573871 0.57431 0.574707 0.575241 0.575787 0.576201 0.576839 0.577233 0.577753 0.578141 0.578703 0.579239 0.5796 0.579998 0.580519 0.58096 0.581526 0.581874 0.582275 0.582605 0.582883 0.583262 0.583691 0.584102 0.58469 0.58511 0.585568 0.585846 0.586229 0.586577 0.586973 0.587667 0.588161 0.588663 0.589036 0.589506 0.589949 0.590483 0.590952 0.591403 0.591883 0.59228 0.592715 0.592959 0.593314 0.593695 0.594073 0.59461 0.594979 0.595495 0.596009 0.596607 0.597266 0.597823 0.598087 0.598531 0.598917 0.599424 0.599857 0.600021 0.600426 0.601083 0.601429 0.602 0.602409 0.603025 0.603746 0.60436 0.605135 0.605777 0.606597 0.607354 0.608049 0.608667 0.609312 0.610212 0.61112 0.611584 0.612325 0.613072 0.613508 0.614108 0.614942 0.615968 0.616731 0.617929 0.61876 0.61961 0.621402 0.62271 0.625334 0.629039 ];
TPR_GC = [1 0.963889 0.935658 0.913264 0.894943 0.879357 0.865115 0.852416 0.841929 0.832274 0.82277 0.81418 0.806593 0.799529 0.79224 0.785809 0.779727 0.773491 0.767754 0.762237 0.756935 0.752074 0.7472 0.742641 0.738242 0.733808 0.729379 0.725135 0.720899 0.716479 0.712191 0.707982 0.703969 0.699982 0.696032 0.69209 0.688361 0.684856 0.68137 0.677804 0.674412 0.671046 0.667897 0.664832 0.661863 0.658894 0.655893 0.652994 0.649947 0.647149 0.644422 0.641802 0.639008 0.636162 0.633285 0.630565 0.627891 0.6252 0.622309 0.619454 0.616407 0.613698 0.611009 0.608305 0.605461 0.602845 0.600251 0.597687 0.59516 0.592533 0.590096 0.587807 0.585468 0.583136 0.580806 0.578429 0.57583 0.573617 0.571333 0.569119 0.56688 0.564675 0.562489 0.560154 0.557661 0.555193 0.552353 0.549673 0.546998 0.544401 0.541879 0.539403 0.537099 0.534805 0.532619 0.530371 0.528114 0.525961 0.523781 0.521632 0.519657 0.517675 0.515663 0.513667 0.511525 0.509549 0.507475 0.505425 0.503389 0.501303 0.499278 0.497126 0.495115 0.493067 0.490877 0.488515 0.486315 0.484181 0.482149 0.479936 0.477965 0.475686 0.473643 0.471668 0.469726 0.467695 0.465718 0.463732 0.46191 0.459999 0.458126 0.456251 0.454362 0.45252 0.450536 0.448691 0.446831 0.44485 0.442852 0.440834 0.43874 0.43664 0.434474 0.431709 0.429446 0.427307 0.424964 0.422912 0.420825 0.418789 0.416717 0.414769 0.412807 0.410853 0.408922 0.406958 0.404932 0.402909 0.40087 0.398806 0.396726 0.394802 0.392767 0.390769 0.388787 0.386748 0.384616 0.38241 0.380185 0.377946 0.37552 0.372145 0.369357 0.366818 0.364523 0.362343 0.360071 0.357979 0.355896 0.353845 0.351755 0.349592 0.347552 0.345301 0.34326 0.341188 0.339241 0.33718 0.334958 0.33265 0.330612 0.328405 0.32637 0.32419 0.32201 0.31987 0.317611 0.315264 0.312885 0.310242 0.307466 0.30481 0.302468 0.300154 0.297856 0.29558 0.293246 0.290805 0.288454 0.286128 0.283716 0.281217 0.278921 0.276651 0.274291 0.271643 0.269155 0.266757 0.26428 0.261561 0.25868 0.255933 0.253207 0.2503 0.247413 0.244506 0.241358 0.237933 0.233749 0.230334 0.227258 0.224211 0.220968 0.217794 0.214727 0.211692 0.2083 0.204784 0.20131 0.197705 0.193924 0.189836 0.185933 0.18144 0.176755 0.171855 0.166617 0.160814 0.154734 0.148032 0.140515 0.132511 0.123577 0.112844 0.0982338 0.0755048 ];
FPR_GC = [1 0.741955 0.627141 0.559231 0.510584 0.473126 0.442774 0.418836 0.39897 0.381855 0.366713 0.353034 0.341691 0.331261 0.322051 0.313645 0.305517 0.298124 0.291515 0.285342 0.279624 0.274189 0.268996 0.264267 0.259748 0.255372 0.251368 0.2475 0.243592 0.239857 0.236286 0.233046 0.229827 0.226874 0.223998 0.221285 0.218675 0.21604 0.213453 0.21081 0.208294 0.205924 0.203575 0.20145 0.199266 0.197266 0.195334 0.193364 0.191326 0.18936 0.187586 0.185803 0.184002 0.182258 0.180496 0.178745 0.17705 0.17534 0.17365 0.17208 0.170525 0.169002 0.167587 0.166163 0.164685 0.163114 0.161817 0.160487 0.159096 0.157791 0.15656 0.15524 0.154006 0.152732 0.15153 0.150317 0.149127 0.148012 0.146873 0.145707 0.14459 0.143418 0.14228 0.141144 0.139933 0.138833 0.137661 0.136568 0.135483 0.134453 0.133443 0.132354 0.131385 0.130399 0.129453 0.128531 0.127564 0.126652 0.125695 0.12476 0.12387 0.122961 0.12206 0.121237 0.120406 0.119625 0.118777 0.1179 0.117009 0.116174 0.115383 0.114585 0.113805 0.113001 0.11217 0.111352 0.110579 0.109789 0.108928 0.108064 0.107331 0.106581 0.105851 0.105148 0.104452 0.103722 0.103038 0.102186 0.10151 0.100807 0.100138 0.0993459 0.0985507 0.0978879 0.0972016 0.0965424 0.0958833 0.0951746 0.0945575 0.093801 0.093149 0.0924724 0.0917982 0.0910469 0.0904126 0.0897952 0.0890974 0.0884541 0.0878082 0.0871461 0.0865488 0.085894 0.0852303 0.0845905 0.0839779 0.0833998 0.0827644 0.0821598 0.0815644 0.0809094 0.0802714 0.0796381 0.0790184 0.0784054 0.0777937 0.0771989 0.076578 0.0758933 0.075227 0.0746086 0.0738212 0.073172 0.0725295 0.0719503 0.071364 0.0707178 0.0701375 0.0695687 0.0689873 0.0683551 0.0677703 0.0671632 0.0666164 0.0659357 0.0653142 0.064673 0.0640951 0.0634496 0.0628595 0.0622029 0.0616174 0.0610484 0.0604701 0.0598805 0.0593026 0.058752 0.0581267 0.057526 0.0568878 0.056281 0.0556359 0.0550422 0.0543664 0.0537424 0.0531084 0.052493 0.051917 0.051322 0.0507958 0.050216 0.0495953 0.049035 0.0484994 0.0479578 0.0473789 0.0466961 0.0460738 0.0454641 0.0448605 0.0442602 0.0435508 0.0429209 0.0422528 0.0416859 0.0409798 0.040315 0.0396161 0.0389019 0.0380932 0.0373521 0.0366493 0.0359672 0.0351953 0.0344766 0.0338327 0.0331239 0.0324413 0.0317597 0.0310129 0.0302747 0.0295105 0.0286976 0.0278076 0.0269021 0.026035 0.0251728 0.0242531 0.0233222 0.0222214 0.0210787 0.0199287 0.0187085 0.0171607 0.0153435 0.0128939 0.00946604 ];
plot(Recall_GC, Precision_GC, ':r', 'linewidth', 2);
Recall_LBI = [1 0.999821 0.999631 0.999455 0.999292 0.998902 0.998571 0.997846 0.997121 0.996193 0.995078 0.994178 0.993408 0.992434 0.991252 0.99 0.988599 0.987415 0.985818 0.984317 0.982768 0.981232 0.979453 0.977389 0.975566 0.97392 0.972011 0.970181 0.968226 0.965876 0.963621 0.961776 0.959778 0.957728 0.955342 0.952845 0.95024 0.947477 0.94501 0.942715 0.940146 0.937611 0.934611 0.93169 0.929047 0.926465 0.923632 0.920629 0.918081 0.914998 0.912027 0.908795 0.905479 0.90232 0.899362 0.896139 0.892928 0.889871 0.886291 0.882785 0.87964 0.875915 0.87256 0.868862 0.865452 0.862182 0.858843 0.855485 0.851998 0.848263 0.84458 0.841056 0.837232 0.833373 0.829695 0.825787 0.82186 0.818064 0.814453 0.810629 0.806891 0.802837 0.798925 0.795169 0.791097 0.786881 0.783151 0.779248 0.775135 0.770862 0.766482 0.762378 0.75844 0.754138 0.750511 0.746197 0.74202 0.738114 0.734142 0.73019 0.726121 0.721683 0.717416 0.713605 0.709412 0.704999 0.700772 0.696765 0.692669 0.688216 0.683909 0.679077 0.674648 0.670553 0.666203 0.66178 0.657063 0.652636 0.648413 0.64393 0.639682 0.635113 0.630531 0.626001 0.621163 0.616517 0.611986 0.60723 0.60253 0.597722 0.593003 0.588113 0.583542 0.578536 0.573676 0.568608 0.563602 0.558807 0.55419 0.549261 0.544452 0.539272 0.534138 0.529522 0.524692 0.5199 0.514968 0.509697 0.505048 0.500121 0.495016 0.490186 0.484788 0.480041 0.475127 0.47004 0.465201 0.460259 0.455382 0.450201 0.445391 0.440649 0.434901 0.429604 0.424206 0.419707 0.414618 0.409736 0.404716 0.399516 0.394745 0.389624 0.384925 0.380032 0.374612 0.369751 0.365261 0.360073 0.355354 0.349892 0.345213 0.340221 0.335179 0.330251 0.325123 0.320214 0.315267 0.310402 0.305243 0.29988 0.294839 0.289757 0.284934 0.279886 0.275002 0.270285 0.265433 0.260722 0.256069 0.251235 0.246473 0.241679 0.236987 0.231804 0.226824 0.221982 0.217182 0.212169 0.2071 0.202323 0.197208 0.192225 0.187279 0.182699 0.177789 0.173367 0.168501 0.163522 0.158742 0.154159 0.149429 0.144815 0.140174 0.135584 0.130824 0.125482 0.121031 0.116193 0.111495 0.106968 0.10209 0.0973172 0.092671 0.0880084 0.0835785 0.0788301 0.0745108 0.0700384 0.0657247 0.061879 0.0577734 0.0537964 0.0494931 0.0456747 0.041459 0.0379933 0.0347181 0.0314056 0.0280256 0.0252011 0.0222421 0.0198836 0.0173523 0.0149928 0.0133581 0.0113776 ];
Precision_LBI = [0.150626 0.154395 0.158128 0.162197 0.166379 0.170904 0.175599 0.180082 0.185009 0.189574 0.194113 0.199332 0.203836 0.208823 0.213319 0.217815 0.222302 0.226743 0.230651 0.235265 0.239177 0.243269 0.24691 0.250782 0.254602 0.258515 0.262114 0.265681 0.269148 0.27241 0.275775 0.279134 0.282503 0.285755 0.288895 0.292205 0.295383 0.298257 0.301361 0.304552 0.307471 0.310671 0.313367 0.316243 0.318875 0.321713 0.324497 0.327155 0.330195 0.332994 0.335852 0.3385 0.34086 0.343145 0.34569 0.348045 0.350549 0.353 0.35523 0.357749 0.360101 0.362447 0.364813 0.367102 0.369324 0.371702 0.373647 0.375755 0.378243 0.380207 0.382243 0.384342 0.38643 0.388659 0.390787 0.392827 0.394962 0.397029 0.399235 0.401514 0.403515 0.405399 0.40727 0.409414 0.411341 0.413288 0.415272 0.417336 0.419116 0.421073 0.422931 0.424974 0.426897 0.42866 0.430627 0.432472 0.434247 0.436178 0.438137 0.440089 0.442002 0.443815 0.445522 0.447455 0.449282 0.451129 0.453029 0.454948 0.456849 0.458791 0.460628 0.462642 0.464477 0.466258 0.468056 0.469911 0.471607 0.473413 0.475309 0.477135 0.478893 0.480726 0.482411 0.484184 0.485869 0.487522 0.489074 0.490651 0.492243 0.493844 0.495527 0.497029 0.498559 0.499896 0.501439 0.502829 0.504349 0.506198 0.507976 0.50962 0.511093 0.512463 0.513977 0.515727 0.517175 0.518749 0.52062 0.522047 0.523802 0.525425 0.526741 0.528019 0.529442 0.531148 0.532746 0.533965 0.535309 0.5367 0.538455 0.539754 0.541047 0.542445 0.543443 0.544489 0.545409 0.546884 0.547959 0.549254 0.550461 0.551596 0.552734 0.553896 0.554871 0.556132 0.557171 0.558299 0.55982 0.560863 0.562155 0.563146 0.564538 0.56548 0.56644 0.567836 0.568599 0.570108 0.571342 0.572739 0.57348 0.574022 0.574885 0.575742 0.576859 0.577982 0.57917 0.580383 0.581401 0.581966 0.583394 0.584078 0.585011 0.585854 0.586445 0.587199 0.58798 0.588609 0.589085 0.589994 0.590864 0.591649 0.592086 0.59298 0.593674 0.593819 0.594559 0.595697 0.595635 0.59625 0.597034 0.597559 0.598363 0.599162 0.600134 0.600745 0.60234 0.602592 0.603553 0.603733 0.604012 0.60514 0.605733 0.605941 0.606129 0.606578 0.607493 0.608248 0.608692 0.608837 0.608511 0.608709 0.609284 0.609511 0.608616 0.609428 0.6098 0.609034 0.609853 0.608936 0.608378 0.608486 0.608872 0.609516 0.609372 0.609791 0.608301 0.608548 ];
TPR_LBI = [1 0.999821 0.999631 0.999455 0.999292 0.998902 0.998571 0.997846 0.997121 0.996193 0.995078 0.994178 0.993408 0.992434 0.991252 0.99 0.988599 0.987415 0.985818 0.984317 0.982768 0.981232 0.979453 0.977389 0.975566 0.97392 0.972011 0.970181 0.968226 0.965876 0.963621 0.961776 0.959778 0.957728 0.955342 0.952845 0.95024 0.947477 0.94501 0.942715 0.940146 0.937611 0.934611 0.93169 0.929047 0.926465 0.923632 0.920629 0.918081 0.914998 0.912027 0.908795 0.905479 0.90232 0.899362 0.896139 0.892928 0.889871 0.886291 0.882785 0.87964 0.875915 0.87256 0.868862 0.865452 0.862182 0.858843 0.855485 0.851998 0.848263 0.84458 0.841056 0.837232 0.833373 0.829695 0.825787 0.82186 0.818064 0.814453 0.810629 0.806891 0.802837 0.798925 0.795169 0.791097 0.786881 0.783151 0.779248 0.775135 0.770862 0.766482 0.762378 0.75844 0.754138 0.750511 0.746197 0.74202 0.738114 0.734142 0.73019 0.726121 0.721683 0.717416 0.713605 0.709412 0.704999 0.700772 0.696765 0.692669 0.688216 0.683909 0.679077 0.674648 0.670553 0.666203 0.66178 0.657063 0.652636 0.648413 0.64393 0.639682 0.635113 0.630531 0.626001 0.621163 0.616517 0.611986 0.60723 0.60253 0.597722 0.593003 0.588113 0.583542 0.578536 0.573676 0.568608 0.563602 0.558807 0.55419 0.549261 0.544452 0.539272 0.534138 0.529522 0.524692 0.5199 0.514968 0.509697 0.505048 0.500121 0.495016 0.490186 0.484788 0.480041 0.475127 0.47004 0.465201 0.460259 0.455382 0.450201 0.445391 0.440649 0.434901 0.429604 0.424206 0.419707 0.414618 0.409736 0.404716 0.399516 0.394745 0.389624 0.384925 0.380032 0.374612 0.369751 0.365261 0.360073 0.355354 0.349892 0.345213 0.340221 0.335179 0.330251 0.325123 0.320214 0.315267 0.310402 0.305243 0.29988 0.294839 0.289757 0.284934 0.279886 0.275002 0.270285 0.265433 0.260722 0.256069 0.251235 0.246473 0.241679 0.236987 0.231804 0.226824 0.221982 0.217182 0.212169 0.2071 0.202323 0.197208 0.192225 0.187279 0.182699 0.177789 0.173367 0.168501 0.163522 0.158742 0.154159 0.149429 0.144815 0.140174 0.135584 0.130824 0.125482 0.121031 0.116193 0.111495 0.106968 0.10209 0.0973172 0.092671 0.0880084 0.0835785 0.0788301 0.0745108 0.0700384 0.0657247 0.061879 0.0577734 0.0537964 0.0494931 0.0456747 0.041459 0.0379933 0.0347181 0.0314056 0.0280256 0.0252011 0.0222421 0.0198836 0.0173523 0.0149928 0.0133581 0.0113776 ];
FPR_LBI = [1 0.972003 0.945116 0.919545 0.894933 0.870784 0.847198 0.824919 0.802576 0.782034 0.762128 0.741104 0.722722 0.704501 0.687531 0.671048 0.654784 0.639437 0.625661 0.610685 0.597362 0.584108 0.572001 0.559968 0.548593 0.53706 0.526242 0.515994 0.505831 0.496265 0.486859 0.477309 0.468389 0.460016 0.45173 0.443518 0.435546 0.427898 0.420272 0.412856 0.405728 0.398529 0.391758 0.385129 0.378948 0.372755 0.366849 0.360922 0.354762 0.348939 0.343219 0.337637 0.332546 0.327517 0.322441 0.317529 0.312425 0.307632 0.302965 0.298341 0.293841 0.289154 0.284572 0.280229 0.27601 0.271783 0.26805 0.264132 0.260052 0.256292 0.252389 0.248641 0.245119 0.241425 0.23793 0.234437 0.231001 0.227596 0.224165 0.220713 0.217498 0.214301 0.211123 0.208003 0.204944 0.201784 0.198828 0.195769 0.192858 0.18994 0.187086 0.184243 0.181329 0.178662 0.175992 0.173165 0.17057 0.168006 0.165349 0.162859 0.160305 0.157824 0.155338 0.152991 0.150554 0.148247 0.145914 0.143669 0.141422 0.139164 0.137 0.13473 0.13253 0.130404 0.128266 0.126189 0.124117 0.122045 0.120016 0.11805 0.116117 0.114118 0.112221 0.110322 0.108502 0.106688 0.10489 0.103082 0.101342 0.0995389 0.0978261 0.0961417 0.094383 0.0927295 0.091087 0.0894699 0.0878561 0.0861594 0.0845916 0.0830287 0.0815325 0.0800151 0.0785354 0.0769826 0.0755341 0.074033 0.0725087 0.071044 0.0696195 0.0681829 0.0668592 0.065545 0.0642466 0.0629561 0.0616647 0.0604396 0.0592174 0.0579644 0.0567011 0.0555246 0.0543682 0.053255 0.0521615 0.0510642 0.0499775 0.0489333 0.0479082 0.0469012 0.0458787 0.0448966 0.0439361 0.042947 0.0420255 0.0410627 0.0401314 0.0392214 0.0383303 0.0374213 0.0365546 0.0356761 0.0348161 0.0339715 0.0331741 0.032341 0.0315831 0.0307477 0.0299939 0.029249 0.0285107 0.0278099 0.027108 0.0264101 0.0257374 0.0250609 0.0243973 0.0237723 0.0231369 0.0225202 0.0218832 0.0212671 0.0206678 0.0200713 0.019505 0.018923 0.0183484 0.0178054 0.0173007 0.0167742 0.0162393 0.0157357 0.0152359 0.0147156 0.0142096 0.0137284 0.0132546 0.0127758 0.0123395 0.0118839 0.0114149 0.0109903 0.0105725 0.010136 0.00972901 0.00932378 0.00892082 0.00852353 0.00810615 0.00771385 0.00734245 0.00698159 0.00661756 0.00624677 0.00588496 0.00554198 0.00520751 0.00489948 0.00461019 0.00430273 0.00398703 0.00370286 0.00341133 0.00313726 0.00287223 0.00261499 0.00238672 0.00216813 0.00195362 0.00174583 0.00154923 0.00136683 0.00118843 0.00103344 0.000895599 0.000764923 0.000656893 0.000552041 ];
plot(Recall_LBI, Precision_LBI, ':c', 'linewidth', 2);
Recall_PCA = [1 0.999412 0.998413 0.997417 0.996285 0.994917 0.993324 0.99151 0.989501 0.987322 0.98499 0.982488 0.979857 0.977111 0.974262 0.971321 0.968324 0.96526 0.962164 0.959003 0.955765 0.952438 0.949011 0.945473 0.941869 0.938219 0.934464 0.930641 0.926754 0.9228 0.918817 0.914799 0.910743 0.906634 0.902471 0.898261 0.894041 0.889794 0.885509 0.881178 0.876799 0.87236 0.867926 0.863449 0.85892 0.854374 0.849825 0.845234 0.840593 0.83587 0.83114 0.826359 0.821569 0.816758 0.811917 0.807053 0.80214 0.797221 0.792261 0.787297 0.78232 0.777339 0.772335 0.767296 0.762239 0.757191 0.752119 0.747053 0.741989 0.736912 0.731807 0.72668 0.721507 0.716316 0.711166 0.706004 0.700823 0.695652 0.690458 0.685232 0.679994 0.674782 0.669565 0.664335 0.659126 0.653886 0.648646 0.643407 0.63815 0.632897 0.62764 0.622384 0.617164 0.611945 0.606715 0.601488 0.596261 0.591022 0.585786 0.580564 0.575342 0.570149 0.564976 0.559794 0.554618 0.549455 0.544266 0.539079 0.533913 0.52874 0.523545 0.518376 0.513242 0.508123 0.502998 0.497885 0.492743 0.487617 0.482497 0.477403 0.472324 0.467245 0.462179 0.457139 0.452117 0.447096 0.442145 0.437197 0.432256 0.427329 0.422426 0.417545 0.41269 0.407884 0.403079 0.398284 0.393494 0.388742 0.38405 0.379385 0.374727 0.370088 0.365464 0.36087 0.356285 0.351711 0.34716 0.342608 0.338071 0.333522 0.329022 0.324581 0.320174 0.315791 0.31141 0.30706 0.302724 0.298413 0.294118 0.289881 0.285679 0.281487 0.277366 0.273275 0.269216 0.265159 0.261142 0.257164 0.253223 0.24933 0.245452 0.241607 0.237762 0.233958 0.230169 0.226412 0.2227 0.219017 0.215368 0.211736 0.208153 0.204617 0.201114 0.197634 0.194153 0.190689 0.187249 0.183837 0.180487 0.177172 0.173875 0.170625 0.167433 0.164281 0.16115 0.158043 0.155005 0.151974 0.148972 0.145996 0.14305 0.140162 0.137329 0.134484 0.131697 0.128919 0.126192 0.123486 0.12084 0.118213 0.115622 0.113076 0.110558 0.108088 0.105655 0.103266 0.100917 0.0985809 0.0963294 0.0941063 0.0919199 0.0897668 0.0876421 0.0855409 0.0834574 0.0814163 0.0794266 0.0774525 0.0755046 0.0735887 0.0716931 0.0698239 0.067979 0.0661926 0.0644119 0.0626497 0.0609181 0.0592179 0.0575271 0.0558442 0.0541917 0.0525938 0.0510092 0.0494428 0.0479039 0.0464058 0.0449494 0.043501 0.0420959 0.0406937 0.0393271 0.0379899 0.0366797 0.0354158 0.0341761 0.0329773 ];
Precision_PCA = [0.150626 0.161698 0.173689 0.184969 0.195653 0.20571 0.2152 0.224231 0.23276 0.240851 0.248518 0.255822 0.262869 0.269664 0.276204 0.282529 0.288639 0.294542 0.30028 0.305837 0.311248 0.316496 0.32159 0.32655 0.331418 0.33619 0.340844 0.345403 0.349839 0.354167 0.358396 0.362538 0.366609 0.370609 0.374533 0.378365 0.382132 0.385864 0.389524 0.393113 0.396647 0.400126 0.403551 0.406917 0.410214 0.413467 0.416662 0.419807 0.422908 0.425959 0.428974 0.431933 0.434849 0.43772 0.440565 0.443358 0.446109 0.448823 0.451494 0.454146 0.456746 0.459303 0.46182 0.464306 0.46675 0.469158 0.471528 0.473869 0.476184 0.478466 0.480715 0.482922 0.48509 0.487228 0.48934 0.491428 0.493481 0.495507 0.497501 0.499466 0.501393 0.503301 0.50518 0.507042 0.508889 0.510694 0.512464 0.514209 0.515914 0.517586 0.519233 0.520864 0.522471 0.524067 0.525638 0.527199 0.528735 0.530243 0.531735 0.533216 0.534677 0.536109 0.537523 0.53891 0.540272 0.541612 0.54293 0.54421 0.545475 0.546701 0.547886 0.549075 0.550247 0.551404 0.55253 0.553645 0.554722 0.555781 0.55682 0.557837 0.558819 0.55978 0.560731 0.561659 0.562581 0.563479 0.564384 0.565267 0.566119 0.566956 0.567791 0.568618 0.56944 0.570265 0.571063 0.571852 0.57262 0.573385 0.574151 0.57489 0.57561 0.576318 0.577004 0.57768 0.578358 0.579021 0.579681 0.580311 0.580908 0.58148 0.582042 0.582608 0.583164 0.583723 0.584238 0.584749 0.585236 0.58571 0.586182 0.586649 0.587108 0.587546 0.587989 0.588422 0.588847 0.589256 0.589638 0.590015 0.590397 0.590782 0.591142 0.591504 0.591831 0.592138 0.592431 0.592734 0.593051 0.593331 0.593613 0.593868 0.594115 0.594367 0.594604 0.594822 0.595029 0.595243 0.59543 0.595633 0.595838 0.596046 0.596248 0.59644 0.596652 0.596834 0.597024 0.597201 0.597411 0.597586 0.597767 0.597916 0.598036 0.598182 0.598309 0.598441 0.598568 0.598697 0.598824 0.59894 0.599062 0.599171 0.599257 0.599351 0.599413 0.599489 0.599537 0.599594 0.599684 0.599742 0.599867 0.599957 0.600045 0.600127 0.600232 0.600351 0.600472 0.600625 0.600767 0.600894 0.601032 0.601185 0.601311 0.601505 0.601712 0.601916 0.602136 0.60234 0.602546 0.602755 0.602985 0.603193 0.603394 0.60365 0.603885 0.604117 0.604317 0.604557 0.604794 0.605023 0.605286 0.605511 0.605725 0.605957 0.606218 0.606453 0.606781 0.607063 ];
TPR_PCA = [1 0.999412 0.998413 0.997417 0.996285 0.994917 0.993324 0.99151 0.989501 0.987322 0.98499 0.982488 0.979857 0.977111 0.974262 0.971321 0.968324 0.96526 0.962164 0.959003 0.955765 0.952438 0.949011 0.945473 0.941869 0.938219 0.934464 0.930641 0.926754 0.9228 0.918817 0.914799 0.910743 0.906634 0.902471 0.898261 0.894041 0.889794 0.885509 0.881178 0.876799 0.87236 0.867926 0.863449 0.85892 0.854374 0.849825 0.845234 0.840593 0.83587 0.83114 0.826359 0.821569 0.816758 0.811917 0.807053 0.80214 0.797221 0.792261 0.787297 0.78232 0.777339 0.772335 0.767296 0.762239 0.757191 0.752119 0.747053 0.741989 0.736912 0.731807 0.72668 0.721507 0.716316 0.711166 0.706004 0.700823 0.695652 0.690458 0.685232 0.679994 0.674782 0.669565 0.664335 0.659126 0.653886 0.648646 0.643407 0.63815 0.632897 0.62764 0.622384 0.617164 0.611945 0.606715 0.601488 0.596261 0.591022 0.585786 0.580564 0.575342 0.570149 0.564976 0.559794 0.554618 0.549455 0.544266 0.539079 0.533913 0.52874 0.523545 0.518376 0.513242 0.508123 0.502998 0.497885 0.492743 0.487617 0.482497 0.477403 0.472324 0.467245 0.462179 0.457139 0.452117 0.447096 0.442145 0.437197 0.432256 0.427329 0.422426 0.417545 0.41269 0.407884 0.403079 0.398284 0.393494 0.388742 0.38405 0.379385 0.374727 0.370088 0.365464 0.36087 0.356285 0.351711 0.34716 0.342608 0.338071 0.333522 0.329022 0.324581 0.320174 0.315791 0.31141 0.30706 0.302724 0.298413 0.294118 0.289881 0.285679 0.281487 0.277366 0.273275 0.269216 0.265159 0.261142 0.257164 0.253223 0.24933 0.245452 0.241607 0.237762 0.233958 0.230169 0.226412 0.2227 0.219017 0.215368 0.211736 0.208153 0.204617 0.201114 0.197634 0.194153 0.190689 0.187249 0.183837 0.180487 0.177172 0.173875 0.170625 0.167433 0.164281 0.16115 0.158043 0.155005 0.151974 0.148972 0.145996 0.14305 0.140162 0.137329 0.134484 0.131697 0.128919 0.126192 0.123486 0.12084 0.118213 0.115622 0.113076 0.110558 0.108088 0.105655 0.103266 0.100917 0.0985809 0.0963294 0.0941063 0.0919199 0.0897668 0.0876421 0.0855409 0.0834574 0.0814163 0.0794266 0.0774525 0.0755046 0.0735887 0.0716931 0.0698239 0.067979 0.0661926 0.0644119 0.0626497 0.0609181 0.0592179 0.0575271 0.0558442 0.0541917 0.0525938 0.0510092 0.0494428 0.0479039 0.0464058 0.0449494 0.043501 0.0420959 0.0406937 0.0393271 0.0379899 0.0366797 0.0354158 0.0341761 0.0329773 ];
FPR_PCA = [1 0.932637 0.870188 0.82036 0.777697 0.740012 0.706182 0.675602 0.647905 0.622496 0.599026 0.577263 0.55697 0.538 0.520225 0.50348 0.487709 0.47282 0.45873 0.445372 0.432676 0.420597 0.409082 0.398078 0.387525 0.377412 0.367731 0.358457 0.349565 0.341027 0.332815 0.324898 0.317253 0.309857 0.302714 0.295817 0.289138 0.282656 0.276387 0.270318 0.264422 0.258692 0.253131 0.247731 0.242495 0.237414 0.232475 0.227667 0.222987 0.218433 0.214001 0.209679 0.205464 0.201352 0.197339 0.193432 0.189615 0.185888 0.18225 0.17869 0.175216 0.171825 0.168513 0.165273 0.162106 0.159012 0.155982 0.153019 0.15012 0.147283 0.144501 0.141779 0.139112 0.1365 0.133948 0.131445 0.128994 0.12659 0.124236 0.121925 0.119663 0.117443 0.115266 0.11313 0.111033 0.108979 0.10697 0.105 0.103073 0.101181 0.0993244 0.0975038 0.0957196 0.0939663 0.0922442 0.0905532 0.088893 0.0872606 0.0856577 0.0840823 0.0825369 0.0810195 0.0795264 0.0780604 0.0766275 0.075219 0.0738343 0.0724786 0.0711438 0.0698326 0.0685423 0.0672746 0.0660313 0.0648088 0.0636039 0.0624214 0.061263 0.0601248 0.0590045 0.0579064 0.0568306 0.0557764 0.0547392 0.0537197 0.0527141 0.0517255 0.0507538 0.0497987 0.048862 0.0479403 0.0470343 0.0461469 0.0452713 0.04441 0.0435643 0.0427333 0.041919 0.041119 0.040331 0.0395585 0.038799 0.0380522 0.0373203 0.0366025 0.0358957 0.035202 0.0345189 0.0338491 0.0331935 0.0325469 0.0319094 0.031282 0.030666 0.0300606 0.0294667 0.0288846 0.0283125 0.02775 0.0271965 0.0266524 0.0261179 0.0255918 0.025075 0.0245658 0.0240666 0.0235744 0.0230924 0.0226161 0.0221484 0.0216874 0.0212348 0.0207893 0.0203519 0.0199219 0.0195007 0.0190838 0.0186742 0.0182736 0.0178783 0.0174905 0.0171097 0.0167342 0.0163646 0.016005 0.0156518 0.0153017 0.0149595 0.0146243 0.0142941 0.0139705 0.0136514 0.013338 0.0130304 0.0127288 0.0124311 0.0121393 0.0118515 0.0115709 0.0112937 0.0110213 0.0107546 0.0104948 0.0102419 0.00999034 0.00974474 0.00950288 0.00926688 0.00903484 0.00880847 0.0085869 0.0083693 0.00815535 0.00794482 0.00773863 0.00753658 0.00733836 0.00714271 0.00695106 0.00676193 0.00657709 0.0063971 0.00622023 0.00604622 0.00587534 0.00570973 0.00554633 0.00538611 0.00522928 0.00507539 0.00492445 0.00477672 0.00463128 0.0044889 0.00434956 0.00421343 0.00408027 0.00395045 0.00382319 0.00369876 0.00357693 0.00345808 0.0033422 0.00322938 0.00311881 0.00301113 0.00290589 0.00280443 0.00270466 0.00260686 0.00251152 0.00241916 0.00232917 0.00224133 0.00215571 0.00207225 0.00199245 ];
plot(Recall_PCA, Precision_PCA, ':m', 'linewidth', 2);
Recall_DRFI = [1 0.998462 0.997359 0.996304 0.995494 0.993996 0.992884 0.991656 0.990208 0.988605 0.987302 0.986061 0.984516 0.983115 0.981559 0.979993 0.978631 0.976802 0.974934 0.973221 0.971691 0.96985 0.967934 0.966369 0.964666 0.962645 0.960906 0.959195 0.957262 0.955313 0.953621 0.951799 0.949753 0.948029 0.946103 0.944062 0.94196 0.940112 0.937844 0.935767 0.933818 0.931569 0.929346 0.927184 0.925111 0.922772 0.920103 0.917837 0.915579 0.913261 0.911138 0.908955 0.906483 0.904375 0.902402 0.900325 0.898373 0.896034 0.894073 0.891866 0.889807 0.887431 0.885499 0.883071 0.880777 0.878528 0.876092 0.873954 0.871519 0.868958 0.866718 0.864671 0.862442 0.859858 0.857795 0.855389 0.853179 0.851128 0.849119 0.846598 0.844234 0.841664 0.83919 0.836523 0.833814 0.831507 0.82909 0.826603 0.824172 0.821457 0.818916 0.816288 0.81382 0.81124 0.808653 0.805509 0.803022 0.800211 0.797482 0.79438 0.791797 0.788894 0.786233 0.78349 0.78069 0.777849 0.775363 0.772705 0.770039 0.767063 0.764081 0.761201 0.758239 0.755028 0.752279 0.749449 0.746775 0.743937 0.741146 0.738455 0.735622 0.732459 0.728979 0.726043 0.723068 0.720228 0.71738 0.714196 0.711333 0.708513 0.705281 0.702154 0.699031 0.695868 0.692974 0.689869 0.686251 0.683166 0.679966 0.676838 0.673347 0.669882 0.666446 0.663249 0.659797 0.65653 0.65349 0.650136 0.646779 0.643407 0.639968 0.63647 0.633001 0.629889 0.625935 0.622042 0.61829 0.614768 0.611169 0.607884 0.603893 0.600646 0.596574 0.5924 0.588571 0.585128 0.581178 0.577508 0.57348 0.5693 0.565327 0.561291 0.557458 0.55324 0.549358 0.544984 0.540843 0.536758 0.532691 0.528198 0.523449 0.519022 0.514815 0.510155 0.505971 0.501615 0.497674 0.492945 0.488596 0.483962 0.478928 0.47477 0.470123 0.465633 0.461213 0.456511 0.451773 0.447614 0.442876 0.43822 0.43363 0.428645 0.423548 0.41846 0.413307 0.408175 0.403329 0.398132 0.393057 0.387782 0.38271 0.377533 0.372434 0.366974 0.361402 0.355993 0.350177 0.344507 0.338559 0.332932 0.326743 0.320237 0.31425 0.308124 0.301819 0.29545 0.288648 0.282349 0.276198 0.269694 0.262808 0.255475 0.248555 0.241334 0.233705 0.226307 0.219037 0.211451 0.203532 0.195212 0.187165 0.179219 0.170272 0.161437 0.152501 0.14391 0.135027 0.125741 0.116508 0.106476 0.0971163 0.0865472 0.0754191 0.0643457 0.0527208 0.0375737 ];
Precision_DRFI = [0.150626 0.206132 0.23063 0.247406 0.261538 0.273471 0.284362 0.294408 0.303656 0.312098 0.320748 0.328524 0.335866 0.342931 0.349617 0.355875 0.362138 0.368118 0.373701 0.379413 0.384959 0.390201 0.395283 0.400701 0.405682 0.410566 0.415444 0.420115 0.424584 0.428971 0.43355 0.438151 0.442185 0.446321 0.45027 0.454133 0.45787 0.461552 0.465069 0.468415 0.472021 0.47552 0.47883 0.482154 0.485699 0.489 0.492102 0.494827 0.497631 0.50045 0.503362 0.506343 0.509307 0.51201 0.514899 0.517939 0.520886 0.523502 0.526073 0.528586 0.53128 0.533792 0.536175 0.538508 0.540723 0.543055 0.545298 0.547578 0.549798 0.551957 0.554355 0.556614 0.558717 0.560908 0.563056 0.565237 0.567332 0.569388 0.571385 0.573209 0.575134 0.57707 0.578959 0.58083 0.582633 0.584814 0.586828 0.588633 0.590541 0.592364 0.594242 0.596028 0.597921 0.59965 0.601462 0.603079 0.604885 0.606766 0.608265 0.609915 0.6117 0.613304 0.615118 0.61683 0.618235 0.619688 0.621241 0.622783 0.624496 0.626159 0.6278 0.629251 0.630582 0.631885 0.633353 0.634626 0.636167 0.637549 0.639311 0.640685 0.642238 0.643678 0.645066 0.646475 0.64788 0.649386 0.650878 0.652269 0.653495 0.654955 0.656121 0.657426 0.658689 0.659945 0.661293 0.662543 0.66345 0.664719 0.665885 0.667085 0.668168 0.669304 0.670139 0.67125 0.672477 0.673474 0.674969 0.676371 0.677449 0.678574 0.679809 0.680739 0.681814 0.68328 0.684186 0.685321 0.685913 0.687015 0.688149 0.689386 0.69004 0.691056 0.692011 0.693065 0.693855 0.694917 0.69583 0.696917 0.697937 0.698789 0.699574 0.70079 0.701843 0.702751 0.703775 0.704591 0.705572 0.706622 0.707268 0.708241 0.70911 0.709778 0.710521 0.71086 0.711646 0.712376 0.713167 0.713856 0.714748 0.715463 0.716005 0.716942 0.717625 0.718355 0.718893 0.71969 0.720715 0.721517 0.722469 0.723501 0.724298 0.725023 0.725757 0.726217 0.726895 0.727569 0.728507 0.728966 0.729745 0.730105 0.730761 0.731475 0.732096 0.732603 0.733296 0.734326 0.734924 0.735705 0.736332 0.737583 0.738271 0.73863 0.739031 0.739772 0.741007 0.741791 0.742099 0.742749 0.743761 0.744372 0.744668 0.744615 0.744802 0.745574 0.745192 0.745714 0.746346 0.746732 0.747412 0.748285 0.748854 0.749317 0.749773 0.750774 0.751333 0.751347 0.751293 0.751631 0.75139 0.751348 0.751446 0.751063 0.75032 0.751398 0.750771 0.751429 ];
TPR_DRFI = [1 0.998462 0.997359 0.996304 0.995494 0.993996 0.992884 0.991656 0.990208 0.988605 0.987302 0.986061 0.984516 0.983115 0.981559 0.979993 0.978631 0.976802 0.974934 0.973221 0.971691 0.96985 0.967934 0.966369 0.964666 0.962645 0.960906 0.959195 0.957262 0.955313 0.953621 0.951799 0.949753 0.948029 0.946103 0.944062 0.94196 0.940112 0.937844 0.935767 0.933818 0.931569 0.929346 0.927184 0.925111 0.922772 0.920103 0.917837 0.915579 0.913261 0.911138 0.908955 0.906483 0.904375 0.902402 0.900325 0.898373 0.896034 0.894073 0.891866 0.889807 0.887431 0.885499 0.883071 0.880777 0.878528 0.876092 0.873954 0.871519 0.868958 0.866718 0.864671 0.862442 0.859858 0.857795 0.855389 0.853179 0.851128 0.849119 0.846598 0.844234 0.841664 0.83919 0.836523 0.833814 0.831507 0.82909 0.826603 0.824172 0.821457 0.818916 0.816288 0.81382 0.81124 0.808653 0.805509 0.803022 0.800211 0.797482 0.79438 0.791797 0.788894 0.786233 0.78349 0.78069 0.777849 0.775363 0.772705 0.770039 0.767063 0.764081 0.761201 0.758239 0.755028 0.752279 0.749449 0.746775 0.743937 0.741146 0.738455 0.735622 0.732459 0.728979 0.726043 0.723068 0.720228 0.71738 0.714196 0.711333 0.708513 0.705281 0.702154 0.699031 0.695868 0.692974 0.689869 0.686251 0.683166 0.679966 0.676838 0.673347 0.669882 0.666446 0.663249 0.659797 0.65653 0.65349 0.650136 0.646779 0.643407 0.639968 0.63647 0.633001 0.629889 0.625935 0.622042 0.61829 0.614768 0.611169 0.607884 0.603893 0.600646 0.596574 0.5924 0.588571 0.585128 0.581178 0.577508 0.57348 0.5693 0.565327 0.561291 0.557458 0.55324 0.549358 0.544984 0.540843 0.536758 0.532691 0.528198 0.523449 0.519022 0.514815 0.510155 0.505971 0.501615 0.497674 0.492945 0.488596 0.483962 0.478928 0.47477 0.470123 0.465633 0.461213 0.456511 0.451773 0.447614 0.442876 0.43822 0.43363 0.428645 0.423548 0.41846 0.413307 0.408175 0.403329 0.398132 0.393057 0.387782 0.38271 0.377533 0.372434 0.366974 0.361402 0.355993 0.350177 0.344507 0.338559 0.332932 0.326743 0.320237 0.31425 0.308124 0.301819 0.29545 0.288648 0.282349 0.276198 0.269694 0.262808 0.255475 0.248555 0.241334 0.233705 0.226307 0.219037 0.211451 0.203532 0.195212 0.187165 0.179219 0.170272 0.161437 0.152501 0.14391 0.135027 0.125741 0.116508 0.106476 0.0971163 0.0865472 0.0754191 0.0643457 0.0527208 0.0375737 ];
FPR_DRFI = [1 0.774471 0.684763 0.626625 0.583154 0.548138 0.518161 0.492753 0.470748 0.45116 0.432039 0.415418 0.400246 0.386335 0.373475 0.361658 0.350612 0.339946 0.330154 0.320625 0.311712 0.303664 0.29583 0.287961 0.280949 0.274199 0.267668 0.261547 0.255643 0.249913 0.244384 0.238759 0.233838 0.229104 0.224505 0.219901 0.215501 0.211407 0.207414 0.20371 0.199843 0.196172 0.192876 0.189507 0.186299 0.183136 0.180132 0.17749 0.174778 0.172018 0.169351 0.166672 0.163992 0.161627 0.159133 0.156604 0.1541 0.15175 0.149599 0.147459 0.145261 0.143164 0.141348 0.13945 0.137689 0.135905 0.134151 0.132393 0.130739 0.128938 0.127175 0.125569 0.123991 0.122326 0.12076 0.119171 0.117665 0.116232 0.114818 0.113389 0.112009 0.110645 0.109286 0.107914 0.10653 0.105114 0.103811 0.102633 0.101351 0.100141 0.098918 0.0977552 0.0966032 0.0954827 0.0943212 0.0931715 0.0920404 0.090969 0.0899818 0.088891 0.087815 0.0868138 0.0858136 0.0848217 0.0839069 0.0829893 0.0820579 0.0811571 0.0802543 0.0792428 0.0782757 0.0774192 0.0765487 0.0756784 0.0748232 0.0739202 0.0730679 0.0721935 0.0713662 0.0704351 0.0695731 0.0687733 0.0680003 0.0672011 0.0664299 0.0656229 0.0648402 0.0640421 0.0633271 0.0625889 0.0618672 0.0611359 0.0604158 0.0596696 0.0589403 0.058269 0.0575936 0.0569596 0.0562964 0.0556014 0.0549923 0.0543728 0.0537505 0.0531699 0.0525369 0.0519211 0.0512107 0.050577 0.0499452 0.0492979 0.0486814 0.0481221 0.0475474 0.046884 0.0462931 0.0457198 0.0451913 0.044645 0.0440636 0.0434683 0.0428879 0.042367 0.0418083 0.0412427 0.0407378 0.040196 0.0396714 0.0391059 0.0385683 0.0379804 0.0374609 0.036928 0.0364015 0.035858 0.0353546 0.0348322 0.0343249 0.033725 0.0332346 0.032704 0.032193 0.0317059 0.0312492 0.0308017 0.0303509 0.0298914 0.0294312 0.0289748 0.0285276 0.0280982 0.0276115 0.0271355 0.0266672 0.0262375 0.0258294 0.0253407 0.0248838 0.0244352 0.0239838 0.0235174 0.0231177 0.0227041 0.0222688 0.0218563 0.0214203 0.0209824 0.0205509 0.0201723 0.0197574 0.0193681 0.0189578 0.0184737 0.0180856 0.0176684 0.0172733 0.0168409 0.0164174 0.0159713 0.0155736 0.0150893 0.0146865 0.0143337 0.0139142 0.0135216 0.0131112 0.0127074 0.0122631 0.0118602 0.0114351 0.0110627 0.0106797 0.0103017 0.00989501 0.00944785 0.00907654 0.00869687 0.00831864 0.00793417 0.00757742 0.00713288 0.00676047 0.00639177 0.00601799 0.00562936 0.00519308 0.00483107 0.00445753 0.00412093 0.00371576 0.00335785 0.00299795 0.0025124 0.00208295 0.00166941 0.00134604 0.000934508 ];
plot(Recall_DRFI, Precision_DRFI, ':y', 'linewidth', 2);
Recall_GMR = [1 0.983513 0.965951 0.954355 0.945097 0.937381 0.930499 0.923753 0.91725 0.91151 0.905694 0.901167 0.895972 0.891234 0.886671 0.882531 0.878161 0.874166 0.870116 0.866499 0.862647 0.858537 0.854838 0.850764 0.847551 0.843808 0.840215 0.836753 0.83329 0.829993 0.82665 0.823005 0.819657 0.815804 0.8124 0.80924 0.805759 0.80284 0.799855 0.796766 0.793719 0.790392 0.786975 0.783975 0.780683 0.777193 0.773988 0.770795 0.767853 0.764742 0.761849 0.758835 0.755889 0.752973 0.750312 0.747581 0.744572 0.741662 0.738625 0.735643 0.732956 0.730151 0.72731 0.724825 0.721793 0.718979 0.716248 0.713366 0.710886 0.708056 0.70541 0.703007 0.69982 0.696926 0.694298 0.691661 0.688893 0.686464 0.683733 0.68118 0.678374 0.675916 0.673102 0.669949 0.667 0.664005 0.6613 0.658635 0.65618 0.65343 0.650859 0.648424 0.645746 0.643225 0.640551 0.637654 0.634966 0.632537 0.629863 0.627254 0.624733 0.622115 0.619757 0.617367 0.614714 0.612336 0.60984 0.606997 0.604326 0.601854 0.599511 0.596983 0.594428 0.591907 0.589278 0.586843 0.584244 0.5817 0.579268 0.576776 0.574307 0.57193 0.569054 0.566319 0.56361 0.560956 0.558165 0.555697 0.553344 0.551047 0.548321 0.545733 0.543241 0.540754 0.538285 0.535907 0.533264 0.530688 0.528525 0.525865 0.523203 0.520637 0.517771 0.515167 0.512519 0.510033 0.507522 0.505093 0.502652 0.499979 0.497418 0.494535 0.491812 0.489402 0.486821 0.484385 0.481776 0.479104 0.476524 0.473932 0.471346 0.468553 0.466043 0.463304 0.460536 0.457585 0.454659 0.451881 0.448983 0.446035 0.443472 0.440606 0.437973 0.43523 0.432562 0.430122 0.42738 0.424778 0.421985 0.419144 0.415919 0.413092 0.410201 0.407489 0.404505 0.401775 0.398649 0.396 0.39321 0.390183 0.387051 0.383539 0.380717 0.377273 0.373816 0.370756 0.367568 0.364716 0.361536 0.358104 0.355028 0.352044 0.348706 0.345504 0.342316 0.339031 0.335282 0.33209 0.329212 0.325607 0.322166 0.318721 0.315601 0.311856 0.308502 0.304801 0.301157 0.29769 0.293995 0.290617 0.286911 0.283404 0.279236 0.275304 0.271086 0.267245 0.263075 0.258845 0.254043 0.249924 0.245556 0.241045 0.236533 0.23126 0.226321 0.221162 0.216446 0.211009 0.205944 0.200598 0.195172 0.189148 0.183657 0.17792 0.171214 0.164668 0.15688 0.149473 0.141312 0.13224 0.123036 0.112056 0.0999979 0.0860893 0.0692284 0.0486051 ];
Precision_GMR = [0.150626 0.209411 0.256028 0.283016 0.302443 0.318357 0.331191 0.341736 0.351109 0.359676 0.367221 0.374177 0.380868 0.387247 0.392823 0.398393 0.403609 0.40861 0.413278 0.417811 0.42213 0.426391 0.430539 0.434382 0.438207 0.44177 0.445198 0.448467 0.451899 0.455043 0.458132 0.461129 0.463899 0.466645 0.469563 0.472407 0.475032 0.477548 0.480141 0.482671 0.485345 0.487762 0.490382 0.492862 0.495357 0.497865 0.500322 0.502447 0.504707 0.506877 0.509161 0.511227 0.513295 0.515057 0.517123 0.519011 0.520986 0.522779 0.5247 0.526622 0.528613 0.530321 0.53205 0.533771 0.535513 0.53698 0.538524 0.540197 0.541997 0.54368 0.545211 0.546696 0.548266 0.549674 0.551177 0.552596 0.553734 0.555182 0.556555 0.558086 0.559249 0.560931 0.56234 0.563479 0.564889 0.565801 0.566966 0.567958 0.569203 0.570281 0.571537 0.572812 0.574176 0.575453 0.576588 0.577582 0.578738 0.579873 0.58111 0.582146 0.583425 0.584728 0.585773 0.586781 0.587916 0.588957 0.589901 0.59089 0.591824 0.593156 0.594181 0.595423 0.596701 0.597558 0.598594 0.599658 0.600428 0.601335 0.6023 0.60344 0.604387 0.605013 0.605771 0.606819 0.60764 0.608337 0.609384 0.61022 0.611012 0.611687 0.612314 0.613467 0.61416 0.615005 0.615652 0.616438 0.617104 0.61775 0.618681 0.619104 0.619791 0.620379 0.621052 0.621804 0.622382 0.623243 0.623969 0.624678 0.625274 0.625796 0.626392 0.627052 0.627707 0.628389 0.629206 0.630056 0.630638 0.631095 0.631942 0.632524 0.633326 0.633732 0.634485 0.635097 0.635734 0.636466 0.636967 0.637674 0.638204 0.638871 0.639779 0.640132 0.6407 0.641668 0.642567 0.643342 0.644184 0.644881 0.645674 0.646345 0.646769 0.647279 0.647814 0.648459 0.649017 0.649833 0.650446 0.651354 0.651779 0.65232 0.652561 0.653003 0.653801 0.654322 0.654886 0.655258 0.655954 0.656434 0.656844 0.656964 0.657537 0.657663 0.657943 0.658361 0.65868 0.658989 0.659167 0.659503 0.660187 0.66034 0.660621 0.660978 0.66154 0.661598 0.66194 0.66191 0.662361 0.662921 0.663078 0.663495 0.66366 0.663954 0.66418 0.664799 0.664864 0.665263 0.66524 0.665346 0.665141 0.665332 0.665509 0.666001 0.666089 0.666355 0.66638 0.666465 0.666867 0.666586 0.666751 0.667041 0.667888 0.667964 0.668184 0.668619 0.669062 0.669115 0.668956 0.669343 0.669989 0.670357 0.670549 0.669978 0.670006 0.669785 0.669256 0.669447 ];
TPR_GMR = [1 0.983513 0.965951 0.954355 0.945097 0.937381 0.930499 0.923753 0.91725 0.91151 0.905694 0.901167 0.895972 0.891234 0.886671 0.882531 0.878161 0.874166 0.870116 0.866499 0.862647 0.858537 0.854838 0.850764 0.847551 0.843808 0.840215 0.836753 0.83329 0.829993 0.82665 0.823005 0.819657 0.815804 0.8124 0.80924 0.805759 0.80284 0.799855 0.796766 0.793719 0.790392 0.786975 0.783975 0.780683 0.777193 0.773988 0.770795 0.767853 0.764742 0.761849 0.758835 0.755889 0.752973 0.750312 0.747581 0.744572 0.741662 0.738625 0.735643 0.732956 0.730151 0.72731 0.724825 0.721793 0.718979 0.716248 0.713366 0.710886 0.708056 0.70541 0.703007 0.69982 0.696926 0.694298 0.691661 0.688893 0.686464 0.683733 0.68118 0.678374 0.675916 0.673102 0.669949 0.667 0.664005 0.6613 0.658635 0.65618 0.65343 0.650859 0.648424 0.645746 0.643225 0.640551 0.637654 0.634966 0.632537 0.629863 0.627254 0.624733 0.622115 0.619757 0.617367 0.614714 0.612336 0.60984 0.606997 0.604326 0.601854 0.599511 0.596983 0.594428 0.591907 0.589278 0.586843 0.584244 0.5817 0.579268 0.576776 0.574307 0.57193 0.569054 0.566319 0.56361 0.560956 0.558165 0.555697 0.553344 0.551047 0.548321 0.545733 0.543241 0.540754 0.538285 0.535907 0.533264 0.530688 0.528525 0.525865 0.523203 0.520637 0.517771 0.515167 0.512519 0.510033 0.507522 0.505093 0.502652 0.499979 0.497418 0.494535 0.491812 0.489402 0.486821 0.484385 0.481776 0.479104 0.476524 0.473932 0.471346 0.468553 0.466043 0.463304 0.460536 0.457585 0.454659 0.451881 0.448983 0.446035 0.443472 0.440606 0.437973 0.43523 0.432562 0.430122 0.42738 0.424778 0.421985 0.419144 0.415919 0.413092 0.410201 0.407489 0.404505 0.401775 0.398649 0.396 0.39321 0.390183 0.387051 0.383539 0.380717 0.377273 0.373816 0.370756 0.367568 0.364716 0.361536 0.358104 0.355028 0.352044 0.348706 0.345504 0.342316 0.339031 0.335282 0.33209 0.329212 0.325607 0.322166 0.318721 0.315601 0.311856 0.308502 0.304801 0.301157 0.29769 0.293995 0.290617 0.286911 0.283404 0.279236 0.275304 0.271086 0.267245 0.263075 0.258845 0.254043 0.249924 0.245556 0.241045 0.236533 0.23126 0.226321 0.221162 0.216446 0.211009 0.205944 0.200598 0.195172 0.189148 0.183657 0.17792 0.171214 0.164668 0.15688 0.149473 0.141312 0.13224 0.123036 0.112056 0.0999979 0.0860893 0.0692284 0.0486051 ];
FPR_GMR = [1 0.79678 0.683041 0.620409 0.575963 0.540731 0.511711 0.487428 0.466698 0.448668 0.43281 0.418372 0.405178 0.393296 0.382326 0.372398 0.362628 0.353533 0.345057 0.337204 0.32974 0.322471 0.315473 0.308946 0.302777 0.297048 0.291448 0.286078 0.280589 0.275436 0.270562 0.265578 0.26102 0.256633 0.252331 0.248155 0.243967 0.240035 0.236099 0.232181 0.228435 0.224856 0.221266 0.2179 0.214647 0.211398 0.208243 0.205169 0.202181 0.199235 0.196389 0.19365 0.190788 0.188086 0.185474 0.182974 0.180515 0.178154 0.175903 0.173659 0.171334 0.169132 0.166955 0.164911 0.162787 0.160791 0.158757 0.156851 0.154976 0.153063 0.151208 0.149488 0.147701 0.145894 0.144146 0.142446 0.140786 0.139169 0.137574 0.136019 0.134444 0.13287 0.13132 0.129904 0.128493 0.12711 0.125723 0.124383 0.122988 0.121619 0.120248 0.11896 0.117637 0.116299 0.115052 0.113783 0.112531 0.111351 0.110087 0.108892 0.107625 0.106385 0.10527 0.104184 0.103064 0.101945 0.10082 0.0998229 0.0988119 0.0977703 0.09673 0.0956974 0.0946978 0.0937041 0.0927596 0.0917969 0.0908573 0.0899419 0.088997 0.0880346 0.0871215 0.0862818 0.085326 0.0843507 0.0833858 0.0824316 0.0815097 0.0806363 0.0797713 0.0789265 0.0781274 0.077245 0.0764301 0.0756254 0.0749267 0.0741389 0.0734087 0.0726245 0.0718643 0.0711277 0.0703331 0.0695719 0.0687674 0.0679732 0.0672234 0.0664538 0.0657429 0.0650333 0.0642867 0.0635301 0.062845 0.0621506 0.0614656 0.0607813 0.0600855 0.0593911 0.0586655 0.0579949 0.0573152 0.0566523 0.0559928 0.055371 0.0547339 0.0540689 0.0533938 0.0527431 0.0520909 0.0514515 0.0508369 0.0501905 0.0495347 0.0489508 0.0483646 0.0477736 0.0471645 0.0465637 0.04592 0.0453459 0.0447618 0.0442038 0.0436832 0.0431262 0.0425502 0.0420004 0.0414592 0.0408971 0.0403716 0.0398496 0.039355 0.0388252 0.0383355 0.0377994 0.0372491 0.0367446 0.0362334 0.0357211 0.0352043 0.0347014 0.0341908 0.0336965 0.0332212 0.0327513 0.0322709 0.0317867 0.0313023 0.0307861 0.0302924 0.0298226 0.0292498 0.0286763 0.0280909 0.0275675 0.0270289 0.0264964 0.02593 0.0253886 0.0248558 0.0242977 0.0237944 0.0232447 0.0227553 0.0222825 0.0217541 0.0212268 0.0206792 0.020182 0.0197111 0.0192314 0.0187411 0.0182458 0.0177311 0.0172242 0.0167333 0.0162252 0.0157606 0.0152143 0.014659 0.0141301 0.0136072 0.0130757 0.0124958 0.0119759 0.0114616 0.0109367 0.0104211 0.00986464 0.00929542 0.00866893 0.00807259 0.00740698 0.00672272 0.00602065 0.00528757 0.00446041 0.00357534 0.00241189 ];
plot(Recall_GMR, Precision_GMR, '--k', 'linewidth', 2);
Recall_HS = [1 0.972929 0.972929 0.972929 0.964954 0.964084 0.959394 0.957034 0.956568 0.951359 0.949462 0.947461 0.944152 0.942971 0.93932 0.936609 0.935237 0.931102 0.929561 0.925927 0.922932 0.922147 0.918107 0.916229 0.914195 0.912061 0.910691 0.908017 0.905461 0.904295 0.901753 0.899707 0.89781 0.89547 0.893418 0.890938 0.889263 0.886073 0.884084 0.882308 0.879223 0.877276 0.875325 0.873169 0.870335 0.867854 0.865849 0.863676 0.861261 0.859379 0.856601 0.854019 0.853104 0.850063 0.847625 0.844725 0.841718 0.839332 0.836509 0.833177 0.83115 0.827828 0.826245 0.823469 0.821171 0.818243 0.815719 0.813315 0.81096 0.807764 0.805336 0.802999 0.799952 0.796758 0.794597 0.79137 0.788757 0.786425 0.783753 0.781102 0.779014 0.776702 0.773654 0.77146 0.769198 0.767218 0.764926 0.762372 0.76022 0.756612 0.754206 0.751313 0.748403 0.745669 0.743254 0.740299 0.737386 0.733964 0.73168 0.729045 0.725785 0.722706 0.719262 0.71785 0.714494 0.711677 0.708998 0.705772 0.703032 0.700604 0.697531 0.69484 0.692339 0.688859 0.686015 0.682955 0.680531 0.677886 0.67481 0.672012 0.670229 0.667691 0.664653 0.661539 0.658912 0.65725 0.654117 0.649724 0.648953 0.645206 0.641589 0.638644 0.636746 0.633787 0.630688 0.627703 0.624934 0.622879 0.619984 0.616932 0.614144 0.611659 0.608808 0.605384 0.602657 0.600202 0.596616 0.593745 0.59115 0.588027 0.584932 0.581513 0.577949 0.574737 0.572805 0.569256 0.565918 0.562626 0.559852 0.556074 0.552618 0.550134 0.547168 0.544836 0.541527 0.538395 0.535077 0.531393 0.528319 0.525987 0.522826 0.519511 0.516645 0.514018 0.510763 0.506673 0.503596 0.500293 0.496386 0.493874 0.490435 0.487623 0.48381 0.481232 0.477856 0.474473 0.471234 0.467982 0.464841 0.461678 0.458927 0.45629 0.451463 0.449168 0.445375 0.442982 0.439154 0.436018 0.432164 0.429218 0.425743 0.422093 0.418489 0.41477 0.410735 0.408707 0.404571 0.400604 0.397009 0.393382 0.390076 0.386958 0.383349 0.38001 0.375347 0.371891 0.368715 0.364453 0.36025 0.356779 0.352591 0.347712 0.343952 0.339858 0.335431 0.33272 0.327491 0.322686 0.320135 0.314066 0.310659 0.307138 0.300694 0.297013 0.292112 0.284637 0.28159 0.274225 0.269519 0.266019 0.255906 0.253182 0.245943 0.236144 0.233341 0.219618 0.215989 0.210271 0.191056 0.189093 0.180224 0.162475 0.16027 0.121752 0.121752 0.121752 ];
Precision_HS = [0.150626 0.239816 0.239816 0.239816 0.257629 0.258733 0.269263 0.27331 0.273754 0.28522 0.287881 0.290744 0.299931 0.301325 0.308802 0.312903 0.314933 0.32315 0.325288 0.329927 0.335074 0.336762 0.342793 0.346341 0.34934 0.354518 0.356568 0.361279 0.36586 0.368232 0.372279 0.375966 0.378122 0.381775 0.384892 0.388222 0.39186 0.394832 0.397445 0.400124 0.403653 0.406086 0.408269 0.411554 0.415031 0.417472 0.420144 0.422607 0.426236 0.428461 0.431807 0.434722 0.436121 0.438727 0.441594 0.443912 0.446402 0.44857 0.450155 0.45215 0.453783 0.45668 0.458056 0.460846 0.462362 0.464866 0.466344 0.468309 0.470193 0.472513 0.474344 0.476431 0.478252 0.480506 0.482007 0.484239 0.486092 0.487501 0.4892 0.491344 0.493468 0.494925 0.497232 0.499158 0.501076 0.502923 0.504774 0.505998 0.507665 0.509902 0.511702 0.513924 0.515187 0.516732 0.517831 0.519017 0.520515 0.522083 0.523393 0.52481 0.525828 0.527248 0.528613 0.529258 0.530655 0.532094 0.533552 0.534786 0.53605 0.537011 0.538865 0.540408 0.541433 0.54274 0.544397 0.545902 0.546934 0.548308 0.549705 0.551056 0.552624 0.554053 0.555292 0.556615 0.558012 0.558629 0.559709 0.560871 0.56107 0.562451 0.564021 0.565325 0.565875 0.567013 0.567849 0.568671 0.569751 0.570631 0.571649 0.572736 0.573848 0.574753 0.576393 0.577445 0.578817 0.579566 0.580503 0.582121 0.58326 0.584091 0.585438 0.586638 0.587375 0.588296 0.588779 0.589411 0.59033 0.591457 0.59217 0.592733 0.593969 0.594859 0.595558 0.596845 0.597472 0.598275 0.599439 0.600298 0.601086 0.602311 0.602829 0.603475 0.604488 0.605083 0.60596 0.607003 0.608157 0.608451 0.609109 0.609737 0.611014 0.612072 0.612625 0.613433 0.614857 0.615613 0.616382 0.617056 0.617888 0.618946 0.619557 0.619803 0.620565 0.621162 0.622396 0.623027 0.623318 0.624217 0.624774 0.625081 0.625758 0.626278 0.626885 0.627355 0.627756 0.627788 0.628445 0.628685 0.62894 0.629128 0.629804 0.630427 0.630843 0.630961 0.631658 0.632261 0.632562 0.632776 0.633347 0.633879 0.634326 0.634729 0.634956 0.635598 0.636212 0.636185 0.636678 0.636753 0.636697 0.636842 0.637047 0.637932 0.638863 0.639247 0.639604 0.640534 0.640984 0.641983 0.643218 0.643993 0.64569 0.646113 0.646492 0.646959 0.647156 0.648726 0.648998 0.649571 0.650168 0.65042 0.651484 0.652834 0.653438 0.654416 0.654416 0.654416 ];
TPR_HS = [1 0.972929 0.972929 0.972929 0.964954 0.964084 0.959394 0.957034 0.956568 0.951359 0.949462 0.947461 0.944152 0.942971 0.93932 0.936609 0.935237 0.931102 0.929561 0.925927 0.922932 0.922147 0.918107 0.916229 0.914195 0.912061 0.910691 0.908017 0.905461 0.904295 0.901753 0.899707 0.89781 0.89547 0.893418 0.890938 0.889263 0.886073 0.884084 0.882308 0.879223 0.877276 0.875325 0.873169 0.870335 0.867854 0.865849 0.863676 0.861261 0.859379 0.856601 0.854019 0.853104 0.850063 0.847625 0.844725 0.841718 0.839332 0.836509 0.833177 0.83115 0.827828 0.826245 0.823469 0.821171 0.818243 0.815719 0.813315 0.81096 0.807764 0.805336 0.802999 0.799952 0.796758 0.794597 0.79137 0.788757 0.786425 0.783753 0.781102 0.779014 0.776702 0.773654 0.77146 0.769198 0.767218 0.764926 0.762372 0.76022 0.756612 0.754206 0.751313 0.748403 0.745669 0.743254 0.740299 0.737386 0.733964 0.73168 0.729045 0.725785 0.722706 0.719262 0.71785 0.714494 0.711677 0.708998 0.705772 0.703032 0.700604 0.697531 0.69484 0.692339 0.688859 0.686015 0.682955 0.680531 0.677886 0.67481 0.672012 0.670229 0.667691 0.664653 0.661539 0.658912 0.65725 0.654117 0.649724 0.648953 0.645206 0.641589 0.638644 0.636746 0.633787 0.630688 0.627703 0.624934 0.622879 0.619984 0.616932 0.614144 0.611659 0.608808 0.605384 0.602657 0.600202 0.596616 0.593745 0.59115 0.588027 0.584932 0.581513 0.577949 0.574737 0.572805 0.569256 0.565918 0.562626 0.559852 0.556074 0.552618 0.550134 0.547168 0.544836 0.541527 0.538395 0.535077 0.531393 0.528319 0.525987 0.522826 0.519511 0.516645 0.514018 0.510763 0.506673 0.503596 0.500293 0.496386 0.493874 0.490435 0.487623 0.48381 0.481232 0.477856 0.474473 0.471234 0.467982 0.464841 0.461678 0.458927 0.45629 0.451463 0.449168 0.445375 0.442982 0.439154 0.436018 0.432164 0.429218 0.425743 0.422093 0.418489 0.41477 0.410735 0.408707 0.404571 0.400604 0.397009 0.393382 0.390076 0.386958 0.383349 0.38001 0.375347 0.371891 0.368715 0.364453 0.36025 0.356779 0.352591 0.347712 0.343952 0.339858 0.335431 0.33272 0.327491 0.322686 0.320135 0.314066 0.310659 0.307138 0.300694 0.297013 0.292112 0.284637 0.28159 0.274225 0.269519 0.266019 0.255906 0.253182 0.245943 0.236144 0.233341 0.219618 0.215989 0.210271 0.191056 0.189093 0.180224 0.162475 0.16027 0.121752 0.121752 0.121752 ];
FPR_HS = [1 0.787055 0.787055 0.787055 0.72779 0.723513 0.692826 0.675981 0.673421 0.642455 0.631201 0.624365 0.599973 0.59378 0.57666 0.564255 0.557574 0.537524 0.529764 0.519694 0.506775 0.501811 0.488025 0.479059 0.471787 0.460854 0.454746 0.445144 0.435737 0.429917 0.42216 0.413569 0.408333 0.401155 0.394172 0.387811 0.381294 0.374477 0.369493 0.363491 0.356799 0.351508 0.347092 0.34154 0.33526 0.330334 0.325868 0.321416 0.31549 0.311529 0.30622 0.301356 0.298926 0.294091 0.289495 0.284879 0.280839 0.276916 0.273645 0.269772 0.26682 0.262208 0.259605 0.255153 0.252589 0.248384 0.245455 0.242559 0.239414 0.236128 0.233106 0.229971 0.226999 0.223746 0.221302 0.218164 0.215613 0.213542 0.210551 0.207612 0.205222 0.202936 0.199678 0.197025 0.194468 0.192162 0.189626 0.18723 0.185177 0.1824 0.179861 0.177434 0.175342 0.17339 0.171738 0.169738 0.167606 0.165235 0.163379 0.161465 0.159636 0.157601 0.155431 0.154439 0.152554 0.150787 0.148928 0.147133 0.145433 0.144118 0.142272 0.140549 0.139102 0.137328 0.135363 0.133617 0.132172 0.130505 0.12894 0.127386 0.125886 0.124553 0.123163 0.121475 0.119846 0.119046 0.117615 0.115892 0.115545 0.113924 0.112068 0.110754 0.109896 0.108431 0.107202 0.105961 0.104441 0.103388 0.102043 0.100894 0.0997295 0.0986883 0.0973497 0.0961051 0.094889 0.0940161 0.0928359 0.0915104 0.0904287 0.0894143 0.0882162 0.0871268 0.0859257 0.0848007 0.0841943 0.0831235 0.0820785 0.0809479 0.0800668 0.0789489 0.0776596 0.0767311 0.0759012 0.0749375 0.0739355 0.0729306 0.0719797 0.0710195 0.0701538 0.0693256 0.068475 0.0675455 0.066877 0.0660943 0.0653559 0.0642022 0.0632955 0.0625261 0.0615863 0.0609497 0.0600357 0.0591093 0.0582833 0.0576699 0.0566338 0.0558207 0.0551214 0.0543579 0.053681 0.0528861 0.0521983 0.0515914 0.0507193 0.0500803 0.0491739 0.0485665 0.0479156 0.0470314 0.0464169 0.0458214 0.0451975 0.044613 0.0439005 0.0432406 0.0425318 0.0421683 0.041482 0.0408949 0.0404196 0.039893 0.039224 0.038583 0.0380507 0.0374685 0.0367509 0.0362107 0.0356125 0.0351204 0.0343024 0.033802 0.0332771 0.0327052 0.0320978 0.031644 0.0310768 0.0306124 0.0299617 0.0294364 0.0290714 0.0282683 0.0277948 0.0272538 0.0265766 0.0261995 0.0255821 0.0248331 0.0243024 0.0234093 0.0228711 0.022283 0.0213832 0.0210378 0.0201391 0.0194002 0.0189883 0.0175785 0.0172836 0.0166115 0.0148301 0.0145239 0.0133701 0.011983 0.0117765 0.00855048 0.00855048 0.00855048 ];
plot(Recall_HS, Precision_HS, '--b', 'linewidth', 2);
Recall_LMLC = [1 0.987849 0.98395 0.98079 0.977996 0.97535 0.972988 0.970631 0.968663 0.966593 0.964451 0.962417 0.960393 0.958403 0.956327 0.954302 0.952307 0.950403 0.948389 0.946312 0.94436 0.942439 0.940506 0.938535 0.936561 0.934471 0.932493 0.930448 0.928528 0.926653 0.924569 0.922629 0.920679 0.918713 0.916758 0.914894 0.912892 0.910855 0.908879 0.906981 0.90506 0.903304 0.901483 0.89959 0.897734 0.895698 0.893806 0.891859 0.889891 0.887956 0.886051 0.884187 0.882246 0.880393 0.878512 0.876609 0.874684 0.872691 0.870749 0.868864 0.866863 0.865112 0.86314 0.861167 0.859259 0.857359 0.855412 0.85347 0.851409 0.849425 0.847576 0.845549 0.843633 0.841734 0.83972 0.837698 0.835664 0.833758 0.831703 0.829612 0.827585 0.825625 0.823652 0.821634 0.819509 0.817467 0.815478 0.81341 0.811222 0.80927 0.807224 0.805092 0.803006 0.8008 0.798794 0.796606 0.794516 0.792272 0.790032 0.787915 0.785771 0.783617 0.781492 0.779325 0.777093 0.774805 0.7726 0.770299 0.767978 0.765665 0.763403 0.761051 0.758853 0.756638 0.754404 0.752013 0.749591 0.747129 0.744801 0.742243 0.739903 0.737447 0.735085 0.732685 0.730269 0.727644 0.7251 0.722627 0.719953 0.717231 0.714665 0.711993 0.709503 0.706923 0.704226 0.70145 0.698748 0.696182 0.693785 0.690964 0.68824 0.685515 0.682734 0.679999 0.677101 0.674606 0.671863 0.669115 0.666218 0.663508 0.660823 0.658114 0.6552 0.652392 0.64956 0.646764 0.643854 0.641002 0.638259 0.635479 0.632612 0.629705 0.626772 0.623923 0.620889 0.61785 0.614926 0.611931 0.609155 0.6063 0.603266 0.600293 0.597231 0.594227 0.591114 0.588112 0.585015 0.581929 0.578763 0.575705 0.572599 0.569591 0.566445 0.563298 0.560182 0.556993 0.553763 0.550607 0.547456 0.544208 0.540839 0.53767 0.534382 0.530981 0.527585 0.52426 0.520897 0.517369 0.513759 0.509923 0.506032 0.502127 0.498373 0.494328 0.490359 0.486266 0.48217 0.478054 0.474016 0.470026 0.46583 0.461798 0.457619 0.453356 0.449306 0.445199 0.440962 0.436716 0.432104 0.42752 0.422771 0.417934 0.413135 0.408509 0.403567 0.398324 0.393251 0.388201 0.382977 0.377655 0.372298 0.366586 0.360481 0.354318 0.348065 0.341891 0.335343 0.32871 0.321487 0.314378 0.30687 0.299238 0.291058 0.282447 0.273639 0.264498 0.254544 0.24389 0.232831 0.22081 0.207785 0.192447 0.174703 0.153981 0.127888 0.0859683 ];
Precision_LMLC = [0.150626 0.190547 0.202952 0.2106 0.216654 0.222339 0.227377 0.231834 0.236307 0.2406 0.244524 0.248412 0.251959 0.255501 0.259233 0.262753 0.265808 0.268806 0.272006 0.274684 0.277509 0.280329 0.28311 0.285695 0.288199 0.290635 0.292769 0.295 0.297371 0.299796 0.302349 0.304876 0.307146 0.309348 0.311427 0.313594 0.315634 0.317785 0.319506 0.321466 0.323411 0.325433 0.327546 0.329465 0.33178 0.333481 0.335315 0.337085 0.338939 0.34075 0.342704 0.344316 0.346011 0.347815 0.349549 0.35136 0.353155 0.354918 0.356604 0.358273 0.360046 0.361657 0.363205 0.364867 0.366539 0.368173 0.369711 0.371216 0.372942 0.374501 0.375948 0.377442 0.378898 0.380263 0.381741 0.383515 0.384949 0.38651 0.387905 0.389226 0.390764 0.392193 0.393513 0.395061 0.396769 0.398255 0.399631 0.401276 0.402846 0.404365 0.405801 0.407261 0.408714 0.410159 0.411438 0.412889 0.414066 0.415569 0.416857 0.418278 0.419729 0.421109 0.422413 0.423729 0.425127 0.426377 0.427563 0.428837 0.430017 0.431276 0.432503 0.433664 0.434947 0.436201 0.437494 0.438736 0.439888 0.441034 0.442482 0.443993 0.44526 0.44664 0.447974 0.449452 0.450879 0.452136 0.453389 0.454709 0.455992 0.457193 0.458447 0.459588 0.460879 0.462086 0.463266 0.464418 0.465605 0.466846 0.4682 0.469445 0.470519 0.471763 0.472954 0.4742 0.475266 0.476517 0.477607 0.478831 0.480019 0.481528 0.482835 0.484228 0.485497 0.486739 0.488052 0.489489 0.49089 0.492358 0.493593 0.494881 0.496485 0.497652 0.49898 0.500364 0.501564 0.502825 0.504295 0.505248 0.506616 0.508232 0.509801 0.511235 0.512484 0.513698 0.514841 0.516056 0.517535 0.519126 0.520493 0.521855 0.523141 0.524876 0.52624 0.527785 0.529321 0.530683 0.531941 0.533304 0.534477 0.535698 0.537123 0.538678 0.540044 0.541453 0.542825 0.543943 0.545356 0.546717 0.547816 0.549387 0.550516 0.551803 0.553385 0.554721 0.556053 0.55765 0.559053 0.560252 0.561426 0.562879 0.563879 0.565014 0.566056 0.567249 0.568573 0.569916 0.571666 0.573136 0.574652 0.576104 0.577651 0.579784 0.581095 0.582385 0.584007 0.58574 0.58706 0.588766 0.590303 0.591539 0.5927 0.594039 0.595678 0.597505 0.598828 0.600273 0.601915 0.603314 0.60428 0.606297 0.607537 0.608597 0.609709 0.610094 0.611191 0.612749 0.613636 0.614712 0.615564 0.616807 0.61812 0.620757 0.623315 0.623608 0.624848 0.625363 ];
TPR_LMLC = [1 0.987849 0.98395 0.98079 0.977996 0.97535 0.972988 0.970631 0.968663 0.966593 0.964451 0.962417 0.960393 0.958403 0.956327 0.954302 0.952307 0.950403 0.948389 0.946312 0.94436 0.942439 0.940506 0.938535 0.936561 0.934471 0.932493 0.930448 0.928528 0.926653 0.924569 0.922629 0.920679 0.918713 0.916758 0.914894 0.912892 0.910855 0.908879 0.906981 0.90506 0.903304 0.901483 0.89959 0.897734 0.895698 0.893806 0.891859 0.889891 0.887956 0.886051 0.884187 0.882246 0.880393 0.878512 0.876609 0.874684 0.872691 0.870749 0.868864 0.866863 0.865112 0.86314 0.861167 0.859259 0.857359 0.855412 0.85347 0.851409 0.849425 0.847576 0.845549 0.843633 0.841734 0.83972 0.837698 0.835664 0.833758 0.831703 0.829612 0.827585 0.825625 0.823652 0.821634 0.819509 0.817467 0.815478 0.81341 0.811222 0.80927 0.807224 0.805092 0.803006 0.8008 0.798794 0.796606 0.794516 0.792272 0.790032 0.787915 0.785771 0.783617 0.781492 0.779325 0.777093 0.774805 0.7726 0.770299 0.767978 0.765665 0.763403 0.761051 0.758853 0.756638 0.754404 0.752013 0.749591 0.747129 0.744801 0.742243 0.739903 0.737447 0.735085 0.732685 0.730269 0.727644 0.7251 0.722627 0.719953 0.717231 0.714665 0.711993 0.709503 0.706923 0.704226 0.70145 0.698748 0.696182 0.693785 0.690964 0.68824 0.685515 0.682734 0.679999 0.677101 0.674606 0.671863 0.669115 0.666218 0.663508 0.660823 0.658114 0.6552 0.652392 0.64956 0.646764 0.643854 0.641002 0.638259 0.635479 0.632612 0.629705 0.626772 0.623923 0.620889 0.61785 0.614926 0.611931 0.609155 0.6063 0.603266 0.600293 0.597231 0.594227 0.591114 0.588112 0.585015 0.581929 0.578763 0.575705 0.572599 0.569591 0.566445 0.563298 0.560182 0.556993 0.553763 0.550607 0.547456 0.544208 0.540839 0.53767 0.534382 0.530981 0.527585 0.52426 0.520897 0.517369 0.513759 0.509923 0.506032 0.502127 0.498373 0.494328 0.490359 0.486266 0.48217 0.478054 0.474016 0.470026 0.46583 0.461798 0.457619 0.453356 0.449306 0.445199 0.440962 0.436716 0.432104 0.42752 0.422771 0.417934 0.413135 0.408509 0.403567 0.398324 0.393251 0.388201 0.382977 0.377655 0.372298 0.366586 0.360481 0.354318 0.348065 0.341891 0.335343 0.32871 0.321487 0.314378 0.30687 0.299238 0.291058 0.282447 0.273639 0.264498 0.254544 0.24389 0.232831 0.22081 0.207785 0.192447 0.174703 0.153981 0.127888 0.0859683 ];
FPR_LMLC = [1 0.793066 0.749435 0.722633 0.701773 0.683792 0.667692 0.653425 0.640292 0.627842 0.616479 0.60555 0.595323 0.585619 0.576101 0.56716 0.559193 0.55145 0.543605 0.536314 0.528905 0.521724 0.514758 0.508438 0.502254 0.49612 0.490184 0.484417 0.478623 0.473018 0.467628 0.462496 0.45747 0.452337 0.447211 0.442338 0.437734 0.43291 0.428761 0.424478 0.42017 0.41594 0.411621 0.407465 0.403019 0.399047 0.39501 0.391243 0.387279 0.383403 0.379515 0.375972 0.372387 0.368719 0.36526 0.361667 0.358208 0.35474 0.351384 0.348058 0.344798 0.341597 0.338413 0.335159 0.332122 0.329056 0.326059 0.323279 0.320272 0.317471 0.31473 0.311821 0.309157 0.306473 0.303712 0.30087 0.298333 0.295587 0.292937 0.290382 0.287621 0.285026 0.282464 0.279692 0.277002 0.274406 0.271854 0.269272 0.26677 0.264328 0.26197 0.259614 0.257169 0.25481 0.252607 0.250152 0.247929 0.245419 0.243168 0.241002 0.23873 0.236545 0.234371 0.232264 0.230007 0.227954 0.225921 0.22377 0.221756 0.219656 0.217595 0.215554 0.213532 0.211477 0.209378 0.207375 0.205464 0.203516 0.20153 0.199394 0.197417 0.19542 0.193419 0.191512 0.189608 0.187752 0.185831 0.18397 0.182143 0.180325 0.178479 0.176699 0.174922 0.173198 0.171476 0.169691 0.167949 0.166137 0.164389 0.162679 0.160995 0.159259 0.157509 0.155774 0.154159 0.152502 0.150846 0.149158 0.147462 0.145781 0.144146 0.142505 0.140917 0.139359 0.137755 0.136171 0.134593 0.132949 0.131491 0.129946 0.128321 0.126809 0.125277 0.123691 0.122122 0.120605 0.119002 0.117589 0.116073 0.114536 0.113037 0.111494 0.109963 0.108584 0.107154 0.105706 0.104155 0.102727 0.101355 0.0999546 0.0985412 0.0970417 0.0957501 0.094394 0.0929986 0.0917202 0.0904165 0.0891802 0.0879622 0.0866682 0.0852976 0.0839946 0.0827605 0.0814584 0.0802164 0.0790741 0.0778251 0.076646 0.0754982 0.0742443 0.0730625 0.0718754 0.0706117 0.0693124 0.0681793 0.0669179 0.0656638 0.0644257 0.0631845 0.0620179 0.0608727 0.0596845 0.0585424 0.057393 0.0561954 0.0549784 0.053758 0.0525873 0.0513693 0.0501096 0.0489383 0.0477526 0.0466262 0.0455646 0.0444238 0.0432861 0.0421604 0.0410802 0.0399815 0.0389452 0.0378889 0.0367995 0.0356609 0.0345285 0.0333696 0.0322412 0.0311244 0.0300415 0.0289275 0.0277582 0.026551 0.0253779 0.0242891 0.0231299 0.0219565 0.0207264 0.0195086 0.0183118 0.0170674 0.0157544 0.0144264 0.0130444 0.0114831 0.00979351 0.00789818 0.00530383 ];
plot(Recall_LMLC, Precision_LMLC, '--g', 'linewidth', 2);
Recall_SF = [1 0.999481 0.991101 0.975979 0.95808 0.939048 0.920044 0.900901 0.881765 0.862903 0.844763 0.827693 0.811234 0.795646 0.781002 0.767038 0.753619 0.740555 0.728023 0.716184 0.704547 0.693413 0.682772 0.672462 0.662465 0.652761 0.643373 0.634225 0.625343 0.616682 0.608362 0.600395 0.592664 0.585207 0.577889 0.570815 0.563932 0.557247 0.550628 0.544123 0.537902 0.531769 0.525836 0.519979 0.514195 0.508684 0.503287 0.49801 0.492804 0.487632 0.482543 0.477523 0.472509 0.467667 0.46295 0.458296 0.453712 0.449218 0.444733 0.440331 0.436009 0.431751 0.427634 0.423579 0.419627 0.415733 0.411877 0.408015 0.404278 0.400605 0.396932 0.393316 0.38974 0.386188 0.382661 0.379186 0.375768 0.372369 0.369017 0.365735 0.362488 0.359277 0.356073 0.35289 0.349746 0.346623 0.343503 0.340413 0.337364 0.33437 0.331449 0.328538 0.32567 0.322817 0.320003 0.317205 0.314426 0.311661 0.30891 0.306159 0.30346 0.300822 0.298213 0.29563 0.293077 0.290541 0.28801 0.285497 0.282959 0.280454 0.277977 0.275512 0.273066 0.270659 0.268295 0.26595 0.263632 0.261314 0.259004 0.2567 0.254384 0.252067 0.24973 0.247417 0.245145 0.242882 0.240643 0.238388 0.236161 0.233951 0.231765 0.229587 0.227437 0.225296 0.223168 0.221046 0.218944 0.216848 0.21474 0.21264 0.210549 0.208513 0.206487 0.204466 0.202468 0.200472 0.19848 0.196493 0.194504 0.192512 0.190535 0.18856 0.186588 0.184617 0.182675 0.180728 0.178778 0.176836 0.174916 0.173 0.171076 0.169153 0.167223 0.165281 0.163342 0.161442 0.159549 0.15766 0.15577 0.153885 0.15202 0.150144 0.148281 0.14642 0.144559 0.142701 0.14085 0.138996 0.137167 0.135333 0.133493 0.131653 0.129815 0.127985 0.126177 0.124361 0.122564 0.12075 0.118945 0.117144 0.115351 0.113551 0.111785 0.110014 0.108237 0.106461 0.104695 0.102945 0.101201 0.0994562 0.0977137 0.0959769 0.0942246 0.092468 0.0906849 0.0889002 0.0871064 0.0853403 0.0835685 0.0818005 0.0800296 0.0782633 0.0764815 0.0746823 0.0728794 0.0710788 0.0692774 0.0674857 0.0656744 0.0638822 0.0620851 0.0603016 0.0585157 0.0567193 0.0549041 0.0530662 0.0512137 0.0493568 0.0474879 0.0456168 0.0437554 0.041902 0.0400207 0.0381449 0.0362604 0.0343761 0.0324919 0.0306106 0.028736 0.0268545 0.0249475 0.0230356 0.0211262 0.0192488 0.017343 0.0154535 0.0135825 0.011776 0.00999975 0.0082527 0.00658236 0.00497916 0.00349239 0.00212586 0.000995953 0.00023361 ];
Precision_SF = [0.150626 0.157064 0.195947 0.239448 0.273754 0.299643 0.320988 0.338611 0.353087 0.36536 0.376029 0.385514 0.39418 0.402035 0.409013 0.415244 0.42101 0.426162 0.430953 0.435308 0.439243 0.442966 0.44655 0.449813 0.453017 0.456165 0.459204 0.461991 0.464621 0.467176 0.469588 0.471904 0.474103 0.476342 0.47841 0.480439 0.482354 0.484251 0.486016 0.487654 0.489291 0.490872 0.492475 0.494026 0.495565 0.497031 0.49848 0.499898 0.501284 0.502571 0.503803 0.50503 0.506186 0.507327 0.508425 0.509546 0.510599 0.511635 0.512673 0.513776 0.5148 0.515777 0.516811 0.517812 0.51877 0.519618 0.52039 0.521126 0.52196 0.522809 0.523546 0.524293 0.525046 0.525715 0.526388 0.527007 0.527634 0.528205 0.528853 0.529513 0.530138 0.530754 0.531374 0.532046 0.532766 0.533484 0.534163 0.534806 0.535412 0.53596 0.536522 0.537097 0.537693 0.538306 0.538926 0.539488 0.540031 0.540553 0.541098 0.541703 0.542327 0.542932 0.543536 0.544119 0.544661 0.545227 0.5458 0.546426 0.547003 0.547553 0.548128 0.548693 0.549192 0.549699 0.550233 0.550733 0.551252 0.551784 0.552284 0.552793 0.553291 0.553794 0.554305 0.554689 0.555002 0.555393 0.555812 0.556226 0.556674 0.557119 0.557559 0.55799 0.558424 0.558838 0.559256 0.559648 0.560034 0.560399 0.56083 0.561275 0.561768 0.562231 0.562632 0.563033 0.563455 0.563872 0.564275 0.564699 0.565192 0.565579 0.565937 0.566264 0.566608 0.566922 0.567248 0.56765 0.568014 0.568348 0.568686 0.569017 0.569293 0.569549 0.569804 0.570042 0.570293 0.57054 0.570792 0.57105 0.571304 0.571526 0.571706 0.571829 0.572044 0.572282 0.572522 0.572743 0.57295 0.573165 0.573397 0.573633 0.573834 0.573995 0.574163 0.574274 0.574446 0.574658 0.574813 0.574916 0.575031 0.57523 0.575464 0.575682 0.575932 0.576139 0.576179 0.576335 0.576488 0.576622 0.576741 0.576824 0.576834 0.576876 0.576908 0.57694 0.576883 0.576836 0.576788 0.576749 0.576716 0.576782 0.576744 0.576706 0.576696 0.576754 0.576786 0.576872 0.576945 0.577053 0.577191 0.577251 0.577286 0.577388 0.577481 0.577571 0.577611 0.577706 0.577728 0.577746 0.577804 0.577787 0.57782 0.577698 0.577497 0.577358 0.577259 0.577172 0.577098 0.576882 0.576854 0.576816 0.576836 0.576694 0.576638 0.576691 0.576587 0.576591 0.576819 0.576614 0.576768 0.576893 0.577051 0.577315 0.577445 0.578163 0.579028 0.579352 ];
TPR_SF = [1 0.999481 0.991101 0.975979 0.95808 0.939048 0.920044 0.900901 0.881765 0.862903 0.844763 0.827693 0.811234 0.795646 0.781002 0.767038 0.753619 0.740555 0.728023 0.716184 0.704547 0.693413 0.682772 0.672462 0.662465 0.652761 0.643373 0.634225 0.625343 0.616682 0.608362 0.600395 0.592664 0.585207 0.577889 0.570815 0.563932 0.557247 0.550628 0.544123 0.537902 0.531769 0.525836 0.519979 0.514195 0.508684 0.503287 0.49801 0.492804 0.487632 0.482543 0.477523 0.472509 0.467667 0.46295 0.458296 0.453712 0.449218 0.444733 0.440331 0.436009 0.431751 0.427634 0.423579 0.419627 0.415733 0.411877 0.408015 0.404278 0.400605 0.396932 0.393316 0.38974 0.386188 0.382661 0.379186 0.375768 0.372369 0.369017 0.365735 0.362488 0.359277 0.356073 0.35289 0.349746 0.346623 0.343503 0.340413 0.337364 0.33437 0.331449 0.328538 0.32567 0.322817 0.320003 0.317205 0.314426 0.311661 0.30891 0.306159 0.30346 0.300822 0.298213 0.29563 0.293077 0.290541 0.28801 0.285497 0.282959 0.280454 0.277977 0.275512 0.273066 0.270659 0.268295 0.26595 0.263632 0.261314 0.259004 0.2567 0.254384 0.252067 0.24973 0.247417 0.245145 0.242882 0.240643 0.238388 0.236161 0.233951 0.231765 0.229587 0.227437 0.225296 0.223168 0.221046 0.218944 0.216848 0.21474 0.21264 0.210549 0.208513 0.206487 0.204466 0.202468 0.200472 0.19848 0.196493 0.194504 0.192512 0.190535 0.18856 0.186588 0.184617 0.182675 0.180728 0.178778 0.176836 0.174916 0.173 0.171076 0.169153 0.167223 0.165281 0.163342 0.161442 0.159549 0.15766 0.15577 0.153885 0.15202 0.150144 0.148281 0.14642 0.144559 0.142701 0.14085 0.138996 0.137167 0.135333 0.133493 0.131653 0.129815 0.127985 0.126177 0.124361 0.122564 0.12075 0.118945 0.117144 0.115351 0.113551 0.111785 0.110014 0.108237 0.106461 0.104695 0.102945 0.101201 0.0994562 0.0977137 0.0959769 0.0942246 0.092468 0.0906849 0.0889002 0.0871064 0.0853403 0.0835685 0.0818005 0.0800296 0.0782633 0.0764815 0.0746823 0.0728794 0.0710788 0.0692774 0.0674857 0.0656744 0.0638822 0.0620851 0.0603016 0.0585157 0.0567193 0.0549041 0.0530662 0.0512137 0.0493568 0.0474879 0.0456168 0.0437554 0.041902 0.0400207 0.0381449 0.0362604 0.0343761 0.0324919 0.0306106 0.028736 0.0268545 0.0249475 0.0230356 0.0211262 0.0192488 0.017343 0.0154535 0.0135825 0.011776 0.00999975 0.0082527 0.00658236 0.00497916 0.00349239 0.00212586 0.000995953 0.00023361 ];
FPR_SF = [1 0.958931 0.83524 0.730424 0.649204 0.585495 0.53371 0.491469 0.456694 0.427134 0.401523 0.37924 0.359553 0.342131 0.326463 0.312398 0.299622 0.287933 0.277202 0.267284 0.258156 0.249706 0.241797 0.234358 0.227402 0.220856 0.214696 0.208878 0.203343 0.198114 0.193137 0.188395 0.183852 0.179506 0.17536 0.171386 0.16758 0.163935 0.160445 0.157097 0.153863 0.150728 0.147704 0.144783 0.141952 0.139205 0.136561 0.134006 0.131531 0.129153 0.126853 0.124611 0.122431 0.120332 0.118308 0.116342 0.114436 0.112581 0.110764 0.108996 0.107268 0.105583 0.103938 0.102324 0.100746 0.0992091 0.0977115 0.0962505 0.094819 0.0934152 0.0920444 0.0906958 0.0893722 0.0880839 0.0868264 0.0855954 0.08439 0.0832067 0.0820526 0.0809243 0.0798167 0.0787268 0.0776587 0.0766057 0.0755646 0.0745413 0.0735358 0.0725543 0.0715899 0.070648 0.0697151 0.0687958 0.0678914 0.0670047 0.0661393 0.0652912 0.0644546 0.0636336 0.0628242 0.0620236 0.0612378 0.0604651 0.0597002 0.0589445 0.0582026 0.0574703 0.0567448 0.0560284 0.0553188 0.0546231 0.0539378 0.0532582 0.052587 0.0519219 0.0512685 0.0506223 0.049983 0.0493467 0.0487163 0.0480922 0.0474751 0.0468644 0.0462615 0.0456665 0.0450817 0.044501 0.0439269 0.0433567 0.0427904 0.042227 0.0416709 0.0411212 0.0405824 0.0400508 0.039526 0.0390054 0.0384929 0.0379846 0.0374838 0.0369859 0.0364907 0.0359983 0.0355097 0.0350277 0.0345512 0.0340811 0.0336184 0.0331566 0.0326961 0.0322417 0.0317919 0.0313478 0.0309057 0.0304644 0.0300294 0.0295987 0.0291712 0.0287473 0.0283274 0.027917 0.027512 0.027112 0.0267159 0.0263281 0.0259448 0.0255651 0.0251872 0.0248121 0.0244405 0.0240723 0.0237081 0.0233469 0.0229881 0.0226292 0.0222706 0.0219153 0.021564 0.0212148 0.0208688 0.0205253 0.0201841 0.0198443 0.019507 0.0191742 0.018844 0.0185155 0.0181893 0.0178662 0.0175448 0.0172235 0.0169048 0.0165885 0.0162771 0.0159687 0.0156599 0.0153525 0.0150485 0.0147459 0.0144442 0.0141467 0.0138512 0.0135582 0.0132668 0.0129763 0.0126883 0.012405 0.0121243 0.011845 0.0115659 0.0112863 0.0110072 0.0107294 0.0104532 0.0101787 0.00990356 0.00963044 0.00935666 0.00908508 0.00881568 0.00855203 0.00829176 0.00803201 0.00777329 0.00751531 0.00725889 0.00700347 0.00674819 0.00649549 0.00624177 0.00598907 0.00573605 0.00548423 0.00523257 0.0049794 0.00472811 0.00447772 0.00422863 0.00398173 0.0037339 0.00348714 0.0032425 0.00299602 0.00275039 0.00250493 0.00226013 0.00201687 0.00177666 0.0015423 0.00131224 0.0010879 0.000868469 0.000662176 0.000470133 0.000293811 0.000142524 3.21963e-005 ];
plot(Recall_SF, Precision_SF, '--r', 'linewidth', 2);
Recall_FES = [1 0.945828 0.914325 0.892506 0.874659 0.859085 0.845067 0.832255 0.820394 0.809294 0.798828 0.788892 0.779392 0.770239 0.761446 0.752904 0.74461 0.736531 0.728689 0.721061 0.713597 0.706294 0.699143 0.692168 0.685309 0.6786 0.672025 0.665571 0.659215 0.652983 0.646847 0.640807 0.634868 0.629009 0.623241 0.617558 0.611911 0.606348 0.600855 0.59544 0.590123 0.584862 0.579637 0.574466 0.569335 0.564291 0.559287 0.554308 0.549392 0.544535 0.5397 0.534926 0.530188 0.525503 0.520841 0.51623 0.511636 0.507091 0.502579 0.49812 0.493693 0.489314 0.484971 0.480661 0.476384 0.472135 0.467927 0.463745 0.459574 0.45547 0.451379 0.447311 0.443284 0.439267 0.435273 0.4313 0.427345 0.423431 0.419531 0.415657 0.411798 0.407968 0.404133 0.40034 0.396582 0.392843 0.389128 0.385435 0.381765 0.37812 0.374481 0.370872 0.367275 0.363703 0.360166 0.356635 0.353147 0.349684 0.346213 0.342761 0.339324 0.335923 0.332541 0.329174 0.325823 0.322512 0.319202 0.315913 0.31264 0.309409 0.306206 0.303005 0.299829 0.296671 0.293524 0.290388 0.287266 0.284166 0.281082 0.27802 0.274978 0.271957 0.268955 0.265957 0.263003 0.260048 0.257128 0.254224 0.251337 0.248482 0.245607 0.242766 0.239926 0.237111 0.234316 0.231535 0.228769 0.226016 0.223287 0.220568 0.217871 0.215184 0.21253 0.209866 0.20723 0.204598 0.201978 0.199362 0.196757 0.194175 0.191614 0.189075 0.186549 0.18404 0.181551 0.17908 0.176628 0.174188 0.171749 0.169335 0.166928 0.164538 0.162165 0.159797 0.15745 0.155104 0.152783 0.150458 0.148142 0.145838 0.143562 0.141287 0.139019 0.136769 0.134525 0.132289 0.130071 0.127869 0.125676 0.123495 0.121334 0.119191 0.117061 0.114933 0.112834 0.110736 0.108642 0.106561 0.104508 0.102472 0.100445 0.0984261 0.0964182 0.0944233 0.0924507 0.0904779 0.0885305 0.0865941 0.0846832 0.0827794 0.0808838 0.0789978 0.077142 0.0752911 0.073459 0.0716466 0.0698425 0.0680576 0.0662765 0.0645046 0.0627379 0.0610058 0.0592937 0.0575766 0.0558745 0.0541917 0.0525142 0.0508473 0.0492065 0.0475657 0.045958 0.0443654 0.042797 0.0412493 0.0397019 0.0381676 0.0366548 0.0351537 0.0336723 0.0321977 0.0307505 0.0293172 0.0278997 0.0264914 0.0251032 0.0237306 0.0223702 0.0210358 0.019718 0.0184275 0.017151 0.0158838 0.0146458 0.0134244 0.012217 0.0110284 0.00986439 0.00871838 0.00759942 0.00650217 0.00543358 0.00439105 0.00337261 0.00238727 0.00142587 0.000491005 ];
Precision_FES = [0.150626 0.30377 0.33861 0.358378 0.372884 0.384633 0.394629 0.403397 0.411263 0.418394 0.424945 0.431007 0.436693 0.442002 0.447014 0.451771 0.456324 0.460682 0.46485 0.468826 0.472647 0.476322 0.479862 0.483291 0.486605 0.489837 0.49295 0.495956 0.498876 0.501721 0.504496 0.507197 0.509837 0.512418 0.51494 0.517408 0.519808 0.522138 0.524407 0.526634 0.52884 0.530986 0.533087 0.535144 0.537154 0.539129 0.541078 0.543008 0.544889 0.546738 0.54854 0.550305 0.552046 0.553758 0.555456 0.557124 0.55875 0.560357 0.561925 0.563475 0.564991 0.566496 0.56798 0.569425 0.570858 0.572271 0.573653 0.575037 0.576388 0.577715 0.579027 0.580322 0.581599 0.582861 0.584102 0.585336 0.586557 0.587768 0.588954 0.590133 0.591287 0.592425 0.593546 0.594645 0.595751 0.596846 0.597927 0.598993 0.600062 0.60113 0.60217 0.603187 0.604195 0.605196 0.60617 0.607131 0.608076 0.609028 0.609937 0.610839 0.611717 0.612588 0.613458 0.614308 0.615152 0.61599 0.616809 0.617631 0.61843 0.619239 0.620013 0.620782 0.621546 0.6223 0.62302 0.623736 0.624436 0.625154 0.625872 0.626581 0.627294 0.628003 0.628698 0.62939 0.63007 0.630725 0.631394 0.632059 0.632708 0.633352 0.633991 0.634603 0.635189 0.635783 0.636361 0.636919 0.637475 0.638029 0.638583 0.639135 0.639667 0.640183 0.640699 0.641195 0.641699 0.642191 0.642679 0.643174 0.64363 0.64409 0.644549 0.644993 0.645453 0.645881 0.646318 0.64675 0.647196 0.64764 0.648054 0.648488 0.648922 0.649322 0.64972 0.650123 0.650505 0.650874 0.65125 0.651611 0.651967 0.652306 0.652629 0.652958 0.653304 0.653653 0.653992 0.654277 0.654631 0.65499 0.655296 0.65559 0.655953 0.656292 0.656638 0.65695 0.657288 0.657562 0.657853 0.658119 0.658388 0.658694 0.658973 0.65925 0.659466 0.659696 0.659912 0.660125 0.660314 0.660508 0.660789 0.660995 0.661144 0.661281 0.661448 0.66157 0.661705 0.661867 0.661994 0.662088 0.662208 0.662297 0.662361 0.662455 0.662581 0.662671 0.662799 0.662928 0.663058 0.663176 0.663262 0.663381 0.663488 0.663642 0.663758 0.663869 0.663931 0.664 0.664083 0.664153 0.664189 0.664207 0.664237 0.664203 0.664124 0.664007 0.663907 0.663834 0.66375 0.663674 0.66357 0.663406 0.663324 0.663228 0.663257 0.663272 0.663258 0.663261 0.663308 0.663324 0.6633 0.663101 0.663012 0.662798 0.662516 0.662273 0.661927 0.661682 ];
TPR_FES = [1 0.945828 0.914325 0.892506 0.874659 0.859085 0.845067 0.832255 0.820394 0.809294 0.798828 0.788892 0.779392 0.770239 0.761446 0.752904 0.74461 0.736531 0.728689 0.721061 0.713597 0.706294 0.699143 0.692168 0.685309 0.6786 0.672025 0.665571 0.659215 0.652983 0.646847 0.640807 0.634868 0.629009 0.623241 0.617558 0.611911 0.606348 0.600855 0.59544 0.590123 0.584862 0.579637 0.574466 0.569335 0.564291 0.559287 0.554308 0.549392 0.544535 0.5397 0.534926 0.530188 0.525503 0.520841 0.51623 0.511636 0.507091 0.502579 0.49812 0.493693 0.489314 0.484971 0.480661 0.476384 0.472135 0.467927 0.463745 0.459574 0.45547 0.451379 0.447311 0.443284 0.439267 0.435273 0.4313 0.427345 0.423431 0.419531 0.415657 0.411798 0.407968 0.404133 0.40034 0.396582 0.392843 0.389128 0.385435 0.381765 0.37812 0.374481 0.370872 0.367275 0.363703 0.360166 0.356635 0.353147 0.349684 0.346213 0.342761 0.339324 0.335923 0.332541 0.329174 0.325823 0.322512 0.319202 0.315913 0.31264 0.309409 0.306206 0.303005 0.299829 0.296671 0.293524 0.290388 0.287266 0.284166 0.281082 0.27802 0.274978 0.271957 0.268955 0.265957 0.263003 0.260048 0.257128 0.254224 0.251337 0.248482 0.245607 0.242766 0.239926 0.237111 0.234316 0.231535 0.228769 0.226016 0.223287 0.220568 0.217871 0.215184 0.21253 0.209866 0.20723 0.204598 0.201978 0.199362 0.196757 0.194175 0.191614 0.189075 0.186549 0.18404 0.181551 0.17908 0.176628 0.174188 0.171749 0.169335 0.166928 0.164538 0.162165 0.159797 0.15745 0.155104 0.152783 0.150458 0.148142 0.145838 0.143562 0.141287 0.139019 0.136769 0.134525 0.132289 0.130071 0.127869 0.125676 0.123495 0.121334 0.119191 0.117061 0.114933 0.112834 0.110736 0.108642 0.106561 0.104508 0.102472 0.100445 0.0984261 0.0964182 0.0944233 0.0924507 0.0904779 0.0885305 0.0865941 0.0846832 0.0827794 0.0808838 0.0789978 0.077142 0.0752911 0.073459 0.0716466 0.0698425 0.0680576 0.0662765 0.0645046 0.0627379 0.0610058 0.0592937 0.0575766 0.0558745 0.0541917 0.0525142 0.0508473 0.0492065 0.0475657 0.045958 0.0443654 0.042797 0.0412493 0.0397019 0.0381676 0.0366548 0.0351537 0.0336723 0.0321977 0.0307505 0.0293172 0.0278997 0.0264914 0.0251032 0.0237306 0.0223702 0.0210358 0.019718 0.0184275 0.017151 0.0158838 0.0146458 0.0134244 0.012217 0.0110284 0.00986439 0.00871838 0.00759942 0.00650217 0.00543358 0.00439105 0.00337261 0.00238727 0.00142587 0.000491005 ];
FPR_FES = [1 0.407673 0.339886 0.305678 0.282245 0.264249 0.249631 0.237286 0.226605 0.217215 0.208802 0.201201 0.194257 0.187883 0.181982 0.176482 0.171332 0.166491 0.161933 0.157635 0.153572 0.149711 0.146038 0.142533 0.139176 0.13596 0.132891 0.129948 0.127119 0.124394 0.121769 0.119237 0.116795 0.114436 0.112156 0.109948 0.107809 0.105735 0.103726 0.101778 0.0998817 0.0980386 0.0962428 0.0944972 0.0927996 0.0911471 0.089534 0.0879598 0.0864273 0.0849278 0.0834691 0.0820439 0.0806512 0.0792932 0.0779626 0.0766616 0.075388 0.0741411 0.0729207 0.0717285 0.0705611 0.0694162 0.0682932 0.0671911 0.06611 0.0650502 0.064013 0.0629935 0.0619936 0.0610139 0.0600479 0.0590997 0.0581669 0.0572496 0.056349 0.0554631 0.0545909 0.0537343 0.0528915 0.0520627 0.0512467 0.0504449 0.0496557 0.0488816 0.0481178 0.0473654 0.0466263 0.0458989 0.045183 0.0444788 0.0437861 0.0431047 0.0424343 0.0417749 0.0411262 0.0404879 0.0398596 0.039238 0.0386274 0.0380246 0.0374303 0.0368445 0.0362668 0.0356978 0.035137 0.0345847 0.0340413 0.0335031 0.0329744 0.0324518 0.0319383 0.0314314 0.0309301 0.0304369 0.0299514 0.0294716 0.0290008 0.0285338 0.0280726 0.0276186 0.0271689 0.026726 0.0262895 0.025858 0.0254331 0.0250137 0.0246007 0.0241935 0.0237903 0.0233931 0.0230007 0.0226168 0.0222382 0.0218637 0.0214941 0.0211308 0.0207722 0.0204173 0.0200686 0.0197236 0.0193849 0.0190508 0.0187202 0.0183948 0.0180742 0.0177574 0.0174462 0.0171369 0.0168315 0.0165305 0.0162333 0.0159411 0.0156524 0.0153675 0.0150856 0.0148086 0.0145343 0.0142624 0.0139945 0.0137301 0.0134683 0.0132108 0.012957 0.0127074 0.0124597 0.012216 0.0119752 0.0117394 0.0115055 0.0112752 0.0110473 0.0108224 0.0105998 0.0103798 0.0101616 0.00994729 0.00973475 0.00952537 0.00931792 0.00911265 0.00891028 0.00871122 0.00851541 0.00832217 0.00813144 0.00794444 0.00776014 0.00757842 0.00739947 0.00722288 0.0070493 0.00687747 0.00670932 0.00654446 0.00638205 0.00622103 0.00606358 0.00590794 0.0057537 0.00560257 0.00545301 0.0053048 0.00515893 0.00501517 0.00487362 0.00473351 0.00459441 0.00445856 0.00432372 0.00419134 0.00406046 0.00393244 0.0038058 0.00368118 0.00355758 0.00343629 0.0033162 0.00319746 0.00308125 0.00296605 0.00285366 0.00274186 0.00263237 0.00252522 0.00241894 0.00231388 0.00221137 0.00211066 0.00201215 0.00191596 0.00182245 0.00173095 0.00164043 0.00155265 0.00146614 0.00138066 0.00129784 0.0012162 0.00113577 0.001057 0.00097977 0.000904015 0.000829671 0.000756991 0.000685854 0.000617216 0.000549956 0.000484457 0.00042145 0.000359834 0.000300014 0.000241551 0.000185424 0.000130513 7.73202e-005 2.62251e-005 ];
plot(Recall_FES, Precision_FES, '--c', 'linewidth', 2);
Recall_CB = [1 0.994496 0.993757 0.992797 0.991605 0.990508 0.98936 0.988485 0.987059 0.985885 0.984585 0.983277 0.982065 0.980544 0.978788 0.976985 0.975552 0.973661 0.972071 0.970459 0.968482 0.966726 0.964873 0.962772 0.960397 0.958533 0.956272 0.954026 0.951617 0.949297 0.946369 0.943917 0.941551 0.939193 0.936971 0.934471 0.93202 0.929242 0.926873 0.924228 0.92155 0.918976 0.916467 0.913426 0.910927 0.908172 0.905316 0.902532 0.899495 0.896176 0.892508 0.889349 0.885983 0.88271 0.879507 0.876096 0.872271 0.86933 0.865996 0.862596 0.858948 0.854938 0.851531 0.848114 0.844442 0.841598 0.838168 0.833964 0.830007 0.826458 0.823015 0.818951 0.815094 0.811819 0.808031 0.804284 0.8004 0.796589 0.79312 0.789208 0.785431 0.781829 0.778029 0.774207 0.770418 0.766511 0.762919 0.759477 0.756107 0.75186 0.748016 0.743821 0.739617 0.735371 0.73123 0.727247 0.723444 0.719166 0.714987 0.710427 0.706517 0.702121 0.698463 0.694107 0.689807 0.686174 0.682063 0.678099 0.67421 0.669974 0.665779 0.661397 0.657443 0.652724 0.64898 0.644804 0.640362 0.635719 0.631781 0.627933 0.6239 0.619508 0.615302 0.611068 0.607365 0.603461 0.598925 0.595065 0.590899 0.586937 0.582743 0.578667 0.574557 0.570578 0.566507 0.562596 0.5585 0.554893 0.550687 0.546802 0.542677 0.538955 0.535021 0.530898 0.526772 0.522548 0.518636 0.514626 0.510437 0.506893 0.502571 0.498352 0.494356 0.489886 0.485768 0.481882 0.478026 0.474032 0.470346 0.466 0.462434 0.458426 0.454278 0.450376 0.446512 0.442647 0.438873 0.435196 0.431267 0.427281 0.423445 0.419897 0.415919 0.412557 0.40921 0.405858 0.40223 0.39834 0.394592 0.390623 0.386596 0.382712 0.37836 0.37449 0.370612 0.367291 0.363227 0.359787 0.356052 0.352069 0.347721 0.344238 0.340066 0.336655 0.332544 0.328444 0.324811 0.320904 0.317394 0.313737 0.309845 0.306035 0.301936 0.298282 0.294485 0.290347 0.286664 0.283508 0.280075 0.276208 0.272919 0.268578 0.263893 0.259935 0.256483 0.25231 0.247964 0.243993 0.239753 0.235595 0.231411 0.227561 0.223937 0.219773 0.215657 0.211932 0.207687 0.203901 0.20031 0.195759 0.191783 0.187061 0.182657 0.178412 0.174358 0.170675 0.165958 0.161014 0.156736 0.15178 0.147273 0.142785 0.138393 0.133423 0.12792 0.123603 0.118897 0.113901 0.108769 0.103954 0.0985585 0.0937058 0.0891337 0.0831277 0.0783121 0.0728089 ];
Precision_CB = [0.150626 0.166959 0.170672 0.1752 0.180022 0.185108 0.190112 0.195808 0.200553 0.205284 0.210005 0.215122 0.219693 0.224575 0.22914 0.233428 0.238818 0.243502 0.2489 0.253525 0.258322 0.263022 0.26783 0.272882 0.277537 0.281853 0.2862 0.290812 0.295307 0.299755 0.304121 0.308913 0.313423 0.317869 0.322108 0.32662 0.331309 0.335504 0.340067 0.344056 0.348195 0.352594 0.356712 0.361053 0.365363 0.36967 0.373917 0.378124 0.38215 0.385719 0.38917 0.393238 0.396874 0.40059 0.404336 0.408107 0.411789 0.415478 0.419608 0.423568 0.427015 0.430613 0.433889 0.437659 0.441148 0.444501 0.447392 0.45045 0.453761 0.456635 0.459762 0.462641 0.465621 0.46865 0.472137 0.475627 0.478196 0.480766 0.483642 0.486433 0.489098 0.492044 0.494734 0.497153 0.499737 0.502246 0.505299 0.507749 0.51047 0.513199 0.515495 0.518077 0.520104 0.522069 0.524085 0.526487 0.528828 0.530793 0.532514 0.534505 0.536227 0.538339 0.540436 0.542315 0.543908 0.545807 0.547662 0.549367 0.551056 0.55261 0.553629 0.554619 0.556273 0.557666 0.559514 0.561067 0.562366 0.563439 0.565095 0.566384 0.567372 0.568537 0.569851 0.570796 0.571896 0.573416 0.574718 0.575851 0.577277 0.578584 0.579983 0.581158 0.581857 0.582894 0.58393 0.585051 0.585999 0.587071 0.588046 0.58946 0.590335 0.591532 0.592835 0.593976 0.594634 0.595833 0.596324 0.597119 0.598303 0.599251 0.599562 0.600732 0.601557 0.601965 0.602884 0.603899 0.604353 0.605544 0.606584 0.607301 0.608019 0.608594 0.609079 0.609542 0.610639 0.611065 0.611398 0.611864 0.612152 0.612683 0.613185 0.613707 0.61435 0.61502 0.61561 0.616561 0.617163 0.617362 0.617933 0.618326 0.618797 0.619572 0.619236 0.619764 0.620203 0.620831 0.620965 0.621234 0.621773 0.622345 0.62275 0.62308 0.623112 0.623392 0.623309 0.623755 0.624231 0.624354 0.624598 0.624816 0.624743 0.624515 0.624448 0.624471 0.624678 0.624713 0.624962 0.625449 0.625692 0.625687 0.625949 0.626052 0.625991 0.625676 0.626756 0.626537 0.626366 0.626697 0.626824 0.627075 0.627162 0.627403 0.627674 0.628361 0.628722 0.628719 0.6287 0.629096 0.629635 0.629291 0.629111 0.629132 0.628387 0.628141 0.628028 0.628513 0.628244 0.628186 0.627913 0.627336 0.627176 0.626763 0.626486 0.626102 0.626183 0.626073 0.625965 0.625648 0.624392 0.623971 0.623219 0.623546 0.622711 0.622677 0.621883 0.621591 ];
TPR_CB = [1 0.994496 0.993757 0.992797 0.991605 0.990508 0.98936 0.988485 0.987059 0.985885 0.984585 0.983277 0.982065 0.980544 0.978788 0.976985 0.975552 0.973661 0.972071 0.970459 0.968482 0.966726 0.964873 0.962772 0.960397 0.958533 0.956272 0.954026 0.951617 0.949297 0.946369 0.943917 0.941551 0.939193 0.936971 0.934471 0.93202 0.929242 0.926873 0.924228 0.92155 0.918976 0.916467 0.913426 0.910927 0.908172 0.905316 0.902532 0.899495 0.896176 0.892508 0.889349 0.885983 0.88271 0.879507 0.876096 0.872271 0.86933 0.865996 0.862596 0.858948 0.854938 0.851531 0.848114 0.844442 0.841598 0.838168 0.833964 0.830007 0.826458 0.823015 0.818951 0.815094 0.811819 0.808031 0.804284 0.8004 0.796589 0.79312 0.789208 0.785431 0.781829 0.778029 0.774207 0.770418 0.766511 0.762919 0.759477 0.756107 0.75186 0.748016 0.743821 0.739617 0.735371 0.73123 0.727247 0.723444 0.719166 0.714987 0.710427 0.706517 0.702121 0.698463 0.694107 0.689807 0.686174 0.682063 0.678099 0.67421 0.669974 0.665779 0.661397 0.657443 0.652724 0.64898 0.644804 0.640362 0.635719 0.631781 0.627933 0.6239 0.619508 0.615302 0.611068 0.607365 0.603461 0.598925 0.595065 0.590899 0.586937 0.582743 0.578667 0.574557 0.570578 0.566507 0.562596 0.5585 0.554893 0.550687 0.546802 0.542677 0.538955 0.535021 0.530898 0.526772 0.522548 0.518636 0.514626 0.510437 0.506893 0.502571 0.498352 0.494356 0.489886 0.485768 0.481882 0.478026 0.474032 0.470346 0.466 0.462434 0.458426 0.454278 0.450376 0.446512 0.442647 0.438873 0.435196 0.431267 0.427281 0.423445 0.419897 0.415919 0.412557 0.40921 0.405858 0.40223 0.39834 0.394592 0.390623 0.386596 0.382712 0.37836 0.37449 0.370612 0.367291 0.363227 0.359787 0.356052 0.352069 0.347721 0.344238 0.340066 0.336655 0.332544 0.328444 0.324811 0.320904 0.317394 0.313737 0.309845 0.306035 0.301936 0.298282 0.294485 0.290347 0.286664 0.283508 0.280075 0.276208 0.272919 0.268578 0.263893 0.259935 0.256483 0.25231 0.247964 0.243993 0.239753 0.235595 0.231411 0.227561 0.223937 0.219773 0.215657 0.211932 0.207687 0.203901 0.20031 0.195759 0.191783 0.187061 0.182657 0.178412 0.174358 0.170675 0.165958 0.161014 0.156736 0.15178 0.147273 0.142785 0.138393 0.133423 0.12792 0.123603 0.118897 0.113901 0.108769 0.103954 0.0985585 0.0937058 0.0891337 0.0831277 0.0783121 0.0728089 ];
FPR_CB = [1 0.938982 0.9203 0.899754 0.879061 0.859727 0.840504 0.822561 0.805706 0.789134 0.773166 0.757273 0.741999 0.727077 0.713184 0.699683 0.684986 0.67165 0.657943 0.645113 0.631613 0.618926 0.606904 0.593733 0.581618 0.570345 0.559238 0.548355 0.537416 0.526437 0.515477 0.505103 0.49456 0.484251 0.474725 0.464888 0.455147 0.445822 0.436131 0.427007 0.41849 0.409612 0.401393 0.393197 0.384592 0.376601 0.368488 0.36083 0.353353 0.346289 0.339352 0.332259 0.32588 0.319408 0.313111 0.306906 0.300503 0.294362 0.288229 0.282261 0.277004 0.271123 0.26603 0.260881 0.255644 0.250726 0.246251 0.241277 0.236287 0.231865 0.227407 0.223262 0.219213 0.215311 0.2109 0.206955 0.203265 0.199637 0.195834 0.192203 0.188406 0.184894 0.18145 0.1783 0.175225 0.172394 0.168964 0.166166 0.163128 0.160173 0.157353 0.154505 0.151942 0.149522 0.146977 0.144511 0.141975 0.139609 0.137576 0.134992 0.132732 0.130473 0.128191 0.126081 0.124044 0.122056 0.119916 0.118154 0.116142 0.114064 0.11236 0.11094 0.10928 0.107664 0.105977 0.104197 0.1027 0.101189 0.0994906 0.0981208 0.0966406 0.0952218 0.0937148 0.0924158 0.0910281 0.089542 0.0881252 0.0869439 0.0855706 0.0841507 0.0827008 0.081396 0.0801923 0.0789793 0.0778186 0.0768061 0.0757787 0.0746694 0.0735373 0.0721517 0.0709884 0.0699779 0.0688642 0.0678802 0.066878 0.0658344 0.0648063 0.0638951 0.0627161 0.0618299 0.0609258 0.0598246 0.0588284 0.0579226 0.0570156 0.0561089 0.0551574 0.0542661 0.0535195 0.0526374 0.0518431 0.0510498 0.0502586 0.0494971 0.0486123 0.047928 0.0472402 0.0465098 0.045828 0.0451011 0.0444102 0.0436096 0.0428418 0.042137 0.0414836 0.0408411 0.0401779 0.0396233 0.0389905 0.038195 0.037652 0.0370476 0.0363921 0.0356911 0.0351482 0.0345179 0.0339454 0.0332933 0.0326531 0.0320423 0.0314326 0.0309029 0.0303279 0.0297871 0.0291943 0.0286926 0.0280943 0.0275796 0.0270052 0.0265048 0.0261297 0.0257156 0.0251976 0.0247109 0.0242273 0.0237039 0.0232026 0.0226269 0.02219 0.0217699 0.0213629 0.0208636 0.0204794 0.0200613 0.0196473 0.0192193 0.0187558 0.0182245 0.0177727 0.0173148 0.0169497 0.0165792 0.0161432 0.0156694 0.015248 0.014848 0.0144897 0.0140405 0.0136811 0.0132986 0.0130049 0.0126883 0.0123365 0.0119846 0.0116178 0.0111852 0.0108544 0.0105434 0.0102129 0.00984116 0.00943084 0.00907551 0.00872347 0.00845366 0.00806643 0.00774671 0.00744587 0.0070447 0.00678997 0.00635661 0.00607782 0.00565805 0.00528399 0.00492809 0.00453834 0.00429157 ];
plot(Recall_CB, Precision_CB, '--m', 'linewidth', 2);
Recall_SVO = [1 0.999948 0.999933 0.999908 0.999889 0.999868 0.999823 0.99981 0.999782 0.999758 0.999729 0.999682 0.999665 0.999634 0.999576 0.999535 0.999453 0.999402 0.999339 0.999258 0.999182 0.999097 0.999008 0.998893 0.998851 0.998726 0.99866 0.998531 0.998426 0.998319 0.998239 0.998025 0.997919 0.997791 0.99759 0.997365 0.997158 0.996869 0.996571 0.99633 0.996082 0.995816 0.995451 0.995211 0.994977 0.994692 0.994346 0.993843 0.993374 0.992922 0.992366 0.992014 0.991521 0.991042 0.990664 0.990106 0.989239 0.98876 0.988229 0.987635 0.987044 0.986532 0.985704 0.985113 0.984494 0.983561 0.982764 0.981986 0.980982 0.980052 0.979324 0.978378 0.977213 0.97626 0.975154 0.973966 0.972835 0.971544 0.970329 0.968916 0.967711 0.966406 0.965101 0.963594 0.962142 0.960606 0.958962 0.95745 0.955792 0.954205 0.952429 0.950619 0.948709 0.946655 0.94473 0.942425 0.940523 0.938356 0.936245 0.934141 0.932078 0.929908 0.927401 0.924913 0.922459 0.92007 0.917809 0.915382 0.912624 0.910257 0.907497 0.904948 0.901772 0.898757 0.89639 0.893468 0.890566 0.887315 0.884158 0.880998 0.877638 0.87443 0.870923 0.867711 0.864278 0.861044 0.857851 0.853869 0.850498 0.84625 0.842491 0.838696 0.834225 0.83019 0.826454 0.821652 0.817395 0.812992 0.808801 0.804561 0.800137 0.795895 0.791871 0.787058 0.782357 0.777756 0.772897 0.768047 0.763092 0.757855 0.753393 0.748166 0.742979 0.737839 0.732532 0.726944 0.721591 0.716367 0.711121 0.706163 0.700854 0.694931 0.689769 0.683672 0.678004 0.672359 0.666966 0.661221 0.655534 0.649566 0.643941 0.637921 0.631636 0.625272 0.618989 0.612934 0.607152 0.600377 0.593431 0.587211 0.581073 0.574805 0.568334 0.561374 0.554594 0.547654 0.54146 0.535219 0.528624 0.522152 0.515783 0.508509 0.501188 0.493726 0.486548 0.479024 0.472185 0.464951 0.458304 0.451415 0.444237 0.436949 0.429682 0.421871 0.414466 0.406815 0.398291 0.39095 0.383536 0.375461 0.368056 0.360997 0.352726 0.345205 0.337068 0.329272 0.320806 0.312806 0.304771 0.297648 0.289818 0.281948 0.273852 0.265701 0.25804 0.25029 0.242472 0.23532 0.227901 0.220655 0.213378 0.205478 0.198414 0.190328 0.183054 0.175446 0.168006 0.160391 0.152938 0.145087 0.137663 0.130006 0.122947 0.115765 0.109063 0.102498 0.0957394 0.0886723 0.0816542 0.0756002 0.0699303 0.0637808 0.0579599 0.0523791 0.0476148 0.0423683 ];
Precision_SVO = [0.150626 0.151584 0.151649 0.151741 0.151822 0.152045 0.152132 0.152274 0.152468 0.152626 0.152799 0.152978 0.153203 0.153524 0.15378 0.153999 0.154412 0.154741 0.155044 0.155432 0.155803 0.156201 0.156732 0.15721 0.157755 0.158338 0.158878 0.159467 0.16027 0.160972 0.162032 0.162986 0.164059 0.164978 0.166125 0.167235 0.168353 0.169555 0.170975 0.172435 0.173899 0.175272 0.176712 0.178156 0.17982 0.181379 0.18313 0.184746 0.186708 0.188513 0.190489 0.192592 0.194793 0.197095 0.199227 0.201377 0.203452 0.205658 0.207962 0.210385 0.212887 0.21552 0.217931 0.220338 0.22275 0.225182 0.227599 0.230115 0.232891 0.235708 0.238318 0.24108 0.243587 0.246355 0.248977 0.251695 0.254302 0.25703 0.259958 0.262491 0.265368 0.268334 0.271121 0.274006 0.276903 0.279743 0.282602 0.285343 0.288029 0.291009 0.293881 0.296768 0.299636 0.302943 0.306009 0.30878 0.311745 0.314623 0.317743 0.320737 0.32394 0.327178 0.329823 0.332627 0.335427 0.338406 0.341396 0.344307 0.347212 0.350277 0.353458 0.356639 0.359618 0.36236 0.365429 0.368441 0.371727 0.374698 0.377644 0.380501 0.383336 0.386156 0.389169 0.392285 0.395194 0.398163 0.401183 0.404024 0.406941 0.409951 0.412768 0.415808 0.418667 0.421501 0.424499 0.427358 0.430341 0.433229 0.436239 0.439152 0.442053 0.444869 0.44785 0.450456 0.453197 0.456076 0.458461 0.461325 0.464436 0.467276 0.469942 0.472317 0.475115 0.477872 0.480635 0.482994 0.485445 0.487968 0.490429 0.493151 0.49572 0.498207 0.500839 0.503275 0.505695 0.508032 0.510902 0.513174 0.515508 0.51775 0.520349 0.522685 0.525187 0.527734 0.529813 0.532018 0.534712 0.536761 0.538865 0.541145 0.543822 0.546206 0.548237 0.550138 0.55227 0.554416 0.556957 0.5591 0.561737 0.563776 0.565899 0.567746 0.569423 0.57105 0.572161 0.573715 0.575738 0.577495 0.579446 0.580915 0.582954 0.584282 0.585531 0.586895 0.588456 0.590339 0.591855 0.593196 0.594402 0.595713 0.596649 0.598269 0.599275 0.600874 0.602295 0.603474 0.603994 0.605175 0.606436 0.607069 0.608601 0.610138 0.610798 0.611899 0.613504 0.614275 0.615061 0.616566 0.617777 0.618174 0.618664 0.619684 0.620598 0.620938 0.621734 0.621913 0.622126 0.622455 0.622991 0.622958 0.623185 0.623034 0.62276 0.622572 0.622655 0.623535 0.622545 0.622874 0.622567 0.622497 0.623832 0.624909 0.624389 0.624713 0.625224 0.623502 ];
TPR_SVO = [1 0.999948 0.999933 0.999908 0.999889 0.999868 0.999823 0.99981 0.999782 0.999758 0.999729 0.999682 0.999665 0.999634 0.999576 0.999535 0.999453 0.999402 0.999339 0.999258 0.999182 0.999097 0.999008 0.998893 0.998851 0.998726 0.99866 0.998531 0.998426 0.998319 0.998239 0.998025 0.997919 0.997791 0.99759 0.997365 0.997158 0.996869 0.996571 0.99633 0.996082 0.995816 0.995451 0.995211 0.994977 0.994692 0.994346 0.993843 0.993374 0.992922 0.992366 0.992014 0.991521 0.991042 0.990664 0.990106 0.989239 0.98876 0.988229 0.987635 0.987044 0.986532 0.985704 0.985113 0.984494 0.983561 0.982764 0.981986 0.980982 0.980052 0.979324 0.978378 0.977213 0.97626 0.975154 0.973966 0.972835 0.971544 0.970329 0.968916 0.967711 0.966406 0.965101 0.963594 0.962142 0.960606 0.958962 0.95745 0.955792 0.954205 0.952429 0.950619 0.948709 0.946655 0.94473 0.942425 0.940523 0.938356 0.936245 0.934141 0.932078 0.929908 0.927401 0.924913 0.922459 0.92007 0.917809 0.915382 0.912624 0.910257 0.907497 0.904948 0.901772 0.898757 0.89639 0.893468 0.890566 0.887315 0.884158 0.880998 0.877638 0.87443 0.870923 0.867711 0.864278 0.861044 0.857851 0.853869 0.850498 0.84625 0.842491 0.838696 0.834225 0.83019 0.826454 0.821652 0.817395 0.812992 0.808801 0.804561 0.800137 0.795895 0.791871 0.787058 0.782357 0.777756 0.772897 0.768047 0.763092 0.757855 0.753393 0.748166 0.742979 0.737839 0.732532 0.726944 0.721591 0.716367 0.711121 0.706163 0.700854 0.694931 0.689769 0.683672 0.678004 0.672359 0.666966 0.661221 0.655534 0.649566 0.643941 0.637921 0.631636 0.625272 0.618989 0.612934 0.607152 0.600377 0.593431 0.587211 0.581073 0.574805 0.568334 0.561374 0.554594 0.547654 0.54146 0.535219 0.528624 0.522152 0.515783 0.508509 0.501188 0.493726 0.486548 0.479024 0.472185 0.464951 0.458304 0.451415 0.444237 0.436949 0.429682 0.421871 0.414466 0.406815 0.398291 0.39095 0.383536 0.375461 0.368056 0.360997 0.352726 0.345205 0.337068 0.329272 0.320806 0.312806 0.304771 0.297648 0.289818 0.281948 0.273852 0.265701 0.25804 0.25029 0.242472 0.23532 0.227901 0.220655 0.213378 0.205478 0.198414 0.190328 0.183054 0.175446 0.168006 0.160391 0.152938 0.145087 0.137663 0.130006 0.122947 0.115765 0.109063 0.102498 0.0957394 0.0886723 0.0816542 0.0756002 0.0699303 0.0637808 0.0579599 0.0523791 0.0476148 0.0423683 ];
FPR_SVO = [1 0.994164 0.993617 0.992884 0.992231 0.991122 0.990351 0.989375 0.988172 0.987054 0.985792 0.984432 0.982951 0.981077 0.979308 0.977676 0.975581 0.97343 0.971338 0.968929 0.96651 0.96393 0.960728 0.957766 0.95449 0.951146 0.947763 0.944283 0.940271 0.936298 0.931677 0.926875 0.921891 0.917145 0.912012 0.906845 0.90145 0.895648 0.889905 0.883758 0.877676 0.871853 0.865518 0.859292 0.852654 0.846279 0.839304 0.832753 0.825676 0.818738 0.811562 0.80465 0.797467 0.789799 0.782769 0.775687 0.768424 0.761168 0.753781 0.74654 0.739097 0.731424 0.724228 0.716952 0.70977 0.702494 0.695283 0.687782 0.680317 0.672818 0.665751 0.658469 0.651358 0.643817 0.636431 0.628887 0.621589 0.614145 0.606753 0.599441 0.591913 0.584433 0.577169 0.569937 0.562362 0.555256 0.547943 0.540609 0.533577 0.526246 0.519095 0.511872 0.504633 0.497211 0.490187 0.48325 0.476226 0.469312 0.462458 0.455615 0.448689 0.441522 0.435104 0.428687 0.422184 0.415593 0.409236 0.402878 0.396678 0.390426 0.38363 0.377177 0.370981 0.365153 0.359041 0.353101 0.347087 0.341083 0.335239 0.329637 0.324081 0.318555 0.312856 0.307221 0.301822 0.296369 0.291056 0.285767 0.280701 0.275521 0.270557 0.26553 0.260545 0.255699 0.25098 0.246262 0.241528 0.236907 0.232353 0.227897 0.223538 0.219225 0.215042 0.210965 0.206867 0.202754 0.198941 0.19479 0.190771 0.186873 0.183192 0.179431 0.175639 0.171955 0.168362 0.164919 0.161462 0.15801 0.154644 0.151353 0.148086 0.144929 0.141759 0.138695 0.135569 0.13269 0.129635 0.126732 0.123815 0.121036 0.118227 0.115427 0.112685 0.11009 0.10754 0.105001 0.102266 0.0998603 0.0973742 0.0949331 0.0925481 0.0901743 0.087993 0.0858343 0.0836145 0.0815317 0.0793737 0.077196 0.0749602 0.0729728 0.0710245 0.06901 0.067074 0.0652862 0.0635656 0.0617554 0.0598838 0.0580766 0.0563951 0.054656 0.0529954 0.0514031 0.0497937 0.048235 0.0467152 0.0451727 0.043722 0.0423482 0.0409793 0.0396184 0.038356 0.0369773 0.0356665 0.0343087 0.0330681 0.0317677 0.0306264 0.0294855 0.0283281 0.0272696 0.0261432 0.025039 0.0239673 0.0229436 0.0219043 0.0208817 0.0199277 0.0189936 0.0180427 0.0171618 0.0162573 0.0154292 0.0145682 0.0137627 0.0129991 0.0122484 0.0115668 0.0108632 0.0101735 0.00948192 0.00888131 0.00831804 0.0077761 0.00725309 0.00673187 0.00621313 0.0057291 0.00525592 0.00482951 0.00437626 0.00391909 0.00347846 0.00304957 0.00270127 0.00234758 0.00203937 ];
plot(Recall_SVO, Precision_SVO, '--y', 'linewidth', 2);
Recall_SWD = [1 1 0.999999 0.999997 0.999995 0.999991 0.999984 0.999973 0.999954 0.999924 0.999889 0.999847 0.999789 0.999711 0.999621 0.999516 0.99939 0.999239 0.999064 0.998862 0.998628 0.99836 0.998047 0.997692 0.997283 0.996817 0.996296 0.995735 0.995119 0.994448 0.99372 0.99294 0.992103 0.991222 0.99029 0.989295 0.988257 0.987176 0.98604 0.984835 0.98356 0.982204 0.980783 0.97932 0.977796 0.976213 0.974574 0.972873 0.971122 0.969313 0.967445 0.965507 0.963506 0.961449 0.959319 0.957111 0.954856 0.952533 0.950126 0.947654 0.945106 0.942486 0.939803 0.937051 0.934235 0.931337 0.928359 0.925325 0.922241 0.919116 0.915958 0.912742 0.909483 0.906182 0.902828 0.899406 0.89594 0.892401 0.888804 0.885144 0.881428 0.877655 0.873813 0.86988 0.86588 0.861853 0.857792 0.853694 0.849566 0.84539 0.84115 0.836891 0.832598 0.828284 0.823937 0.819545 0.815104 0.810611 0.806064 0.801481 0.796852 0.792203 0.787501 0.782759 0.778007 0.773197 0.768337 0.76343 0.758471 0.753479 0.748472 0.743433 0.738352 0.733219 0.728032 0.722797 0.717519 0.712212 0.706879 0.701501 0.696062 0.690578 0.685071 0.679519 0.673919 0.668309 0.662655 0.656988 0.651298 0.645557 0.639798 0.634004 0.628163 0.622312 0.616447 0.610552 0.604642 0.598739 0.59279 0.586816 0.580783 0.574793 0.568798 0.562796 0.556776 0.550763 0.54475 0.538696 0.532627 0.526559 0.520466 0.51433 0.50822 0.502099 0.49596 0.489824 0.483654 0.477491 0.471321 0.46516 0.459019 0.45286 0.446686 0.440493 0.434291 0.428083 0.421878 0.415697 0.409547 0.403395 0.397256 0.39115 0.385048 0.37897 0.372858 0.366745 0.360643 0.354568 0.348513 0.342464 0.336413 0.33038 0.324355 0.318354 0.312405 0.30648 0.300577 0.29474 0.288934 0.283135 0.277345 0.271552 0.265793 0.260032 0.254295 0.248605 0.242924 0.237301 0.231705 0.226131 0.2206 0.215126 0.209666 0.204262 0.198909 0.193588 0.188296 0.183026 0.177801 0.172642 0.167531 0.162449 0.157411 0.152432 0.147479 0.142559 0.137698 0.132886 0.128127 0.123431 0.118792 0.1142 0.109687 0.105252 0.100892 0.0965712 0.0922956 0.0880948 0.0839802 0.079929 0.0759513 0.0720244 0.0681669 0.0643899 0.0606566 0.0569867 0.0533891 0.0498422 0.0463815 0.0429881 0.0396668 0.036424 0.0332665 0.0301924 0.0271944 0.0243058 0.0214994 0.0187943 0.016181 0.0136801 0.0112834 0.00899022 0.006804 0.00470392 0.00272935 0.000897618 ];
Precision_SWD = [0.150626 0.150756 0.150981 0.151319 0.151801 0.152428 0.1532 0.154106 0.155142 0.156296 0.15756 0.158939 0.160426 0.162009 0.163689 0.165458 0.167323 0.169276 0.171318 0.173442 0.175645 0.177915 0.180248 0.182645 0.185091 0.187585 0.190131 0.192727 0.195367 0.198051 0.200764 0.20351 0.206285 0.209094 0.211928 0.214779 0.217648 0.220539 0.223442 0.226346 0.229263 0.232192 0.235131 0.238078 0.24104 0.244016 0.246992 0.249977 0.252959 0.255945 0.258941 0.261937 0.264941 0.26795 0.270957 0.273968 0.27698 0.279994 0.283007 0.286007 0.289001 0.291982 0.294962 0.297939 0.300911 0.303876 0.306844 0.309799 0.312752 0.315702 0.318654 0.321606 0.324561 0.327527 0.330484 0.333436 0.33638 0.339308 0.342236 0.345161 0.348093 0.35101 0.353925 0.356838 0.359741 0.362639 0.365537 0.368436 0.371324 0.374206 0.37708 0.379942 0.382798 0.385654 0.388506 0.391344 0.39417 0.396987 0.399792 0.402588 0.405374 0.408158 0.410926 0.41369 0.416455 0.41921 0.421953 0.424683 0.427398 0.4301 0.432794 0.435492 0.438186 0.440871 0.443546 0.446208 0.448859 0.451496 0.454115 0.456722 0.459314 0.461898 0.464466 0.467019 0.469554 0.47206 0.474549 0.47703 0.479486 0.481932 0.484356 0.48677 0.48917 0.491559 0.493949 0.496314 0.498658 0.500989 0.503309 0.505615 0.507895 0.510161 0.512434 0.514692 0.516923 0.519165 0.521387 0.523584 0.525747 0.527915 0.530061 0.532179 0.534289 0.536385 0.538477 0.540562 0.54262 0.544688 0.546746 0.548786 0.55081 0.55282 0.554809 0.556782 0.558747 0.560694 0.562635 0.56457 0.566485 0.568396 0.570277 0.572168 0.574032 0.575909 0.577734 0.579536 0.581313 0.583106 0.5849 0.586677 0.588439 0.590182 0.591903 0.593602 0.59531 0.597028 0.59872 0.600415 0.602082 0.603744 0.60537 0.606989 0.608628 0.610239 0.611824 0.613399 0.614961 0.616512 0.618061 0.619598 0.621135 0.622702 0.624223 0.625761 0.627234 0.628656 0.630067 0.631473 0.632862 0.634237 0.635639 0.637027 0.638356 0.639716 0.640994 0.642258 0.643488 0.644703 0.645919 0.647086 0.648249 0.649394 0.650524 0.651634 0.652717 0.653731 0.654765 0.655854 0.656948 0.658049 0.659094 0.660097 0.661031 0.661983 0.662917 0.663817 0.664644 0.665446 0.666241 0.666963 0.667631 0.668264 0.668905 0.669488 0.670028 0.670343 0.670485 0.670615 0.670837 0.67109 0.671159 0.671441 0.671742 0.672239 0.672379 0.672794 ];
TPR_SWD = [1 1 0.999999 0.999997 0.999995 0.999991 0.999984 0.999973 0.999954 0.999924 0.999889 0.999847 0.999789 0.999711 0.999621 0.999516 0.99939 0.999239 0.999064 0.998862 0.998628 0.99836 0.998047 0.997692 0.997283 0.996817 0.996296 0.995735 0.995119 0.994448 0.99372 0.99294 0.992103 0.991222 0.99029 0.989295 0.988257 0.987176 0.98604 0.984835 0.98356 0.982204 0.980783 0.97932 0.977796 0.976213 0.974574 0.972873 0.971122 0.969313 0.967445 0.965507 0.963506 0.961449 0.959319 0.957111 0.954856 0.952533 0.950126 0.947654 0.945106 0.942486 0.939803 0.937051 0.934235 0.931337 0.928359 0.925325 0.922241 0.919116 0.915958 0.912742 0.909483 0.906182 0.902828 0.899406 0.89594 0.892401 0.888804 0.885144 0.881428 0.877655 0.873813 0.86988 0.86588 0.861853 0.857792 0.853694 0.849566 0.84539 0.84115 0.836891 0.832598 0.828284 0.823937 0.819545 0.815104 0.810611 0.806064 0.801481 0.796852 0.792203 0.787501 0.782759 0.778007 0.773197 0.768337 0.76343 0.758471 0.753479 0.748472 0.743433 0.738352 0.733219 0.728032 0.722797 0.717519 0.712212 0.706879 0.701501 0.696062 0.690578 0.685071 0.679519 0.673919 0.668309 0.662655 0.656988 0.651298 0.645557 0.639798 0.634004 0.628163 0.622312 0.616447 0.610552 0.604642 0.598739 0.59279 0.586816 0.580783 0.574793 0.568798 0.562796 0.556776 0.550763 0.54475 0.538696 0.532627 0.526559 0.520466 0.51433 0.50822 0.502099 0.49596 0.489824 0.483654 0.477491 0.471321 0.46516 0.459019 0.45286 0.446686 0.440493 0.434291 0.428083 0.421878 0.415697 0.409547 0.403395 0.397256 0.39115 0.385048 0.37897 0.372858 0.366745 0.360643 0.354568 0.348513 0.342464 0.336413 0.33038 0.324355 0.318354 0.312405 0.30648 0.300577 0.29474 0.288934 0.283135 0.277345 0.271552 0.265793 0.260032 0.254295 0.248605 0.242924 0.237301 0.231705 0.226131 0.2206 0.215126 0.209666 0.204262 0.198909 0.193588 0.188296 0.183026 0.177801 0.172642 0.167531 0.162449 0.157411 0.152432 0.147479 0.142559 0.137698 0.132886 0.128127 0.123431 0.118792 0.1142 0.109687 0.105252 0.100892 0.0965712 0.0922956 0.0880948 0.0839802 0.079929 0.0759513 0.0720244 0.0681669 0.0643899 0.0606566 0.0569867 0.0533891 0.0498422 0.0463815 0.0429881 0.0396668 0.036424 0.0332665 0.0301924 0.0271944 0.0243058 0.0214994 0.0187943 0.016181 0.0136801 0.0112834 0.00899022 0.006804 0.00470392 0.00272935 0.000897618 ];
FPR_SWD = [1 0.998965 0.997112 0.99428 0.990335 0.985298 0.979258 0.972377 0.964737 0.956466 0.94766 0.938345 0.928589 0.918454 0.907992 0.897283 0.886309 0.87513 0.863769 0.852261 0.840646 0.828969 0.81726 0.805523 0.793798 0.782101 0.770413 0.758756 0.747148 0.735593 0.724115 0.712726 0.70143 0.690233 0.679153 0.668188 0.657348 0.646617 0.636039 0.625606 0.615293 0.60511 0.59506 0.585146 0.575342 0.56566 0.556124 0.546719 0.537475 0.528368 0.519395 0.51055 0.501831 0.493243 0.484798 0.476478 0.468285 0.460226 0.452286 0.444486 0.436807 0.429254 0.421822 0.414511 0.407312 0.400226 0.393243 0.386373 0.379606 0.372955 0.366402 0.359954 0.353605 0.34734 0.341174 0.335103 0.329127 0.323251 0.317462 0.311768 0.306154 0.300635 0.295198 0.289846 0.284581 0.279401 0.2743 0.269277 0.26434 0.259483 0.254694 0.249985 0.245354 0.24079 0.236303 0.231899 0.227571 0.223314 0.219127 0.215017 0.210975 0.206998 0.20309 0.199242 0.195455 0.191727 0.188064 0.184457 0.180914 0.177436 0.174017 0.170648 0.167334 0.164071 0.160864 0.15771 0.154608 0.151558 0.14856 0.145607 0.142705 0.139849 0.137043 0.134289 0.131579 0.128922 0.126313 0.123746 0.121229 0.118756 0.116328 0.113942 0.111596 0.109288 0.107016 0.104785 0.102595 0.100446 0.0983306 0.0962505 0.0942047 0.0921945 0.0902114 0.0882648 0.0863493 0.0844624 0.0826094 0.0807889 0.0790031 0.0772462 0.0755231 0.0738301 0.0721679 0.0705316 0.0689209 0.0673404 0.0657915 0.0642662 0.0627666 0.061293 0.0598479 0.0584277 0.0570316 0.055665 0.0543173 0.0529926 0.0516896 0.0504083 0.0491533 0.0479176 0.0467063 0.0455174 0.044352 0.0432065 0.0420844 0.040985 0.0399058 0.0388407 0.037794 0.0367658 0.0357533 0.0347619 0.0337902 0.0328366 0.0319001 0.0309788 0.0300779 0.0291965 0.0283348 0.0274866 0.0266558 0.0258399 0.0250385 0.0242537 0.0234895 0.0227417 0.0220099 0.0212916 0.0205857 0.0198933 0.0192166 0.0185553 0.0179095 0.0172763 0.0166596 0.016059 0.0154708 0.0148941 0.0143295 0.0137775 0.0132369 0.0127107 0.012197 0.0116941 0.0112033 0.0107255 0.0102597 0.00980452 0.00936003 0.00893022 0.00851157 0.00810487 0.00770797 0.00732243 0.00695087 0.00659082 0.00624276 0.00590428 0.00557652 0.00525832 0.00495024 0.00465091 0.00435993 0.00407656 0.00380299 0.00353624 0.00328009 0.00303382 0.00279522 0.00256736 0.00234836 0.00213818 0.00193595 0.00174165 0.00155578 0.00137768 0.00120845 0.00104779 0.000895097 0.000750238 0.000612684 0.000483131 0.000362426 0.000249089 0.000143614 4.63896e-005 ];
plot(Recall_SWD, Precision_SWD, 'k', 'linewidth', 1);
Recall_HC = [1 0.991196 0.984902 0.979874 0.974773 0.969482 0.964104 0.958933 0.953727 0.948867 0.943887 0.93891 0.93401 0.929249 0.924367 0.919451 0.914701 0.90961 0.904721 0.899832 0.894883 0.890103 0.885509 0.880857 0.876232 0.871623 0.86709 0.862539 0.858247 0.853806 0.849504 0.845132 0.840801 0.836324 0.831956 0.827494 0.823364 0.819085 0.814795 0.810501 0.806245 0.802118 0.797833 0.793321 0.788982 0.784634 0.780276 0.776074 0.771562 0.76698 0.762744 0.758629 0.754314 0.749939 0.745618 0.74126 0.736807 0.732531 0.728229 0.724136 0.719798 0.71549 0.711376 0.707503 0.703562 0.699619 0.695696 0.691833 0.687971 0.684018 0.680231 0.676445 0.672608 0.66889 0.665107 0.661349 0.657597 0.653883 0.650136 0.646199 0.642349 0.63837 0.634596 0.6309 0.627104 0.623496 0.619796 0.616084 0.612385 0.608891 0.605259 0.60181 0.59836 0.59465 0.591174 0.587677 0.584074 0.580496 0.577002 0.573428 0.570186 0.566786 0.563503 0.559997 0.55663 0.553042 0.54979 0.546359 0.543102 0.53986 0.53638 0.532966 0.529366 0.525686 0.52244 0.519053 0.515711 0.512223 0.508635 0.505194 0.501727 0.49848 0.495076 0.491686 0.488256 0.485023 0.48164 0.478476 0.475291 0.472017 0.468771 0.465347 0.462289 0.459177 0.455962 0.452248 0.448748 0.44543 0.442129 0.439104 0.436015 0.433038 0.429864 0.426672 0.423451 0.420153 0.417085 0.414179 0.410831 0.407854 0.404724 0.401745 0.398705 0.395495 0.392539 0.389597 0.386465 0.383589 0.380507 0.377488 0.374503 0.371415 0.368475 0.365455 0.36256 0.359755 0.356714 0.353977 0.351184 0.348346 0.34548 0.342618 0.339651 0.336276 0.333447 0.330638 0.327782 0.325056 0.322345 0.319345 0.31645 0.313547 0.31059 0.307699 0.304975 0.302282 0.299454 0.296671 0.293756 0.290936 0.288209 0.285219 0.282464 0.279643 0.276873 0.274039 0.271217 0.268381 0.26571 0.262976 0.260044 0.257179 0.254356 0.251278 0.2485 0.245694 0.242849 0.240095 0.237321 0.234484 0.231649 0.228915 0.226027 0.223083 0.220079 0.216942 0.214186 0.211389 0.208403 0.205573 0.202685 0.2 0.197252 0.194524 0.191462 0.18855 0.185678 0.182788 0.179728 0.176581 0.173218 0.170137 0.167112 0.163984 0.160578 0.157123 0.153648 0.149936 0.146369 0.142766 0.138968 0.135313 0.13126 0.126787 0.122195 0.117344 0.112437 0.106951 0.101469 0.0952631 0.0882477 0.081027 0.072903 0.0641497 0.0536334 0.0371796 ];
Precision_HC = [0.150626 0.174407 0.184941 0.192402 0.198337 0.203551 0.208087 0.212101 0.215709 0.219161 0.222478 0.225566 0.228704 0.232033 0.235209 0.23801 0.240803 0.243579 0.245994 0.248243 0.250463 0.2526 0.254786 0.256981 0.259236 0.261281 0.263138 0.265116 0.266967 0.268577 0.270408 0.27212 0.273742 0.275338 0.277039 0.278689 0.280342 0.281887 0.28346 0.284886 0.286477 0.287942 0.289398 0.290862 0.292125 0.293664 0.295236 0.296461 0.297734 0.298816 0.300012 0.301239 0.302439 0.30344 0.304686 0.305853 0.306904 0.307976 0.309153 0.310456 0.311426 0.312517 0.313536 0.314684 0.315675 0.316632 0.317666 0.318836 0.319763 0.320716 0.32192 0.322919 0.323971 0.32493 0.325923 0.3268 0.327674 0.328614 0.32957 0.330429 0.331181 0.331911 0.332683 0.333522 0.334354 0.335221 0.336036 0.336731 0.33774 0.338586 0.339516 0.340338 0.341319 0.342152 0.342998 0.343826 0.344703 0.345369 0.346145 0.346901 0.347492 0.348324 0.349092 0.349696 0.350471 0.351106 0.351728 0.352356 0.353151 0.353849 0.35447 0.35507 0.355529 0.356064 0.356661 0.35748 0.358201 0.358882 0.359279 0.359762 0.360365 0.36098 0.361701 0.362417 0.363047 0.363528 0.364157 0.364993 0.365728 0.366249 0.366778 0.367222 0.367755 0.36834 0.368988 0.369455 0.369887 0.370395 0.37094 0.371768 0.372513 0.373301 0.37404 0.374703 0.375238 0.375612 0.376629 0.377282 0.377986 0.378718 0.379341 0.38004 0.380789 0.381333 0.382082 0.382782 0.383397 0.384014 0.384864 0.385535 0.386073 0.386699 0.387307 0.38793 0.388591 0.389332 0.390321 0.391044 0.391625 0.392362 0.392775 0.393588 0.394187 0.394835 0.395556 0.39608 0.396607 0.39722 0.39789 0.39845 0.398948 0.399342 0.399884 0.400261 0.400822 0.401593 0.402431 0.402965 0.403573 0.404073 0.404615 0.404951 0.405615 0.405999 0.406372 0.406802 0.407174 0.407751 0.408337 0.408849 0.409159 0.409676 0.410183 0.410602 0.411211 0.411946 0.412347 0.413225 0.414044 0.414608 0.415302 0.415968 0.416398 0.417059 0.417555 0.418284 0.418915 0.419424 0.419698 0.420519 0.420935 0.421531 0.422137 0.42279 0.4236 0.423972 0.424279 0.42474 0.42528 0.425766 0.426063 0.426657 0.427367 0.428014 0.428471 0.428796 0.429217 0.429856 0.430375 0.431391 0.432023 0.433138 0.433939 0.434629 0.435552 0.435891 0.436821 0.437324 0.437897 0.438569 0.438611 0.439278 0.440611 0.441656 0.443492 0.445195 ];
TPR_HC = [1 0.991196 0.984902 0.979874 0.974773 0.969482 0.964104 0.958933 0.953727 0.948867 0.943887 0.93891 0.93401 0.929249 0.924367 0.919451 0.914701 0.90961 0.904721 0.899832 0.894883 0.890103 0.885509 0.880857 0.876232 0.871623 0.86709 0.862539 0.858247 0.853806 0.849504 0.845132 0.840801 0.836324 0.831956 0.827494 0.823364 0.819085 0.814795 0.810501 0.806245 0.802118 0.797833 0.793321 0.788982 0.784634 0.780276 0.776074 0.771562 0.76698 0.762744 0.758629 0.754314 0.749939 0.745618 0.74126 0.736807 0.732531 0.728229 0.724136 0.719798 0.71549 0.711376 0.707503 0.703562 0.699619 0.695696 0.691833 0.687971 0.684018 0.680231 0.676445 0.672608 0.66889 0.665107 0.661349 0.657597 0.653883 0.650136 0.646199 0.642349 0.63837 0.634596 0.6309 0.627104 0.623496 0.619796 0.616084 0.612385 0.608891 0.605259 0.60181 0.59836 0.59465 0.591174 0.587677 0.584074 0.580496 0.577002 0.573428 0.570186 0.566786 0.563503 0.559997 0.55663 0.553042 0.54979 0.546359 0.543102 0.53986 0.53638 0.532966 0.529366 0.525686 0.52244 0.519053 0.515711 0.512223 0.508635 0.505194 0.501727 0.49848 0.495076 0.491686 0.488256 0.485023 0.48164 0.478476 0.475291 0.472017 0.468771 0.465347 0.462289 0.459177 0.455962 0.452248 0.448748 0.44543 0.442129 0.439104 0.436015 0.433038 0.429864 0.426672 0.423451 0.420153 0.417085 0.414179 0.410831 0.407854 0.404724 0.401745 0.398705 0.395495 0.392539 0.389597 0.386465 0.383589 0.380507 0.377488 0.374503 0.371415 0.368475 0.365455 0.36256 0.359755 0.356714 0.353977 0.351184 0.348346 0.34548 0.342618 0.339651 0.336276 0.333447 0.330638 0.327782 0.325056 0.322345 0.319345 0.31645 0.313547 0.31059 0.307699 0.304975 0.302282 0.299454 0.296671 0.293756 0.290936 0.288209 0.285219 0.282464 0.279643 0.276873 0.274039 0.271217 0.268381 0.26571 0.262976 0.260044 0.257179 0.254356 0.251278 0.2485 0.245694 0.242849 0.240095 0.237321 0.234484 0.231649 0.228915 0.226027 0.223083 0.220079 0.216942 0.214186 0.211389 0.208403 0.205573 0.202685 0.2 0.197252 0.194524 0.191462 0.18855 0.185678 0.182788 0.179728 0.176581 0.173218 0.170137 0.167112 0.163984 0.160578 0.157123 0.153648 0.149936 0.146369 0.142766 0.138968 0.135313 0.13126 0.126787 0.122195 0.117344 0.112437 0.106951 0.101469 0.0952631 0.0882477 0.081027 0.072903 0.0641497 0.0536334 0.0371796 ];
FPR_HC = [1 0.915254 0.879373 0.851205 0.826848 0.805819 0.786777 0.768743 0.752105 0.737207 0.722401 0.708137 0.695002 0.681717 0.668864 0.656761 0.645561 0.634352 0.624041 0.61389 0.604388 0.595179 0.586127 0.577248 0.568325 0.560105 0.552087 0.544446 0.536949 0.530037 0.522998 0.516217 0.50956 0.502884 0.496329 0.489973 0.48388 0.47788 0.471665 0.465885 0.460042 0.454463 0.449093 0.443641 0.438795 0.4337 0.428529 0.42352 0.418685 0.41385 0.409393 0.404779 0.400183 0.395932 0.391534 0.38724 0.382921 0.378757 0.374646 0.370115 0.366349 0.362284 0.358408 0.354774 0.351197 0.347472 0.343865 0.34007 0.33667 0.333192 0.329412 0.326023 0.32261 0.319376 0.316087 0.313028 0.309992 0.306896 0.303716 0.300693 0.297842 0.294986 0.29214 0.289194 0.286345 0.28345 0.280714 0.277978 0.275229 0.27257 0.269889 0.267305 0.264612 0.261777 0.259207 0.256775 0.254127 0.251754 0.249334 0.246875 0.244537 0.242045 0.239685 0.237444 0.235141 0.23285 0.230754 0.228515 0.226252 0.224063 0.221814 0.219505 0.21737 0.215243 0.213165 0.211086 0.208972 0.206903 0.204924 0.202811 0.200812 0.198747 0.196601 0.194525 0.192671 0.190828 0.188848 0.186915 0.185031 0.183388 0.181648 0.179932 0.178262 0.176551 0.174831 0.173117 0.171407 0.16971 0.168062 0.166298 0.164617 0.162906 0.161163 0.159369 0.157697 0.156136 0.154295 0.15273 0.151103 0.149513 0.147826 0.146317 0.144677 0.143 0.141484 0.140007 0.138447 0.136965 0.135442 0.133991 0.132533 0.131126 0.129753 0.128215 0.126833 0.125386 0.123853 0.122396 0.121132 0.119761 0.118523 0.117131 0.11582 0.114454 0.11314 0.111946 0.110796 0.109546 0.108287 0.107017 0.10576 0.104615 0.103435 0.102194 0.101076 0.0999065 0.0985753 0.0973564 0.0961914 0.0950859 0.0939965 0.092872 0.0917188 0.09066 0.0896054 0.0884543 0.0873628 0.0862064 0.0850525 0.0839845 0.0829434 0.0818339 0.0807199 0.0796028 0.0784766 0.0773968 0.07636 0.0751947 0.0740935 0.0730735 0.0719867 0.070944 0.0699321 0.0689288 0.0679306 0.0667601 0.0657112 0.0646528 0.0636796 0.0625575 0.0615455 0.0605008 0.0594391 0.0584724 0.0574221 0.0564438 0.0554512 0.0544157 0.0533613 0.0523085 0.0512738 0.0501976 0.0491231 0.048004 0.0469522 0.0457631 0.0446532 0.0434355 0.042258 0.0409933 0.0398191 0.0386139 0.0373224 0.0358971 0.0345262 0.0330671 0.0316186 0.029992 0.0283126 0.026516 0.0245327 0.0225776 0.0203491 0.0175514 0.0144122 0.00974564 ];
plot(Recall_HC, Precision_HC, 'b', 'linewidth', 1);
Recall_RC = [1 0.96678 0.966368 0.965768 0.965125 0.964512 0.963669 0.962936 0.962252 0.96122 0.960089 0.958796 0.957792 0.956674 0.95551 0.954052 0.9524 0.950811 0.948901 0.947102 0.945617 0.943821 0.942111 0.939887 0.938178 0.935901 0.93422 0.931992 0.929793 0.92791 0.925971 0.923618 0.921526 0.919644 0.917668 0.915304 0.912823 0.910575 0.908525 0.906463 0.903694 0.901208 0.899168 0.897145 0.894514 0.891985 0.889404 0.886739 0.884117 0.881468 0.878631 0.876203 0.87346 0.871062 0.868297 0.865482 0.862834 0.859688 0.8567 0.854341 0.851351 0.84873 0.845488 0.842511 0.839709 0.836508 0.833701 0.830443 0.827762 0.824563 0.821412 0.818482 0.815147 0.812241 0.808949 0.806126 0.802904 0.799873 0.79664 0.7936 0.790302 0.787072 0.783864 0.780591 0.777349 0.774579 0.771544 0.768218 0.765349 0.761842 0.758594 0.755198 0.752131 0.749075 0.745369 0.742246 0.739134 0.736119 0.732524 0.728897 0.725153 0.721928 0.718587 0.715442 0.711906 0.708665 0.705479 0.702379 0.699103 0.695638 0.692348 0.68875 0.685449 0.682451 0.67933 0.676588 0.673464 0.669533 0.666024 0.662872 0.659492 0.656154 0.652835 0.649636 0.645842 0.642663 0.638704 0.634978 0.63156 0.627897 0.624899 0.621002 0.617603 0.613988 0.610708 0.606674 0.602974 0.599449 0.595787 0.592043 0.588567 0.584682 0.581014 0.576932 0.573371 0.56988 0.566451 0.56231 0.558872 0.55535 0.551842 0.547959 0.544504 0.540492 0.536445 0.533228 0.52968 0.525814 0.522222 0.51823 0.514459 0.510581 0.506775 0.503236 0.499693 0.495902 0.492299 0.488809 0.484987 0.480491 0.475976 0.47202 0.468435 0.46491 0.461275 0.457787 0.453107 0.449097 0.445442 0.441491 0.437703 0.433434 0.429357 0.425134 0.421386 0.417239 0.413536 0.409462 0.405409 0.401475 0.397535 0.393686 0.389236 0.385003 0.381202 0.376917 0.372891 0.368403 0.363458 0.358569 0.353788 0.349589 0.345351 0.341027 0.337008 0.3318 0.32745 0.322469 0.317747 0.313281 0.308872 0.304577 0.299814 0.295812 0.291056 0.286268 0.281804 0.276541 0.271349 0.266011 0.261559 0.256393 0.251023 0.246646 0.241326 0.236266 0.23079 0.225982 0.221072 0.215392 0.210898 0.205905 0.201187 0.196349 0.191564 0.186033 0.180834 0.175536 0.170733 0.165693 0.159844 0.153778 0.149136 0.144286 0.139111 0.132721 0.127487 0.122164 0.115262 0.109896 0.104199 0.0989043 0.0938931 0.0890113 0.0843317 0.079492 ];
Precision_RC = [0.150626 0.301888 0.307779 0.312978 0.318013 0.322984 0.327451 0.332364 0.33709 0.342193 0.346809 0.351144 0.355682 0.359982 0.364109 0.368265 0.372675 0.376488 0.380608 0.384992 0.38908 0.393141 0.397129 0.400895 0.404618 0.408566 0.412499 0.416113 0.419585 0.423068 0.426543 0.429532 0.43274 0.435745 0.439091 0.442082 0.445051 0.448225 0.451145 0.453895 0.456578 0.459255 0.461902 0.464635 0.467136 0.469843 0.472457 0.474922 0.477724 0.480471 0.482873 0.485028 0.4875 0.4897 0.49192 0.494284 0.496534 0.498802 0.501345 0.503541 0.50568 0.508032 0.51002 0.511988 0.51404 0.51611 0.518261 0.52022 0.522147 0.523833 0.525802 0.527682 0.52931 0.531115 0.532686 0.534455 0.536237 0.537867 0.539461 0.541165 0.54263 0.54434 0.546159 0.54763 0.549005 0.550716 0.552175 0.553653 0.555195 0.556892 0.558331 0.559895 0.561336 0.56295 0.564419 0.565619 0.566797 0.56816 0.569629 0.570694 0.571858 0.573388 0.574561 0.575923 0.577002 0.578562 0.57975 0.581031 0.582085 0.583306 0.584732 0.585699 0.586645 0.587701 0.588643 0.590003 0.591078 0.592192 0.593115 0.594176 0.595203 0.596335 0.597351 0.598541 0.599432 0.600466 0.60125 0.602425 0.60347 0.604497 0.605631 0.60635 0.607471 0.608537 0.609512 0.610304 0.611144 0.611942 0.61294 0.614016 0.614781 0.615689 0.616475 0.617256 0.617836 0.618732 0.619658 0.620431 0.621291 0.622088 0.622813 0.623951 0.62484 0.625292 0.625713 0.626421 0.627345 0.628382 0.629071 0.629615 0.630906 0.631523 0.632278 0.633241 0.633975 0.634921 0.635593 0.636632 0.637211 0.637918 0.638763 0.639366 0.640342 0.640952 0.642301 0.642956 0.643309 0.643864 0.64418 0.645039 0.645646 0.646159 0.64735 0.648157 0.648859 0.649309 0.64996 0.650489 0.650801 0.651132 0.651881 0.652461 0.653397 0.654019 0.654364 0.654671 0.655696 0.655967 0.656389 0.656304 0.656261 0.657112 0.657582 0.658427 0.659344 0.659238 0.659665 0.659666 0.660081 0.66027 0.660647 0.661212 0.661971 0.662315 0.662674 0.662821 0.663152 0.66347 0.663284 0.663614 0.663905 0.663407 0.663706 0.6645 0.664955 0.665177 0.665146 0.66584 0.665606 0.666393 0.666751 0.666473 0.667099 0.666897 0.667245 0.667033 0.666997 0.666243 0.667574 0.668249 0.667662 0.667331 0.668139 0.66866 0.668464 0.668181 0.669174 0.668451 0.668178 0.668949 0.669307 0.668751 0.667477 0.666145 0.666874 0.665676 ];
TPR_RC = [1 0.96678 0.966368 0.965768 0.965125 0.964512 0.963669 0.962936 0.962252 0.96122 0.960089 0.958796 0.957792 0.956674 0.95551 0.954052 0.9524 0.950811 0.948901 0.947102 0.945617 0.943821 0.942111 0.939887 0.938178 0.935901 0.93422 0.931992 0.929793 0.92791 0.925971 0.923618 0.921526 0.919644 0.917668 0.915304 0.912823 0.910575 0.908525 0.906463 0.903694 0.901208 0.899168 0.897145 0.894514 0.891985 0.889404 0.886739 0.884117 0.881468 0.878631 0.876203 0.87346 0.871062 0.868297 0.865482 0.862834 0.859688 0.8567 0.854341 0.851351 0.84873 0.845488 0.842511 0.839709 0.836508 0.833701 0.830443 0.827762 0.824563 0.821412 0.818482 0.815147 0.812241 0.808949 0.806126 0.802904 0.799873 0.79664 0.7936 0.790302 0.787072 0.783864 0.780591 0.777349 0.774579 0.771544 0.768218 0.765349 0.761842 0.758594 0.755198 0.752131 0.749075 0.745369 0.742246 0.739134 0.736119 0.732524 0.728897 0.725153 0.721928 0.718587 0.715442 0.711906 0.708665 0.705479 0.702379 0.699103 0.695638 0.692348 0.68875 0.685449 0.682451 0.67933 0.676588 0.673464 0.669533 0.666024 0.662872 0.659492 0.656154 0.652835 0.649636 0.645842 0.642663 0.638704 0.634978 0.63156 0.627897 0.624899 0.621002 0.617603 0.613988 0.610708 0.606674 0.602974 0.599449 0.595787 0.592043 0.588567 0.584682 0.581014 0.576932 0.573371 0.56988 0.566451 0.56231 0.558872 0.55535 0.551842 0.547959 0.544504 0.540492 0.536445 0.533228 0.52968 0.525814 0.522222 0.51823 0.514459 0.510581 0.506775 0.503236 0.499693 0.495902 0.492299 0.488809 0.484987 0.480491 0.475976 0.47202 0.468435 0.46491 0.461275 0.457787 0.453107 0.449097 0.445442 0.441491 0.437703 0.433434 0.429357 0.425134 0.421386 0.417239 0.413536 0.409462 0.405409 0.401475 0.397535 0.393686 0.389236 0.385003 0.381202 0.376917 0.372891 0.368403 0.363458 0.358569 0.353788 0.349589 0.345351 0.341027 0.337008 0.3318 0.32745 0.322469 0.317747 0.313281 0.308872 0.304577 0.299814 0.295812 0.291056 0.286268 0.281804 0.276541 0.271349 0.266011 0.261559 0.256393 0.251023 0.246646 0.241326 0.236266 0.23079 0.225982 0.221072 0.215392 0.210898 0.205905 0.201187 0.196349 0.191564 0.186033 0.180834 0.175536 0.170733 0.165693 0.159844 0.153778 0.149136 0.144286 0.139111 0.132721 0.127487 0.122164 0.115262 0.109896 0.104199 0.0989043 0.0938931 0.0890113 0.0843317 0.079492 ];
FPR_RC = [1 0.409158 0.40065 0.393473 0.386605 0.380135 0.373972 0.367798 0.361835 0.355844 0.350257 0.344801 0.339679 0.334684 0.329895 0.325091 0.320484 0.31622 0.311808 0.307295 0.303203 0.298857 0.294798 0.290966 0.287191 0.283321 0.279523 0.275844 0.272292 0.269006 0.265608 0.26236 0.259128 0.256053 0.252904 0.249849 0.246802 0.243817 0.240898 0.238191 0.235495 0.232962 0.230514 0.227969 0.225397 0.222765 0.220202 0.217583 0.215149 0.212666 0.210266 0.208094 0.205855 0.203751 0.201415 0.199167 0.197085 0.194868 0.192762 0.190594 0.188603 0.186556 0.184627 0.182685 0.18083 0.17876 0.176848 0.174895 0.173191 0.171417 0.169529 0.167724 0.165955 0.16419 0.162378 0.160613 0.158929 0.15733 0.155663 0.154117 0.152609 0.150989 0.149305 0.147793 0.146417 0.144913 0.143412 0.141936 0.140448 0.138906 0.137439 0.136027 0.13464 0.133165 0.131817 0.130573 0.129353 0.128044 0.126638 0.12549 0.124186 0.122885 0.121676 0.120419 0.119262 0.117972 0.11682 0.115655 0.114556 0.113281 0.112071 0.110967 0.109894 0.108731 0.107712 0.106637 0.105623 0.104469 0.103405 0.1023 0.101183 0.100145 0.0991697 0.098102 0.0970359 0.0959398 0.0948807 0.093705 0.0925641 0.0915429 0.0905261 0.0895347 0.0884892 0.0874783 0.086541 0.0855552 0.084586 0.0835776 0.0825895 0.0816558 0.0807405 0.0798199 0.0788525 0.0778996 0.0770595 0.0760424 0.0751295 0.0742028 0.073276 0.0724354 0.0716294 0.0706628 0.06982 0.0689399 0.0682205 0.067383 0.0665625 0.0657074 0.0649747 0.0642411 0.0632594 0.0624646 0.0616201 0.0608529 0.0601055 0.05923 0.0584452 0.0576615 0.0569482 0.0561008 0.0553806 0.0546463 0.0538359 0.0531766 0.0523679 0.0516898 0.0509765 0.0503046 0.0496346 0.0488666 0.0480998 0.0473336 0.0465689 0.0458146 0.0450952 0.0444617 0.0438152 0.0431053 0.0424728 0.0418778 0.0411904 0.0405703 0.0398582 0.0392167 0.0386296 0.0380073 0.0373561 0.0367611 0.0361417 0.0354825 0.0348535 0.0342079 0.0335946 0.0329062 0.0321841 0.0315555 0.0309517 0.0303439 0.0297016 0.0291611 0.0285648 0.0280014 0.0274096 0.0268661 0.0263339 0.0257458 0.0252131 0.0245537 0.0239285 0.0233408 0.0226801 0.0221824 0.0216014 0.0210691 0.0204673 0.0198974 0.0193274 0.0187914 0.0182666 0.0176543 0.0170429 0.0164798 0.0159377 0.015424 0.0149127 0.0144271 0.0138379 0.0133734 0.0127653 0.0122152 0.0116405 0.0111396 0.0106242 0.0101038 0.00961788 0.00911735 0.00840478 0.00788227 0.00748666 0.00701898 0.00648721 0.00596509 0.00545846 0.00509415 0.00469107 0.00435869 ];
plot(Recall_RC, Precision_RC, 'g', 'linewidth', 1);
Recall_SEG = [1 0.99646 0.99646 0.99646 0.99646 0.996459 0.996459 0.996459 0.996458 0.996457 0.996456 0.996455 0.996453 0.996452 0.996449 0.996445 0.996442 0.996439 0.996437 0.996434 0.996431 0.996429 0.996425 0.996422 0.996419 0.996415 0.996411 0.996407 0.996401 0.996396 0.996389 0.996382 0.996373 0.996364 0.996352 0.996339 0.996323 0.996305 0.996288 0.996268 0.996247 0.996219 0.996186 0.996151 0.996112 0.996068 0.996015 0.995959 0.995891 0.995805 0.995686 0.995555 0.995391 0.99508 0.994585 0.993932 0.993102 0.992099 0.990723 0.989142 0.98714 0.984689 0.982024 0.979131 0.975919 0.972309 0.968542 0.964452 0.960237 0.955932 0.951283 0.946549 0.941432 0.936077 0.930563 0.925019 0.919372 0.913575 0.907505 0.90132 0.895046 0.888658 0.882237 0.875927 0.869467 0.862988 0.85639 0.849578 0.842725 0.835796 0.828788 0.821807 0.814652 0.80753 0.800424 0.793419 0.786424 0.779418 0.772429 0.765471 0.758528 0.751769 0.74489 0.738064 0.731249 0.724525 0.717774 0.711188 0.704793 0.698235 0.691832 0.68546 0.679099 0.672795 0.666509 0.660331 0.654122 0.648006 0.641832 0.63561 0.629445 0.623428 0.617211 0.611045 0.605068 0.599215 0.593369 0.587501 0.58173 0.575958 0.570111 0.56439 0.558681 0.553044 0.547477 0.541983 0.5365 0.53131 0.525966 0.520675 0.515427 0.510091 0.504987 0.499968 0.495034 0.490011 0.485097 0.480245 0.475389 0.4707 0.466173 0.461517 0.456951 0.452394 0.447776 0.44321 0.438709 0.434189 0.429874 0.425518 0.421131 0.416893 0.412609 0.408448 0.404461 0.400401 0.396405 0.392194 0.38818 0.384079 0.38005 0.376075 0.372051 0.367997 0.364035 0.360232 0.356013 0.352238 0.348661 0.344889 0.34131 0.337699 0.334039 0.330182 0.326444 0.322889 0.319469 0.315943 0.312419 0.30892 0.305444 0.302074 0.298693 0.295259 0.291885 0.288605 0.285369 0.282142 0.278822 0.275607 0.272366 0.269002 0.265714 0.262436 0.259222 0.25605 0.252675 0.249579 0.246341 0.243054 0.239817 0.236595 0.233279 0.230027 0.226823 0.223621 0.220339 0.217058 0.213958 0.210826 0.20766 0.204541 0.201358 0.198114 0.195083 0.192053 0.188865 0.185758 0.182417 0.179171 0.176042 0.173001 0.169889 0.166673 0.163342 0.160191 0.156991 0.153809 0.150461 0.147206 0.143977 0.140679 0.137204 0.133731 0.130105 0.126556 0.12283 0.118908 0.114965 0.11094 0.106378 0.101054 0.0954144 0.0887938 0.0807175 0.0688624 ];
Precision_SEG = [0.150626 0.172065 0.172067 0.172068 0.172071 0.172074 0.172077 0.17208 0.172084 0.172089 0.172095 0.172101 0.172107 0.172114 0.172121 0.172129 0.172138 0.172148 0.172161 0.172174 0.172188 0.172204 0.172222 0.172242 0.172262 0.172285 0.17231 0.172337 0.172366 0.1724 0.172439 0.172485 0.172532 0.172584 0.172641 0.172704 0.172773 0.172851 0.172936 0.173029 0.17313 0.173243 0.173364 0.173506 0.173663 0.17384 0.174036 0.174262 0.174513 0.174808 0.175152 0.175583 0.176318 0.177188 0.178287 0.179442 0.180744 0.182512 0.18457 0.186732 0.189083 0.191919 0.195243 0.199002 0.202888 0.207223 0.211594 0.216359 0.22131 0.22618 0.231192 0.236654 0.241418 0.246671 0.252014 0.25738 0.262756 0.268498 0.2741 0.279681 0.285164 0.290415 0.295854 0.301369 0.307048 0.312628 0.317929 0.32292 0.327767 0.332435 0.33715 0.341482 0.345691 0.3497 0.35372 0.357859 0.361965 0.365956 0.36963 0.373295 0.376939 0.380867 0.384729 0.388331 0.3921 0.395946 0.399553 0.403208 0.40656 0.409867 0.413137 0.416465 0.419694 0.422719 0.425823 0.428785 0.431703 0.434428 0.43724 0.439952 0.442656 0.445331 0.44804 0.450621 0.453174 0.455875 0.45844 0.460981 0.463586 0.46606 0.468351 0.470827 0.47308 0.475415 0.4777 0.479933 0.482233 0.484546 0.486614 0.488813 0.491063 0.493313 0.495312 0.497351 0.499292 0.501325 0.503436 0.505343 0.507181 0.508896 0.510648 0.512417 0.514021 0.515472 0.517023 0.518751 0.520191 0.521713 0.523282 0.524735 0.52601 0.527257 0.528593 0.529726 0.531235 0.53257 0.533771 0.534967 0.53627 0.537367 0.538594 0.539709 0.541052 0.542091 0.543003 0.544202 0.545099 0.546137 0.547309 0.548198 0.549242 0.55018 0.550992 0.551559 0.552432 0.553189 0.553984 0.55477 0.555658 0.556255 0.557147 0.557981 0.558718 0.559304 0.559955 0.560748 0.561421 0.562068 0.562832 0.563391 0.564045 0.564638 0.565273 0.565807 0.5664 0.567276 0.567623 0.56821 0.568659 0.568759 0.569162 0.569504 0.569667 0.569935 0.570407 0.570588 0.570639 0.570789 0.571103 0.571503 0.571879 0.572027 0.571993 0.571827 0.571794 0.571949 0.572172 0.572001 0.571528 0.571289 0.570737 0.570349 0.57002 0.569256 0.56904 0.568464 0.567736 0.56748 0.567207 0.566575 0.565821 0.564851 0.564306 0.563835 0.563135 0.562821 0.562486 0.561225 0.560484 0.560514 0.559941 0.558459 0.557332 0.554449 0.549935 0.544006 ];
TPR_SEG = [1 0.99646 0.99646 0.99646 0.99646 0.996459 0.996459 0.996459 0.996458 0.996457 0.996456 0.996455 0.996453 0.996452 0.996449 0.996445 0.996442 0.996439 0.996437 0.996434 0.996431 0.996429 0.996425 0.996422 0.996419 0.996415 0.996411 0.996407 0.996401 0.996396 0.996389 0.996382 0.996373 0.996364 0.996352 0.996339 0.996323 0.996305 0.996288 0.996268 0.996247 0.996219 0.996186 0.996151 0.996112 0.996068 0.996015 0.995959 0.995891 0.995805 0.995686 0.995555 0.995391 0.99508 0.994585 0.993932 0.993102 0.992099 0.990723 0.989142 0.98714 0.984689 0.982024 0.979131 0.975919 0.972309 0.968542 0.964452 0.960237 0.955932 0.951283 0.946549 0.941432 0.936077 0.930563 0.925019 0.919372 0.913575 0.907505 0.90132 0.895046 0.888658 0.882237 0.875927 0.869467 0.862988 0.85639 0.849578 0.842725 0.835796 0.828788 0.821807 0.814652 0.80753 0.800424 0.793419 0.786424 0.779418 0.772429 0.765471 0.758528 0.751769 0.74489 0.738064 0.731249 0.724525 0.717774 0.711188 0.704793 0.698235 0.691832 0.68546 0.679099 0.672795 0.666509 0.660331 0.654122 0.648006 0.641832 0.63561 0.629445 0.623428 0.617211 0.611045 0.605068 0.599215 0.593369 0.587501 0.58173 0.575958 0.570111 0.56439 0.558681 0.553044 0.547477 0.541983 0.5365 0.53131 0.525966 0.520675 0.515427 0.510091 0.504987 0.499968 0.495034 0.490011 0.485097 0.480245 0.475389 0.4707 0.466173 0.461517 0.456951 0.452394 0.447776 0.44321 0.438709 0.434189 0.429874 0.425518 0.421131 0.416893 0.412609 0.408448 0.404461 0.400401 0.396405 0.392194 0.38818 0.384079 0.38005 0.376075 0.372051 0.367997 0.364035 0.360232 0.356013 0.352238 0.348661 0.344889 0.34131 0.337699 0.334039 0.330182 0.326444 0.322889 0.319469 0.315943 0.312419 0.30892 0.305444 0.302074 0.298693 0.295259 0.291885 0.288605 0.285369 0.282142 0.278822 0.275607 0.272366 0.269002 0.265714 0.262436 0.259222 0.25605 0.252675 0.249579 0.246341 0.243054 0.239817 0.236595 0.233279 0.230027 0.226823 0.223621 0.220339 0.217058 0.213958 0.210826 0.20766 0.204541 0.201358 0.198114 0.195083 0.192053 0.188865 0.185758 0.182417 0.179171 0.176042 0.173001 0.169889 0.166673 0.163342 0.160191 0.156991 0.153809 0.150461 0.147206 0.143977 0.140679 0.137204 0.133731 0.130105 0.126556 0.12283 0.118908 0.114965 0.11094 0.106378 0.101054 0.0954144 0.0887938 0.0807175 0.0688624 ];
FPR_SEG = [1 0.846814 0.846807 0.846797 0.846783 0.846768 0.846749 0.846727 0.846705 0.846676 0.846644 0.846609 0.846573 0.846533 0.846489 0.846438 0.846382 0.846318 0.846246 0.846169 0.84608 0.845986 0.845877 0.845762 0.845639 0.845499 0.845352 0.845187 0.845008 0.844805 0.844581 0.84432 0.844045 0.843739 0.843408 0.84304 0.842634 0.842173 0.841671 0.841118 0.840512 0.83983 0.839094 0.838233 0.837294 0.836241 0.835068 0.833719 0.832226 0.830473 0.828399 0.825838 0.821321 0.815774 0.80973 0.803087 0.795671 0.787151 0.777811 0.767516 0.756232 0.744014 0.731283 0.717895 0.704246 0.690096 0.675773 0.661409 0.646845 0.632248 0.617837 0.603328 0.588929 0.57422 0.559929 0.545665 0.531781 0.517968 0.504654 0.491557 0.478673 0.466218 0.454025 0.442094 0.430398 0.419135 0.408341 0.397699 0.387455 0.377516 0.367784 0.358478 0.349343 0.340457 0.3319 0.323438 0.315235 0.307289 0.29971 0.292281 0.285116 0.278031 0.271134 0.264398 0.257835 0.251485 0.245397 0.239439 0.233784 0.228186 0.222789 0.217496 0.212316 0.207299 0.202443 0.197769 0.193201 0.188715 0.184336 0.180092 0.176001 0.172046 0.168087 0.164245 0.160625 0.156988 0.153494 0.150048 0.146669 0.143425 0.140214 0.137012 0.134016 0.131073 0.128166 0.125364 0.122613 0.119913 0.117326 0.114741 0.112228 0.109725 0.107361 0.105057 0.102818 0.100611 0.0984381 0.0963316 0.0943081 0.0922923 0.0903876 0.0884743 0.0866297 0.0848857 0.0831159 0.08134 0.0796385 0.0780014 0.0764015 0.0748542 0.0733693 0.0719156 0.0704517 0.0690695 0.0676306 0.0662239 0.0649242 0.0635989 0.0622794 0.0610088 0.0597735 0.0585839 0.0573711 0.0561874 0.0550799 0.0539349 0.0528423 0.0517304 0.0506982 0.0496669 0.0486411 0.0476853 0.046743 0.0458285 0.0449033 0.0439881 0.0431271 0.0422626 0.0413854 0.0405719 0.0397206 0.0389083 0.0381354 0.0373816 0.0366235 0.0359048 0.0351859 0.0344946 0.0337537 0.0330436 0.032382 0.0316999 0.0310523 0.0304017 0.0297801 0.0291216 0.0285027 0.0278768 0.027277 0.0267238 0.026152 0.0256112 0.0250633 0.0245143 0.023962 0.0234141 0.0229075 0.0223717 0.0218549 0.0213493 0.0208484 0.0203503 0.0198696 0.019409 0.0189482 0.0184933 0.0180306 0.0175792 0.0171486 0.0167084 0.0162835 0.0158634 0.0154337 0.0150041 0.0146012 0.0141948 0.0137968 0.0134026 0.0130001 0.0126034 0.0121757 0.0117761 0.0113828 0.0109908 0.010586 0.0101881 0.00975927 0.00933036 0.00888078 0.0083962 0.00790471 0.00742146 0.00690574 0.00631089 0.00563106 0.00461686 ];
plot(Recall_SEG, Precision_SEG, 'r', 'linewidth', 1);
Recall_MSS = [1 0.993009 0.976612 0.960428 0.94476 0.929561 0.914831 0.900585 0.886648 0.87308 0.859911 0.847051 0.834458 0.822197 0.810241 0.798519 0.787046 0.7758 0.764749 0.753937 0.743328 0.732867 0.722592 0.712425 0.70244 0.69265 0.683035 0.673564 0.664247 0.655018 0.645932 0.63698 0.628139 0.619476 0.610886 0.602418 0.594084 0.585849 0.57769 0.569658 0.561721 0.553879 0.546159 0.538556 0.531021 0.523576 0.516183 0.508912 0.501722 0.494621 0.487616 0.480677 0.47384 0.467111 0.460456 0.453913 0.447451 0.441047 0.434711 0.428466 0.422292 0.416181 0.410165 0.404205 0.398303 0.392491 0.386757 0.381084 0.375469 0.369957 0.364478 0.35909 0.35381 0.348551 0.343361 0.33824 0.33317 0.328176 0.323255 0.318402 0.313625 0.308894 0.304235 0.29964 0.295112 0.290639 0.286221 0.281861 0.277568 0.273329 0.26913 0.265012 0.260934 0.256914 0.252929 0.248999 0.24511 0.2413 0.23752 0.233812 0.230136 0.226516 0.222945 0.219411 0.215919 0.212481 0.209091 0.205736 0.202406 0.199138 0.19589 0.192681 0.189515 0.186384 0.183289 0.180219 0.17719 0.174194 0.17126 0.168351 0.165471 0.162644 0.159846 0.157098 0.154382 0.151691 0.149041 0.146408 0.143813 0.141267 0.138735 0.136259 0.133805 0.131393 0.128983 0.126626 0.124298 0.122 0.119736 0.117502 0.115288 0.113118 0.110983 0.108891 0.106809 0.104762 0.102755 0.100759 0.0988101 0.0968737 0.0949673 0.0930847 0.0912153 0.089382 0.0875694 0.0858105 0.0840732 0.0823687 0.0806782 0.0790008 0.077345 0.0757001 0.0740898 0.0725009 0.0709431 0.0694066 0.0679009 0.0664149 0.0649372 0.0635031 0.0620805 0.0606857 0.0593022 0.0579211 0.0565751 0.0552532 0.0539492 0.0526687 0.0513945 0.0501493 0.0489161 0.0476932 0.0464861 0.0453045 0.0441397 0.0429931 0.0418742 0.0407707 0.039671 0.0385821 0.0375101 0.0364464 0.0354083 0.0343858 0.0333695 0.0323679 0.0313772 0.0304031 0.0294511 0.0285146 0.02759 0.0266817 0.0257993 0.0249217 0.0240734 0.0232388 0.0224179 0.0216032 0.0208053 0.0200082 0.019236 0.0184771 0.0177363 0.0170187 0.0163059 0.0156072 0.0149301 0.014273 0.0136317 0.0129977 0.0123785 0.0117704 0.0111812 0.0105958 0.0100322 0.00948787 0.00895774 0.00844027 0.00793845 0.00745442 0.00699549 0.00653831 0.00610229 0.00568402 0.00527782 0.00488826 0.00451203 0.0041536 0.00379722 0.00345584 0.00312306 0.00280829 0.00250277 0.00220856 0.00193655 0.00167056 0.00142515 0.00119388 0.000985035 0.000792178 0.000615679 0.000458427 0.000321661 0.000214015 0.000126513 6.90282e-005 ];
Precision_MSS = [0.150626 0.181021 0.205978 0.224592 0.240454 0.253878 0.265598 0.27636 0.286247 0.295434 0.304057 0.312173 0.319815 0.327093 0.334027 0.340629 0.34695 0.353004 0.358821 0.36444 0.369871 0.375086 0.380124 0.384982 0.389681 0.394257 0.398696 0.403005 0.407207 0.411252 0.415152 0.418948 0.422654 0.426265 0.429773 0.433167 0.436467 0.439674 0.4428 0.445838 0.448794 0.451667 0.454473 0.457202 0.459873 0.462459 0.464975 0.467435 0.469823 0.472176 0.474458 0.476678 0.478846 0.480967 0.483045 0.485088 0.487068 0.488987 0.49086 0.492672 0.49448 0.496247 0.497985 0.499651 0.501276 0.502885 0.504462 0.505996 0.507498 0.508997 0.510447 0.511885 0.513301 0.514624 0.51593 0.517212 0.518454 0.519645 0.520808 0.521952 0.523066 0.524206 0.525307 0.526368 0.527425 0.528432 0.529407 0.53038 0.531347 0.532271 0.533162 0.534039 0.534865 0.535707 0.536494 0.53726 0.538012 0.538781 0.53952 0.540235 0.540938 0.54163 0.542309 0.542988 0.543616 0.544275 0.544911 0.545518 0.546095 0.546648 0.547172 0.547687 0.548162 0.548613 0.548999 0.549383 0.549742 0.550053 0.550402 0.550721 0.551081 0.551423 0.551781 0.552152 0.55253 0.552865 0.553183 0.553454 0.553752 0.553981 0.554145 0.55431 0.554452 0.554598 0.554741 0.55492 0.555114 0.555254 0.555381 0.555427 0.555486 0.555485 0.55547 0.555427 0.555328 0.555217 0.555085 0.554941 0.554831 0.55474 0.554704 0.554616 0.554497 0.554305 0.554126 0.553958 0.553859 0.553605 0.553472 0.553253 0.55308 0.552858 0.552629 0.552423 0.552186 0.552005 0.551858 0.551806 0.551653 0.551596 0.551564 0.551513 0.551417 0.551128 0.550945 0.550722 0.550574 0.550425 0.550263 0.55004 0.549764 0.549486 0.549164 0.548916 0.548773 0.548504 0.54827 0.548098 0.547752 0.547373 0.547061 0.546597 0.546119 0.545568 0.54507 0.544695 0.544137 0.54374 0.543401 0.543108 0.542782 0.542365 0.541969 0.541566 0.541076 0.540769 0.540441 0.540174 0.539843 0.539501 0.53908 0.538888 0.538588 0.538294 0.537938 0.537485 0.537021 0.536707 0.536369 0.53617 0.535923 0.535754 0.535215 0.53494 0.534664 0.53406 0.533571 0.533231 0.532919 0.532527 0.532302 0.532413 0.532256 0.531849 0.531471 0.531306 0.530854 0.530384 0.529774 0.529557 0.528864 0.528436 0.527628 0.527304 0.527223 0.526881 0.526675 0.526913 0.527255 0.527101 0.527107 0.527106 0.526532 0.526289 0.525836 0.525535 ];
TPR_MSS = [1 0.993009 0.976612 0.960428 0.94476 0.929561 0.914831 0.900585 0.886648 0.87308 0.859911 0.847051 0.834458 0.822197 0.810241 0.798519 0.787046 0.7758 0.764749 0.753937 0.743328 0.732867 0.722592 0.712425 0.70244 0.69265 0.683035 0.673564 0.664247 0.655018 0.645932 0.63698 0.628139 0.619476 0.610886 0.602418 0.594084 0.585849 0.57769 0.569658 0.561721 0.553879 0.546159 0.538556 0.531021 0.523576 0.516183 0.508912 0.501722 0.494621 0.487616 0.480677 0.47384 0.467111 0.460456 0.453913 0.447451 0.441047 0.434711 0.428466 0.422292 0.416181 0.410165 0.404205 0.398303 0.392491 0.386757 0.381084 0.375469 0.369957 0.364478 0.35909 0.35381 0.348551 0.343361 0.33824 0.33317 0.328176 0.323255 0.318402 0.313625 0.308894 0.304235 0.29964 0.295112 0.290639 0.286221 0.281861 0.277568 0.273329 0.26913 0.265012 0.260934 0.256914 0.252929 0.248999 0.24511 0.2413 0.23752 0.233812 0.230136 0.226516 0.222945 0.219411 0.215919 0.212481 0.209091 0.205736 0.202406 0.199138 0.19589 0.192681 0.189515 0.186384 0.183289 0.180219 0.17719 0.174194 0.17126 0.168351 0.165471 0.162644 0.159846 0.157098 0.154382 0.151691 0.149041 0.146408 0.143813 0.141267 0.138735 0.136259 0.133805 0.131393 0.128983 0.126626 0.124298 0.122 0.119736 0.117502 0.115288 0.113118 0.110983 0.108891 0.106809 0.104762 0.102755 0.100759 0.0988101 0.0968737 0.0949673 0.0930847 0.0912153 0.089382 0.0875694 0.0858105 0.0840732 0.0823687 0.0806782 0.0790008 0.077345 0.0757001 0.0740898 0.0725009 0.0709431 0.0694066 0.0679009 0.0664149 0.0649372 0.0635031 0.0620805 0.0606857 0.0593022 0.0579211 0.0565751 0.0552532 0.0539492 0.0526687 0.0513945 0.0501493 0.0489161 0.0476932 0.0464861 0.0453045 0.0441397 0.0429931 0.0418742 0.0407707 0.039671 0.0385821 0.0375101 0.0364464 0.0354083 0.0343858 0.0333695 0.0323679 0.0313772 0.0304031 0.0294511 0.0285146 0.02759 0.0266817 0.0257993 0.0249217 0.0240734 0.0232388 0.0224179 0.0216032 0.0208053 0.0200082 0.019236 0.0184771 0.0177363 0.0170187 0.0163059 0.0156072 0.0149301 0.014273 0.0136317 0.0129977 0.0123785 0.0117704 0.0111812 0.0105958 0.0100322 0.00948787 0.00895774 0.00844027 0.00793845 0.00745442 0.00699549 0.00653831 0.00610229 0.00568402 0.00527782 0.00488826 0.00451203 0.0041536 0.00379722 0.00345584 0.00312306 0.00280829 0.00250277 0.00220856 0.00193655 0.00167056 0.00142515 0.00119388 0.000985035 0.000792178 0.000615679 0.000458427 0.000321661 0.000214015 0.000126513 6.90282e-005 ];
FPR_MSS = [1 0.828249 0.72422 0.657292 0.605925 0.563942 0.528196 0.496974 0.469281 0.444421 0.421907 0.401413 0.382617 0.365307 0.349297 0.334434 0.320572 0.307608 0.295445 0.284029 0.273269 0.263107 0.253511 0.24441 0.235778 0.227572 0.219764 0.212331 0.205247 0.198497 0.192053 0.185888 0.179981 0.174324 0.168902 0.16371 0.158723 0.153934 0.149327 0.144903 0.140647 0.136553 0.132613 0.128817 0.125155 0.121629 0.11822 0.114932 0.111757 0.108687 0.105722 0.102858 0.100087 0.0974094 0.0948208 0.0923138 0.089885 0.0875321 0.0852457 0.0830302 0.08088 0.0787914 0.076765 0.074803 0.0728939 0.0710459 0.0692562 0.0675176 0.0658274 0.0641789 0.0625773 0.0610208 0.0595063 0.0580352 0.0566024 0.0552113 0.0538577 0.0525395 0.0512554 0.0500042 0.0487851 0.0475968 0.0464364 0.0453055 0.0442034 0.0431306 0.0420848 0.0410646 0.0400695 0.0391022 0.0381583 0.0372392 0.0363434 0.0354686 0.0346161 0.0337846 0.032972 0.0321798 0.0314065 0.0306536 0.0299207 0.0292058 0.0285066 0.0278238 0.0271586 0.0265093 0.0258743 0.0252543 0.0246499 0.024062 0.0234887 0.0229277 0.0223802 0.0218448 0.0213213 0.020808 0.0203067 0.019817 0.0193364 0.0188687 0.0184103 0.0179626 0.017526 0.0171003 0.0166845 0.0162785 0.0158826 0.0154965 0.015118 0.0147496 0.0143898 0.0140398 0.0136969 0.0133629 0.0130361 0.0127167 0.012404 0.0120984 0.0118004 0.0115092 0.0112251 0.0109467 0.0106752 0.0104092 0.010149 0.00989366 0.00964421 0.00939897 0.00915781 0.0089214 0.00868926 0.00846106 0.00823903 0.00802357 0.00781336 0.00760797 0.00740703 0.0072116 0.00701952 0.0068319 0.00664897 0.0064693 0.00629424 0.00612201 0.00595434 0.00578957 0.00562754 0.00547016 0.00531618 0.00516503 0.00501616 0.00487178 0.00472964 0.00459169 0.00445634 0.00432421 0.00419502 0.00406974 0.00394671 0.00382705 0.00371048 0.00359676 0.00348615 0.0033777 0.003272 0.00316985 0.003069 0.00297125 0.00287636 0.00278369 0.00269292 0.00260385 0.00251711 0.0024323 0.00234868 0.00226834 0.00218995 0.0021128 0.00203757 0.00196387 0.00189245 0.0018229 0.00175479 0.00168814 0.00162283 0.00155925 0.00149704 0.00143656 0.00137761 0.00132064 0.00126596 0.00121235 0.00116026 0.0011096 0.00105999 0.00101212 0.000965644 0.000920615 0.00087684 0.000834521 0.000793695 0.000753757 0.000715156 0.00067788 0.000641359 0.0006067 0.000572157 0.000538654 0.000506064 0.000474692 0.000443868 0.000413935 0.000385449 0.00035836 0.00033224 0.000306994 0.000282456 0.000259438 0.000236977 0.000215293 0.000194801 0.000175195 0.000156267 0.000138606 0.00012214 0.000106434 9.18301e-005 7.83174e-005 6.56551e-005 5.37808e-005 4.29276e-005 3.322e-005 2.4498e-005 1.69747e-005 1.07356e-005 6.07955e-006 ];
plot(Recall_MSS, Precision_MSS, 'c', 'linewidth', 1);
Recall_CA = [1 0.999723 0.999294 0.99871 0.997847 0.996684 0.99526 0.993594 0.991755 0.989675 0.98741 0.984951 0.982343 0.979563 0.976629 0.973587 0.97048 0.967281 0.964007 0.960613 0.957205 0.953699 0.95016 0.94661 0.943001 0.939317 0.935609 0.931879 0.928129 0.924364 0.920587 0.916776 0.912933 0.909047 0.90511 0.901169 0.897198 0.89318 0.889143 0.885098 0.880992 0.876839 0.872674 0.868508 0.864346 0.860131 0.855859 0.851581 0.847291 0.842976 0.83863 0.834286 0.829909 0.825526 0.821137 0.816735 0.812319 0.807876 0.803414 0.798931 0.79445 0.789925 0.785376 0.780806 0.776247 0.771782 0.767157 0.762511 0.757873 0.753226 0.748581 0.743924 0.739288 0.734634 0.729995 0.725372 0.720714 0.716047 0.711375 0.70668 0.701999 0.697309 0.692607 0.687916 0.68323 0.678525 0.673822 0.669135 0.664446 0.659754 0.65505 0.650335 0.645623 0.640908 0.636158 0.631437 0.626711 0.621961 0.6172 0.612431 0.607654 0.602893 0.598105 0.593316 0.588543 0.583781 0.579019 0.574256 0.569517 0.564768 0.560031 0.555295 0.550554 0.545828 0.541098 0.536367 0.531655 0.526932 0.522222 0.517513 0.512813 0.50812 0.503436 0.498772 0.494106 0.489448 0.484793 0.480163 0.47747 0.472813 0.468159 0.463521 0.458892 0.454249 0.449629 0.44501 0.440377 0.435753 0.431136 0.426519 0.421932 0.417343 0.412776 0.408197 0.403628 0.39907 0.394528 0.389974 0.38545 0.380904 0.376362 0.371853 0.367336 0.362808 0.358299 0.353784 0.349276 0.34479 0.340309 0.335843 0.331382 0.326948 0.322518 0.318095 0.31368 0.309263 0.304846 0.300463 0.296074 0.291675 0.287298 0.282926 0.278582 0.274228 0.269885 0.265557 0.261252 0.256971 0.252658 0.248355 0.244076 0.239805 0.235541 0.231287 0.227047 0.222815 0.218598 0.214375 0.210168 0.205965 0.201789 0.197618 0.193515 0.189372 0.185231 0.181131 0.177019 0.172918 0.168824 0.16475 0.16068 0.156613 0.152562 0.148534 0.144514 0.140522 0.136514 0.132541 0.128598 0.124653 0.120723 0.116822 0.11293 0.109075 0.105233 0.101392 0.0975666 0.0937628 0.0899485 0.086194 0.0824735 0.0787771 0.0751166 0.0714894 0.0678898 0.0643429 0.0608359 0.057403 0.0540561 0.050765 0.0475634 0.0444164 0.0413566 0.0383772 0.0354951 0.0327185 0.0300457 0.0274769 0.0250142 0.0226375 0.0204049 0.0182645 0.0162173 0.0142743 0.0124349 0.0107217 0.00914179 0.0076968 0.00635676 0.00514238 0.0040378 0.00302686 0.00213309 0.00136121 0.000706456 0.000201158 ];
Precision_CA = [0.150626 0.155088 0.160052 0.165118 0.170282 0.175512 0.180703 0.185831 0.190805 0.195607 0.200245 0.204697 0.208959 0.213072 0.217053 0.220918 0.224656 0.228312 0.231875 0.235389 0.238758 0.242085 0.245369 0.248607 0.251782 0.25491 0.257994 0.261034 0.264021 0.266995 0.269936 0.272834 0.275697 0.278528 0.28134 0.284107 0.286827 0.289525 0.29219 0.294812 0.297407 0.299968 0.302503 0.305014 0.307495 0.309964 0.312405 0.314819 0.317202 0.31958 0.321932 0.324272 0.326578 0.32886 0.331123 0.33337 0.335595 0.337795 0.339974 0.342139 0.344277 0.346395 0.348496 0.350571 0.352622 0.354606 0.356616 0.358606 0.360568 0.362515 0.364448 0.366361 0.368261 0.370143 0.372024 0.373886 0.375724 0.377554 0.379354 0.381145 0.382927 0.384696 0.386455 0.388201 0.389939 0.391666 0.393385 0.395091 0.396777 0.39846 0.400129 0.401783 0.403411 0.405039 0.406645 0.40824 0.409822 0.411385 0.412926 0.414449 0.415936 0.41743 0.418911 0.420375 0.421841 0.423294 0.424722 0.426138 0.42754 0.428941 0.430328 0.431704 0.433059 0.434415 0.435751 0.437068 0.438367 0.43966 0.440943 0.442206 0.443456 0.444697 0.445936 0.44717 0.448384 0.449584 0.45079 0.451997 0.452739 0.45392 0.45509 0.456258 0.457427 0.458568 0.459693 0.460814 0.461926 0.463023 0.464128 0.465203 0.466292 0.467369 0.46843 0.469474 0.470526 0.471575 0.472612 0.473638 0.474663 0.475658 0.476644 0.477632 0.478614 0.479566 0.48051 0.481462 0.482407 0.483354 0.48431 0.485243 0.486185 0.487127 0.488059 0.488984 0.489902 0.490826 0.491739 0.492651 0.49356 0.494452 0.495333 0.496199 0.497087 0.497959 0.498838 0.499709 0.500593 0.501494 0.502344 0.503186 0.504021 0.504842 0.505676 0.506506 0.507356 0.508184 0.509007 0.509854 0.510668 0.511459 0.512263 0.513046 0.513833 0.514636 0.515415 0.516207 0.516971 0.517742 0.518489 0.519214 0.519975 0.520698 0.521459 0.522185 0.522947 0.523709 0.524481 0.525233 0.52602 0.526725 0.527449 0.528205 0.528956 0.529754 0.530518 0.531247 0.532002 0.532759 0.533515 0.53421 0.534918 0.535623 0.536331 0.537041 0.537748 0.538319 0.538868 0.539382 0.539952 0.540456 0.541014 0.541592 0.541978 0.542501 0.54292 0.543191 0.543524 0.543811 0.544119 0.54425 0.544374 0.544569 0.544517 0.544473 0.544516 0.544256 0.544507 0.544852 0.545072 0.54536 0.545501 0.545863 0.547516 0.548219 0.549491 0.550479 ];
TPR_CA = [1 0.999723 0.999294 0.99871 0.997847 0.996684 0.99526 0.993594 0.991755 0.989675 0.98741 0.984951 0.982343 0.979563 0.976629 0.973587 0.97048 0.967281 0.964007 0.960613 0.957205 0.953699 0.95016 0.94661 0.943001 0.939317 0.935609 0.931879 0.928129 0.924364 0.920587 0.916776 0.912933 0.909047 0.90511 0.901169 0.897198 0.89318 0.889143 0.885098 0.880992 0.876839 0.872674 0.868508 0.864346 0.860131 0.855859 0.851581 0.847291 0.842976 0.83863 0.834286 0.829909 0.825526 0.821137 0.816735 0.812319 0.807876 0.803414 0.798931 0.79445 0.789925 0.785376 0.780806 0.776247 0.771782 0.767157 0.762511 0.757873 0.753226 0.748581 0.743924 0.739288 0.734634 0.729995 0.725372 0.720714 0.716047 0.711375 0.70668 0.701999 0.697309 0.692607 0.687916 0.68323 0.678525 0.673822 0.669135 0.664446 0.659754 0.65505 0.650335 0.645623 0.640908 0.636158 0.631437 0.626711 0.621961 0.6172 0.612431 0.607654 0.602893 0.598105 0.593316 0.588543 0.583781 0.579019 0.574256 0.569517 0.564768 0.560031 0.555295 0.550554 0.545828 0.541098 0.536367 0.531655 0.526932 0.522222 0.517513 0.512813 0.50812 0.503436 0.498772 0.494106 0.489448 0.484793 0.480163 0.47747 0.472813 0.468159 0.463521 0.458892 0.454249 0.449629 0.44501 0.440377 0.435753 0.431136 0.426519 0.421932 0.417343 0.412776 0.408197 0.403628 0.39907 0.394528 0.389974 0.38545 0.380904 0.376362 0.371853 0.367336 0.362808 0.358299 0.353784 0.349276 0.34479 0.340309 0.335843 0.331382 0.326948 0.322518 0.318095 0.31368 0.309263 0.304846 0.300463 0.296074 0.291675 0.287298 0.282926 0.278582 0.274228 0.269885 0.265557 0.261252 0.256971 0.252658 0.248355 0.244076 0.239805 0.235541 0.231287 0.227047 0.222815 0.218598 0.214375 0.210168 0.205965 0.201789 0.197618 0.193515 0.189372 0.185231 0.181131 0.177019 0.172918 0.168824 0.16475 0.16068 0.156613 0.152562 0.148534 0.144514 0.140522 0.136514 0.132541 0.128598 0.124653 0.120723 0.116822 0.11293 0.109075 0.105233 0.101392 0.0975666 0.0937628 0.0899485 0.086194 0.0824735 0.0787771 0.0751166 0.0714894 0.0678898 0.0643429 0.0608359 0.057403 0.0540561 0.050765 0.0475634 0.0444164 0.0413566 0.0383772 0.0354951 0.0327185 0.0300457 0.0274769 0.0250142 0.0226375 0.0204049 0.0182645 0.0162173 0.0142743 0.0124349 0.0107217 0.00914179 0.0076968 0.00635676 0.00514238 0.0040378 0.00302686 0.00213309 0.00136121 0.000706456 0.000201158 ];
FPR_CA = [1 0.974649 0.941435 0.909915 0.880406 0.852747 0.827044 0.802985 0.780578 0.759575 0.739807 0.721155 0.70358 0.686817 0.670888 0.65565 0.641141 0.62716 0.613755 0.6007 0.588378 0.576371 0.564706 0.553418 0.542502 0.53189 0.521576 0.511552 0.501857 0.492363 0.483123 0.474147 0.465405 0.456873 0.448503 0.44037 0.432462 0.424723 0.417176 0.409817 0.402617 0.39558 0.388702 0.381968 0.37541 0.368977 0.362662 0.356495 0.350476 0.344555 0.338757 0.33307 0.327494 0.322026 0.316666 0.311404 0.306255 0.301203 0.296254 0.291392 0.286633 0.281952 0.277363 0.272864 0.268453 0.264231 0.259965 0.255777 0.251676 0.247639 0.243669 0.239764 0.235937 0.232169 0.228461 0.224825 0.221248 0.217723 0.214267 0.210864 0.207521 0.204228 0.200985 0.197805 0.194681 0.191597 0.188564 0.185579 0.18265 0.17976 0.176914 0.174116 0.171363 0.16865 0.165971 0.163349 0.160767 0.158221 0.155714 0.153247 0.150822 0.14843 0.146071 0.143746 0.141453 0.139189 0.136959 0.13476 0.132596 0.130458 0.12835 0.126275 0.124233 0.122216 0.120231 0.118271 0.116341 0.114438 0.112561 0.110714 0.108895 0.107099 0.105329 0.103582 0.101859 0.100158 0.0984786 0.0968225 0.0958878 0.0942714 0.0926742 0.0910962 0.0895384 0.0880028 0.08649 0.0849955 0.0835168 0.082062 0.0806232 0.0792079 0.0778044 0.0764212 0.0750584 0.0737102 0.0723831 0.0710716 0.0697743 0.0684957 0.0672336 0.0659912 0.0647664 0.0635561 0.0623583 0.0611774 0.060015 0.0588618 0.0577243 0.056601 0.0554886 0.0543933 0.0533088 0.0522393 0.0511829 0.0501387 0.0491089 0.0480916 0.047086 0.046092 0.0451112 0.0441435 0.0431869 0.0422425 0.0413087 0.040385 0.0394712 0.0385676 0.0376773 0.0367963 0.0359276 0.0350707 0.0342247 0.0333911 0.0325659 0.0317516 0.030947 0.0301535 0.0293703 0.0285966 0.0278328 0.0270793 0.0263364 0.0256014 0.0248909 0.0241788 0.0234734 0.0227796 0.0220954 0.0214203 0.0207544 0.0200961 0.0194452 0.0188058 0.0181749 0.0175532 0.0169389 0.0163329 0.0157344 0.0151455 0.0145667 0.0139972 0.0134332 0.0128806 0.0123359 0.0117999 0.0112733 0.0107556 0.0102465 0.0097465 0.00925708 0.00877784 0.00830695 0.0078479 0.0073985 0.00696073 0.00653532 0.00612218 0.00572144 0.00533173 0.00495646 0.00459399 0.00424421 0.00390914 0.00358969 0.00328609 0.0029973 0.00272265 0.00246322 0.00221768 0.00198694 0.0017721 0.00157146 0.00138466 0.00121195 0.00105342 0.000907666 0.000774144 0.000651756 0.000541016 0.000440575 0.000351897 0.000272796 0.000202837 0.000141332 8.94041e-005 4.64041e-005 1.42302e-005 ];
plot(Recall_CA, Precision_CA, 'm', 'linewidth', 1);
Recall_FT = [1 0.994816 0.98247 0.969912 0.957375 0.944819 0.932325 0.920195 0.908261 0.896686 0.885336 0.874173 0.863266 0.852558 0.842011 0.831551 0.821336 0.811192 0.801221 0.791414 0.781714 0.772088 0.762645 0.753317 0.744091 0.734945 0.725959 0.717119 0.708404 0.699797 0.691303 0.682917 0.674592 0.666308 0.658159 0.650126 0.642234 0.634457 0.62678 0.619176 0.611683 0.604278 0.596955 0.589705 0.582567 0.57547 0.568505 0.561588 0.554739 0.54796 0.541244 0.534589 0.528 0.521449 0.515005 0.508624 0.502321 0.496099 0.489909 0.483696 0.477543 0.471505 0.465542 0.459637 0.453729 0.447893 0.442155 0.436452 0.43082 0.425271 0.419783 0.414385 0.409055 0.403779 0.398574 0.393419 0.388359 0.38334 0.378392 0.373485 0.368677 0.363894 0.35921 0.354562 0.350001 0.345521 0.341069 0.336694 0.332389 0.328128 0.323884 0.319724 0.315636 0.311578 0.307536 0.303555 0.299629 0.295726 0.291841 0.287979 0.284161 0.280431 0.276772 0.273136 0.26952 0.265932 0.262389 0.258874 0.255421 0.252 0.248638 0.245271 0.241946 0.238682 0.235439 0.232186 0.228989 0.225818 0.222669 0.219544 0.216474 0.213437 0.210442 0.207469 0.204548 0.201646 0.198818 0.196019 0.193259 0.190509 0.187736 0.185027 0.182337 0.179694 0.177078 0.174511 0.171961 0.169451 0.166963 0.164497 0.162018 0.15956 0.157149 0.154766 0.152362 0.150001 0.147682 0.145406 0.143171 0.140968 0.138791 0.136634 0.134473 0.132356 0.130259 0.128205 0.126182 0.124188 0.122239 0.120308 0.11832 0.116426 0.11451 0.112663 0.110842 0.109028 0.107191 0.105394 0.103619 0.101882 0.100147 0.0984212 0.0966965 0.0950088 0.0933317 0.0916696 0.0900388 0.0884261 0.0867813 0.0852276 0.0836651 0.0821212 0.0805684 0.0790195 0.0774703 0.0759765 0.074497 0.0730132 0.0715701 0.0701428 0.0687314 0.0673407 0.0659835 0.0646177 0.0632359 0.0619044 0.0605761 0.0592856 0.0580128 0.0567441 0.0554754 0.0542073 0.0529807 0.0517402 0.0505193 0.0492991 0.0481055 0.0469375 0.0457753 0.0446233 0.0434819 0.0423593 0.0412372 0.0401409 0.0390478 0.0379688 0.0368956 0.0358199 0.0347546 0.0337025 0.0326327 0.0315785 0.0305426 0.0294976 0.0284021 0.0273418 0.0262775 0.0252371 0.0242059 0.0232039 0.0222097 0.0212217 0.0202512 0.0192847 0.0183224 0.0173628 0.0164187 0.0154679 0.0145533 0.0136597 0.0127639 0.0118935 0.0110315 0.0101466 0.0092498 0.00835457 0.00746715 0.0066043 0.00576233 0.00490323 0.0040909 0.00333158 0.00256612 0.00186208 0.00104325 0.000590998 ];
Precision_FT = [0.150626 0.153381 0.162899 0.173151 0.181667 0.189006 0.195901 0.202238 0.208769 0.214349 0.219828 0.224888 0.229931 0.234755 0.239287 0.243639 0.248033 0.252436 0.25648 0.260682 0.264946 0.268878 0.27279 0.276458 0.279987 0.283477 0.286718 0.289967 0.293051 0.296087 0.29897 0.301677 0.304336 0.306983 0.309576 0.311936 0.314332 0.31667 0.31895 0.321461 0.323764 0.326018 0.32844 0.330684 0.33296 0.335188 0.337442 0.339584 0.341605 0.343503 0.345378 0.347257 0.349077 0.350995 0.352766 0.354501 0.356176 0.357887 0.359524 0.3611 0.36261 0.364145 0.365666 0.367206 0.368561 0.369941 0.37125 0.372707 0.374233 0.3756 0.37689 0.378259 0.37965 0.38099 0.382355 0.383741 0.385038 0.386215 0.387426 0.388693 0.389997 0.391253 0.392493 0.393657 0.394899 0.396094 0.397352 0.398545 0.399749 0.400879 0.402047 0.403196 0.404229 0.4052 0.406184 0.407163 0.408115 0.4089 0.409755 0.410543 0.41146 0.412372 0.41332 0.414276 0.415293 0.41619 0.417096 0.418083 0.419059 0.419939 0.420753 0.421535 0.422372 0.423417 0.424214 0.425017 0.42589 0.426801 0.427702 0.428868 0.429676 0.430389 0.431164 0.431863 0.432531 0.433139 0.433597 0.434105 0.434756 0.435355 0.435872 0.436362 0.436798 0.43744 0.43811 0.438765 0.439342 0.440266 0.44094 0.441694 0.442269 0.442838 0.443645 0.444294 0.444861 0.445376 0.445857 0.446318 0.446796 0.44741 0.447918 0.448496 0.448966 0.44945 0.449931 0.450454 0.450863 0.451293 0.451863 0.452337 0.452787 0.453315 0.453836 0.45443 0.455066 0.455639 0.456149 0.456671 0.457144 0.457604 0.458161 0.458625 0.459018 0.45926 0.45958 0.460081 0.460395 0.460859 0.461263 0.461754 0.46208 0.462437 0.462821 0.463131 0.463334 0.46345 0.463674 0.46389 0.46402 0.464222 0.464276 0.46432 0.4645 0.464605 0.464752 0.464855 0.464943 0.465102 0.465338 0.46562 0.465894 0.466136 0.46628 0.466504 0.466652 0.466863 0.467055 0.467347 0.467627 0.467874 0.46804 0.468148 0.468169 0.468309 0.468468 0.468644 0.46888 0.469179 0.469345 0.469215 0.4692 0.46902 0.46898 0.468935 0.46885 0.468987 0.469272 0.46917 0.469126 0.468939 0.469348 0.469288 0.469057 0.468687 0.468573 0.468572 0.468537 0.468535 0.468426 0.4685 0.468773 0.468888 0.46901 0.469089 0.46892 0.469261 0.469504 0.469593 0.469114 0.468796 0.468705 0.467616 0.467263 0.466938 0.466747 0.467246 ];
TPR_FT = [1 0.994816 0.98247 0.969912 0.957375 0.944819 0.932325 0.920195 0.908261 0.896686 0.885336 0.874173 0.863266 0.852558 0.842011 0.831551 0.821336 0.811192 0.801221 0.791414 0.781714 0.772088 0.762645 0.753317 0.744091 0.734945 0.725959 0.717119 0.708404 0.699797 0.691303 0.682917 0.674592 0.666308 0.658159 0.650126 0.642234 0.634457 0.62678 0.619176 0.611683 0.604278 0.596955 0.589705 0.582567 0.57547 0.568505 0.561588 0.554739 0.54796 0.541244 0.534589 0.528 0.521449 0.515005 0.508624 0.502321 0.496099 0.489909 0.483696 0.477543 0.471505 0.465542 0.459637 0.453729 0.447893 0.442155 0.436452 0.43082 0.425271 0.419783 0.414385 0.409055 0.403779 0.398574 0.393419 0.388359 0.38334 0.378392 0.373485 0.368677 0.363894 0.35921 0.354562 0.350001 0.345521 0.341069 0.336694 0.332389 0.328128 0.323884 0.319724 0.315636 0.311578 0.307536 0.303555 0.299629 0.295726 0.291841 0.287979 0.284161 0.280431 0.276772 0.273136 0.26952 0.265932 0.262389 0.258874 0.255421 0.252 0.248638 0.245271 0.241946 0.238682 0.235439 0.232186 0.228989 0.225818 0.222669 0.219544 0.216474 0.213437 0.210442 0.207469 0.204548 0.201646 0.198818 0.196019 0.193259 0.190509 0.187736 0.185027 0.182337 0.179694 0.177078 0.174511 0.171961 0.169451 0.166963 0.164497 0.162018 0.15956 0.157149 0.154766 0.152362 0.150001 0.147682 0.145406 0.143171 0.140968 0.138791 0.136634 0.134473 0.132356 0.130259 0.128205 0.126182 0.124188 0.122239 0.120308 0.11832 0.116426 0.11451 0.112663 0.110842 0.109028 0.107191 0.105394 0.103619 0.101882 0.100147 0.0984212 0.0966965 0.0950088 0.0933317 0.0916696 0.0900388 0.0884261 0.0867813 0.0852276 0.0836651 0.0821212 0.0805684 0.0790195 0.0774703 0.0759765 0.074497 0.0730132 0.0715701 0.0701428 0.0687314 0.0673407 0.0659835 0.0646177 0.0632359 0.0619044 0.0605761 0.0592856 0.0580128 0.0567441 0.0554754 0.0542073 0.0529807 0.0517402 0.0505193 0.0492991 0.0481055 0.0469375 0.0457753 0.0446233 0.0434819 0.0423593 0.0412372 0.0401409 0.0390478 0.0379688 0.0368956 0.0358199 0.0347546 0.0337025 0.0326327 0.0315785 0.0305426 0.0294976 0.0284021 0.0273418 0.0262775 0.0252371 0.0242059 0.0232039 0.0222097 0.0212217 0.0202512 0.0192847 0.0183224 0.0173628 0.0164187 0.0154679 0.0145533 0.0136597 0.0127639 0.0118935 0.0110315 0.0101466 0.0092498 0.00835457 0.00746715 0.0066043 0.00576233 0.00490323 0.0040909 0.00333158 0.00256612 0.00186208 0.00104325 0.000590998 ];
FPR_FT = [1 0.979288 0.937496 0.900205 0.868068 0.838679 0.810733 0.784522 0.759199 0.736029 0.714022 0.693354 0.673388 0.654461 0.636559 0.619399 0.602614 0.586142 0.570691 0.555469 0.540507 0.526617 0.513004 0.499966 0.487455 0.475174 0.463766 0.452628 0.442042 0.431393 0.421429 0.411823 0.402418 0.393301 0.384577 0.376196 0.367841 0.35977 0.351987 0.343985 0.336588 0.329371 0.322105 0.315338 0.308681 0.302318 0.295989 0.289858 0.283972 0.27836 0.272837 0.26745 0.262158 0.257005 0.251993 0.247142 0.242432 0.237751 0.233188 0.228708 0.224309 0.220059 0.215776 0.211586 0.207537 0.203616 0.199732 0.195929 0.192125 0.188457 0.184897 0.181429 0.17797 0.174614 0.171347 0.168182 0.16508 0.162043 0.159066 0.156099 0.153218 0.150418 0.14766 0.144996 0.142263 0.139725 0.137198 0.134751 0.132384 0.130048 0.12769 0.125435 0.123251 0.121087 0.11897 0.116868 0.114811 0.112808 0.110824 0.10883 0.106751 0.104858 0.103022 0.101198 0.0994128 0.0976567 0.0958596 0.0941171 0.0924242 0.0907813 0.0891583 0.0875304 0.085934 0.0843491 0.0828517 0.0813369 0.0798246 0.0783606 0.0769406 0.0755147 0.0741496 0.0728113 0.0714515 0.0700973 0.0688537 0.0676518 0.0664763 0.0652893 0.0640896 0.0629461 0.06181 0.0607094 0.0596251 0.0585493 0.0574849 0.0564158 0.0553482 0.0542543 0.0532295 0.052189 0.0512342 0.0502736 0.0492676 0.0483659 0.0474441 0.0465477 0.0456878 0.0448422 0.0440297 0.0431904 0.0423764 0.0415589 0.0407864 0.0400083 0.0392635 0.0385326 0.0378109 0.0370851 0.036397 0.0357225 0.0350433 0.034375 0.0336793 0.0330255 0.0323727 0.0317123 0.031109 0.0305023 0.0299249 0.0293535 0.0287471 0.028189 0.0276275 0.0271044 0.026583 0.0259445 0.0254334 0.0249154 0.0244295 0.0239573 0.0234896 0.0230388 0.0225865 0.0221087 0.0216318 0.0211998 0.0207759 0.0203379 0.0199264 0.0195269 0.0191319 0.0187102 0.0183177 0.0178985 0.0175088 0.0171222 0.0167373 0.0163564 0.0159821 0.0156175 0.0152623 0.0149058 0.0145612 0.0142209 0.0138792 0.0135519 0.0132059 0.0128883 0.0125696 0.0122397 0.011936 0.0116354 0.0113333 0.0110398 0.0107468 0.0104645 0.0101725 0.00987545 0.00959567 0.00932134 0.00904788 0.00877289 0.00850995 0.00823134 0.00796884 0.0076945 0.00744151 0.00718478 0.0069327 0.00669455 0.00645577 0.00620457 0.00595828 0.00572432 0.00548669 0.00521979 0.00498359 0.00472655 0.00446091 0.00420686 0.00387785 0.00366798 0.00344229 0.00320887 0.00298715 0.00277869 0.00256963 0.00235044 0.00208695 0.00188966 0.00165174 0.00141356 0.00120066 0.000895877 0.000662659 0.0004678 ];
plot(Recall_FT, Precision_FT, 'y', 'linewidth', 1);
Recall_AC = [1 0.992853 0.965665 0.935813 0.906982 0.879675 0.854112 0.830277 0.808029 0.787174 0.767524 0.748915 0.73137 0.714784 0.699026 0.683952 0.66941 0.655427 0.641968 0.62898 0.61643 0.604296 0.592581 0.58126 0.570351 0.559795 0.549521 0.539513 0.529784 0.520323 0.511113 0.50212 0.493374 0.48482 0.476458 0.468289 0.460316 0.452495 0.444846 0.437376 0.430057 0.422897 0.415851 0.408946 0.402181 0.395584 0.389119 0.382755 0.376486 0.370319 0.364243 0.35825 0.352377 0.346602 0.340923 0.335332 0.329842 0.324463 0.31916 0.31393 0.308811 0.303774 0.298825 0.293935 0.289113 0.284363 0.279688 0.275105 0.270565 0.266107 0.261731 0.257391 0.253143 0.248948 0.244843 0.240761 0.23675 0.232817 0.228939 0.225113 0.221352 0.217639 0.213966 0.210348 0.206761 0.203239 0.19976 0.19632 0.192942 0.189625 0.186355 0.183126 0.179939 0.176815 0.173735 0.170686 0.167683 0.164738 0.161817 0.158941 0.156115 0.153317 0.150542 0.147793 0.145098 0.142426 0.139788 0.137193 0.134635 0.132117 0.129628 0.127197 0.124786 0.122415 0.120089 0.117786 0.115501 0.113266 0.111055 0.108875 0.106721 0.104583 0.102483 0.100419 0.0983944 0.0963915 0.094424 0.0925047 0.0905945 0.0887079 0.0868638 0.0850368 0.0832309 0.0814493 0.0796935 0.0779684 0.0762523 0.0745792 0.0729343 0.0713279 0.0697362 0.0681692 0.0666182 0.0651017 0.0636007 0.0621315 0.0606902 0.0592705 0.057873 0.056484 0.0551278 0.0537916 0.0524924 0.0512157 0.0499499 0.0487053 0.0474933 0.046297 0.0451282 0.043968 0.0428465 0.0417373 0.0406464 0.0395816 0.0385443 0.0375145 0.0365023 0.0355094 0.034526 0.0335697 0.032626 0.0317109 0.0308075 0.0299318 0.0290641 0.0282127 0.0273825 0.0265651 0.0257626 0.0249809 0.0242177 0.0234589 0.022721 0.0219879 0.0212757 0.0205759 0.019881 0.019203 0.0185396 0.0178967 0.0172704 0.0166646 0.0160602 0.0154636 0.0148811 0.0143235 0.0137718 0.0132387 0.0127238 0.0122155 0.0117181 0.0112427 0.0107763 0.0103105 0.00987296 0.00944102 0.00901953 0.00860997 0.00821313 0.00782395 0.00744565 0.00708386 0.00673883 0.00639915 0.00606598 0.00574494 0.0054419 0.00514718 0.00485888 0.00458609 0.00431719 0.00405359 0.00380093 0.00356071 0.00333182 0.00311003 0.00290244 0.00269318 0.00250011 0.00230461 0.00213095 0.00196286 0.0017983 0.00164787 0.00150528 0.00136954 0.00124552 0.001123 0.00101377 0.000908974 0.000810078 0.000718575 0.00063441 0.000555046 0.000479396 0.000408405 0.000347071 0.000295323 0.000243873 0.000197931 0.000159266 0.000126789 9.90279e-005 7.5658e-005 5.78412e-005 4.48055e-005 ];
Precision_AC = [0.150626 0.159196 0.175551 0.189353 0.2013 0.211859 0.221356 0.229998 0.237922 0.245328 0.252273 0.258848 0.26504 0.270937 0.276541 0.281864 0.286908 0.291717 0.296318 0.300745 0.305008 0.309113 0.313069 0.3169 0.320617 0.324205 0.327676 0.331033 0.334306 0.337491 0.340596 0.343597 0.346513 0.349352 0.352099 0.354784 0.357377 0.359909 0.362389 0.364813 0.367157 0.369444 0.371678 0.373865 0.376006 0.378134 0.380231 0.3823 0.38433 0.386304 0.388231 0.390098 0.391933 0.393723 0.395479 0.397184 0.398848 0.400488 0.402063 0.403597 0.405106 0.406598 0.408064 0.409497 0.410871 0.412231 0.413563 0.414894 0.416177 0.417447 0.418729 0.419945 0.42117 0.422369 0.423549 0.424694 0.425834 0.426963 0.428074 0.429135 0.43022 0.431246 0.432255 0.433244 0.434162 0.435117 0.436019 0.436875 0.437721 0.438588 0.439425 0.440213 0.440991 0.441739 0.442468 0.44317 0.443897 0.444563 0.445208 0.445893 0.446553 0.447193 0.447814 0.448448 0.449106 0.449687 0.450324 0.450959 0.451563 0.452148 0.452673 0.453302 0.453911 0.454456 0.454997 0.455533 0.456004 0.456515 0.456986 0.457448 0.457856 0.458271 0.458587 0.458957 0.45924 0.459531 0.459838 0.460088 0.460306 0.460551 0.460792 0.46103 0.461238 0.461433 0.461635 0.461819 0.461997 0.46217 0.462385 0.462536 0.462713 0.462836 0.463083 0.463171 0.463305 0.46343 0.463507 0.463748 0.463917 0.464023 0.464174 0.464269 0.464353 0.46437 0.464384 0.464364 0.464418 0.464479 0.464518 0.46457 0.464644 0.464614 0.464617 0.464647 0.464665 0.464654 0.46473 0.464699 0.46472 0.464693 0.464609 0.464535 0.464516 0.464232 0.464036 0.463824 0.463526 0.463405 0.463212 0.463101 0.462753 0.462643 0.462371 0.46214 0.461948 0.461745 0.461286 0.460951 0.460676 0.460422 0.460166 0.459957 0.459406 0.459215 0.458914 0.458596 0.458312 0.457997 0.457637 0.457124 0.45667 0.456408 0.456115 0.455813 0.455142 0.454723 0.453942 0.453375 0.452651 0.451957 0.451359 0.450943 0.450326 0.449357 0.448778 0.448136 0.447316 0.446816 0.44634 0.445639 0.445018 0.444033 0.443603 0.442882 0.442207 0.441666 0.441115 0.440389 0.439482 0.438517 0.438098 0.43764 0.436919 0.43609 0.435603 0.434923 0.434998 0.434239 0.433596 0.433553 0.433208 0.432756 0.431755 0.431075 0.430766 0.430034 0.429785 0.428911 0.427731 0.427969 0.427835 0.427229 0.426544 0.425521 0.424597 0.424372 ];
TPR_AC = [1 0.992853 0.965665 0.935813 0.906982 0.879675 0.854112 0.830277 0.808029 0.787174 0.767524 0.748915 0.73137 0.714784 0.699026 0.683952 0.66941 0.655427 0.641968 0.62898 0.61643 0.604296 0.592581 0.58126 0.570351 0.559795 0.549521 0.539513 0.529784 0.520323 0.511113 0.50212 0.493374 0.48482 0.476458 0.468289 0.460316 0.452495 0.444846 0.437376 0.430057 0.422897 0.415851 0.408946 0.402181 0.395584 0.389119 0.382755 0.376486 0.370319 0.364243 0.35825 0.352377 0.346602 0.340923 0.335332 0.329842 0.324463 0.31916 0.31393 0.308811 0.303774 0.298825 0.293935 0.289113 0.284363 0.279688 0.275105 0.270565 0.266107 0.261731 0.257391 0.253143 0.248948 0.244843 0.240761 0.23675 0.232817 0.228939 0.225113 0.221352 0.217639 0.213966 0.210348 0.206761 0.203239 0.19976 0.19632 0.192942 0.189625 0.186355 0.183126 0.179939 0.176815 0.173735 0.170686 0.167683 0.164738 0.161817 0.158941 0.156115 0.153317 0.150542 0.147793 0.145098 0.142426 0.139788 0.137193 0.134635 0.132117 0.129628 0.127197 0.124786 0.122415 0.120089 0.117786 0.115501 0.113266 0.111055 0.108875 0.106721 0.104583 0.102483 0.100419 0.0983944 0.0963915 0.094424 0.0925047 0.0905945 0.0887079 0.0868638 0.0850368 0.0832309 0.0814493 0.0796935 0.0779684 0.0762523 0.0745792 0.0729343 0.0713279 0.0697362 0.0681692 0.0666182 0.0651017 0.0636007 0.0621315 0.0606902 0.0592705 0.057873 0.056484 0.0551278 0.0537916 0.0524924 0.0512157 0.0499499 0.0487053 0.0474933 0.046297 0.0451282 0.043968 0.0428465 0.0417373 0.0406464 0.0395816 0.0385443 0.0375145 0.0365023 0.0355094 0.034526 0.0335697 0.032626 0.0317109 0.0308075 0.0299318 0.0290641 0.0282127 0.0273825 0.0265651 0.0257626 0.0249809 0.0242177 0.0234589 0.022721 0.0219879 0.0212757 0.0205759 0.019881 0.019203 0.0185396 0.0178967 0.0172704 0.0166646 0.0160602 0.0154636 0.0148811 0.0143235 0.0137718 0.0132387 0.0127238 0.0122155 0.0117181 0.0112427 0.0107763 0.0103105 0.00987296 0.00944102 0.00901953 0.00860997 0.00821313 0.00782395 0.00744565 0.00708386 0.00673883 0.00639915 0.00606598 0.00574494 0.0054419 0.00514718 0.00485888 0.00458609 0.00431719 0.00405359 0.00380093 0.00356071 0.00333182 0.00311003 0.00290244 0.00269318 0.00250011 0.00230461 0.00213095 0.00196286 0.0017983 0.00164787 0.00150528 0.00136954 0.00124552 0.001123 0.00101377 0.000908974 0.000810078 0.000718575 0.00063441 0.000555046 0.000479396 0.000408405 0.000347071 0.000295323 0.000243873 0.000197931 0.000159266 0.000126789 9.90279e-005 7.5658e-005 5.78412e-005 4.48055e-005 ];
FPR_AC = [1 0.941272 0.84814 0.774851 0.714774 0.664473 0.621522 0.584129 0.551101 0.521609 0.494983 0.470698 0.448483 0.427992 0.409067 0.391496 0.375142 0.359901 0.345629 0.332219 0.319595 0.307673 0.296395 0.285733 0.275627 0.266032 0.256918 0.248241 0.239978 0.232088 0.224553 0.217355 0.210479 0.2039 0.197586 0.19152 0.185695 0.180099 0.174725 0.169559 0.164602 0.159839 0.155249 0.150819 0.146545 0.142417 0.138431 0.134581 0.130853 0.127243 0.123748 0.120362 0.117091 0.113924 0.110852 0.107885 0.10501 0.102227 0.0995325 0.0969206 0.0943869 0.0919283 0.0895408 0.0872187 0.0849729 0.0827945 0.0806757 0.0786153 0.076614 0.074675 0.0727895 0.0709583 0.0691779 0.0674429 0.0657509 0.0641044 0.0625004 0.0609351 0.059408 0.0579249 0.0564803 0.055078 0.0537146 0.0523862 0.0510962 0.049838 0.0486134 0.0474241 0.0462633 0.0451319 0.0440287 0.0429527 0.0419042 0.0408858 0.039894 0.0389252 0.037979 0.0370578 0.0361606 0.0352839 0.034431 0.0336004 0.0327871 0.0319911 0.0312136 0.0304541 0.0297139 0.0289919 0.0282865 0.027597 0.0269243 0.026266 0.0256248 0.0249992 0.024387 0.0237911 0.0232115 0.022644 0.0220901 0.0215508 0.0210217 0.0205065 0.0200012 0.0195095 0.0190276 0.0185582 0.0180991 0.0176508 0.0172156 0.0167908 0.0163751 0.0159682 0.0155721 0.0151863 0.0148076 0.0144379 0.0140764 0.0137228 0.0133789 0.0130431 0.0127143 0.0123926 0.0120769 0.0117682 0.0114673 0.0111715 0.010882 0.0105986 0.0103202 0.0100487 0.00978292 0.00952244 0.00926741 0.0090179 0.00877332 0.00853434 0.00830098 0.00807077 0.0078461 0.00762655 0.00741242 0.0072009 0.00699568 0.00679514 0.0065991 0.00640675 0.00621809 0.00603468 0.0058542 0.00567777 0.00550618 0.00533837 0.00517443 0.0050148 0.00485871 0.0047064 0.00455856 0.00441414 0.00427345 0.00413589 0.0040015 0.00387001 0.00374137 0.00361587 0.00349361 0.00337464 0.00325862 0.00314529 0.00303447 0.00292596 0.00282052 0.00271899 0.00261999 0.00252381 0.00243036 0.00233996 0.00225184 0.00216555 0.00208064 0.00199784 0.00191762 0.00183917 0.00176254 0.00168887 0.00161647 0.00154663 0.00147916 0.00141365 0.00134983 0.00128786 0.00122716 0.00116826 0.0011116 0.0010567 0.0010047 0.000954464 0.000906288 0.000859565 0.000814416 0.000771509 0.000729285 0.000688771 0.000650039 0.000612341 0.000576191 0.000541507 0.000508272 0.000476125 0.000445151 0.000415616 0.000386741 0.000359499 0.000333712 0.000308401 0.000284524 0.000261684 0.000239734 0.000218827 0.000198727 0.000180107 0.000162344 0.000145685 0.000129549 0.00011439 0.00010061 8.70767e-005 7.46999e-005 6.31045e-005 5.24874e-005 4.28135e-005 3.40891e-005 2.67104e-005 1.999e-005 1.40938e-005 9.99318e-006 6.95089e-006 ];
plot(Recall_AC, Precision_AC, ':k', 'linewidth', 1);
Recall_OBJ = [1 0.994836 0.994836 0.994836 0.994836 0.994836 0.994836 0.994836 0.994836 0.994836 0.994836 0.994836 0.994836 0.994836 0.994836 0.994834 0.994834 0.994812 0.994808 0.994796 0.994771 0.994497 0.994383 0.994126 0.993814 0.993049 0.992181 0.991175 0.989795 0.987734 0.986038 0.984008 0.981839 0.979549 0.977008 0.974878 0.972519 0.969911 0.967854 0.965989 0.964549 0.962858 0.961179 0.959643 0.957857 0.956406 0.955013 0.953833 0.952853 0.952158 0.9511 0.949733 0.947945 0.946352 0.944549 0.943258 0.940993 0.938693 0.9358 0.933166 0.930511 0.928184 0.925641 0.922663 0.919117 0.915726 0.912904 0.909879 0.907018 0.904484 0.901894 0.899184 0.897032 0.893472 0.890174 0.886941 0.883532 0.880065 0.8772 0.874148 0.870746 0.868312 0.865026 0.861693 0.85884 0.85511 0.851338 0.847645 0.84271 0.839491 0.83595 0.832658 0.829534 0.825997 0.822365 0.819117 0.815366 0.811797 0.807458 0.803316 0.799458 0.795394 0.792135 0.788699 0.785563 0.781697 0.77775 0.773511 0.769436 0.764995 0.760185 0.755649 0.751147 0.74621 0.740081 0.734989 0.730076 0.725459 0.721751 0.718528 0.713857 0.71013 0.706644 0.703498 0.698764 0.694958 0.69037 0.685607 0.680186 0.674538 0.668284 0.660888 0.655143 0.649981 0.644887 0.640767 0.637014 0.632877 0.629535 0.625815 0.621707 0.617716 0.613293 0.607339 0.601331 0.595904 0.588871 0.580906 0.574611 0.568297 0.562792 0.557302 0.552314 0.547046 0.541747 0.536817 0.532197 0.52697 0.521614 0.516053 0.510467 0.504215 0.497924 0.491624 0.486575 0.481777 0.476756 0.472152 0.466843 0.461307 0.455601 0.450112 0.443246 0.437108 0.431141 0.426002 0.420455 0.415552 0.409508 0.40318 0.39634 0.389321 0.383522 0.377494 0.370542 0.364078 0.35799 0.352374 0.347431 0.342633 0.337112 0.331019 0.325099 0.318296 0.312478 0.304958 0.299476 0.293246 0.287885 0.281573 0.275391 0.268976 0.262699 0.256048 0.2499 0.244671 0.239503 0.233963 0.229205 0.225429 0.22127 0.216778 0.213165 0.209733 0.205209 0.201311 0.19644 0.192615 0.187454 0.182508 0.175841 0.169235 0.162665 0.155957 0.148301 0.141021 0.13285 0.125519 0.118133 0.109879 0.102453 0.0952557 0.0892527 0.0843525 0.0805788 0.0772828 0.0753129 0.0737388 0.0724234 0.0715192 0.0705279 0.0698662 0.0694154 0.0688217 0.0682637 0.0677026 0.067257 0.0665054 0.0654128 0.0646468 0.0637328 0.0625924 0.0612469 0.0594538 0.0564755 0.0538518 ];
Precision_OBJ = [0.150626 0.174459 0.174459 0.174459 0.174459 0.174459 0.174459 0.174459 0.174461 0.174461 0.174461 0.174466 0.174466 0.174475 0.174476 0.17452 0.174541 0.174697 0.174804 0.174903 0.175067 0.175581 0.175988 0.1767 0.178198 0.179825 0.182084 0.185028 0.188322 0.192533 0.196489 0.200983 0.206531 0.211441 0.215827 0.220492 0.224278 0.228226 0.231772 0.23454 0.237137 0.239287 0.241439 0.24342 0.244856 0.246654 0.248329 0.25001 0.251456 0.253048 0.254867 0.256939 0.259008 0.261473 0.26375 0.265896 0.268238 0.271122 0.274295 0.2777 0.280571 0.283831 0.286867 0.289652 0.292315 0.295356 0.297905 0.300527 0.302948 0.305914 0.308461 0.310699 0.313406 0.315392 0.317741 0.320102 0.322393 0.324857 0.327458 0.3296 0.331634 0.333856 0.335823 0.338202 0.340673 0.343191 0.345821 0.348355 0.35054 0.353082 0.355369 0.357767 0.35962 0.36188 0.363854 0.366064 0.368334 0.370599 0.372746 0.374965 0.377238 0.37953 0.381897 0.384026 0.386024 0.388001 0.390086 0.391861 0.393753 0.396017 0.398203 0.400546 0.402889 0.405205 0.407451 0.409991 0.412118 0.414308 0.416365 0.418392 0.420188 0.422158 0.42387 0.425485 0.426942 0.428961 0.430719 0.432723 0.435201 0.43733 0.44007 0.441783 0.444175 0.446246 0.447968 0.449477 0.451161 0.452373 0.454127 0.456153 0.458011 0.459741 0.461433 0.463269 0.464954 0.467466 0.469798 0.47162 0.473741 0.475681 0.477214 0.478891 0.480633 0.482088 0.483744 0.485349 0.486982 0.488598 0.490313 0.491899 0.493658 0.495556 0.497255 0.498668 0.500395 0.501825 0.503428 0.50487 0.50597 0.507342 0.508701 0.510387 0.511536 0.513149 0.514556 0.516072 0.517481 0.519048 0.520515 0.52149 0.522713 0.524025 0.524897 0.526616 0.527635 0.528934 0.530597 0.531855 0.533187 0.534348 0.535654 0.536273 0.536929 0.53838 0.539477 0.5397 0.540693 0.540803 0.542348 0.543435 0.544779 0.545369 0.546846 0.547588 0.548571 0.549147 0.549833 0.550491 0.551373 0.552194 0.55304 0.552814 0.552975 0.554153 0.553891 0.554607 0.554963 0.556058 0.555966 0.557139 0.556868 0.55654 0.556528 0.556794 0.557441 0.558808 0.558019 0.557903 0.557972 0.558553 0.557843 0.55867 0.558272 0.559041 0.560107 0.560008 0.560806 0.562065 0.562626 0.562836 0.56318 0.563383 0.563028 0.563634 0.563624 0.563273 0.563358 0.56284 0.562061 0.562352 0.563098 0.563367 0.561862 0.562071 0.559722 0.559171 ];
TPR_OBJ = [1 0.994836 0.994836 0.994836 0.994836 0.994836 0.994836 0.994836 0.994836 0.994836 0.994836 0.994836 0.994836 0.994836 0.994836 0.994834 0.994834 0.994812 0.994808 0.994796 0.994771 0.994497 0.994383 0.994126 0.993814 0.993049 0.992181 0.991175 0.989795 0.987734 0.986038 0.984008 0.981839 0.979549 0.977008 0.974878 0.972519 0.969911 0.967854 0.965989 0.964549 0.962858 0.961179 0.959643 0.957857 0.956406 0.955013 0.953833 0.952853 0.952158 0.9511 0.949733 0.947945 0.946352 0.944549 0.943258 0.940993 0.938693 0.9358 0.933166 0.930511 0.928184 0.925641 0.922663 0.919117 0.915726 0.912904 0.909879 0.907018 0.904484 0.901894 0.899184 0.897032 0.893472 0.890174 0.886941 0.883532 0.880065 0.8772 0.874148 0.870746 0.868312 0.865026 0.861693 0.85884 0.85511 0.851338 0.847645 0.84271 0.839491 0.83595 0.832658 0.829534 0.825997 0.822365 0.819117 0.815366 0.811797 0.807458 0.803316 0.799458 0.795394 0.792135 0.788699 0.785563 0.781697 0.77775 0.773511 0.769436 0.764995 0.760185 0.755649 0.751147 0.74621 0.740081 0.734989 0.730076 0.725459 0.721751 0.718528 0.713857 0.71013 0.706644 0.703498 0.698764 0.694958 0.69037 0.685607 0.680186 0.674538 0.668284 0.660888 0.655143 0.649981 0.644887 0.640767 0.637014 0.632877 0.629535 0.625815 0.621707 0.617716 0.613293 0.607339 0.601331 0.595904 0.588871 0.580906 0.574611 0.568297 0.562792 0.557302 0.552314 0.547046 0.541747 0.536817 0.532197 0.52697 0.521614 0.516053 0.510467 0.504215 0.497924 0.491624 0.486575 0.481777 0.476756 0.472152 0.466843 0.461307 0.455601 0.450112 0.443246 0.437108 0.431141 0.426002 0.420455 0.415552 0.409508 0.40318 0.39634 0.389321 0.383522 0.377494 0.370542 0.364078 0.35799 0.352374 0.347431 0.342633 0.337112 0.331019 0.325099 0.318296 0.312478 0.304958 0.299476 0.293246 0.287885 0.281573 0.275391 0.268976 0.262699 0.256048 0.2499 0.244671 0.239503 0.233963 0.229205 0.225429 0.22127 0.216778 0.213165 0.209733 0.205209 0.201311 0.19644 0.192615 0.187454 0.182508 0.175841 0.169235 0.162665 0.155957 0.148301 0.141021 0.13285 0.125519 0.118133 0.109879 0.102453 0.0952557 0.0892527 0.0843525 0.0805788 0.0772828 0.0753129 0.0737388 0.0724234 0.0715192 0.0705279 0.0698662 0.0694154 0.0688217 0.0682637 0.0677026 0.067257 0.0665054 0.0654128 0.0646468 0.0637328 0.0625924 0.0612469 0.0594538 0.0564755 0.0538518 ];
FPR_OBJ = [1 0.865679 0.865679 0.865679 0.865679 0.865677 0.865677 0.865677 0.865672 0.865672 0.865671 0.865654 0.865648 0.865592 0.865586 0.865466 0.865339 0.864972 0.864575 0.864235 0.863697 0.862281 0.861131 0.85864 0.854306 0.848677 0.841331 0.831301 0.819577 0.805073 0.789902 0.771947 0.752369 0.732974 0.715069 0.696369 0.679661 0.663882 0.649278 0.637658 0.626742 0.617274 0.608056 0.600202 0.593476 0.586644 0.580281 0.575086 0.570588 0.565641 0.561025 0.555999 0.55117 0.545727 0.540033 0.535076 0.529222 0.522463 0.514565 0.506614 0.499737 0.492149 0.484221 0.477065 0.469326 0.460904 0.453632 0.446702 0.439882 0.432708 0.426643 0.420754 0.414181 0.408115 0.401925 0.395479 0.389109 0.383038 0.377321 0.372256 0.367481 0.363094 0.358615 0.353397 0.34859 0.34348 0.338259 0.332719 0.327896 0.32302 0.318361 0.313642 0.309481 0.305021 0.300833 0.296576 0.291898 0.287234 0.282724 0.278343 0.274077 0.26991 0.265816 0.262266 0.259074 0.25534 0.251553 0.248103 0.244295 0.24019 0.235973 0.231491 0.227341 0.22303 0.218594 0.214503 0.210705 0.207242 0.204096 0.20121 0.198234 0.195589 0.193048 0.190892 0.188015 0.185204 0.182311 0.179132 0.175429 0.171956 0.167967 0.164532 0.160722 0.157773 0.155121 0.152793 0.150497 0.148456 0.146497 0.144391 0.142389 0.140347 0.138028 0.135706 0.132858 0.129813 0.126794 0.123449 0.120288 0.117311 0.114901 0.112534 0.110283 0.108205 0.106205 0.104316 0.102511 0.100601 0.098758 0.0968695 0.0948118 0.0927076 0.0906856 0.0886431 0.0868642 0.085121 0.0836235 0.0819502 0.0803948 0.0786636 0.0769675 0.0752073 0.073328 0.0716206 0.0698107 0.068323 0.066839 0.0653804 0.0640194 0.0625405 0.0609364 0.0592548 0.0576877 0.0558813 0.0541763 0.0525519 0.050871 0.0495417 0.0481678 0.0469512 0.0456718 0.0444214 0.0430774 0.0416807 0.0404593 0.0391099 0.0379376 0.0370418 0.0360529 0.035016 0.034035 0.0330445 0.0320543 0.0312567 0.0304406 0.0295917 0.0289099 0.0282017 0.0274399 0.026811 0.026189 0.0254379 0.0246664 0.0238731 0.0230609 0.0222586 0.0214046 0.0204795 0.0195212 0.0184618 0.0172557 0.0162193 0.0151372 0.0140702 0.0130888 0.0121291 0.0111174 0.0104185 0.00971161 0.00900625 0.00846292 0.00793687 0.00760298 0.00728841 0.00709065 0.00693317 0.00680922 0.00667851 0.0066038 0.00652432 0.00647665 0.00642203 0.00633493 0.00623326 0.00615691 0.00604584 0.00594988 0.00584126 0.00570539 0.00555319 0.00534845 0.00515621 0.00495275 0.00478487 0.00450524 0.00428851 ];
plot(Recall_OBJ, Precision_OBJ, ':b', 'linewidth', 1);
Recall_BMS = [1 0.992318 0.989912 0.983985 0.977927 0.9727 0.967702 0.963578 0.959786 0.956122 0.952432 0.949131 0.945523 0.94153 0.938012 0.933916 0.929842 0.925716 0.9221 0.918157 0.914571 0.910786 0.906575 0.90218 0.898498 0.895088 0.891011 0.886724 0.882848 0.879166 0.875211 0.87147 0.867575 0.863952 0.860617 0.857048 0.853421 0.8497 0.84567 0.842478 0.838673 0.834713 0.83077 0.82732 0.823202 0.819373 0.815324 0.811835 0.808085 0.804327 0.800355 0.796439 0.792486 0.788302 0.78422 0.779982 0.77627 0.772412 0.768175 0.764501 0.760989 0.75726 0.753823 0.749977 0.745962 0.741732 0.737467 0.733722 0.729988 0.726402 0.722371 0.718741 0.715052 0.711391 0.707488 0.70373 0.699915 0.696506 0.693097 0.689758 0.686169 0.68238 0.679007 0.675324 0.671938 0.668271 0.664275 0.660752 0.656859 0.653144 0.648912 0.645293 0.641679 0.638397 0.63487 0.631333 0.628029 0.624565 0.62102 0.617892 0.614577 0.61122 0.607711 0.60363 0.600525 0.597604 0.594064 0.590393 0.5873 0.584043 0.580504 0.577168 0.573527 0.570187 0.566636 0.562949 0.559841 0.556252 0.553214 0.549931 0.54694 0.54384 0.540704 0.537701 0.534544 0.531216 0.528031 0.524508 0.521145 0.516508 0.513044 0.510199 0.50716 0.503692 0.500171 0.496604 0.493603 0.490717 0.487554 0.484535 0.481329 0.47828 0.475328 0.472173 0.469215 0.465968 0.463205 0.460054 0.456924 0.453782 0.450317 0.447326 0.444312 0.441047 0.438207 0.434888 0.431829 0.428772 0.425813 0.42305 0.420029 0.416975 0.414294 0.411556 0.408736 0.40566 0.403028 0.400453 0.39756 0.394755 0.391635 0.388313 0.385435 0.382567 0.379676 0.376623 0.373019 0.369949 0.367095 0.364659 0.361906 0.358609 0.355917 0.353021 0.350157 0.347026 0.344164 0.341438 0.338514 0.335621 0.332895 0.330212 0.327392 0.324756 0.321757 0.318922 0.315836 0.312812 0.30965 0.306811 0.304313 0.301901 0.299114 0.29676 0.294252 0.2916 0.288413 0.285647 0.282942 0.280227 0.277588 0.275255 0.272395 0.269402 0.266871 0.264177 0.261143 0.258377 0.255502 0.252764 0.250292 0.247665 0.244987 0.241986 0.238667 0.235285 0.232178 0.229267 0.22509 0.22136 0.217977 0.21278 0.208256 0.20373 0.197232 0.18992 0.181587 0.172992 0.163448 0.154215 0.145655 0.134737 0.125304 0.116604 0.107127 0.0975375 0.087641 0.0792814 0.070109 0.0611258 0.0525891 0.0432875 0.0357498 0.0279399 0.0225527 0.0187852 ];
Precision_BMS = [0.150626 0.16903 0.178366 0.197286 0.216967 0.236651 0.252508 0.266177 0.277627 0.28659 0.294479 0.302558 0.310406 0.317531 0.325074 0.332457 0.339856 0.346664 0.35314 0.358593 0.364119 0.36963 0.37494 0.379858 0.384816 0.389807 0.394813 0.399007 0.402908 0.406848 0.41084 0.414435 0.418399 0.42269 0.42639 0.429635 0.432796 0.435937 0.439138 0.442302 0.445411 0.448608 0.451728 0.454609 0.457412 0.459927 0.462533 0.465588 0.468507 0.471429 0.473989 0.476583 0.478845 0.481196 0.483413 0.48542 0.48774 0.489905 0.492167 0.494385 0.496574 0.498575 0.500605 0.502474 0.504436 0.506342 0.508287 0.509813 0.511495 0.513047 0.51462 0.51604 0.517634 0.519278 0.520978 0.522655 0.52423 0.526047 0.527834 0.529355 0.531024 0.532233 0.53344 0.534623 0.5358 0.537169 0.538319 0.539577 0.540768 0.542074 0.543483 0.544539 0.545524 0.546692 0.54846 0.549155 0.550175 0.550873 0.551826 0.552952 0.553999 0.555274 0.556296 0.557442 0.558729 0.55981 0.560443 0.561622 0.562465 0.563222 0.564134 0.565116 0.565755 0.566908 0.567395 0.567687 0.568298 0.569035 0.569637 0.570475 0.571283 0.572096 0.573061 0.573905 0.574669 0.57522 0.57606 0.57657 0.577366 0.577666 0.578002 0.578583 0.578941 0.579201 0.579674 0.579858 0.580264 0.580814 0.581407 0.582057 0.582528 0.582789 0.583375 0.583548 0.583967 0.584286 0.584854 0.585024 0.58529 0.585684 0.585921 0.586411 0.586778 0.586841 0.587505 0.587649 0.588204 0.588474 0.58879 0.589149 0.58914 0.58941 0.589495 0.589572 0.589749 0.589867 0.590058 0.590738 0.590688 0.590946 0.591308 0.591613 0.592132 0.592303 0.592527 0.592761 0.592475 0.592505 0.592695 0.593067 0.592967 0.592647 0.592817 0.592811 0.593047 0.59316 0.59329 0.593499 0.593758 0.593832 0.594128 0.593944 0.594087 0.594396 0.594189 0.594109 0.594389 0.594501 0.594591 0.59414 0.594138 0.594255 0.594491 0.595172 0.595291 0.595328 0.595073 0.595007 0.59497 0.595201 0.595468 0.595448 0.59581 0.596343 0.596408 0.596533 0.59665 0.596609 0.596459 0.596342 0.596725 0.597063 0.597056 0.597136 0.597106 0.597003 0.596812 0.596628 0.59648 0.596154 0.596269 0.595496 0.595625 0.595488 0.594944 0.594296 0.593351 0.592337 0.590894 0.590249 0.589547 0.588478 0.587123 0.586954 0.586355 0.585983 0.585957 0.585572 0.58529 0.585163 0.585609 0.585835 0.585546 0.586741 0.588321 0.587354 ];
TPR_BMS = [1 0.992318 0.989912 0.983985 0.977927 0.9727 0.967702 0.963578 0.959786 0.956122 0.952432 0.949131 0.945523 0.94153 0.938012 0.933916 0.929842 0.925716 0.9221 0.918157 0.914571 0.910786 0.906575 0.90218 0.898498 0.895088 0.891011 0.886724 0.882848 0.879166 0.875211 0.87147 0.867575 0.863952 0.860617 0.857048 0.853421 0.8497 0.84567 0.842478 0.838673 0.834713 0.83077 0.82732 0.823202 0.819373 0.815324 0.811835 0.808085 0.804327 0.800355 0.796439 0.792486 0.788302 0.78422 0.779982 0.77627 0.772412 0.768175 0.764501 0.760989 0.75726 0.753823 0.749977 0.745962 0.741732 0.737467 0.733722 0.729988 0.726402 0.722371 0.718741 0.715052 0.711391 0.707488 0.70373 0.699915 0.696506 0.693097 0.689758 0.686169 0.68238 0.679007 0.675324 0.671938 0.668271 0.664275 0.660752 0.656859 0.653144 0.648912 0.645293 0.641679 0.638397 0.63487 0.631333 0.628029 0.624565 0.62102 0.617892 0.614577 0.61122 0.607711 0.60363 0.600525 0.597604 0.594064 0.590393 0.5873 0.584043 0.580504 0.577168 0.573527 0.570187 0.566636 0.562949 0.559841 0.556252 0.553214 0.549931 0.54694 0.54384 0.540704 0.537701 0.534544 0.531216 0.528031 0.524508 0.521145 0.516508 0.513044 0.510199 0.50716 0.503692 0.500171 0.496604 0.493603 0.490717 0.487554 0.484535 0.481329 0.47828 0.475328 0.472173 0.469215 0.465968 0.463205 0.460054 0.456924 0.453782 0.450317 0.447326 0.444312 0.441047 0.438207 0.434888 0.431829 0.428772 0.425813 0.42305 0.420029 0.416975 0.414294 0.411556 0.408736 0.40566 0.403028 0.400453 0.39756 0.394755 0.391635 0.388313 0.385435 0.382567 0.379676 0.376623 0.373019 0.369949 0.367095 0.364659 0.361906 0.358609 0.355917 0.353021 0.350157 0.347026 0.344164 0.341438 0.338514 0.335621 0.332895 0.330212 0.327392 0.324756 0.321757 0.318922 0.315836 0.312812 0.30965 0.306811 0.304313 0.301901 0.299114 0.29676 0.294252 0.2916 0.288413 0.285647 0.282942 0.280227 0.277588 0.275255 0.272395 0.269402 0.266871 0.264177 0.261143 0.258377 0.255502 0.252764 0.250292 0.247665 0.244987 0.241986 0.238667 0.235285 0.232178 0.229267 0.22509 0.22136 0.217977 0.21278 0.208256 0.20373 0.197232 0.18992 0.181587 0.172992 0.163448 0.154215 0.145655 0.134737 0.125304 0.116604 0.107127 0.0975375 0.087641 0.0792814 0.070109 0.0611258 0.0525891 0.0432875 0.0357498 0.0279399 0.0225527 0.0187852 ];
FPR_BMS = [1 0.931335 0.897793 0.820698 0.741069 0.672508 0.616445 0.573167 0.537227 0.508201 0.486692 0.466693 0.448044 0.431081 0.414571 0.398677 0.383375 0.369424 0.356968 0.346108 0.335584 0.32565 0.316503 0.307724 0.299787 0.291398 0.284053 0.27744 0.271466 0.265573 0.25992 0.254628 0.249331 0.243741 0.239266 0.234617 0.230273 0.225989 0.221761 0.217687 0.213591 0.209588 0.205809 0.202347 0.198757 0.195327 0.192042 0.188731 0.185276 0.181987 0.179091 0.176024 0.173352 0.170505 0.167624 0.164833 0.162143 0.1595 0.156832 0.154448 0.152012 0.149712 0.147642 0.145554 0.143195 0.141005 0.138823 0.13685 0.134962 0.132957 0.131022 0.129202 0.127509 0.125665 0.12381 0.122022 0.120296 0.118563 0.116945 0.115364 0.11381 0.112407 0.11097 0.109586 0.10826 0.106756 0.105085 0.103679 0.102145 0.100628 0.0991401 0.0977965 0.0964602 0.0951489 0.0937791 0.0926701 0.091512 0.0904262 0.0892927 0.0881205 0.0870218 0.0858256 0.0846839 0.0834909 0.0824272 0.0813082 0.0803285 0.0793206 0.0783782 0.077328 0.0762796 0.0752959 0.0743402 0.0733613 0.0724771 0.0716791 0.070827 0.0699511 0.0691835 0.0683486 0.0675839 0.066776 0.0660151 0.0652292 0.0645117 0.0637012 0.0628497 0.0621081 0.061225 0.0601785 0.0594299 0.0586987 0.0579402 0.0573046 0.0565412 0.0559411 0.0553622 0.0547491 0.0541184 0.0534506 0.0528258 0.0521477 0.0515871 0.0511094 0.0505166 0.0499487 0.0494023 0.0488986 0.0482799 0.0477217 0.0471555 0.0466161 0.0460876 0.0455596 0.0449986 0.0445047 0.0439482 0.0434754 0.0429708 0.0424722 0.0419871 0.0414695 0.0409943 0.0405479 0.0401028 0.0396139 0.0391409 0.0386633 0.0382306 0.0377483 0.0372871 0.036779 0.0363267 0.0358969 0.0354528 0.0350532 0.0346859 0.0342834 0.0339203 0.0335073 0.0331033 0.0327272 0.0323088 0.0319362 0.0314744 0.0310959 0.030733 0.0303525 0.0299484 0.029594 0.0292042 0.02885 0.028455 0.0280446 0.0277077 0.0272903 0.0269006 0.0265476 0.0261352 0.0258595 0.0255208 0.0251554 0.0247688 0.0244431 0.0241535 0.0237879 0.0234776 0.0231775 0.0228601 0.0225343 0.0221595 0.0218207 0.0214762 0.0211838 0.0209149 0.0205946 0.0203027 0.020047 0.0197843 0.0194918 0.0192177 0.018965 0.0186587 0.0183426 0.0180759 0.0177613 0.0174497 0.0171284 0.0166285 0.0161857 0.0158345 0.015293 0.0148916 0.0144437 0.0140072 0.0135272 0.0129746 0.0124682 0.0119666 0.0113904 0.01086 0.0104077 0.00989747 0.0093102 0.00870219 0.0080785 0.00757174 0.00699293 0.00640102 0.00571664 0.00505999 0.00435739 0.00360482 0.00293074 0.0023597 0.00184196 ];
plot(Recall_BMS, Precision_BMS, ':g', 'linewidth', 1);
Recall_COV = [1 0.984921 0.955568 0.929261 0.905799 0.884489 0.864814 0.846632 0.829801 0.81398 0.799167 0.785248 0.771961 0.759239 0.747089 0.735451 0.724236 0.713423 0.70298 0.692813 0.682944 0.673355 0.664008 0.654863 0.645908 0.637208 0.628719 0.620422 0.612294 0.604359 0.596598 0.588972 0.581499 0.574143 0.566971 0.559899 0.552987 0.546208 0.539543 0.53298 0.526548 0.520196 0.513948 0.507782 0.501717 0.495758 0.489919 0.484173 0.478523 0.472966 0.467471 0.462034 0.456703 0.451444 0.446254 0.441121 0.436044 0.431008 0.426031 0.421121 0.416248 0.411456 0.406717 0.402023 0.397409 0.392842 0.388342 0.383893 0.379503 0.375161 0.370863 0.366619 0.3624 0.35825 0.354141 0.350072 0.346052 0.34208 0.33813 0.334245 0.330387 0.326565 0.322781 0.31903 0.315313 0.31162 0.307971 0.304351 0.300764 0.297206 0.293665 0.290179 0.286715 0.283283 0.279879 0.276528 0.273186 0.269889 0.266637 0.263397 0.260213 0.257041 0.253882 0.250773 0.24768 0.244615 0.241587 0.238583 0.235603 0.232651 0.229717 0.226834 0.223975 0.221137 0.218325 0.215526 0.212777 0.21003 0.207306 0.204627 0.201969 0.19934 0.19674 0.194148 0.191562 0.188995 0.186476 0.183982 0.181497 0.179029 0.176601 0.174191 0.171811 0.169459 0.167125 0.164825 0.162524 0.160283 0.158055 0.155845 0.153652 0.151462 0.149289 0.147162 0.145053 0.142952 0.14086 0.138789 0.136737 0.134696 0.132677 0.13068 0.128683 0.126701 0.124762 0.122829 0.12092 0.119038 0.117176 0.115304 0.11346 0.111627 0.109804 0.108014 0.106229 0.104454 0.102694 0.100959 0.0992353 0.0975351 0.0958374 0.0941667 0.092505 0.0908627 0.0892333 0.0876137 0.0860307 0.0844464 0.0828711 0.0813033 0.0797588 0.0782209 0.0767049 0.0751937 0.0737013 0.0722189 0.0707546 0.0692814 0.0678281 0.0663946 0.0649663 0.0635561 0.0621525 0.0607686 0.0594066 0.0580441 0.0567047 0.0553805 0.0540643 0.0527613 0.0514735 0.050196 0.0489325 0.0476792 0.0464348 0.0452004 0.0439808 0.0427891 0.0415999 0.0404175 0.0392492 0.0381038 0.0369789 0.0358669 0.0347722 0.0336718 0.0326085 0.0315384 0.0304872 0.0294467 0.0284331 0.0274256 0.0264244 0.025445 0.024475 0.0235245 0.0225811 0.0216482 0.020724 0.0198074 0.0189067 0.0180167 0.017151 0.0162771 0.0154069 0.0145662 0.0137334 0.0129162 0.0121019 0.0113044 0.0105364 0.00977216 0.00901538 0.00827694 0.00753228 0.00682046 0.00610246 0.00541461 0.0047198 0.00404588 0.00339487 0.00274876 0.00211575 0.00150093 0.00090907 0.000318359 ];
Precision_COV = [0.150626 0.249044 0.295406 0.321653 0.340427 0.355109 0.367167 0.377492 0.386536 0.394606 0.401927 0.408626 0.414745 0.420405 0.42569 0.430664 0.435346 0.439778 0.443982 0.447962 0.451761 0.455405 0.458898 0.462228 0.465418 0.468503 0.471482 0.474354 0.477131 0.47982 0.482414 0.484911 0.487336 0.489681 0.491967 0.494177 0.496344 0.498458 0.500526 0.502539 0.504492 0.506409 0.508295 0.510128 0.511914 0.513677 0.515392 0.517063 0.518709 0.520324 0.521894 0.523428 0.524931 0.526411 0.527866 0.529278 0.530651 0.531988 0.533295 0.534593 0.535855 0.537111 0.538329 0.53953 0.5407 0.541833 0.54295 0.544053 0.545144 0.546211 0.547261 0.548307 0.549331 0.550336 0.551341 0.552338 0.553313 0.554286 0.555221 0.55617 0.557091 0.557998 0.558893 0.559775 0.560642 0.561492 0.562325 0.563166 0.563989 0.564799 0.56558 0.566365 0.567131 0.567877 0.568609 0.569342 0.570034 0.570741 0.571435 0.572112 0.572795 0.573447 0.574104 0.574756 0.575391 0.576019 0.576638 0.577244 0.577843 0.578428 0.579016 0.579604 0.580187 0.58074 0.581292 0.581831 0.582368 0.582883 0.583393 0.583888 0.584391 0.584877 0.585349 0.585815 0.58627 0.586688 0.587125 0.587563 0.587989 0.588417 0.588846 0.589264 0.58969 0.590108 0.590477 0.590879 0.591256 0.591657 0.592043 0.592425 0.59279 0.593156 0.593532 0.593901 0.594268 0.594627 0.594985 0.595338 0.59568 0.596024 0.596352 0.596699 0.597021 0.597332 0.597686 0.598028 0.598381 0.598725 0.599101 0.599439 0.599772 0.600112 0.600451 0.600777 0.601076 0.601355 0.601655 0.601944 0.602234 0.602533 0.602828 0.60316 0.6035 0.603803 0.604104 0.604389 0.604706 0.60498 0.605304 0.605568 0.605871 0.60618 0.606463 0.606751 0.607016 0.607226 0.607472 0.607659 0.607866 0.608076 0.608282 0.608511 0.608711 0.608942 0.609187 0.609407 0.609656 0.609928 0.610141 0.610363 0.610604 0.610831 0.611045 0.611246 0.611439 0.611651 0.611855 0.612103 0.612327 0.612526 0.612739 0.612924 0.61311 0.613271 0.613559 0.613771 0.614037 0.614268 0.614448 0.614689 0.614872 0.615047 0.615313 0.615507 0.615676 0.615883 0.61603 0.616194 0.616385 0.616525 0.616659 0.616767 0.616997 0.617312 0.617473 0.617697 0.61783 0.617971 0.618243 0.618505 0.618884 0.619009 0.619324 0.619632 0.619697 0.61995 0.620254 0.620486 0.620653 0.621124 0.621489 0.621822 0.621989 0.622753 0.623378 0.623722 ];
TPR_COV = [1 0.984921 0.955568 0.929261 0.905799 0.884489 0.864814 0.846632 0.829801 0.81398 0.799167 0.785248 0.771961 0.759239 0.747089 0.735451 0.724236 0.713423 0.70298 0.692813 0.682944 0.673355 0.664008 0.654863 0.645908 0.637208 0.628719 0.620422 0.612294 0.604359 0.596598 0.588972 0.581499 0.574143 0.566971 0.559899 0.552987 0.546208 0.539543 0.53298 0.526548 0.520196 0.513948 0.507782 0.501717 0.495758 0.489919 0.484173 0.478523 0.472966 0.467471 0.462034 0.456703 0.451444 0.446254 0.441121 0.436044 0.431008 0.426031 0.421121 0.416248 0.411456 0.406717 0.402023 0.397409 0.392842 0.388342 0.383893 0.379503 0.375161 0.370863 0.366619 0.3624 0.35825 0.354141 0.350072 0.346052 0.34208 0.33813 0.334245 0.330387 0.326565 0.322781 0.31903 0.315313 0.31162 0.307971 0.304351 0.300764 0.297206 0.293665 0.290179 0.286715 0.283283 0.279879 0.276528 0.273186 0.269889 0.266637 0.263397 0.260213 0.257041 0.253882 0.250773 0.24768 0.244615 0.241587 0.238583 0.235603 0.232651 0.229717 0.226834 0.223975 0.221137 0.218325 0.215526 0.212777 0.21003 0.207306 0.204627 0.201969 0.19934 0.19674 0.194148 0.191562 0.188995 0.186476 0.183982 0.181497 0.179029 0.176601 0.174191 0.171811 0.169459 0.167125 0.164825 0.162524 0.160283 0.158055 0.155845 0.153652 0.151462 0.149289 0.147162 0.145053 0.142952 0.14086 0.138789 0.136737 0.134696 0.132677 0.13068 0.128683 0.126701 0.124762 0.122829 0.12092 0.119038 0.117176 0.115304 0.11346 0.111627 0.109804 0.108014 0.106229 0.104454 0.102694 0.100959 0.0992353 0.0975351 0.0958374 0.0941667 0.092505 0.0908627 0.0892333 0.0876137 0.0860307 0.0844464 0.0828711 0.0813033 0.0797588 0.0782209 0.0767049 0.0751937 0.0737013 0.0722189 0.0707546 0.0692814 0.0678281 0.0663946 0.0649663 0.0635561 0.0621525 0.0607686 0.0594066 0.0580441 0.0567047 0.0553805 0.0540643 0.0527613 0.0514735 0.050196 0.0489325 0.0476792 0.0464348 0.0452004 0.0439808 0.0427891 0.0415999 0.0404175 0.0392492 0.0381038 0.0369789 0.0358669 0.0347722 0.0336718 0.0326085 0.0315384 0.0304872 0.0294467 0.0284331 0.0274256 0.0264244 0.025445 0.024475 0.0235245 0.0225811 0.0216482 0.020724 0.0198074 0.0189067 0.0180167 0.017151 0.0162771 0.0154069 0.0145662 0.0137334 0.0129162 0.0121019 0.0113044 0.0105364 0.00977216 0.00901538 0.00827694 0.00753228 0.00682046 0.00610246 0.00541461 0.0047198 0.00404588 0.00339487 0.00274876 0.00211575 0.00150093 0.00090907 0.000318359 ];
FPR_COV = [1 0.538802 0.402094 0.338939 0.298937 0.270214 0.248096 0.230243 0.215375 0.202678 0.191662 0.181978 0.173383 0.165658 0.158658 0.15227 0.146411 0.141 0.135984 0.131318 0.126962 0.122876 0.119034 0.115413 0.111991 0.108751 0.105679 0.102757 0.0999775 0.0973292 0.0948018 0.0923902 0.0900773 0.0878597 0.0857278 0.0836771 0.0817031 0.0798043 0.0779735 0.0762106 0.0745141 0.0728685 0.0712773 0.0697375 0.0682487 0.0668034 0.0654067 0.0640536 0.0627384 0.0614626 0.0602244 0.0590207 0.057851 0.0567143 0.0556079 0.0545312 0.0534849 0.0524647 0.0514716 0.0505005 0.049554 0.0486318 0.0477328 0.0468538 0.0459981 0.0451629 0.044347 0.0435496 0.0427679 0.0420049 0.0412574 0.0405249 0.0398069 0.0391063 0.0384196 0.0377457 0.0370869 0.0364405 0.0358071 0.035186 0.0345771 0.0339795 0.0333939 0.0328198 0.032257 0.0317041 0.0311628 0.0306294 0.030106 0.0295921 0.0290881 0.0285926 0.0281058 0.0276295 0.0271601 0.026699 0.026248 0.0258033 0.0253669 0.0249381 0.0245156 0.0241012 0.0236929 0.0232924 0.0228984 0.0225104 0.0221307 0.0217559 0.021389 0.0210279 0.0206723 0.0203231 0.0199798 0.0196428 0.01931 0.0189825 0.0186612 0.0183444 0.0180323 0.0177266 0.0174244 0.0171267 0.0168345 0.0165465 0.016263 0.0159845 0.015709 0.0154377 0.0151708 0.0149067 0.0146468 0.0143912 0.0141388 0.0138911 0.013648 0.0134082 0.0131709 0.0129378 0.0127077 0.0124808 0.012258 0.0120371 0.0118196 0.011606 0.011395 0.0111868 0.0109804 0.0107779 0.010579 0.0103828 0.010189 0.00999734 0.00980959 0.00962483 0.00944159 0.00926036 0.00908297 0.00890786 0.00873418 0.00856395 0.00839632 0.00823113 0.0080681 0.00790783 0.00774997 0.00759428 0.00744043 0.00728868 0.00713921 0.00699151 0.00684596 0.00670166 0.00655946 0.00641989 0.00628287 0.00614718 0.00601257 0.0058808 0.00575072 0.0056226 0.00549533 0.00537007 0.00524758 0.00512666 0.00500795 0.00489132 0.00477578 0.00466221 0.00455012 0.00443947 0.00433087 0.00422396 0.00411828 0.00401346 0.00391026 0.00380886 0.00370893 0.00361074 0.00351407 0.00341943 0.00332596 0.00323382 0.00314352 0.00305449 0.00296637 0.00288002 0.00279541 0.00271156 0.0026292 0.00254791 0.00246827 0.00239001 0.00231302 0.00223675 0.00216148 0.00208759 0.00201471 0.00194343 0.00187267 0.0018035 0.0017361 0.00166949 0.00160315 0.00153855 0.00147499 0.00141231 0.00135106 0.00129075 0.0012313 0.00117328 0.00111623 0.00106012 0.00100479 0.000950813 0.000897975 0.000845845 0.000795573 0.000745831 0.000697184 0.00064928 0.000602439 0.00055656 0.00051195 0.00046828 0.000425882 0.000384063 0.000343077 0.000303231 0.000264294 0.000226105 0.00018873 0.000152274 0.000116712 8.24153e-005 4.92274e-005 1.72707e-005 ];
plot(Recall_COV, Precision_COV, ':r', 'linewidth', 1);
Recall_SS = [1 1 0.999999 0.999993 0.999982 0.999918 0.999784 0.999519 0.999001 0.998212 0.997107 0.995717 0.994053 0.992155 0.989982 0.987509 0.984802 0.981891 0.978767 0.97546 0.971942 0.968287 0.96444 0.96033 0.955982 0.9515 0.946813 0.941947 0.936916 0.931775 0.926506 0.921153 0.915754 0.910224 0.904613 0.898895 0.893137 0.887322 0.881389 0.875339 0.86924 0.863089 0.856952 0.850801 0.844624 0.838457 0.832306 0.826157 0.819983 0.813808 0.80763 0.801434 0.795209 0.788992 0.782743 0.776426 0.770097 0.763764 0.75745 0.751145 0.744819 0.738481 0.732132 0.725811 0.719467 0.713123 0.706784 0.700484 0.694229 0.687987 0.681747 0.675522 0.66934 0.663171 0.657001 0.65088 0.644776 0.63869 0.632613 0.626555 0.6205 0.614455 0.608416 0.602393 0.596427 0.590489 0.584572 0.578669 0.5728 0.566901 0.561022 0.555155 0.549298 0.543447 0.537606 0.531765 0.525939 0.520116 0.514355 0.508649 0.502943 0.497263 0.491599 0.485978 0.480369 0.474813 0.469294 0.463778 0.458269 0.452782 0.447336 0.441915 0.436518 0.431144 0.42581 0.420512 0.415261 0.41002 0.404821 0.39967 0.394571 0.389488 0.384426 0.379391 0.374361 0.369379 0.364413 0.359469 0.35658 0.351687 0.34683 0.341992 0.337222 0.332477 0.327775 0.323086 0.318457 0.313869 0.309327 0.304807 0.300329 0.295872 0.29147 0.28711 0.282782 0.278483 0.274232 0.270008 0.265816 0.26166 0.257513 0.253406 0.249339 0.245319 0.24133 0.237374 0.233454 0.229577 0.225772 0.222017 0.21828 0.214583 0.210923 0.207289 0.20371 0.20015 0.19664 0.193176 0.189741 0.18635 0.18298 0.179652 0.176373 0.173144 0.169957 0.166767 0.163644 0.160551 0.15746 0.15438 0.151356 0.148356 0.145399 0.142452 0.139531 0.136645 0.133796 0.13099 0.128198 0.125447 0.122724 0.120023 0.117364 0.114721 0.112099 0.109493 0.106922 0.104373 0.101851 0.0993601 0.0968949 0.0944773 0.0920447 0.0896616 0.0872944 0.084957 0.0826465 0.0803852 0.0781378 0.0759281 0.0737351 0.0715815 0.0694366 0.0673248 0.0652484 0.0631946 0.0611587 0.0591641 0.0571909 0.0552291 0.0532959 0.0513795 0.0494792 0.0476145 0.045765 0.0439351 0.0421293 0.0403417 0.0385897 0.0368374 0.035126 0.0334396 0.0317855 0.0301506 0.0285202 0.0269192 0.0253434 0.0237822 0.0222576 0.0207393 0.0192541 0.017791 0.0163581 0.0149417 0.0135498 0.0121761 0.0108037 0.00944521 0.00811456 0.00680344 0.00552177 0.0042821 0.00308718 0.00196492 0.000963991 0.000241102 ];
Precision_SS = [0.150626 0.150677 0.15093 0.151581 0.152762 0.154552 0.156923 0.159925 0.163429 0.167244 0.17126 0.175458 0.179781 0.184239 0.188768 0.193303 0.197843 0.202341 0.206797 0.211161 0.215467 0.219691 0.223793 0.227765 0.231617 0.235371 0.239003 0.242517 0.245932 0.249247 0.252471 0.255621 0.258708 0.261721 0.264656 0.267505 0.270304 0.27306 0.275733 0.278365 0.28095 0.283475 0.285978 0.288454 0.290895 0.293305 0.295687 0.298041 0.300371 0.302676 0.304953 0.30722 0.309459 0.311666 0.313845 0.315992 0.318098 0.320184 0.32226 0.324325 0.32637 0.328391 0.330388 0.332372 0.33432 0.336241 0.338136 0.340023 0.341893 0.34375 0.345589 0.347417 0.349245 0.35105 0.35284 0.354605 0.35634 0.358061 0.359766 0.361447 0.363114 0.364752 0.366353 0.367962 0.369558 0.371137 0.372709 0.37425 0.375795 0.377317 0.378806 0.380299 0.381779 0.383232 0.384657 0.386064 0.387456 0.388849 0.390232 0.391623 0.393 0.394379 0.395744 0.39709 0.398428 0.399759 0.401072 0.402375 0.40366 0.40494 0.406223 0.407493 0.408753 0.41001 0.411282 0.412545 0.413816 0.415066 0.416317 0.417557 0.41879 0.420035 0.421264 0.422493 0.423695 0.424911 0.426108 0.427293 0.428002 0.429177 0.430339 0.43148 0.432618 0.433762 0.434903 0.436031 0.437144 0.438253 0.439373 0.440493 0.441604 0.442698 0.443789 0.444871 0.445958 0.447026 0.44809 0.449137 0.45018 0.451211 0.452233 0.453253 0.45428 0.455293 0.45631 0.457319 0.458328 0.459347 0.460436 0.461511 0.462575 0.463651 0.46472 0.46581 0.466901 0.467981 0.469077 0.470181 0.471286 0.472381 0.473452 0.474538 0.475634 0.476751 0.477848 0.478929 0.480019 0.481088 0.482156 0.483174 0.484233 0.48524 0.48631 0.487319 0.488355 0.489352 0.490387 0.491428 0.492464 0.493496 0.494559 0.495622 0.496709 0.497754 0.498792 0.499813 0.500826 0.50184 0.502831 0.503796 0.504799 0.505824 0.506838 0.507837 0.508834 0.509845 0.510858 0.511861 0.512826 0.513814 0.514798 0.515788 0.516802 0.517801 0.518836 0.519827 0.520834 0.521846 0.522904 0.523891 0.524921 0.525895 0.526909 0.527929 0.528915 0.529918 0.530896 0.531851 0.532826 0.533808 0.534795 0.535749 0.536761 0.53767 0.538586 0.539522 0.540375 0.541221 0.541937 0.542664 0.543485 0.544203 0.544995 0.545837 0.546764 0.547646 0.548284 0.54895 0.549438 0.549904 0.550497 0.551196 0.552059 0.553092 0.553533 0.552642 ];
TPR_SS = [1 1 0.999999 0.999993 0.999982 0.999918 0.999784 0.999519 0.999001 0.998212 0.997107 0.995717 0.994053 0.992155 0.989982 0.987509 0.984802 0.981891 0.978767 0.97546 0.971942 0.968287 0.96444 0.96033 0.955982 0.9515 0.946813 0.941947 0.936916 0.931775 0.926506 0.921153 0.915754 0.910224 0.904613 0.898895 0.893137 0.887322 0.881389 0.875339 0.86924 0.863089 0.856952 0.850801 0.844624 0.838457 0.832306 0.826157 0.819983 0.813808 0.80763 0.801434 0.795209 0.788992 0.782743 0.776426 0.770097 0.763764 0.75745 0.751145 0.744819 0.738481 0.732132 0.725811 0.719467 0.713123 0.706784 0.700484 0.694229 0.687987 0.681747 0.675522 0.66934 0.663171 0.657001 0.65088 0.644776 0.63869 0.632613 0.626555 0.6205 0.614455 0.608416 0.602393 0.596427 0.590489 0.584572 0.578669 0.5728 0.566901 0.561022 0.555155 0.549298 0.543447 0.537606 0.531765 0.525939 0.520116 0.514355 0.508649 0.502943 0.497263 0.491599 0.485978 0.480369 0.474813 0.469294 0.463778 0.458269 0.452782 0.447336 0.441915 0.436518 0.431144 0.42581 0.420512 0.415261 0.41002 0.404821 0.39967 0.394571 0.389488 0.384426 0.379391 0.374361 0.369379 0.364413 0.359469 0.35658 0.351687 0.34683 0.341992 0.337222 0.332477 0.327775 0.323086 0.318457 0.313869 0.309327 0.304807 0.300329 0.295872 0.29147 0.28711 0.282782 0.278483 0.274232 0.270008 0.265816 0.26166 0.257513 0.253406 0.249339 0.245319 0.24133 0.237374 0.233454 0.229577 0.225772 0.222017 0.21828 0.214583 0.210923 0.207289 0.20371 0.20015 0.19664 0.193176 0.189741 0.18635 0.18298 0.179652 0.176373 0.173144 0.169957 0.166767 0.163644 0.160551 0.15746 0.15438 0.151356 0.148356 0.145399 0.142452 0.139531 0.136645 0.133796 0.13099 0.128198 0.125447 0.122724 0.120023 0.117364 0.114721 0.112099 0.109493 0.106922 0.104373 0.101851 0.0993601 0.0968949 0.0944773 0.0920447 0.0896616 0.0872944 0.084957 0.0826465 0.0803852 0.0781378 0.0759281 0.0737351 0.0715815 0.0694366 0.0673248 0.0652484 0.0631946 0.0611587 0.0591641 0.0571909 0.0552291 0.0532959 0.0513795 0.0494792 0.0476145 0.045765 0.0439351 0.0421293 0.0403417 0.0385897 0.0368374 0.035126 0.0334396 0.0317855 0.0301506 0.0285202 0.0269192 0.0253434 0.0237822 0.0222576 0.0207393 0.0192541 0.017791 0.0163581 0.0149417 0.0135498 0.0121761 0.0108037 0.00944521 0.00811456 0.00680344 0.00552177 0.0042821 0.00308718 0.00196492 0.000963991 0.000241102 ];
FPR_SS = [1 0.999575 0.997457 0.992321 0.983944 0.972364 0.958412 0.942284 0.924644 0.906486 0.88782 0.86866 0.849183 0.829492 0.809882 0.79065 0.771738 0.753224 0.735142 0.717706 0.700771 0.68441 0.668684 0.65354 0.638935 0.624858 0.611257 0.598167 0.58553 0.573318 0.561476 0.550004 0.538876 0.528054 0.517538 0.507317 0.49734 0.48759 0.478107 0.468789 0.459715 0.450858 0.442187 0.4337 0.425392 0.417241 0.409264 0.401475 0.393837 0.38636 0.37903 0.371836 0.364787 0.357889 0.351139 0.344506 0.338021 0.331656 0.325393 0.319253 0.313229 0.307313 0.301501 0.295809 0.290223 0.284761 0.2794 0.274136 0.268977 0.263909 0.258931 0.254051 0.249255 0.244539 0.239895 0.235345 0.230877 0.226487 0.222177 0.217941 0.213787 0.2097 0.205695 0.201746 0.19787 0.194059 0.190324 0.186653 0.183043 0.179491 0.176011 0.172588 0.169222 0.165919 0.162677 0.159492 0.156358 0.153275 0.150252 0.147281 0.144354 0.141468 0.138629 0.135845 0.133107 0.130415 0.127774 0.125175 0.122617 0.120103 0.117631 0.115209 0.112831 0.110494 0.108194 0.105935 0.103715 0.10154 0.099403 0.0973058 0.0952471 0.0932236 0.0912328 0.0892775 0.0873618 0.0854777 0.0836274 0.0818088 0.0806838 0.0789195 0.0771895 0.0754922 0.0738249 0.0721867 0.0705801 0.0690001 0.0674494 0.0659239 0.064429 0.0629588 0.0615174 0.0601032 0.0587141 0.0573515 0.0560124 0.054701 0.0534176 0.0521607 0.0509257 0.0497161 0.0485291 0.0473643 0.0462194 0.0450966 0.0439976 0.0429199 0.0418644 0.04083 0.0398119 0.0388137 0.0378343 0.036875 0.0359342 0.0350103 0.0341026 0.0332136 0.0323445 0.0314908 0.0306564 0.0298395 0.0290394 0.0282571 0.027494 0.0267446 0.0260143 0.0252987 0.0245992 0.0239161 0.0232478 0.0225966 0.0219574 0.0213339 0.0207248 0.0201291 0.0195453 0.0189756 0.0184165 0.0178712 0.0173387 0.0168173 0.016307 0.0158084 0.0153225 0.0148478 0.0143842 0.0139329 0.0134904 0.0130574 0.0126349 0.0122221 0.0118189 0.0114246 0.0110389 0.0106632 0.010296 0.00993748 0.00958691 0.00924412 0.00890946 0.00858226 0.00826408 0.00795421 0.00765115 0.00735522 0.00706694 0.00678713 0.00651461 0.0062478 0.00598678 0.00573303 0.00548506 0.00524479 0.0050097 0.00477978 0.00455764 0.00434046 0.0041284 0.00392206 0.00372176 0.00352603 0.0033359 0.00315021 0.00296961 0.00279434 0.00262394 0.00245812 0.00229775 0.00214013 0.00198738 0.001839 0.00169483 0.0015544 0.00141914 0.0012869 0.0011578 0.0010318 0.000909613 0.000790301 0.0006748 0.000562927 0.000455046 0.000351046 0.00025291 0.000160847 7.93142e-005 1.95505e-005 ];
plot(Recall_SS, Precision_SS, ':c', 'linewidth', 1);
Recall_SIM = [1 0.999969 0.999922 0.999863 0.999795 0.999714 0.99962 0.999514 0.999394 0.999256 0.999106 0.998946 0.998779 0.998606 0.998426 0.998232 0.99803 0.997817 0.997591 0.997356 0.997109 0.99685 0.996577 0.996287 0.995982 0.995664 0.995335 0.994989 0.994628 0.994253 0.993868 0.993467 0.993055 0.992629 0.992187 0.99173 0.991255 0.990764 0.990259 0.989741 0.989202 0.988647 0.98808 0.987496 0.986893 0.986272 0.985634 0.984977 0.984301 0.983593 0.982863 0.98212 0.981344 0.980549 0.979732 0.978891 0.978035 0.977152 0.97624 0.975305 0.974355 0.973385 0.972391 0.971372 0.97032 0.969242 0.968131 0.966984 0.965815 0.96461 0.963363 0.96208 0.960775 0.959436 0.958068 0.956679 0.955274 0.953825 0.952344 0.950811 0.949244 0.947638 0.945983 0.944279 0.942533 0.940743 0.938915 0.93704 0.935127 0.93316 0.931149 0.929087 0.92697 0.924808 0.922586 0.920319 0.917993 0.915615 0.913175 0.910689 0.908153 0.90553 0.902859 0.900133 0.897345 0.894493 0.891589 0.888625 0.885596 0.882502 0.879337 0.876106 0.872814 0.869458 0.866047 0.862581 0.859025 0.855404 0.851689 0.847907 0.844047 0.840111 0.836102 0.832034 0.827899 0.823687 0.819411 0.815062 0.811145 0.806686 0.802164 0.79758 0.792925 0.78815 0.783297 0.778367 0.773355 0.768271 0.763124 0.757902 0.752587 0.747201 0.741748 0.736248 0.730681 0.725052 0.719352 0.713589 0.707734 0.701813 0.695837 0.689777 0.683629 0.677423 0.671139 0.664786 0.658346 0.651864 0.645294 0.638649 0.631935 0.625179 0.618365 0.611477 0.604508 0.597491 0.590393 0.58319 0.575913 0.56858 0.561174 0.553744 0.54622 0.538657 0.531044 0.523391 0.515692 0.507949 0.500175 0.49235 0.484557 0.476723 0.468835 0.460924 0.452947 0.444905 0.436862 0.428808 0.420703 0.412612 0.404495 0.39637 0.388244 0.380125 0.372038 0.363989 0.355981 0.347973 0.339963 0.331965 0.324003 0.31601 0.308011 0.300076 0.292151 0.284253 0.276435 0.268647 0.260879 0.253152 0.245455 0.237777 0.230172 0.222642 0.215143 0.207725 0.200376 0.193078 0.185836 0.178677 0.171632 0.164677 0.157796 0.151013 0.144328 0.137753 0.131244 0.124858 0.118539 0.112319 0.106202 0.100222 0.0943411 0.088607 0.0829702 0.0774281 0.0719997 0.0666711 0.0614609 0.0563594 0.0513983 0.0465717 0.0418961 0.0373933 0.0330778 0.0289301 0.0250156 0.0212872 0.0177506 0.0144091 0.0112457 0.00832509 0.00566722 0.00333416 0.00144948 0.000173675 ];
Precision_SIM = [0.150626 0.150713 0.150843 0.151013 0.151218 0.151453 0.151717 0.152004 0.15231 0.152634 0.152977 0.153337 0.153716 0.154111 0.154525 0.154954 0.155399 0.155859 0.15633 0.156816 0.157315 0.157824 0.158345 0.158877 0.159419 0.159968 0.160528 0.161096 0.161675 0.162266 0.162865 0.163474 0.164091 0.164718 0.165354 0.165999 0.166651 0.167311 0.167982 0.168662 0.169348 0.170043 0.17075 0.171464 0.172187 0.172919 0.173659 0.17441 0.175169 0.175937 0.176711 0.177496 0.178285 0.179083 0.179891 0.180705 0.18153 0.182363 0.183204 0.184053 0.184914 0.185789 0.186672 0.187568 0.188473 0.189384 0.190306 0.191241 0.192186 0.193141 0.194107 0.195082 0.196067 0.197062 0.198068 0.199085 0.200112 0.201144 0.202187 0.203237 0.204301 0.205371 0.206451 0.207538 0.208631 0.209734 0.210849 0.211969 0.213102 0.214245 0.215397 0.216558 0.217731 0.218911 0.220099 0.221297 0.222501 0.223717 0.224947 0.226186 0.227428 0.228676 0.229934 0.2312 0.232473 0.233753 0.235042 0.236342 0.237652 0.23897 0.240293 0.241627 0.242971 0.244322 0.245677 0.247037 0.248403 0.249776 0.251152 0.252537 0.253931 0.255333 0.256735 0.258149 0.259574 0.261007 0.262446 0.263897 0.2652 0.266665 0.268139 0.269621 0.27111 0.27259 0.274075 0.275563 0.277059 0.27856 0.280071 0.281586 0.283108 0.28463 0.286152 0.287689 0.289234 0.290782 0.292344 0.293914 0.295479 0.297058 0.298645 0.300232 0.301826 0.303418 0.305013 0.306607 0.308205 0.309813 0.311415 0.313025 0.314634 0.316261 0.317883 0.319498 0.321104 0.322707 0.324308 0.325891 0.327473 0.329046 0.330611 0.332194 0.333776 0.335348 0.336926 0.3385 0.34008 0.341672 0.343259 0.344832 0.346403 0.347986 0.349552 0.351125 0.352677 0.354219 0.355789 0.357366 0.358937 0.360515 0.362073 0.363595 0.365116 0.36664 0.368183 0.369714 0.371262 0.372808 0.374352 0.375873 0.37742 0.378933 0.380425 0.381919 0.383385 0.384842 0.386333 0.387834 0.389365 0.390863 0.392367 0.393816 0.395283 0.396747 0.398212 0.399698 0.401179 0.402646 0.40409 0.405554 0.407053 0.408533 0.410051 0.411555 0.413066 0.414604 0.416143 0.417683 0.419174 0.420651 0.422132 0.423783 0.425414 0.427029 0.42858 0.430112 0.43159 0.433061 0.434418 0.435531 0.436504 0.437445 0.438264 0.439018 0.439865 0.440749 0.44167 0.442359 0.443139 0.443788 0.444221 0.444301 0.4441 0.443763 0.444048 0.442175 ];
TPR_SIM = [1 0.999969 0.999922 0.999863 0.999795 0.999714 0.99962 0.999514 0.999394 0.999256 0.999106 0.998946 0.998779 0.998606 0.998426 0.998232 0.99803 0.997817 0.997591 0.997356 0.997109 0.99685 0.996577 0.996287 0.995982 0.995664 0.995335 0.994989 0.994628 0.994253 0.993868 0.993467 0.993055 0.992629 0.992187 0.99173 0.991255 0.990764 0.990259 0.989741 0.989202 0.988647 0.98808 0.987496 0.986893 0.986272 0.985634 0.984977 0.984301 0.983593 0.982863 0.98212 0.981344 0.980549 0.979732 0.978891 0.978035 0.977152 0.97624 0.975305 0.974355 0.973385 0.972391 0.971372 0.97032 0.969242 0.968131 0.966984 0.965815 0.96461 0.963363 0.96208 0.960775 0.959436 0.958068 0.956679 0.955274 0.953825 0.952344 0.950811 0.949244 0.947638 0.945983 0.944279 0.942533 0.940743 0.938915 0.93704 0.935127 0.93316 0.931149 0.929087 0.92697 0.924808 0.922586 0.920319 0.917993 0.915615 0.913175 0.910689 0.908153 0.90553 0.902859 0.900133 0.897345 0.894493 0.891589 0.888625 0.885596 0.882502 0.879337 0.876106 0.872814 0.869458 0.866047 0.862581 0.859025 0.855404 0.851689 0.847907 0.844047 0.840111 0.836102 0.832034 0.827899 0.823687 0.819411 0.815062 0.811145 0.806686 0.802164 0.79758 0.792925 0.78815 0.783297 0.778367 0.773355 0.768271 0.763124 0.757902 0.752587 0.747201 0.741748 0.736248 0.730681 0.725052 0.719352 0.713589 0.707734 0.701813 0.695837 0.689777 0.683629 0.677423 0.671139 0.664786 0.658346 0.651864 0.645294 0.638649 0.631935 0.625179 0.618365 0.611477 0.604508 0.597491 0.590393 0.58319 0.575913 0.56858 0.561174 0.553744 0.54622 0.538657 0.531044 0.523391 0.515692 0.507949 0.500175 0.49235 0.484557 0.476723 0.468835 0.460924 0.452947 0.444905 0.436862 0.428808 0.420703 0.412612 0.404495 0.39637 0.388244 0.380125 0.372038 0.363989 0.355981 0.347973 0.339963 0.331965 0.324003 0.31601 0.308011 0.300076 0.292151 0.284253 0.276435 0.268647 0.260879 0.253152 0.245455 0.237777 0.230172 0.222642 0.215143 0.207725 0.200376 0.193078 0.185836 0.178677 0.171632 0.164677 0.157796 0.151013 0.144328 0.137753 0.131244 0.124858 0.118539 0.112319 0.106202 0.100222 0.0943411 0.088607 0.0829702 0.0774281 0.0719997 0.0666711 0.0614609 0.0563594 0.0513983 0.0465717 0.0418961 0.0373933 0.0330778 0.0289301 0.0250156 0.0212872 0.0177506 0.0144091 0.0112457 0.00832509 0.00566722 0.00333416 0.00144948 0.000173675 ];
FPR_SIM = [1 0.999248 0.998089 0.996591 0.994789 0.992726 0.990415 0.987908 0.985232 0.9824 0.979414 0.976281 0.973022 0.969641 0.966143 0.962541 0.958832 0.955025 0.951141 0.947173 0.943134 0.939021 0.934845 0.930609 0.926322 0.922001 0.917629 0.913215 0.908748 0.904232 0.899673 0.895074 0.890442 0.885771 0.881062 0.876319 0.87155 0.866748 0.861913 0.857047 0.852156 0.847231 0.842267 0.837284 0.832281 0.827249 0.822201 0.817122 0.812015 0.80688 0.801726 0.796546 0.791352 0.786141 0.780911 0.775662 0.770397 0.765117 0.759816 0.7545 0.749156 0.743784 0.738394 0.732978 0.727542 0.722098 0.71663 0.711135 0.705626 0.700096 0.694541 0.688979 0.683404 0.677822 0.672218 0.666603 0.660985 0.65536 0.649722 0.644079 0.638423 0.632769 0.6271 0.621429 0.615758 0.610078 0.604386 0.598691 0.592986 0.587271 0.581548 0.575823 0.570087 0.56435 0.558614 0.55287 0.547124 0.541371 0.535614 0.529859 0.524118 0.518379 0.512642 0.506911 0.501184 0.495468 0.489753 0.484045 0.478345 0.472654 0.46697 0.461282 0.4556 0.449925 0.444277 0.438639 0.43301 0.427394 0.421793 0.416204 0.410625 0.405056 0.399516 0.393986 0.388461 0.382955 0.377466 0.371987 0.36715 0.361716 0.356299 0.350904 0.345525 0.340179 0.334854 0.329552 0.324273 0.319016 0.313787 0.308587 0.30341 0.298267 0.293162 0.288083 0.283025 0.277996 0.272994 0.268023 0.263089 0.258183 0.253311 0.248475 0.243672 0.238913 0.23419 0.229511 0.224869 0.220269 0.215717 0.211202 0.20673 0.202296 0.197911 0.193573 0.189278 0.185025 0.180813 0.176649 0.172529 0.168456 0.164432 0.160448 0.156511 0.152621 0.148773 0.144975 0.141221 0.137516 0.133858 0.130247 0.126691 0.12318 0.119726 0.116325 0.112979 0.109681 0.106429 0.103224 0.100069 0.0969634 0.0939099 0.0909135 0.0879681 0.0850778 0.0822353 0.0794492 0.0767127 0.0740214 0.07138 0.0687936 0.0662565 0.0637744 0.0613463 0.0589714 0.0566447 0.0543732 0.0521563 0.0499922 0.0478779 0.0458179 0.0438092 0.0418528 0.0399462 0.0380902 0.0362851 0.0345298 0.0328271 0.0311716 0.0295623 0.0280017 0.0264859 0.0250191 0.0236027 0.0222323 0.0209049 0.0196242 0.018389 0.0172007 0.0160578 0.014959 0.0139033 0.0128892 0.01192 0.0109932 0.0101043 0.00925698 0.00845026 0.00768074 0.00694931 0.00625651 0.00560192 0.00498544 0.00440618 0.0038627 0.00335364 0.00287719 0.00243568 0.00203063 0.00165883 0.00132246 0.00101831 0.000746367 0.000506835 0.000300176 0.000132269 1.76303e-005 ];
plot(Recall_SIM, Precision_SIM, ':m', 'linewidth', 1);
Recall_SeR = [1 0.999652 0.998904 0.998112 0.997232 0.996333 0.995436 0.994498 0.993527 0.992545 0.991547 0.990524 0.989476 0.988435 0.987366 0.986255 0.985111 0.983924 0.982726 0.981517 0.980279 0.979011 0.977725 0.976419 0.975086 0.973742 0.972365 0.97095 0.969497 0.967998 0.966463 0.964906 0.963314 0.961692 0.96004 0.958362 0.956656 0.95492 0.953149 0.951345 0.949517 0.947654 0.945768 0.943849 0.9419 0.939913 0.937899 0.935857 0.933792 0.931693 0.929561 0.927404 0.925205 0.922962 0.920709 0.918426 0.916108 0.91375 0.911367 0.908954 0.90649 0.904006 0.901482 0.898918 0.896326 0.893697 0.891042 0.888357 0.885651 0.882899 0.88011 0.877291 0.874443 0.87157 0.868674 0.865747 0.862787 0.859778 0.856753 0.853701 0.850621 0.847543 0.844426 0.841283 0.8381 0.834889 0.831647 0.828388 0.825083 0.821759 0.818383 0.814972 0.811519 0.808031 0.804539 0.801014 0.797452 0.79386 0.790256 0.786636 0.782991 0.779313 0.775619 0.771904 0.768155 0.764392 0.760604 0.756771 0.752938 0.749086 0.745218 0.741308 0.737373 0.733437 0.729488 0.725512 0.721502 0.717454 0.713367 0.709259 0.705124 0.700962 0.696771 0.692577 0.688365 0.684125 0.679862 0.675562 0.671225 0.666879 0.662507 0.658108 0.653683 0.649233 0.644737 0.640242 0.635702 0.63113 0.626547 0.62195 0.617355 0.612731 0.608076 0.603398 0.598705 0.594002 0.589258 0.584481 0.57968 0.57485 0.570018 0.565148 0.560253 0.555333 0.550369 0.545368 0.540348 0.53532 0.530268 0.525191 0.52009 0.514972 0.509839 0.504647 0.499425 0.494208 0.488971 0.483716 0.478434 0.47311 0.467764 0.462402 0.456985 0.451564 0.446116 0.440667 0.43517 0.429662 0.424131 0.41861 0.41306 0.40752 0.401942 0.39636 0.390758 0.385123 0.379481 0.373794 0.368109 0.362421 0.356712 0.350985 0.345271 0.339548 0.333771 0.327982 0.322178 0.316366 0.310574 0.304776 0.298961 0.293152 0.287323 0.281482 0.275649 0.269819 0.263984 0.258132 0.252288 0.246443 0.240585 0.234706 0.228832 0.222962 0.217083 0.211196 0.205352 0.199504 0.193671 0.187851 0.182028 0.176213 0.170429 0.164658 0.158919 0.153181 0.147455 0.141751 0.136065 0.130414 0.124783 0.119214 0.113641 0.108101 0.102605 0.0971586 0.091776 0.0864559 0.081153 0.0758895 0.0707051 0.0655874 0.060508 0.055474 0.0505043 0.045578 0.0407221 0.0359129 0.0312476 0.0266349 0.0221983 0.0178878 0.0136733 0.00956774 0.00552259 0.00166411 ];
Precision_SeR = [0.150626 0.153393 0.157919 0.161975 0.165427 0.168436 0.171159 0.173662 0.176 0.178208 0.180283 0.182252 0.18413 0.185946 0.1877 0.189404 0.191059 0.192666 0.194229 0.195759 0.197254 0.198716 0.200154 0.201564 0.202952 0.204324 0.205674 0.207007 0.208318 0.209612 0.210892 0.212167 0.213432 0.214688 0.21593 0.217164 0.218389 0.219606 0.220813 0.222011 0.2232 0.224383 0.225559 0.226726 0.227889 0.229042 0.230192 0.231338 0.232479 0.233613 0.234741 0.235868 0.236992 0.238109 0.239228 0.24034 0.241446 0.242544 0.243638 0.244728 0.245811 0.246895 0.247969 0.249039 0.2501 0.251161 0.25222 0.253275 0.254328 0.25538 0.256427 0.257473 0.258513 0.259551 0.260589 0.261621 0.262655 0.263682 0.26471 0.265738 0.266765 0.267789 0.268811 0.26983 0.270849 0.271865 0.272884 0.273901 0.274912 0.275925 0.276936 0.277938 0.278932 0.279924 0.28092 0.281911 0.282901 0.283888 0.284875 0.285857 0.286837 0.287814 0.288796 0.289778 0.290757 0.291735 0.292717 0.293694 0.294668 0.295648 0.296626 0.297602 0.298582 0.299567 0.300547 0.301523 0.302505 0.303483 0.304462 0.305435 0.306399 0.307357 0.308313 0.309273 0.310228 0.311178 0.312125 0.31307 0.314016 0.314966 0.315916 0.316865 0.317816 0.318757 0.319693 0.320639 0.321576 0.322514 0.323449 0.324387 0.325325 0.326262 0.327199 0.328139 0.329069 0.330007 0.330949 0.331882 0.332818 0.333756 0.334701 0.335638 0.336577 0.337521 0.338468 0.339394 0.340334 0.341268 0.3422 0.343125 0.344047 0.344967 0.345877 0.346782 0.347687 0.34861 0.349527 0.350437 0.351353 0.35226 0.353167 0.354077 0.354984 0.355893 0.356807 0.357722 0.358625 0.359526 0.360431 0.36135 0.362276 0.36321 0.364128 0.365055 0.366004 0.366929 0.367864 0.368785 0.369713 0.370642 0.371584 0.372516 0.373479 0.374434 0.375386 0.376349 0.377313 0.378254 0.379213 0.380146 0.381091 0.382051 0.382995 0.383935 0.384896 0.385834 0.386788 0.387726 0.388669 0.389619 0.390563 0.391516 0.392445 0.393411 0.394354 0.395282 0.396236 0.397185 0.398165 0.399169 0.400189 0.401191 0.402214 0.403244 0.404272 0.405275 0.406249 0.407257 0.408235 0.409179 0.410116 0.411027 0.411906 0.412663 0.413361 0.414073 0.414861 0.415615 0.416478 0.417269 0.418228 0.41918 0.420047 0.420961 0.421861 0.422846 0.423792 0.424659 0.425762 0.427003 0.428449 0.430174 0.432076 0.434034 0.435854 0.436423 ];
TPR_SeR = [1 0.999652 0.998904 0.998112 0.997232 0.996333 0.995436 0.994498 0.993527 0.992545 0.991547 0.990524 0.989476 0.988435 0.987366 0.986255 0.985111 0.983924 0.982726 0.981517 0.980279 0.979011 0.977725 0.976419 0.975086 0.973742 0.972365 0.97095 0.969497 0.967998 0.966463 0.964906 0.963314 0.961692 0.96004 0.958362 0.956656 0.95492 0.953149 0.951345 0.949517 0.947654 0.945768 0.943849 0.9419 0.939913 0.937899 0.935857 0.933792 0.931693 0.929561 0.927404 0.925205 0.922962 0.920709 0.918426 0.916108 0.91375 0.911367 0.908954 0.90649 0.904006 0.901482 0.898918 0.896326 0.893697 0.891042 0.888357 0.885651 0.882899 0.88011 0.877291 0.874443 0.87157 0.868674 0.865747 0.862787 0.859778 0.856753 0.853701 0.850621 0.847543 0.844426 0.841283 0.8381 0.834889 0.831647 0.828388 0.825083 0.821759 0.818383 0.814972 0.811519 0.808031 0.804539 0.801014 0.797452 0.79386 0.790256 0.786636 0.782991 0.779313 0.775619 0.771904 0.768155 0.764392 0.760604 0.756771 0.752938 0.749086 0.745218 0.741308 0.737373 0.733437 0.729488 0.725512 0.721502 0.717454 0.713367 0.709259 0.705124 0.700962 0.696771 0.692577 0.688365 0.684125 0.679862 0.675562 0.671225 0.666879 0.662507 0.658108 0.653683 0.649233 0.644737 0.640242 0.635702 0.63113 0.626547 0.62195 0.617355 0.612731 0.608076 0.603398 0.598705 0.594002 0.589258 0.584481 0.57968 0.57485 0.570018 0.565148 0.560253 0.555333 0.550369 0.545368 0.540348 0.53532 0.530268 0.525191 0.52009 0.514972 0.509839 0.504647 0.499425 0.494208 0.488971 0.483716 0.478434 0.47311 0.467764 0.462402 0.456985 0.451564 0.446116 0.440667 0.43517 0.429662 0.424131 0.41861 0.41306 0.40752 0.401942 0.39636 0.390758 0.385123 0.379481 0.373794 0.368109 0.362421 0.356712 0.350985 0.345271 0.339548 0.333771 0.327982 0.322178 0.316366 0.310574 0.304776 0.298961 0.293152 0.287323 0.281482 0.275649 0.269819 0.263984 0.258132 0.252288 0.246443 0.240585 0.234706 0.228832 0.222962 0.217083 0.211196 0.205352 0.199504 0.193671 0.187851 0.182028 0.176213 0.170429 0.164658 0.158919 0.153181 0.147455 0.141751 0.136065 0.130414 0.124783 0.119214 0.113641 0.108101 0.102605 0.0971586 0.091776 0.0864559 0.081153 0.0758895 0.0707051 0.0655874 0.060508 0.055474 0.0505043 0.045578 0.0407221 0.0359129 0.0312476 0.0266349 0.0221983 0.0178878 0.0136733 0.00956774 0.00552259 0.00166411 ];
FPR_SeR = [1 0.982306 0.95254 0.927841 0.907613 0.890559 0.87559 0.862055 0.849576 0.837977 0.827169 0.817011 0.807369 0.798142 0.789278 0.780751 0.772529 0.764578 0.756897 0.749455 0.742221 0.735158 0.728264 0.721535 0.714948 0.708478 0.702131 0.695889 0.689757 0.683728 0.67778 0.671918 0.666135 0.660416 0.654774 0.649201 0.643689 0.638241 0.632858 0.627549 0.622294 0.617091 0.611944 0.606837 0.601782 0.596782 0.591826 0.586903 0.582013 0.577162 0.572355 0.567571 0.562818 0.558104 0.553425 0.548779 0.544159 0.539577 0.535027 0.530509 0.526011 0.521541 0.51711 0.512702 0.508322 0.503959 0.49962 0.495303 0.491013 0.486738 0.482487 0.478258 0.474059 0.469883 0.465725 0.461597 0.457483 0.45339 0.449316 0.445261 0.441228 0.437223 0.433236 0.429273 0.425323 0.421393 0.417486 0.413598 0.40973 0.405878 0.402043 0.398233 0.394443 0.390671 0.386917 0.383183 0.379465 0.375764 0.372084 0.368428 0.364799 0.361182 0.357581 0.353995 0.350426 0.346873 0.343337 0.339819 0.336318 0.332834 0.329364 0.325908 0.322469 0.319043 0.315642 0.312256 0.308883 0.305523 0.30218 0.298857 0.29555 0.292258 0.288979 0.285713 0.282461 0.279227 0.276007 0.272804 0.269612 0.266437 0.263277 0.260132 0.257004 0.253887 0.250792 0.247711 0.244644 0.241594 0.238564 0.235549 0.232549 0.229566 0.226599 0.223644 0.220707 0.217786 0.21488 0.211989 0.209112 0.20625 0.2034 0.200571 0.197754 0.194949 0.192152 0.189374 0.186615 0.183872 0.181136 0.178417 0.175715 0.173026 0.170355 0.167697 0.165059 0.162432 0.159825 0.157232 0.154653 0.152093 0.149547 0.147013 0.144489 0.141984 0.139491 0.137015 0.134553 0.132106 0.129675 0.127255 0.124849 0.122463 0.12009 0.117734 0.115392 0.113067 0.110756 0.108458 0.106173 0.103906 0.101652 0.0994149 0.0971942 0.0949889 0.0927963 0.0906224 0.0884641 0.0863217 0.0841988 0.0820918 0.0800041 0.0779348 0.0758844 0.0738501 0.0718327 0.0698376 0.0678603 0.0658997 0.0639617 0.0620437 0.0601422 0.0582575 0.0563894 0.0545415 0.0527109 0.0509024 0.0491107 0.0473474 0.0456014 0.0438821 0.0421848 0.0405116 0.0388599 0.0372281 0.0356227 0.0340431 0.0324867 0.0309505 0.0294379 0.0279496 0.0264927 0.0250646 0.0236638 0.022293 0.0209548 0.0196429 0.0183593 0.0171086 0.015883 0.0146867 0.0135203 0.012382 0.0112718 0.0101945 0.00915072 0.00814059 0.00717432 0.0062437 0.00534997 0.0044976 0.00368426 0.00290986 0.00217884 0.00148793 0.000839817 0.000249501 ];
plot(Recall_SeR, Precision_SeR, ':y', 'linewidth', 1);
Recall_SUN = [1 0.999657 0.999401 0.999005 0.998425 0.997691 0.996744 0.995619 0.994315 0.992811 0.991191 0.98942 0.987534 0.985543 0.983438 0.981256 0.978972 0.976579 0.974131 0.971607 0.968989 0.966241 0.963478 0.960574 0.957543 0.954463 0.951439 0.94823 0.944965 0.941625 0.938217 0.93475 0.931222 0.928047 0.924414 0.920782 0.917094 0.913363 0.909564 0.905682 0.901755 0.897789 0.893774 0.889729 0.886475 0.882332 0.878134 0.873878 0.869558 0.865195 0.860791 0.85634 0.851836 0.847308 0.842714 0.83805 0.833383 0.828599 0.823766 0.818855 0.81392 0.808929 0.803863 0.79875 0.793571 0.78993 0.784673 0.779364 0.773986 0.76857 0.763083 0.75755 0.751974 0.746331 0.740646 0.734902 0.729143 0.723294 0.717676 0.711713 0.705706 0.699675 0.69356 0.687403 0.681197 0.674962 0.668719 0.662424 0.656122 0.649785 0.643429 0.637056 0.630712 0.624274 0.617806 0.611321 0.604805 0.599023 0.592483 0.585927 0.579319 0.572684 0.566043 0.559381 0.552706 0.54601 0.539302 0.532739 0.526039 0.519315 0.512573 0.505852 0.499152 0.492486 0.485812 0.479148 0.472494 0.465878 0.459291 0.452686 0.446132 0.439573 0.433041 0.426526 0.420002 0.413515 0.407064 0.400627 0.39627 0.391097 0.384736 0.378399 0.3721 0.365817 0.359576 0.3534 0.34725 0.341127 0.335075 0.329047 0.323054 0.317143 0.311261 0.305415 0.299649 0.293911 0.288201 0.282542 0.276932 0.271377 0.265966 0.260502 0.255106 0.24976 0.244489 0.239273 0.234109 0.228996 0.223945 0.218917 0.214572 0.209673 0.204819 0.200022 0.195301 0.19067 0.186057 0.181504 0.177028 0.172606 0.16821 0.163885 0.159618 0.155406 0.15125 0.147148 0.143094 0.139113 0.135157 0.131291 0.127686 0.123919 0.120192 0.116538 0.112928 0.109367 0.105887 0.102481 0.099115 0.0958357 0.0926209 0.0894658 0.087285 0.0842285 0.0812314 0.0783036 0.0754326 0.0725985 0.0698413 0.0671324 0.0644921 0.0619238 0.0593689 0.0569008 0.0545018 0.0521792 0.0499063 0.0477015 0.0455522 0.0434545 0.0414329 0.0394508 0.0375168 0.0356538 0.0342282 0.0324709 0.0307572 0.0290868 0.0274882 0.0259437 0.0244535 0.0230086 0.0216118 0.0202518 0.0191191 0.0178622 0.0166544 0.0154874 0.0143596 0.0132912 0.0123103 0.0113176 0.0103769 0.00949164 0.00865307 0.00787246 0.00710673 0.00638984 0.00572741 0.00509571 0.00449846 0.00394652 0.00343404 0.00295623 0.00251798 0.00211325 0.00175478 0.00143191 0.00114676 0.000894051 0.000674728 0.000493275 0.000342346 0.000224609 0.000138205 7.27488e-005 ];
Precision_SUN = [0.150626 0.152424 0.1528 0.153281 0.153902 0.154628 0.15556 0.15673 0.15816 0.159933 0.161902 0.164106 0.166523 0.169044 0.171716 0.174398 0.177093 0.179801 0.182504 0.185185 0.187791 0.190379 0.192851 0.195293 0.197708 0.200033 0.202209 0.204435 0.206582 0.208679 0.210711 0.212706 0.214678 0.216393 0.218307 0.220184 0.222052 0.223904 0.225741 0.227576 0.229388 0.23119 0.232998 0.234797 0.236231 0.23802 0.239801 0.241583 0.243351 0.245125 0.246899 0.248673 0.250444 0.25222 0.253997 0.255783 0.257548 0.259333 0.261114 0.262895 0.264684 0.266474 0.268271 0.270067 0.271869 0.273092 0.274891 0.276694 0.278489 0.280291 0.282089 0.2839 0.285711 0.287526 0.289346 0.291157 0.292974 0.294792 0.296522 0.298337 0.300152 0.301956 0.303764 0.305572 0.30738 0.309202 0.311025 0.312848 0.31467 0.316492 0.31832 0.320149 0.321959 0.323784 0.325609 0.327437 0.329263 0.330875 0.332697 0.334528 0.33634 0.338166 0.339975 0.34178 0.343578 0.345371 0.347175 0.348942 0.350743 0.352517 0.354295 0.356051 0.357809 0.359572 0.361331 0.363081 0.364823 0.366551 0.368288 0.369984 0.371686 0.373369 0.375034 0.376707 0.378365 0.379996 0.381632 0.383256 0.384358 0.385648 0.387246 0.388849 0.390442 0.392013 0.39359 0.395172 0.396745 0.398276 0.399802 0.401321 0.402822 0.404307 0.405791 0.407256 0.408702 0.410163 0.411593 0.413029 0.414425 0.415818 0.417152 0.418559 0.419945 0.42135 0.422753 0.424105 0.425458 0.426816 0.428179 0.429482 0.430647 0.431958 0.43329 0.434626 0.435946 0.43724 0.438554 0.439818 0.441095 0.442337 0.443573 0.44483 0.446053 0.44728 0.44852 0.449733 0.450915 0.452091 0.453247 0.454404 0.455481 0.45658 0.457687 0.458765 0.459811 0.460846 0.461886 0.46293 0.463932 0.464949 0.465969 0.46698 0.46772 0.468725 0.469747 0.470766 0.4718 0.472727 0.473673 0.474593 0.475529 0.476464 0.477385 0.478282 0.47917 0.480059 0.480882 0.481686 0.482562 0.483394 0.484169 0.484966 0.485726 0.486485 0.487055 0.487805 0.488488 0.489148 0.489847 0.490406 0.491061 0.491596 0.492209 0.492827 0.493342 0.494046 0.494606 0.495096 0.4956 0.496057 0.49654 0.496921 0.497342 0.497852 0.498395 0.498756 0.499111 0.499689 0.50008 0.500432 0.500649 0.500923 0.501115 0.501142 0.50126 0.50141 0.501443 0.501807 0.501871 0.502319 0.501984 0.502872 0.503221 0.502799 0.501575 0.500981 ];
TPR_SUN = [1 0.999657 0.999401 0.999005 0.998425 0.997691 0.996744 0.995619 0.994315 0.992811 0.991191 0.98942 0.987534 0.985543 0.983438 0.981256 0.978972 0.976579 0.974131 0.971607 0.968989 0.966241 0.963478 0.960574 0.957543 0.954463 0.951439 0.94823 0.944965 0.941625 0.938217 0.93475 0.931222 0.928047 0.924414 0.920782 0.917094 0.913363 0.909564 0.905682 0.901755 0.897789 0.893774 0.889729 0.886475 0.882332 0.878134 0.873878 0.869558 0.865195 0.860791 0.85634 0.851836 0.847308 0.842714 0.83805 0.833383 0.828599 0.823766 0.818855 0.81392 0.808929 0.803863 0.79875 0.793571 0.78993 0.784673 0.779364 0.773986 0.76857 0.763083 0.75755 0.751974 0.746331 0.740646 0.734902 0.729143 0.723294 0.717676 0.711713 0.705706 0.699675 0.69356 0.687403 0.681197 0.674962 0.668719 0.662424 0.656122 0.649785 0.643429 0.637056 0.630712 0.624274 0.617806 0.611321 0.604805 0.599023 0.592483 0.585927 0.579319 0.572684 0.566043 0.559381 0.552706 0.54601 0.539302 0.532739 0.526039 0.519315 0.512573 0.505852 0.499152 0.492486 0.485812 0.479148 0.472494 0.465878 0.459291 0.452686 0.446132 0.439573 0.433041 0.426526 0.420002 0.413515 0.407064 0.400627 0.39627 0.391097 0.384736 0.378399 0.3721 0.365817 0.359576 0.3534 0.34725 0.341127 0.335075 0.329047 0.323054 0.317143 0.311261 0.305415 0.299649 0.293911 0.288201 0.282542 0.276932 0.271377 0.265966 0.260502 0.255106 0.24976 0.244489 0.239273 0.234109 0.228996 0.223945 0.218917 0.214572 0.209673 0.204819 0.200022 0.195301 0.19067 0.186057 0.181504 0.177028 0.172606 0.16821 0.163885 0.159618 0.155406 0.15125 0.147148 0.143094 0.139113 0.135157 0.131291 0.127686 0.123919 0.120192 0.116538 0.112928 0.109367 0.105887 0.102481 0.099115 0.0958357 0.0926209 0.0894658 0.087285 0.0842285 0.0812314 0.0783036 0.0754326 0.0725985 0.0698413 0.0671324 0.0644921 0.0619238 0.0593689 0.0569008 0.0545018 0.0521792 0.0499063 0.0477015 0.0455522 0.0434545 0.0414329 0.0394508 0.0375168 0.0356538 0.0342282 0.0324709 0.0307572 0.0290868 0.0274882 0.0259437 0.0244535 0.0230086 0.0216118 0.0202518 0.0191191 0.0178622 0.0166544 0.0154874 0.0143596 0.0132912 0.0123103 0.0113176 0.0103769 0.00949164 0.00865307 0.00787246 0.00710673 0.00638984 0.00572741 0.00509571 0.00449846 0.00394652 0.00343404 0.00295623 0.00251798 0.00211325 0.00175478 0.00143191 0.00114676 0.000894051 0.000674728 0.000493275 0.000342346 0.000224609 0.000138205 7.27488e-005 ];
FPR_SUN = [1 0.991169 0.989013 0.985557 0.980764 0.975012 0.967702 0.958872 0.948596 0.936574 0.923926 0.910519 0.896628 0.88275 0.868596 0.854782 0.841195 0.827888 0.814945 0.802436 0.79041 0.778631 0.767511 0.756543 0.74574 0.73534 0.725658 0.715742 0.706142 0.696728 0.687561 0.678563 0.66971 0.662021 0.653483 0.645156 0.636923 0.628804 0.620781 0.612807 0.604951 0.597189 0.589499 0.581919 0.575951 0.568532 0.561196 0.553913 0.546715 0.539578 0.532502 0.525483 0.518522 0.51161 0.504724 0.497872 0.491131 0.484356 0.477624 0.470925 0.464267 0.457659 0.451079 0.44456 0.438077 0.43363 0.427238 0.420893 0.414604 0.40835 0.402143 0.395977 0.38986 0.383779 0.377745 0.371765 0.365836 0.359951 0.354439 0.34865 0.342912 0.337257 0.331627 0.326045 0.320506 0.315006 0.30956 0.304163 0.298824 0.29354 0.288312 0.283128 0.278041 0.272955 0.267922 0.26294 0.25802 0.253754 0.248939 0.244169 0.23946 0.234793 0.230178 0.225621 0.221124 0.216677 0.212286 0.208044 0.203754 0.199524 0.195352 0.191237 0.187177 0.183184 0.179227 0.175325 0.171474 0.16768 0.163938 0.160257 0.156627 0.153056 0.149542 0.146073 0.142659 0.139302 0.136003 0.132752 0.130572 0.128003 0.124886 0.121814 0.118792 0.115823 0.112899 0.110027 0.107205 0.10443 0.101706 0.0990284 0.0963985 0.0938219 0.0912872 0.0888002 0.0863723 0.0839776 0.0816235 0.0793123 0.0770448 0.0748225 0.0726957 0.0705538 0.068453 0.0663915 0.0643716 0.0623955 0.0604642 0.0585798 0.0567306 0.054924 0.0533689 0.0516369 0.0499382 0.04828 0.0466649 0.0451033 0.0435589 0.0420539 0.0405855 0.0391541 0.0377565 0.0363917 0.035063 0.0337665 0.0325077 0.0312847 0.0300982 0.0289417 0.0278161 0.0267218 0.0257162 0.0246831 0.0236791 0.0227072 0.0217624 0.0208477 0.0199617 0.0191017 0.0182677 0.0174636 0.016683 0.0159292 0.0154245 0.0147121 0.0140259 0.0133631 0.0127228 0.0121062 0.011511 0.0109388 0.0103873 0.00986112 0.00934961 0.00885985 0.00838821 0.00793576 0.0075044 0.0070896 0.0066916 0.00630867 0.00594379 0.00559387 0.00525939 0.00493985 0.00469957 0.0044063 0.00412658 0.00386019 0.00360624 0.00336516 0.00313507 0.00291791 0.00271095 0.00251547 0.00234894 0.00217077 0.00200174 0.00184351 0.00169439 0.00155239 0.00142538 0.00129986 0.00118133 0.0010699 0.000965575 0.000870122 0.000778379 0.000693109 0.000614838 0.00054158 0.000473638 0.000411267 0.000354678 0.000303339 0.000256539 0.000214605 0.000176675 0.000143005 0.0001135 8.80828e-005 6.64063e-005 4.84486e-005 3.38313e-005 2.20794e-005 1.31312e-005 6.91919e-006 ];
plot(Recall_SUN, Precision_SUN, '--k', 'linewidth', 1);
Recall_SR = [1 0.973976 0.924039 0.883143 0.847652 0.815655 0.786234 0.75885 0.733198 0.708992 0.68609 0.664318 0.643648 0.623943 0.605116 0.587051 0.569738 0.553137 0.537149 0.521833 0.507045 0.49285 0.479142 0.46594 0.453195 0.440863 0.428965 0.417502 0.406411 0.395669 0.385246 0.37518 0.365426 0.355978 0.346808 0.337902 0.329294 0.320932 0.312838 0.304962 0.297295 0.289857 0.282631 0.275556 0.26871 0.262079 0.255628 0.249348 0.243226 0.237264 0.231491 0.225854 0.22037 0.215058 0.20986 0.204825 0.199901 0.195122 0.190465 0.18595 0.181531 0.177209 0.172997 0.168912 0.164912 0.161031 0.157235 0.153539 0.149932 0.146428 0.142992 0.13964 0.136382 0.133217 0.130123 0.127082 0.12411 0.121222 0.118411 0.115676 0.112997 0.110381 0.10782 0.105326 0.102871 0.100491 0.0981626 0.0958857 0.0936639 0.091481 0.0893718 0.0873103 0.0852991 0.0833431 0.0814275 0.0795646 0.0777513 0.0759649 0.074225 0.0725353 0.0708705 0.069259 0.0676739 0.0661358 0.0646345 0.0631625 0.0617407 0.0603353 0.0589584 0.0576214 0.0563041 0.0550247 0.0537725 0.0525549 0.0513475 0.0501886 0.0490586 0.0479415 0.0468469 0.0457834 0.0447475 0.0437197 0.0427254 0.0417644 0.0408084 0.0398807 0.0389596 0.0380633 0.0372144 0.036361 0.0355355 0.0347344 0.0339445 0.0331783 0.0324189 0.0316836 0.0309683 0.0302691 0.0295799 0.0289082 0.0282524 0.0276137 0.0269897 0.0263764 0.0257813 0.0252032 0.0246325 0.0240667 0.023516 0.0229828 0.0224635 0.0219526 0.0214526 0.0209648 0.0204859 0.0200185 0.0195631 0.0191134 0.0186692 0.0182367 0.0178114 0.017398 0.016987 0.0165842 0.0161969 0.0158152 0.0154461 0.0150857 0.0147269 0.0143802 0.0140323 0.0136961 0.0133675 0.0130503 0.0127385 0.0124333 0.0121284 0.0118369 0.0115503 0.0112654 0.01099 0.010725 0.0104575 0.010196 0.00994287 0.00970169 0.00945688 0.0092191 0.00898135 0.00875964 0.0085389 0.0083272 0.00811567 0.00791225 0.00770445 0.00750783 0.00731398 0.00712104 0.00693669 0.00675721 0.00657211 0.00639494 0.00622146 0.00604922 0.00588034 0.00571771 0.00555555 0.00540459 0.00524996 0.00509743 0.00494474 0.0048044 0.00466396 0.00452433 0.00438838 0.00425685 0.0041267 0.00399829 0.00386921 0.00374568 0.00362815 0.00350877 0.0033954 0.00328047 0.00317187 0.00306187 0.00295882 0.00285134 0.00274511 0.00264117 0.00254348 0.00244357 0.00234636 0.0022547 0.00216218 0.00207332 0.00198697 0.00190035 0.00181503 0.00173267 0.00164896 0.00156893 0.00148869 0.00141226 0.00133726 0.00126621 0.00119472 0.00112907 0.00105778 0.000985608 0.000917199 0.000855777 0.000791522 0.000729987 0.000670217 0.000608664 ];
Precision_SR = [0.150626 0.161561 0.191616 0.214897 0.232367 0.246103 0.257463 0.267181 0.275714 0.283377 0.290333 0.296715 0.302665 0.308231 0.313472 0.318387 0.323023 0.327425 0.331595 0.335576 0.339371 0.343028 0.346537 0.349916 0.353172 0.356295 0.359314 0.362242 0.365082 0.367843 0.370483 0.373086 0.375572 0.377994 0.380362 0.382642 0.384872 0.387055 0.389202 0.39127 0.393271 0.395219 0.397109 0.39895 0.400754 0.402512 0.404225 0.405875 0.407483 0.409057 0.41061 0.412128 0.413607 0.415052 0.416474 0.417872 0.419239 0.420582 0.421886 0.423181 0.424466 0.425708 0.426929 0.428116 0.429291 0.430426 0.431522 0.432617 0.433687 0.434745 0.435754 0.43676 0.43775 0.438717 0.439653 0.440569 0.441452 0.442336 0.443223 0.444133 0.44498 0.445817 0.446631 0.447428 0.448235 0.449048 0.449843 0.4506 0.451315 0.452032 0.452723 0.45341 0.454123 0.454801 0.455496 0.45615 0.456821 0.457474 0.4581 0.45876 0.45938 0.459981 0.460544 0.461146 0.46177 0.462361 0.462976 0.463577 0.464025 0.464579 0.465082 0.465609 0.466074 0.466574 0.46705 0.46755 0.467995 0.468488 0.46894 0.469405 0.469809 0.470203 0.470658 0.47114 0.471517 0.471905 0.472296 0.472701 0.473114 0.473474 0.473802 0.474226 0.474597 0.474973 0.475297 0.475626 0.47594 0.476269 0.476657 0.477027 0.477409 0.477792 0.478134 0.478524 0.478905 0.479323 0.479658 0.47997 0.480246 0.480584 0.480944 0.481275 0.481715 0.481991 0.482316 0.482698 0.48297 0.483345 0.483649 0.483935 0.484275 0.484631 0.484918 0.485264 0.485577 0.485912 0.486187 0.486526 0.486782 0.487118 0.487352 0.487743 0.488033 0.48833 0.488555 0.488837 0.489078 0.489293 0.489487 0.489633 0.489764 0.490023 0.490238 0.490473 0.490713 0.491083 0.491404 0.491628 0.491868 0.492061 0.49224 0.49249 0.492705 0.49288 0.493076 0.493263 0.49337 0.493454 0.493593 0.493785 0.493984 0.494227 0.494275 0.494281 0.494371 0.494599 0.494687 0.494966 0.49523 0.495338 0.495455 0.49569 0.495731 0.495796 0.495807 0.496046 0.496203 0.496345 0.496561 0.496657 0.496694 0.496919 0.497201 0.497306 0.497516 0.497655 0.497842 0.497908 0.498124 0.498169 0.498435 0.498521 0.498601 0.498888 0.499069 0.499236 0.499358 0.499696 0.500018 0.500147 0.500138 0.500141 0.500405 0.50032 0.500579 0.50077 0.501128 0.501566 0.501414 0.501511 0.501416 0.501565 0.501627 0.502122 0.501894 0.50189 ];
TPR_SR = [1 0.973976 0.924039 0.883143 0.847652 0.815655 0.786234 0.75885 0.733198 0.708992 0.68609 0.664318 0.643648 0.623943 0.605116 0.587051 0.569738 0.553137 0.537149 0.521833 0.507045 0.49285 0.479142 0.46594 0.453195 0.440863 0.428965 0.417502 0.406411 0.395669 0.385246 0.37518 0.365426 0.355978 0.346808 0.337902 0.329294 0.320932 0.312838 0.304962 0.297295 0.289857 0.282631 0.275556 0.26871 0.262079 0.255628 0.249348 0.243226 0.237264 0.231491 0.225854 0.22037 0.215058 0.20986 0.204825 0.199901 0.195122 0.190465 0.18595 0.181531 0.177209 0.172997 0.168912 0.164912 0.161031 0.157235 0.153539 0.149932 0.146428 0.142992 0.13964 0.136382 0.133217 0.130123 0.127082 0.12411 0.121222 0.118411 0.115676 0.112997 0.110381 0.10782 0.105326 0.102871 0.100491 0.0981626 0.0958857 0.0936639 0.091481 0.0893718 0.0873103 0.0852991 0.0833431 0.0814275 0.0795646 0.0777513 0.0759649 0.074225 0.0725353 0.0708705 0.069259 0.0676739 0.0661358 0.0646345 0.0631625 0.0617407 0.0603353 0.0589584 0.0576214 0.0563041 0.0550247 0.0537725 0.0525549 0.0513475 0.0501886 0.0490586 0.0479415 0.0468469 0.0457834 0.0447475 0.0437197 0.0427254 0.0417644 0.0408084 0.0398807 0.0389596 0.0380633 0.0372144 0.036361 0.0355355 0.0347344 0.0339445 0.0331783 0.0324189 0.0316836 0.0309683 0.0302691 0.0295799 0.0289082 0.0282524 0.0276137 0.0269897 0.0263764 0.0257813 0.0252032 0.0246325 0.0240667 0.023516 0.0229828 0.0224635 0.0219526 0.0214526 0.0209648 0.0204859 0.0200185 0.0195631 0.0191134 0.0186692 0.0182367 0.0178114 0.017398 0.016987 0.0165842 0.0161969 0.0158152 0.0154461 0.0150857 0.0147269 0.0143802 0.0140323 0.0136961 0.0133675 0.0130503 0.0127385 0.0124333 0.0121284 0.0118369 0.0115503 0.0112654 0.01099 0.010725 0.0104575 0.010196 0.00994287 0.00970169 0.00945688 0.0092191 0.00898135 0.00875964 0.0085389 0.0083272 0.00811567 0.00791225 0.00770445 0.00750783 0.00731398 0.00712104 0.00693669 0.00675721 0.00657211 0.00639494 0.00622146 0.00604922 0.00588034 0.00571771 0.00555555 0.00540459 0.00524996 0.00509743 0.00494474 0.0048044 0.00466396 0.00452433 0.00438838 0.00425685 0.0041267 0.00399829 0.00386921 0.00374568 0.00362815 0.00350877 0.0033954 0.00328047 0.00317187 0.00306187 0.00295882 0.00285134 0.00274511 0.00264117 0.00254348 0.00244357 0.00234636 0.0022547 0.00216218 0.00207332 0.00198697 0.00190035 0.00181503 0.00173267 0.00164896 0.00156893 0.00148869 0.00141226 0.00133726 0.00126621 0.00119472 0.00112907 0.00105778 0.000985608 0.000917199 0.000855777 0.000791522 0.000729987 0.000670217 0.000608664 ];
FPR_SR = [1 0.904559 0.725455 0.614109 0.538535 0.482249 0.437774 0.401085 0.369912 0.342954 0.319344 0.298412 0.279644 0.262705 0.247312 0.233309 0.220502 0.208729 0.197872 0.187831 0.178514 0.169848 0.161759 0.154199 0.147126 0.140487 0.134255 0.128388 0.122853 0.11763 0.112698 0.108032 0.103616 0.0994322 0.0954561 0.0916841 0.0881029 0.0846952 0.0814499 0.078363 0.0754272 0.0726252 0.0699543 0.0674034 0.0649655 0.0626346 0.0604046 0.0582733 0.0562322 0.054274 0.0523984 0.0505996 0.0488723 0.0472149 0.0456226 0.044096 0.042627 0.0412173 0.0398619 0.0385566 0.0372991 0.0360888 0.0349247 0.0338038 0.0327244 0.0316899 0.0306907 0.029726 0.0287964 0.0278975 0.0270348 0.0262006 0.0253934 0.024616 0.0238655 0.0231382 0.0224383 0.0217609 0.0211058 0.020472 0.0198625 0.019273 0.018702 0.0181518 0.0176195 0.017104 0.0166031 0.016119 0.0156507 0.0151977 0.014761 0.0143362 0.0139239 0.013526 0.0131399 0.012766 0.0124029 0.0120503 0.01171 0.0113789 0.0110583 0.0107483 0.0104481 0.0101541 0.00987024 0.00959557 0.00932781 0.00906799 0.00881786 0.0085749 0.00833805 0.0081082 0.00788453 0.00766756 0.00745721 0.00725265 0.00705478 0.00686187 0.00667388 0.00649138 0.00631563 0.00614457 0.00597728 0.0058155 0.00565876 0.00550691 0.00535853 0.00521457 0.00507586 0.00493981 0.00480694 0.00467772 0.0045528 0.00443097 0.00431178 0.00419692 0.00408597 0.0039773 0.00387087 0.00376815 0.00366751 0.00356981 0.00347514 0.00338211 0.00329224 0.00320486 0.00311987 0.00303651 0.00295623 0.00287761 0.00280093 0.00272631 0.00265337 0.00258247 0.00251407 0.00244715 0.00238217 0.00231854 0.00225712 0.00219729 0.00213935 0.00208207 0.00202662 0.00197197 0.00191937 0.00186864 0.00181953 0.00177092 0.00172395 0.00167767 0.00163218 0.00158812 0.00154565 0.00150409 0.00146396 0.00142484 0.00138622 0.00134867 0.0013127 0.00127694 0.00124256 0.00120828 0.00117516 0.00114301 0.00111143 0.00108048 0.00105045 0.00102124 0.000992731 0.000965325 0.000938207 0.00091182 0.000886466 0.000861537 0.000837212 0.000813611 0.000790279 0.000767869 0.000745942 0.000724209 0.000703096 0.000682366 0.000662115 0.000642626 0.000623287 0.00060451 0.000586368 0.000568472 0.000550841 0.000533667 0.000517085 0.000500941 0.000485058 0.000469525 0.000454528 0.00043965 0.000424925 0.000410807 0.000396504 0.000382957 0.000369822 0.000356786 0.000344017 0.00033158 0.000319639 0.000307936 0.000296546 0.000285309 0.000274504 0.000264003 0.000253646 0.000243477 0.00023341 0.00022366 0.000214034 0.000204573 0.000195635 0.000186701 0.000177814 0.000169281 0.000161307 0.000153198 0.000145313 0.000137673 0.000130109 0.00012301 0.000115854 0.0001089 0.000102152 9.54502e-005 8.90795e-005 8.27121e-005 7.64941e-005 7.02475e-005 6.38675e-005 5.80588e-005 ];
plot(Recall_SR, Precision_SR, '--b', 'linewidth', 1);
Recall_GB = [1 0.999998 0.999934 0.999758 0.999444 0.998965 0.998355 0.997609 0.996758 0.995803 0.994754 0.993628 0.992418 0.991148 0.989821 0.988443 0.987016 0.985549 0.984039 0.982488 0.980911 0.97931 0.977681 0.976023 0.974332 0.97259 0.97081 0.969005 0.967167 0.965294 0.963365 0.961408 0.959408 0.957367 0.955303 0.953202 0.951073 0.948899 0.946687 0.944436 0.942143 0.9398 0.937445 0.93502 0.932557 0.930065 0.927508 0.924892 0.922234 0.919525 0.91676 0.913944 0.911083 0.908204 0.905297 0.902346 0.899317 0.896234 0.893088 0.889902 0.886686 0.883416 0.880082 0.876701 0.873248 0.869747 0.866199 0.862573 0.858937 0.855243 0.851487 0.847676 0.843807 0.839905 0.835944 0.831922 0.827824 0.823652 0.819416 0.81513 0.81077 0.806363 0.801892 0.797383 0.792838 0.788227 0.783567 0.77886 0.77408 0.769256 0.764371 0.759437 0.754471 0.749469 0.74444 0.73937 0.73425 0.729064 0.723833 0.718555 0.713224 0.70785 0.702414 0.696948 0.69144 0.68588 0.6803 0.674699 0.669053 0.663368 0.657628 0.651839 0.645985 0.640125 0.634216 0.628278 0.622308 0.616304 0.610274 0.604254 0.598206 0.592129 0.586049 0.579917 0.573777 0.567629 0.561459 0.555284 0.549089 0.542883 0.536662 0.530421 0.524198 0.517959 0.511711 0.505481 0.49923 0.492999 0.486753 0.480506 0.474235 0.467977 0.46173 0.455473 0.449225 0.442994 0.436762 0.430542 0.424335 0.418124 0.411944 0.405778 0.399642 0.393503 0.387392 0.381303 0.375221 0.369147 0.363106 0.357078 0.351059 0.345121 0.339244 0.333428 0.327623 0.321869 0.31616 0.310465 0.304809 0.299186 0.293609 0.288073 0.282575 0.277109 0.271687 0.26629 0.260931 0.255669 0.250416 0.245203 0.240044 0.234945 0.229897 0.224922 0.219963 0.215045 0.210198 0.205403 0.20066 0.195975 0.191324 0.186695 0.182129 0.177592 0.173096 0.168669 0.164284 0.159965 0.155688 0.151484 0.147309 0.143164 0.139085 0.135082 0.131095 0.127167 0.123309 0.119505 0.115754 0.112054 0.108397 0.104795 0.10123 0.0977556 0.0943374 0.0909657 0.0876633 0.0844112 0.0812312 0.0781042 0.0750359 0.0720303 0.069069 0.0661736 0.0633424 0.0605632 0.0578118 0.055094 0.0524688 0.0498908 0.0473599 0.0448976 0.0424936 0.040147 0.0378412 0.0355875 0.033376 0.0312212 0.0291092 0.0270326 0.0250136 0.023038 0.0211001 0.0192356 0.0173918 0.0156184 0.0138971 0.01222 0.0105796 0.00899907 0.00748722 0.00601238 0.00460266 0.00323198 0.00190664 0.000639129 ];
Precision_GB = [0.150626 0.153489 0.159034 0.164372 0.169663 0.174873 0.179989 0.184993 0.189852 0.194523 0.198998 0.203288 0.207382 0.211295 0.215054 0.21868 0.222192 0.225607 0.228942 0.232207 0.235415 0.238575 0.241695 0.244781 0.247828 0.250843 0.253834 0.256803 0.259753 0.262683 0.265595 0.2685 0.271381 0.274249 0.277109 0.27996 0.2828 0.285625 0.28845 0.291279 0.294095 0.296906 0.29971 0.302509 0.305298 0.308086 0.310874 0.313654 0.316426 0.319184 0.321941 0.324697 0.327453 0.330213 0.332987 0.335765 0.338538 0.341311 0.344074 0.346842 0.34961 0.352373 0.355133 0.357889 0.36064 0.363384 0.366132 0.36887 0.371621 0.374372 0.377121 0.379859 0.382595 0.385337 0.388058 0.390781 0.393483 0.396173 0.398848 0.40152 0.404189 0.406848 0.409504 0.412161 0.414804 0.417427 0.420047 0.422657 0.425253 0.427852 0.43044 0.433028 0.435605 0.438178 0.440738 0.443297 0.445857 0.448381 0.450894 0.453404 0.455891 0.45837 0.460831 0.46328 0.465697 0.468102 0.470517 0.47291 0.475278 0.477634 0.479975 0.482298 0.484597 0.486872 0.489119 0.491339 0.493538 0.495721 0.497899 0.500065 0.502225 0.504371 0.506518 0.508651 0.510773 0.512876 0.514966 0.517037 0.519076 0.521112 0.523133 0.52512 0.527102 0.529081 0.531041 0.532984 0.534918 0.53682 0.538705 0.540577 0.542411 0.544255 0.546078 0.547874 0.549632 0.55137 0.55311 0.554812 0.556487 0.558146 0.559779 0.561397 0.563017 0.564601 0.566176 0.567717 0.569255 0.570805 0.572304 0.573776 0.575223 0.576666 0.578109 0.579548 0.580959 0.582374 0.583757 0.585125 0.586455 0.587776 0.589074 0.590367 0.591614 0.592891 0.594142 0.595362 0.596574 0.597776 0.59897 0.600144 0.601307 0.602447 0.603572 0.604698 0.605795 0.606858 0.607927 0.608996 0.610064 0.611112 0.612162 0.613203 0.614217 0.615213 0.616221 0.61719 0.618158 0.619146 0.620146 0.621153 0.622171 0.623149 0.624151 0.625137 0.626066 0.626977 0.627876 0.628824 0.629743 0.630621 0.631441 0.632227 0.633073 0.633947 0.634808 0.635658 0.636507 0.637357 0.638206 0.639011 0.639829 0.640629 0.641473 0.642333 0.643212 0.644006 0.644769 0.64553 0.646375 0.647254 0.648094 0.648962 0.649843 0.650833 0.651751 0.652521 0.653314 0.654046 0.654756 0.655449 0.656136 0.656918 0.657644 0.658533 0.659187 0.659858 0.660599 0.661157 0.661671 0.662169 0.662815 0.663562 0.664092 0.664385 0.66491 0.665409 ];
TPR_GB = [1 0.999998 0.999934 0.999758 0.999444 0.998965 0.998355 0.997609 0.996758 0.995803 0.994754 0.993628 0.992418 0.991148 0.989821 0.988443 0.987016 0.985549 0.984039 0.982488 0.980911 0.97931 0.977681 0.976023 0.974332 0.97259 0.97081 0.969005 0.967167 0.965294 0.963365 0.961408 0.959408 0.957367 0.955303 0.953202 0.951073 0.948899 0.946687 0.944436 0.942143 0.9398 0.937445 0.93502 0.932557 0.930065 0.927508 0.924892 0.922234 0.919525 0.91676 0.913944 0.911083 0.908204 0.905297 0.902346 0.899317 0.896234 0.893088 0.889902 0.886686 0.883416 0.880082 0.876701 0.873248 0.869747 0.866199 0.862573 0.858937 0.855243 0.851487 0.847676 0.843807 0.839905 0.835944 0.831922 0.827824 0.823652 0.819416 0.81513 0.81077 0.806363 0.801892 0.797383 0.792838 0.788227 0.783567 0.77886 0.77408 0.769256 0.764371 0.759437 0.754471 0.749469 0.74444 0.73937 0.73425 0.729064 0.723833 0.718555 0.713224 0.70785 0.702414 0.696948 0.69144 0.68588 0.6803 0.674699 0.669053 0.663368 0.657628 0.651839 0.645985 0.640125 0.634216 0.628278 0.622308 0.616304 0.610274 0.604254 0.598206 0.592129 0.586049 0.579917 0.573777 0.567629 0.561459 0.555284 0.549089 0.542883 0.536662 0.530421 0.524198 0.517959 0.511711 0.505481 0.49923 0.492999 0.486753 0.480506 0.474235 0.467977 0.46173 0.455473 0.449225 0.442994 0.436762 0.430542 0.424335 0.418124 0.411944 0.405778 0.399642 0.393503 0.387392 0.381303 0.375221 0.369147 0.363106 0.357078 0.351059 0.345121 0.339244 0.333428 0.327623 0.321869 0.31616 0.310465 0.304809 0.299186 0.293609 0.288073 0.282575 0.277109 0.271687 0.26629 0.260931 0.255669 0.250416 0.245203 0.240044 0.234945 0.229897 0.224922 0.219963 0.215045 0.210198 0.205403 0.20066 0.195975 0.191324 0.186695 0.182129 0.177592 0.173096 0.168669 0.164284 0.159965 0.155688 0.151484 0.147309 0.143164 0.139085 0.135082 0.131095 0.127167 0.123309 0.119505 0.115754 0.112054 0.108397 0.104795 0.10123 0.0977556 0.0943374 0.0909657 0.0876633 0.0844112 0.0812312 0.0781042 0.0750359 0.0720303 0.069069 0.0661736 0.0633424 0.0605632 0.0578118 0.055094 0.0524688 0.0498908 0.0473599 0.0448976 0.0424936 0.040147 0.0378412 0.0355875 0.033376 0.0312212 0.0291092 0.0270326 0.0250136 0.023038 0.0211001 0.0192356 0.0173918 0.0156184 0.0138971 0.01222 0.0105796 0.00899907 0.00748722 0.00601238 0.00460266 0.00323198 0.00190664 0.000639129 ];
FPR_GB = [1 0.97682 0.934705 0.897375 0.862844 0.83076 0.800878 0.773054 0.747258 0.723487 0.701628 0.6815 0.662991 0.645915 0.630056 0.615243 0.60133 0.588198 0.575749 0.563898 0.552577 0.541729 0.531304 0.521256 0.511578 0.502221 0.493161 0.484382 0.475868 0.467595 0.459551 0.451714 0.444086 0.436641 0.429374 0.422283 0.415352 0.408585 0.401957 0.39546 0.389096 0.382853 0.376733 0.370726 0.364837 0.359054 0.353366 0.347778 0.342291 0.336908 0.331611 0.326393 0.321256 0.316197 0.311204 0.306283 0.301439 0.296658 0.291948 0.287301 0.282714 0.278191 0.273731 0.26934 0.265003 0.260724 0.256511 0.252351 0.248249 0.244193 0.240192 0.236249 0.232358 0.228518 0.224733 0.220996 0.217312 0.21367 0.210075 0.206526 0.203017 0.199553 0.19613 0.192755 0.189428 0.186148 0.182912 0.179718 0.176562 0.173448 0.170377 0.167343 0.164353 0.1614 0.158487 0.155608 0.152763 0.149966 0.14721 0.144482 0.141792 0.139137 0.136519 0.133937 0.131398 0.12889 0.126415 0.123978 0.121577 0.119205 0.116867 0.114558 0.112289 0.110054 0.107854 0.105693 0.103562 0.101461 0.0993934 0.0973594 0.0953569 0.0933827 0.0914358 0.0895194 0.087635 0.0857798 0.0839532 0.0821604 0.0803967 0.078662 0.0769561 0.0752809 0.0736304 0.0720018 0.0703994 0.0688262 0.0672782 0.0657574 0.0642636 0.0627947 0.0613502 0.0599313 0.0585377 0.0571683 0.0558232 0.0544983 0.0531953 0.0519174 0.050663 0.0494319 0.0482276 0.0470452 0.0458841 0.0447444 0.0436274 0.0425382 0.0414669 0.040415 0.0393839 0.0383746 0.0373836 0.0364108 0.0354591 0.0345269 0.0336126 0.0327172 0.0318433 0.0309849 0.0301455 0.0293219 0.0285158 0.0277263 0.0269541 0.0261948 0.0254539 0.0247285 0.0240202 0.0233274 0.0226492 0.0219826 0.0213325 0.0206957 0.0200738 0.019463 0.0188659 0.0182836 0.0177135 0.0171566 0.0166115 0.0160774 0.0155555 0.0150453 0.014547 0.014061 0.0135855 0.0131239 0.0126726 0.0122299 0.0117988 0.0113783 0.010966 0.0105663 0.010176 0.00979585 0.00942417 0.00906198 0.00870916 0.00836537 0.00803006 0.00770482 0.00739006 0.00708344 0.00678622 0.00649731 0.0062177 0.00594743 0.0056861 0.00543158 0.00518383 0.00494476 0.0047123 0.00448793 0.00426914 0.00405757 0.00385242 0.00365425 0.0034612 0.00327427 0.00309349 0.00291858 0.00274982 0.00258605 0.00242855 0.00227538 0.00212762 0.00198591 0.00184882 0.00171618 0.00158854 0.00146505 0.00134566 0.0012306 0.00111989 0.00101243 0.000909909 0.000811669 0.000717252 0.000627067 0.000540097 0.000457056 0.000377529 0.000301703 0.000228934 0.000158927 9.28272e-005 3.07582e-005 ];
plot(Recall_GB, Precision_GB, '--g', 'linewidth', 1);
Recall_AIM = [1 0.997502 0.997395 0.99718 0.99681 0.996293 0.995645 0.99488 0.994019 0.993071 0.99204 0.990933 0.989779 0.988572 0.987317 0.98602 0.984688 0.983321 0.981936 0.980525 0.979084 0.977621 0.976137 0.974628 0.973101 0.971551 0.969983 0.968388 0.966782 0.965155 0.963503 0.961824 0.960131 0.958416 0.956672 0.954907 0.953115 0.951299 0.949454 0.947591 0.945692 0.94378 0.94183 0.93986 0.937866 0.935836 0.933785 0.931717 0.929609 0.92747 0.9253 0.923097 0.92086 0.918573 0.91627 0.913931 0.911566 0.909164 0.906731 0.904266 0.901772 0.899251 0.896691 0.894108 0.891504 0.888854 0.886156 0.883437 0.880665 0.877864 0.875014 0.87212 0.869182 0.866197 0.863166 0.860084 0.856944 0.853749 0.850512 0.847227 0.843894 0.840501 0.837067 0.833585 0.830045 0.826461 0.822812 0.8191 0.815327 0.811493 0.807605 0.803644 0.799631 0.795569 0.791422 0.787226 0.782965 0.77866 0.774273 0.76984 0.765331 0.760772 0.756145 0.751451 0.746694 0.741882 0.737 0.732039 0.727027 0.721954 0.71682 0.711594 0.706315 0.700965 0.695574 0.690131 0.684624 0.679044 0.673409 0.667723 0.661978 0.656176 0.650302 0.644388 0.638393 0.632353 0.626252 0.620118 0.613915 0.607659 0.601364 0.595 0.588581 0.582131 0.575621 0.56906 0.562465 0.555791 0.549102 0.542343 0.535556 0.528712 0.521844 0.514939 0.507986 0.500986 0.493962 0.4869 0.479799 0.472688 0.465511 0.45832 0.4511 0.443853 0.436586 0.4293 0.421997 0.414695 0.407359 0.400012 0.392667 0.38527 0.377863 0.370459 0.363083 0.355668 0.348271 0.340883 0.333497 0.326094 0.318717 0.311341 0.303978 0.296658 0.289379 0.282074 0.274841 0.267629 0.260456 0.253286 0.246188 0.239124 0.232106 0.225131 0.218228 0.211371 0.204551 0.197827 0.191181 0.184603 0.178103 0.17167 0.165311 0.159065 0.152913 0.146823 0.140839 0.134946 0.129143 0.123452 0.117862 0.112363 0.107013 0.101753 0.0966186 0.0915705 0.0866823 0.0819159 0.0772629 0.0727499 0.0683881 0.0641615 0.0600799 0.0561159 0.0523145 0.0486543 0.0451556 0.0418003 0.038604 0.0355507 0.0326493 0.0299017 0.027306 0.0248671 0.0225399 0.0203773 0.0183692 0.0164839 0.0147428 0.0131262 0.0116421 0.0102804 0.00903104 0.00789614 0.00685743 0.00591766 0.00509106 0.00435302 0.00369507 0.00312147 0.00261724 0.00217057 0.0017946 0.00146837 0.00119159 0.000959021 0.000765148 0.000602388 0.000472616 0.000365821 0.000277333 0.000209157 0.000155158 0.000114729 8.45892e-005 6.41741e-005 ];
Precision_AIM = [0.150626 0.171071 0.171109 0.171199 0.171361 0.171619 0.172004 0.172539 0.173236 0.174094 0.175118 0.176291 0.177607 0.179051 0.180612 0.182274 0.184021 0.185838 0.187712 0.18963 0.191578 0.193548 0.195528 0.197509 0.199483 0.201438 0.203373 0.20528 0.20716 0.209005 0.210816 0.212592 0.214335 0.216051 0.217736 0.219396 0.221031 0.222647 0.224244 0.225828 0.227399 0.228963 0.230516 0.232065 0.233607 0.235145 0.236679 0.23821 0.239734 0.241255 0.242776 0.244298 0.24582 0.247338 0.248858 0.250378 0.2519 0.253423 0.254949 0.256478 0.258009 0.259547 0.261081 0.262621 0.264168 0.265714 0.267263 0.268819 0.270376 0.271934 0.273495 0.275063 0.276633 0.278206 0.279781 0.281362 0.282946 0.28453 0.286118 0.287713 0.289317 0.29092 0.292535 0.294155 0.295781 0.297422 0.299057 0.300696 0.302348 0.304003 0.305667 0.307341 0.309015 0.310701 0.312392 0.314092 0.315799 0.317519 0.319243 0.320975 0.322717 0.324465 0.326224 0.327985 0.32975 0.331524 0.333305 0.335087 0.336874 0.338673 0.34048 0.342283 0.344096 0.345922 0.347749 0.349586 0.351425 0.353271 0.355118 0.356971 0.358832 0.360701 0.362567 0.364448 0.366326 0.368203 0.370092 0.371984 0.373872 0.375773 0.37766 0.379559 0.381466 0.383387 0.385308 0.387239 0.389167 0.391088 0.393021 0.394946 0.396883 0.398816 0.400757 0.402703 0.404645 0.406582 0.408527 0.410478 0.412437 0.414398 0.416365 0.418336 0.420296 0.422261 0.424233 0.426225 0.42821 0.4302 0.432177 0.434175 0.436189 0.438195 0.440191 0.442195 0.444229 0.446212 0.448241 0.45025 0.452255 0.454258 0.456257 0.458258 0.460262 0.462263 0.464295 0.466282 0.468279 0.47025 0.472214 0.474153 0.47613 0.478088 0.480047 0.481978 0.483934 0.485878 0.487815 0.48973 0.491637 0.49353 0.495444 0.497328 0.49922 0.501129 0.502977 0.504833 0.506661 0.508583 0.510414 0.512198 0.513968 0.515758 0.517499 0.519234 0.520949 0.522531 0.524196 0.525789 0.527325 0.528902 0.530476 0.531964 0.533354 0.534832 0.53626 0.537689 0.53898 0.540222 0.541432 0.542668 0.543835 0.544886 0.546166 0.547482 0.548667 0.549819 0.551049 0.551987 0.553096 0.554099 0.555294 0.556255 0.556752 0.557201 0.557851 0.558101 0.55874 0.559167 0.559374 0.559806 0.560085 0.560577 0.560994 0.561134 0.562001 0.562798 0.563087 0.562651 0.563888 0.56325 0.563362 0.563717 0.564925 0.563544 0.564617 0.565121 ];
TPR_AIM = [1 0.997502 0.997395 0.99718 0.99681 0.996293 0.995645 0.99488 0.994019 0.993071 0.99204 0.990933 0.989779 0.988572 0.987317 0.98602 0.984688 0.983321 0.981936 0.980525 0.979084 0.977621 0.976137 0.974628 0.973101 0.971551 0.969983 0.968388 0.966782 0.965155 0.963503 0.961824 0.960131 0.958416 0.956672 0.954907 0.953115 0.951299 0.949454 0.947591 0.945692 0.94378 0.94183 0.93986 0.937866 0.935836 0.933785 0.931717 0.929609 0.92747 0.9253 0.923097 0.92086 0.918573 0.91627 0.913931 0.911566 0.909164 0.906731 0.904266 0.901772 0.899251 0.896691 0.894108 0.891504 0.888854 0.886156 0.883437 0.880665 0.877864 0.875014 0.87212 0.869182 0.866197 0.863166 0.860084 0.856944 0.853749 0.850512 0.847227 0.843894 0.840501 0.837067 0.833585 0.830045 0.826461 0.822812 0.8191 0.815327 0.811493 0.807605 0.803644 0.799631 0.795569 0.791422 0.787226 0.782965 0.77866 0.774273 0.76984 0.765331 0.760772 0.756145 0.751451 0.746694 0.741882 0.737 0.732039 0.727027 0.721954 0.71682 0.711594 0.706315 0.700965 0.695574 0.690131 0.684624 0.679044 0.673409 0.667723 0.661978 0.656176 0.650302 0.644388 0.638393 0.632353 0.626252 0.620118 0.613915 0.607659 0.601364 0.595 0.588581 0.582131 0.575621 0.56906 0.562465 0.555791 0.549102 0.542343 0.535556 0.528712 0.521844 0.514939 0.507986 0.500986 0.493962 0.4869 0.479799 0.472688 0.465511 0.45832 0.4511 0.443853 0.436586 0.4293 0.421997 0.414695 0.407359 0.400012 0.392667 0.38527 0.377863 0.370459 0.363083 0.355668 0.348271 0.340883 0.333497 0.326094 0.318717 0.311341 0.303978 0.296658 0.289379 0.282074 0.274841 0.267629 0.260456 0.253286 0.246188 0.239124 0.232106 0.225131 0.218228 0.211371 0.204551 0.197827 0.191181 0.184603 0.178103 0.17167 0.165311 0.159065 0.152913 0.146823 0.140839 0.134946 0.129143 0.123452 0.117862 0.112363 0.107013 0.101753 0.0966186 0.0915705 0.0866823 0.0819159 0.0772629 0.0727499 0.0683881 0.0641615 0.0600799 0.0561159 0.0523145 0.0486543 0.0451556 0.0418003 0.038604 0.0355507 0.0326493 0.0299017 0.027306 0.0248671 0.0225399 0.0203773 0.0183692 0.0164839 0.0147428 0.0131262 0.0116421 0.0102804 0.00903104 0.00789614 0.00685743 0.00591766 0.00509106 0.00435302 0.00369507 0.00312147 0.00261724 0.00217057 0.0017946 0.00146837 0.00119159 0.000959021 0.000765148 0.000602388 0.000472616 0.000365821 0.000277333 0.000209157 0.000155158 0.000114729 8.45892e-005 6.41741e-005 ];
FPR_AIM = [1 0.857802 0.857441 0.856658 0.855206 0.852881 0.849513 0.845018 0.839382 0.832667 0.82498 0.816507 0.807393 0.797817 0.787934 0.777877 0.767785 0.757745 0.747822 0.738072 0.728523 0.719206 0.710122 0.701274 0.692672 0.684311 0.676173 0.668252 0.660539 0.653026 0.645691 0.638523 0.631509 0.624637 0.617899 0.61128 0.604775 0.59837 0.592059 0.585826 0.579678 0.573603 0.567603 0.561667 0.555804 0.550001 0.544264 0.538587 0.532969 0.527408 0.521898 0.516429 0.511011 0.505641 0.500316 0.495034 0.489788 0.484588 0.479419 0.47429 0.469195 0.464132 0.459108 0.454121 0.449158 0.444231 0.439338 0.434472 0.429634 0.424833 0.420055 0.415299 0.410575 0.405879 0.401202 0.396552 0.39192 0.387313 0.382729 0.378157 0.3736 0.369071 0.364552 0.36005 0.355562 0.351085 0.346637 0.342204 0.337783 0.333368 0.328976 0.324594 0.320227 0.315877 0.311542 0.307222 0.302918 0.298628 0.294352 0.290094 0.28585 0.28163 0.277422 0.273239 0.269076 0.264939 0.26082 0.256724 0.252657 0.248605 0.244579 0.240578 0.236602 0.232645 0.228715 0.224804 0.220921 0.217057 0.213221 0.209413 0.205631 0.201872 0.19814 0.194433 0.19075 0.187098 0.183471 0.179872 0.176307 0.172767 0.169267 0.165794 0.162349 0.158934 0.155554 0.152204 0.148894 0.145616 0.142371 0.13916 0.135986 0.132843 0.12974 0.126672 0.123639 0.120643 0.117684 0.11476 0.111875 0.109023 0.106201 0.103422 0.100677 0.0979713 0.0952991 0.092661 0.090065 0.087505 0.0849839 0.0824975 0.0800482 0.0776368 0.0752641 0.0729319 0.0706369 0.0683812 0.0661664 0.0639881 0.0618521 0.0597538 0.0576959 0.0556789 0.0537019 0.0517648 0.0498651 0.0480081 0.0461915 0.0444153 0.0426818 0.0409885 0.0393338 0.037722 0.0361495 0.03462 0.0331279 0.0316786 0.0302654 0.028891 0.0275562 0.0262611 0.0250002 0.0237809 0.0225968 0.0214522 0.0203449 0.0192742 0.0182403 0.0172383 0.0162757 0.0153498 0.0144575 0.0135983 0.0127745 0.0119827 0.0112272 0.0105016 0.00980829 0.00914561 0.00851321 0.00790819 0.00733464 0.00679123 0.00627666 0.00578711 0.00532743 0.00489262 0.00448392 0.00409796 0.00373691 0.00339913 0.00308492 0.0027911 0.00251864 0.00226372 0.00202961 0.00181374 0.00161557 0.00143407 0.00126767 0.00111618 0.000980017 0.000856639 0.000746091 0.000646328 0.000557659 0.000478993 0.000409009 0.000346803 0.000292628 0.000245576 0.000204901 0.000170024 0.000139803 0.000114165 9.26684e-005 7.45508e-005 5.93612e-005 4.67497e-005 3.64449e-005 2.81359e-005 2.13431e-005 1.62232e-005 1.21107e-005 9.00168e-006 6.62799e-006 4.76067e-006 ];
plot(Recall_AIM, Precision_AIM, '--r', 'linewidth', 1);
Recall_IT = [1 0.999795 0.999266 0.998514 0.99749 0.996072 0.994152 0.991199 0.986809 0.979705 0.96937 0.956479 0.935375 0.907463 0.871935 0.831322 0.783204 0.719042 0.59372 0.469086 0.429364 0.399536 0.376613 0.356871 0.342708 0.330536 0.320332 0.312037 0.304377 0.297661 0.291487 0.285879 0.280528 0.27537 0.270447 0.265614 0.26107 0.256671 0.252429 0.248308 0.244271 0.240358 0.236559 0.232872 0.229267 0.225744 0.222309 0.218958 0.215684 0.212502 0.209355 0.206291 0.203297 0.200364 0.197486 0.194657 0.191892 0.189169 0.186503 0.183869 0.181289 0.178748 0.176256 0.173799 0.171393 0.169014 0.166681 0.164393 0.162153 0.159936 0.15776 0.155623 0.153507 0.151429 0.149383 0.147376 0.145391 0.143439 0.141499 0.139603 0.137738 0.13589 0.134054 0.132246 0.130463 0.128712 0.126997 0.125289 0.123608 0.121955 0.120337 0.118711 0.117125 0.115554 0.113996 0.112473 0.110962 0.109465 0.107995 0.106533 0.10508 0.103647 0.102225 0.100828 0.0994561 0.0980966 0.0967489 0.0954306 0.0941207 0.0928192 0.0915358 0.0902717 0.0890193 0.0878004 0.0865876 0.0853819 0.0841942 0.0830262 0.0818675 0.0807159 0.0795952 0.0784812 0.0773707 0.0762903 0.0752116 0.0741404 0.0730897 0.0720559 0.0710295 0.0700056 0.0689997 0.0680082 0.0670307 0.0660687 0.0651054 0.0641589 0.0632143 0.0622841 0.0613743 0.0604652 0.0595569 0.058667 0.0577774 0.0568968 0.0560369 0.0551885 0.0543401 0.0535097 0.0526805 0.0518699 0.0510572 0.0502658 0.049486 0.0487128 0.0479357 0.0471671 0.0464105 0.0456635 0.04492 0.0441824 0.0434493 0.0427353 0.0420335 0.0413339 0.0406443 0.0399549 0.0392786 0.0386126 0.0379463 0.0372962 0.0366435 0.0360017 0.0353665 0.0347339 0.0341018 0.033484 0.0328701 0.0322669 0.0316719 0.0310811 0.0304921 0.0299195 0.0293507 0.0287906 0.0282308 0.0276743 0.0271235 0.0265797 0.026037 0.0254982 0.0249717 0.0244528 0.0239328 0.0234237 0.0229168 0.0224204 0.0219164 0.0214176 0.0209266 0.0204433 0.0199639 0.0194896 0.0190153 0.0185498 0.0180867 0.0176296 0.0171707 0.0167278 0.0162851 0.0158412 0.0154135 0.014984 0.0145606 0.0141436 0.0137295 0.013312 0.012909 0.0125033 0.0121087 0.0117172 0.0113348 0.0109509 0.0105784 0.0101993 0.00982492 0.00946081 0.00908994 0.0087283 0.00837501 0.00802067 0.00766986 0.00732104 0.00697953 0.00663581 0.00630718 0.00597462 0.00564374 0.00531388 0.00500271 0.00468796 0.00437996 0.00406937 0.0037698 0.00346602 0.00317133 0.00288462 0.00259647 0.00231223 0.00202821 0.00174554 0.00147839 0.0012091 0.000935652 0.000670097 0.000411364 0.000161038 ];
Precision_IT = [0.150626 0.150615 0.150588 0.150549 0.150495 0.15049 0.150409 0.150453 0.150856 0.151937 0.153948 0.157115 0.163567 0.173112 0.183908 0.199103 0.215267 0.236007 0.27812 0.329791 0.346366 0.358471 0.368709 0.376721 0.382669 0.387817 0.392058 0.39589 0.399075 0.401985 0.40461 0.407057 0.409386 0.411609 0.413745 0.415839 0.417866 0.41983 0.421744 0.423606 0.425415 0.427184 0.428878 0.430525 0.432146 0.433696 0.435232 0.436718 0.438205 0.43967 0.44109 0.442474 0.443823 0.445152 0.446451 0.447718 0.44895 0.450171 0.451384 0.452559 0.453755 0.454898 0.456017 0.457117 0.458206 0.459263 0.4603 0.461319 0.462332 0.463329 0.464346 0.465321 0.46629 0.467243 0.468185 0.469108 0.470027 0.470968 0.471862 0.472745 0.47362 0.474463 0.475295 0.476123 0.476935 0.477742 0.47853 0.479325 0.480077 0.480827 0.481612 0.482313 0.48304 0.483765 0.484455 0.48515 0.485821 0.486481 0.487165 0.487828 0.488479 0.489107 0.489741 0.490339 0.490934 0.491502 0.492066 0.492647 0.493165 0.493712 0.494257 0.49479 0.495303 0.495809 0.496283 0.496763 0.497226 0.497689 0.498139 0.498597 0.499041 0.499453 0.499858 0.500276 0.500657 0.501062 0.501477 0.501883 0.502307 0.502705 0.5031 0.503469 0.503846 0.504195 0.50457 0.50493 0.505278 0.505635 0.505966 0.506298 0.506596 0.506864 0.507178 0.507478 0.507751 0.508017 0.508279 0.508575 0.508848 0.509119 0.509378 0.509631 0.509867 0.5101 0.510336 0.510592 0.510847 0.511122 0.511326 0.511541 0.511772 0.512005 0.51225 0.512507 0.512766 0.512994 0.513268 0.513514 0.513775 0.514051 0.514281 0.514499 0.5147 0.514917 0.515103 0.515286 0.515463 0.515648 0.515856 0.516046 0.516199 0.516331 0.516492 0.516632 0.516771 0.51692 0.517075 0.51729 0.517518 0.5177 0.517873 0.518053 0.518264 0.518505 0.518693 0.518901 0.519126 0.519253 0.519419 0.519583 0.519739 0.519872 0.520012 0.520189 0.520295 0.520348 0.520332 0.520324 0.520272 0.520244 0.52027 0.52028 0.520274 0.520362 0.520369 0.520403 0.520446 0.520482 0.52052 0.520597 0.520756 0.520857 0.521004 0.521088 0.52115 0.521201 0.521266 0.521282 0.521297 0.521212 0.521201 0.521238 0.521264 0.521275 0.52144 0.521427 0.521489 0.521479 0.521626 0.521682 0.521777 0.521855 0.522058 0.522276 0.522333 0.522403 0.52258 0.522568 0.522502 0.522538 0.522627 0.52272 0.52271 0.522932 0.522894 0.522809 ];
TPR_IT = [1 0.999795 0.999266 0.998514 0.99749 0.996072 0.994152 0.991199 0.986809 0.979705 0.96937 0.956479 0.935375 0.907463 0.871935 0.831322 0.783204 0.719042 0.59372 0.469086 0.429364 0.399536 0.376613 0.356871 0.342708 0.330536 0.320332 0.312037 0.304377 0.297661 0.291487 0.285879 0.280528 0.27537 0.270447 0.265614 0.26107 0.256671 0.252429 0.248308 0.244271 0.240358 0.236559 0.232872 0.229267 0.225744 0.222309 0.218958 0.215684 0.212502 0.209355 0.206291 0.203297 0.200364 0.197486 0.194657 0.191892 0.189169 0.186503 0.183869 0.181289 0.178748 0.176256 0.173799 0.171393 0.169014 0.166681 0.164393 0.162153 0.159936 0.15776 0.155623 0.153507 0.151429 0.149383 0.147376 0.145391 0.143439 0.141499 0.139603 0.137738 0.13589 0.134054 0.132246 0.130463 0.128712 0.126997 0.125289 0.123608 0.121955 0.120337 0.118711 0.117125 0.115554 0.113996 0.112473 0.110962 0.109465 0.107995 0.106533 0.10508 0.103647 0.102225 0.100828 0.0994561 0.0980966 0.0967489 0.0954306 0.0941207 0.0928192 0.0915358 0.0902717 0.0890193 0.0878004 0.0865876 0.0853819 0.0841942 0.0830262 0.0818675 0.0807159 0.0795952 0.0784812 0.0773707 0.0762903 0.0752116 0.0741404 0.0730897 0.0720559 0.0710295 0.0700056 0.0689997 0.0680082 0.0670307 0.0660687 0.0651054 0.0641589 0.0632143 0.0622841 0.0613743 0.0604652 0.0595569 0.058667 0.0577774 0.0568968 0.0560369 0.0551885 0.0543401 0.0535097 0.0526805 0.0518699 0.0510572 0.0502658 0.049486 0.0487128 0.0479357 0.0471671 0.0464105 0.0456635 0.04492 0.0441824 0.0434493 0.0427353 0.0420335 0.0413339 0.0406443 0.0399549 0.0392786 0.0386126 0.0379463 0.0372962 0.0366435 0.0360017 0.0353665 0.0347339 0.0341018 0.033484 0.0328701 0.0322669 0.0316719 0.0310811 0.0304921 0.0299195 0.0293507 0.0287906 0.0282308 0.0276743 0.0271235 0.0265797 0.026037 0.0254982 0.0249717 0.0244528 0.0239328 0.0234237 0.0229168 0.0224204 0.0219164 0.0214176 0.0209266 0.0204433 0.0199639 0.0194896 0.0190153 0.0185498 0.0180867 0.0176296 0.0171707 0.0167278 0.0162851 0.0158412 0.0154135 0.014984 0.0145606 0.0141436 0.0137295 0.013312 0.012909 0.0125033 0.0121087 0.0117172 0.0113348 0.0109509 0.0105784 0.0101993 0.00982492 0.00946081 0.00908994 0.0087283 0.00837501 0.00802067 0.00766986 0.00732104 0.00697953 0.00663581 0.00630718 0.00597462 0.00564374 0.00531388 0.00500271 0.00468796 0.00437996 0.00406937 0.0037698 0.00346602 0.00317133 0.00288462 0.00259647 0.00231223 0.00202821 0.00174554 0.00147839 0.0012091 0.000935652 0.000670097 0.000411364 0.000161038 ];
FPR_IT = [1 0.99991 0.999675 0.999339 0.998885 0.998112 0.997134 0.995116 0.991727 0.98445 0.973243 0.958442 0.932444 0.894108 0.847555 0.791475 0.727437 0.639317 0.450221 0.249224 0.195781 0.159514 0.131608 0.109799 0.0970302 0.0863734 0.0783521 0.0724893 0.0682797 0.0646188 0.0618889 0.0596586 0.0576825 0.0557552 0.0540273 0.0522858 0.0507441 0.0492827 0.0478897 0.0465618 0.0452925 0.0440764 0.042918 0.0418071 0.0407393 0.0397125 0.0387229 0.0377728 0.0368552 0.0359668 0.0351112 0.0342854 0.0334857 0.0327119 0.031964 0.0312387 0.030538 0.0298577 0.0291986 0.0285583 0.0279354 0.0273302 0.0267422 0.0261704 0.0256153 0.0250783 0.024552 0.0240423 0.0235452 0.0230593 0.0225869 0.0221269 0.0216758 0.0212363 0.0208081 0.0203915 0.0199843 0.0195866 0.0191978 0.0188199 0.0184502 0.0180896 0.0177377 0.017394 0.0170574 0.0167294 0.0164091 0.0160943 0.0157889 0.0154887 0.015195 0.0149089 0.0146288 0.0143545 0.014085 0.013822 0.0135634 0.0133106 0.0130623 0.0128188 0.0125803 0.0123478 0.0121182 0.0118956 0.0116766 0.0114627 0.011252 0.0110448 0.0108433 0.0106442 0.0104479 0.0102569 0.0100681 0.00988362 0.00970327 0.00952605 0.00935126 0.00918094 0.00901343 0.00884884 0.00868768 0.00852928 0.00837338 0.00822042 0.00807049 0.00792324 0.00777895 0.00763712 0.00749693 0.00735907 0.00722504 0.00709305 0.0069623 0.00683478 0.00670813 0.00658397 0.00646125 0.0063415 0.00622491 0.00610923 0.0059957 0.005884 0.00577317 0.00566448 0.00555898 0.0054549 0.00535319 0.00525213 0.00515246 0.00505406 0.0049577 0.00486384 0.00477173 0.00468087 0.00459124 0.00450205 0.00441479 0.00432976 0.00424549 0.00416199 0.00408037 0.00399976 0.00392084 0.00384294 0.00376674 0.00369144 0.00361692 0.0035432 0.00347032 0.00339851 0.00332876 0.00326045 0.00319303 0.00312571 0.00305966 0.00299449 0.00293088 0.00286791 0.00280559 0.00274403 0.00268338 0.00262404 0.00256594 0.00250865 0.00245202 0.00239652 0.00234173 0.00228688 0.00223385 0.00218149 0.00212995 0.00207915 0.0020284 0.00197861 0.00193032 0.00188277 0.00183537 0.00178984 0.00174397 0.00169906 0.00165472 0.00161098 0.00156816 0.00152578 0.00148404 0.00144307 0.00140343 0.00136436 0.00132577 0.00128728 0.00124942 0.00121263 0.00117596 0.00113987 0.00110394 0.00106868 0.00103414 0.000999563 0.000966221 0.000933443 0.000900118 0.000868383 0.000836891 0.000806092 0.000775288 0.000745136 0.000715519 0.000686311 0.000657343 0.000628283 0.000600003 0.000572148 0.000544233 0.000517295 0.000490062 0.000464472 0.000438795 0.00041311 0.000388223 0.000363646 0.000338989 0.000314943 0.000291574 0.000267253 0.000243558 0.000221225 0.000199195 0.000177052 0.000155767 0.000134304 0.000113317 9.29202e-005 7.16338e-005 5.16305e-005 3.20417e-005 1.32523e-005 ];
plot(Recall_IT, Precision_IT, '--c', 'linewidth', 1);
Recall_AVG = [1 0.999917 0.999421 0.998727 0.997904 0.997016 0.995936 0.994717 0.993528 0.992129 0.990647 0.989191 0.987588 0.98587 0.984125 0.982252 0.98036 0.97843 0.976423 0.974422 0.972325 0.9702 0.968001 0.965735 0.963465 0.961184 0.958829 0.956473 0.95407 0.951599 0.949036 0.946477 0.94376 0.941177 0.938451 0.935667 0.932941 0.930117 0.927223 0.924369 0.921434 0.918375 0.915389 0.912285 0.909046 0.905882 0.90252 0.899096 0.895778 0.892375 0.888878 0.885568 0.88222 0.878725 0.875308 0.871945 0.868322 0.864766 0.861165 0.857374 0.853795 0.850148 0.846425 0.84283 0.839097 0.835357 0.831685 0.828018 0.824173 0.820434 0.816594 0.812719 0.809027 0.805197 0.801158 0.797234 0.793226 0.78913 0.78511 0.780999 0.776835 0.772785 0.768749 0.76453 0.760518 0.756404 0.752196 0.748085 0.743911 0.739559 0.735331 0.730956 0.726564 0.722172 0.717921 0.713369 0.708985 0.704649 0.699972 0.695578 0.690947 0.686407 0.681808 0.677383 0.672662 0.668304 0.663619 0.658876 0.654356 0.649618 0.644734 0.640136 0.635205 0.630365 0.625672 0.620884 0.615888 0.611317 0.60652 0.601671 0.597125 0.592414 0.58762 0.583025 0.57829 0.573517 0.568794 0.564033 0.559021 0.554482 0.549511 0.544801 0.540039 0.535352 0.53045 0.525921 0.520972 0.516441 0.511562 0.506818 0.502023 0.497146 0.492427 0.487233 0.482761 0.477775 0.47325 0.468675 0.463989 0.459458 0.454789 0.450264 0.445471 0.440995 0.436242 0.431425 0.426868 0.422135 0.417549 0.413079 0.40848 0.403645 0.39915 0.394574 0.389884 0.385412 0.380874 0.376044 0.371799 0.367022 0.362445 0.357822 0.353144 0.348366 0.343719 0.338963 0.334383 0.329555 0.324975 0.320229 0.3156 0.310972 0.306218 0.301761 0.297029 0.292577 0.287945 0.283521 0.278849 0.274263 0.269773 0.26513 0.260672 0.256006 0.25129 0.246706 0.242137 0.237518 0.233067 0.228431 0.224059 0.219503 0.215156 0.210602 0.206125 0.201637 0.197243 0.19281 0.188419 0.184108 0.179606 0.17525 0.170737 0.16642 0.16196 0.157856 0.153385 0.149151 0.144751 0.140162 0.135937 0.131455 0.127051 0.122744 0.118559 0.114445 0.110257 0.106174 0.102074 0.0980039 0.0941525 0.0903609 0.0863388 0.0824899 0.0788482 0.0748899 0.0712264 0.0673257 0.0637584 0.0597814 0.0562915 0.0523079 0.0487639 0.0449119 0.0410982 0.0371835 0.0332533 0.0294709 0.0256577 0.0215739 0.0178055 0.0141598 0.0103477 0.0066075 0.00309287 0.000398731 ];
Precision_AVG = [0.150626 0.156058 0.163747 0.169812 0.174547 0.178427 0.182295 0.185998 0.18919 0.192524 0.195725 0.198593 0.201505 0.204391 0.207168 0.209991 0.212688 0.215321 0.217903 0.220383 0.222881 0.225291 0.2277 0.230112 0.232416 0.234678 0.236949 0.239139 0.24131 0.243477 0.24566 0.247775 0.249994 0.25201 0.254125 0.25624 0.258243 0.26028 0.262325 0.264297 0.26628 0.26833 0.270259 0.272257 0.27431 0.276266 0.278322 0.280403 0.282372 0.284365 0.286406 0.288294 0.290188 0.292164 0.294039 0.295864 0.297835 0.299717 0.301607 0.303589 0.305426 0.307278 0.309171 0.310949 0.31281 0.314641 0.316424 0.318184 0.320018 0.321779 0.323582 0.325383 0.32708 0.328826 0.330661 0.332408 0.334204 0.336004 0.337761 0.339552 0.341343 0.343102 0.344812 0.34661 0.3483 0.350036 0.351764 0.353463 0.355182 0.356954 0.358666 0.360426 0.36219 0.363947 0.365621 0.367425 0.369123 0.370813 0.372623 0.374303 0.376077 0.377802 0.379543 0.381216 0.382999 0.384616 0.386363 0.388131 0.389793 0.391537 0.393321 0.394996 0.396793 0.398554 0.400244 0.401967 0.403752 0.405395 0.407108 0.408825 0.410432 0.412079 0.413781 0.415379 0.417034 0.41869 0.420324 0.421974 0.423704 0.425258 0.426966 0.42857 0.430206 0.431787 0.433458 0.434983 0.436663 0.438178 0.439813 0.441405 0.443023 0.444646 0.446215 0.447961 0.449436 0.451113 0.45262 0.454127 0.455694 0.457186 0.458727 0.4602 0.461786 0.463265 0.464811 0.466403 0.467879 0.469424 0.470914 0.472366 0.473872 0.475433 0.476881 0.478344 0.479853 0.481279 0.482729 0.48428 0.485617 0.487148 0.488611 0.490056 0.491528 0.493049 0.494511 0.496025 0.497464 0.498991 0.500431 0.501916 0.503378 0.504834 0.50634 0.507719 0.509217 0.510607 0.512043 0.513439 0.514883 0.516327 0.517716 0.519165 0.520558 0.52201 0.523475 0.524914 0.526336 0.527787 0.529171 0.530628 0.531986 0.533408 0.534738 0.536179 0.537565 0.538992 0.540359 0.541744 0.54313 0.544458 0.545909 0.547261 0.548704 0.550056 0.551478 0.552753 0.554165 0.555533 0.556927 0.558432 0.559753 0.561207 0.562653 0.564041 0.565425 0.566761 0.56818 0.569544 0.570889 0.57227 0.573518 0.574788 0.576132 0.577388 0.578573 0.579891 0.581047 0.582372 0.583468 0.584788 0.585879 0.587231 0.58834 0.589606 0.590831 0.592081 0.593387 0.594521 0.595736 0.597004 0.598149 0.599294 0.600468 0.60164 0.603214 0.604109 ];
TPR_AVG = [1 0.999917 0.999421 0.998727 0.997904 0.997016 0.995936 0.994717 0.993528 0.992129 0.990647 0.989191 0.987588 0.98587 0.984125 0.982252 0.98036 0.97843 0.976423 0.974422 0.972325 0.9702 0.968001 0.965735 0.963465 0.961184 0.958829 0.956473 0.95407 0.951599 0.949036 0.946477 0.94376 0.941177 0.938451 0.935667 0.932941 0.930117 0.927223 0.924369 0.921434 0.918375 0.915389 0.912285 0.909046 0.905882 0.90252 0.899096 0.895778 0.892375 0.888878 0.885568 0.88222 0.878725 0.875308 0.871945 0.868322 0.864766 0.861165 0.857374 0.853795 0.850148 0.846425 0.84283 0.839097 0.835357 0.831685 0.828018 0.824173 0.820434 0.816594 0.812719 0.809027 0.805197 0.801158 0.797234 0.793226 0.78913 0.78511 0.780999 0.776835 0.772785 0.768749 0.76453 0.760518 0.756404 0.752196 0.748085 0.743911 0.739559 0.735331 0.730956 0.726564 0.722172 0.717921 0.713369 0.708985 0.704649 0.699972 0.695578 0.690947 0.686407 0.681808 0.677383 0.672662 0.668304 0.663619 0.658876 0.654356 0.649618 0.644734 0.640136 0.635205 0.630365 0.625672 0.620884 0.615888 0.611317 0.60652 0.601671 0.597125 0.592414 0.58762 0.583025 0.57829 0.573517 0.568794 0.564033 0.559021 0.554482 0.549511 0.544801 0.540039 0.535352 0.53045 0.525921 0.520972 0.516441 0.511562 0.506818 0.502023 0.497146 0.492427 0.487233 0.482761 0.477775 0.47325 0.468675 0.463989 0.459458 0.454789 0.450264 0.445471 0.440995 0.436242 0.431425 0.426868 0.422135 0.417549 0.413079 0.40848 0.403645 0.39915 0.394574 0.389884 0.385412 0.380874 0.376044 0.371799 0.367022 0.362445 0.357822 0.353144 0.348366 0.343719 0.338963 0.334383 0.329555 0.324975 0.320229 0.3156 0.310972 0.306218 0.301761 0.297029 0.292577 0.287945 0.283521 0.278849 0.274263 0.269773 0.26513 0.260672 0.256006 0.25129 0.246706 0.242137 0.237518 0.233067 0.228431 0.224059 0.219503 0.215156 0.210602 0.206125 0.201637 0.197243 0.19281 0.188419 0.184108 0.179606 0.17525 0.170737 0.16642 0.16196 0.157856 0.153385 0.149151 0.144751 0.140162 0.135937 0.131455 0.127051 0.122744 0.118559 0.114445 0.110257 0.106174 0.102074 0.0980039 0.0941525 0.0903609 0.0863388 0.0824899 0.0788482 0.0748899 0.0712264 0.0673257 0.0637584 0.0597814 0.0562915 0.0523079 0.0487639 0.0449119 0.0410982 0.0371835 0.0332533 0.0294709 0.0256577 0.0215739 0.0178055 0.0141598 0.0103477 0.0066075 0.00309287 0.000398731 ];
FPR_AVG = [1 0.957569 0.901926 0.861078 0.830958 0.80728 0.784463 0.763339 0.745723 0.727783 0.711016 0.696369 0.681849 0.667765 0.654538 0.641363 0.629036 0.61725 0.60593 0.595233 0.584667 0.574643 0.564789 0.55509 0.545996 0.537175 0.528478 0.520211 0.512139 0.504182 0.496299 0.488742 0.480958 0.473968 0.466748 0.459606 0.452956 0.446258 0.439622 0.433315 0.427046 0.420644 0.414694 0.408619 0.402438 0.396635 0.390614 0.384594 0.378985 0.373361 0.367692 0.362496 0.357363 0.352066 0.347095 0.342311 0.337212 0.332393 0.327617 0.322661 0.318129 0.313602 0.309041 0.30479 0.300408 0.296127 0.292016 0.287995 0.283856 0.279918 0.275938 0.271998 0.268335 0.264591 0.260713 0.257046 0.25334 0.249645 0.246088 0.242499 0.238945 0.23551 0.232182 0.228748 0.225538 0.222298 0.219074 0.215953 0.212834 0.209647 0.206598 0.203495 0.200431 0.197412 0.194557 0.191528 0.188693 0.185913 0.182967 0.180255 0.177433 0.174718 0.172006 0.169436 0.166728 0.164289 0.161686 0.159093 0.156669 0.154163 0.151624 0.149272 0.146778 0.144368 0.142075 0.139771 0.137402 0.13526 0.133047 0.13085 0.12882 0.126751 0.124662 0.122703 0.120705 0.118725 0.116792 0.114869 0.112875 0.111096 0.109173 0.10738 0.10558 0.103844 0.102048 0.100415 0.098648 0.0970612 0.0953712 0.0937475 0.0921237 0.0905003 0.0889493 0.0872581 0.0858264 0.0842403 0.0828211 0.0814116 0.0799708 0.0786069 0.077215 0.0758872 0.0744925 0.0731996 0.0718575 0.070503 0.0692456 0.067953 0.066718 0.0655231 0.0643089 0.0630556 0.0619023 0.0607477 0.0595728 0.0584716 0.0573643 0.0562015 0.0551912 0.0540694 0.0530014 0.0519486 0.050889 0.0498204 0.0487973 0.0477578 0.0467723 0.045745 0.044782 0.0437991 0.0428481 0.0419094 0.0409586 0.0400778 0.039154 0.0382946 0.0374148 0.0365769 0.0357165 0.0348693 0.0340568 0.0332286 0.032436 0.0316215 0.0308098 0.0300238 0.0292518 0.0284821 0.0277506 0.0269957 0.0262933 0.0255692 0.0248884 0.0241817 0.0234951 0.0228143 0.0221563 0.0215003 0.0208575 0.0202364 0.019595 0.0189791 0.0183542 0.0177592 0.017157 0.0166034 0.0160117 0.015455 0.0148825 0.014296 0.0137607 0.0131995 0.0126564 0.0121317 0.0116296 0.0111411 0.0106493 0.0101761 0.00970929 0.00925236 0.00882242 0.00840585 0.00797355 0.00756527 0.00717884 0.00677082 0.00639275 0.00600154 0.00564459 0.00525353 0.00491077 0.00452981 0.00419081 0.00383123 0.00348052 0.0031247 0.00277043 0.0024341 0.0021022 0.00175132 0.00143312 0.0011285 0.000818131 0.000516362 0.000237451 3.07864e-005 ];
plot(Recall_AVG, Precision_AVG, '--m', 'linewidth', 1);
hold off;
xlabel('Recall');
ylabel('Precision')

legend('ST', 'QCUT', 'HDCT', 'RBD', 'GR', 'MNP', 'UFO', 'MC', 'DSR', 'CHM', 'GC', 'LBI', 'PCA', 'DRFI', 'GMR', 'HS', 'LMLC', 'SF', 'FES', 'CB', 'SVO', 'SWD', 'HC', 'RC', 'SEG', 'MSS', 'CA', 'FT', 'AC', 'OBJ', 'BMS', 'COV', 'SS', 'SIM', 'SeR', 'SUN', 'SR', 'GB', 'AIM', 'IT', 'AVG');
grid on;
axis([0 1 0 1]);
title('Precision recall curve');



%%
figure(2);
hold on;
plot(FPR_ST, TPR_ST,  'k', 'linewidth', 2);
plot(FPR_QCUT, TPR_QCUT,  'b', 'linewidth', 2);
plot(FPR_HDCT, TPR_HDCT,  'g', 'linewidth', 2);
plot(FPR_RBD, TPR_RBD,  'r', 'linewidth', 2);
plot(FPR_GR, TPR_GR,  'c', 'linewidth', 2);
plot(FPR_MNP, TPR_MNP,  'm', 'linewidth', 2);
plot(FPR_UFO, TPR_UFO,  'y', 'linewidth', 2);
plot(FPR_MC, TPR_MC,  ':k', 'linewidth', 2);
plot(FPR_DSR, TPR_DSR,  ':b', 'linewidth', 2);
plot(FPR_CHM, TPR_CHM,  ':g', 'linewidth', 2);
plot(FPR_GC, TPR_GC,  ':r', 'linewidth', 2);
plot(FPR_LBI, TPR_LBI,  ':c', 'linewidth', 2);
plot(FPR_PCA, TPR_PCA,  ':m', 'linewidth', 2);
plot(FPR_DRFI, TPR_DRFI,  ':y', 'linewidth', 2);
plot(FPR_GMR, TPR_GMR,  '--k', 'linewidth', 2);
plot(FPR_HS, TPR_HS,  '--b', 'linewidth', 2);
plot(FPR_LMLC, TPR_LMLC,  '--g', 'linewidth', 2);
plot(FPR_SF, TPR_SF,  '--r', 'linewidth', 2);
plot(FPR_FES, TPR_FES,  '--c', 'linewidth', 2);
plot(FPR_CB, TPR_CB,  '--m', 'linewidth', 2);
plot(FPR_SVO, TPR_SVO,  '--y', 'linewidth', 2);
plot(FPR_SWD, TPR_SWD,  'k', 'linewidth', 1);
plot(FPR_HC, TPR_HC,  'b', 'linewidth', 1);
plot(FPR_RC, TPR_RC,  'g', 'linewidth', 1);
plot(FPR_SEG, TPR_SEG,  'r', 'linewidth', 1);
plot(FPR_MSS, TPR_MSS,  'c', 'linewidth', 1);
plot(FPR_CA, TPR_CA,  'm', 'linewidth', 1);
plot(FPR_FT, TPR_FT,  'y', 'linewidth', 1);
plot(FPR_AC, TPR_AC,  ':k', 'linewidth', 1);
plot(FPR_OBJ, TPR_OBJ,  ':b', 'linewidth', 1);
plot(FPR_BMS, TPR_BMS,  ':g', 'linewidth', 1);
plot(FPR_COV, TPR_COV,  ':r', 'linewidth', 1);
plot(FPR_SS, TPR_SS,  ':c', 'linewidth', 1);
plot(FPR_SIM, TPR_SIM,  ':m', 'linewidth', 1);
plot(FPR_SeR, TPR_SeR,  ':y', 'linewidth', 1);
plot(FPR_SUN, TPR_SUN,  '--k', 'linewidth', 1);
plot(FPR_SR, TPR_SR,  '--b', 'linewidth', 1);
plot(FPR_GB, TPR_GB,  '--g', 'linewidth', 1);
plot(FPR_AIM, TPR_AIM,  '--r', 'linewidth', 1);
plot(FPR_IT, TPR_IT,  '--c', 'linewidth', 1);
plot(FPR_AVG, TPR_AVG,  '--m', 'linewidth', 1);
hold off;
xlabel('False positive rate');
ylabel('True positive rate')

legend('ST', 'QCUT', 'HDCT', 'RBD', 'GR', 'MNP', 'UFO', 'MC', 'DSR', 'CHM', 'GC', 'LBI', 'PCA', 'DRFI', 'GMR', 'HS', 'LMLC', 'SF', 'FES', 'CB', 'SVO', 'SWD', 'HC', 'RC', 'SEG', 'MSS', 'CA', 'FT', 'AC', 'OBJ', 'BMS', 'COV', 'SS', 'SIM', 'SeR', 'SUN', 'SR', 'GB', 'AIM', 'IT', 'AVG');
grid on;
axis([0 1 0 1]);


%%
figure(3);
title('ROC curve');
%   ST: AUC = 0.911, MeanF = 0.541, MaxF = 0.631, MAE = 0.179
% QCUT: AUC = 0.907, MeanF = 0.555, MaxF = 0.651, MAE = 0.128
% HDCT: AUC = 0.878, MeanF = 0.500, MaxF = 0.602, MAE = 0.177
%  RBD: AUC = 0.887, MeanF = 0.526, MaxF = 0.596, MAE = 0.150
%   GR: AUC = 0.829, MeanF = 0.444, MaxF = 0.551, MAE = 0.256
%  MNP: AUC = 0.854, MeanF = 0.390, MaxF = 0.495, MAE = 0.255
%  UFO: AUC = 0.853, MeanF = 0.468, MaxF = 0.579, MAE = 0.165
%   MC: AUC = 0.895, MeanF = 0.515, MaxF = 0.610, MAE = 0.184
%  DSR: AUC = 0.902, MeanF = 0.551, MaxF = 0.611, MAE = 0.142
%  CHM: AUC = 0.910, MeanF = 0.508, MaxF = 0.612, MAE = 0.153
%   GC: AUC = 0.803, MeanF = 0.488, MaxF = 0.533, MAE = 0.192
%  LBI: AUC = 0.876, MeanF = 0.402, MaxF = 0.519, MAE = 0.239
%  PCA: AUC = 0.885, MeanF = 0.413, MaxF = 0.544, MAE = 0.198
% DRFI: AUC = 0.938, MeanF = 0.573, MaxF = 0.670, MAE = 0.150
%  GMR: AUC = 0.856, MeanF = 0.533, MaxF = 0.597, MAE = 0.181
%   HS: AUC = 0.853, MeanF = 0.516, MaxF = 0.585, MAE = 0.218
% LMLC: AUC = 0.853, MeanF = 0.460, MaxF = 0.540, MAE = 0.246
%   SF: AUC = 0.799, MeanF = 0.365, MaxF = 0.500, MAE = 0.184
%  FES: AUC = 0.867, MeanF = 0.390, MaxF = 0.547, MAE = 0.155
%   CB: AUC = 0.870, MeanF = 0.474, MaxF = 0.581, MAE = 0.227
%  SVO: AUC = 0.865, MeanF = 0.382, MaxF = 0.554, MAE = 0.382
%  SWD: AUC = 0.873, MeanF = 0.371, MaxF = 0.528, MAE = 0.288
%   HC: AUC = 0.735, MeanF = 0.347, MaxF = 0.386, MAE = 0.291
%   RC: AUC = 0.896, MeanF = 0.530, MaxF = 0.610, MAE = 0.168
%  SEG: AUC = 0.818, MeanF = 0.371, MaxF = 0.500, MAE = 0.336
%  MSS: AUC = 0.813, MeanF = 0.280, MaxF = 0.478, MAE = 0.178
%   CA: AUC = 0.830, MeanF = 0.346, MaxF = 0.458, MAE = 0.248
%   FT: AUC = 0.684, MeanF = 0.268, MaxF = 0.386, MAE = 0.241
%   AC: AUC = 0.707, MeanF = 0.207, MaxF = 0.382, MAE = 0.195
%  OBJ: AUC = 0.839, MeanF = 0.373, MaxF = 0.498, MAE = 0.306
%  BMS: AUC = 0.879, MeanF = 0.485, MaxF = 0.568, MAE = 0.181
%  COV: AUC = 0.883, MeanF = 0.333, MaxF = 0.510, MAE = 0.155
%   SS: AUC = 0.792, MeanF = 0.304, MaxF = 0.415, MAE = 0.267
%  SIM: AUC = 0.797, MeanF = 0.269, MaxF = 0.372, MAE = 0.414
%  SeR: AUC = 0.778, MeanF = 0.305, MaxF = 0.374, MAE = 0.345
%  SUN: AUC = 0.746, MeanF = 0.261, MaxF = 0.387, MAE = 0.310
%   SR: AUC = 0.741, MeanF = 0.162, MaxF = 0.374, MAE = 0.175
%   GB: AUC = 0.882, MeanF = 0.374, MaxF = 0.526, MAE = 0.229
%  AIM: AUC = 0.814, MeanF = 0.289, MaxF = 0.427, MAE = 0.298
%   IT: AUC = 0.623, MeanF = 0.195, MaxF = 0.373, MAE = 0.199
%  AVG: AUC = 0.849, MeanF = 0.358, MaxF = 0.458, MAE = 0.248
AUC = [0.910853 0.906663 0.877641 0.886501 0.829093 0.854349 0.853272 0.895022 0.902041 0.910396 0.802676 0.875587 0.884534 0.937884 0.855569 0.853492 0.852547 0.799496 0.867143 0.870116 0.865452 0.872843 0.735049 0.895802 0.818386 0.812575 0.830268 0.68366 0.70717 0.838713 0.879421 0.88304 0.79212 0.796615 0.777734 0.745779 0.740509 0.882139 0.814354 0.623192 0.849239 ];
MeanFMeasure = [0.541044 0.554683 0.500048 0.525569 0.444443 0.389807 0.468338 0.514856 0.551486 0.508187 0.488458 0.40216 0.41296 0.572568 0.533435 0.515924 0.460032 0.365239 0.389525 0.473653 0.382376 0.370975 0.346739 0.53014 0.370884 0.280228 0.346347 0.268406 0.207419 0.373065 0.484549 0.332549 0.303533 0.268947 0.304612 0.261129 0.162426 0.373788 0.289175 0.194501 0.357771 ];
MaxFMeasure = [0.631094 0.650925 0.60218 0.596195 0.551299 0.495454 0.578924 0.60964 0.610713 0.611738 0.533062 0.519361 0.543619 0.670181 0.597169 0.585447 0.539747 0.499792 0.547123 0.580618 0.553733 0.528064 0.386276 0.609971 0.499699 0.477697 0.458216 0.386055 0.382494 0.497528 0.568102 0.509588 0.415075 0.371708 0.37433 0.38724 0.373912 0.526472 0.427055 0.372904 0.457928 ];
MAE = [0.179365 0.128477 0.177049 0.150418 0.255811 0.255128 0.164848 0.183844 0.141916 0.153459 0.192287 0.239162 0.197739 0.150294 0.180719 0.217771 0.246155 0.184251 0.155132 0.226536 0.382187 0.288241 0.291023 0.16816 0.336455 0.178148 0.247977 0.241345 0.194889 0.305562 0.181333 0.155088 0.26668 0.414415 0.344551 0.309639 0.175046 0.229327 0.298288 0.198779 0.247653 ];
methodLabels = {'ST', 'QCUT', 'HDCT', 'RBD', 'GR', 'MNP', 'UFO', 'MC', 'DSR', 'CHM', 'GC', 'LBI', 'PCA', 'DRFI', 'GMR', 'HS', 'LMLC', 'SF', 'FES', 'CB', 'SVO', 'SWD', 'HC', 'RC', 'SEG', 'MSS', 'CA', 'FT', 'AC', 'OBJ', 'BMS', 'COV', 'SS', 'SIM', 'SeR', 'SUN', 'SR', 'GB', 'AIM', 'IT', 'AVG'};

bar([MeanFMeasure; MaxFMeasure; AUC]');
legend('Mean F_\beta', 'Max F_\beta', 'AUC');xlim([0 42]);
grid on;


figure(4);
bar(MAE);
title('MAE');
grid on;
xlim([0 42]);


figure(5);
PrecisionMaskFT = [0.570654 0.634147 0.562753 0.551913 0.53399 0.515104 0.568892 0.609067 0.607888 0.593863 0.534558 0.539999 0.561111 0.593265 0.608241 0.558894 0.52438 0.525556 0.582032 0.580289 0.477972 0.609347 0.398776 0.586775 0.531821 0.493399 0.495321 0.419026 0.434538 0.518974 0.579465 0.610234 0.505067 0.433651 0.415628 0.435501 0.462074 0.587306 0.515881 0.496469 0.612957 ];
RecallMaskFT = [0.615066 0.595453 0.6013 0.617582 0.4407 0.553302 0.521171 0.583762 0.589527 0.582395 0.466337 0.513918 0.547993 0.656399 0.549469 0.517028 0.501013 0.414549 0.5518 0.489369 0.351054 0.442215 0.406807 0.583911 0.254761 0.479744 0.488688 0.346964 0.418831 0.388857 0.571257 0.521859 0.419225 0.415337 0.42958 0.421231 0.442323 0.52139 0.340216 0.313045 0.460286 ];
FMeasureMaskFT = [0.580324 0.624778 0.571203 0.565797 0.509119 0.523444 0.55712 0.603035 0.60355 0.591177 0.517101 0.533748 0.558028 0.606732 0.593589 0.548642 0.518796 0.49497 0.574765 0.556432 0.441165 0.560465 0.400601 0.586112 0.425128 0.490179 0.493774 0.399861 0.43081 0.481772 0.57755 0.587283 0.482278 0.429283 0.418767 0.432123 0.457361 0.570657 0.460956 0.437335 0.569375 ];
bar([PrecisionMaskFT; RecallMaskFT; FMeasureMaskFT]');
title('SegmentationFT');
grid on
PrecisionMaskSC = [0.625835 0.649626 0.640631 0.617907 0.538538 0.596029 0.624557 0.598975 0.638778 0.660039 0.533617 0.598529 0.613023 0.671551 0.582527 0.591044 0.562821 0.398228 0.557539 0.606181 0.581367 0.629957 0.453179 0.638297 0.540875 0.267881 0.585575 0.298864 0.101722 0.576556 0.61688 0.569483 0.565257 0.535212 0.512997 0.512865 0.00625707 0.6546 0.565694 0.0093427 0.61171 ];
RecallMaskSC = [0.736199 0.539515 0.619658 0.61921 0.57338 0.625844 0.565479 0.602334 0.491543 0.592096 0.404427 0.69418 0.563089 0.681067 0.566723 0.642682 0.690354 0.232656 0.238303 0.648618 0.721258 0.723958 0.387725 0.643039 0.767289 0.107978 0.478722 0.142377 0.0327354 0.65712 0.527603 0.198588 0.418746 0.713058 0.630297 0.414666 0.00078296 0.633988 0.538761 0.00175925 0.647306 ];
FMeasureMaskSC = [0.648262 0.620406 0.635666 0.618207 0.546198 0.602655 0.609854 0.599747 0.597478 0.643011 0.496981 0.618186 0.60073 0.673723 0.578802 0.60221 0.587883 0.342053 0.425881 0.615474 0.608608 0.649416 0.436186 0.639385 0.580398 0.199651 0.55689 0.238397 0.0684389 0.593344 0.593697 0.397962 0.523027 0.567898 0.536017 0.48629 0.00239419 0.649725 0.559243 0.00468363 0.619573 ];
bar([PrecisionMaskSC; RecallMaskSC; FMeasureMaskSC]');
title('SegmentationSC');
grid on



bar([FMeasureMaskFT; FMeasureMaskSC]');
grid on;
axis([0 42 0 1]);
methodLabels = {'ST', 'QCUT', 'HDCT', 'RBD', 'GR', 'MNP', 'UFO', 'MC', 'DSR', 'CHM', 'GC', 'LBI', 'PCA', 'DRFI', 'GMR', 'HS', 'LMLC', 'SF', 'FES', 'CB', 'SVO', 'SWD', 'HC', 'RC', 'SEG', 'MSS', 'CA', 'FT', 'AC', 'OBJ', 'BMS', 'COV', 'SS', 'SIM', 'SeR', 'SUN', 'SR', 'GB', 'AIM', 'IT', 'AVG'};
legend('CutFT', 'CutSC');
xticklabel_rotate([1:41],90, methodLabels,'interpreter','none');title('FMeasure');

figure(6);
load res.mat
bar(Q(:,2));
title('FE');
grid on;
xlim([0 42]);
legend('mean');
xticklabel_rotate([1:41],90, methodLabels,'interpreter','none');


==> ResNew/UnCenteredPrRocAuc.m <==
clear;
close all;
clc;


%%
figure(1);
hold on;
Threshold = [0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 50 51 52 53 54 55 56 57 58 59 60 61 62 63 64 65 66 67 68 69 70 71 72 73 74 75 76 77 78 79 80 81 82 83 84 85 86 87 88 89 90 91 92 93 94 95 96 97 98 99 100 101 102 103 104 105 106 107 108 109 110 111 112 113 114 115 116 117 118 119 120 121 122 123 124 125 126 127 128 129 130 131 132 133 134 135 136 137 138 139 140 141 142 143 144 145 146 147 148 149 150 151 152 153 154 155 156 157 158 159 160 161 162 163 164 165 166 167 168 169 170 171 172 173 174 175 176 177 178 179 180 181 182 183 184 185 186 187 188 189 190 191 192 193 194 195 196 197 198 199 200 201 202 203 204 205 206 207 208 209 210 211 212 213 214 215 216 217 218 219 220 221 222 223 224 225 226 227 228 229 230 231 232 233 234 235 236 237 238 239 240 241 242 243 244 245 246 247 248 249 250 251 252 253 254 255 ];

Recall_ST = [1 0.99246 0.988436 0.985904 0.983294 0.981032 0.979055 0.976978 0.974384 0.971871 0.969494 0.966932 0.964777 0.962688 0.960805 0.958419 0.956601 0.954276 0.95108 0.948849 0.947274 0.945343 0.943 0.940769 0.938262 0.936733 0.934675 0.93233 0.930302 0.928438 0.92632 0.924311 0.922188 0.919497 0.917366 0.915272 0.913016 0.910844 0.908274 0.906466 0.904916 0.903279 0.9014 0.899633 0.897708 0.895321 0.893052 0.890724 0.888955 0.886817 0.884175 0.882769 0.881331 0.880156 0.878642 0.876837 0.874854 0.873168 0.871253 0.869663 0.867844 0.865707 0.863086 0.861182 0.859467 0.857445 0.855261 0.853382 0.851418 0.848132 0.846088 0.843816 0.841522 0.839242 0.836843 0.833989 0.832267 0.830468 0.827572 0.825545 0.823558 0.821911 0.820192 0.818022 0.815517 0.813422 0.811196 0.808878 0.805954 0.803216 0.800696 0.798398 0.796015 0.793872 0.791709 0.789577 0.787757 0.785911 0.783664 0.78176 0.779622 0.777645 0.775828 0.773769 0.771624 0.769051 0.766515 0.764404 0.762259 0.760416 0.758909 0.757044 0.755154 0.752958 0.750815 0.748838 0.746506 0.744606 0.742804 0.740493 0.737944 0.735699 0.733433 0.730043 0.726884 0.724176 0.721934 0.719865 0.717973 0.716119 0.713882 0.71048 0.707864 0.704503 0.701626 0.698951 0.69626 0.693059 0.68995 0.687187 0.684471 0.682282 0.679369 0.676778 0.674039 0.671076 0.668251 0.66553 0.66222 0.65917 0.656055 0.652886 0.649337 0.645471 0.641841 0.638287 0.635031 0.632043 0.628545 0.624135 0.620606 0.61677 0.613698 0.6103 0.606503 0.602429 0.598574 0.594865 0.591305 0.587476 0.583585 0.579186 0.575294 0.571345 0.567213 0.563145 0.558889 0.554492 0.549448 0.545504 0.541003 0.536681 0.532179 0.52784 0.523346 0.518892 0.514366 0.510268 0.505529 0.50047 0.49598 0.490648 0.485808 0.48083 0.476296 0.471564 0.465622 0.4605 0.455225 0.449646 0.445283 0.440357 0.4349 0.429247 0.423991 0.418765 0.413533 0.408622 0.404241 0.39921 0.393475 0.388056 0.381947 0.37668 0.371163 0.365448 0.358681 0.351533 0.345161 0.338964 0.332039 0.325521 0.319374 0.312111 0.305722 0.298342 0.2913 0.284102 0.276579 0.269559 0.261756 0.254656 0.246269 0.237956 0.230497 0.221721 0.213414 0.204558 0.196221 0.187275 0.179066 0.170275 0.1608 0.150334 0.140373 0.131767 0.122281 0.112975 0.103318 0.0942662 0.0844555 0.0739376 0.062378 0.0538841 0.0434866 0.0289933 ];
Precision_ST = [0.169567 0.208078 0.275187 0.31527 0.349027 0.381236 0.411444 0.435551 0.457313 0.472677 0.488517 0.503952 0.517729 0.531003 0.543994 0.553075 0.562767 0.57112 0.580139 0.587989 0.594887 0.601876 0.608707 0.615336 0.621603 0.627886 0.633479 0.638669 0.643277 0.647671 0.652751 0.657038 0.66107 0.66513 0.668888 0.67262 0.675533 0.679511 0.683165 0.686404 0.689468 0.692647 0.695628 0.698343 0.70147 0.70422 0.706274 0.708374 0.710788 0.71302 0.71476 0.716766 0.719231 0.721947 0.724693 0.727038 0.729171 0.731384 0.733501 0.735577 0.737667 0.739708 0.741486 0.743344 0.745245 0.747601 0.749242 0.750878 0.752588 0.753174 0.754492 0.756123 0.757942 0.759285 0.760151 0.761214 0.762822 0.76481 0.766345 0.76821 0.770085 0.772109 0.774752 0.776326 0.777754 0.778754 0.779899 0.781001 0.781926 0.78279 0.783988 0.785191 0.78632 0.788059 0.789305 0.790591 0.792037 0.79403 0.795463 0.796813 0.7977 0.798588 0.80017 0.801825 0.802722 0.803754 0.80429 0.805327 0.806147 0.806978 0.808142 0.808874 0.809862 0.810935 0.811906 0.812897 0.814004 0.815049 0.816093 0.816818 0.817632 0.818423 0.819361 0.820143 0.820835 0.821017 0.821708 0.822308 0.822692 0.823742 0.824449 0.825392 0.8263 0.827187 0.828109 0.828968 0.829607 0.829924 0.830737 0.831435 0.832471 0.833117 0.833848 0.834652 0.83568 0.836402 0.837389 0.838027 0.838701 0.839892 0.840933 0.841835 0.843167 0.844227 0.84516 0.846105 0.846923 0.847983 0.849332 0.850082 0.850703 0.85126 0.851943 0.852587 0.853318 0.853781 0.854956 0.856195 0.857383 0.857963 0.858687 0.859101 0.859691 0.860051 0.860539 0.861105 0.862109 0.863023 0.863214 0.863794 0.864061 0.864943 0.865678 0.866227 0.866592 0.867186 0.868212 0.869749 0.870069 0.870455 0.871227 0.870594 0.870408 0.870971 0.871338 0.87243 0.872266 0.872408 0.871986 0.871866 0.871957 0.872319 0.87214 0.872246 0.87233 0.872465 0.872552 0.87272 0.872805 0.873259 0.873695 0.874672 0.874404 0.875135 0.875511 0.87525 0.875185 0.873723 0.873384 0.873266 0.872788 0.872929 0.873386 0.87347 0.873191 0.872659 0.872691 0.872465 0.872059 0.872408 0.872458 0.872932 0.872668 0.872698 0.872996 0.872751 0.874684 0.875399 0.874895 0.874332 0.874433 0.874478 0.87422 0.874304 0.873539 0.874318 0.874506 0.873983 0.873535 0.872507 0.873222 0.873952 0.875711 0.875965 0.877043 0.874875 ];
TPR_ST = [1 0.99246 0.988436 0.985904 0.983294 0.981032 0.979055 0.976978 0.974384 0.971871 0.969494 0.966932 0.964777 0.962688 0.960805 0.958419 0.956601 0.954276 0.95108 0.948849 0.947274 0.945343 0.943 0.940769 0.938262 0.936733 0.934675 0.93233 0.930302 0.928438 0.92632 0.924311 0.922188 0.919497 0.917366 0.915272 0.913016 0.910844 0.908274 0.906466 0.904916 0.903279 0.9014 0.899633 0.897708 0.895321 0.893052 0.890724 0.888955 0.886817 0.884175 0.882769 0.881331 0.880156 0.878642 0.876837 0.874854 0.873168 0.871253 0.869663 0.867844 0.865707 0.863086 0.861182 0.859467 0.857445 0.855261 0.853382 0.851418 0.848132 0.846088 0.843816 0.841522 0.839242 0.836843 0.833989 0.832267 0.830468 0.827572 0.825545 0.823558 0.821911 0.820192 0.818022 0.815517 0.813422 0.811196 0.808878 0.805954 0.803216 0.800696 0.798398 0.796015 0.793872 0.791709 0.789577 0.787757 0.785911 0.783664 0.78176 0.779622 0.777645 0.775828 0.773769 0.771624 0.769051 0.766515 0.764404 0.762259 0.760416 0.758909 0.757044 0.755154 0.752958 0.750815 0.748838 0.746506 0.744606 0.742804 0.740493 0.737944 0.735699 0.733433 0.730043 0.726884 0.724176 0.721934 0.719865 0.717973 0.716119 0.713882 0.71048 0.707864 0.704503 0.701626 0.698951 0.69626 0.693059 0.68995 0.687187 0.684471 0.682282 0.679369 0.676778 0.674039 0.671076 0.668251 0.66553 0.66222 0.65917 0.656055 0.652886 0.649337 0.645471 0.641841 0.638287 0.635031 0.632043 0.628545 0.624135 0.620606 0.61677 0.613698 0.6103 0.606503 0.602429 0.598574 0.594865 0.591305 0.587476 0.583585 0.579186 0.575294 0.571345 0.567213 0.563145 0.558889 0.554492 0.549448 0.545504 0.541003 0.536681 0.532179 0.52784 0.523346 0.518892 0.514366 0.510268 0.505529 0.50047 0.49598 0.490648 0.485808 0.48083 0.476296 0.471564 0.465622 0.4605 0.455225 0.449646 0.445283 0.440357 0.4349 0.429247 0.423991 0.418765 0.413533 0.408622 0.404241 0.39921 0.393475 0.388056 0.381947 0.37668 0.371163 0.365448 0.358681 0.351533 0.345161 0.338964 0.332039 0.325521 0.319374 0.312111 0.305722 0.298342 0.2913 0.284102 0.276579 0.269559 0.261756 0.254656 0.246269 0.237956 0.230497 0.221721 0.213414 0.204558 0.196221 0.187275 0.179066 0.170275 0.1608 0.150334 0.140373 0.131767 0.122281 0.112975 0.103318 0.0942662 0.0844555 0.0739376 0.062378 0.0538841 0.0434866 0.0289933 ];
FPR_ST = [1 0.892539 0.764476 0.685885 0.620902 0.562105 0.51166 0.470498 0.436374 0.413948 0.391393 0.368693 0.349777 0.330966 0.313117 0.301757 0.289442 0.279258 0.267607 0.257836 0.249522 0.240269 0.231565 0.224485 0.217441 0.210732 0.2046 0.199215 0.194015 0.189776 0.184277 0.180005 0.1758 0.171294 0.167574 0.163884 0.161098 0.157389 0.153928 0.15097 0.147871 0.145026 0.142368 0.140039 0.137321 0.134636 0.1327 0.130535 0.128495 0.126402 0.124476 0.122845 0.1207 0.118362 0.115876 0.114004 0.112385 0.110657 0.108896 0.107137 0.105458 0.1037 0.101889 0.100222 0.0985434 0.0965471 0.0952588 0.093983 0.0927145 0.0916152 0.0904979 0.089208 0.0879216 0.0868275 0.0857425 0.0847808 0.0837475 0.0825203 0.0814882 0.0802578 0.0787179 0.0772541 0.0757745 0.0747158 0.0734078 0.0726036 0.0715964 0.0706926 0.0698038 0.0690835 0.0679457 0.0669368 0.0661406 0.0652123 0.0644452 0.0636643 0.0628825 0.062136 0.0614015 0.0606639 0.0599541 0.0593428 0.0584369 0.0575961 0.0569492 0.0561773 0.0556836 0.0549615 0.0543152 0.0536663 0.0528783 0.0523042 0.0517688 0.0511815 0.0505871 0.0500209 0.0494423 0.0488109 0.0482528 0.0476871 0.0470876 0.0464539 0.0458845 0.0453123 0.0447686 0.0442681 0.0437536 0.0432672 0.042832 0.0423616 0.0419418 0.0413788 0.0409134 0.0403891 0.039879 0.0393589 0.0388846 0.038406 0.0379359 0.0374156 0.0367064 0.0362771 0.0357884 0.0353045 0.0347063 0.0341957 0.0336945 0.0332792 0.0328157 0.0322767 0.0317662 0.031294 0.0306634 0.030106 0.0296725 0.0292576 0.028788 0.0283614 0.0278498 0.0273874 0.0269918 0.0265935 0.0262492 0.0258207 0.0253914 0.0250086 0.0244551 0.0239947 0.0236302 0.0233587 0.0230541 0.0226709 0.0223937 0.0220803 0.0217669 0.0214621 0.0209727 0.0204775 0.02003 0.0195464 0.0192077 0.0188033 0.0184441 0.018045 0.0177204 0.0173403 0.0167857 0.0163481 0.016061 0.0157709 0.0154092 0.0150919 0.014737 0.014434 0.0141419 0.0138255 0.0135026 0.0131816 0.0129184 0.0126448 0.0123816 0.0121148 0.0118787 0.0116403 0.0113758 0.0111413 0.0109438 0.0107527 0.0105286 0.0102821 0.010087 0.00990219 0.00970505 0.00951582 0.00927617 0.00910184 0.00888318 0.00870402 0.00850559 0.00833733 0.00814729 0.00791751 0.00773023 0.00749361 0.00729188 0.00705666 0.00686342 0.00658399 0.00637437 0.00610453 0.00581314 0.00562356 0.00541917 0.0052169 0.00504491 0.00486413 0.00462918 0.00442759 0.0041282 0.00396119 0.00380777 0.0036013 0.00339377 0.00319803 0.00300692 0.00276544 0.00254318 0.00236158 0.00212782 0.00198453 0.0018332 0.00166006 0.00149549 0.00122797 0.000975697 0.000661594 ];
plot(Recall_ST, Precision_ST, 'k', 'linewidth', 2);
Recall_QCUT = [1 0.907115 0.879014 0.858161 0.840904 0.825566 0.812516 0.801368 0.791513 0.783063 0.775151 0.76781 0.761211 0.755061 0.749122 0.743332 0.737387 0.731653 0.726185 0.721412 0.716653 0.711794 0.707498 0.70336 0.699234 0.695346 0.690759 0.686389 0.682508 0.679026 0.675348 0.671856 0.667871 0.663967 0.6604 0.657154 0.654 0.651135 0.648422 0.645435 0.642666 0.639994 0.637309 0.634329 0.631631 0.629032 0.626206 0.623757 0.621098 0.61822 0.615336 0.612906 0.610379 0.60795 0.605586 0.603319 0.600671 0.598316 0.595952 0.593594 0.591276 0.588728 0.586274 0.583875 0.581711 0.579507 0.577286 0.574901 0.57239 0.56987 0.567569 0.565621 0.563556 0.561415 0.559166 0.556989 0.554926 0.55295 0.550944 0.549067 0.546983 0.545147 0.543079 0.541004 0.539217 0.537293 0.535064 0.532825 0.530615 0.52848 0.526542 0.524048 0.521824 0.519329 0.517063 0.514956 0.513109 0.511087 0.509142 0.507292 0.505267 0.503465 0.501654 0.499627 0.497888 0.495999 0.494093 0.492152 0.490212 0.488215 0.4863 0.484262 0.482182 0.480397 0.478447 0.476744 0.475017 0.47314 0.47136 0.469523 0.467769 0.465839 0.463887 0.461757 0.459829 0.457481 0.45485 0.45292 0.45124 0.449441 0.447613 0.44587 0.443895 0.44205 0.440213 0.438128 0.436232 0.434514 0.432588 0.430753 0.428951 0.426962 0.425094 0.423013 0.421201 0.419384 0.417363 0.415141 0.413145 0.410911 0.408966 0.407116 0.405176 0.403319 0.401399 0.399603 0.397757 0.395988 0.394294 0.392568 0.390542 0.388324 0.386441 0.384342 0.382248 0.380097 0.377975 0.376089 0.374021 0.371748 0.369612 0.36721 0.36516 0.362872 0.360831 0.358947 0.356797 0.354822 0.352417 0.350188 0.34767 0.345151 0.34253 0.34006 0.336954 0.334753 0.332516 0.330291 0.32786 0.32556 0.322799 0.320038 0.317335 0.315045 0.312729 0.310181 0.307564 0.305212 0.302457 0.299785 0.296871 0.294223 0.29169 0.288813 0.285822 0.282899 0.279703 0.276216 0.273202 0.27016 0.266644 0.263171 0.260073 0.256862 0.25353 0.249941 0.246558 0.243345 0.239988 0.236859 0.233835 0.230544 0.227107 0.223408 0.220194 0.216373 0.212352 0.208813 0.204804 0.200404 0.196318 0.19199 0.187797 0.183455 0.178762 0.174452 0.170315 0.16591 0.16078 0.154973 0.149716 0.144064 0.138629 0.133165 0.126747 0.119561 0.112099 0.104802 0.0970986 0.0888987 0.0803356 0.0699096 0.0590295 0.0454066 0.0299865 0.00340869 ];
Precision_QCUT = [0.169567 0.51791 0.596668 0.642195 0.674136 0.69909 0.719655 0.735328 0.748879 0.760107 0.770723 0.779978 0.787853 0.794862 0.801152 0.806918 0.812219 0.816677 0.821275 0.825271 0.828913 0.832651 0.835685 0.838478 0.841365 0.844034 0.846633 0.849112 0.851547 0.854144 0.856507 0.858678 0.860637 0.86265 0.864396 0.866239 0.867909 0.869603 0.871565 0.873321 0.874771 0.876183 0.877467 0.87887 0.88003 0.881226 0.882597 0.883782 0.884995 0.886056 0.886984 0.888026 0.889176 0.890117 0.890974 0.89167 0.892335 0.89314 0.89391 0.89436 0.895239 0.895995 0.896811 0.897788 0.898542 0.899452 0.900092 0.900757 0.901279 0.901875 0.902388 0.902994 0.903647 0.904387 0.904857 0.905551 0.906158 0.906577 0.907192 0.907877 0.908385 0.908811 0.909303 0.909617 0.910223 0.910641 0.911293 0.911884 0.912594 0.913117 0.913607 0.914043 0.914229 0.914579 0.91485 0.915148 0.914865 0.915244 0.915619 0.916284 0.916506 0.916889 0.917351 0.917713 0.918062 0.918394 0.918607 0.918972 0.919265 0.919516 0.919761 0.920091 0.920163 0.920549 0.920795 0.921204 0.922037 0.92245 0.922677 0.922954 0.922945 0.922859 0.922996 0.922887 0.923134 0.923384 0.922605 0.923375 0.923837 0.923702 0.922803 0.923047 0.923365 0.92366 0.924315 0.924919 0.925378 0.925595 0.925867 0.925881 0.926 0.926579 0.926544 0.92644 0.926545 0.926446 0.926492 0.926098 0.926062 0.926315 0.92643 0.926826 0.927712 0.927464 0.927566 0.927687 0.927804 0.927749 0.927741 0.928107 0.928576 0.928919 0.929107 0.929514 0.929375 0.929676 0.929948 0.930059 0.93008 0.930202 0.930799 0.931234 0.931252 0.931304 0.931426 0.93211 0.931939 0.932268 0.932365 0.932653 0.933166 0.933278 0.933318 0.9332 0.933641 0.933932 0.933996 0.934026 0.934583 0.934318 0.933924 0.934095 0.933817 0.933652 0.933762 0.934167 0.934102 0.933756 0.933832 0.933889 0.934182 0.934167 0.934519 0.93456 0.934312 0.934426 0.934356 0.93428 0.934209 0.934767 0.934882 0.934803 0.934593 0.934284 0.934293 0.934779 0.935272 0.935592 0.935546 0.935341 0.935094 0.9346 0.934714 0.934636 0.934999 0.934428 0.934411 0.934437 0.934627 0.93454 0.934264 0.934987 0.935025 0.935432 0.935395 0.935257 0.935298 0.935364 0.935045 0.934923 0.934949 0.935453 0.935368 0.935471 0.935615 0.934886 0.934719 0.933952 0.934396 0.934815 0.935318 0.935573 0.93557 0.935674 0.936098 0.936759 ];
TPR_QCUT = [1 0.907115 0.879014 0.858161 0.840904 0.825566 0.812516 0.801368 0.791513 0.783063 0.775151 0.76781 0.761211 0.755061 0.749122 0.743332 0.737387 0.731653 0.726185 0.721412 0.716653 0.711794 0.707498 0.70336 0.699234 0.695346 0.690759 0.686389 0.682508 0.679026 0.675348 0.671856 0.667871 0.663967 0.6604 0.657154 0.654 0.651135 0.648422 0.645435 0.642666 0.639994 0.637309 0.634329 0.631631 0.629032 0.626206 0.623757 0.621098 0.61822 0.615336 0.612906 0.610379 0.60795 0.605586 0.603319 0.600671 0.598316 0.595952 0.593594 0.591276 0.588728 0.586274 0.583875 0.581711 0.579507 0.577286 0.574901 0.57239 0.56987 0.567569 0.565621 0.563556 0.561415 0.559166 0.556989 0.554926 0.55295 0.550944 0.549067 0.546983 0.545147 0.543079 0.541004 0.539217 0.537293 0.535064 0.532825 0.530615 0.52848 0.526542 0.524048 0.521824 0.519329 0.517063 0.514956 0.513109 0.511087 0.509142 0.507292 0.505267 0.503465 0.501654 0.499627 0.497888 0.495999 0.494093 0.492152 0.490212 0.488215 0.4863 0.484262 0.482182 0.480397 0.478447 0.476744 0.475017 0.47314 0.47136 0.469523 0.467769 0.465839 0.463887 0.461757 0.459829 0.457481 0.45485 0.45292 0.45124 0.449441 0.447613 0.44587 0.443895 0.44205 0.440213 0.438128 0.436232 0.434514 0.432588 0.430753 0.428951 0.426962 0.425094 0.423013 0.421201 0.419384 0.417363 0.415141 0.413145 0.410911 0.408966 0.407116 0.405176 0.403319 0.401399 0.399603 0.397757 0.395988 0.394294 0.392568 0.390542 0.388324 0.386441 0.384342 0.382248 0.380097 0.377975 0.376089 0.374021 0.371748 0.369612 0.36721 0.36516 0.362872 0.360831 0.358947 0.356797 0.354822 0.352417 0.350188 0.34767 0.345151 0.34253 0.34006 0.336954 0.334753 0.332516 0.330291 0.32786 0.32556 0.322799 0.320038 0.317335 0.315045 0.312729 0.310181 0.307564 0.305212 0.302457 0.299785 0.296871 0.294223 0.29169 0.288813 0.285822 0.282899 0.279703 0.276216 0.273202 0.27016 0.266644 0.263171 0.260073 0.256862 0.25353 0.249941 0.246558 0.243345 0.239988 0.236859 0.233835 0.230544 0.227107 0.223408 0.220194 0.216373 0.212352 0.208813 0.204804 0.200404 0.196318 0.19199 0.187797 0.183455 0.178762 0.174452 0.170315 0.16591 0.16078 0.154973 0.149716 0.144064 0.138629 0.133165 0.126747 0.119561 0.112099 0.104802 0.0970986 0.0888987 0.0803356 0.0699096 0.0590295 0.0454066 0.0299865 0.00340869 ];
FPR_QCUT = [1 0.27058 0.20129 0.16575 0.142683 0.12606 0.113097 0.103081 0.0947082 0.0878498 0.0817746 0.0763777 0.0719968 0.0681644 0.0648308 0.0618336 0.0590344 0.0564043 0.0539114 0.0518158 0.0498669 0.0479651 0.046284 0.0447279 0.0432521 0.0419031 0.040597 0.0393404 0.0381879 0.0370089 0.0359636 0.0348823 0.033903 0.0329727 0.0321045 0.0312729 0.0304633 0.0296466 0.0287815 0.028006 0.0273141 0.0266642 0.0260788 0.0254648 0.0249248 0.0244037 0.0238459 0.0233447 0.0228033 0.0222718 0.021753 0.021294 0.0208666 0.0204381 0.0199822 0.0195696 0.0191645 0.0187541 0.018355 0.0179832 0.017587 0.0171963 0.0168086 0.0164273 0.0161117 0.0157592 0.01546 0.0151569 0.0148585 0.0145571 0.0142899 0.0140217 0.0137774 0.0135215 0.0132751 0.0130256 0.0127829 0.0125533 0.0123173 0.0120617 0.0118267 0.0116112 0.0113857 0.0111975 0.0109714 0.0107732 0.0105851 0.0103754 0.0101889 0.00999931 0.00981855 0.0096462 0.00948083 0.00930329 0.00914716 0.00898538 0.00882392 0.00867559 0.00854009 0.00838682 0.00826209 0.00813395 0.00799415 0.00786749 0.00773616 0.00762758 0.00751384 0.00739118 0.00728653 0.00716915 0.0070472 0.00693864 0.00684455 0.00672945 0.00660911 0.00650152 0.00640016 0.00628087 0.00618648 0.00609045 0.00599751 0.00591434 0.00581702 0.00572668 0.00563632 0.00554182 0.00545201 0.0053749 0.00528056 0.00518384 0.00509995 0.00502427 0.00493505 0.00485412 0.00476081 0.0046677 0.00458718 0.00450612 0.004425 0.0043474 0.00427705 0.00420147 0.00414063 0.00407241 0.00400217 0.00394144 0.00388677 0.00383122 0.00374993 0.0036755 0.00361919 0.00354346 0.00346914 0.00342325 0.00337113 0.00332714 0.00328538 0.00324168 0.00318446 0.0031281 0.00308309 0.00302769 0.00298116 0.00290808 0.00286098 0.00280274 0.00274043 0.00268854 0.00265147 0.00260419 0.00255683 0.00251447 0.00247311 0.00244229 0.00239846 0.0023463 0.00229764 0.00226138 0.00222221 0.00218421 0.00214595 0.00210826 0.00207522 0.00203286 0.00198404 0.00193529 0.00189968 0.00186613 0.00182514 0.00177565 0.00173295 0.00167997 0.00164429 0.00161039 0.00156975 0.00153051 0.00150257 0.00147802 0.0014511 0.00141764 0.00138318 0.00135769 0.00132954 0.0013039 0.00126217 0.00122234 0.00118615 0.00115311 0.00112671 0.00108466 0.0010632 0.00104458 0.0010198 0.0010021 0.000983379 0.000965265 0.00093425 0.000914145 0.000897476 0.000872621 0.00085294 0.000828771 0.000805865 0.000790447 0.000777996 0.000759252 0.000739045 0.000726387 0.000703498 0.000691768 0.000673393 0.000649608 0.000628976 0.00060258 0.000585006 0.000566762 0.000550792 0.000537774 0.000520127 0.000501758 0.000483275 0.000465624 0.000433599 0.000408099 0.000389592 0.000369305 0.000347347 0.000327384 0.00031361 0.000297573 0.000276637 0.000240479 0.000209281 0.000163753 0.000108746 4.68788e-005 ];
plot(Recall_QCUT, Precision_QCUT, 'b', 'linewidth', 2);
Recall_HDCT = [1 0.983872 0.979369 0.976232 0.973468 0.971024 0.968377 0.966021 0.963593 0.961325 0.959147 0.95678 0.954948 0.952305 0.950003 0.947616 0.945569 0.943384 0.941059 0.938738 0.93696 0.934801 0.932794 0.930759 0.928685 0.926334 0.924117 0.922104 0.919997 0.917942 0.915667 0.913484 0.911163 0.908995 0.906936 0.904695 0.902644 0.90086 0.898931 0.896676 0.894698 0.89228 0.890163 0.887862 0.885706 0.883679 0.881714 0.879453 0.877381 0.875146 0.872924 0.870943 0.86863 0.866304 0.86372 0.861256 0.858864 0.856455 0.85412 0.851681 0.849458 0.84732 0.844689 0.842387 0.83993 0.837235 0.835159 0.832911 0.830642 0.828804 0.826546 0.824516 0.822393 0.820027 0.817652 0.815692 0.813612 0.811533 0.809365 0.807337 0.805279 0.80306 0.800904 0.798828 0.796894 0.794984 0.793201 0.791446 0.789583 0.787519 0.78564 0.783717 0.781797 0.779728 0.778017 0.77589 0.773986 0.772152 0.770314 0.76856 0.766627 0.764604 0.762642 0.760423 0.758382 0.756552 0.754485 0.752245 0.750195 0.748278 0.745961 0.74382 0.741446 0.739429 0.737114 0.73516 0.733137 0.731133 0.729188 0.727052 0.724918 0.722537 0.720371 0.718472 0.71651 0.714353 0.712273 0.710259 0.708191 0.706145 0.703793 0.701681 0.699332 0.697095 0.694863 0.692458 0.690317 0.688135 0.685921 0.683774 0.681618 0.6792 0.676853 0.674493 0.672159 0.669995 0.66814 0.665621 0.663274 0.661032 0.658707 0.656492 0.654195 0.651571 0.64907 0.646837 0.644848 0.642347 0.639943 0.637496 0.635241 0.6327 0.630358 0.627885 0.625497 0.623164 0.620489 0.617927 0.615254 0.612738 0.610173 0.607505 0.604889 0.60233 0.599701 0.597223 0.594736 0.591822 0.589194 0.586735 0.583799 0.581082 0.578273 0.575494 0.572632 0.569523 0.566487 0.563517 0.560594 0.557858 0.555 0.551595 0.548473 0.545599 0.542545 0.539074 0.535505 0.531557 0.527807 0.524253 0.520658 0.517132 0.513226 0.509138 0.505545 0.501314 0.497229 0.492545 0.488528 0.483824 0.47896 0.474355 0.469589 0.464546 0.45916 0.454363 0.449186 0.444128 0.438463 0.432609 0.426691 0.420271 0.413032 0.406266 0.400012 0.392869 0.3852 0.376982 0.3683 0.360004 0.351462 0.342353 0.331987 0.321685 0.311072 0.299087 0.286982 0.275008 0.261718 0.248363 0.23345 0.218447 0.203331 0.188005 0.170863 0.154022 0.136154 0.11961 0.102985 0.0867521 0.0712595 0.0572876 0.0440389 0.031374 0.0216575 0.0142156 ];
Precision_HDCT = [0.169567 0.195709 0.217077 0.234374 0.250047 0.264519 0.277516 0.289836 0.301518 0.312486 0.323138 0.333192 0.342734 0.352226 0.361304 0.370129 0.378813 0.386985 0.395239 0.403356 0.41148 0.419411 0.427453 0.435434 0.443072 0.450697 0.458107 0.465452 0.473018 0.480252 0.487774 0.49486 0.501848 0.509219 0.516989 0.524393 0.531976 0.539608 0.547105 0.554349 0.561568 0.568298 0.574788 0.581448 0.587479 0.593888 0.600193 0.606315 0.613037 0.619386 0.625685 0.632104 0.6391 0.645635 0.651755 0.658738 0.665792 0.672254 0.679159 0.686103 0.692571 0.698701 0.704891 0.711167 0.717276 0.722864 0.728882 0.734451 0.73934 0.74437 0.74907 0.75352 0.757765 0.761369 0.765027 0.768757 0.772718 0.77598 0.779425 0.78286 0.785959 0.788745 0.791535 0.794332 0.796945 0.799518 0.801632 0.804209 0.806825 0.808536 0.810587 0.812994 0.815169 0.816827 0.818947 0.820626 0.822526 0.824445 0.826634 0.828256 0.82995 0.831626 0.832931 0.834407 0.836081 0.837458 0.838689 0.840102 0.841208 0.842792 0.844164 0.845281 0.846561 0.847738 0.848789 0.84996 0.851274 0.852567 0.853579 0.854766 0.85542 0.856245 0.857083 0.858198 0.859257 0.860078 0.86091 0.862098 0.862821 0.863771 0.864916 0.865534 0.866058 0.866549 0.867583 0.868198 0.869221 0.870336 0.871015 0.872032 0.872722 0.873502 0.874226 0.874738 0.875499 0.876154 0.876828 0.877522 0.878099 0.878423 0.879023 0.879883 0.880522 0.881047 0.881777 0.882449 0.88301 0.883433 0.884022 0.884723 0.885391 0.885775 0.88639 0.88709 0.888073 0.888579 0.889156 0.889722 0.890466 0.890948 0.891426 0.892063 0.892557 0.892856 0.893829 0.89424 0.895419 0.895939 0.896654 0.897041 0.897611 0.897982 0.898885 0.899487 0.899878 0.900638 0.900775 0.901144 0.901726 0.902413 0.903207 0.903898 0.904397 0.90472 0.905182 0.905383 0.906221 0.906653 0.907085 0.907695 0.908402 0.908827 0.90941 0.910225 0.91095 0.91148 0.911835 0.912008 0.912301 0.913011 0.913912 0.914676 0.915104 0.915443 0.915808 0.916459 0.916733 0.917125 0.91785 0.918052 0.918404 0.919098 0.919107 0.919723 0.920461 0.921045 0.921546 0.921624 0.922091 0.922534 0.922736 0.923163 0.923925 0.923873 0.925669 0.925983 0.925858 0.92659 0.926798 0.927922 0.928528 0.928679 0.929301 0.93028 0.931573 0.932972 0.932167 0.932552 0.93389 0.933599 0.934449 0.933948 0.934614 0.932852 0.931581 0.92969 ];
TPR_HDCT = [1 0.983872 0.979369 0.976232 0.973468 0.971024 0.968377 0.966021 0.963593 0.961325 0.959147 0.95678 0.954948 0.952305 0.950003 0.947616 0.945569 0.943384 0.941059 0.938738 0.93696 0.934801 0.932794 0.930759 0.928685 0.926334 0.924117 0.922104 0.919997 0.917942 0.915667 0.913484 0.911163 0.908995 0.906936 0.904695 0.902644 0.90086 0.898931 0.896676 0.894698 0.89228 0.890163 0.887862 0.885706 0.883679 0.881714 0.879453 0.877381 0.875146 0.872924 0.870943 0.86863 0.866304 0.86372 0.861256 0.858864 0.856455 0.85412 0.851681 0.849458 0.84732 0.844689 0.842387 0.83993 0.837235 0.835159 0.832911 0.830642 0.828804 0.826546 0.824516 0.822393 0.820027 0.817652 0.815692 0.813612 0.811533 0.809365 0.807337 0.805279 0.80306 0.800904 0.798828 0.796894 0.794984 0.793201 0.791446 0.789583 0.787519 0.78564 0.783717 0.781797 0.779728 0.778017 0.77589 0.773986 0.772152 0.770314 0.76856 0.766627 0.764604 0.762642 0.760423 0.758382 0.756552 0.754485 0.752245 0.750195 0.748278 0.745961 0.74382 0.741446 0.739429 0.737114 0.73516 0.733137 0.731133 0.729188 0.727052 0.724918 0.722537 0.720371 0.718472 0.71651 0.714353 0.712273 0.710259 0.708191 0.706145 0.703793 0.701681 0.699332 0.697095 0.694863 0.692458 0.690317 0.688135 0.685921 0.683774 0.681618 0.6792 0.676853 0.674493 0.672159 0.669995 0.66814 0.665621 0.663274 0.661032 0.658707 0.656492 0.654195 0.651571 0.64907 0.646837 0.644848 0.642347 0.639943 0.637496 0.635241 0.6327 0.630358 0.627885 0.625497 0.623164 0.620489 0.617927 0.615254 0.612738 0.610173 0.607505 0.604889 0.60233 0.599701 0.597223 0.594736 0.591822 0.589194 0.586735 0.583799 0.581082 0.578273 0.575494 0.572632 0.569523 0.566487 0.563517 0.560594 0.557858 0.555 0.551595 0.548473 0.545599 0.542545 0.539074 0.535505 0.531557 0.527807 0.524253 0.520658 0.517132 0.513226 0.509138 0.505545 0.501314 0.497229 0.492545 0.488528 0.483824 0.47896 0.474355 0.469589 0.464546 0.45916 0.454363 0.449186 0.444128 0.438463 0.432609 0.426691 0.420271 0.413032 0.406266 0.400012 0.392869 0.3852 0.376982 0.3683 0.360004 0.351462 0.342353 0.331987 0.321685 0.311072 0.299087 0.286982 0.275008 0.261718 0.248363 0.23345 0.218447 0.203331 0.188005 0.170863 0.154022 0.136154 0.11961 0.102985 0.0867521 0.0712595 0.0572876 0.0440389 0.031374 0.0216575 0.0142156 ];
FPR_HDCT = [1 0.81868 0.71622 0.648634 0.59577 0.552612 0.516897 0.486114 0.459065 0.435295 0.413875 0.394578 0.377389 0.360947 0.346119 0.332194 0.319424 0.307691 0.296326 0.285804 0.27584 0.266419 0.257205 0.248219 0.240054 0.231956 0.224339 0.217244 0.210097 0.203337 0.196659 0.190556 0.184569 0.178696 0.172798 0.167307 0.161824 0.15659 0.151556 0.146778 0.142165 0.13786 0.133716 0.129739 0.126079 0.122346 0.118863 0.115427 0.111924 0.108693 0.105525 0.10242 0.0991111 0.095971 0.0931247 0.0900244 0.0871167 0.0843457 0.0816208 0.0788802 0.0763835 0.0740376 0.0716616 0.069355 0.0671983 0.0651217 0.06312 0.061259 0.0595724 0.0579445 0.0563979 0.054848 0.0534499 0.0522049 0.0509287 0.0496724 0.0484424 0.0473744 0.0463312 0.0453565 0.0443876 0.0434823 0.0425488 0.0416809 0.0408704 0.040057 0.0394004 0.0386563 0.0378766 0.0372558 0.0366237 0.0359747 0.0352884 0.0347079 0.0341237 0.0335637 0.0330059 0.0324227 0.0318962 0.0313952 0.0309638 0.0304543 0.0299738 0.0295153 0.0290363 0.0286004 0.0281838 0.0277326 0.0273626 0.0269162 0.0265139 0.0261797 0.0257915 0.0254494 0.025077 0.0247107 0.0243255 0.0239604 0.0236499 0.0232819 0.0230111 0.0226849 0.0223772 0.0220529 0.0217483 0.0214597 0.0211684 0.0208214 0.0205671 0.0202761 0.0199548 0.0197187 0.0194675 0.0192363 0.0189477 0.0187252 0.0184542 0.0181405 0.0179022 0.0176342 0.0174438 0.0171947 0.0169603 0.0167318 0.0165117 0.0162757 0.0160588 0.0158577 0.0156303 0.0154552 0.015249 0.015036 0.0148266 0.0146337 0.0144174 0.0141971 0.0139834 0.0138131 0.0136008 0.0134133 0.0132249 0.0130599 0.0128697 0.0126792 0.0125032 0.0123348 0.0121425 0.011951 0.0117392 0.0115788 0.0113991 0.011218 0.0110658 0.0109247 0.0107244 0.0105463 0.0104077 0.0102124 0.0100422 0.00991404 0.00974647 0.00959971 0.00943322 0.00927049 0.0091096 0.00895036 0.00878017 0.00864514 0.00849609 0.00831654 0.00815489 0.00798073 0.00782666 0.00769741 0.00756179 0.00743502 0.00727087 0.00713607 0.00698514 0.00682274 0.00666999 0.00654939 0.00637556 0.0062537 0.00612702 0.00598449 0.00584061 0.00570833 0.00557688 0.00542568 0.0052677 0.00510252 0.00495589 0.00480581 0.00466812 0.0045196 0.00436995 0.00426038 0.00412467 0.0040402 0.00393707 0.00378139 0.00365603 0.00352628 0.00340891 0.00328058 0.00315845 0.00304045 0.00290646 0.00280476 0.00269391 0.00259149 0.00247034 0.00235639 0.00221174 0.00207734 0.00197513 0.0018653 0.00176132 0.0016186 0.00152001 0.00140545 0.00129074 0.00116093 0.00104927 0.000941301 0.000848288 0.000734897 0.000631974 0.000542078 0.000448342 0.000363671 0.000298827 0.000240577 0.000188056 0.000155917 ];
plot(Recall_HDCT, Precision_HDCT, 'g', 'linewidth', 2);
Recall_RBD = [1 0.955139 0.951028 0.947205 0.942993 0.938874 0.93376 0.928991 0.924312 0.919962 0.915524 0.911344 0.907027 0.902485 0.898242 0.894191 0.891046 0.887399 0.88376 0.880608 0.877267 0.874016 0.870846 0.867442 0.864624 0.862322 0.859307 0.856491 0.854119 0.850662 0.847881 0.84529 0.842926 0.840597 0.838011 0.835724 0.832963 0.830926 0.828873 0.82652 0.823826 0.821082 0.81842 0.815885 0.81326 0.811122 0.809074 0.806392 0.803639 0.801239 0.798132 0.796027 0.794038 0.791542 0.789144 0.787108 0.784511 0.782096 0.779904 0.77718 0.774893 0.772454 0.77055 0.768433 0.765951 0.763682 0.761726 0.759335 0.756742 0.7544 0.752056 0.749592 0.747019 0.744669 0.742475 0.740351 0.73822 0.736194 0.733154 0.730664 0.728442 0.725673 0.723565 0.72166 0.719457 0.717467 0.715415 0.713367 0.710845 0.709306 0.707876 0.705699 0.703559 0.701373 0.699257 0.697286 0.695575 0.693587 0.691335 0.689475 0.687236 0.685109 0.683306 0.681099 0.678598 0.676173 0.674428 0.671877 0.669983 0.667436 0.665626 0.66399 0.661802 0.659755 0.658154 0.655669 0.653597 0.651404 0.649678 0.647755 0.645878 0.644186 0.642348 0.640489 0.638721 0.636808 0.634335 0.632118 0.629924 0.627713 0.625967 0.62366 0.621685 0.619502 0.616992 0.615272 0.61337 0.611669 0.609323 0.606864 0.604215 0.602515 0.60052 0.597668 0.595589 0.593072 0.590836 0.588534 0.585764 0.583705 0.581485 0.579103 0.576039 0.573709 0.571249 0.568513 0.565433 0.563381 0.560618 0.557547 0.55568 0.553784 0.551281 0.548134 0.545299 0.542339 0.539032 0.536529 0.533776 0.530776 0.528209 0.52557 0.522425 0.519308 0.515867 0.512915 0.509936 0.505875 0.50231 0.49874 0.495423 0.492613 0.489798 0.486565 0.482457 0.479069 0.475641 0.47165 0.467551 0.462968 0.458854 0.453504 0.449071 0.444905 0.441012 0.436704 0.431841 0.426672 0.421497 0.416565 0.411338 0.406397 0.401967 0.397438 0.391999 0.387046 0.382417 0.377277 0.371418 0.366764 0.361413 0.356354 0.350969 0.345 0.339875 0.334353 0.328891 0.323664 0.317888 0.312677 0.30587 0.299331 0.293717 0.285933 0.279377 0.272864 0.267402 0.261314 0.25419 0.248123 0.241624 0.234052 0.227313 0.219313 0.211314 0.204506 0.197747 0.188699 0.180799 0.173299 0.164431 0.156367 0.147056 0.138757 0.12924 0.12032 0.112318 0.104128 0.095735 0.0868555 0.0783418 0.0684318 0.0602453 0.051532 0.0438275 0.0364627 ];
Precision_RBD = [0.169567 0.514296 0.546358 0.570003 0.589067 0.605219 0.619235 0.632057 0.644722 0.655282 0.665057 0.673049 0.680238 0.686581 0.692118 0.697759 0.703313 0.708014 0.712141 0.716159 0.719913 0.723653 0.726726 0.729842 0.733198 0.735946 0.739371 0.742432 0.745262 0.748552 0.751472 0.75436 0.757435 0.760703 0.763409 0.765687 0.768598 0.771333 0.774247 0.776123 0.778048 0.780097 0.781659 0.783484 0.785211 0.787223 0.789462 0.791276 0.792707 0.79459 0.796002 0.797872 0.79948 0.800916 0.802531 0.804042 0.805535 0.807086 0.808565 0.810054 0.811652 0.813243 0.814869 0.816368 0.818123 0.819265 0.820706 0.821983 0.823302 0.82487 0.826095 0.827447 0.829037 0.830457 0.831855 0.833454 0.834514 0.835555 0.836422 0.837398 0.838379 0.83906 0.8399 0.840912 0.842392 0.843395 0.844441 0.845054 0.846297 0.847513 0.848746 0.849334 0.850217 0.851069 0.851885 0.852712 0.853244 0.8536 0.853891 0.855013 0.856108 0.85704 0.858144 0.85894 0.859815 0.860382 0.861106 0.861317 0.861889 0.86223 0.863585 0.864472 0.865611 0.866352 0.86707 0.867399 0.868004 0.868531 0.869608 0.870489 0.871255 0.872673 0.873176 0.874171 0.874642 0.8758 0.876119 0.876435 0.877487 0.87829 0.87849 0.879053 0.879917 0.880688 0.881419 0.881788 0.882374 0.883461 0.884107 0.884887 0.885502 0.886036 0.887433 0.888086 0.888721 0.88932 0.890343 0.891349 0.891396 0.89244 0.893318 0.894313 0.895159 0.896034 0.896248 0.896842 0.897364 0.897817 0.898549 0.899143 0.899863 0.90096 0.901538 0.902454 0.903458 0.904341 0.905521 0.906164 0.906775 0.907334 0.908019 0.908547 0.909249 0.910298 0.9114 0.911894 0.912629 0.913205 0.913969 0.915052 0.915223 0.915944 0.916566 0.916834 0.917048 0.917573 0.918292 0.918804 0.918702 0.919002 0.919626 0.919837 0.920621 0.921634 0.922129 0.922083 0.922926 0.923271 0.923672 0.924088 0.924111 0.925344 0.92543 0.925177 0.92487 0.925373 0.924794 0.924738 0.925449 0.925396 0.925045 0.924469 0.924699 0.92512 0.92539 0.925781 0.925796 0.926969 0.92723 0.926959 0.926292 0.926593 0.926789 0.927736 0.927273 0.927291 0.927469 0.927745 0.928927 0.92993 0.931613 0.931776 0.931804 0.931756 0.931352 0.932598 0.932452 0.932048 0.931845 0.932416 0.932292 0.930421 0.930935 0.931813 0.930895 0.930534 0.931338 0.931216 0.930664 0.930419 0.931032 0.930982 0.93022 0.930245 0.929737 0.929084 ];
TPR_RBD = [1 0.955139 0.951028 0.947205 0.942993 0.938874 0.93376 0.928991 0.924312 0.919962 0.915524 0.911344 0.907027 0.902485 0.898242 0.894191 0.891046 0.887399 0.88376 0.880608 0.877267 0.874016 0.870846 0.867442 0.864624 0.862322 0.859307 0.856491 0.854119 0.850662 0.847881 0.84529 0.842926 0.840597 0.838011 0.835724 0.832963 0.830926 0.828873 0.82652 0.823826 0.821082 0.81842 0.815885 0.81326 0.811122 0.809074 0.806392 0.803639 0.801239 0.798132 0.796027 0.794038 0.791542 0.789144 0.787108 0.784511 0.782096 0.779904 0.77718 0.774893 0.772454 0.77055 0.768433 0.765951 0.763682 0.761726 0.759335 0.756742 0.7544 0.752056 0.749592 0.747019 0.744669 0.742475 0.740351 0.73822 0.736194 0.733154 0.730664 0.728442 0.725673 0.723565 0.72166 0.719457 0.717467 0.715415 0.713367 0.710845 0.709306 0.707876 0.705699 0.703559 0.701373 0.699257 0.697286 0.695575 0.693587 0.691335 0.689475 0.687236 0.685109 0.683306 0.681099 0.678598 0.676173 0.674428 0.671877 0.669983 0.667436 0.665626 0.66399 0.661802 0.659755 0.658154 0.655669 0.653597 0.651404 0.649678 0.647755 0.645878 0.644186 0.642348 0.640489 0.638721 0.636808 0.634335 0.632118 0.629924 0.627713 0.625967 0.62366 0.621685 0.619502 0.616992 0.615272 0.61337 0.611669 0.609323 0.606864 0.604215 0.602515 0.60052 0.597668 0.595589 0.593072 0.590836 0.588534 0.585764 0.583705 0.581485 0.579103 0.576039 0.573709 0.571249 0.568513 0.565433 0.563381 0.560618 0.557547 0.55568 0.553784 0.551281 0.548134 0.545299 0.542339 0.539032 0.536529 0.533776 0.530776 0.528209 0.52557 0.522425 0.519308 0.515867 0.512915 0.509936 0.505875 0.50231 0.49874 0.495423 0.492613 0.489798 0.486565 0.482457 0.479069 0.475641 0.47165 0.467551 0.462968 0.458854 0.453504 0.449071 0.444905 0.441012 0.436704 0.431841 0.426672 0.421497 0.416565 0.411338 0.406397 0.401967 0.397438 0.391999 0.387046 0.382417 0.377277 0.371418 0.366764 0.361413 0.356354 0.350969 0.345 0.339875 0.334353 0.328891 0.323664 0.317888 0.312677 0.30587 0.299331 0.293717 0.285933 0.279377 0.272864 0.267402 0.261314 0.25419 0.248123 0.241624 0.234052 0.227313 0.219313 0.211314 0.204506 0.197747 0.188699 0.180799 0.173299 0.164431 0.156367 0.147056 0.138757 0.12924 0.12032 0.112318 0.104128 0.095735 0.0868555 0.0783418 0.0684318 0.0602453 0.051532 0.0438275 0.0364627 ];
FPR_RBD = [1 0.316453 0.260457 0.228163 0.207044 0.191449 0.179059 0.168702 0.159261 0.151447 0.144278 0.138191 0.132707 0.128007 0.12358 0.119492 0.11585 0.112423 0.109289 0.106441 0.10373 0.101105 0.0987108 0.0965163 0.0942838 0.092365 0.09014 0.0881783 0.0864854 0.0846405 0.0828039 0.0810888 0.0794063 0.0776997 0.0763258 0.074889 0.0732266 0.0716638 0.0702491 0.0691035 0.0679522 0.06665 0.0655304 0.0645493 0.0634526 0.0624389 0.0613631 0.0603886 0.0594682 0.0585442 0.0577282 0.0568238 0.05595 0.0550695 0.0542601 0.0534068 0.052561 0.0516934 0.0509445 0.0500892 0.0493738 0.048506 0.0477449 0.0469981 0.0462686 0.0456144 0.0449417 0.0443383 0.0435871 0.0428896 0.0423133 0.0416828 0.0411019 0.0404412 0.0397915 0.0392351 0.0387413 0.0382316 0.0377714 0.0373644 0.0369237 0.0365034 0.0360179 0.0355277 0.0350329 0.0346596 0.0341499 0.033764 0.0332627 0.0328296 0.0323916 0.0320285 0.0315876 0.0311571 0.030733 0.0304104 0.030065 0.0297911 0.0294718 0.029019 0.0286225 0.0282218 0.027926 0.0275246 0.0271143 0.0267835 0.0264465 0.0261065 0.0257855 0.0255235 0.025131 0.024843 0.0244893 0.0242264 0.0239073 0.0236177 0.0233591 0.0230784 0.0227679 0.022503 0.0221609 0.021898 0.0216921 0.0213831 0.0211449 0.0208723 0.0206102 0.0203863 0.0201192 0.019833 0.0195771 0.0193306 0.0189986 0.0186642 0.0183939 0.0181576 0.0178669 0.0176074 0.017346 0.0170782 0.0168461 0.0165982 0.0162716 0.0160365 0.0157613 0.015514 0.0153072 0.0150864 0.014897 0.0146571 0.01444 0.0141835 0.0140205 0.013781 0.0135397 0.0133453 0.0131133 0.0129627 0.0127287 0.0125063 0.0123016 0.0120365 0.0118319 0.0115801 0.0113434 0.011174 0.0109126 0.0107361 0.0105349 0.0103389 0.0101711 0.00997343 0.0098202 0.00959157 0.00940336 0.00923622 0.00908665 0.00891343 0.0087351 0.00856269 0.00841139 0.00821823 0.00804997 0.00791943 0.00775167 0.00757007 0.00742111 0.00728849 0.00711846 0.00695502 0.00677167 0.00661316 0.00641459 0.00619683 0.00600997 0.00585311 0.0056583 0.00548293 0.00537157 0.00524295 0.00510014 0.00488766 0.00478692 0.00465955 0.00460054 0.00444671 0.00434323 0.00421597 0.00412341 0.00398461 0.00391978 0.00383561 0.00375464 0.00367312 0.00354588 0.00346789 0.00334282 0.00325751 0.00313166 0.00305375 0.00294063 0.00282944 0.00274389 0.00263753 0.00254784 0.00247357 0.00240147 0.00231806 0.00221921 0.00208597 0.0019859 0.00192306 0.00185555 0.00178352 0.00166181 0.00161296 0.00153178 0.00145255 0.00138302 0.00133494 0.00126747 0.00122475 0.00110726 0.00101135 0.000916443 0.000865026 0.000763558 0.000710443 0.000654194 0.000611562 0.000547164 0.000489928 0.000466651 0.000415269 0.000372585 0.000343808 ];
plot(Recall_RBD, Precision_RBD, 'r', 'linewidth', 2);
Recall_GR = [1 0.996907 0.996864 0.99656 0.996242 0.995878 0.995567 0.99483 0.994091 0.993491 0.992688 0.992069 0.991051 0.989741 0.988659 0.987048 0.985654 0.984281 0.983215 0.981698 0.980257 0.978642 0.977046 0.975555 0.973375 0.971638 0.969782 0.968022 0.96621 0.963888 0.961572 0.959629 0.957273 0.955625 0.952929 0.950303 0.947969 0.945205 0.941981 0.939691 0.937081 0.934415 0.931378 0.92923 0.927111 0.924638 0.922359 0.920155 0.917599 0.914961 0.911942 0.908859 0.906296 0.903119 0.90039 0.898073 0.89562 0.892784 0.890373 0.887896 0.885628 0.882332 0.878878 0.876337 0.87375 0.870742 0.867295 0.863804 0.861103 0.858081 0.854774 0.851779 0.84867 0.846185 0.843829 0.841025 0.838219 0.834918 0.831814 0.829358 0.826638 0.823954 0.821215 0.818505 0.815861 0.813253 0.810781 0.807884 0.805085 0.802528 0.799346 0.796427 0.793254 0.790059 0.786961 0.783869 0.780316 0.77709 0.773509 0.770515 0.767247 0.76418 0.761229 0.757881 0.754332 0.750977 0.747561 0.74435 0.740923 0.737307 0.734179 0.731251 0.728248 0.725285 0.72228 0.71977 0.716053 0.712701 0.709113 0.705192 0.70168 0.69784 0.694388 0.691063 0.687142 0.683424 0.679657 0.676253 0.67285 0.669542 0.666091 0.662918 0.659752 0.655861 0.652926 0.649555 0.646461 0.642611 0.638631 0.63506 0.631798 0.629192 0.625615 0.62218 0.617864 0.614029 0.610156 0.606939 0.602862 0.598851 0.594701 0.591074 0.587089 0.583328 0.579303 0.576519 0.573306 0.569623 0.565384 0.561198 0.557504 0.553973 0.550456 0.546514 0.543011 0.539404 0.535114 0.531513 0.528189 0.524888 0.520967 0.517566 0.513777 0.509206 0.505195 0.501462 0.497335 0.493592 0.48953 0.485646 0.481478 0.477742 0.473445 0.469014 0.464536 0.460455 0.4565 0.453047 0.449815 0.445785 0.442449 0.438345 0.4348 0.431743 0.42839 0.424538 0.420661 0.415685 0.41167 0.407664 0.403511 0.399118 0.39527 0.391039 0.386976 0.382715 0.378494 0.37422 0.36977 0.364992 0.360544 0.35629 0.351954 0.3477 0.343182 0.339503 0.334979 0.330319 0.326252 0.321952 0.316674 0.311141 0.305608 0.300347 0.294629 0.289207 0.283861 0.27897 0.273166 0.267562 0.261709 0.255801 0.249886 0.243448 0.236673 0.230625 0.22406 0.217907 0.210751 0.202788 0.196047 0.188093 0.179926 0.171498 0.16253 0.154499 0.146867 0.137905 0.129797 0.120265 0.108934 0.0976835 0.085099 0.0722604 0.0558651 0.0366203 ];
Precision_GR = [0.169567 0.17402 0.177834 0.183171 0.189571 0.196524 0.204805 0.214075 0.223842 0.234337 0.245848 0.256902 0.267478 0.278591 0.289982 0.301515 0.313455 0.323917 0.333871 0.344125 0.35405 0.36439 0.374743 0.383616 0.393741 0.404158 0.414121 0.423699 0.433152 0.442473 0.4514 0.459186 0.466631 0.474488 0.482004 0.489414 0.496154 0.503508 0.510682 0.517548 0.524575 0.53129 0.538856 0.546718 0.553833 0.560735 0.566746 0.573268 0.579753 0.586136 0.592664 0.599369 0.605493 0.611247 0.616571 0.622005 0.62787 0.633158 0.638814 0.64538 0.650389 0.655342 0.66044 0.664776 0.669435 0.674919 0.679109 0.683075 0.687205 0.691338 0.695166 0.699575 0.703166 0.707223 0.710939 0.714148 0.717532 0.720466 0.723796 0.727078 0.730321 0.733668 0.736817 0.74007 0.744002 0.746028 0.749014 0.752132 0.754944 0.757676 0.760642 0.764402 0.766505 0.769319 0.771604 0.773548 0.775456 0.777111 0.779429 0.78167 0.78323 0.785275 0.787401 0.789818 0.79187 0.79358 0.795412 0.797321 0.799202 0.800932 0.802655 0.80462 0.806542 0.808747 0.810304 0.812682 0.814694 0.81682 0.818927 0.821001 0.822903 0.824551 0.824821 0.826407 0.828292 0.829475 0.830733 0.832249 0.833476 0.835508 0.83731 0.839174 0.840761 0.84197 0.843677 0.844779 0.846207 0.847186 0.847143 0.848095 0.849596 0.850932 0.852194 0.853709 0.854297 0.855052 0.855589 0.856602 0.857544 0.858574 0.859522 0.860862 0.862033 0.863582 0.864225 0.865389 0.866463 0.866941 0.868385 0.869397 0.870072 0.870957 0.871605 0.872257 0.873089 0.874416 0.875241 0.876177 0.878082 0.879135 0.880233 0.881385 0.882589 0.882616 0.883596 0.883963 0.884203 0.884716 0.885151 0.885668 0.886135 0.885842 0.885513 0.885709 0.885778 0.886328 0.887054 0.887896 0.888928 0.889443 0.889308 0.889479 0.89024 0.890097 0.89042 0.890044 0.890853 0.890966 0.891798 0.891409 0.891825 0.891557 0.89186 0.891163 0.891267 0.891333 0.890587 0.890716 0.890224 0.890019 0.890179 0.890077 0.889366 0.889975 0.889902 0.890196 0.890638 0.890417 0.890762 0.890813 0.89143 0.891788 0.891934 0.892195 0.891788 0.890643 0.890691 0.890822 0.891256 0.891259 0.891795 0.891095 0.890724 0.890973 0.890608 0.889936 0.888543 0.888887 0.888825 0.888806 0.887948 0.887651 0.887386 0.887839 0.885979 0.886237 0.886123 0.885307 0.885413 0.885553 0.884216 0.883396 0.883314 0.884053 0.884329 0.885292 ];
TPR_GR = [1 0.996907 0.996864 0.99656 0.996242 0.995878 0.995567 0.99483 0.994091 0.993491 0.992688 0.992069 0.991051 0.989741 0.988659 0.987048 0.985654 0.984281 0.983215 0.981698 0.980257 0.978642 0.977046 0.975555 0.973375 0.971638 0.969782 0.968022 0.96621 0.963888 0.961572 0.959629 0.957273 0.955625 0.952929 0.950303 0.947969 0.945205 0.941981 0.939691 0.937081 0.934415 0.931378 0.92923 0.927111 0.924638 0.922359 0.920155 0.917599 0.914961 0.911942 0.908859 0.906296 0.903119 0.90039 0.898073 0.89562 0.892784 0.890373 0.887896 0.885628 0.882332 0.878878 0.876337 0.87375 0.870742 0.867295 0.863804 0.861103 0.858081 0.854774 0.851779 0.84867 0.846185 0.843829 0.841025 0.838219 0.834918 0.831814 0.829358 0.826638 0.823954 0.821215 0.818505 0.815861 0.813253 0.810781 0.807884 0.805085 0.802528 0.799346 0.796427 0.793254 0.790059 0.786961 0.783869 0.780316 0.77709 0.773509 0.770515 0.767247 0.76418 0.761229 0.757881 0.754332 0.750977 0.747561 0.74435 0.740923 0.737307 0.734179 0.731251 0.728248 0.725285 0.72228 0.71977 0.716053 0.712701 0.709113 0.705192 0.70168 0.69784 0.694388 0.691063 0.687142 0.683424 0.679657 0.676253 0.67285 0.669542 0.666091 0.662918 0.659752 0.655861 0.652926 0.649555 0.646461 0.642611 0.638631 0.63506 0.631798 0.629192 0.625615 0.62218 0.617864 0.614029 0.610156 0.606939 0.602862 0.598851 0.594701 0.591074 0.587089 0.583328 0.579303 0.576519 0.573306 0.569623 0.565384 0.561198 0.557504 0.553973 0.550456 0.546514 0.543011 0.539404 0.535114 0.531513 0.528189 0.524888 0.520967 0.517566 0.513777 0.509206 0.505195 0.501462 0.497335 0.493592 0.48953 0.485646 0.481478 0.477742 0.473445 0.469014 0.464536 0.460455 0.4565 0.453047 0.449815 0.445785 0.442449 0.438345 0.4348 0.431743 0.42839 0.424538 0.420661 0.415685 0.41167 0.407664 0.403511 0.399118 0.39527 0.391039 0.386976 0.382715 0.378494 0.37422 0.36977 0.364992 0.360544 0.35629 0.351954 0.3477 0.343182 0.339503 0.334979 0.330319 0.326252 0.321952 0.316674 0.311141 0.305608 0.300347 0.294629 0.289207 0.283861 0.27897 0.273166 0.267562 0.261709 0.255801 0.249886 0.243448 0.236673 0.230625 0.22406 0.217907 0.210751 0.202788 0.196047 0.188093 0.179926 0.171498 0.16253 0.154499 0.146867 0.137905 0.129797 0.120265 0.108934 0.0976835 0.085099 0.0722604 0.0558651 0.0366203 ];
FPR_GR = [1 0.98252 0.954235 0.923569 0.893841 0.864631 0.835571 0.807671 0.78125 0.756278 0.731969 0.709415 0.688356 0.667856 0.647952 0.62917 0.61082 0.594007 0.577362 0.561446 0.546251 0.53172 0.517878 0.505032 0.491694 0.479401 0.466879 0.45469 0.442972 0.431789 0.42092 0.41091 0.401368 0.391611 0.382275 0.373001 0.364503 0.356112 0.347681 0.339901 0.332085 0.324407 0.316933 0.309147 0.302273 0.29527 0.288745 0.281923 0.275552 0.269149 0.263058 0.257106 0.251055 0.244881 0.239321 0.233885 0.228324 0.223044 0.217962 0.212712 0.207927 0.203254 0.198826 0.194555 0.190202 0.185827 0.181642 0.177823 0.173889 0.170114 0.166282 0.162517 0.15914 0.155712 0.152403 0.149095 0.146182 0.143261 0.140338 0.137242 0.134606 0.1319 0.129136 0.126451 0.123874 0.121419 0.118915 0.116344 0.113896 0.111229 0.108857 0.10639 0.10437 0.102103 0.100038 0.0980144 0.0960124 0.0942535 0.0923034 0.0905192 0.0887266 0.0868643 0.0851861 0.0832976 0.081542 0.079955 0.0781931 0.0764355 0.0746822 0.0730495 0.0714698 0.0698514 0.0682051 0.0665407 0.0651098 0.0636796 0.0620579 0.0606313 0.0591164 0.0578316 0.0566792 0.0554946 0.0542613 0.0532456 0.0521414 0.0510519 0.0499568 0.0488979 0.0478325 0.0467224 0.045694 0.0445062 0.0433433 0.0425402 0.0415679 0.0406137 0.0395967 0.0386068 0.0377762 0.0369515 0.0360736 0.0350997 0.0342766 0.0332849 0.0324351 0.0316915 0.0309918 0.03015 0.0294383 0.0286512 0.0279463 0.0272312 0.0263975 0.0257431 0.0251954 0.0245359 0.0238745 0.0231272 0.0224002 0.0218709 0.0212369 0.0206989 0.0202264 0.0197247 0.0191897 0.0186501 0.0181713 0.017694 0.0171137 0.0165897 0.0160642 0.0155923 0.0150689 0.0145977 0.0141898 0.0138434 0.0135685 0.0131681 0.0128487 0.0125099 0.0121734 0.0118611 0.0115854 0.0112885 0.0110291 0.0107803 0.0104694 0.0101513 0.00983055 0.00952234 0.00930888 0.00901179 0.00884231 0.00862726 0.00841549 0.00817748 0.00795538 0.0077736 0.00754653 0.0073464 0.00718529 0.00705072 0.00690214 0.00675076 0.00661106 0.00645433 0.00631018 0.0062219 0.006108 0.00593831 0.00577172 0.00565839 0.00550671 0.00539163 0.00527592 0.00513644 0.00499254 0.00484297 0.00470202 0.00460951 0.00448206 0.00431533 0.00418698 0.00407291 0.00396566 0.00385826 0.00373337 0.00366753 0.00353004 0.00342833 0.0033084 0.00319416 0.00304527 0.00293734 0.00281465 0.00266175 0.00256558 0.00244079 0.00231651 0.00221757 0.00213186 0.00205615 0.0019375 0.00181791 0.00173068 0.00164955 0.00158064 0.00150867 0.00141433 0.00133492 0.00124814 0.00116415 0.00109803 0.000974964 0.000811952 0.000577864 ];
plot(Recall_GR, Precision_GR, 'c', 'linewidth', 2);
Recall_MNP = [1 0.998375 0.997251 0.99632 0.995387 0.994413 0.993342 0.99209 0.99082 0.989531 0.988187 0.986779 0.985343 0.983771 0.982112 0.980447 0.978748 0.977069 0.975408 0.973737 0.971952 0.970162 0.968396 0.966552 0.964757 0.962919 0.961089 0.959252 0.957343 0.955384 0.95337 0.951286 0.949215 0.947309 0.945086 0.942807 0.940485 0.938113 0.935652 0.933202 0.930674 0.928088 0.925442 0.922746 0.920212 0.9174 0.914578 0.911695 0.908783 0.905853 0.902899 0.899918 0.89689 0.893816 0.890761 0.887609 0.884536 0.881361 0.878161 0.874992 0.871793 0.868555 0.865297 0.862026 0.85873 0.855906 0.852552 0.849164 0.84576 0.842318 0.83889 0.835343 0.831798 0.828221 0.824585 0.82099 0.81731 0.8136 0.810009 0.806267 0.802492 0.798731 0.794883 0.791003 0.787064 0.783081 0.779059 0.775066 0.771033 0.766958 0.762824 0.758595 0.75444 0.75016 0.745855 0.741477 0.737051 0.732972 0.728506 0.724011 0.719561 0.715036 0.710459 0.705848 0.701262 0.696659 0.691994 0.687471 0.682713 0.678004 0.673225 0.668359 0.663519 0.658673 0.65376 0.64883 0.643927 0.638948 0.633998 0.629002 0.623964 0.618929 0.613841 0.608747 0.603652 0.598527 0.593372 0.588212 0.584197 0.579659 0.574475 0.569285 0.5641 0.558853 0.553657 0.548405 0.543175 0.537885 0.532644 0.527414 0.522086 0.516839 0.511501 0.506175 0.500963 0.495635 0.49039 0.48506 0.479807 0.474541 0.469457 0.464224 0.459051 0.453859 0.448623 0.443403 0.438203 0.433032 0.427791 0.422522 0.417611 0.412379 0.407194 0.402001 0.396827 0.391711 0.386574 0.381469 0.37636 0.371238 0.366136 0.360999 0.355888 0.350803 0.345771 0.340747 0.335741 0.330698 0.325715 0.320712 0.315955 0.311036 0.306156 0.301268 0.296412 0.291598 0.286766 0.281994 0.27721 0.272454 0.267717 0.263014 0.259123 0.254445 0.249841 0.245243 0.240726 0.236151 0.231663 0.227152 0.222707 0.218345 0.213925 0.209585 0.205241 0.200938 0.196658 0.192508 0.18833 0.184182 0.1801 0.175994 0.171902 0.16786 0.164183 0.160211 0.156213 0.152261 0.148406 0.14456 0.140731 0.136972 0.13323 0.129507 0.126065 0.122411 0.118842 0.11533 0.111799 0.108399 0.104957 0.101688 0.0983397 0.0949769 0.0917138 0.0885305 0.0852308 0.0820586 0.0789212 0.0757198 0.0726647 0.0695064 0.0664321 0.0634068 0.0602511 0.0572528 0.0542729 0.0510435 0.0480041 0.0448623 0.0414273 0.038253 0.0349228 0.0313742 0.0275306 0.0186788 ];
Precision_MNP = [0.169567 0.191679 0.208712 0.222644 0.235753 0.248091 0.259857 0.270924 0.281066 0.290423 0.29929 0.307778 0.315923 0.323636 0.331007 0.338108 0.345015 0.351734 0.358371 0.364806 0.371111 0.377184 0.382962 0.388802 0.394568 0.400205 0.405735 0.410969 0.416212 0.421368 0.42645 0.43143 0.436324 0.440784 0.445459 0.450018 0.454452 0.458818 0.463118 0.46734 0.471523 0.475599 0.479584 0.483512 0.487021 0.490861 0.494652 0.498338 0.501977 0.505525 0.509044 0.512536 0.515992 0.519422 0.52274 0.526058 0.529286 0.532495 0.535677 0.538784 0.541842 0.544864 0.547874 0.550842 0.553795 0.556192 0.559084 0.561923 0.564723 0.567499 0.570227 0.572921 0.575555 0.578169 0.580783 0.583354 0.585888 0.588394 0.590724 0.593147 0.595539 0.597901 0.600222 0.602515 0.604796 0.607063 0.609282 0.611503 0.613694 0.61585 0.61798 0.620096 0.622171 0.62425 0.626333 0.628391 0.630449 0.632301 0.634288 0.636275 0.638196 0.640115 0.64205 0.643969 0.645861 0.647722 0.649586 0.651378 0.653192 0.654962 0.656764 0.658505 0.660219 0.661886 0.66358 0.66528 0.666927 0.66857 0.670181 0.671741 0.673314 0.674882 0.676456 0.678013 0.67957 0.681114 0.682684 0.684212 0.685375 0.686639 0.688126 0.689611 0.691056 0.692488 0.693892 0.695285 0.696694 0.698039 0.699345 0.700641 0.701932 0.7032 0.704443 0.70568 0.706915 0.708146 0.709371 0.710556 0.711722 0.712919 0.71407 0.715271 0.716455 0.717597 0.718773 0.719905 0.721004 0.722119 0.723234 0.724344 0.72533 0.726423 0.727502 0.728588 0.729673 0.730689 0.73174 0.73279 0.733797 0.734855 0.735905 0.736946 0.73797 0.739008 0.739965 0.740921 0.741867 0.742833 0.743806 0.744759 0.745667 0.746625 0.747497 0.748422 0.749327 0.750196 0.751094 0.751976 0.75286 0.753681 0.754509 0.755374 0.756114 0.756949 0.757835 0.758688 0.759511 0.760319 0.761143 0.762013 0.762889 0.763664 0.764505 0.765286 0.76614 0.767047 0.767918 0.768799 0.769574 0.770417 0.771264 0.772093 0.772911 0.773756 0.774493 0.775301 0.776089 0.776843 0.777589 0.778316 0.77896 0.779624 0.780302 0.78087 0.7814 0.782096 0.782728 0.783358 0.784058 0.784732 0.78538 0.786083 0.786673 0.787345 0.788013 0.788552 0.789253 0.78988 0.790463 0.791178 0.79175 0.792468 0.792967 0.793328 0.794028 0.794464 0.794826 0.795317 0.795425 0.795255 0.795275 0.795009 0.794743 0.79488 0.79372 0.786282 ];
TPR_MNP = [1 0.998375 0.997251 0.99632 0.995387 0.994413 0.993342 0.99209 0.99082 0.989531 0.988187 0.986779 0.985343 0.983771 0.982112 0.980447 0.978748 0.977069 0.975408 0.973737 0.971952 0.970162 0.968396 0.966552 0.964757 0.962919 0.961089 0.959252 0.957343 0.955384 0.95337 0.951286 0.949215 0.947309 0.945086 0.942807 0.940485 0.938113 0.935652 0.933202 0.930674 0.928088 0.925442 0.922746 0.920212 0.9174 0.914578 0.911695 0.908783 0.905853 0.902899 0.899918 0.89689 0.893816 0.890761 0.887609 0.884536 0.881361 0.878161 0.874992 0.871793 0.868555 0.865297 0.862026 0.85873 0.855906 0.852552 0.849164 0.84576 0.842318 0.83889 0.835343 0.831798 0.828221 0.824585 0.82099 0.81731 0.8136 0.810009 0.806267 0.802492 0.798731 0.794883 0.791003 0.787064 0.783081 0.779059 0.775066 0.771033 0.766958 0.762824 0.758595 0.75444 0.75016 0.745855 0.741477 0.737051 0.732972 0.728506 0.724011 0.719561 0.715036 0.710459 0.705848 0.701262 0.696659 0.691994 0.687471 0.682713 0.678004 0.673225 0.668359 0.663519 0.658673 0.65376 0.64883 0.643927 0.638948 0.633998 0.629002 0.623964 0.618929 0.613841 0.608747 0.603652 0.598527 0.593372 0.588212 0.584197 0.579659 0.574475 0.569285 0.5641 0.558853 0.553657 0.548405 0.543175 0.537885 0.532644 0.527414 0.522086 0.516839 0.511501 0.506175 0.500963 0.495635 0.49039 0.48506 0.479807 0.474541 0.469457 0.464224 0.459051 0.453859 0.448623 0.443403 0.438203 0.433032 0.427791 0.422522 0.417611 0.412379 0.407194 0.402001 0.396827 0.391711 0.386574 0.381469 0.37636 0.371238 0.366136 0.360999 0.355888 0.350803 0.345771 0.340747 0.335741 0.330698 0.325715 0.320712 0.315955 0.311036 0.306156 0.301268 0.296412 0.291598 0.286766 0.281994 0.27721 0.272454 0.267717 0.263014 0.259123 0.254445 0.249841 0.245243 0.240726 0.236151 0.231663 0.227152 0.222707 0.218345 0.213925 0.209585 0.205241 0.200938 0.196658 0.192508 0.18833 0.184182 0.1801 0.175994 0.171902 0.16786 0.164183 0.160211 0.156213 0.152261 0.148406 0.14456 0.140731 0.136972 0.13323 0.129507 0.126065 0.122411 0.118842 0.11533 0.111799 0.108399 0.104957 0.101688 0.0983397 0.0949769 0.0917138 0.0885305 0.0852308 0.0820586 0.0789212 0.0757198 0.0726647 0.0695064 0.0664321 0.0634068 0.0602511 0.0572528 0.0542729 0.0510435 0.0480041 0.0448623 0.0414273 0.038253 0.0349228 0.0313742 0.0275306 0.0186788 ];
FPR_MNP = [1 0.906942 0.839652 0.788318 0.744017 0.705117 0.670485 0.639687 0.612661 0.588582 0.566796 0.546759 0.52823 0.511284 0.495548 0.48085 0.466983 0.453907 0.441354 0.42977 0.418507 0.407825 0.39808 0.388229 0.378778 0.36974 0.36112 0.353242 0.34538 0.337739 0.330449 0.323336 0.316462 0.310564 0.304138 0.297965 0.292116 0.286354 0.280783 0.275416 0.270148 0.265072 0.260153 0.25534 0.251259 0.246658 0.242197 0.237933 0.233716 0.229663 0.225708 0.221795 0.217922 0.214132 0.210556 0.206925 0.203518 0.2001 0.196716 0.193484 0.190305 0.187138 0.184011 0.180948 0.177927 0.175571 0.17266 0.169826 0.16708 0.16436 0.161767 0.159143 0.156636 0.15414 0.151623 0.149214 0.146801 0.144403 0.142227 0.139957 0.137726 0.135565 0.133434 0.13133 0.129243 0.127159 0.125097 0.123081 0.121121 0.119213 0.117315 0.115418 0.113589 0.111732 0.10991 0.108089 0.106276 0.104698 0.102942 0.101212 0.099563 0.0979076 0.0962407 0.0945784 0.0929908 0.0914128 0.0898317 0.0883481 0.0868141 0.0853423 0.0838546 0.0823949 0.0809703 0.079582 0.0781745 0.0767749 0.0754452 0.0741016 0.0728089 0.0715425 0.0702529 0.0690015 0.0677447 0.0665219 0.0653018 0.0641046 0.062895 0.0617109 0.0608195 0.0598522 0.0587181 0.0575954 0.0565117 0.0554418 0.0543959 0.05336 0.0523508 0.051345 0.0503828 0.0494444 0.0484936 0.0475781 0.0466523 0.0457411 0.0448643 0.0439811 0.0431342 0.0422928 0.0414694 0.0406456 0.0398722 0.0390707 0.0382951 0.0375368 0.0367681 0.0360275 0.0353081 0.034602 0.033888 0.0331813 0.0325589 0.0318716 0.0312101 0.0305483 0.0298994 0.0292804 0.028655 0.0280451 0.0274522 0.0268522 0.0262537 0.0256657 0.0250904 0.0245235 0.0239801 0.0234394 0.0229106 0.0223882 0.0218802 0.021362 0.0208914 0.0203953 0.019931 0.0194515 0.0189892 0.0185409 0.0180864 0.0176479 0.017209 0.0167805 0.0163548 0.0159391 0.0156074 0.0152005 0.0147997 0.0144062 0.0140279 0.013656 0.0132866 0.0129197 0.0125621 0.0122224 0.0118772 0.011553 0.0112213 0.0108885 0.0105712 0.0102684 0.00996748 0.00967002 0.0093816 0.00909357 0.00881183 0.00853512 0.00829297 0.00803411 0.0077752 0.00752055 0.00727792 0.00703517 0.00679914 0.00657222 0.00635124 0.00612911 0.00593258 0.00571558 0.00550692 0.00530829 0.00510693 0.00491246 0.00472228 0.00454435 0.00436196 0.00417854 0.00400504 0.00384295 0.00366833 0.00350732 0.00334981 0.00318928 0.00303809 0.00288419 0.0027385 0.00259809 0.00244861 0.00231476 0.00218241 0.0020414 0.00191341 0.00178598 0.00164693 0.00152139 0.00139146 0.00124787 0.00109106 0.000761977 ];
plot(Recall_MNP, Precision_MNP, 'm', 'linewidth', 2);
Recall_UFO = [1 0.975912 0.971831 0.967598 0.962677 0.956869 0.951375 0.946278 0.94111 0.936058 0.931304 0.924705 0.91809 0.912576 0.907009 0.902611 0.897756 0.89208 0.886825 0.882037 0.876135 0.870653 0.864872 0.860144 0.853699 0.848985 0.844408 0.840196 0.835988 0.831906 0.827958 0.824129 0.820085 0.816293 0.812879 0.809316 0.8043 0.799954 0.79554 0.790604 0.785928 0.781761 0.777501 0.773523 0.770504 0.767558 0.764264 0.761204 0.757566 0.753909 0.750635 0.747528 0.744278 0.740374 0.736955 0.732941 0.7285 0.724872 0.72109 0.71723 0.712506 0.709087 0.70561 0.702307 0.699286 0.6963 0.693386 0.690447 0.687376 0.682977 0.67959 0.676057 0.672757 0.66985 0.666275 0.662864 0.659962 0.656544 0.653585 0.650836 0.647693 0.644238 0.64135 0.638358 0.635039 0.631338 0.627863 0.62472 0.621659 0.618141 0.614972 0.612139 0.609119 0.606147 0.603349 0.599653 0.596084 0.591973 0.587945 0.58431 0.580468 0.577019 0.573702 0.570646 0.567364 0.563525 0.559767 0.556283 0.553054 0.549258 0.545821 0.542548 0.539498 0.53654 0.533518 0.530094 0.526712 0.523354 0.520312 0.51677 0.512765 0.5094 0.506029 0.502678 0.499748 0.496779 0.492911 0.489818 0.486802 0.483414 0.4796 0.47631 0.472798 0.469087 0.46563 0.462633 0.459373 0.456054 0.452378 0.449212 0.446197 0.442372 0.438649 0.434986 0.431833 0.427872 0.424889 0.421939 0.418853 0.415864 0.412952 0.410084 0.406721 0.403422 0.400446 0.397475 0.394099 0.391073 0.388219 0.384929 0.382065 0.378781 0.375925 0.373025 0.370245 0.367481 0.364421 0.361682 0.358903 0.355613 0.35236 0.349065 0.346267 0.343549 0.340974 0.338082 0.335516 0.332729 0.330113 0.327529 0.324795 0.32212 0.319044 0.315919 0.313236 0.309902 0.306377 0.302953 0.299693 0.295808 0.293493 0.290626 0.288111 0.285399 0.282731 0.279946 0.277166 0.274393 0.271384 0.268083 0.264702 0.261394 0.258142 0.255464 0.252738 0.24958 0.246397 0.243252 0.240685 0.238464 0.234522 0.231741 0.228772 0.226026 0.223001 0.22042 0.217737 0.214813 0.211196 0.208517 0.205724 0.203104 0.20006 0.197228 0.194467 0.191552 0.188783 0.185561 0.182607 0.179904 0.176647 0.173365 0.170658 0.167332 0.163911 0.160867 0.15789 0.153904 0.150815 0.147223 0.143809 0.140121 0.136113 0.13172 0.127382 0.12298 0.117373 0.111713 0.104391 0.0988142 0.0932589 0.0868121 0.078738 0.0697358 0.0590702 0.041754 ];
Precision_UFO = [0.169567 0.302285 0.336078 0.374002 0.404452 0.433225 0.461887 0.484702 0.505287 0.527063 0.542901 0.559094 0.573282 0.587089 0.600006 0.612341 0.625017 0.634927 0.645233 0.655874 0.667447 0.676587 0.68577 0.692724 0.699683 0.707352 0.714977 0.722131 0.728317 0.734902 0.740524 0.74594 0.751123 0.755402 0.760281 0.763826 0.767727 0.772619 0.77766 0.781575 0.78422 0.787552 0.790801 0.794594 0.796983 0.799919 0.8026 0.805581 0.808299 0.810917 0.814621 0.81675 0.818786 0.82067 0.822469 0.824584 0.826694 0.828946 0.831306 0.833842 0.835647 0.837403 0.838802 0.840361 0.842266 0.84426 0.845349 0.846595 0.84799 0.848549 0.850262 0.851332 0.85251 0.85391 0.855379 0.856313 0.85755 0.858263 0.859134 0.860289 0.861056 0.861811 0.86272 0.863332 0.863828 0.864357 0.865178 0.865933 0.867187 0.867394 0.868358 0.869407 0.870229 0.870948 0.871953 0.873175 0.874183 0.875221 0.875632 0.876389 0.87751 0.878477 0.879612 0.880408 0.881294 0.882024 0.882408 0.883043 0.883683 0.884376 0.884891 0.885623 0.886489 0.887453 0.887859 0.888966 0.889271 0.889669 0.88998 0.890293 0.890488 0.891218 0.891692 0.892261 0.892774 0.893387 0.893213 0.893714 0.894526 0.895728 0.896523 0.896998 0.897508 0.898124 0.898696 0.898818 0.899336 0.899875 0.90053 0.901071 0.902264 0.901959 0.902338 0.902304 0.903188 0.902577 0.902928 0.903396 0.903626 0.903738 0.903821 0.904282 0.904471 0.9047 0.905293 0.905098 0.905488 0.905572 0.905817 0.905458 0.90563 0.905497 0.905709 0.905632 0.905922 0.906741 0.90711 0.907312 0.907325 0.907539 0.907099 0.906772 0.907174 0.907799 0.907964 0.907489 0.90717 0.907042 0.907123 0.907223 0.906995 0.907196 0.907142 0.907432 0.907788 0.907647 0.908251 0.909086 0.909391 0.910347 0.910722 0.911142 0.912143 0.912572 0.91317 0.912925 0.913115 0.913099 0.913397 0.913391 0.913572 0.913305 0.912971 0.91305 0.913587 0.91344 0.914706 0.915334 0.915324 0.915387 0.914423 0.914349 0.914512 0.914387 0.914357 0.914449 0.91446 0.914508 0.914067 0.914015 0.913944 0.91418 0.91427 0.914597 0.914693 0.914719 0.91495 0.915009 0.915268 0.915927 0.916054 0.91607 0.916175 0.916354 0.915992 0.916182 0.915753 0.915623 0.916316 0.916316 0.916463 0.915596 0.914801 0.914351 0.914159 0.913512 0.913483 0.913252 0.912839 0.912264 0.914075 0.913417 0.913809 0.912938 0.914005 0.914472 ];
TPR_UFO = [1 0.975912 0.971831 0.967598 0.962677 0.956869 0.951375 0.946278 0.94111 0.936058 0.931304 0.924705 0.91809 0.912576 0.907009 0.902611 0.897756 0.89208 0.886825 0.882037 0.876135 0.870653 0.864872 0.860144 0.853699 0.848985 0.844408 0.840196 0.835988 0.831906 0.827958 0.824129 0.820085 0.816293 0.812879 0.809316 0.8043 0.799954 0.79554 0.790604 0.785928 0.781761 0.777501 0.773523 0.770504 0.767558 0.764264 0.761204 0.757566 0.753909 0.750635 0.747528 0.744278 0.740374 0.736955 0.732941 0.7285 0.724872 0.72109 0.71723 0.712506 0.709087 0.70561 0.702307 0.699286 0.6963 0.693386 0.690447 0.687376 0.682977 0.67959 0.676057 0.672757 0.66985 0.666275 0.662864 0.659962 0.656544 0.653585 0.650836 0.647693 0.644238 0.64135 0.638358 0.635039 0.631338 0.627863 0.62472 0.621659 0.618141 0.614972 0.612139 0.609119 0.606147 0.603349 0.599653 0.596084 0.591973 0.587945 0.58431 0.580468 0.577019 0.573702 0.570646 0.567364 0.563525 0.559767 0.556283 0.553054 0.549258 0.545821 0.542548 0.539498 0.53654 0.533518 0.530094 0.526712 0.523354 0.520312 0.51677 0.512765 0.5094 0.506029 0.502678 0.499748 0.496779 0.492911 0.489818 0.486802 0.483414 0.4796 0.47631 0.472798 0.469087 0.46563 0.462633 0.459373 0.456054 0.452378 0.449212 0.446197 0.442372 0.438649 0.434986 0.431833 0.427872 0.424889 0.421939 0.418853 0.415864 0.412952 0.410084 0.406721 0.403422 0.400446 0.397475 0.394099 0.391073 0.388219 0.384929 0.382065 0.378781 0.375925 0.373025 0.370245 0.367481 0.364421 0.361682 0.358903 0.355613 0.35236 0.349065 0.346267 0.343549 0.340974 0.338082 0.335516 0.332729 0.330113 0.327529 0.324795 0.32212 0.319044 0.315919 0.313236 0.309902 0.306377 0.302953 0.299693 0.295808 0.293493 0.290626 0.288111 0.285399 0.282731 0.279946 0.277166 0.274393 0.271384 0.268083 0.264702 0.261394 0.258142 0.255464 0.252738 0.24958 0.246397 0.243252 0.240685 0.238464 0.234522 0.231741 0.228772 0.226026 0.223001 0.22042 0.217737 0.214813 0.211196 0.208517 0.205724 0.203104 0.20006 0.197228 0.194467 0.191552 0.188783 0.185561 0.182607 0.179904 0.176647 0.173365 0.170658 0.167332 0.163911 0.160867 0.15789 0.153904 0.150815 0.147223 0.143809 0.140121 0.136113 0.13172 0.127382 0.12298 0.117373 0.111713 0.104391 0.0988142 0.0932589 0.0868121 0.078738 0.0697358 0.0590702 0.041754 ];
FPR_UFO = [1 0.69102 0.5986 0.515515 0.45578 0.407093 0.362813 0.330251 0.304179 0.27912 0.261609 0.242762 0.226745 0.21307 0.201054 0.188716 0.178606 0.170665 0.16237 0.154499 0.145989 0.139361 0.133156 0.128227 0.122805 0.118001 0.113184 0.108813 0.104884 0.100674 0.097193 0.0941727 0.091385 0.0889646 0.0865961 0.0843428 0.0817114 0.0792306 0.0769829 0.0751667 0.0735351 0.0717301 0.070047 0.0679375 0.0666457 0.06516 0.0636242 0.0621544 0.0607132 0.0591667 0.0575235 0.0562222 0.0549174 0.0536785 0.0525915 0.0512595 0.0501231 0.0490851 0.0476813 0.0464572 0.045491 0.0444826 0.0437232 0.043054 0.0421624 0.0411832 0.0405835 0.0398466 0.0392255 0.0386576 0.0374742 0.0368338 0.0361039 0.0353557 0.0345549 0.0339727 0.0333553 0.0326294 0.0320425 0.0314429 0.0309667 0.0304639 0.03001 0.0295953 0.029169 0.0287566 0.0282928 0.027864 0.0274349 0.0270233 0.0265477 0.0261528 0.0257751 0.0254095 0.0249547 0.0243922 0.0238786 0.0233317 0.022913 0.0225073 0.0220523 0.0215761 0.0210935 0.020722 0.0201709 0.0197403 0.0193487 0.0189842 0.0185886 0.0181683 0.017799 0.0174675 0.0171131 0.0167513 0.0164283 0.0159798 0.0157216 0.0154356 0.0151681 0.0149224 0.0146518 0.0143563 0.0140566 0.0136914 0.0132605 0.0129455 0.0126741 0.0124023 0.0121092 0.0118411 0.0115861 0.0113913 0.0111992 0.010987 0.0107753 0.010565 0.010334 0.0101327 0.00991417 0.00969947 0.00921837 0.00906641 0.00890588 0.00873908 0.00847172 0.00832361 0.0081641 0.00797831 0.0078508 0.0077245 0.00758642 0.0074049 0.00724002 0.00708736 0.00695098 0.00678875 0.00662041 0.00649555 0.00636022 0.00619014 0.00605625 0.00592107 0.00581764 0.0056945 0.00559283 0.00548348 0.00535999 0.00526724 0.00518316 0.00507663 0.0049865 0.00490928 0.00481203 0.00473569 0.00464595 0.00456098 0.0044865 0.00442357 0.00434825 0.00427627 0.0042123 0.00411397 0.00403887 0.00394217 0.00387431 0.00380243 0.00373701 0.00366074 0.00360425 0.0035414 0.00347876 0.0034068 0.00332736 0.00327149 0.00321105 0.00314584 0.00307742 0.00303598 0.0029819 0.00291508 0.00286818 0.00282616 0.00276654 0.00272914 0.002691 0.0026487 0.00258285 0.00252917 0.00249839 0.00246328 0.0024332 0.0024033 0.00236843 0.00233712 0.00230349 0.00226129 0.00220327 0.00212635 0.00207067 0.00203726 0.00200305 0.00196862 0.00187321 0.00183692 0.00181005 0.00178395 0.0017508 0.00172468 0.00169171 0.00165381 0.00162515 0.00159516 0.00156782 0.00153146 0.00150013 0.00146789 0.00139834 0.00135208 0.00130353 0.00127104 0.00123549 0.00119376 0.00114995 0.00111829 0.00107957 0.0010212 0.000912221 0.000866117 0.000816351 0.000763664 0.000727815 0.000694454 0.000628371 0.000552371 0.0004751 0.000293921 ];
plot(Recall_UFO, Precision_UFO, 'y', 'linewidth', 2);
Recall_MC = [1 0.996591 0.994023 0.991165 0.988285 0.984499 0.980222 0.976139 0.971667 0.967291 0.962607 0.957821 0.953623 0.948691 0.943589 0.938365 0.933374 0.928843 0.924234 0.918825 0.913791 0.908809 0.904 0.898407 0.894018 0.888995 0.883982 0.878411 0.873175 0.868844 0.864368 0.859864 0.854882 0.849961 0.846261 0.84223 0.838639 0.834478 0.830667 0.8272 0.823787 0.819881 0.816674 0.81281 0.808782 0.80458 0.80093 0.797413 0.793853 0.789738 0.78613 0.78259 0.778807 0.775016 0.770889 0.767336 0.763432 0.75992 0.75611 0.752664 0.749031 0.745735 0.742505 0.739344 0.735977 0.732329 0.729451 0.726671 0.723463 0.71987 0.716664 0.713222 0.71001 0.707286 0.704288 0.701163 0.698055 0.695186 0.691969 0.688497 0.685618 0.681915 0.678964 0.675959 0.673027 0.670434 0.667251 0.6642 0.661177 0.658034 0.654945 0.651899 0.649007 0.646034 0.642963 0.640764 0.638054 0.634697 0.631782 0.629036 0.626407 0.623113 0.620433 0.617976 0.614796 0.6121 0.609101 0.606134 0.603431 0.600797 0.599031 0.595937 0.592918 0.590471 0.587508 0.584541 0.58262 0.580007 0.577135 0.574572 0.571576 0.568916 0.565788 0.563028 0.560118 0.556882 0.554173 0.55116 0.548522 0.545553 0.543156 0.540788 0.538081 0.535384 0.532667 0.53009 0.527981 0.52548 0.523175 0.520647 0.517996 0.515425 0.512613 0.509934 0.507124 0.504587 0.501967 0.499326 0.496631 0.494002 0.491785 0.488947 0.486856 0.484513 0.481905 0.478881 0.476585 0.47387 0.471241 0.469115 0.467348 0.464989 0.462253 0.459684 0.457466 0.455519 0.452995 0.450777 0.448329 0.445969 0.44427 0.442192 0.439906 0.437978 0.435295 0.433306 0.430837 0.428067 0.42566 0.423022 0.420432 0.417628 0.41516 0.412685 0.41018 0.40789 0.405892 0.403552 0.401474 0.39877 0.395972 0.39281 0.389518 0.387064 0.384559 0.382008 0.379334 0.376614 0.373866 0.371802 0.368893 0.365831 0.363097 0.360544 0.358076 0.356027 0.353289 0.350176 0.347272 0.344555 0.341851 0.339313 0.335987 0.333042 0.329806 0.325918 0.323281 0.320184 0.31725 0.314399 0.311827 0.308708 0.306044 0.302276 0.299093 0.295544 0.292428 0.28894 0.286557 0.283295 0.27991 0.276351 0.272157 0.267996 0.263831 0.260293 0.256079 0.251615 0.247152 0.241729 0.23615 0.230242 0.22394 0.217254 0.210039 0.202295 0.195039 0.186847 0.177994 0.167983 0.15692 0.144559 0.129563 0.110717 0.0877609 0.0575389 ];
Precision_MC = [0.169567 0.174248 0.185218 0.195225 0.207532 0.218877 0.230936 0.242875 0.255357 0.266113 0.275904 0.2852 0.294611 0.304938 0.315414 0.326095 0.337869 0.349063 0.358637 0.367632 0.376963 0.387892 0.397936 0.406862 0.415885 0.425095 0.434792 0.442902 0.450937 0.458957 0.466677 0.474613 0.481772 0.489427 0.497982 0.506996 0.515431 0.523369 0.530583 0.537427 0.544535 0.552008 0.558849 0.566691 0.572698 0.579516 0.586082 0.592821 0.599532 0.606021 0.613077 0.61951 0.625165 0.631256 0.63691 0.642395 0.647467 0.6521 0.656227 0.661761 0.667006 0.671719 0.676958 0.681529 0.686504 0.691141 0.695137 0.699856 0.703923 0.708239 0.712119 0.716701 0.722408 0.726872 0.730865 0.734752 0.739424 0.743896 0.748023 0.752033 0.755899 0.759737 0.76376 0.768061 0.771598 0.775046 0.778163 0.78126 0.784126 0.787194 0.790098 0.793148 0.795926 0.798858 0.801029 0.803588 0.805553 0.807541 0.809748 0.812035 0.813619 0.815705 0.816852 0.818806 0.820517 0.822577 0.824496 0.826619 0.828531 0.830079 0.832236 0.833563 0.834788 0.83664 0.83803 0.839335 0.840641 0.842112 0.842772 0.844459 0.844841 0.845435 0.845819 0.847165 0.848546 0.849129 0.849885 0.850653 0.851378 0.852373 0.853686 0.854385 0.854949 0.855361 0.85621 0.856957 0.857007 0.857688 0.858373 0.859594 0.85946 0.859767 0.860413 0.86124 0.862233 0.862907 0.863621 0.864074 0.864306 0.864737 0.865221 0.865951 0.86657 0.867425 0.868167 0.868358 0.868707 0.869498 0.870361 0.871205 0.871765 0.872247 0.872925 0.873298 0.874134 0.874467 0.875567 0.87558 0.876067 0.876959 0.877297 0.878146 0.878485 0.87898 0.879258 0.879745 0.879636 0.87992 0.880309 0.881061 0.881467 0.882495 0.882422 0.883005 0.883512 0.882978 0.882716 0.883013 0.883206 0.883007 0.883416 0.88343 0.883259 0.883686 0.883916 0.884076 0.883468 0.883778 0.883669 0.883968 0.883575 0.88378 0.883705 0.883795 0.88339 0.883652 0.88386 0.884205 0.88353 0.883054 0.883859 0.88422 0.883835 0.883878 0.883367 0.883861 0.883849 0.883429 0.884023 0.883234 0.88347 0.883511 0.883244 0.883342 0.883249 0.882417 0.882958 0.882597 0.883984 0.885019 0.884758 0.88524 0.884479 0.88489 0.885414 0.88582 0.886125 0.886167 0.886342 0.886725 0.887302 0.888435 0.888175 0.888648 0.888336 0.887661 0.88877 0.888623 0.888512 0.887822 0.888314 0.888526 0.889026 0.889629 0.888564 0.887469 ];
TPR_MC = [1 0.996591 0.994023 0.991165 0.988285 0.984499 0.980222 0.976139 0.971667 0.967291 0.962607 0.957821 0.953623 0.948691 0.943589 0.938365 0.933374 0.928843 0.924234 0.918825 0.913791 0.908809 0.904 0.898407 0.894018 0.888995 0.883982 0.878411 0.873175 0.868844 0.864368 0.859864 0.854882 0.849961 0.846261 0.84223 0.838639 0.834478 0.830667 0.8272 0.823787 0.819881 0.816674 0.81281 0.808782 0.80458 0.80093 0.797413 0.793853 0.789738 0.78613 0.78259 0.778807 0.775016 0.770889 0.767336 0.763432 0.75992 0.75611 0.752664 0.749031 0.745735 0.742505 0.739344 0.735977 0.732329 0.729451 0.726671 0.723463 0.71987 0.716664 0.713222 0.71001 0.707286 0.704288 0.701163 0.698055 0.695186 0.691969 0.688497 0.685618 0.681915 0.678964 0.675959 0.673027 0.670434 0.667251 0.6642 0.661177 0.658034 0.654945 0.651899 0.649007 0.646034 0.642963 0.640764 0.638054 0.634697 0.631782 0.629036 0.626407 0.623113 0.620433 0.617976 0.614796 0.6121 0.609101 0.606134 0.603431 0.600797 0.599031 0.595937 0.592918 0.590471 0.587508 0.584541 0.58262 0.580007 0.577135 0.574572 0.571576 0.568916 0.565788 0.563028 0.560118 0.556882 0.554173 0.55116 0.548522 0.545553 0.543156 0.540788 0.538081 0.535384 0.532667 0.53009 0.527981 0.52548 0.523175 0.520647 0.517996 0.515425 0.512613 0.509934 0.507124 0.504587 0.501967 0.499326 0.496631 0.494002 0.491785 0.488947 0.486856 0.484513 0.481905 0.478881 0.476585 0.47387 0.471241 0.469115 0.467348 0.464989 0.462253 0.459684 0.457466 0.455519 0.452995 0.450777 0.448329 0.445969 0.44427 0.442192 0.439906 0.437978 0.435295 0.433306 0.430837 0.428067 0.42566 0.423022 0.420432 0.417628 0.41516 0.412685 0.41018 0.40789 0.405892 0.403552 0.401474 0.39877 0.395972 0.39281 0.389518 0.387064 0.384559 0.382008 0.379334 0.376614 0.373866 0.371802 0.368893 0.365831 0.363097 0.360544 0.358076 0.356027 0.353289 0.350176 0.347272 0.344555 0.341851 0.339313 0.335987 0.333042 0.329806 0.325918 0.323281 0.320184 0.31725 0.314399 0.311827 0.308708 0.306044 0.302276 0.299093 0.295544 0.292428 0.28894 0.286557 0.283295 0.27991 0.276351 0.272157 0.267996 0.263831 0.260293 0.256079 0.251615 0.247152 0.241729 0.23615 0.230242 0.22394 0.217254 0.210039 0.202295 0.195039 0.186847 0.177994 0.167983 0.15692 0.144559 0.129563 0.110717 0.0877609 0.0575389 ];
FPR_MC = [1 0.96618 0.91192 0.860923 0.812815 0.769551 0.729428 0.692645 0.659644 0.629906 0.602527 0.577825 0.554156 0.531399 0.510642 0.490904 0.472595 0.455213 0.438936 0.423959 0.409129 0.39524 0.382097 0.369598 0.358182 0.347338 0.336352 0.326342 0.31694 0.307514 0.298496 0.28985 0.281618 0.273542 0.265544 0.257909 0.250393 0.243469 0.236584 0.230296 0.22404 0.218082 0.212374 0.206497 0.201125 0.195415 0.1902 0.185286 0.180369 0.175572 0.170803 0.16617 0.161791 0.157818 0.15398 0.149856 0.146047 0.142426 0.138824 0.135262 0.131748 0.128449 0.12533 0.122285 0.119134 0.116311 0.113549 0.110819 0.108179 0.105413 0.10307 0.100519 0.0978694 0.0956785 0.0933831 0.0910858 0.0889909 0.0868629 0.0846975 0.0827806 0.0808951 0.0790215 0.0772206 0.0754967 0.073638 0.0721987 0.0706787 0.069164 0.0676625 0.0661459 0.0647363 0.0632731 0.0618447 0.0606003 0.0594369 0.0582133 0.0571071 0.0559074 0.0548559 0.0537142 0.0528144 0.0518555 0.0509083 0.0499929 0.0490108 0.0480186 0.0471683 0.0463377 0.045523 0.0447085 0.0438031 0.0431129 0.0423676 0.0414956 0.0407809 0.0400583 0.0392275 0.0385731 0.0379724 0.0373063 0.0366984 0.0362284 0.0355438 0.0349849 0.0343738 0.0337871 0.0332263 0.0326621 0.0320949 0.0315417 0.0309365 0.0304935 0.0299187 0.0294819 0.0290237 0.0286206 0.0280544 0.0276157 0.0270675 0.0265857 0.0260287 0.0256675 0.0252585 0.0248409 0.0243713 0.0239239 0.0235007 0.0231946 0.0227933 0.0223572 0.0219654 0.0215262 0.0211668 0.020846 0.0204828 0.0201354 0.0198179 0.0193856 0.0190915 0.0187477 0.0184344 0.0181652 0.017827 0.0174193 0.0171093 0.0168488 0.0164937 0.0163011 0.0159851 0.0156003 0.0153233 0.0150688 0.0147793 0.0145579 0.0143541 0.0140483 0.0138498 0.0135886 0.0132796 0.0130091 0.0127664 0.0125348 0.0122527 0.0119799 0.0117984 0.0116329 0.0114747 0.0112791 0.0111012 0.0109329 0.0107402 0.0105331 0.0103678 0.01021 0.010019 0.00981109 0.00966023 0.00952286 0.00940796 0.00923605 0.00906981 0.00891424 0.00879752 0.00863386 0.00846644 0.00829037 0.00815884 0.00797156 0.00776191 0.00757954 0.00739923 0.00724449 0.00706363 0.00691486 0.00677225 0.00650161 0.00637872 0.00622444 0.00609611 0.00593751 0.00573526 0.00557869 0.00542562 0.00529407 0.00512417 0.00497732 0.00479684 0.00466194 0.00454201 0.00442744 0.00429199 0.00415745 0.00403352 0.00391444 0.00363946 0.00350703 0.00341393 0.00327363 0.00318439 0.00309124 0.0029566 0.00285046 0.00274954 0.0026426 0.00249085 0.00239241 0.002277 0.00213103 0.00196524 0.00181017 0.00164226 0.00151318 0.00131387 0.00110024 0.000862105 0.000619854 ];
plot(Recall_MC, Precision_MC, ':k', 'linewidth', 2);
Recall_DSR = [1 0.986412 0.972743 0.962401 0.954534 0.947112 0.939918 0.93307 0.926351 0.920135 0.913982 0.908024 0.902512 0.897173 0.892 0.8871 0.882441 0.877834 0.873173 0.868589 0.864132 0.859938 0.855559 0.851221 0.847082 0.842853 0.838771 0.83476 0.830652 0.826683 0.822736 0.818944 0.815326 0.811834 0.808385 0.804787 0.801227 0.797873 0.794558 0.791238 0.787959 0.784631 0.781399 0.778239 0.775024 0.771919 0.768886 0.765823 0.762685 0.75947 0.756157 0.752961 0.749894 0.746903 0.743951 0.741008 0.738233 0.73542 0.732576 0.72975 0.72695 0.724144 0.721311 0.718526 0.715769 0.713028 0.710276 0.707578 0.704898 0.702227 0.699604 0.696917 0.694214 0.69159 0.688994 0.686493 0.684056 0.681635 0.679231 0.676844 0.674499 0.67218 0.669804 0.667364 0.664939 0.662565 0.660211 0.657898 0.655565 0.653292 0.65101 0.648725 0.646463 0.644257 0.642096 0.639954 0.637748 0.635493 0.633288 0.631107 0.628875 0.626613 0.624348 0.622123 0.619932 0.617678 0.615428 0.61321 0.611064 0.608947 0.606833 0.604683 0.602525 0.600425 0.598353 0.596292 0.59422 0.592174 0.590122 0.588088 0.586005 0.583905 0.581844 0.579782 0.577725 0.575665 0.573575 0.571457 0.569423 0.567316 0.565263 0.563232 0.56115 0.559114 0.557081 0.555019 0.55301 0.551036 0.549016 0.546921 0.544806 0.542697 0.540518 0.53837 0.536323 0.534294 0.53219 0.530088 0.528041 0.525943 0.523896 0.521835 0.51976 0.517648 0.515535 0.513459 0.511337 0.509183 0.50701 0.504826 0.502626 0.500407 0.498181 0.496039 0.493847 0.491659 0.48955 0.487433 0.485336 0.483254 0.481224 0.479131 0.476971 0.474893 0.472825 0.470756 0.468663 0.466563 0.464408 0.462232 0.46013 0.457996 0.455805 0.45363 0.451411 0.449169 0.446948 0.444798 0.442664 0.440487 0.438248 0.435953 0.43364 0.43132 0.429003 0.426678 0.424341 0.421987 0.41962 0.417181 0.41464 0.412007 0.409468 0.406942 0.404412 0.401799 0.399213 0.396574 0.393862 0.391042 0.38824 0.385404 0.382545 0.379736 0.376849 0.374096 0.371347 0.36847 0.365491 0.362526 0.35947 0.35648 0.353533 0.35051 0.347404 0.344155 0.340852 0.33745 0.333864 0.330316 0.326587 0.322923 0.319325 0.315522 0.311561 0.307609 0.303349 0.298789 0.294248 0.289459 0.28459 0.27941 0.273991 0.267995 0.261473 0.254558 0.247217 0.239378 0.230681 0.221363 0.210651 0.19822 0.182821 0.164157 0.139283 0.0935242 ];
Precision_DSR = [0.169567 0.342089 0.405831 0.439816 0.465598 0.486514 0.504632 0.520543 0.535251 0.548078 0.559571 0.570403 0.580308 0.589353 0.597876 0.605701 0.613212 0.620327 0.626987 0.633526 0.639625 0.645513 0.650877 0.65605 0.661177 0.66608 0.670698 0.674923 0.679106 0.683093 0.686921 0.690695 0.694481 0.698145 0.701817 0.705142 0.70842 0.711704 0.714929 0.718037 0.721072 0.723952 0.726918 0.729859 0.732617 0.735276 0.737816 0.74035 0.742826 0.745368 0.747988 0.750556 0.753055 0.755662 0.758113 0.760513 0.762831 0.765172 0.767458 0.769773 0.771997 0.774185 0.776267 0.778244 0.780326 0.782344 0.784317 0.786211 0.788045 0.789778 0.791481 0.793248 0.795086 0.796893 0.798643 0.800362 0.802108 0.803791 0.805374 0.806923 0.808576 0.810204 0.811801 0.813402 0.814832 0.81622 0.817681 0.819087 0.820457 0.821803 0.823132 0.824465 0.825846 0.827152 0.828437 0.82957 0.830689 0.831759 0.832831 0.833944 0.835066 0.836306 0.83746 0.838538 0.839692 0.840798 0.841824 0.84286 0.843868 0.844938 0.845999 0.847022 0.84803 0.849092 0.850171 0.851217 0.852171 0.853199 0.854192 0.855268 0.856291 0.857267 0.858175 0.859105 0.860018 0.860948 0.861904 0.86288 0.863829 0.864832 0.865783 0.8667 0.867641 0.868484 0.869332 0.870201 0.871048 0.871891 0.872721 0.873518 0.874346 0.875167 0.876002 0.876846 0.877692 0.878531 0.879313 0.879925 0.880532 0.881124 0.881647 0.882171 0.882681 0.883144 0.883595 0.884043 0.884406 0.884844 0.885284 0.885711 0.886098 0.886382 0.886672 0.887013 0.887466 0.887923 0.888362 0.888831 0.889261 0.889647 0.890039 0.890559 0.891168 0.891517 0.891883 0.892314 0.892859 0.893233 0.893507 0.893765 0.894091 0.894481 0.894886 0.89537 0.895885 0.89634 0.896707 0.897038 0.897444 0.897793 0.898018 0.898056 0.898189 0.898437 0.898691 0.898957 0.89918 0.899568 0.899946 0.900237 0.900509 0.900708 0.900969 0.901214 0.901508 0.901896 0.902237 0.902483 0.90269 0.90274 0.903013 0.90351 0.903989 0.904359 0.904692 0.904961 0.905196 0.905485 0.905608 0.905696 0.90588 0.906189 0.906506 0.906776 0.907096 0.907287 0.907789 0.908353 0.908934 0.909418 0.90982 0.910053 0.910432 0.910848 0.911179 0.911707 0.911828 0.912101 0.912564 0.913349 0.913764 0.914272 0.914591 0.915232 0.915894 0.91661 0.91729 0.917642 0.917904 0.918118 0.917586 0.918067 0.916899 0.917108 0.916476 0.915309 ];
TPR_DSR = [1 0.986412 0.972743 0.962401 0.954534 0.947112 0.939918 0.93307 0.926351 0.920135 0.913982 0.908024 0.902512 0.897173 0.892 0.8871 0.882441 0.877834 0.873173 0.868589 0.864132 0.859938 0.855559 0.851221 0.847082 0.842853 0.838771 0.83476 0.830652 0.826683 0.822736 0.818944 0.815326 0.811834 0.808385 0.804787 0.801227 0.797873 0.794558 0.791238 0.787959 0.784631 0.781399 0.778239 0.775024 0.771919 0.768886 0.765823 0.762685 0.75947 0.756157 0.752961 0.749894 0.746903 0.743951 0.741008 0.738233 0.73542 0.732576 0.72975 0.72695 0.724144 0.721311 0.718526 0.715769 0.713028 0.710276 0.707578 0.704898 0.702227 0.699604 0.696917 0.694214 0.69159 0.688994 0.686493 0.684056 0.681635 0.679231 0.676844 0.674499 0.67218 0.669804 0.667364 0.664939 0.662565 0.660211 0.657898 0.655565 0.653292 0.65101 0.648725 0.646463 0.644257 0.642096 0.639954 0.637748 0.635493 0.633288 0.631107 0.628875 0.626613 0.624348 0.622123 0.619932 0.617678 0.615428 0.61321 0.611064 0.608947 0.606833 0.604683 0.602525 0.600425 0.598353 0.596292 0.59422 0.592174 0.590122 0.588088 0.586005 0.583905 0.581844 0.579782 0.577725 0.575665 0.573575 0.571457 0.569423 0.567316 0.565263 0.563232 0.56115 0.559114 0.557081 0.555019 0.55301 0.551036 0.549016 0.546921 0.544806 0.542697 0.540518 0.53837 0.536323 0.534294 0.53219 0.530088 0.528041 0.525943 0.523896 0.521835 0.51976 0.517648 0.515535 0.513459 0.511337 0.509183 0.50701 0.504826 0.502626 0.500407 0.498181 0.496039 0.493847 0.491659 0.48955 0.487433 0.485336 0.483254 0.481224 0.479131 0.476971 0.474893 0.472825 0.470756 0.468663 0.466563 0.464408 0.462232 0.46013 0.457996 0.455805 0.45363 0.451411 0.449169 0.446948 0.444798 0.442664 0.440487 0.438248 0.435953 0.43364 0.43132 0.429003 0.426678 0.424341 0.421987 0.41962 0.417181 0.41464 0.412007 0.409468 0.406942 0.404412 0.401799 0.399213 0.396574 0.393862 0.391042 0.38824 0.385404 0.382545 0.379736 0.376849 0.374096 0.371347 0.36847 0.365491 0.362526 0.35947 0.35648 0.353533 0.35051 0.347404 0.344155 0.340852 0.33745 0.333864 0.330316 0.326587 0.322923 0.319325 0.315522 0.311561 0.307609 0.303349 0.298789 0.294248 0.289459 0.28459 0.27941 0.273991 0.267995 0.261473 0.254558 0.247217 0.239378 0.230681 0.221363 0.210651 0.19822 0.182821 0.164157 0.139283 0.0935242 ];
FPR_DSR = [1 0.520329 0.396032 0.341522 0.305724 0.279342 0.258393 0.241151 0.22605 0.213109 0.202038 0.191875 0.182892 0.174865 0.16765 0.161253 0.15527 0.14976 0.144666 0.139831 0.135351 0.131155 0.12723 0.123518 0.119941 0.116549 0.1134 0.110485 0.10762 0.104886 0.102343 0.0999132 0.0975705 0.0953474 0.0931963 0.0911207 0.0891201 0.0872004 0.0853439 0.0835427 0.0818032 0.0801319 0.0784994 0.0769043 0.0753717 0.073905 0.0724935 0.0711099 0.0697549 0.0683812 0.0670364 0.0657576 0.064509 0.0632676 0.0620933 0.0609447 0.059857 0.0587933 0.0577545 0.0567412 0.0557393 0.0547506 0.0537954 0.0528772 0.0519691 0.0510897 0.0502291 0.0493974 0.048583 0.0477998 0.0470315 0.046246 0.0454342 0.0446594 0.0439209 0.0431995 0.042484 0.0418008 0.0411451 0.0405049 0.0398578 0.0392235 0.0386099 0.0380157 0.0374556 0.0369193 0.0363792 0.0358505 0.0353307 0.0348072 0.0342888 0.0337853 0.0332833 0.0327931 0.0323088 0.0318452 0.0313801 0.0309231 0.0304759 0.030029 0.0295869 0.0291306 0.0286805 0.0282623 0.027861 0.0274602 0.0270518 0.0266457 0.0262576 0.0258645 0.0254674 0.0250813 0.0247007 0.0243168 0.0239355 0.0235589 0.0231976 0.0228425 0.0225091 0.0221806 0.0218463 0.0215182 0.0212008 0.0208935 0.0205885 0.0202781 0.019968 0.0196718 0.0193879 0.0190991 0.0188144 0.0185361 0.0182611 0.0179992 0.0177364 0.0174818 0.0172333 0.0169841 0.0167415 0.0164994 0.0162621 0.016022 0.015778 0.0155484 0.0153247 0.0151078 0.0149016 0.0147057 0.0145066 0.0143146 0.014131 0.0139481 0.0137668 0.0135904 0.01342 0.0132479 0.0130751 0.0129054 0.012734 0.0125626 0.0123959 0.0122351 0.0120783 0.011914 0.0117382 0.0115652 0.0113953 0.0112268 0.0110628 0.0109032 0.0107449 0.0105968 0.0104506 0.0103067 0.0101635 0.0100196 0.00986831 0.00971916 0.00957449 0.00943024 0.00928528 0.00914203 0.009 0.00886086 0.00872287 0.00858801 0.00845257 0.00830944 0.00816413 0.00802382 0.00789734 0.00777572 0.00764406 0.00751416 0.00738843 0.00726173 0.00713642 0.00699633 0.00686471 0.00674661 0.00662597 0.00650678 0.00639627 0.00628211 0.00616246 0.00603691 0.00591056 0.00579797 0.00568626 0.00557428 0.00545893 0.00534006 0.00522201 0.00511526 0.00500601 0.00489182 0.00477605 0.00465696 0.0045465 0.00444172 0.00433929 0.00422459 0.00411221 0.00400295 0.00389438 0.00379105 0.00368976 0.00358079 0.00346628 0.00335172 0.00324255 0.00313354 0.00302847 0.00292253 0.00282491 0.00271427 0.0026081 0.00250374 0.00239077 0.00226983 0.00216075 0.00204671 0.00193471 0.0018227 0.00171301 0.0016001 0.00149089 0.00136249 0.0012446 0.00113302 0.00101365 0.000885559 0.000753076 0.00063139 0.000446277 0.000247144 ];
plot(Recall_DSR, Precision_DSR, ':b', 'linewidth', 2);
Recall_CHM = [1 0.989394 0.986149 0.981711 0.975479 0.968214 0.960551 0.952125 0.943511 0.934147 0.925261 0.91503 0.905973 0.897028 0.889068 0.87969 0.870427 0.863004 0.854175 0.846547 0.838468 0.830035 0.822438 0.814449 0.806458 0.799327 0.79223 0.784989 0.777722 0.771139 0.763641 0.757392 0.751084 0.745072 0.738575 0.732569 0.726506 0.721202 0.715779 0.709817 0.704297 0.699206 0.694453 0.689249 0.684362 0.679608 0.675282 0.670605 0.665677 0.66051 0.655534 0.651333 0.647436 0.643534 0.638915 0.63508 0.630445 0.626735 0.622755 0.618325 0.613898 0.609611 0.606073 0.602317 0.598611 0.59526 0.591858 0.588381 0.584958 0.581787 0.57798 0.574746 0.570937 0.567566 0.56407 0.560987 0.557549 0.554309 0.55096 0.548138 0.544661 0.54129 0.538741 0.536095 0.532896 0.530023 0.527177 0.524202 0.521796 0.519652 0.516897 0.514371 0.511842 0.509019 0.506411 0.50403 0.501327 0.499135 0.496892 0.494289 0.491903 0.489575 0.487273 0.485218 0.482697 0.48071 0.478935 0.47665 0.474444 0.472566 0.470218 0.467677 0.46577 0.463947 0.462277 0.459987 0.458237 0.456286 0.45486 0.452845 0.450631 0.448922 0.446948 0.444999 0.443147 0.441555 0.439915 0.438282 0.436373 0.435008 0.433484 0.431659 0.430328 0.428259 0.427194 0.425182 0.423838 0.422004 0.419954 0.41864 0.41719 0.415799 0.414683 0.41342 0.412494 0.410948 0.409875 0.408052 0.406442 0.405022 0.40374 0.402214 0.40062 0.399187 0.397651 0.396344 0.394907 0.393482 0.391963 0.390435 0.388862 0.387446 0.38598 0.384638 0.383275 0.381745 0.380309 0.378486 0.377351 0.375817 0.374225 0.372568 0.371074 0.369311 0.36786 0.366266 0.364852 0.363267 0.361524 0.35985 0.358084 0.356026 0.354319 0.352604 0.350856 0.349348 0.347366 0.345815 0.343347 0.34129 0.339625 0.337498 0.335696 0.334043 0.331651 0.329036 0.327064 0.324886 0.322629 0.320222 0.317475 0.31517 0.312956 0.310665 0.307545 0.305118 0.302459 0.299551 0.29647 0.293484 0.290683 0.286896 0.283398 0.280763 0.277452 0.273664 0.270737 0.267061 0.263045 0.259176 0.255277 0.250746 0.245977 0.241525 0.236838 0.231635 0.227427 0.221561 0.216092 0.210284 0.204307 0.198606 0.193002 0.187367 0.180969 0.174252 0.168325 0.161938 0.155001 0.147807 0.141279 0.133535 0.125594 0.118256 0.109459 0.101595 0.0929003 0.0855265 0.0778403 0.0698567 0.0616921 0.0535585 0.0464396 0.0386599 0.0327008 0.0277086 ];
Precision_CHM = [0.169567 0.195989 0.239387 0.278657 0.312023 0.342131 0.368816 0.395492 0.417912 0.438241 0.458161 0.475721 0.491928 0.507355 0.522542 0.536181 0.548477 0.560562 0.572071 0.583502 0.594464 0.604618 0.614795 0.624478 0.633648 0.641843 0.649914 0.657784 0.664608 0.671753 0.678683 0.68519 0.691923 0.699022 0.70469 0.710157 0.715046 0.72028 0.725566 0.730311 0.734882 0.739041 0.743416 0.747632 0.752091 0.755708 0.759774 0.763807 0.767084 0.770073 0.772876 0.775011 0.777856 0.780172 0.782744 0.785373 0.787638 0.79039 0.792297 0.794208 0.796613 0.798365 0.800035 0.802605 0.804519 0.807399 0.809335 0.810992 0.812607 0.813744 0.814879 0.816809 0.818257 0.819425 0.821099 0.822445 0.824168 0.825569 0.827299 0.82904 0.829839 0.830284 0.831636 0.833079 0.834569 0.836031 0.837824 0.838481 0.839923 0.840908 0.840863 0.841773 0.842705 0.8433 0.843897 0.844441 0.845729 0.845784 0.846377 0.846717 0.847863 0.848658 0.849163 0.849721 0.851211 0.851984 0.852436 0.853133 0.853794 0.854058 0.854333 0.855009 0.855438 0.855624 0.856083 0.856135 0.856532 0.856799 0.856993 0.857497 0.85712 0.857164 0.857145 0.857368 0.857547 0.857956 0.857884 0.858164 0.858417 0.859193 0.859761 0.860191 0.860232 0.860415 0.860129 0.860287 0.860468 0.86039 0.860562 0.86054 0.860037 0.860204 0.860552 0.860337 0.860528 0.860776 0.860914 0.860764 0.86002 0.859895 0.859732 0.859899 0.860236 0.860199 0.859557 0.860123 0.860049 0.860058 0.859772 0.859721 0.860254 0.860317 0.860214 0.860737 0.860988 0.861043 0.860834 0.860739 0.861051 0.861321 0.861566 0.861696 0.862172 0.862255 0.862846 0.863134 0.863103 0.863093 0.86377 0.86432 0.864588 0.865151 0.864999 0.865168 0.865154 0.865454 0.865835 0.865935 0.866063 0.866397 0.866786 0.867251 0.867142 0.867355 0.867319 0.867889 0.868292 0.869298 0.869803 0.870095 0.870229 0.870752 0.870867 0.871209 0.871274 0.871988 0.872281 0.872439 0.872657 0.872715 0.872767 0.873325 0.873244 0.873369 0.873847 0.873822 0.873977 0.874197 0.874017 0.874163 0.874644 0.873838 0.874195 0.874316 0.874708 0.874436 0.874606 0.875732 0.875948 0.876394 0.876453 0.876362 0.876535 0.87703 0.87811 0.878865 0.878989 0.87877 0.877867 0.878106 0.878893 0.879773 0.879954 0.879256 0.879763 0.879946 0.880312 0.879689 0.879 0.879449 0.878546 0.878967 0.878021 0.878413 0.877561 0.877839 ];
TPR_CHM = [1 0.989394 0.986149 0.981711 0.975479 0.968214 0.960551 0.952125 0.943511 0.934147 0.925261 0.91503 0.905973 0.897028 0.889068 0.87969 0.870427 0.863004 0.854175 0.846547 0.838468 0.830035 0.822438 0.814449 0.806458 0.799327 0.79223 0.784989 0.777722 0.771139 0.763641 0.757392 0.751084 0.745072 0.738575 0.732569 0.726506 0.721202 0.715779 0.709817 0.704297 0.699206 0.694453 0.689249 0.684362 0.679608 0.675282 0.670605 0.665677 0.66051 0.655534 0.651333 0.647436 0.643534 0.638915 0.63508 0.630445 0.626735 0.622755 0.618325 0.613898 0.609611 0.606073 0.602317 0.598611 0.59526 0.591858 0.588381 0.584958 0.581787 0.57798 0.574746 0.570937 0.567566 0.56407 0.560987 0.557549 0.554309 0.55096 0.548138 0.544661 0.54129 0.538741 0.536095 0.532896 0.530023 0.527177 0.524202 0.521796 0.519652 0.516897 0.514371 0.511842 0.509019 0.506411 0.50403 0.501327 0.499135 0.496892 0.494289 0.491903 0.489575 0.487273 0.485218 0.482697 0.48071 0.478935 0.47665 0.474444 0.472566 0.470218 0.467677 0.46577 0.463947 0.462277 0.459987 0.458237 0.456286 0.45486 0.452845 0.450631 0.448922 0.446948 0.444999 0.443147 0.441555 0.439915 0.438282 0.436373 0.435008 0.433484 0.431659 0.430328 0.428259 0.427194 0.425182 0.423838 0.422004 0.419954 0.41864 0.41719 0.415799 0.414683 0.41342 0.412494 0.410948 0.409875 0.408052 0.406442 0.405022 0.40374 0.402214 0.40062 0.399187 0.397651 0.396344 0.394907 0.393482 0.391963 0.390435 0.388862 0.387446 0.38598 0.384638 0.383275 0.381745 0.380309 0.378486 0.377351 0.375817 0.374225 0.372568 0.371074 0.369311 0.36786 0.366266 0.364852 0.363267 0.361524 0.35985 0.358084 0.356026 0.354319 0.352604 0.350856 0.349348 0.347366 0.345815 0.343347 0.34129 0.339625 0.337498 0.335696 0.334043 0.331651 0.329036 0.327064 0.324886 0.322629 0.320222 0.317475 0.31517 0.312956 0.310665 0.307545 0.305118 0.302459 0.299551 0.29647 0.293484 0.290683 0.286896 0.283398 0.280763 0.277452 0.273664 0.270737 0.267061 0.263045 0.259176 0.255277 0.250746 0.245977 0.241525 0.236838 0.231635 0.227427 0.221561 0.216092 0.210284 0.204307 0.198606 0.193002 0.187367 0.180969 0.174252 0.168325 0.161938 0.155001 0.147807 0.141279 0.133535 0.125594 0.118256 0.109459 0.101595 0.0929003 0.0855265 0.0778403 0.0698567 0.0616921 0.0535585 0.0464396 0.0386599 0.0327008 0.0277086 ];
FPR_CHM = [1 0.896545 0.743223 0.632276 0.551986 0.487576 0.434755 0.38738 0.352096 0.322521 0.295846 0.272718 0.252965 0.234678 0.218186 0.203764 0.190871 0.179224 0.168669 0.159024 0.150004 0.141807 0.134366 0.127334 0.12098 0.115073 0.109743 0.104529 0.0997233 0.0952217 0.0904597 0.0865183 0.0826892 0.0790762 0.0759993 0.0731203 0.0703637 0.067668 0.0651339 0.0628577 0.0605868 0.0585089 0.0564917 0.0545792 0.0526766 0.0510971 0.0494434 0.0477804 0.0462017 0.0448206 0.0435754 0.0424487 0.0413167 0.0402422 0.0391204 0.0380544 0.0370675 0.0359382 0.0350976 0.0342842 0.0333131 0.0324973 0.0317872 0.0309526 0.0302809 0.0294837 0.0288935 0.0283061 0.0276884 0.0271371 0.0264873 0.025849 0.0253688 0.024904 0.0244176 0.0238857 0.0233075 0.0228766 0.0223819 0.0219574 0.0215766 0.0212307 0.0208278 0.0203722 0.0199514 0.0196534 0.0192391 0.0189655 0.0185955 0.0183288 0.0180448 0.0177962 0.0175191 0.0172122 0.0170111 0.0167762 0.0164545 0.0162629 0.0160077 0.0157181 0.0154654 0.0151841 0.014979 0.0148146 0.0145999 0.0144094 0.0142502 0.0140698 0.01391 0.0136888 0.013539 0.0133519 0.0132141 0.0130768 0.0129325 0.0127954 0.0126569 0.0125236 0.0124434 0.0123196 0.0122115 0.0120731 0.0119323 0.011759 0.0115879 0.0114457 0.0113104 0.0111876 0.0110736 0.0109635 0.0108638 0.0107864 0.0107107 0.0106158 0.0105421 0.010423 0.0103261 0.0102354 0.0101279 0.0100297 0.00996608 0.0098923 0.00983325 0.00975849 0.0096767 0.00960309 0.00953474 0.00943943 0.00939978 0.0093235 0.00926868 0.00920006 0.00910542 0.00904499 0.00899459 0.00892319 0.00885057 0.00878496 0.00873759 0.00867798 0.0085902 0.00853466 0.0084849 0.00840368 0.00835503 0.00829466 0.00823822 0.00817963 0.00811623 0.00804311 0.00798038 0.00792187 0.00783886 0.0077875 0.00769454 0.00760119 0.00755267 0.00746601 0.0073727 0.00727101 0.00720503 0.00712555 0.00708082 0.00696889 0.00690196 0.0068117 0.00672486 0.00666903 0.00659097 0.00650066 0.00643876 0.00638354 0.00632155 0.00626323 0.00618059 0.0060934 0.00602364 0.00591394 0.0058163 0.0057194 0.00563486 0.00554388 0.00545177 0.00536024 0.00529306 0.00517223 0.00511466 0.00503075 0.00494498 0.00487876 0.00478322 0.00466581 0.00457243 0.00446807 0.00438591 0.0042952 0.00422101 0.00416714 0.00404279 0.00390215 0.00376919 0.00365313 0.0035339 0.00343691 0.00336292 0.00328718 0.00318936 0.00309116 0.00295051 0.0028637 0.00274426 0.00262506 0.00251807 0.00242824 0.00230622 0.00224441 0.002153 0.00204678 0.00200903 0.00191191 0.00182347 0.00170989 0.00158236 0.00152965 0.00143029 0.0013353 0.00123978 0.00115403 0.00108731 0.00100209 0.000936859 0.000849439 0.000756155 0.000680266 0.000640599 0.000540725 ];
plot(Recall_CHM, Precision_CHM, ':g', 'linewidth', 2);
Recall_GC = [1 0.969293 0.949444 0.934537 0.922252 0.910993 0.901414 0.893042 0.884765 0.877543 0.870893 0.864855 0.859389 0.8544 0.848186 0.843623 0.839057 0.834921 0.831144 0.826955 0.822595 0.818974 0.814938 0.810844 0.806979 0.80338 0.799069 0.795395 0.791501 0.78802 0.784194 0.780389 0.77712 0.773947 0.770733 0.767748 0.764665 0.761156 0.758271 0.755339 0.752644 0.749029 0.746018 0.743297 0.740078 0.737608 0.735058 0.732669 0.729612 0.726819 0.723633 0.720942 0.717831 0.714993 0.712544 0.710023 0.707653 0.705279 0.702554 0.699916 0.697131 0.694758 0.692464 0.690208 0.687496 0.685338 0.683082 0.680653 0.678443 0.675947 0.673341 0.671103 0.668691 0.66657 0.66438 0.662404 0.66028 0.657924 0.655857 0.653868 0.65205 0.649884 0.647918 0.645786 0.64371 0.641469 0.63859 0.635863 0.633059 0.630427 0.627821 0.625814 0.623669 0.621134 0.618929 0.616872 0.614543 0.612533 0.610543 0.608682 0.605843 0.604073 0.602252 0.600281 0.598303 0.596415 0.594203 0.591716 0.589519 0.587655 0.58564 0.583785 0.581864 0.579923 0.577492 0.575025 0.572698 0.570329 0.568378 0.566427 0.563936 0.562034 0.559619 0.55767 0.555745 0.553803 0.551977 0.550119 0.548317 0.546347 0.544505 0.542535 0.540688 0.538361 0.536443 0.534493 0.532512 0.530112 0.528002 0.5258 0.523634 0.521422 0.519047 0.516265 0.51381 0.511566 0.509445 0.507378 0.505212 0.503172 0.500921 0.49867 0.496537 0.494643 0.492452 0.490278 0.488142 0.485457 0.482744 0.480221 0.477977 0.475898 0.473837 0.470988 0.468294 0.466058 0.463649 0.461347 0.45901 0.456751 0.453822 0.450868 0.447873 0.444778 0.442371 0.439926 0.437696 0.435498 0.433113 0.431063 0.428913 0.426584 0.424239 0.422078 0.419726 0.417022 0.414504 0.41208 0.409375 0.407305 0.405068 0.402049 0.39958 0.396623 0.394038 0.39161 0.389273 0.386701 0.383901 0.380825 0.376657 0.373847 0.371074 0.368061 0.365514 0.362192 0.358757 0.355789 0.352633 0.349653 0.347036 0.344286 0.34155 0.337489 0.334745 0.332082 0.328898 0.326037 0.322968 0.319903 0.316769 0.313468 0.309848 0.306311 0.302862 0.298665 0.295199 0.291352 0.286691 0.282548 0.278524 0.274518 0.270517 0.266992 0.262508 0.257944 0.253555 0.248858 0.244158 0.238791 0.233392 0.227727 0.222377 0.215714 0.208931 0.202349 0.195409 0.187993 0.180666 0.172141 0.161645 0.151228 0.138351 0.124239 0.107443 0.0841559 ];
Precision_GC = [0.169567 0.274176 0.316475 0.347793 0.377104 0.40267 0.422594 0.437396 0.457317 0.471863 0.483238 0.493027 0.502961 0.513755 0.522716 0.53012 0.538414 0.544153 0.549902 0.555619 0.561764 0.566941 0.572367 0.576975 0.581636 0.586989 0.591405 0.595987 0.599282 0.603568 0.607185 0.611311 0.615316 0.618688 0.621591 0.62411 0.626631 0.628811 0.631132 0.63408 0.635909 0.638145 0.640365 0.642304 0.644418 0.646208 0.64802 0.650448 0.65187 0.653428 0.655176 0.657251 0.658539 0.660562 0.663395 0.66595 0.667432 0.669083 0.67072 0.673428 0.674957 0.676575 0.678254 0.679522 0.680689 0.682054 0.684062 0.685319 0.686628 0.688275 0.689543 0.690939 0.692395 0.694247 0.695653 0.6969 0.698455 0.699451 0.701593 0.703095 0.70461 0.706352 0.70782 0.709146 0.710314 0.711791 0.71315 0.715001 0.716775 0.718118 0.719927 0.72092 0.722023 0.722821 0.723673 0.72472 0.72521 0.726011 0.726641 0.727516 0.728071 0.729111 0.729809 0.730741 0.731726 0.733408 0.734722 0.73556 0.736279 0.737052 0.737946 0.738912 0.739642 0.740481 0.741403 0.742518 0.743128 0.74417 0.744972 0.74577 0.746612 0.747705 0.74833 0.749158 0.750063 0.750783 0.751429 0.752061 0.753901 0.755085 0.75567 0.756306 0.75711 0.757575 0.758266 0.759309 0.759949 0.760494 0.7611 0.761787 0.762618 0.763183 0.764416 0.764826 0.765182 0.765662 0.766514 0.767143 0.767547 0.768227 0.769434 0.769956 0.770855 0.77131 0.771588 0.771971 0.772598 0.772714 0.773023 0.772612 0.772954 0.773082 0.773519 0.773919 0.77438 0.7749 0.775788 0.776111 0.776902 0.777281 0.777641 0.778199 0.7786 0.779053 0.779515 0.780562 0.781001 0.781655 0.782064 0.781994 0.782212 0.782656 0.783762 0.784039 0.78472 0.78502 0.785267 0.785843 0.787531 0.788162 0.789298 0.790848 0.791135 0.791621 0.791862 0.792449 0.792215 0.792601 0.793179 0.793415 0.793283 0.794395 0.794753 0.794994 0.79671 0.796834 0.797329 0.798456 0.799341 0.799845 0.800487 0.80084 0.801953 0.801706 0.802592 0.802913 0.803371 0.804153 0.804717 0.805514 0.80595 0.806728 0.807473 0.80814 0.809367 0.809637 0.810507 0.811008 0.811217 0.812 0.81273 0.813121 0.814393 0.814738 0.815496 0.815856 0.817046 0.817749 0.81831 0.819224 0.820649 0.822134 0.822651 0.821692 0.821606 0.821552 0.822392 0.820718 0.821094 0.821194 0.819806 0.818653 0.818447 0.819773 0.821508 0.821755 ];
TPR_GC = [1 0.969293 0.949444 0.934537 0.922252 0.910993 0.901414 0.893042 0.884765 0.877543 0.870893 0.864855 0.859389 0.8544 0.848186 0.843623 0.839057 0.834921 0.831144 0.826955 0.822595 0.818974 0.814938 0.810844 0.806979 0.80338 0.799069 0.795395 0.791501 0.78802 0.784194 0.780389 0.77712 0.773947 0.770733 0.767748 0.764665 0.761156 0.758271 0.755339 0.752644 0.749029 0.746018 0.743297 0.740078 0.737608 0.735058 0.732669 0.729612 0.726819 0.723633 0.720942 0.717831 0.714993 0.712544 0.710023 0.707653 0.705279 0.702554 0.699916 0.697131 0.694758 0.692464 0.690208 0.687496 0.685338 0.683082 0.680653 0.678443 0.675947 0.673341 0.671103 0.668691 0.66657 0.66438 0.662404 0.66028 0.657924 0.655857 0.653868 0.65205 0.649884 0.647918 0.645786 0.64371 0.641469 0.63859 0.635863 0.633059 0.630427 0.627821 0.625814 0.623669 0.621134 0.618929 0.616872 0.614543 0.612533 0.610543 0.608682 0.605843 0.604073 0.602252 0.600281 0.598303 0.596415 0.594203 0.591716 0.589519 0.587655 0.58564 0.583785 0.581864 0.579923 0.577492 0.575025 0.572698 0.570329 0.568378 0.566427 0.563936 0.562034 0.559619 0.55767 0.555745 0.553803 0.551977 0.550119 0.548317 0.546347 0.544505 0.542535 0.540688 0.538361 0.536443 0.534493 0.532512 0.530112 0.528002 0.5258 0.523634 0.521422 0.519047 0.516265 0.51381 0.511566 0.509445 0.507378 0.505212 0.503172 0.500921 0.49867 0.496537 0.494643 0.492452 0.490278 0.488142 0.485457 0.482744 0.480221 0.477977 0.475898 0.473837 0.470988 0.468294 0.466058 0.463649 0.461347 0.45901 0.456751 0.453822 0.450868 0.447873 0.444778 0.442371 0.439926 0.437696 0.435498 0.433113 0.431063 0.428913 0.426584 0.424239 0.422078 0.419726 0.417022 0.414504 0.41208 0.409375 0.407305 0.405068 0.402049 0.39958 0.396623 0.394038 0.39161 0.389273 0.386701 0.383901 0.380825 0.376657 0.373847 0.371074 0.368061 0.365514 0.362192 0.358757 0.355789 0.352633 0.349653 0.347036 0.344286 0.34155 0.337489 0.334745 0.332082 0.328898 0.326037 0.322968 0.319903 0.316769 0.313468 0.309848 0.306311 0.302862 0.298665 0.295199 0.291352 0.286691 0.282548 0.278524 0.274518 0.270517 0.266992 0.262508 0.257944 0.253555 0.248858 0.244158 0.238791 0.233392 0.227727 0.222377 0.215714 0.208931 0.202349 0.195409 0.187993 0.180666 0.172141 0.161645 0.151228 0.138351 0.124239 0.107443 0.0841559 ];
FPR_GC = [1 0.717012 0.612405 0.543157 0.49085 0.450123 0.41807 0.393538 0.366938 0.346623 0.331029 0.318113 0.304932 0.293156 0.283066 0.274442 0.266005 0.259772 0.252618 0.246001 0.239101 0.232915 0.227257 0.222231 0.217462 0.212655 0.208296 0.204073 0.200345 0.196154 0.192906 0.189081 0.185823 0.183159 0.180507 0.178109 0.175705 0.172862 0.170222 0.167694 0.165894 0.163273 0.160796 0.158736 0.156601 0.154683 0.152544 0.150421 0.148822 0.147206 0.145439 0.143493 0.141952 0.13964 0.137874 0.1359 0.134543 0.13327 0.131826 0.129885 0.128558 0.127022 0.125674 0.124556 0.123423 0.12224 0.120785 0.119601 0.118492 0.117076 0.115897 0.114864 0.113816 0.112567 0.111548 0.110591 0.109565 0.108591 0.107457 0.106334 0.105253 0.104101 0.103188 0.102314 0.101349 0.100223 0.0992518 0.0982325 0.0971118 0.0962011 0.0951272 0.0944631 0.0937214 0.0930285 0.0923793 0.0916243 0.0909785 0.0902165 0.0895682 0.0888756 0.0880723 0.0872533 0.0866455 0.0860014 0.0853187 0.0843474 0.0834495 0.0827981 0.0822185 0.0815376 0.0809586 0.080335 0.0798056 0.079199 0.0785269 0.0778779 0.0772915 0.0764705 0.0757706 0.0751742 0.0745216 0.0738405 0.0732987 0.0727662 0.0721413 0.0715494 0.0710017 0.0705223 0.0699105 0.0690739 0.0685633 0.0681012 0.0675873 0.0671528 0.0666698 0.0659756 0.0654842 0.0649972 0.0644342 0.0639119 0.0634877 0.0630499 0.0624966 0.0620039 0.061579 0.0611488 0.0605575 0.0601366 0.0596937 0.0591281 0.0585491 0.0581542 0.0575677 0.0572181 0.0567373 0.0562659 0.055795 0.0554096 0.0550595 0.0546943 0.0543012 0.0538737 0.0535482 0.0530195 0.0526235 0.0522505 0.0516276 0.0512812 0.050839 0.0503923 0.0499831 0.0496076 0.0492352 0.0487779 0.0483327 0.0475732 0.0471692 0.0467911 0.046469 0.0461628 0.0457217 0.0453399 0.0448881 0.0445982 0.0441917 0.0438992 0.0434405 0.0429748 0.042433 0.0420529 0.0416934 0.0409105 0.0405944 0.0402079 0.0397915 0.0393262 0.0389907 0.0386546 0.0382879 0.0379619 0.0375476 0.037115 0.0367619 0.0363485 0.0359092 0.0355275 0.0349599 0.0344082 0.03407 0.03371 0.0332923 0.0330041 0.0322283 0.0318036 0.0314151 0.0310662 0.0307366 0.0302349 0.0297784 0.0294023 0.0289676 0.0285392 0.0281666 0.0277447 0.0272127 0.0267623 0.0263801 0.0260049 0.0256285 0.0251589 0.0247969 0.0243604 0.0238814 0.0234569 0.0227859 0.0222388 0.0215335 0.0208233 0.0203359 0.0197071 0.0187842 0.0182161 0.0177136 0.0173459 0.0167613 0.0162647 0.0157196 0.0152746 0.014769 0.0140717 0.0131595 0.0122238 0.0114204 0.010032 0.00755327 0.0053432 ];
plot(Recall_GC, Precision_GC, ':r', 'linewidth', 2);
Recall_LBI = [1 0.99712 0.995703 0.994639 0.993688 0.992616 0.991599 0.990409 0.989014 0.98776 0.986388 0.985205 0.98362 0.982393 0.980811 0.979371 0.977482 0.975689 0.974459 0.972499 0.971123 0.969395 0.967374 0.965907 0.964303 0.962608 0.96109 0.958758 0.956662 0.954479 0.952653 0.950483 0.948175 0.945835 0.944042 0.942011 0.939762 0.937707 0.935747 0.933294 0.931441 0.92947 0.927156 0.925262 0.922673 0.920549 0.917863 0.915621 0.913681 0.911414 0.909477 0.906963 0.904272 0.90225 0.899307 0.896908 0.894907 0.892685 0.890067 0.887683 0.885741 0.883524 0.881621 0.878658 0.875409 0.873462 0.8711 0.868011 0.865497 0.862313 0.859075 0.856272 0.853127 0.849312 0.845881 0.84247 0.839274 0.836329 0.833925 0.830687 0.827989 0.825111 0.822042 0.818893 0.816054 0.812458 0.810217 0.806586 0.803227 0.799957 0.797001 0.794192 0.791418 0.788095 0.784179 0.781105 0.777413 0.772631 0.768761 0.765678 0.762199 0.758525 0.754861 0.751131 0.747468 0.743496 0.73987 0.736464 0.732954 0.729568 0.725875 0.722297 0.718588 0.714324 0.710061 0.706959 0.703481 0.6994 0.69565 0.691233 0.687277 0.683461 0.679559 0.675138 0.671201 0.666828 0.662673 0.658107 0.654081 0.650334 0.646168 0.641866 0.637593 0.633038 0.629009 0.624167 0.619754 0.615526 0.611155 0.607014 0.602509 0.597747 0.593614 0.589539 0.58521 0.581784 0.577669 0.573865 0.568894 0.563734 0.55969 0.555477 0.551073 0.546982 0.542539 0.537543 0.532843 0.528523 0.52458 0.519734 0.515735 0.511351 0.506805 0.501447 0.496091 0.491614 0.486549 0.481886 0.477631 0.473407 0.46867 0.464727 0.459514 0.454245 0.448931 0.443407 0.437612 0.433569 0.42895 0.423278 0.418274 0.41314 0.408885 0.402956 0.397953 0.393061 0.38809 0.382823 0.378374 0.37248 0.368189 0.363183 0.357849 0.353417 0.347383 0.342278 0.337406 0.332481 0.327961 0.322596 0.316907 0.312068 0.306306 0.301586 0.296313 0.291738 0.286052 0.280824 0.275766 0.270465 0.264601 0.259195 0.253237 0.248251 0.243233 0.23766 0.23296 0.227349 0.221811 0.216297 0.210234 0.203973 0.198057 0.192661 0.186959 0.181012 0.175256 0.169957 0.163401 0.157984 0.151623 0.145055 0.139394 0.133046 0.126704 0.120948 0.115252 0.109045 0.102279 0.09645 0.0907385 0.0841599 0.0774371 0.0717425 0.0657913 0.0601782 0.0540514 0.0477355 0.0423277 0.03658 0.0310997 0.0257304 0.020808 0.0169025 0.0132669 0.0100865 ];
Precision_LBI = [0.169567 0.176301 0.187123 0.20016 0.213347 0.224691 0.234623 0.244214 0.252332 0.261169 0.269317 0.276899 0.284037 0.291968 0.299069 0.305558 0.31247 0.319373 0.325049 0.331321 0.337141 0.342981 0.34851 0.354688 0.36013 0.365415 0.371689 0.377108 0.382362 0.387512 0.392649 0.398037 0.402257 0.407234 0.412381 0.417635 0.42242 0.426399 0.43126 0.43547 0.439965 0.444967 0.449068 0.453607 0.457938 0.46208 0.466144 0.470317 0.474395 0.478175 0.481832 0.485671 0.489447 0.494041 0.497504 0.500687 0.50483 0.508372 0.512163 0.515787 0.519164 0.522552 0.526094 0.52903 0.53246 0.535605 0.538689 0.541461 0.544667 0.547305 0.550541 0.554099 0.557303 0.560316 0.5634 0.566227 0.568529 0.571624 0.575202 0.578116 0.581273 0.58379 0.585957 0.588631 0.591204 0.593586 0.596704 0.599249 0.601825 0.604391 0.607049 0.609515 0.61233 0.614523 0.61754 0.620105 0.62228 0.624236 0.627141 0.630123 0.63219 0.63517 0.637596 0.639399 0.640983 0.642817 0.645146 0.647427 0.649827 0.651972 0.654319 0.655915 0.658496 0.660627 0.662498 0.664787 0.666699 0.668594 0.670766 0.672456 0.674266 0.676417 0.678727 0.68096 0.68293 0.684789 0.687049 0.688234 0.690137 0.692133 0.694413 0.696246 0.698133 0.700886 0.702637 0.704235 0.706275 0.708562 0.710203 0.712691 0.714616 0.71624 0.71834 0.719517 0.720957 0.722948 0.724787 0.726456 0.727619 0.729258 0.73074 0.732422 0.73397 0.735361 0.736987 0.738106 0.739462 0.740538 0.742415 0.742956 0.744821 0.746202 0.74745 0.748433 0.749985 0.751128 0.752075 0.753268 0.754915 0.756065 0.757617 0.759034 0.759861 0.761112 0.762005 0.763067 0.764977 0.766426 0.767874 0.767949 0.7692 0.770288 0.771631 0.772731 0.774373 0.775039 0.77617 0.776261 0.778016 0.778871 0.779919 0.780585 0.780923 0.781404 0.781988 0.782138 0.783262 0.7845 0.785159 0.786219 0.787506 0.78812 0.788905 0.790027 0.791022 0.792399 0.793169 0.793495 0.793833 0.794195 0.793467 0.79482 0.795347 0.796019 0.796565 0.795867 0.796251 0.796393 0.796298 0.796749 0.797163 0.796058 0.796531 0.797501 0.797811 0.801177 0.801598 0.803756 0.801227 0.802714 0.802136 0.803345 0.802368 0.801892 0.804568 0.804903 0.805914 0.806363 0.805537 0.805968 0.805619 0.808567 0.809724 0.810369 0.808368 0.808004 0.807733 0.805098 0.805627 0.805478 0.804572 0.805807 0.804171 0.805879 0.807467 0.804904 ];
TPR_LBI = [1 0.99712 0.995703 0.994639 0.993688 0.992616 0.991599 0.990409 0.989014 0.98776 0.986388 0.985205 0.98362 0.982393 0.980811 0.979371 0.977482 0.975689 0.974459 0.972499 0.971123 0.969395 0.967374 0.965907 0.964303 0.962608 0.96109 0.958758 0.956662 0.954479 0.952653 0.950483 0.948175 0.945835 0.944042 0.942011 0.939762 0.937707 0.935747 0.933294 0.931441 0.92947 0.927156 0.925262 0.922673 0.920549 0.917863 0.915621 0.913681 0.911414 0.909477 0.906963 0.904272 0.90225 0.899307 0.896908 0.894907 0.892685 0.890067 0.887683 0.885741 0.883524 0.881621 0.878658 0.875409 0.873462 0.8711 0.868011 0.865497 0.862313 0.859075 0.856272 0.853127 0.849312 0.845881 0.84247 0.839274 0.836329 0.833925 0.830687 0.827989 0.825111 0.822042 0.818893 0.816054 0.812458 0.810217 0.806586 0.803227 0.799957 0.797001 0.794192 0.791418 0.788095 0.784179 0.781105 0.777413 0.772631 0.768761 0.765678 0.762199 0.758525 0.754861 0.751131 0.747468 0.743496 0.73987 0.736464 0.732954 0.729568 0.725875 0.722297 0.718588 0.714324 0.710061 0.706959 0.703481 0.6994 0.69565 0.691233 0.687277 0.683461 0.679559 0.675138 0.671201 0.666828 0.662673 0.658107 0.654081 0.650334 0.646168 0.641866 0.637593 0.633038 0.629009 0.624167 0.619754 0.615526 0.611155 0.607014 0.602509 0.597747 0.593614 0.589539 0.58521 0.581784 0.577669 0.573865 0.568894 0.563734 0.55969 0.555477 0.551073 0.546982 0.542539 0.537543 0.532843 0.528523 0.52458 0.519734 0.515735 0.511351 0.506805 0.501447 0.496091 0.491614 0.486549 0.481886 0.477631 0.473407 0.46867 0.464727 0.459514 0.454245 0.448931 0.443407 0.437612 0.433569 0.42895 0.423278 0.418274 0.41314 0.408885 0.402956 0.397953 0.393061 0.38809 0.382823 0.378374 0.37248 0.368189 0.363183 0.357849 0.353417 0.347383 0.342278 0.337406 0.332481 0.327961 0.322596 0.316907 0.312068 0.306306 0.301586 0.296313 0.291738 0.286052 0.280824 0.275766 0.270465 0.264601 0.259195 0.253237 0.248251 0.243233 0.23766 0.23296 0.227349 0.221811 0.216297 0.210234 0.203973 0.198057 0.192661 0.186959 0.181012 0.175256 0.169957 0.163401 0.157984 0.151623 0.145055 0.139394 0.133046 0.126704 0.120948 0.115252 0.109045 0.102279 0.09645 0.0907385 0.0841599 0.0774371 0.0717425 0.0657913 0.0601782 0.0540514 0.0477355 0.0423277 0.03658 0.0310997 0.0257304 0.020808 0.0169025 0.0132669 0.0100865 ];
FPR_LBI = [1 0.949499 0.895171 0.847554 0.802869 0.766255 0.733791 0.703821 0.678722 0.653801 0.632206 0.612207 0.593737 0.575647 0.559322 0.545129 0.529715 0.515528 0.503099 0.490608 0.479248 0.467877 0.456525 0.445447 0.435433 0.425532 0.41517 0.405689 0.39723 0.388634 0.38042 0.372493 0.365276 0.358332 0.351167 0.344258 0.336882 0.330968 0.325097 0.318989 0.313274 0.30687 0.30134 0.296083 0.290348 0.285472 0.280472 0.275538 0.270711 0.266161 0.261915 0.257368 0.253055 0.248368 0.244038 0.240284 0.235839 0.23195 0.227942 0.224209 0.220875 0.217541 0.213733 0.210502 0.206926 0.203838 0.200641 0.197616 0.194526 0.191726 0.188385 0.185272 0.18255 0.179349 0.176293 0.173416 0.170808 0.168237 0.165238 0.162548 0.159915 0.157578 0.155539 0.153049 0.150703 0.148307 0.145943 0.143585 0.141399 0.139302 0.136996 0.13509 0.132933 0.13088 0.128751 0.126537 0.124575 0.122616 0.120558 0.118656 0.116951 0.114872 0.112878 0.111353 0.109648 0.107957 0.10617 0.104387 0.102782 0.10101 0.0991903 0.0977334 0.0959662 0.0943196 0.0927272 0.0911787 0.0897758 0.0883599 0.0865626 0.0851377 0.083772 0.0822117 0.0806417 0.0790274 0.0776573 0.0762506 0.0747165 0.0732973 0.0720279 0.0705907 0.0692456 0.0679119 0.0665095 0.0650141 0.0637345 0.0624451 0.0610654 0.0599104 0.0588529 0.0574536 0.056177 0.0550419 0.0539912 0.0529454 0.0519628 0.0508767 0.0497629 0.0488173 0.0479422 0.0470207 0.0461237 0.0451156 0.0442473 0.043403 0.0425727 0.0416517 0.0407137 0.0399851 0.0390612 0.0383673 0.0375195 0.0368167 0.0361258 0.0352768 0.0346028 0.0337386 0.0330114 0.03231 0.0315155 0.0307984 0.0301005 0.0293993 0.0287247 0.0280758 0.027466 0.0267102 0.0260465 0.0254197 0.0247059 0.0241758 0.0235959 0.0229884 0.0223659 0.0218222 0.0212866 0.0207568 0.0201883 0.0197027 0.0191488 0.0186246 0.0181163 0.017677 0.0172121 0.0167652 0.0162915 0.0159 0.0154364 0.014937 0.0144713 0.0140605 0.0136419 0.0132179 0.0128141 0.0124016 0.0120345 0.0116449 0.0112687 0.0108884 0.0105306 0.0102195 0.00990234 0.00955919 0.00924679 0.0089202 0.00860689 0.00835951 0.00807833 0.00774839 0.00745777 0.00714776 0.00686603 0.00655352 0.00629372 0.00599402 0.00574793 0.00546286 0.00521017 0.00493992 0.00471676 0.00445129 0.00422125 0.00397818 0.00372364 0.0034948 0.00326818 0.00304366 0.00282781 0.00263614 0.00245813 0.00227444 0.00206956 0.0018962 0.00172895 0.00159015 0.00145552 0.00126937 0.00114151 0.00102174 0.000884355 0.000765862 0.000659839 0.000572575 0.000494562 0.000415943 0.000347191 0.000300045 ];
plot(Recall_LBI, Precision_LBI, ':c', 'linewidth', 2);
Recall_PCA = [1 0.995171 0.991613 0.989711 0.988123 0.986555 0.984969 0.983267 0.981387 0.979206 0.976989 0.974652 0.972118 0.969424 0.96663 0.963745 0.960721 0.957677 0.954564 0.951417 0.948242 0.945104 0.941902 0.938599 0.935265 0.931895 0.928466 0.924927 0.921391 0.917779 0.914101 0.910304 0.906457 0.902607 0.898685 0.894753 0.890832 0.886865 0.882855 0.878925 0.874994 0.870981 0.866957 0.862849 0.858699 0.854501 0.850353 0.84617 0.842001 0.837815 0.833627 0.829421 0.825164 0.820899 0.816582 0.812187 0.807758 0.803326 0.798853 0.79433 0.789783 0.785221 0.780693 0.776167 0.771609 0.767019 0.762405 0.757749 0.753097 0.748387 0.743658 0.738963 0.734216 0.72948 0.724736 0.719966 0.715199 0.710435 0.70566 0.700857 0.696057 0.691226 0.686379 0.681563 0.676772 0.672014 0.667286 0.662516 0.657762 0.652977 0.648188 0.643395 0.638602 0.633815 0.629043 0.624281 0.61953 0.614808 0.61006 0.605303 0.600559 0.595703 0.590839 0.585981 0.581117 0.576251 0.571428 0.566575 0.561673 0.556818 0.551894 0.547013 0.542124 0.537261 0.532411 0.527645 0.522844 0.518119 0.51336 0.508578 0.503801 0.499004 0.494197 0.489411 0.484635 0.479837 0.475087 0.47033 0.465603 0.460907 0.456173 0.45145 0.446783 0.442147 0.437538 0.432915 0.428359 0.423826 0.419278 0.414752 0.410178 0.405581 0.401044 0.396481 0.391969 0.3875 0.383008 0.378492 0.373997 0.369541 0.365036 0.36056 0.356073 0.351561 0.347065 0.342591 0.338188 0.333814 0.329455 0.325112 0.320811 0.31653 0.312282 0.308069 0.303835 0.299612 0.295427 0.291244 0.287081 0.282987 0.278895 0.274837 0.270788 0.266742 0.26275 0.258738 0.254734 0.250761 0.246829 0.242959 0.239114 0.235283 0.231487 0.227701 0.223978 0.220278 0.216574 0.212891 0.209225 0.205578 0.201982 0.198403 0.194806 0.191251 0.187731 0.184259 0.180798 0.177369 0.173995 0.170611 0.167248 0.163911 0.160562 0.157239 0.153913 0.150626 0.147371 0.144186 0.140992 0.13784 0.134719 0.131618 0.128597 0.12561 0.12265 0.119735 0.116859 0.113963 0.111118 0.108277 0.105486 0.102735 0.100035 0.0973766 0.0947277 0.0921018 0.0895031 0.0869496 0.0844057 0.0819167 0.0794438 0.0770623 0.0746971 0.0723761 0.0700957 0.0678099 0.0655573 0.0633394 0.0611462 0.0589786 0.0568495 0.0547824 0.0527907 0.0508285 0.048898 0.0470192 0.0452061 0.0434603 0.0417668 0.0401211 0.0385289 0.0369887 0.0354751 0.0340281 0.032621 0.0312398 ];
Precision_PCA = [0.169567 0.192608 0.213423 0.230957 0.247825 0.264112 0.279914 0.295312 0.310529 0.324813 0.338576 0.351804 0.3646 0.377151 0.38929 0.401004 0.412236 0.423155 0.433655 0.443749 0.453571 0.46308 0.472342 0.481442 0.490353 0.499072 0.507639 0.515969 0.524113 0.53207 0.5398 0.547341 0.554651 0.56176 0.568667 0.575463 0.582175 0.588707 0.594917 0.600942 0.606857 0.612633 0.618325 0.623901 0.629369 0.634706 0.639958 0.645072 0.65 0.654836 0.659537 0.664114 0.668618 0.673031 0.677327 0.681574 0.685771 0.689895 0.693882 0.697749 0.701512 0.705271 0.708973 0.712609 0.716112 0.719555 0.722911 0.726212 0.729453 0.732569 0.735692 0.738777 0.741798 0.744741 0.747596 0.750424 0.753173 0.755888 0.758568 0.761193 0.763791 0.766328 0.768858 0.771373 0.773857 0.776256 0.778593 0.780881 0.783165 0.785393 0.787595 0.789762 0.791889 0.793954 0.795979 0.797938 0.799877 0.801797 0.803673 0.805507 0.807325 0.80909 0.810806 0.812515 0.814144 0.815753 0.817327 0.818897 0.820417 0.821914 0.823347 0.824735 0.826096 0.827414 0.828709 0.829997 0.831253 0.832507 0.833719 0.834935 0.836108 0.837253 0.838393 0.839472 0.840547 0.841609 0.842652 0.84365 0.844643 0.845625 0.846517 0.847396 0.848287 0.849166 0.850004 0.85082 0.851653 0.852481 0.853292 0.854105 0.854868 0.855657 0.856435 0.857187 0.857877 0.858566 0.859236 0.859916 0.860596 0.861263 0.861939 0.862587 0.863283 0.863892 0.864503 0.865124 0.865734 0.866334 0.866922 0.86754 0.868131 0.868686 0.869236 0.869811 0.870354 0.870879 0.871381 0.871867 0.87235 0.872835 0.873315 0.873811 0.874271 0.87473 0.875216 0.875682 0.876099 0.876507 0.876884 0.877303 0.877676 0.878017 0.878381 0.878771 0.879186 0.879605 0.880031 0.880438 0.880816 0.881218 0.881562 0.881904 0.882234 0.882563 0.882918 0.883242 0.883623 0.883992 0.884319 0.884662 0.88498 0.885273 0.885565 0.885892 0.886216 0.886498 0.886761 0.887031 0.887291 0.887558 0.887883 0.888165 0.888483 0.888801 0.889156 0.88946 0.889784 0.89008 0.890365 0.890651 0.890886 0.891149 0.891412 0.891668 0.891894 0.892137 0.89232 0.892572 0.892777 0.893021 0.893299 0.893527 0.893714 0.893965 0.894208 0.894388 0.894641 0.894886 0.895168 0.895286 0.895449 0.895652 0.895884 0.896018 0.896187 0.896234 0.896328 0.896465 0.896647 0.896772 0.8969 0.897078 0.897236 0.897339 0.897456 0.897655 ];
TPR_PCA = [1 0.995171 0.991613 0.989711 0.988123 0.986555 0.984969 0.983267 0.981387 0.979206 0.976989 0.974652 0.972118 0.969424 0.96663 0.963745 0.960721 0.957677 0.954564 0.951417 0.948242 0.945104 0.941902 0.938599 0.935265 0.931895 0.928466 0.924927 0.921391 0.917779 0.914101 0.910304 0.906457 0.902607 0.898685 0.894753 0.890832 0.886865 0.882855 0.878925 0.874994 0.870981 0.866957 0.862849 0.858699 0.854501 0.850353 0.84617 0.842001 0.837815 0.833627 0.829421 0.825164 0.820899 0.816582 0.812187 0.807758 0.803326 0.798853 0.79433 0.789783 0.785221 0.780693 0.776167 0.771609 0.767019 0.762405 0.757749 0.753097 0.748387 0.743658 0.738963 0.734216 0.72948 0.724736 0.719966 0.715199 0.710435 0.70566 0.700857 0.696057 0.691226 0.686379 0.681563 0.676772 0.672014 0.667286 0.662516 0.657762 0.652977 0.648188 0.643395 0.638602 0.633815 0.629043 0.624281 0.61953 0.614808 0.61006 0.605303 0.600559 0.595703 0.590839 0.585981 0.581117 0.576251 0.571428 0.566575 0.561673 0.556818 0.551894 0.547013 0.542124 0.537261 0.532411 0.527645 0.522844 0.518119 0.51336 0.508578 0.503801 0.499004 0.494197 0.489411 0.484635 0.479837 0.475087 0.47033 0.465603 0.460907 0.456173 0.45145 0.446783 0.442147 0.437538 0.432915 0.428359 0.423826 0.419278 0.414752 0.410178 0.405581 0.401044 0.396481 0.391969 0.3875 0.383008 0.378492 0.373997 0.369541 0.365036 0.36056 0.356073 0.351561 0.347065 0.342591 0.338188 0.333814 0.329455 0.325112 0.320811 0.31653 0.312282 0.308069 0.303835 0.299612 0.295427 0.291244 0.287081 0.282987 0.278895 0.274837 0.270788 0.266742 0.26275 0.258738 0.254734 0.250761 0.246829 0.242959 0.239114 0.235283 0.231487 0.227701 0.223978 0.220278 0.216574 0.212891 0.209225 0.205578 0.201982 0.198403 0.194806 0.191251 0.187731 0.184259 0.180798 0.177369 0.173995 0.170611 0.167248 0.163911 0.160562 0.157239 0.153913 0.150626 0.147371 0.144186 0.140992 0.13784 0.134719 0.131618 0.128597 0.12561 0.12265 0.119735 0.116859 0.113963 0.111118 0.108277 0.105486 0.102735 0.100035 0.0973766 0.0947277 0.0921018 0.0895031 0.0869496 0.0844057 0.0819167 0.0794438 0.0770623 0.0746971 0.0723761 0.0700957 0.0678099 0.0655573 0.0633394 0.0611462 0.0589786 0.0568495 0.0547824 0.0527907 0.0508285 0.048898 0.0470192 0.0452061 0.0434603 0.0417668 0.0401211 0.0385289 0.0369887 0.0354751 0.0340281 0.032621 0.0312398 ];
FPR_PCA = [1 0.894937 0.818848 0.760585 0.709266 0.663911 0.623756 0.587756 0.555194 0.525841 0.499009 0.47441 0.45179 0.430762 0.411219 0.392976 0.37595 0.359968 0.34504 0.330999 0.317824 0.305432 0.293709 0.282564 0.272025 0.262033 0.252522 0.243524 0.234971 0.226819 0.219071 0.211718 0.204715 0.198064 0.191706 0.185589 0.17971 0.174075 0.168745 0.163644 0.158755 0.154064 0.149533 0.145149 0.140931 0.136874 0.132964 0.12921 0.12563 0.122193 0.118888 0.115696 0.112614 0.109641 0.106754 0.103936 0.101188 0.0985271 0.0959641 0.0934911 0.0911115 0.0887864 0.0865188 0.0843361 0.082234 0.0801893 0.0782093 0.0762795 0.0744122 0.0725989 0.0708131 0.0690723 0.0673708 0.0657182 0.0641149 0.062545 0.061021 0.0595383 0.0580842 0.0566738 0.0552928 0.0539503 0.0526278 0.0513379 0.0500793 0.0488561 0.0476689 0.0465067 0.0453645 0.0442577 0.0431794 0.0421395 0.0411222 0.0401346 0.0391688 0.0382402 0.037334 0.0364481 0.0355824 0.0347377 0.033909 0.0330977 0.0323098 0.0315346 0.0307861 0.0300537 0.0293437 0.0286486 0.0279719 0.0273124 0.0266734 0.0260509 0.0254395 0.0248461 0.0242679 0.0237024 0.0231487 0.0226039 0.0220698 0.0215501 0.0210354 0.0205346 0.0200402 0.0195581 0.0190942 0.0186347 0.0181857 0.0177528 0.0173302 0.0169159 0.0165211 0.0161319 0.0157475 0.0153734 0.01501 0.0146553 0.0143067 0.0139647 0.0136327 0.0133049 0.0129893 0.0126798 0.0123788 0.012087 0.0118034 0.0115274 0.0112586 0.010992 0.0107351 0.0104842 0.0102383 0.0099992 0.00976327 0.00953594 0.00931512 0.0090952 0.00888106 0.00866972 0.00846565 0.00826425 0.00807009 0.00788181 0.00769726 0.00751218 0.00733373 0.00715896 0.00698928 0.00682366 0.0066605 0.00650053 0.00634551 0.00619011 0.00603888 0.00589094 0.00574744 0.00560351 0.00546447 0.00532914 0.00519833 0.0050688 0.00494319 0.00482123 0.004701 0.00458222 0.00446574 0.00435206 0.00423661 0.00412589 0.0040168 0.0039136 0.00381486 0.0037175 0.00362403 0.0035319 0.00344236 0.00335423 0.00326471 0.00317967 0.00309819 0.00301656 0.00293844 0.00286284 0.00278835 0.00271501 0.00264255 0.00257334 0.00250681 0.00244193 0.0023776 0.00231448 0.00225302 0.00219173 0.00213152 0.00207163 0.00201334 0.00195749 0.00190261 0.00185 0.00179839 0.00174722 0.00169824 0.00164983 0.00160205 0.00155555 0.00151036 0.00146657 0.0014246 0.00138236 0.00134202 0.00130263 0.00126388 0.00122734 0.00119103 0.001155 0.00112086 0.00108743 0.00105471 0.00102207 0.000989278 0.00095892 0.000929544 0.000900024 0.000871924 0.000844606 0.000817142 0.000792484 0.000768744 0.000744877 0.000720952 0.000698008 0.000675749 0.000653407 0.000631913 0.000611236 0.000590794 0.000570099 ];
plot(Recall_PCA, Precision_PCA, ':m', 'linewidth', 2);
Recall_DRFI = [1 0.999472 0.998966 0.99799 0.996688 0.99489 0.993745 0.992553 0.99044 0.988842 0.98777 0.98611 0.984365 0.983209 0.981471 0.980343 0.979242 0.977778 0.975845 0.97382 0.972168 0.969689 0.968079 0.966284 0.963977 0.962145 0.960197 0.958287 0.955418 0.952366 0.950383 0.948796 0.946631 0.944775 0.942785 0.939742 0.936602 0.933722 0.9315 0.929284 0.926545 0.924786 0.921457 0.91817 0.916239 0.913901 0.911461 0.90893 0.907059 0.904046 0.900492 0.898447 0.89606 0.892709 0.890236 0.887577 0.884805 0.880693 0.878107 0.875443 0.871845 0.869087 0.866001 0.863251 0.860863 0.858579 0.855717 0.853158 0.85072 0.848799 0.84599 0.843365 0.840383 0.837363 0.834764 0.832351 0.829575 0.826752 0.824147 0.822001 0.819132 0.816761 0.814129 0.810529 0.807256 0.804869 0.802473 0.799417 0.796491 0.793209 0.790912 0.787978 0.784975 0.781498 0.778078 0.775485 0.772309 0.769804 0.7675 0.764577 0.761762 0.758466 0.755847 0.752006 0.749127 0.746379 0.743586 0.739695 0.73675 0.733076 0.730336 0.727076 0.72452 0.721666 0.718057 0.715328 0.711758 0.708861 0.706069 0.703473 0.700432 0.696625 0.693256 0.690084 0.687297 0.684169 0.679962 0.676983 0.673009 0.669477 0.66662 0.663846 0.659835 0.656266 0.65247 0.649823 0.646564 0.642357 0.638879 0.635754 0.632298 0.629018 0.624967 0.621603 0.617947 0.613894 0.610409 0.606303 0.600976 0.597958 0.594549 0.591745 0.587255 0.583785 0.579306 0.574896 0.571789 0.567907 0.564214 0.560939 0.556274 0.552216 0.548524 0.545047 0.541828 0.537707 0.534028 0.530533 0.526395 0.520898 0.516702 0.512178 0.50825 0.503771 0.499569 0.494357 0.489782 0.48536 0.4811 0.476718 0.471255 0.464833 0.461591 0.456389 0.452369 0.448641 0.444179 0.439891 0.434616 0.430261 0.426424 0.422301 0.416699 0.412819 0.408455 0.403558 0.398612 0.394343 0.389132 0.383988 0.379147 0.374488 0.36951 0.364005 0.359156 0.354198 0.349383 0.344782 0.33964 0.33295 0.32807 0.32335 0.317167 0.312379 0.308088 0.302458 0.295238 0.288636 0.282604 0.277298 0.271698 0.265334 0.259336 0.253771 0.248236 0.243381 0.236712 0.23133 0.22564 0.219435 0.213501 0.207176 0.201189 0.195655 0.188544 0.181582 0.175905 0.169036 0.162868 0.15581 0.149634 0.143634 0.137228 0.129792 0.122889 0.115679 0.10715 0.0996284 0.0910152 0.0836934 0.075297 0.0674809 0.0594167 0.0500985 0.0404049 0.0280475 ];
Precision_DRFI = [0.169567 0.207556 0.234227 0.2584 0.278767 0.298939 0.316943 0.333615 0.349398 0.365979 0.381632 0.395292 0.412134 0.426855 0.440063 0.453012 0.464458 0.477115 0.487217 0.497596 0.507808 0.519031 0.529132 0.539521 0.547504 0.55584 0.564765 0.573287 0.581167 0.589448 0.596896 0.605152 0.612701 0.619679 0.626571 0.632522 0.63919 0.64497 0.650545 0.656756 0.662647 0.668151 0.673666 0.67862 0.683806 0.688018 0.692874 0.698014 0.702324 0.707656 0.711385 0.715315 0.719377 0.723655 0.727997 0.731408 0.734133 0.737761 0.741314 0.744853 0.748541 0.752156 0.755266 0.758148 0.76127 0.764379 0.767318 0.770218 0.773053 0.776415 0.778982 0.782245 0.78452 0.787603 0.79002 0.792446 0.795539 0.798542 0.80141 0.804362 0.806915 0.809256 0.812256 0.81398 0.815744 0.818804 0.821172 0.823177 0.825646 0.828543 0.830606 0.832436 0.834762 0.836552 0.838156 0.84028 0.842123 0.843678 0.845651 0.84738 0.849029 0.850436 0.852446 0.854434 0.856413 0.858124 0.860092 0.861536 0.863235 0.864713 0.865987 0.867696 0.869056 0.870285 0.871455 0.872981 0.874148 0.87578 0.877275 0.878495 0.8795 0.880351 0.881957 0.883288 0.884805 0.885626 0.886332 0.887755 0.889091 0.889865 0.891215 0.89263 0.89379 0.894772 0.896308 0.897673 0.898531 0.899311 0.900141 0.900987 0.902103 0.902738 0.903415 0.904231 0.905093 0.905751 0.906401 0.90723 0.906951 0.907892 0.908482 0.90945 0.910119 0.911057 0.911598 0.912075 0.912676 0.9129 0.913865 0.914337 0.915222 0.915454 0.916478 0.917067 0.917949 0.918262 0.918874 0.919663 0.920224 0.919869 0.920611 0.921611 0.922658 0.92333 0.923877 0.924063 0.92388 0.925192 0.92546 0.925998 0.926231 0.926387 0.927443 0.927671 0.927584 0.928215 0.928564 0.928989 0.929255 0.930688 0.930375 0.930807 0.931046 0.931418 0.931985 0.932291 0.932957 0.933537 0.933997 0.934244 0.934617 0.934485 0.934778 0.935033 0.935644 0.935975 0.936657 0.936885 0.937097 0.937167 0.937298 0.938168 0.938292 0.938241 0.938249 0.938218 0.938435 0.938781 0.938738 0.938846 0.938133 0.93786 0.937975 0.938387 0.938811 0.939522 0.939296 0.939336 0.939564 0.939721 0.940423 0.940808 0.941127 0.941292 0.940263 0.939656 0.94019 0.939732 0.939055 0.939637 0.939564 0.93939 0.939184 0.939797 0.939154 0.938485 0.937618 0.938501 0.940437 0.940094 0.940989 0.939277 0.940058 0.940379 0.938511 0.936925 ];
TPR_DRFI = [1 0.999472 0.998966 0.99799 0.996688 0.99489 0.993745 0.992553 0.99044 0.988842 0.98777 0.98611 0.984365 0.983209 0.981471 0.980343 0.979242 0.977778 0.975845 0.97382 0.972168 0.969689 0.968079 0.966284 0.963977 0.962145 0.960197 0.958287 0.955418 0.952366 0.950383 0.948796 0.946631 0.944775 0.942785 0.939742 0.936602 0.933722 0.9315 0.929284 0.926545 0.924786 0.921457 0.91817 0.916239 0.913901 0.911461 0.90893 0.907059 0.904046 0.900492 0.898447 0.89606 0.892709 0.890236 0.887577 0.884805 0.880693 0.878107 0.875443 0.871845 0.869087 0.866001 0.863251 0.860863 0.858579 0.855717 0.853158 0.85072 0.848799 0.84599 0.843365 0.840383 0.837363 0.834764 0.832351 0.829575 0.826752 0.824147 0.822001 0.819132 0.816761 0.814129 0.810529 0.807256 0.804869 0.802473 0.799417 0.796491 0.793209 0.790912 0.787978 0.784975 0.781498 0.778078 0.775485 0.772309 0.769804 0.7675 0.764577 0.761762 0.758466 0.755847 0.752006 0.749127 0.746379 0.743586 0.739695 0.73675 0.733076 0.730336 0.727076 0.72452 0.721666 0.718057 0.715328 0.711758 0.708861 0.706069 0.703473 0.700432 0.696625 0.693256 0.690084 0.687297 0.684169 0.679962 0.676983 0.673009 0.669477 0.66662 0.663846 0.659835 0.656266 0.65247 0.649823 0.646564 0.642357 0.638879 0.635754 0.632298 0.629018 0.624967 0.621603 0.617947 0.613894 0.610409 0.606303 0.600976 0.597958 0.594549 0.591745 0.587255 0.583785 0.579306 0.574896 0.571789 0.567907 0.564214 0.560939 0.556274 0.552216 0.548524 0.545047 0.541828 0.537707 0.534028 0.530533 0.526395 0.520898 0.516702 0.512178 0.50825 0.503771 0.499569 0.494357 0.489782 0.48536 0.4811 0.476718 0.471255 0.464833 0.461591 0.456389 0.452369 0.448641 0.444179 0.439891 0.434616 0.430261 0.426424 0.422301 0.416699 0.412819 0.408455 0.403558 0.398612 0.394343 0.389132 0.383988 0.379147 0.374488 0.36951 0.364005 0.359156 0.354198 0.349383 0.344782 0.33964 0.33295 0.32807 0.32335 0.317167 0.312379 0.308088 0.302458 0.295238 0.288636 0.282604 0.277298 0.271698 0.265334 0.259336 0.253771 0.248236 0.243381 0.236712 0.23133 0.22564 0.219435 0.213501 0.207176 0.201189 0.195655 0.188544 0.181582 0.175905 0.169036 0.162868 0.15581 0.149634 0.143634 0.137228 0.129792 0.122889 0.115679 0.10715 0.0996284 0.0910152 0.0836934 0.075297 0.0674809 0.0594167 0.0500985 0.0404049 0.0280475 ];
FPR_DRFI = [1 0.84269 0.749619 0.672462 0.616568 0.567305 0.525125 0.490839 0.459278 0.43003 0.404215 0.38202 0.357482 0.337342 0.319295 0.30336 0.289819 0.275967 0.264638 0.254353 0.243585 0.232273 0.222659 0.213031 0.2055 0.198365 0.190491 0.184034 0.177986 0.171399 0.166003 0.160135 0.154572 0.149445 0.144621 0.140315 0.135993 0.131945 0.128349 0.124753 0.1212 0.1181 0.114962 0.112171 0.109365 0.106931 0.104246 0.101135 0.0988912 0.0961097 0.094058 0.0919678 0.0897528 0.087481 0.0854592 0.0837508 0.0823088 0.0803224 0.0787029 0.0769961 0.0751782 0.0728859 0.0712847 0.0698942 0.0684978 0.0671126 0.0657953 0.0644 0.0632047 0.0618445 0.0605989 0.0591574 0.057696 0.0564942 0.0554977 0.0543813 0.0532354 0.0520298 0.050911 0.0496258 0.0485288 0.0475505 0.0464107 0.0455908 0.0448558 0.0436986 0.0428644 0.042098 0.0412914 0.0403519 0.0395881 0.0388937 0.0380285 0.0373589 0.0367283 0.0359802 0.035361 0.0347981 0.0341137 0.0334826 0.0329461 0.03236 0.0317672 0.0311015 0.0304975 0.0299035 0.0292574 0.0286217 0.028093 0.0276168 0.0271744 0.0266391 0.0260918 0.025651 0.025193 0.0247384 0.0242644 0.023824 0.0233058 0.0229096 0.0225816 0.0222676 0.0218078 0.0213841 0.0208733 0.0205637 0.020175 0.0197603 0.0192505 0.0189448 0.0185758 0.0181968 0.0177582 0.0174319 0.0169372 0.0166015 0.0163031 0.0160177 0.0156486 0.0154156 0.0150546 0.0148422 0.0145698 0.0143483 0.0140862 0.0138637 0.0136323 0.0133648 0.0131553 0.0129408 0.0127345 0.0124462 0.012201 0.0119473 0.0117821 0.0115532 0.0113807 0.0112303 0.0109746 0.0108124 0.0105789 0.010437 0.0101524 0.00996443 0.00981161 0.00966555 0.00952197 0.00930581 0.00913982 0.00900136 0.00881354 0.00861794 0.00841505 0.00817448 0.00804668 0.00791113 0.00780079 0.00763551 0.00749708 0.00733698 0.00718891 0.00700673 0.00677018 0.00658189 0.00645067 0.00625238 0.00609353 0.00595915 0.00580473 0.00565226 0.00553115 0.00542052 0.00528566 0.00516276 0.00506952 0.00494431 0.00482136 0.00468 0.00453128 0.00441797 0.00431232 0.00422801 0.00410955 0.00398274 0.00389161 0.00380877 0.00366196 0.00358857 0.00350195 0.00343489 0.00336093 0.00325931 0.00318606 0.0031146 0.00302629 0.00292032 0.00284963 0.00275187 0.00267031 0.00259469 0.0024973 0.00240723 0.00235154 0.0022204 0.00207206 0.00197028 0.00189545 0.00182534 0.00176326 0.00167954 0.00150294 0.00141614 0.0013458 0.00126029 0.00117277 0.00114099 0.00109014 0.00103721 0.000993826 0.00093366 0.00083524 0.000809235 0.000787508 0.000748425 0.000713144 0.000681652 0.000649153 0.000599477 0.00051881 0.00042541 0.000385341 0.00037139 0.000332854 0.000267595 0.000214377 0.000154662 ];
plot(Recall_DRFI, Precision_DRFI, ':y', 'linewidth', 2);
Recall_GMR = [1 0.981274 0.96209 0.948273 0.936593 0.925581 0.916434 0.908574 0.899942 0.892677 0.886731 0.880655 0.875244 0.870399 0.865411 0.86087 0.855768 0.851578 0.846389 0.842717 0.83906 0.834922 0.830404 0.826733 0.822526 0.818907 0.814687 0.811006 0.807573 0.804528 0.801184 0.798131 0.794774 0.791866 0.789146 0.785914 0.782955 0.779839 0.776207 0.773204 0.769971 0.766972 0.764492 0.761395 0.758099 0.755021 0.752008 0.749258 0.746799 0.744314 0.742166 0.740088 0.73728 0.734897 0.732874 0.730921 0.728808 0.726365 0.724228 0.721721 0.719248 0.71703 0.714679 0.712165 0.709996 0.707338 0.705256 0.702386 0.699889 0.697723 0.695483 0.693228 0.691598 0.689604 0.687445 0.685581 0.683726 0.682013 0.680021 0.677791 0.676117 0.674291 0.672345 0.670504 0.668861 0.666757 0.664614 0.662424 0.660116 0.657703 0.655749 0.653737 0.65173 0.650224 0.648018 0.646327 0.644047 0.641561 0.639567 0.637137 0.634947 0.632615 0.630865 0.628963 0.627227 0.625407 0.623511 0.621347 0.619214 0.617131 0.615266 0.61332 0.611567 0.609333 0.607555 0.605427 0.60357 0.601679 0.599551 0.597947 0.595861 0.594028 0.592112 0.590183 0.588035 0.586234 0.584668 0.582457 0.58035 0.578766 0.576423 0.574092 0.571604 0.569529 0.567243 0.564798 0.562442 0.560127 0.557929 0.555497 0.553421 0.551217 0.548877 0.546773 0.54463 0.542094 0.540222 0.538211 0.535875 0.53403 0.531812 0.529783 0.527828 0.525474 0.52314 0.520893 0.518687 0.51671 0.514769 0.512563 0.509664 0.507017 0.504457 0.502136 0.499802 0.497575 0.496143 0.494089 0.491974 0.48935 0.487044 0.484429 0.481462 0.478992 0.476881 0.474084 0.472004 0.469768 0.46733 0.465286 0.462859 0.461016 0.458584 0.45626 0.454276 0.451465 0.44964 0.447166 0.444539 0.442406 0.440083 0.437603 0.434985 0.432464 0.429361 0.426441 0.423844 0.421408 0.418944 0.416212 0.413352 0.410703 0.407873 0.405137 0.402991 0.40052 0.397085 0.39418 0.390769 0.387572 0.384649 0.381633 0.3776 0.374271 0.370936 0.366993 0.3636 0.359856 0.35651 0.353313 0.349006 0.345486 0.341748 0.33751 0.333044 0.328462 0.323463 0.318139 0.31319 0.309003 0.303318 0.298577 0.293614 0.288159 0.28258 0.278366 0.273798 0.267809 0.260776 0.255058 0.248754 0.242393 0.235992 0.228375 0.219319 0.212149 0.202571 0.192171 0.18206 0.171052 0.159054 0.146773 0.131171 0.112483 0.0881219 0.0546438 ];
Precision_GMR = [0.169567 0.28512 0.367368 0.406697 0.434385 0.455978 0.474662 0.49034 0.506446 0.519956 0.532979 0.543119 0.552211 0.560384 0.568882 0.57703 0.584284 0.591382 0.598208 0.604643 0.6103 0.615914 0.621283 0.626945 0.631567 0.636456 0.640781 0.645135 0.649455 0.654088 0.658416 0.66257 0.665918 0.669897 0.67424 0.677288 0.681049 0.684054 0.687461 0.691157 0.694435 0.697505 0.699925 0.702735 0.705465 0.707918 0.711129 0.713836 0.716563 0.718886 0.721484 0.723824 0.725233 0.728056 0.729971 0.73217 0.734088 0.736571 0.738579 0.74071 0.742185 0.743935 0.745146 0.746303 0.747815 0.75009 0.75182 0.753656 0.755405 0.757084 0.758362 0.759566 0.760909 0.762354 0.763667 0.765109 0.766155 0.767298 0.768567 0.770123 0.771439 0.77286 0.774266 0.77542 0.776492 0.777825 0.779156 0.780717 0.782107 0.783002 0.784112 0.784963 0.786058 0.787544 0.788555 0.790129 0.791257 0.792561 0.793722 0.794363 0.795436 0.796387 0.797573 0.798926 0.800131 0.801275 0.802374 0.803713 0.804785 0.806099 0.807213 0.808107 0.809172 0.80998 0.811246 0.812213 0.813428 0.814785 0.816319 0.817644 0.81831 0.818841 0.819002 0.820031 0.820947 0.821856 0.822417 0.823464 0.824538 0.825383 0.82606 0.826915 0.827826 0.828442 0.828662 0.829176 0.830411 0.831764 0.833106 0.834269 0.835678 0.83599 0.83678 0.837691 0.838197 0.838895 0.839124 0.840077 0.840672 0.842209 0.843754 0.844781 0.845489 0.845686 0.845973 0.846812 0.847254 0.847535 0.848038 0.848324 0.849003 0.849924 0.850746 0.851468 0.851997 0.852506 0.853102 0.853543 0.853734 0.853688 0.854245 0.8546 0.8546 0.854595 0.855282 0.855768 0.856269 0.85658 0.857172 0.857275 0.857825 0.85818 0.858705 0.858626 0.859506 0.859463 0.859808 0.860453 0.860833 0.86139 0.861371 0.861752 0.862141 0.862288 0.861351 0.861855 0.861944 0.8625 0.862927 0.863315 0.863805 0.864453 0.86509 0.865384 0.866817 0.867829 0.867865 0.868025 0.868858 0.869356 0.870282 0.870671 0.870891 0.872051 0.872397 0.873153 0.873857 0.874103 0.874905 0.875027 0.875308 0.875267 0.875352 0.875559 0.875431 0.876592 0.877132 0.876485 0.876934 0.877537 0.877872 0.877819 0.877778 0.877983 0.877542 0.8778 0.878166 0.879192 0.879339 0.880087 0.880727 0.880911 0.881547 0.882191 0.881667 0.882556 0.883026 0.88309 0.883302 0.883396 0.884051 0.884284 0.882586 0.881821 0.881345 0.882468 ];
TPR_GMR = [1 0.981274 0.96209 0.948273 0.936593 0.925581 0.916434 0.908574 0.899942 0.892677 0.886731 0.880655 0.875244 0.870399 0.865411 0.86087 0.855768 0.851578 0.846389 0.842717 0.83906 0.834922 0.830404 0.826733 0.822526 0.818907 0.814687 0.811006 0.807573 0.804528 0.801184 0.798131 0.794774 0.791866 0.789146 0.785914 0.782955 0.779839 0.776207 0.773204 0.769971 0.766972 0.764492 0.761395 0.758099 0.755021 0.752008 0.749258 0.746799 0.744314 0.742166 0.740088 0.73728 0.734897 0.732874 0.730921 0.728808 0.726365 0.724228 0.721721 0.719248 0.71703 0.714679 0.712165 0.709996 0.707338 0.705256 0.702386 0.699889 0.697723 0.695483 0.693228 0.691598 0.689604 0.687445 0.685581 0.683726 0.682013 0.680021 0.677791 0.676117 0.674291 0.672345 0.670504 0.668861 0.666757 0.664614 0.662424 0.660116 0.657703 0.655749 0.653737 0.65173 0.650224 0.648018 0.646327 0.644047 0.641561 0.639567 0.637137 0.634947 0.632615 0.630865 0.628963 0.627227 0.625407 0.623511 0.621347 0.619214 0.617131 0.615266 0.61332 0.611567 0.609333 0.607555 0.605427 0.60357 0.601679 0.599551 0.597947 0.595861 0.594028 0.592112 0.590183 0.588035 0.586234 0.584668 0.582457 0.58035 0.578766 0.576423 0.574092 0.571604 0.569529 0.567243 0.564798 0.562442 0.560127 0.557929 0.555497 0.553421 0.551217 0.548877 0.546773 0.54463 0.542094 0.540222 0.538211 0.535875 0.53403 0.531812 0.529783 0.527828 0.525474 0.52314 0.520893 0.518687 0.51671 0.514769 0.512563 0.509664 0.507017 0.504457 0.502136 0.499802 0.497575 0.496143 0.494089 0.491974 0.48935 0.487044 0.484429 0.481462 0.478992 0.476881 0.474084 0.472004 0.469768 0.46733 0.465286 0.462859 0.461016 0.458584 0.45626 0.454276 0.451465 0.44964 0.447166 0.444539 0.442406 0.440083 0.437603 0.434985 0.432464 0.429361 0.426441 0.423844 0.421408 0.418944 0.416212 0.413352 0.410703 0.407873 0.405137 0.402991 0.40052 0.397085 0.39418 0.390769 0.387572 0.384649 0.381633 0.3776 0.374271 0.370936 0.366993 0.3636 0.359856 0.35651 0.353313 0.349006 0.345486 0.341748 0.33751 0.333044 0.328462 0.323463 0.318139 0.31319 0.309003 0.303318 0.298577 0.293614 0.288159 0.28258 0.278366 0.273798 0.267809 0.260776 0.255058 0.248754 0.242393 0.235992 0.228375 0.219319 0.212149 0.202571 0.192171 0.18206 0.171052 0.159054 0.146773 0.131171 0.112483 0.0881219 0.0546438 ];
FPR_GMR = [1 0.709032 0.572182 0.50816 0.465298 0.432832 0.405764 0.383593 0.364623 0.34881 0.334767 0.32243 0.31086 0.300538 0.290315 0.281109 0.273248 0.265766 0.258738 0.2521 0.246032 0.240418 0.234199 0.228279 0.222775 0.217546 0.212342 0.207556 0.203082 0.19892 0.194868 0.190897 0.187265 0.183666 0.180033 0.17697 0.173677 0.170792 0.167574 0.164376 0.161269 0.158389 0.155817 0.153237 0.1506 0.148203 0.145595 0.143025 0.140745 0.138538 0.136222 0.133984 0.132047 0.129764 0.127882 0.126024 0.124342 0.12249 0.120714 0.118906 0.117339 0.115668 0.114209 0.112636 0.111093 0.109311 0.107797 0.106408 0.104909 0.103632 0.102308 0.101087 0.0999137 0.0985738 0.0973517 0.0961269 0.094916 0.0936958 0.0926501 0.0915085 0.090485 0.0894402 0.0882966 0.0873544 0.0863722 0.0852498 0.0840623 0.0830432 0.0821081 0.0812732 0.0803443 0.079492 0.0784848 0.0773515 0.076403 0.0754127 0.0745125 0.0736538 0.0728233 0.0720538 0.0712466 0.0704721 0.0695379 0.0685162 0.0675856 0.0668518 0.0660337 0.0650334 0.0643381 0.0634264 0.0624208 0.0617054 0.0609075 0.0600759 0.0592549 0.0584033 0.0575886 0.0567558 0.0559702 0.055247 0.0545197 0.0539312 0.0532941 0.052623 0.0518916 0.0511811 0.0504499 0.0496189 0.0488377 0.0481247 0.0474927 0.0468736 0.0461725 0.0454919 0.044805 0.0442138 0.0435638 0.0429667 0.0423589 0.0417749 0.041212 0.0407129 0.040188 0.0396113 0.0389848 0.0384675 0.0378946 0.0374132 0.0368873 0.0363276 0.0357247 0.0352035 0.0347534 0.034309 0.0339002 0.0334666 0.0329809 0.0325754 0.0322019 0.0317843 0.031358 0.0308701 0.0304529 0.0300658 0.0296298 0.0292673 0.0288062 0.0284611 0.0280942 0.0277458 0.0273391 0.0269425 0.0266102 0.0263063 0.0259136 0.0255753 0.0252388 0.024891 0.0245999 0.0243573 0.0239849 0.0236145 0.0232347 0.0229336 0.0226195 0.0223297 0.022001 0.0216726 0.0213955 0.0210971 0.0208666 0.0205869 0.0201849 0.0199444 0.0196922 0.0194562 0.0192512 0.0189951 0.0186591 0.0183032 0.0180291 0.0174294 0.0167886 0.0163957 0.0160683 0.0157132 0.0154702 0.0152668 0.0149955 0.0147179 0.0144078 0.0140507 0.0137547 0.0134132 0.0130164 0.0126739 0.0123317 0.0121137 0.0117496 0.0114463 0.0111881 0.010952 0.0106993 0.0103993 0.0101925 0.00985326 0.00960836 0.00943082 0.00916362 0.00888915 0.00857224 0.00840631 0.0081459 0.00792303 0.00768374 0.00735819 0.0070385 0.00667526 0.006188 0.00571687 0.00536204 0.00509219 0.00481687 0.00460399 0.00442452 0.00413749 0.0038153 0.00354277 0.00321881 0.00288429 0.00257673 0.00230792 0.00190751 0.00162992 0.0012242 0.000865526 ];
plot(Recall_GMR, Precision_GMR, '--k', 'linewidth', 2);
Recall_HS = [1 0.986136 0.986136 0.986136 0.977908 0.97699 0.971971 0.969834 0.969374 0.963194 0.960321 0.958759 0.954153 0.952747 0.948762 0.945511 0.943501 0.938136 0.936398 0.93394 0.929919 0.928298 0.924934 0.921795 0.919127 0.91588 0.913812 0.911308 0.907959 0.905702 0.903247 0.900717 0.899234 0.89577 0.893443 0.891276 0.888585 0.886063 0.884485 0.882223 0.879285 0.876817 0.87465 0.873112 0.870569 0.868941 0.867159 0.864912 0.862439 0.86072 0.857591 0.85569 0.854661 0.852213 0.849462 0.847548 0.84438 0.842513 0.840383 0.83824 0.836163 0.833358 0.832335 0.829262 0.828208 0.825608 0.823748 0.822179 0.8203 0.817918 0.816465 0.814406 0.811951 0.809559 0.808218 0.806779 0.804405 0.802606 0.800404 0.79801 0.796556 0.794115 0.790656 0.788529 0.786765 0.78545 0.783738 0.78186 0.779951 0.77741 0.775114 0.773212 0.771455 0.769063 0.767059 0.764603 0.762951 0.760081 0.75824 0.755451 0.753113 0.750178 0.747554 0.74598 0.743399 0.74133 0.738786 0.736758 0.734034 0.732047 0.730236 0.728 0.726271 0.723788 0.721287 0.719083 0.717173 0.715077 0.711257 0.708705 0.706372 0.704834 0.702392 0.6997 0.696353 0.6944 0.691631 0.688173 0.687908 0.684891 0.681208 0.678497 0.676868 0.674291 0.672042 0.669695 0.667299 0.666067 0.663597 0.660558 0.658413 0.656627 0.653814 0.651261 0.648391 0.646063 0.643492 0.641244 0.638525 0.635654 0.633607 0.631123 0.62812 0.625017 0.623684 0.620949 0.61785 0.614731 0.612781 0.610177 0.606916 0.604289 0.60254 0.600496 0.597338 0.595202 0.591258 0.588463 0.586055 0.58257 0.580055 0.577325 0.573764 0.571627 0.569485 0.565496 0.561752 0.559173 0.556244 0.553832 0.550093 0.547327 0.544544 0.542638 0.538988 0.536079 0.531851 0.529339 0.525808 0.522432 0.520167 0.516571 0.511031 0.509238 0.504988 0.501741 0.498761 0.494619 0.490486 0.485821 0.482935 0.479884 0.476861 0.473645 0.468157 0.466422 0.462062 0.45716 0.45253 0.449577 0.443726 0.440265 0.436191 0.431689 0.42758 0.424323 0.420136 0.415933 0.410997 0.407919 0.404187 0.400029 0.397053 0.393266 0.387511 0.385554 0.379764 0.37433 0.371687 0.363517 0.359795 0.355218 0.34668 0.343599 0.337725 0.329548 0.326573 0.314406 0.310019 0.304676 0.290424 0.288034 0.278906 0.267803 0.265224 0.245172 0.241406 0.236864 0.208765 0.207786 0.198959 0.171277 0.170039 0.120178 0.120178 0.120178 ];
Precision_HS = [0.169567 0.343427 0.343427 0.343427 0.392531 0.394409 0.418656 0.424511 0.425251 0.444258 0.448568 0.451429 0.465221 0.467865 0.478618 0.488435 0.492512 0.505647 0.510422 0.516546 0.524506 0.527955 0.536799 0.541479 0.545749 0.553239 0.55676 0.562068 0.56863 0.571975 0.579087 0.584653 0.588759 0.597928 0.602691 0.606672 0.61299 0.618577 0.62438 0.629585 0.634649 0.63809 0.642526 0.646894 0.650694 0.654696 0.658434 0.662599 0.668225 0.671095 0.674976 0.678761 0.682677 0.687979 0.690258 0.694064 0.69762 0.700973 0.703216 0.706071 0.708144 0.711595 0.716188 0.720456 0.721987 0.726228 0.727365 0.729637 0.732354 0.735072 0.73774 0.740389 0.742424 0.748087 0.750463 0.753236 0.755951 0.75794 0.761697 0.765355 0.766731 0.769818 0.772213 0.77556 0.779125 0.781157 0.783456 0.785579 0.787372 0.790271 0.793074 0.796902 0.798687 0.80084 0.802495 0.804655 0.806403 0.808116 0.810097 0.811244 0.813106 0.814971 0.816457 0.81773 0.819428 0.821084 0.822642 0.824806 0.82643 0.827669 0.829949 0.83226 0.833058 0.83485 0.835931 0.837923 0.83989 0.841549 0.84324 0.844859 0.846456 0.848488 0.84973 0.851636 0.853534 0.85473 0.855891 0.858437 0.858759 0.860317 0.863603 0.864557 0.865235 0.867283 0.868433 0.870031 0.871664 0.873927 0.875104 0.875639 0.876195 0.876317 0.877781 0.878138 0.878195 0.878711 0.879343 0.879958 0.881098 0.881447 0.882486 0.883331 0.885187 0.885874 0.886316 0.887398 0.888505 0.888698 0.889414 0.89123 0.891787 0.892286 0.892835 0.894199 0.895106 0.895578 0.897108 0.897693 0.898695 0.899383 0.899728 0.900346 0.901872 0.901913 0.902321 0.903265 0.903175 0.904108 0.904292 0.90502 0.905522 0.905916 0.907247 0.908176 0.91003 0.910896 0.911379 0.911362 0.911854 0.912165 0.912771 0.913958 0.913972 0.914247 0.914395 0.914201 0.914386 0.913854 0.913705 0.913597 0.913773 0.914407 0.915098 0.91563 0.91574 0.916216 0.915515 0.915768 0.916135 0.916055 0.915521 0.915723 0.915474 0.915093 0.915275 0.915311 0.915391 0.916162 0.916737 0.917388 0.918649 0.918755 0.919262 0.919566 0.920889 0.920889 0.920867 0.920877 0.921813 0.922477 0.9228 0.923036 0.923177 0.923685 0.923951 0.924313 0.92426 0.924597 0.924391 0.924393 0.926082 0.926264 0.926687 0.926958 0.927211 0.927215 0.927227 0.927083 0.926608 0.927126 0.927425 0.92715 0.928296 0.927687 0.927687 0.927687 ];
TPR_HS = [1 0.986136 0.986136 0.986136 0.977908 0.97699 0.971971 0.969834 0.969374 0.963194 0.960321 0.958759 0.954153 0.952747 0.948762 0.945511 0.943501 0.938136 0.936398 0.93394 0.929919 0.928298 0.924934 0.921795 0.919127 0.91588 0.913812 0.911308 0.907959 0.905702 0.903247 0.900717 0.899234 0.89577 0.893443 0.891276 0.888585 0.886063 0.884485 0.882223 0.879285 0.876817 0.87465 0.873112 0.870569 0.868941 0.867159 0.864912 0.862439 0.86072 0.857591 0.85569 0.854661 0.852213 0.849462 0.847548 0.84438 0.842513 0.840383 0.83824 0.836163 0.833358 0.832335 0.829262 0.828208 0.825608 0.823748 0.822179 0.8203 0.817918 0.816465 0.814406 0.811951 0.809559 0.808218 0.806779 0.804405 0.802606 0.800404 0.79801 0.796556 0.794115 0.790656 0.788529 0.786765 0.78545 0.783738 0.78186 0.779951 0.77741 0.775114 0.773212 0.771455 0.769063 0.767059 0.764603 0.762951 0.760081 0.75824 0.755451 0.753113 0.750178 0.747554 0.74598 0.743399 0.74133 0.738786 0.736758 0.734034 0.732047 0.730236 0.728 0.726271 0.723788 0.721287 0.719083 0.717173 0.715077 0.711257 0.708705 0.706372 0.704834 0.702392 0.6997 0.696353 0.6944 0.691631 0.688173 0.687908 0.684891 0.681208 0.678497 0.676868 0.674291 0.672042 0.669695 0.667299 0.666067 0.663597 0.660558 0.658413 0.656627 0.653814 0.651261 0.648391 0.646063 0.643492 0.641244 0.638525 0.635654 0.633607 0.631123 0.62812 0.625017 0.623684 0.620949 0.61785 0.614731 0.612781 0.610177 0.606916 0.604289 0.60254 0.600496 0.597338 0.595202 0.591258 0.588463 0.586055 0.58257 0.580055 0.577325 0.573764 0.571627 0.569485 0.565496 0.561752 0.559173 0.556244 0.553832 0.550093 0.547327 0.544544 0.542638 0.538988 0.536079 0.531851 0.529339 0.525808 0.522432 0.520167 0.516571 0.511031 0.509238 0.504988 0.501741 0.498761 0.494619 0.490486 0.485821 0.482935 0.479884 0.476861 0.473645 0.468157 0.466422 0.462062 0.45716 0.45253 0.449577 0.443726 0.440265 0.436191 0.431689 0.42758 0.424323 0.420136 0.415933 0.410997 0.407919 0.404187 0.400029 0.397053 0.393266 0.387511 0.385554 0.379764 0.37433 0.371687 0.363517 0.359795 0.355218 0.34668 0.343599 0.337725 0.329548 0.326573 0.314406 0.310019 0.304676 0.290424 0.288034 0.278906 0.267803 0.265224 0.245172 0.241406 0.236864 0.208765 0.207786 0.198959 0.171277 0.170039 0.120178 0.120178 0.120178 ];
FPR_HS = [1 0.687711 0.687711 0.687711 0.597165 0.593208 0.55377 0.540044 0.537417 0.506486 0.496392 0.492891 0.467509 0.462311 0.449497 0.431297 0.424821 0.402339 0.393289 0.384771 0.371515 0.366326 0.354292 0.345912 0.339768 0.33079 0.324699 0.318637 0.309093 0.304511 0.296706 0.288371 0.283 0.273299 0.266737 0.261228 0.254192 0.2468 0.240962 0.235672 0.230883 0.226739 0.222369 0.217495 0.212937 0.209435 0.205567 0.201007 0.195375 0.192413 0.188015 0.18359 0.179294 0.173159 0.170359 0.167518 0.16395 0.161472 0.159195 0.156328 0.154012 0.150164 0.146131 0.143303 0.141589 0.136865 0.135392 0.133333 0.130712 0.128243 0.125928 0.12374 0.121976 0.118281 0.116221 0.11441 0.112784 0.111413 0.108324 0.106372 0.105319 0.102725 0.101035 0.0991002 0.0965511 0.0952037 0.093693 0.0917604 0.0904316 0.0885012 0.0865784 0.0835031 0.0820406 0.0808344 0.0789513 0.0773082 0.0762482 0.0746544 0.073229 0.072569 0.070759 0.0691804 0.0680981 0.067306 0.0660507 0.0647805 0.0635433 0.062407 0.0611666 0.0600707 0.0589378 0.0579251 0.057223 0.0562508 0.0556028 0.0545058 0.0535837 0.0526599 0.0517098 0.0510127 0.0494257 0.0482866 0.0476989 0.0469414 0.0458798 0.045147 0.0446023 0.0434258 0.043324 0.0420664 0.0398724 0.0390201 0.0386311 0.037747 0.0367356 0.0359097 0.0350712 0.034062 0.0335787 0.033118 0.0326948 0.0324746 0.0317863 0.0314725 0.0310884 0.0308144 0.0302341 0.0298669 0.0287891 0.028417 0.0277963 0.0273794 0.0266709 0.0262723 0.0261803 0.0255602 0.0251776 0.0249925 0.0246663 0.0237779 0.023511 0.0231485 0.0229271 0.0225469 0.0217137 0.0215469 0.0207782 0.0204011 0.0200128 0.019626 0.0194547 0.0190927 0.0179365 0.0177569 0.0176072 0.01725 0.0169143 0.0165878 0.0162727 0.0160439 0.0157638 0.01558 0.0148814 0.0145554 0.014087 0.0137541 0.0132863 0.0130409 0.0128541 0.0126668 0.0124866 0.0121577 0.0119725 0.0118778 0.0116804 0.0115458 0.0114284 0.0112991 0.0111924 0.0110183 0.0109157 0.0105681 0.010368 0.0102085 0.0100872 0.0100091 0.00991858 0.00965351 0.00954167 0.00945376 0.00933389 0.00926878 0.00920146 0.00909889 0.00897975 0.00881112 0.00850669 0.00826074 0.00794561 0.00777435 0.0075743 0.00741173 0.00715555 0.00673701 0.00653291 0.00644296 0.00634778 0.00622092 0.00611068 0.00598578 0.00590357 0.00580833 0.00570603 0.00563553 0.00549725 0.0054103 0.00534372 0.00519191 0.00510788 0.00492794 0.0045517 0.0044886 0.00430476 0.00420244 0.00414012 0.00389772 0.0038697 0.00371373 0.00336224 0.0033177 0.00301077 0.00278576 0.00273707 0.00158591 0.00158591 0.00158591 ];
plot(Recall_HS, Precision_HS, '--b', 'linewidth', 2);
Recall_LMLC = [1 0.984854 0.979419 0.976468 0.973013 0.97012 0.967467 0.964888 0.962363 0.959967 0.957575 0.955501 0.953699 0.951798 0.949583 0.947503 0.945676 0.9436 0.941798 0.940338 0.938898 0.937096 0.935436 0.93378 0.932308 0.930667 0.929247 0.927525 0.926058 0.924382 0.922896 0.921527 0.92017 0.918705 0.917331 0.915948 0.914433 0.913298 0.91202 0.910731 0.909373 0.907875 0.906368 0.905065 0.903727 0.902398 0.900972 0.899475 0.897835 0.896249 0.894885 0.893559 0.892165 0.890474 0.888866 0.887226 0.885263 0.883437 0.881992 0.880245 0.878839 0.877133 0.875802 0.87424 0.872692 0.871254 0.869509 0.868077 0.866759 0.865345 0.863641 0.862252 0.860937 0.85917 0.857713 0.85629 0.854888 0.853373 0.851771 0.850485 0.848928 0.847622 0.845912 0.844445 0.843111 0.841692 0.839969 0.838342 0.836782 0.835183 0.833646 0.831703 0.829712 0.827488 0.82603 0.824301 0.822827 0.821298 0.819855 0.818321 0.816771 0.814417 0.81285 0.811029 0.809469 0.807671 0.805797 0.803808 0.801972 0.800164 0.798223 0.796453 0.794458 0.792506 0.790785 0.788897 0.786535 0.784745 0.783107 0.781132 0.779244 0.777457 0.775661 0.773866 0.77223 0.770034 0.767847 0.766107 0.763883 0.761709 0.759593 0.757285 0.755209 0.752991 0.750777 0.748983 0.746846 0.744531 0.742514 0.740579 0.738614 0.73652 0.734827 0.732773 0.730574 0.728412 0.726631 0.724724 0.722477 0.720361 0.718381 0.716547 0.714375 0.712217 0.710148 0.708031 0.70579 0.703486 0.701498 0.698609 0.696209 0.69404 0.691727 0.689171 0.686884 0.684556 0.68159 0.679276 0.676851 0.674225 0.671417 0.66882 0.666136 0.663326 0.660768 0.658173 0.655555 0.653232 0.650386 0.647763 0.645382 0.642795 0.640448 0.637805 0.635315 0.632481 0.629992 0.627407 0.624592 0.621823 0.619053 0.6163 0.613056 0.610405 0.607762 0.605309 0.602848 0.599968 0.596581 0.593376 0.589974 0.586505 0.583086 0.579603 0.576129 0.57277 0.569049 0.565249 0.560858 0.557333 0.55368 0.549829 0.546256 0.542589 0.538283 0.533611 0.528978 0.524387 0.520314 0.516288 0.512052 0.506368 0.501583 0.497383 0.493323 0.489079 0.484616 0.480083 0.47489 0.470137 0.46501 0.459693 0.453918 0.448459 0.443105 0.436878 0.431093 0.424999 0.418411 0.411603 0.405194 0.398043 0.390331 0.382133 0.373606 0.36383 0.353782 0.341915 0.329775 0.31696 0.302421 0.283907 0.264095 0.241203 0.206687 0.150242 ];
Precision_LMLC = [0.169567 0.264276 0.289222 0.304364 0.316444 0.328444 0.337252 0.34513 0.350512 0.355744 0.361142 0.364635 0.368091 0.372087 0.375589 0.379475 0.382414 0.387492 0.390881 0.394972 0.398413 0.401469 0.405104 0.408206 0.411125 0.413768 0.417144 0.420204 0.42323 0.426073 0.428737 0.432306 0.435974 0.438228 0.440611 0.443116 0.445401 0.447583 0.449834 0.451844 0.453922 0.456212 0.459007 0.461685 0.464202 0.466838 0.468904 0.470847 0.47347 0.476187 0.478119 0.480938 0.483549 0.486598 0.488808 0.491407 0.493814 0.496062 0.498345 0.500083 0.502034 0.504203 0.506143 0.508988 0.511048 0.514302 0.516543 0.519051 0.520725 0.52213 0.523903 0.526573 0.528352 0.530208 0.532207 0.533996 0.536434 0.538508 0.540098 0.541802 0.543316 0.544915 0.546399 0.54812 0.549477 0.55173 0.553906 0.55547 0.558096 0.560239 0.56203 0.564473 0.566675 0.569346 0.571328 0.573068 0.574486 0.576245 0.577621 0.579411 0.580981 0.582707 0.584473 0.58625 0.587964 0.589376 0.591353 0.592799 0.594606 0.596413 0.598169 0.599907 0.601653 0.603333 0.605091 0.606758 0.608456 0.610057 0.611857 0.613715 0.615191 0.617123 0.618997 0.620981 0.623021 0.624732 0.626417 0.628824 0.630484 0.632249 0.634282 0.636262 0.638178 0.639896 0.642001 0.644553 0.646737 0.648857 0.650608 0.652528 0.65491 0.656928 0.659419 0.661112 0.662876 0.664822 0.666774 0.668406 0.670848 0.6724 0.67486 0.676423 0.67832 0.679854 0.681634 0.684052 0.686301 0.687798 0.689644 0.691114 0.693075 0.694918 0.697182 0.698523 0.700316 0.702178 0.703773 0.705536 0.707408 0.709036 0.711838 0.713292 0.71492 0.716971 0.718624 0.721086 0.723559 0.726175 0.728733 0.731371 0.733797 0.73556 0.73782 0.740081 0.741135 0.742749 0.74473 0.746864 0.748173 0.750181 0.751647 0.754145 0.756432 0.758429 0.760334 0.761968 0.764079 0.766338 0.767712 0.768865 0.770537 0.771567 0.773724 0.77555 0.776911 0.779177 0.780538 0.782748 0.784875 0.786406 0.788703 0.791749 0.792898 0.794661 0.797105 0.798503 0.8001 0.801335 0.802592 0.803974 0.805541 0.807037 0.808256 0.809164 0.810749 0.812025 0.813221 0.814491 0.815602 0.816091 0.81672 0.81744 0.818168 0.819803 0.821337 0.823803 0.824584 0.825273 0.827583 0.829231 0.830341 0.8316 0.834128 0.835435 0.836961 0.840474 0.8443 0.84637 0.84915 0.851109 0.853222 0.852978 0.855346 0.861152 0.865846 0.861938 ];
TPR_LMLC = [1 0.984854 0.979419 0.976468 0.973013 0.97012 0.967467 0.964888 0.962363 0.959967 0.957575 0.955501 0.953699 0.951798 0.949583 0.947503 0.945676 0.9436 0.941798 0.940338 0.938898 0.937096 0.935436 0.93378 0.932308 0.930667 0.929247 0.927525 0.926058 0.924382 0.922896 0.921527 0.92017 0.918705 0.917331 0.915948 0.914433 0.913298 0.91202 0.910731 0.909373 0.907875 0.906368 0.905065 0.903727 0.902398 0.900972 0.899475 0.897835 0.896249 0.894885 0.893559 0.892165 0.890474 0.888866 0.887226 0.885263 0.883437 0.881992 0.880245 0.878839 0.877133 0.875802 0.87424 0.872692 0.871254 0.869509 0.868077 0.866759 0.865345 0.863641 0.862252 0.860937 0.85917 0.857713 0.85629 0.854888 0.853373 0.851771 0.850485 0.848928 0.847622 0.845912 0.844445 0.843111 0.841692 0.839969 0.838342 0.836782 0.835183 0.833646 0.831703 0.829712 0.827488 0.82603 0.824301 0.822827 0.821298 0.819855 0.818321 0.816771 0.814417 0.81285 0.811029 0.809469 0.807671 0.805797 0.803808 0.801972 0.800164 0.798223 0.796453 0.794458 0.792506 0.790785 0.788897 0.786535 0.784745 0.783107 0.781132 0.779244 0.777457 0.775661 0.773866 0.77223 0.770034 0.767847 0.766107 0.763883 0.761709 0.759593 0.757285 0.755209 0.752991 0.750777 0.748983 0.746846 0.744531 0.742514 0.740579 0.738614 0.73652 0.734827 0.732773 0.730574 0.728412 0.726631 0.724724 0.722477 0.720361 0.718381 0.716547 0.714375 0.712217 0.710148 0.708031 0.70579 0.703486 0.701498 0.698609 0.696209 0.69404 0.691727 0.689171 0.686884 0.684556 0.68159 0.679276 0.676851 0.674225 0.671417 0.66882 0.666136 0.663326 0.660768 0.658173 0.655555 0.653232 0.650386 0.647763 0.645382 0.642795 0.640448 0.637805 0.635315 0.632481 0.629992 0.627407 0.624592 0.621823 0.619053 0.6163 0.613056 0.610405 0.607762 0.605309 0.602848 0.599968 0.596581 0.593376 0.589974 0.586505 0.583086 0.579603 0.576129 0.57277 0.569049 0.565249 0.560858 0.557333 0.55368 0.549829 0.546256 0.542589 0.538283 0.533611 0.528978 0.524387 0.520314 0.516288 0.512052 0.506368 0.501583 0.497383 0.493323 0.489079 0.484616 0.480083 0.47489 0.470137 0.46501 0.459693 0.453918 0.448459 0.443105 0.436878 0.431093 0.424999 0.418411 0.411603 0.405194 0.398043 0.390331 0.382133 0.373606 0.36383 0.353782 0.341915 0.329775 0.31696 0.302421 0.283907 0.264095 0.241203 0.206687 0.150242 ];
FPR_LMLC = [1 0.698323 0.647017 0.616947 0.592988 0.572333 0.556509 0.54105 0.530264 0.520505 0.511272 0.503481 0.496157 0.488835 0.481858 0.474514 0.467394 0.458402 0.451535 0.444501 0.438855 0.433746 0.427971 0.422833 0.41812 0.413682 0.408298 0.403668 0.398619 0.394287 0.389709 0.385491 0.380371 0.376704 0.373193 0.368874 0.364609 0.361438 0.358208 0.354975 0.351743 0.348278 0.344074 0.340145 0.336559 0.332614 0.32908 0.325915 0.322451 0.318786 0.31568 0.312119 0.3085 0.30493 0.30171 0.298221 0.295288 0.292302 0.289446 0.286772 0.284183 0.280907 0.278393 0.274914 0.272262 0.26846 0.265888 0.262738 0.260402 0.258422 0.256163 0.253264 0.250967 0.248591 0.246054 0.243683 0.240936 0.238542 0.236265 0.234184 0.232072 0.230195 0.228105 0.226161 0.224068 0.221279 0.21899 0.216645 0.214032 0.211511 0.209118 0.206407 0.204371 0.201989 0.200179 0.198165 0.196306 0.194261 0.192413 0.190323 0.188198 0.186056 0.18406 0.1821 0.18018 0.178432 0.176138 0.17424 0.172292 0.170365 0.168457 0.166467 0.164843 0.16317 0.161264 0.15938 0.157638 0.155864 0.153826 0.152011 0.150197 0.148326 0.146351 0.144536 0.142744 0.14093 0.139214 0.137221 0.13566 0.133931 0.132312 0.130558 0.128875 0.127138 0.125631 0.123953 0.12216 0.120671 0.119163 0.117707 0.116195 0.114575 0.112925 0.111538 0.110112 0.108692 0.107341 0.105992 0.104168 0.102915 0.101479 0.100106 0.0987325 0.0974201 0.0962846 0.0949827 0.0935172 0.0924205 0.091304 0.0901934 0.0889904 0.0878142 0.0864982 0.0854274 0.0842421 0.0831607 0.0819463 0.0806865 0.0795306 0.078377 0.0769784 0.0758221 0.0747216 0.0734814 0.0721302 0.0707808 0.069411 0.0681803 0.0670817 0.0657435 0.0645747 0.0636309 0.0624687 0.0612518 0.0603606 0.0594051 0.0584555 0.0570644 0.0562691 0.0551675 0.0542531 0.0531768 0.0523256 0.0514215 0.0505202 0.0496931 0.0486817 0.0475741 0.0467259 0.0460637 0.0453374 0.0446599 0.043695 0.0428789 0.0422201 0.0411496 0.040435 0.0395881 0.0386044 0.0378507 0.037009 0.0361169 0.0355103 0.0345934 0.0335953 0.0327745 0.0318524 0.0310682 0.0302552 0.029595 0.0289728 0.0281596 0.027405 0.0268484 0.0262566 0.0256744 0.0251148 0.0245921 0.0240768 0.0235066 0.0229344 0.0222808 0.0214866 0.0207172 0.0198684 0.0191434 0.018351 0.0175721 0.0167483 0.0161813 0.0153394 0.0146837 0.0141013 0.0133133 0.0123281 0.0112885 0.0105894 0.00988649 0.00926164 0.00850848 0.00751163 0.00653249 0.00575657 0.00452397 0.0034407 0.00258993 ];
plot(Recall_LMLC, Precision_LMLC, '--g', 'linewidth', 2);
Recall_SF = [1 0.999254 0.988945 0.967832 0.947155 0.927493 0.906636 0.887949 0.870911 0.855701 0.840626 0.826142 0.813198 0.800669 0.78858 0.776843 0.765585 0.755478 0.746149 0.737147 0.728273 0.719654 0.711392 0.703668 0.696127 0.68894 0.682054 0.675381 0.668761 0.662291 0.655844 0.649589 0.643625 0.637891 0.632303 0.626906 0.621574 0.61651 0.611481 0.606518 0.601663 0.596835 0.592125 0.58749 0.582985 0.578529 0.574144 0.569802 0.565481 0.561245 0.557121 0.553075 0.548986 0.544968 0.540974 0.537059 0.533223 0.529413 0.525636 0.521863 0.518157 0.514469 0.51076 0.507105 0.503562 0.500043 0.496492 0.493028 0.489611 0.486168 0.482795 0.479463 0.47614 0.472826 0.469531 0.466296 0.463093 0.459937 0.456882 0.45389 0.450911 0.447986 0.445112 0.442208 0.439273 0.43635 0.433422 0.430486 0.427571 0.424722 0.421889 0.419064 0.416299 0.413552 0.410802 0.408043 0.405296 0.402573 0.399899 0.39721 0.394539 0.391906 0.389279 0.386623 0.383992 0.381404 0.378781 0.376183 0.373702 0.371213 0.368728 0.366176 0.363549 0.36093 0.358317 0.355703 0.353084 0.350449 0.347801 0.345199 0.342597 0.339981 0.337338 0.334675 0.332025 0.329381 0.326727 0.324072 0.321426 0.318822 0.316251 0.313671 0.311124 0.30854 0.305945 0.303371 0.300781 0.298207 0.295655 0.293099 0.290576 0.288038 0.285491 0.282951 0.280397 0.277831 0.275266 0.27272 0.270158 0.267593 0.265008 0.262421 0.259857 0.257296 0.254745 0.252192 0.249636 0.247038 0.244443 0.241854 0.239289 0.236777 0.234266 0.231733 0.229226 0.226726 0.224197 0.221647 0.219095 0.216488 0.213899 0.211322 0.208777 0.206223 0.203684 0.201157 0.198637 0.196124 0.193613 0.191081 0.188548 0.186022 0.183517 0.181005 0.178508 0.176017 0.173558 0.17111 0.168655 0.166203 0.16375 0.161285 0.158819 0.156359 0.153907 0.151407 0.148896 0.146392 0.143892 0.141387 0.138888 0.136371 0.133843 0.131348 0.128846 0.126329 0.123812 0.121286 0.118797 0.116268 0.113768 0.111268 0.108755 0.106253 0.103757 0.101243 0.0987298 0.0962068 0.0936949 0.0911905 0.0886747 0.0861493 0.0836194 0.0810652 0.0785269 0.0759955 0.0734605 0.0709003 0.0683583 0.0658005 0.0632122 0.0606072 0.0579642 0.0553549 0.0526898 0.0500354 0.047333 0.0445835 0.0418032 0.0390128 0.0362274 0.0334055 0.0306121 0.0278327 0.0250596 0.0223246 0.0196217 0.0169748 0.0143409 0.01179 0.00927699 0.00688535 0.00470135 0.00286842 0.00137923 0.00030668 ];
Precision_SF = [0.169567 0.184659 0.24481 0.328676 0.397171 0.456506 0.504448 0.53898 0.566026 0.589534 0.610458 0.628331 0.645001 0.659809 0.672972 0.684841 0.695149 0.705552 0.714572 0.722377 0.729583 0.735974 0.741904 0.747211 0.752404 0.757134 0.761308 0.765266 0.769348 0.773663 0.777346 0.780654 0.783926 0.786839 0.789484 0.791954 0.794402 0.796891 0.799147 0.801184 0.803176 0.805118 0.807105 0.808826 0.810804 0.812738 0.8146 0.816359 0.818123 0.819878 0.821385 0.822675 0.823868 0.82504 0.826166 0.827265 0.828313 0.829284 0.830271 0.831267 0.832274 0.83336 0.834441 0.835417 0.836414 0.837313 0.838058 0.83879 0.839404 0.839917 0.840388 0.840814 0.841477 0.842199 0.842903 0.843527 0.844093 0.844696 0.845319 0.845924 0.846597 0.847132 0.847606 0.848084 0.84856 0.84887 0.849222 0.849636 0.850039 0.850431 0.850864 0.85126 0.851662 0.85199 0.85234 0.852699 0.853096 0.853517 0.853951 0.85438 0.854873 0.855394 0.855926 0.856443 0.856947 0.857301 0.857386 0.856996 0.85701 0.857108 0.857338 0.857668 0.858008 0.858379 0.858736 0.859121 0.859531 0.859959 0.860326 0.860706 0.861126 0.861542 0.862008 0.862604 0.863074 0.863322 0.863535 0.863699 0.863915 0.864141 0.864439 0.864748 0.865164 0.865639 0.866014 0.866445 0.866875 0.867189 0.867544 0.867973 0.868449 0.86943 0.869835 0.870229 0.870549 0.870772 0.870995 0.87121 0.871405 0.871632 0.871698 0.871746 0.871773 0.871757 0.871604 0.871463 0.871578 0.871802 0.872042 0.872719 0.873313 0.873793 0.874076 0.874305 0.874466 0.874653 0.874867 0.875012 0.875171 0.875425 0.875497 0.875552 0.875558 0.875721 0.875919 0.87618 0.876441 0.876685 0.8769 0.877114 0.877356 0.877645 0.877871 0.878122 0.878383 0.878653 0.878951 0.879327 0.879619 0.879838 0.880065 0.880303 0.880371 0.880445 0.880586 0.880611 0.88069 0.880753 0.880841 0.880822 0.880875 0.880964 0.880984 0.881043 0.880991 0.880618 0.880489 0.880539 0.880546 0.880571 0.8806 0.88066 0.880616 0.88055 0.880389 0.880321 0.880269 0.880307 0.880162 0.880002 0.879948 0.88003 0.880356 0.880844 0.881394 0.881168 0.881139 0.881226 0.881344 0.881481 0.881701 0.881795 0.881729 0.881955 0.882253 0.882464 0.883219 0.883795 0.883889 0.884272 0.884476 0.884946 0.88488 0.88527 0.885777 0.886737 0.887275 0.887286 0.887384 0.887648 0.88809 0.88789 0.887558 0.887009 0.886917 0.885933 ];
TPR_SF = [1 0.999254 0.988945 0.967832 0.947155 0.927493 0.906636 0.887949 0.870911 0.855701 0.840626 0.826142 0.813198 0.800669 0.78858 0.776843 0.765585 0.755478 0.746149 0.737147 0.728273 0.719654 0.711392 0.703668 0.696127 0.68894 0.682054 0.675381 0.668761 0.662291 0.655844 0.649589 0.643625 0.637891 0.632303 0.626906 0.621574 0.61651 0.611481 0.606518 0.601663 0.596835 0.592125 0.58749 0.582985 0.578529 0.574144 0.569802 0.565481 0.561245 0.557121 0.553075 0.548986 0.544968 0.540974 0.537059 0.533223 0.529413 0.525636 0.521863 0.518157 0.514469 0.51076 0.507105 0.503562 0.500043 0.496492 0.493028 0.489611 0.486168 0.482795 0.479463 0.47614 0.472826 0.469531 0.466296 0.463093 0.459937 0.456882 0.45389 0.450911 0.447986 0.445112 0.442208 0.439273 0.43635 0.433422 0.430486 0.427571 0.424722 0.421889 0.419064 0.416299 0.413552 0.410802 0.408043 0.405296 0.402573 0.399899 0.39721 0.394539 0.391906 0.389279 0.386623 0.383992 0.381404 0.378781 0.376183 0.373702 0.371213 0.368728 0.366176 0.363549 0.36093 0.358317 0.355703 0.353084 0.350449 0.347801 0.345199 0.342597 0.339981 0.337338 0.334675 0.332025 0.329381 0.326727 0.324072 0.321426 0.318822 0.316251 0.313671 0.311124 0.30854 0.305945 0.303371 0.300781 0.298207 0.295655 0.293099 0.290576 0.288038 0.285491 0.282951 0.280397 0.277831 0.275266 0.27272 0.270158 0.267593 0.265008 0.262421 0.259857 0.257296 0.254745 0.252192 0.249636 0.247038 0.244443 0.241854 0.239289 0.236777 0.234266 0.231733 0.229226 0.226726 0.224197 0.221647 0.219095 0.216488 0.213899 0.211322 0.208777 0.206223 0.203684 0.201157 0.198637 0.196124 0.193613 0.191081 0.188548 0.186022 0.183517 0.181005 0.178508 0.176017 0.173558 0.17111 0.168655 0.166203 0.16375 0.161285 0.158819 0.156359 0.153907 0.151407 0.148896 0.146392 0.143892 0.141387 0.138888 0.136371 0.133843 0.131348 0.128846 0.126329 0.123812 0.121286 0.118797 0.116268 0.113768 0.111268 0.108755 0.106253 0.103757 0.101243 0.0987298 0.0962068 0.0936949 0.0911905 0.0886747 0.0861493 0.0836194 0.0810652 0.0785269 0.0759955 0.0734605 0.0709003 0.0683583 0.0658005 0.0632122 0.0606072 0.0579642 0.0553549 0.0526898 0.0500354 0.047333 0.0445835 0.0418032 0.0390128 0.0362274 0.0334055 0.0306121 0.0278327 0.0250596 0.0223246 0.0196217 0.0169748 0.0143409 0.01179 0.00927699 0.00688535 0.00470135 0.00286842 0.00137923 0.00030668 ];
FPR_SF = [1 0.902238 0.727859 0.591942 0.493154 0.419668 0.365229 0.324411 0.29206 0.264664 0.24169 0.222811 0.206303 0.19186 0.179681 0.168823 0.159088 0.150355 0.142683 0.135879 0.129717 0.124189 0.119022 0.114299 0.109929 0.105949 0.102308 0.0988765 0.0955548 0.0924248 0.0894815 0.0867085 0.0840395 0.0815172 0.0791877 0.0769694 0.07481 0.0727474 0.0708493 0.0690654 0.0673389 0.0656779 0.0640808 0.0625383 0.0610032 0.0594807 0.0579936 0.0565775 0.0552139 0.0539207 0.0527096 0.0515755 0.0504977 0.0494669 0.0484706 0.0474949 0.0465564 0.0456663 0.0448024 0.0439542 0.0431256 0.0423137 0.0415322 0.0407646 0.0400036 0.039259 0.0385393 0.0378361 0.0371551 0.036474 0.0358112 0.0351643 0.0345491 0.033952 0.0333691 0.0327959 0.0322428 0.0316893 0.0311491 0.030622 0.0300831 0.0295619 0.0290588 0.0285522 0.0280552 0.0275809 0.0271111 0.0266439 0.0261891 0.0257404 0.0252876 0.0248538 0.0244218 0.0239946 0.0235658 0.0231393 0.0227206 0.0223006 0.0218944 0.0215021 0.0211185 0.0207427 0.020372 0.0200133 0.0196645 0.0193233 0.018989 0.0186637 0.018341 0.0180276 0.0177216 0.0174252 0.017127 0.0168302 0.0165343 0.01624 0.0159438 0.0156493 0.01536 0.0150804 0.0148021 0.014524 0.0142446 0.0139693 0.0136963 0.0134373 0.0131857 0.012945 0.012705 0.0124676 0.0122376 0.0120104 0.0117793 0.0115527 0.0113298 0.0111122 0.0108989 0.010691 0.0104898 0.0102906 0.0100947 0.00989895 0.00971773 0.00954134 0.00937486 0.00920903 0.00905131 0.00889255 0.00873953 0.0085871 0.00844415 0.00830628 0.00816967 0.00803494 0.00790361 0.00777311 0.00764274 0.00751389 0.00738803 0.00726216 0.00714306 0.00702543 0.00690765 0.00679412 0.00667971 0.00656679 0.00645177 0.00633618 0.00622158 0.00610511 0.00599029 0.00587565 0.00576385 0.00565925 0.00555474 0.00544926 0.00534659 0.00524495 0.00514644 0.0050514 0.0049572 0.00486466 0.00477497 0.00468472 0.0046003 0.00451761 0.00443797 0.00435734 0.00427526 0.00419291 0.00411275 0.00403174 0.00395579 0.00387729 0.00380002 0.00372443 0.00365023 0.00357728 0.00350505 0.00343423 0.00336366 0.00329163 0.00321952 0.00314556 0.00307034 0.00299493 0.00292067 0.00284992 0.00277903 0.00270702 0.00263361 0.00256155 0.00249246 0.00242623 0.00235911 0.00229359 0.00222831 0.00216402 0.00210199 0.00203846 0.00197649 0.001913 0.00184837 0.00178078 0.00171578 0.00165334 0.00159104 0.00153 0.00146882 0.00140898 0.00134915 0.00128735 0.00122549 0.00116344 0.00110031 0.00103746 0.000974752 0.000914483 0.000855306 0.000799616 0.000742595 0.000684834 0.000627439 0.000572694 0.000519992 0.000467473 0.000417229 0.000364173 0.000309537 0.000258138 0.000208291 0.000158053 0.000112462 6.85818e-005 3.16932e-005 8.28755e-006 ];
plot(Recall_SF, Precision_SF, '--r', 'linewidth', 2);
Recall_FES = [1 0.882036 0.841574 0.81575 0.795244 0.777898 0.762491 0.748435 0.735453 0.723359 0.711968 0.701231 0.690961 0.681187 0.67185 0.662878 0.654267 0.645993 0.637941 0.630129 0.622553 0.615218 0.60803 0.601067 0.594267 0.587685 0.581217 0.574872 0.568632 0.562504 0.556475 0.550528 0.544663 0.538941 0.533308 0.527799 0.522381 0.517057 0.511785 0.506537 0.50141 0.496354 0.491374 0.486452 0.4816 0.476819 0.472094 0.46742 0.462772 0.458216 0.453697 0.449213 0.444797 0.44042 0.436112 0.431841 0.427645 0.423482 0.419332 0.415247 0.411179 0.407173 0.403205 0.399261 0.395365 0.391527 0.387719 0.383925 0.380164 0.376473 0.372787 0.369135 0.36554 0.361911 0.358346 0.354812 0.351277 0.347791 0.344315 0.340883 0.337498 0.334136 0.330815 0.32756 0.324284 0.321058 0.317861 0.314666 0.311492 0.308342 0.305214 0.302132 0.299042 0.295989 0.292965 0.289969 0.286988 0.284037 0.281122 0.278224 0.275331 0.272477 0.26963 0.266815 0.264014 0.261219 0.258458 0.255707 0.252951 0.250235 0.247514 0.244837 0.24217 0.23954 0.236912 0.234319 0.231711 0.22913 0.226554 0.224012 0.221489 0.218992 0.216507 0.214063 0.211619 0.209177 0.206757 0.204344 0.201959 0.199598 0.197235 0.19486 0.192508 0.190188 0.187847 0.185539 0.183251 0.180964 0.178722 0.176494 0.174272 0.172052 0.169854 0.167663 0.165484 0.163316 0.161174 0.159019 0.156905 0.1548 0.152679 0.150561 0.14847 0.146407 0.144354 0.142324 0.140284 0.138268 0.136243 0.134235 0.132233 0.130225 0.128245 0.126274 0.124314 0.122366 0.120433 0.118486 0.11657 0.11466 0.112751 0.110876 0.108987 0.10714 0.105278 0.103462 0.101647 0.0998309 0.0980421 0.0962631 0.0944837 0.092724 0.090968 0.0892461 0.0875149 0.0857934 0.0841164 0.0824433 0.0807659 0.0791183 0.0774876 0.0758681 0.0742509 0.0726557 0.0710781 0.0695034 0.0679379 0.0664071 0.0648986 0.0634082 0.0619466 0.060471 0.0590022 0.0575525 0.0561005 0.0546834 0.053261 0.0518736 0.0504947 0.049104 0.0477517 0.0463837 0.0450517 0.0437122 0.0423963 0.041072 0.039788 0.0385091 0.0372426 0.0359734 0.0347224 0.0334604 0.0322191 0.0309996 0.0297782 0.0285837 0.0273964 0.0262199 0.0250681 0.0239464 0.0228362 0.0217448 0.0206663 0.0196116 0.0185661 0.0175358 0.0165295 0.0155399 0.0145633 0.0136168 0.0126769 0.0117282 0.0108202 0.00991103 0.00900782 0.0081302 0.00726558 0.00641972 0.00559823 0.00478466 0.00399171 0.00321269 0.00246903 0.00174376 0.00104678 0.000360131 ];
Precision_FES = [0.169567 0.349045 0.397185 0.426981 0.450381 0.469771 0.486083 0.500198 0.512361 0.523132 0.532567 0.540971 0.548639 0.555755 0.562388 0.568639 0.57461 0.580378 0.585924 0.591278 0.596488 0.6016 0.606549 0.611153 0.615497 0.619712 0.623716 0.627555 0.631191 0.634703 0.638153 0.641506 0.644785 0.64799 0.651091 0.654117 0.657053 0.659904 0.66271 0.66544 0.668128 0.670698 0.673154 0.67552 0.677891 0.680219 0.682516 0.684765 0.686969 0.689106 0.691164 0.693226 0.695285 0.697213 0.699152 0.701092 0.702989 0.704767 0.706499 0.708198 0.709887 0.711508 0.71316 0.714779 0.716337 0.717837 0.719326 0.720739 0.722117 0.723489 0.724815 0.726134 0.727451 0.728741 0.730053 0.731325 0.732596 0.733853 0.735061 0.736226 0.737428 0.738617 0.739763 0.740957 0.742124 0.743279 0.744415 0.7455 0.746584 0.747653 0.748672 0.749706 0.750707 0.751687 0.75266 0.753697 0.754695 0.755706 0.756679 0.757704 0.758688 0.75967 0.760641 0.761515 0.762424 0.763291 0.764133 0.764931 0.765701 0.766498 0.767252 0.768016 0.768785 0.769533 0.770268 0.771055 0.771797 0.772524 0.773233 0.773932 0.774681 0.775411 0.776122 0.776854 0.777631 0.778322 0.778991 0.77969 0.78042 0.781088 0.78179 0.782439 0.783058 0.783741 0.784361 0.784968 0.785556 0.78612 0.786742 0.787298 0.787838 0.788407 0.78898 0.789544 0.790109 0.790683 0.791284 0.791843 0.792381 0.792939 0.793453 0.793979 0.794562 0.795121 0.795628 0.796162 0.796724 0.797269 0.797812 0.798315 0.798782 0.799251 0.799698 0.800174 0.800712 0.801197 0.801687 0.802159 0.802676 0.803128 0.803513 0.803927 0.80422 0.804576 0.804856 0.805147 0.805409 0.805735 0.805994 0.806379 0.806622 0.806896 0.807185 0.807446 0.807727 0.807958 0.808292 0.808531 0.808851 0.809178 0.809443 0.809673 0.809955 0.810269 0.810615 0.810951 0.811325 0.811709 0.812143 0.812583 0.812996 0.813289 0.813564 0.813872 0.814031 0.814284 0.814456 0.814542 0.814709 0.814812 0.814988 0.815188 0.815341 0.815356 0.815197 0.815137 0.815203 0.815177 0.815222 0.815247 0.815281 0.815412 0.815476 0.815608 0.815737 0.815855 0.815979 0.816274 0.816379 0.816477 0.816724 0.816943 0.81709 0.817202 0.81723 0.817364 0.817473 0.817646 0.817801 0.817833 0.818009 0.818052 0.818122 0.818288 0.818196 0.818111 0.817982 0.817694 0.817328 0.816923 0.817163 0.81639 0.815831 0.81571 0.815787 0.815274 ];
TPR_FES = [1 0.882036 0.841574 0.81575 0.795244 0.777898 0.762491 0.748435 0.735453 0.723359 0.711968 0.701231 0.690961 0.681187 0.67185 0.662878 0.654267 0.645993 0.637941 0.630129 0.622553 0.615218 0.60803 0.601067 0.594267 0.587685 0.581217 0.574872 0.568632 0.562504 0.556475 0.550528 0.544663 0.538941 0.533308 0.527799 0.522381 0.517057 0.511785 0.506537 0.50141 0.496354 0.491374 0.486452 0.4816 0.476819 0.472094 0.46742 0.462772 0.458216 0.453697 0.449213 0.444797 0.44042 0.436112 0.431841 0.427645 0.423482 0.419332 0.415247 0.411179 0.407173 0.403205 0.399261 0.395365 0.391527 0.387719 0.383925 0.380164 0.376473 0.372787 0.369135 0.36554 0.361911 0.358346 0.354812 0.351277 0.347791 0.344315 0.340883 0.337498 0.334136 0.330815 0.32756 0.324284 0.321058 0.317861 0.314666 0.311492 0.308342 0.305214 0.302132 0.299042 0.295989 0.292965 0.289969 0.286988 0.284037 0.281122 0.278224 0.275331 0.272477 0.26963 0.266815 0.264014 0.261219 0.258458 0.255707 0.252951 0.250235 0.247514 0.244837 0.24217 0.23954 0.236912 0.234319 0.231711 0.22913 0.226554 0.224012 0.221489 0.218992 0.216507 0.214063 0.211619 0.209177 0.206757 0.204344 0.201959 0.199598 0.197235 0.19486 0.192508 0.190188 0.187847 0.185539 0.183251 0.180964 0.178722 0.176494 0.174272 0.172052 0.169854 0.167663 0.165484 0.163316 0.161174 0.159019 0.156905 0.1548 0.152679 0.150561 0.14847 0.146407 0.144354 0.142324 0.140284 0.138268 0.136243 0.134235 0.132233 0.130225 0.128245 0.126274 0.124314 0.122366 0.120433 0.118486 0.11657 0.11466 0.112751 0.110876 0.108987 0.10714 0.105278 0.103462 0.101647 0.0998309 0.0980421 0.0962631 0.0944837 0.092724 0.090968 0.0892461 0.0875149 0.0857934 0.0841164 0.0824433 0.0807659 0.0791183 0.0774876 0.0758681 0.0742509 0.0726557 0.0710781 0.0695034 0.0679379 0.0664071 0.0648986 0.0634082 0.0619466 0.060471 0.0590022 0.0575525 0.0561005 0.0546834 0.053261 0.0518736 0.0504947 0.049104 0.0477517 0.0463837 0.0450517 0.0437122 0.0423963 0.041072 0.039788 0.0385091 0.0372426 0.0359734 0.0347224 0.0334604 0.0322191 0.0309996 0.0297782 0.0285837 0.0273964 0.0262199 0.0250681 0.0239464 0.0228362 0.0217448 0.0206663 0.0196116 0.0185661 0.0175358 0.0165295 0.0155399 0.0145633 0.0136168 0.0126769 0.0117282 0.0108202 0.00991103 0.00900782 0.0081302 0.00726558 0.00641972 0.00559823 0.00478466 0.00399171 0.00321269 0.00246903 0.00174376 0.00104678 0.000360131 ];
FPR_FES = [1 0.368216 0.29815 0.263295 0.239581 0.221751 0.207427 0.195493 0.185295 0.176493 0.168716 0.161752 0.155464 0.149731 0.144455 0.139571 0.135011 0.130721 0.126686 0.122893 0.119313 0.115914 0.11269 0.109624 0.106732 0.103972 0.10134 0.0988081 0.0963921 0.0940862 0.0918619 0.0897369 0.0876781 0.0856901 0.0837916 0.0819568 0.0801824 0.0784709 0.0768161 0.0752006 0.0736339 0.0721188 0.0706569 0.0692506 0.0678817 0.0665591 0.0652629 0.0639986 0.0627644 0.0615767 0.0604168 0.0592839 0.0581743 0.0571037 0.0560535 0.055026 0.0540242 0.0530509 0.0520898 0.0511525 0.0502391 0.0493477 0.0484712 0.0476156 0.0467807 0.045962 0.0451522 0.044359 0.043586 0.0428305 0.0420889 0.0413639 0.0406534 0.0399545 0.039269 0.0386005 0.0379366 0.0372899 0.0366571 0.0360392 0.0354262 0.0348209 0.0342326 0.0336482 0.0330773 0.0325171 0.0319625 0.0314244 0.0308989 0.030383 0.0298782 0.0293757 0.0288867 0.0283985 0.0279228 0.0274494 0.026988 0.0265353 0.0260911 0.0256493 0.0252174 0.0247907 0.0243721 0.0239637 0.0235618 0.0231689 0.022783 0.0224035 0.02203 0.0216555 0.0212929 0.0209345 0.0205788 0.0202314 0.0198898 0.0195516 0.0192199 0.0188944 0.0185743 0.018259 0.0179453 0.0176384 0.0173372 0.0170369 0.0167406 0.0164517 0.0161702 0.0158919 0.0156186 0.0153532 0.0150856 0.0148264 0.0145714 0.0143187 0.0140728 0.0138308 0.0135965 0.0133648 0.0131335 0.012908 0.012684 0.0124616 0.0122409 0.0120239 0.0118075 0.0115972 0.011386 0.0111797 0.0109772 0.0107754 0.0105779 0.0103811 0.0101864 0.00999584 0.00980997 0.00962685 0.00944433 0.00926345 0.0090859 0.00891173 0.00874112 0.00857134 0.00840473 0.008241 0.00807786 0.00792013 0.00776162 0.0076083 0.00745501 0.00730209 0.00715659 0.00700841 0.00686657 0.00672245 0.00658055 0.0064427 0.0063073 0.0061722 0.00603864 0.00590648 0.00577642 0.00564754 0.00552019 0.00539633 0.0052731 0.00515297 0.00503142 0.00491326 0.00479636 0.00468079 0.00456742 0.00445568 0.00434453 0.00423521 0.00412506 0.00401989 0.00391514 0.00381031 0.00370642 0.00360262 0.0035013 0.00340449 0.00330808 0.00321331 0.00311965 0.0030272 0.00293646 0.00284834 0.00276007 0.00267464 0.00259014 0.00250634 0.00242587 0.00234712 0.00227163 0.00219523 0.00212082 0.00204619 0.00197251 0.00190244 0.00183118 0.00176023 0.00169167 0.00162294 0.00155528 0.0014872 0.00142038 0.00135322 0.00128864 0.00122478 0.00116353 0.00110173 0.00104159 0.000983296 0.000926038 0.000869334 0.00081416 0.000760257 0.000708207 0.000657977 0.00060866 0.000561371 0.000514201 0.000468241 0.000424965 0.000384123 0.000343711 0.000303913 0.000265659 0.000227581 0.000189886 0.000154742 0.000119513 8.41686e-005 4.99258e-005 1.65816e-005 ];
plot(Recall_FES, Precision_FES, '--c', 'linewidth', 2);
Recall_CB = [1 0.98956 0.988259 0.986211 0.984703 0.982846 0.980998 0.979346 0.976696 0.974815 0.972007 0.969566 0.968456 0.965882 0.963395 0.961309 0.958651 0.956134 0.95383 0.951645 0.94957 0.946663 0.945071 0.94305 0.940291 0.938293 0.936034 0.932764 0.929956 0.926229 0.923537 0.920984 0.918547 0.916117 0.913153 0.909276 0.907151 0.904266 0.90155 0.899028 0.894919 0.891219 0.888188 0.885056 0.882867 0.879637 0.876055 0.871831 0.867999 0.864292 0.859699 0.856237 0.85196 0.848787 0.845665 0.841134 0.836541 0.833284 0.830087 0.827281 0.822773 0.818803 0.814963 0.81106 0.807084 0.803541 0.799587 0.795075 0.792131 0.788098 0.785429 0.781786 0.778621 0.7752 0.772121 0.768887 0.765701 0.762785 0.760587 0.756011 0.752339 0.747838 0.745036 0.741197 0.738613 0.735139 0.731541 0.727056 0.72323 0.720388 0.715894 0.711713 0.708269 0.703545 0.700604 0.697205 0.695124 0.692125 0.689226 0.685947 0.681318 0.677322 0.674878 0.671293 0.667223 0.663927 0.659709 0.655376 0.652249 0.648585 0.645482 0.641165 0.6381 0.634716 0.630328 0.62802 0.62441 0.621093 0.616062 0.613707 0.609816 0.605472 0.601143 0.598405 0.59504 0.592187 0.588989 0.585819 0.582102 0.577911 0.575068 0.571854 0.569087 0.566611 0.563338 0.559222 0.555203 0.552304 0.547516 0.544644 0.541883 0.538532 0.535119 0.530816 0.526992 0.523261 0.519206 0.513854 0.512217 0.506826 0.503483 0.500194 0.496804 0.493315 0.489578 0.487059 0.483891 0.480947 0.479028 0.475437 0.472224 0.467706 0.465092 0.461112 0.458018 0.452587 0.447706 0.444301 0.440427 0.437121 0.433554 0.430952 0.427795 0.424738 0.421731 0.41877 0.415861 0.411166 0.408058 0.404716 0.400138 0.39499 0.390484 0.38733 0.385045 0.382256 0.378425 0.373464 0.36942 0.364974 0.36103 0.357116 0.353567 0.349652 0.346145 0.343029 0.340212 0.337213 0.333887 0.330148 0.327415 0.32314 0.318955 0.314737 0.312399 0.308566 0.305425 0.30298 0.297983 0.294732 0.290979 0.288096 0.28335 0.278485 0.274132 0.271605 0.267747 0.264219 0.259496 0.255941 0.251363 0.246735 0.242107 0.237417 0.234505 0.231771 0.227149 0.223193 0.218958 0.216528 0.211256 0.206788 0.203357 0.199262 0.195014 0.191031 0.186402 0.182803 0.176374 0.172657 0.169584 0.1654 0.161727 0.157636 0.154208 0.151554 0.147801 0.142037 0.138471 0.132627 0.128846 0.123141 0.120399 0.116281 0.111072 0.106078 ];
Precision_CB = [0.169567 0.229524 0.240936 0.248533 0.256165 0.26528 0.271344 0.281564 0.288032 0.296529 0.3053 0.31161 0.320306 0.326566 0.331669 0.337916 0.343871 0.349262 0.354466 0.359044 0.365444 0.370918 0.377096 0.381792 0.386241 0.392249 0.399091 0.40452 0.410528 0.415882 0.421893 0.427811 0.432975 0.438733 0.447746 0.454048 0.458406 0.464132 0.467821 0.472677 0.477723 0.483986 0.489838 0.494885 0.498268 0.501393 0.505657 0.508995 0.512862 0.515917 0.519486 0.522676 0.527424 0.53166 0.53659 0.540151 0.544216 0.546542 0.550515 0.555138 0.559923 0.563382 0.567478 0.570137 0.574678 0.578788 0.581615 0.584804 0.587926 0.5935 0.597294 0.60124 0.60511 0.60769 0.610681 0.613504 0.617065 0.620187 0.623876 0.62735 0.631675 0.632743 0.636033 0.638807 0.641661 0.644282 0.647425 0.648116 0.649876 0.652114 0.6532 0.655749 0.657129 0.659798 0.663505 0.665373 0.668295 0.672068 0.673552 0.675827 0.677482 0.679476 0.68178 0.68593 0.686458 0.689334 0.692412 0.693054 0.694553 0.697363 0.700547 0.701599 0.703602 0.706507 0.708519 0.710751 0.712933 0.715423 0.717815 0.720337 0.721421 0.722403 0.724425 0.726008 0.727539 0.730178 0.73126 0.732923 0.734645 0.73539 0.737361 0.738745 0.739938 0.741792 0.743147 0.743133 0.744471 0.747773 0.747305 0.748313 0.749167 0.751479 0.75251 0.755009 0.75562 0.757507 0.760994 0.760926 0.76163 0.761665 0.762797 0.764299 0.765009 0.767068 0.76838 0.76983 0.770101 0.770579 0.772358 0.773126 0.773798 0.77447 0.775788 0.77638 0.777384 0.778756 0.777502 0.779515 0.780075 0.781901 0.782293 0.783915 0.784815 0.786261 0.787 0.787159 0.788539 0.786802 0.789418 0.789836 0.789474 0.789064 0.789469 0.790303 0.791625 0.792485 0.792604 0.793286 0.79391 0.794961 0.794513 0.794879 0.796777 0.796561 0.796593 0.797009 0.796349 0.796772 0.796436 0.795891 0.795448 0.796211 0.796693 0.79595 0.798125 0.797994 0.798482 0.799025 0.799005 0.799652 0.798824 0.798663 0.799572 0.798528 0.799241 0.799301 0.799481 0.799284 0.798368 0.798053 0.800845 0.799353 0.800851 0.800728 0.800011 0.803053 0.802214 0.801695 0.801357 0.802396 0.803051 0.804082 0.804322 0.804562 0.804329 0.805785 0.805946 0.806492 0.805706 0.804659 0.804856 0.805472 0.806602 0.806345 0.807645 0.806506 0.808292 0.809313 0.80909 0.810006 0.81117 0.811952 0.814492 0.8111 0.812988 0.812181 ];
TPR_CB = [1 0.98956 0.988259 0.986211 0.984703 0.982846 0.980998 0.979346 0.976696 0.974815 0.972007 0.969566 0.968456 0.965882 0.963395 0.961309 0.958651 0.956134 0.95383 0.951645 0.94957 0.946663 0.945071 0.94305 0.940291 0.938293 0.936034 0.932764 0.929956 0.926229 0.923537 0.920984 0.918547 0.916117 0.913153 0.909276 0.907151 0.904266 0.90155 0.899028 0.894919 0.891219 0.888188 0.885056 0.882867 0.879637 0.876055 0.871831 0.867999 0.864292 0.859699 0.856237 0.85196 0.848787 0.845665 0.841134 0.836541 0.833284 0.830087 0.827281 0.822773 0.818803 0.814963 0.81106 0.807084 0.803541 0.799587 0.795075 0.792131 0.788098 0.785429 0.781786 0.778621 0.7752 0.772121 0.768887 0.765701 0.762785 0.760587 0.756011 0.752339 0.747838 0.745036 0.741197 0.738613 0.735139 0.731541 0.727056 0.72323 0.720388 0.715894 0.711713 0.708269 0.703545 0.700604 0.697205 0.695124 0.692125 0.689226 0.685947 0.681318 0.677322 0.674878 0.671293 0.667223 0.663927 0.659709 0.655376 0.652249 0.648585 0.645482 0.641165 0.6381 0.634716 0.630328 0.62802 0.62441 0.621093 0.616062 0.613707 0.609816 0.605472 0.601143 0.598405 0.59504 0.592187 0.588989 0.585819 0.582102 0.577911 0.575068 0.571854 0.569087 0.566611 0.563338 0.559222 0.555203 0.552304 0.547516 0.544644 0.541883 0.538532 0.535119 0.530816 0.526992 0.523261 0.519206 0.513854 0.512217 0.506826 0.503483 0.500194 0.496804 0.493315 0.489578 0.487059 0.483891 0.480947 0.479028 0.475437 0.472224 0.467706 0.465092 0.461112 0.458018 0.452587 0.447706 0.444301 0.440427 0.437121 0.433554 0.430952 0.427795 0.424738 0.421731 0.41877 0.415861 0.411166 0.408058 0.404716 0.400138 0.39499 0.390484 0.38733 0.385045 0.382256 0.378425 0.373464 0.36942 0.364974 0.36103 0.357116 0.353567 0.349652 0.346145 0.343029 0.340212 0.337213 0.333887 0.330148 0.327415 0.32314 0.318955 0.314737 0.312399 0.308566 0.305425 0.30298 0.297983 0.294732 0.290979 0.288096 0.28335 0.278485 0.274132 0.271605 0.267747 0.264219 0.259496 0.255941 0.251363 0.246735 0.242107 0.237417 0.234505 0.231771 0.227149 0.223193 0.218958 0.216528 0.211256 0.206788 0.203357 0.199262 0.195014 0.191031 0.186402 0.182803 0.176374 0.172657 0.169584 0.1654 0.161727 0.157636 0.154208 0.151554 0.147801 0.142037 0.138471 0.132627 0.128846 0.123141 0.120399 0.116281 0.111072 0.106078 ];
FPR_CB = [1 0.841122 0.810027 0.787092 0.76421 0.741362 0.72291 0.70277 0.686065 0.668905 0.651735 0.637903 0.622777 0.610994 0.600089 0.589175 0.577822 0.567957 0.558577 0.548795 0.538381 0.527445 0.517339 0.509055 0.500496 0.48968 0.478215 0.469494 0.458656 0.449143 0.437644 0.427843 0.420346 0.411431 0.400072 0.392635 0.385956 0.378317 0.372524 0.366097 0.359166 0.351279 0.344481 0.338671 0.333575 0.329193 0.323435 0.317881 0.311936 0.306755 0.302009 0.296641 0.289947 0.284406 0.2785 0.273491 0.268269 0.263766 0.258164 0.252808 0.246675 0.242409 0.236402 0.232121 0.227121 0.223068 0.218959 0.215447 0.212153 0.206717 0.202468 0.198321 0.194355 0.191329 0.187476 0.184386 0.180727 0.177493 0.173757 0.169847 0.166077 0.163774 0.161189 0.158957 0.156361 0.15367 0.150606 0.149139 0.147501 0.145468 0.143843 0.141112 0.139138 0.136241 0.133492 0.131314 0.128748 0.125722 0.12405 0.121938 0.120092 0.117844 0.11544 0.112082 0.110585 0.108235 0.105061 0.103772 0.102037 0.0998899 0.0975895 0.095235 0.0928255 0.0903972 0.0884894 0.0870777 0.0859006 0.084374 0.0825991 0.0808527 0.0796231 0.0785556 0.076626 0.0752611 0.0739167 0.072307 0.0713995 0.0701979 0.0688497 0.0678563 0.0664425 0.0654086 0.0642244 0.0627942 0.0617677 0.0611445 0.0601611 0.05902 0.0584373 0.0577122 0.0565957 0.0549193 0.0543693 0.0531012 0.0525925 0.0516148 0.0501245 0.0495447 0.0491516 0.0484564 0.0475233 0.0465019 0.0458618 0.0449117 0.0442398 0.0437676 0.0433212 0.0425713 0.0417798 0.0408916 0.0402632 0.0398258 0.0393154 0.0387144 0.0382184 0.0370461 0.0367996 0.0361467 0.0351576 0.0343956 0.0338553 0.0332552 0.0328819 0.0323697 0.031953 0.031617 0.0311083 0.0308049 0.0296803 0.0294665 0.0291449 0.0289586 0.0284166 0.0279391 0.0274917 0.0269643 0.0266963 0.026162 0.0253605 0.0250719 0.0247425 0.0240814 0.0237576 0.0235942 0.0231119 0.0226626 0.0221516 0.0219696 0.0217068 0.0214251 0.021205 0.0209022 0.0205951 0.0203782 0.0197724 0.0192933 0.0188883 0.0187336 0.0181454 0.017792 0.0175135 0.017265 0.0170947 0.0168692 0.0166861 0.0164966 0.0162293 0.0156817 0.0154075 0.0149291 0.0143169 0.0136404 0.0131766 0.0130048 0.0124958 0.0119842 0.0117377 0.0113517 0.0112 0.0108666 0.010674 0.01041 0.0102238 0.00999117 0.00981197 0.00959694 0.00941839 0.00921577 0.00901176 0.00888522 0.00862751 0.00801523 0.00781464 0.0076816 0.00740149 0.00711095 0.0068638 0.00678644 0.00648793 0.00628621 0.00617857 0.00593335 0.00562478 0.00549 0.00534679 0.00524394 ];
plot(Recall_CB, Precision_CB, '--m', 'linewidth', 2);
Recall_SVO = [1 0.999904 0.9999 0.9999 0.999874 0.999761 0.999761 0.999739 0.999739 0.999713 0.999712 0.999672 0.999663 0.999652 0.999651 0.999467 0.999455 0.999455 0.999387 0.999333 0.999303 0.999263 0.999191 0.999175 0.99915 0.999069 0.999058 0.998829 0.998785 0.998713 0.998578 0.998552 0.998484 0.998439 0.998392 0.998365 0.998252 0.998128 0.998074 0.997997 0.997713 0.997695 0.997548 0.997445 0.997106 0.996996 0.996811 0.996609 0.996451 0.996021 0.995632 0.995495 0.994623 0.994407 0.994113 0.993821 0.993612 0.993471 0.992942 0.992723 0.992327 0.992088 0.991768 0.99153 0.991141 0.990895 0.990424 0.990161 0.989534 0.989241 0.98903 0.988739 0.988364 0.9878 0.987164 0.986798 0.986345 0.985718 0.985341 0.984552 0.983985 0.983289 0.982739 0.982105 0.981294 0.980622 0.980069 0.979017 0.97833 0.977414 0.976508 0.975471 0.974585 0.973573 0.972512 0.971691 0.970479 0.969263 0.968283 0.967315 0.965893 0.964576 0.963622 0.962009 0.960695 0.959687 0.958265 0.957399 0.955797 0.95462 0.953681 0.952659 0.951576 0.95 0.948389 0.94669 0.944902 0.943208 0.941682 0.939984 0.937784 0.935239 0.933071 0.931105 0.929258 0.926452 0.924583 0.922465 0.920277 0.917927 0.915638 0.913444 0.910841 0.908552 0.906615 0.904442 0.901324 0.898951 0.896526 0.894044 0.890301 0.886501 0.884212 0.881605 0.87912 0.875139 0.872219 0.869526 0.86598 0.862537 0.859518 0.855904 0.852583 0.848765 0.844837 0.841686 0.837968 0.83407 0.830463 0.827064 0.822848 0.819142 0.815356 0.809686 0.805938 0.800993 0.796262 0.791682 0.787574 0.783034 0.7788 0.773944 0.768782 0.763489 0.759606 0.753653 0.748968 0.743675 0.738026 0.732314 0.726415 0.719864 0.71407 0.708375 0.703382 0.696482 0.690117 0.683782 0.677879 0.671214 0.6648 0.658893 0.652833 0.645119 0.638706 0.632292 0.623617 0.616809 0.61082 0.603224 0.59453 0.587651 0.580073 0.573746 0.564327 0.555764 0.546504 0.539366 0.531892 0.52372 0.515338 0.505292 0.497863 0.488784 0.47964 0.469171 0.459408 0.449633 0.438536 0.427519 0.416356 0.40573 0.39519 0.384452 0.373475 0.362749 0.350623 0.339261 0.329497 0.318389 0.308786 0.298352 0.287565 0.275978 0.266976 0.257394 0.247276 0.235789 0.225347 0.213265 0.202922 0.192499 0.181355 0.169454 0.155965 0.143986 0.133331 0.12141 0.110853 0.0992613 0.0869452 0.0753197 0.0645301 0.0567067 0.0475211 0.0392915 ];
Precision_SVO = [0.169567 0.170296 0.171031 0.171153 0.171293 0.171785 0.17201 0.172201 0.172526 0.172752 0.17319 0.173512 0.174008 0.174315 0.174624 0.176299 0.176726 0.177215 0.178415 0.180302 0.181636 0.183337 0.184011 0.184904 0.185831 0.186765 0.187809 0.189628 0.190873 0.192416 0.19379 0.195043 0.196516 0.198068 0.200029 0.201688 0.203467 0.205796 0.208132 0.210414 0.213585 0.215532 0.217442 0.219443 0.221616 0.223659 0.2258 0.228419 0.230288 0.232812 0.235048 0.238157 0.240934 0.243712 0.246144 0.248978 0.251697 0.255183 0.257788 0.261089 0.264306 0.268091 0.271665 0.274644 0.278725 0.282688 0.286178 0.289382 0.293688 0.297315 0.301636 0.305786 0.309871 0.313747 0.31806 0.3216 0.325688 0.329777 0.334015 0.33809 0.341868 0.346392 0.351287 0.356789 0.362165 0.366478 0.371194 0.378248 0.383059 0.388439 0.394201 0.399275 0.404574 0.409494 0.414758 0.420016 0.425937 0.432546 0.438071 0.443607 0.44985 0.455124 0.461001 0.467528 0.472867 0.478575 0.483999 0.488974 0.494677 0.501093 0.507368 0.512907 0.518057 0.524357 0.529038 0.533757 0.539779 0.54532 0.550075 0.555445 0.56103 0.566657 0.571531 0.576488 0.58269 0.587178 0.592115 0.597126 0.602785 0.608155 0.6131 0.618698 0.623677 0.628111 0.632972 0.638561 0.642523 0.647916 0.652854 0.658071 0.66193 0.66714 0.671658 0.676091 0.680411 0.685411 0.689805 0.694414 0.698762 0.703244 0.707849 0.711972 0.717364 0.722227 0.726276 0.730716 0.734837 0.738729 0.742435 0.745597 0.748649 0.75278 0.756873 0.760195 0.764399 0.768117 0.771436 0.774769 0.777633 0.781274 0.784259 0.786954 0.789358 0.79245 0.795072 0.797737 0.800566 0.803841 0.806479 0.809647 0.812062 0.81484 0.817916 0.82096 0.823056 0.825953 0.828865 0.831372 0.833615 0.836563 0.837662 0.840536 0.843106 0.845177 0.847765 0.84918 0.850945 0.853101 0.85422 0.856748 0.858779 0.860858 0.862332 0.865008 0.866346 0.867783 0.868262 0.870032 0.87213 0.874059 0.874738 0.87596 0.876825 0.878681 0.87939 0.880081 0.87979 0.879171 0.879877 0.880319 0.88139 0.881873 0.883256 0.883671 0.884761 0.885033 0.885874 0.885145 0.885509 0.886071 0.886027 0.886086 0.885423 0.885938 0.886396 0.887086 0.887461 0.888435 0.888737 0.88968 0.89045 0.890168 0.890747 0.890016 0.890717 0.889954 0.890751 0.891305 0.891307 0.893018 0.892101 0.892319 0.892427 0.892721 0.891822 0.891269 ];
TPR_SVO = [1 0.999904 0.9999 0.9999 0.999874 0.999761 0.999761 0.999739 0.999739 0.999713 0.999712 0.999672 0.999663 0.999652 0.999651 0.999467 0.999455 0.999455 0.999387 0.999333 0.999303 0.999263 0.999191 0.999175 0.99915 0.999069 0.999058 0.998829 0.998785 0.998713 0.998578 0.998552 0.998484 0.998439 0.998392 0.998365 0.998252 0.998128 0.998074 0.997997 0.997713 0.997695 0.997548 0.997445 0.997106 0.996996 0.996811 0.996609 0.996451 0.996021 0.995632 0.995495 0.994623 0.994407 0.994113 0.993821 0.993612 0.993471 0.992942 0.992723 0.992327 0.992088 0.991768 0.99153 0.991141 0.990895 0.990424 0.990161 0.989534 0.989241 0.98903 0.988739 0.988364 0.9878 0.987164 0.986798 0.986345 0.985718 0.985341 0.984552 0.983985 0.983289 0.982739 0.982105 0.981294 0.980622 0.980069 0.979017 0.97833 0.977414 0.976508 0.975471 0.974585 0.973573 0.972512 0.971691 0.970479 0.969263 0.968283 0.967315 0.965893 0.964576 0.963622 0.962009 0.960695 0.959687 0.958265 0.957399 0.955797 0.95462 0.953681 0.952659 0.951576 0.95 0.948389 0.94669 0.944902 0.943208 0.941682 0.939984 0.937784 0.935239 0.933071 0.931105 0.929258 0.926452 0.924583 0.922465 0.920277 0.917927 0.915638 0.913444 0.910841 0.908552 0.906615 0.904442 0.901324 0.898951 0.896526 0.894044 0.890301 0.886501 0.884212 0.881605 0.87912 0.875139 0.872219 0.869526 0.86598 0.862537 0.859518 0.855904 0.852583 0.848765 0.844837 0.841686 0.837968 0.83407 0.830463 0.827064 0.822848 0.819142 0.815356 0.809686 0.805938 0.800993 0.796262 0.791682 0.787574 0.783034 0.7788 0.773944 0.768782 0.763489 0.759606 0.753653 0.748968 0.743675 0.738026 0.732314 0.726415 0.719864 0.71407 0.708375 0.703382 0.696482 0.690117 0.683782 0.677879 0.671214 0.6648 0.658893 0.652833 0.645119 0.638706 0.632292 0.623617 0.616809 0.61082 0.603224 0.59453 0.587651 0.580073 0.573746 0.564327 0.555764 0.546504 0.539366 0.531892 0.52372 0.515338 0.505292 0.497863 0.488784 0.47964 0.469171 0.459408 0.449633 0.438536 0.427519 0.416356 0.40573 0.39519 0.384452 0.373475 0.362749 0.350623 0.339261 0.329497 0.318389 0.308786 0.298352 0.287565 0.275978 0.266976 0.257394 0.247276 0.235789 0.225347 0.213265 0.202922 0.192499 0.181355 0.169454 0.155965 0.143986 0.133331 0.12141 0.110853 0.0992613 0.0869452 0.0753197 0.0645301 0.0567067 0.0475211 0.0392915 ];
FPR_SVO = [1 0.994632 0.992681 0.991765 0.99075 0.988644 0.987123 0.985752 0.983841 0.9825 0.979881 0.977996 0.975226 0.97327 0.971275 0.967731 0.965095 0.962271 0.95811 0.952784 0.948569 0.943735 0.940034 0.93548 0.931369 0.927059 0.922384 0.916721 0.91118 0.905144 0.89971 0.894276 0.888593 0.88212 0.875596 0.869445 0.863197 0.85607 0.849113 0.842569 0.833781 0.827278 0.821092 0.814452 0.808231 0.801749 0.794804 0.787358 0.781557 0.774364 0.768068 0.760978 0.754005 0.746161 0.739054 0.731567 0.723925 0.716141 0.708758 0.70073 0.693139 0.685111 0.67742 0.670445 0.661339 0.652821 0.645188 0.637467 0.628817 0.620944 0.611847 0.603703 0.595491 0.587053 0.578335 0.570671 0.562653 0.554183 0.546036 0.537232 0.529458 0.521378 0.51284 0.503194 0.494407 0.486477 0.478155 0.466682 0.457997 0.449655 0.440396 0.432287 0.424618 0.416641 0.408518 0.4008 0.392557 0.384659 0.377268 0.369994 0.362268 0.355277 0.347814 0.340959 0.334001 0.32735 0.32085 0.314626 0.307918 0.300915 0.294389 0.288317 0.282515 0.276117 0.270648 0.26458 0.258155 0.252526 0.247283 0.241779 0.236171 0.230248 0.225513 0.220615 0.214987 0.210523 0.205781 0.201168 0.196289 0.191681 0.187449 0.182967 0.17836 0.174101 0.170284 0.165438 0.161705 0.157695 0.153654 0.149755 0.146626 0.142725 0.139249 0.135843 0.132551 0.128227 0.125244 0.121608 0.118598 0.115553 0.112543 0.109739 0.106136 0.103212 0.100494 0.0976463 0.0952745 0.0928425 0.0902782 0.0880155 0.0856908 0.0832806 0.081004 0.0786251 0.0761956 0.074003 0.0719858 0.069847 0.068072 0.0660776 0.0642619 0.0626428 0.0609622 0.0590852 0.0574454 0.055726 0.0541119 0.0522178 0.0505359 0.04885 0.047404 0.0458223 0.0443161 0.0428007 0.0416734 0.0401025 0.0386891 0.0373269 0.0361606 0.0346191 0.0334843 0.0321151 0.031133 0.0300879 0.0289552 0.0279811 0.026941 0.0260422 0.0251189 0.0238849 0.0228927 0.0218919 0.0210545 0.0201241 0.0194007 0.0186794 0.0181028 0.017395 0.0166791 0.0157878 0.0150869 0.0142965 0.0137467 0.0131302 0.0125293 0.011933 0.0114906 0.0109479 0.0104649 0.0100282 0.00951637 0.00894596 0.00853122 0.00796961 0.00757102 0.0072756 0.00679259 0.00645504 0.00610177 0.00576151 0.00551988 0.00519382 0.00487394 0.00457303 0.00436522 0.00411439 0.00387468 0.00367298 0.00340359 0.00309965 0.00287578 0.00267404 0.00242879 0.00221499 0.00203069 0.00186541 0.00171041 0.00154606 0.00137767 0.0012238 0.00113896 0.00102977 0.00093194 0.000792782 0.000723445 0.000681576 ];
plot(Recall_SVO, Precision_SVO, '--y', 'linewidth', 2);
Recall_SWD = [1 0.999915 0.99977 0.999617 0.999437 0.999225 0.998957 0.998653 0.998282 0.997864 0.997379 0.996828 0.996226 0.995548 0.994802 0.993972 0.993057 0.992077 0.990997 0.989858 0.988665 0.987387 0.985981 0.984423 0.982807 0.981113 0.979352 0.977503 0.97554 0.973454 0.971275 0.968999 0.966663 0.964202 0.961692 0.959081 0.956385 0.953598 0.95073 0.947763 0.944695 0.941509 0.938248 0.934866 0.93139 0.927814 0.924186 0.920486 0.916747 0.912914 0.908999 0.905001 0.90093 0.896836 0.892672 0.888441 0.884135 0.879741 0.87527 0.870722 0.866118 0.86142 0.856691 0.851907 0.84703 0.842117 0.837158 0.832164 0.827135 0.822033 0.816891 0.811731 0.806521 0.801258 0.795985 0.790667 0.785302 0.779876 0.774429 0.768924 0.763383 0.757787 0.752156 0.746494 0.740804 0.73505 0.729316 0.723551 0.717768 0.711935 0.706098 0.70026 0.694372 0.688402 0.682443 0.676473 0.670537 0.664606 0.658716 0.652799 0.646931 0.641019 0.635132 0.629158 0.623226 0.617288 0.611345 0.605414 0.599508 0.59362 0.587739 0.581885 0.575966 0.570023 0.564086 0.558137 0.55215 0.546206 0.540277 0.534367 0.528432 0.522558 0.516687 0.510828 0.504964 0.499102 0.493259 0.487466 0.481726 0.475978 0.470247 0.464522 0.458848 0.453124 0.447411 0.441685 0.43601 0.430373 0.424796 0.419255 0.413703 0.408161 0.402607 0.397165 0.39171 0.386255 0.380838 0.375424 0.37004 0.364676 0.359314 0.353991 0.348715 0.343434 0.338227 0.333067 0.327913 0.322799 0.317688 0.312622 0.307574 0.30254 0.297571 0.292628 0.28773 0.282809 0.277922 0.273076 0.268277 0.263522 0.258808 0.254132 0.249543 0.244967 0.240406 0.23595 0.231521 0.22714 0.222756 0.218381 0.214107 0.209838 0.20561 0.201381 0.197173 0.193039 0.18893 0.184868 0.180853 0.176867 0.172912 0.168989 0.165101 0.161219 0.15738 0.153542 0.149806 0.146113 0.14248 0.13892 0.135417 0.131946 0.128499 0.125044 0.121663 0.118325 0.115034 0.1118 0.108602 0.105429 0.102286 0.0991455 0.0960607 0.0930252 0.0900093 0.0869911 0.0840322 0.08109 0.0781819 0.0753117 0.0724675 0.069675 0.066943 0.0642484 0.061607 0.0589981 0.0564545 0.0539226 0.0514435 0.0490374 0.0466479 0.0443089 0.042004 0.0397399 0.037489 0.0353063 0.0331589 0.0310402 0.0289547 0.0269026 0.0249071 0.0229792 0.021085 0.0192066 0.0173811 0.0155964 0.0138606 0.012177 0.0105323 0.00894685 0.00739465 0.00592165 0.00448961 0.00312779 0.00182487 0.000602885 ];
Precision_SWD = [0.169567 0.169694 0.169931 0.170291 0.170824 0.171538 0.172448 0.173528 0.17476 0.176132 0.177652 0.179302 0.181085 0.182975 0.184989 0.187124 0.189359 0.19173 0.194198 0.196773 0.199439 0.202194 0.205028 0.207909 0.210871 0.213903 0.216998 0.220168 0.223387 0.226647 0.229941 0.233292 0.236687 0.240127 0.243607 0.247151 0.250702 0.254259 0.257852 0.261436 0.265028 0.268643 0.272286 0.275932 0.279601 0.283286 0.286963 0.290632 0.294289 0.297919 0.301532 0.305122 0.308745 0.312389 0.316042 0.319672 0.32328 0.32687 0.33043 0.333931 0.33741 0.340877 0.344337 0.347782 0.351195 0.354597 0.35794 0.361262 0.364596 0.367894 0.371145 0.374361 0.377579 0.380747 0.383913 0.387067 0.390199 0.393285 0.396377 0.399453 0.402504 0.405546 0.408595 0.411648 0.414708 0.417725 0.420748 0.423754 0.42677 0.429742 0.432747 0.435754 0.438771 0.441713 0.444638 0.447556 0.450421 0.453294 0.456151 0.459027 0.461932 0.464801 0.467704 0.470526 0.473341 0.476145 0.478965 0.481762 0.484527 0.487254 0.489938 0.492632 0.495308 0.497921 0.500546 0.503149 0.505689 0.508197 0.510709 0.513181 0.51564 0.518088 0.520455 0.522808 0.525151 0.527498 0.529848 0.532196 0.534516 0.536786 0.539046 0.541282 0.543523 0.545689 0.547832 0.549967 0.552086 0.554187 0.556279 0.558365 0.560388 0.562424 0.564472 0.566516 0.56857 0.570542 0.572514 0.574429 0.576372 0.578245 0.580119 0.581995 0.583844 0.585738 0.587647 0.589567 0.591468 0.593358 0.595243 0.597138 0.599037 0.600899 0.602797 0.604699 0.606609 0.608505 0.610408 0.612225 0.614085 0.61592 0.61773 0.619645 0.621544 0.62338 0.625175 0.626994 0.628816 0.630616 0.632399 0.634092 0.635802 0.637516 0.63926 0.64092 0.642528 0.644164 0.645796 0.647475 0.649192 0.650899 0.652618 0.654325 0.656041 0.657753 0.659494 0.661158 0.662884 0.664633 0.666448 0.668219 0.670032 0.671783 0.673565 0.675314 0.677055 0.678767 0.680511 0.682339 0.684101 0.685908 0.687573 0.689244 0.690992 0.692853 0.69466 0.696289 0.698025 0.699583 0.701278 0.70295 0.7045 0.706149 0.707694 0.709341 0.710872 0.712404 0.714014 0.715591 0.717315 0.719241 0.721038 0.722779 0.724568 0.726283 0.728017 0.729979 0.731638 0.73344 0.735181 0.737071 0.738722 0.740514 0.742286 0.743913 0.745301 0.746598 0.748036 0.749494 0.750933 0.752481 0.753216 0.754369 0.755349 0.756517 0.757327 0.757579 ];
TPR_SWD = [1 0.999915 0.99977 0.999617 0.999437 0.999225 0.998957 0.998653 0.998282 0.997864 0.997379 0.996828 0.996226 0.995548 0.994802 0.993972 0.993057 0.992077 0.990997 0.989858 0.988665 0.987387 0.985981 0.984423 0.982807 0.981113 0.979352 0.977503 0.97554 0.973454 0.971275 0.968999 0.966663 0.964202 0.961692 0.959081 0.956385 0.953598 0.95073 0.947763 0.944695 0.941509 0.938248 0.934866 0.93139 0.927814 0.924186 0.920486 0.916747 0.912914 0.908999 0.905001 0.90093 0.896836 0.892672 0.888441 0.884135 0.879741 0.87527 0.870722 0.866118 0.86142 0.856691 0.851907 0.84703 0.842117 0.837158 0.832164 0.827135 0.822033 0.816891 0.811731 0.806521 0.801258 0.795985 0.790667 0.785302 0.779876 0.774429 0.768924 0.763383 0.757787 0.752156 0.746494 0.740804 0.73505 0.729316 0.723551 0.717768 0.711935 0.706098 0.70026 0.694372 0.688402 0.682443 0.676473 0.670537 0.664606 0.658716 0.652799 0.646931 0.641019 0.635132 0.629158 0.623226 0.617288 0.611345 0.605414 0.599508 0.59362 0.587739 0.581885 0.575966 0.570023 0.564086 0.558137 0.55215 0.546206 0.540277 0.534367 0.528432 0.522558 0.516687 0.510828 0.504964 0.499102 0.493259 0.487466 0.481726 0.475978 0.470247 0.464522 0.458848 0.453124 0.447411 0.441685 0.43601 0.430373 0.424796 0.419255 0.413703 0.408161 0.402607 0.397165 0.39171 0.386255 0.380838 0.375424 0.37004 0.364676 0.359314 0.353991 0.348715 0.343434 0.338227 0.333067 0.327913 0.322799 0.317688 0.312622 0.307574 0.30254 0.297571 0.292628 0.28773 0.282809 0.277922 0.273076 0.268277 0.263522 0.258808 0.254132 0.249543 0.244967 0.240406 0.23595 0.231521 0.22714 0.222756 0.218381 0.214107 0.209838 0.20561 0.201381 0.197173 0.193039 0.18893 0.184868 0.180853 0.176867 0.172912 0.168989 0.165101 0.161219 0.15738 0.153542 0.149806 0.146113 0.14248 0.13892 0.135417 0.131946 0.128499 0.125044 0.121663 0.118325 0.115034 0.1118 0.108602 0.105429 0.102286 0.0991455 0.0960607 0.0930252 0.0900093 0.0869911 0.0840322 0.08109 0.0781819 0.0753117 0.0724675 0.069675 0.066943 0.0642484 0.061607 0.0589981 0.0564545 0.0539226 0.0514435 0.0490374 0.0466479 0.0443089 0.042004 0.0397399 0.037489 0.0353063 0.0331589 0.0310402 0.0289547 0.0269026 0.0249071 0.0229792 0.021085 0.0192066 0.0173811 0.0155964 0.0138606 0.012177 0.0105323 0.00894685 0.00739465 0.00592165 0.00448961 0.00312779 0.00182487 0.000602885 ];
FPR_SWD = [1 0.998913 0.996852 0.99377 0.989294 0.983517 0.976486 0.968462 0.959607 0.950061 0.939911 0.929267 0.918103 0.906567 0.8947 0.882588 0.870338 0.857809 0.845214 0.832547 0.819871 0.807134 0.794407 0.78181 0.769292 0.756791 0.744347 0.731964 0.719721 0.707622 0.695668 0.683789 0.672046 0.660411 0.648905 0.637488 0.626244 0.615183 0.604276 0.593568 0.583022 0.572619 0.562345 0.552231 0.542252 0.532453 0.522824 0.513396 0.504129 0.495044 0.486142 0.477384 0.468768 0.460306 0.451973 0.443791 0.43579 0.427955 0.420266 0.412727 0.405308 0.398005 0.390843 0.383804 0.376886 0.370095 0.363442 0.356901 0.350459 0.344135 0.337945 0.331876 0.32588 0.31999 0.314226 0.308582 0.30303 0.297589 0.292233 0.28696 0.281767 0.276635 0.271576 0.266591 0.261674 0.256853 0.25212 0.247477 0.242907 0.238413 0.233975 0.229617 0.225322 0.22113 0.217007 0.212957 0.208998 0.2051 0.201276 0.197502 0.193777 0.190107 0.186487 0.182939 0.179457 0.176032 0.172656 0.169342 0.166093 0.162906 0.159776 0.156693 0.153658 0.15069 0.147755 0.144859 0.142016 0.139231 0.13649 0.1338 0.131155 0.12856 0.126032 0.123549 0.12111 0.118713 0.116359 0.114052 0.111782 0.109553 0.107368 0.10522 0.103118 0.101052 0.0990197 0.0970254 0.0950716 0.0931556 0.0912706 0.089407 0.0875838 0.0857839 0.0840092 0.0822696 0.0805519 0.0788732 0.0772253 0.0756094 0.0740094 0.0724423 0.0709 0.0693793 0.0678942 0.0664223 0.0649738 0.0635469 0.0621453 0.0607681 0.0594121 0.0580748 0.0567593 0.0554696 0.0541944 0.0529339 0.0516905 0.0504669 0.0492633 0.0480923 0.0469363 0.0458082 0.0447059 0.0436145 0.042544 0.0414995 0.0404721 0.0394622 0.0384751 0.0375077 0.0365524 0.035613 0.0346899 0.0337791 0.0328913 0.0320212 0.0311676 0.0303297 0.0295009 0.0286803 0.0278725 0.027071 0.0262854 0.0255172 0.0247612 0.024021 0.0232907 0.0225768 0.0218671 0.021163 0.0204692 0.019792 0.0191297 0.0184795 0.0178426 0.0172147 0.0166032 0.016008 0.0154249 0.0148526 0.0142951 0.0137468 0.0132104 0.012682 0.0121643 0.0116554 0.0111593 0.0106797 0.0102083 0.00974936 0.00930518 0.00887423 0.00845427 0.00804673 0.00764922 0.00726359 0.00689039 0.00653098 0.00618162 0.00584658 0.00552089 0.00520445 0.00489831 0.00459842 0.00430703 0.00402741 0.00375524 0.00349379 0.00324167 0.00299674 0.00275896 0.00253011 0.00231472 0.00210211 0.00190026 0.0017051 0.00151517 0.00133314 0.00116349 0.00100283 0.000852634 0.000710643 0.000579843 0.000456407 0.000340301 0.000231585 0.000133031 4.43499e-005 ];
plot(Recall_SWD, Precision_SWD, 'k', 'linewidth', 1);
Recall_HC = [1 0.991514 0.987852 0.984176 0.980824 0.978336 0.975721 0.972655 0.969831 0.967298 0.96471 0.961702 0.958807 0.956453 0.953972 0.951793 0.949359 0.946888 0.944612 0.9423 0.940041 0.937603 0.935408 0.933172 0.930764 0.928447 0.924946 0.922396 0.920161 0.917483 0.914904 0.912553 0.910116 0.907166 0.904847 0.902467 0.900089 0.897462 0.895127 0.892253 0.889355 0.886736 0.88408 0.881471 0.878531 0.875886 0.872399 0.869749 0.866969 0.864443 0.861691 0.859129 0.856639 0.854274 0.851752 0.849289 0.846937 0.844522 0.842133 0.839745 0.837148 0.834811 0.831843 0.829533 0.826957 0.824073 0.821542 0.818972 0.816413 0.81397 0.8114 0.808774 0.806095 0.803356 0.801028 0.798677 0.796208 0.793769 0.791203 0.788748 0.785527 0.782719 0.780216 0.777428 0.774845 0.771792 0.76898 0.766431 0.763407 0.759891 0.757356 0.754888 0.752176 0.749556 0.746727 0.744225 0.741034 0.737855 0.735196 0.732268 0.729725 0.72674 0.723794 0.720998 0.717989 0.715556 0.713163 0.710594 0.708002 0.705469 0.703088 0.700712 0.698314 0.695679 0.693339 0.691026 0.688304 0.685695 0.683313 0.680526 0.678031 0.674744 0.671997 0.669204 0.666621 0.664108 0.661706 0.659085 0.656636 0.653032 0.650129 0.647649 0.644431 0.641457 0.639021 0.63634 0.633856 0.631196 0.628668 0.626257 0.623348 0.620359 0.617631 0.614106 0.611378 0.608796 0.606428 0.603784 0.601254 0.598716 0.596163 0.593388 0.590863 0.588282 0.585565 0.58239 0.579565 0.576548 0.573236 0.570388 0.567189 0.564398 0.561198 0.557939 0.554926 0.551957 0.548839 0.545638 0.542522 0.539211 0.536311 0.532725 0.529492 0.526633 0.523804 0.520856 0.517324 0.513799 0.510965 0.507679 0.504655 0.501472 0.498504 0.494792 0.491473 0.488246 0.484857 0.481245 0.478186 0.474677 0.471407 0.468158 0.465084 0.461421 0.457927 0.4546 0.450707 0.447096 0.443684 0.440169 0.436562 0.432881 0.428741 0.424568 0.421185 0.41764 0.414113 0.410648 0.406831 0.402431 0.398384 0.393442 0.388886 0.384901 0.381157 0.377059 0.372284 0.367535 0.3633 0.359113 0.355234 0.351038 0.347044 0.342933 0.33829 0.333712 0.329319 0.324696 0.319676 0.314342 0.308845 0.302242 0.296427 0.290348 0.284629 0.278512 0.272837 0.267299 0.260779 0.25417 0.247552 0.240894 0.233659 0.226126 0.218905 0.210699 0.202523 0.193412 0.18281 0.173084 0.163288 0.152531 0.139587 0.122588 0.102078 0.0696993 ];
Precision_HC = [0.169567 0.258071 0.282035 0.300356 0.312243 0.32186 0.330872 0.3409 0.350806 0.358178 0.365494 0.372696 0.379633 0.386413 0.393064 0.398842 0.403935 0.409502 0.414102 0.418765 0.423852 0.429812 0.434698 0.440218 0.444385 0.448803 0.453498 0.459428 0.463829 0.468426 0.472916 0.47667 0.481869 0.486431 0.491577 0.495286 0.499918 0.504386 0.508866 0.512737 0.516772 0.520446 0.524219 0.528642 0.531908 0.535238 0.538364 0.541447 0.544786 0.549057 0.551585 0.555146 0.558375 0.561991 0.56459 0.567385 0.569983 0.572937 0.57601 0.578436 0.580837 0.583479 0.585763 0.588094 0.590478 0.592653 0.595093 0.598168 0.600855 0.603271 0.605376 0.607274 0.609859 0.612281 0.614603 0.617202 0.619459 0.62187 0.624307 0.62681 0.628894 0.630676 0.632235 0.634036 0.635625 0.637137 0.638544 0.640281 0.641883 0.643399 0.645223 0.647257 0.64919 0.650823 0.652272 0.654011 0.655409 0.657242 0.659989 0.661213 0.663052 0.664469 0.665611 0.667493 0.668499 0.670778 0.672579 0.67395 0.675808 0.677017 0.67835 0.680197 0.681641 0.682971 0.684583 0.686442 0.687735 0.688963 0.690069 0.692327 0.693964 0.695269 0.696957 0.698592 0.700131 0.70138 0.703822 0.705222 0.706734 0.707514 0.709502 0.71084 0.712192 0.713553 0.715017 0.717577 0.719076 0.720797 0.722239 0.724419 0.725639 0.726531 0.728139 0.729309 0.730295 0.731885 0.733135 0.734478 0.735902 0.737627 0.738577 0.739928 0.740792 0.742186 0.743753 0.744264 0.745827 0.746469 0.747225 0.747985 0.74931 0.750225 0.750798 0.752151 0.753172 0.754368 0.755864 0.756405 0.757334 0.757962 0.758839 0.759613 0.760534 0.761901 0.763222 0.764791 0.765401 0.766084 0.767101 0.768137 0.769287 0.770879 0.771893 0.772306 0.773261 0.774042 0.774465 0.774854 0.775811 0.777232 0.77818 0.780044 0.780889 0.781717 0.782786 0.784513 0.785246 0.785444 0.786163 0.78653 0.787472 0.78752 0.788486 0.789165 0.79008 0.791213 0.791935 0.792425 0.792894 0.792931 0.793299 0.793737 0.794109 0.795323 0.795947 0.79664 0.79741 0.798049 0.798512 0.799895 0.800372 0.800553 0.800954 0.801861 0.802193 0.802355 0.803288 0.804102 0.804874 0.805305 0.805942 0.805092 0.80563 0.804978 0.805014 0.807461 0.808214 0.809414 0.810083 0.81059 0.811192 0.812526 0.813012 0.812989 0.813111 0.813763 0.813584 0.81361 0.814457 0.814734 0.817007 0.817012 0.817746 0.819268 0.820307 0.819862 ];
TPR_HC = [1 0.991514 0.987852 0.984176 0.980824 0.978336 0.975721 0.972655 0.969831 0.967298 0.96471 0.961702 0.958807 0.956453 0.953972 0.951793 0.949359 0.946888 0.944612 0.9423 0.940041 0.937603 0.935408 0.933172 0.930764 0.928447 0.924946 0.922396 0.920161 0.917483 0.914904 0.912553 0.910116 0.907166 0.904847 0.902467 0.900089 0.897462 0.895127 0.892253 0.889355 0.886736 0.88408 0.881471 0.878531 0.875886 0.872399 0.869749 0.866969 0.864443 0.861691 0.859129 0.856639 0.854274 0.851752 0.849289 0.846937 0.844522 0.842133 0.839745 0.837148 0.834811 0.831843 0.829533 0.826957 0.824073 0.821542 0.818972 0.816413 0.81397 0.8114 0.808774 0.806095 0.803356 0.801028 0.798677 0.796208 0.793769 0.791203 0.788748 0.785527 0.782719 0.780216 0.777428 0.774845 0.771792 0.76898 0.766431 0.763407 0.759891 0.757356 0.754888 0.752176 0.749556 0.746727 0.744225 0.741034 0.737855 0.735196 0.732268 0.729725 0.72674 0.723794 0.720998 0.717989 0.715556 0.713163 0.710594 0.708002 0.705469 0.703088 0.700712 0.698314 0.695679 0.693339 0.691026 0.688304 0.685695 0.683313 0.680526 0.678031 0.674744 0.671997 0.669204 0.666621 0.664108 0.661706 0.659085 0.656636 0.653032 0.650129 0.647649 0.644431 0.641457 0.639021 0.63634 0.633856 0.631196 0.628668 0.626257 0.623348 0.620359 0.617631 0.614106 0.611378 0.608796 0.606428 0.603784 0.601254 0.598716 0.596163 0.593388 0.590863 0.588282 0.585565 0.58239 0.579565 0.576548 0.573236 0.570388 0.567189 0.564398 0.561198 0.557939 0.554926 0.551957 0.548839 0.545638 0.542522 0.539211 0.536311 0.532725 0.529492 0.526633 0.523804 0.520856 0.517324 0.513799 0.510965 0.507679 0.504655 0.501472 0.498504 0.494792 0.491473 0.488246 0.484857 0.481245 0.478186 0.474677 0.471407 0.468158 0.465084 0.461421 0.457927 0.4546 0.450707 0.447096 0.443684 0.440169 0.436562 0.432881 0.428741 0.424568 0.421185 0.41764 0.414113 0.410648 0.406831 0.402431 0.398384 0.393442 0.388886 0.384901 0.381157 0.377059 0.372284 0.367535 0.3633 0.359113 0.355234 0.351038 0.347044 0.342933 0.33829 0.333712 0.329319 0.324696 0.319676 0.314342 0.308845 0.302242 0.296427 0.290348 0.284629 0.278512 0.272837 0.267299 0.260779 0.25417 0.247552 0.240894 0.233659 0.226126 0.218905 0.210699 0.202523 0.193412 0.18281 0.173084 0.163288 0.152531 0.139587 0.122588 0.102078 0.0696993 ];
FPR_HC = [1 0.786277 0.725634 0.678955 0.647233 0.621025 0.596894 0.572541 0.550198 0.532103 0.513767 0.49762 0.483276 0.469554 0.456445 0.444325 0.434144 0.423519 0.413821 0.404301 0.394821 0.384899 0.376115 0.367465 0.360205 0.352758 0.344985 0.336842 0.330127 0.32353 0.316715 0.31072 0.303385 0.296687 0.289944 0.284678 0.278625 0.273092 0.268364 0.263457 0.258347 0.253136 0.247856 0.243309 0.239157 0.235084 0.231384 0.227712 0.223692 0.219951 0.216699 0.212935 0.209613 0.206357 0.203503 0.200311 0.197512 0.194508 0.191601 0.189075 0.186533 0.184105 0.181415 0.17906 0.176868 0.174503 0.17209 0.169449 0.167057 0.164762 0.162534 0.160655 0.158328 0.155961 0.153827 0.151843 0.149884 0.147548 0.145388 0.143262 0.141362 0.139664 0.138215 0.136625 0.135146 0.133758 0.132049 0.130189 0.128735 0.127206 0.125741 0.12399 0.122451 0.121058 0.119488 0.11802 0.116359 0.114821 0.113234 0.112023 0.110682 0.109367 0.108208 0.106912 0.105788 0.104255 0.102944 0.101836 0.100586 0.0995265 0.0984199 0.0970163 0.0958173 0.0947391 0.0936451 0.0925057 0.0915302 0.0904428 0.0894997 0.0882524 0.0870913 0.0859645 0.0845502 0.0834053 0.0822505 0.0812143 0.0799402 0.0788876 0.0776442 0.0767463 0.0756919 0.0747985 0.0738173 0.07287 0.0719476 0.0705633 0.0696337 0.068561 0.0676297 0.0666879 0.0658936 0.0651189 0.0637513 0.0629403 0.0621609 0.0610487 0.0603378 0.0595575 0.0587934 0.0579295 0.0573353 0.0566363 0.0561104 0.055446 0.0548381 0.054275 0.0535886 0.0530455 0.0523579 0.0517686 0.0508846 0.0502407 0.0496565 0.0489485 0.0482289 0.0476109 0.0468854 0.046361 0.0458637 0.0453771 0.0448319 0.0443768 0.0437663 0.0432551 0.0427341 0.0421517 0.0416671 0.0411595 0.0406238 0.0399743 0.0394457 0.0387716 0.0383097 0.0378705 0.0372841 0.0368092 0.0364217 0.0360571 0.0355923 0.0347949 0.0342765 0.0334894 0.0330387 0.0324681 0.0317901 0.0310466 0.0305007 0.0301067 0.0296862 0.0293017 0.0288729 0.0284533 0.0279591 0.0275892 0.0272403 0.0266864 0.0263656 0.0260703 0.0256504 0.0253097 0.0248539 0.0244712 0.0240577 0.0235139 0.0230161 0.0226055 0.022091 0.0217098 0.0213768 0.0210185 0.0206668 0.0203526 0.0199933 0.0195374 0.0191619 0.0187961 0.0182852 0.0177491 0.0172466 0.0169 0.0165136 0.0161328 0.0155202 0.0151773 0.0148325 0.0142781 0.0137697 0.0133169 0.0129561 0.0125484 0.0120542 0.0117563 0.0114612 0.0111743 0.0108782 0.0105094 0.0101205 0.00973896 0.0091528 0.00872809 0.00827632 0.00763464 0.00685746 0.00565893 0.0048452 0.00350805 ];
plot(Recall_HC, Precision_HC, 'b', 'linewidth', 1);
Recall_RC = [1 0.888424 0.88804 0.887165 0.886612 0.885722 0.88448 0.883649 0.882887 0.881772 0.880594 0.879578 0.87825 0.876481 0.875305 0.873603 0.872545 0.871494 0.86988 0.86867 0.867656 0.866574 0.865598 0.864145 0.862669 0.861542 0.860391 0.858215 0.856527 0.854991 0.853236 0.851682 0.850264 0.848619 0.847039 0.845483 0.843963 0.842241 0.840558 0.838866 0.837091 0.834986 0.833253 0.831314 0.829723 0.828154 0.825778 0.823917 0.822173 0.820361 0.81849 0.817049 0.814201 0.812053 0.809427 0.807717 0.806107 0.803236 0.80126 0.799234 0.797102 0.794677 0.792831 0.790645 0.788535 0.786219 0.784366 0.782472 0.779062 0.777404 0.774893 0.772732 0.769858 0.767054 0.764201 0.762243 0.759858 0.757957 0.755811 0.753331 0.751369 0.749034 0.746517 0.744723 0.742143 0.740551 0.738123 0.736534 0.734781 0.73211 0.729545 0.727009 0.724013 0.721929 0.719313 0.716975 0.714846 0.712882 0.710908 0.708631 0.706533 0.704013 0.701812 0.698739 0.69625 0.693219 0.690278 0.68693 0.683595 0.680487 0.678098 0.67505 0.672931 0.66983 0.666742 0.664495 0.661774 0.658655 0.655938 0.653348 0.650592 0.648277 0.645651 0.642764 0.639551 0.63663 0.633966 0.631848 0.629317 0.627019 0.624312 0.621543 0.618264 0.61535 0.612559 0.609735 0.606738 0.603625 0.600984 0.596845 0.594543 0.590055 0.587346 0.584464 0.582364 0.579255 0.576552 0.573712 0.570459 0.566955 0.564249 0.560488 0.557389 0.554363 0.550845 0.547402 0.543722 0.540623 0.537827 0.534816 0.531582 0.528369 0.524286 0.520234 0.516905 0.51301 0.50934 0.506019 0.502399 0.49872 0.495059 0.49186 0.489405 0.485453 0.480271 0.476112 0.473319 0.469259 0.465327 0.462209 0.459245 0.45542 0.452435 0.448141 0.444097 0.440118 0.435326 0.431569 0.426712 0.421628 0.417427 0.413615 0.409075 0.405721 0.400498 0.396418 0.39184 0.387517 0.383931 0.379233 0.375745 0.371947 0.368573 0.364001 0.360047 0.355669 0.35073 0.346043 0.34193 0.337086 0.333268 0.328884 0.323308 0.318707 0.312516 0.307873 0.303738 0.29925 0.293446 0.28793 0.283644 0.278694 0.27344 0.267751 0.261678 0.25442 0.250796 0.246251 0.241093 0.235697 0.230253 0.225113 0.219744 0.214831 0.209385 0.203965 0.199537 0.193391 0.188849 0.182707 0.176825 0.172433 0.166911 0.159851 0.155155 0.147585 0.142487 0.136157 0.130862 0.123881 0.11725 0.110722 0.10601 0.100214 0.094914 0.0886144 ];
Precision_RC = [0.169567 0.292415 0.299177 0.304865 0.311038 0.317793 0.323496 0.328603 0.333793 0.339613 0.344908 0.349384 0.354427 0.35962 0.363977 0.368694 0.373436 0.380375 0.384826 0.390315 0.39596 0.401052 0.407013 0.411691 0.418569 0.424987 0.430515 0.435168 0.440629 0.445749 0.451747 0.456728 0.46163 0.467289 0.471701 0.475655 0.479911 0.483851 0.488571 0.492336 0.496237 0.500799 0.505449 0.508609 0.51275 0.517162 0.521075 0.525149 0.529334 0.534185 0.540683 0.546103 0.551086 0.555279 0.559929 0.564901 0.568372 0.573407 0.577556 0.581733 0.586217 0.589954 0.595072 0.598809 0.602138 0.606387 0.610635 0.615714 0.619273 0.623431 0.626342 0.630954 0.634902 0.640316 0.643334 0.646489 0.651523 0.656264 0.66076 0.664436 0.667849 0.671404 0.674788 0.677691 0.679933 0.682519 0.684082 0.686988 0.689637 0.692601 0.695386 0.698495 0.70119 0.70353 0.705802 0.707993 0.711094 0.713716 0.71706 0.720012 0.723181 0.727118 0.729757 0.732725 0.73492 0.737387 0.739532 0.741812 0.744176 0.746576 0.75015 0.75287 0.755003 0.756701 0.758244 0.760058 0.76251 0.76471 0.76657 0.768799 0.770503 0.771989 0.774704 0.776262 0.778004 0.779986 0.782562 0.784078 0.785448 0.787172 0.78923 0.790014 0.791497 0.79362 0.795318 0.795985 0.797308 0.798195 0.799729 0.801541 0.802549 0.803498 0.804433 0.805972 0.806938 0.808665 0.809898 0.810944 0.812073 0.813661 0.815432 0.815994 0.817047 0.81761 0.818516 0.819597 0.819692 0.821207 0.822703 0.823073 0.824677 0.825619 0.826251 0.826882 0.828009 0.828698 0.829295 0.830179 0.83169 0.832992 0.833578 0.833756 0.835808 0.836024 0.836507 0.836674 0.838524 0.839992 0.840443 0.840749 0.841578 0.842036 0.842746 0.843377 0.843936 0.845905 0.846527 0.847529 0.84763 0.847795 0.84931 0.849644 0.850332 0.851333 0.852374 0.852576 0.853655 0.853724 0.855335 0.855679 0.855868 0.855233 0.856008 0.856974 0.858356 0.858403 0.858677 0.859318 0.859406 0.860035 0.860849 0.861303 0.861213 0.862416 0.863689 0.86389 0.863804 0.863515 0.86355 0.864256 0.865558 0.866367 0.865515 0.865485 0.864358 0.863456 0.863846 0.8635 0.862886 0.86249 0.86225 0.861254 0.860936 0.860456 0.859772 0.859863 0.860523 0.859748 0.858335 0.859585 0.859543 0.860851 0.861337 0.86169 0.862903 0.86258 0.863982 0.866408 0.867422 0.86673 0.866306 0.865229 0.864944 0.864588 0.863821 0.862102 ];
TPR_RC = [1 0.888424 0.88804 0.887165 0.886612 0.885722 0.88448 0.883649 0.882887 0.881772 0.880594 0.879578 0.87825 0.876481 0.875305 0.873603 0.872545 0.871494 0.86988 0.86867 0.867656 0.866574 0.865598 0.864145 0.862669 0.861542 0.860391 0.858215 0.856527 0.854991 0.853236 0.851682 0.850264 0.848619 0.847039 0.845483 0.843963 0.842241 0.840558 0.838866 0.837091 0.834986 0.833253 0.831314 0.829723 0.828154 0.825778 0.823917 0.822173 0.820361 0.81849 0.817049 0.814201 0.812053 0.809427 0.807717 0.806107 0.803236 0.80126 0.799234 0.797102 0.794677 0.792831 0.790645 0.788535 0.786219 0.784366 0.782472 0.779062 0.777404 0.774893 0.772732 0.769858 0.767054 0.764201 0.762243 0.759858 0.757957 0.755811 0.753331 0.751369 0.749034 0.746517 0.744723 0.742143 0.740551 0.738123 0.736534 0.734781 0.73211 0.729545 0.727009 0.724013 0.721929 0.719313 0.716975 0.714846 0.712882 0.710908 0.708631 0.706533 0.704013 0.701812 0.698739 0.69625 0.693219 0.690278 0.68693 0.683595 0.680487 0.678098 0.67505 0.672931 0.66983 0.666742 0.664495 0.661774 0.658655 0.655938 0.653348 0.650592 0.648277 0.645651 0.642764 0.639551 0.63663 0.633966 0.631848 0.629317 0.627019 0.624312 0.621543 0.618264 0.61535 0.612559 0.609735 0.606738 0.603625 0.600984 0.596845 0.594543 0.590055 0.587346 0.584464 0.582364 0.579255 0.576552 0.573712 0.570459 0.566955 0.564249 0.560488 0.557389 0.554363 0.550845 0.547402 0.543722 0.540623 0.537827 0.534816 0.531582 0.528369 0.524286 0.520234 0.516905 0.51301 0.50934 0.506019 0.502399 0.49872 0.495059 0.49186 0.489405 0.485453 0.480271 0.476112 0.473319 0.469259 0.465327 0.462209 0.459245 0.45542 0.452435 0.448141 0.444097 0.440118 0.435326 0.431569 0.426712 0.421628 0.417427 0.413615 0.409075 0.405721 0.400498 0.396418 0.39184 0.387517 0.383931 0.379233 0.375745 0.371947 0.368573 0.364001 0.360047 0.355669 0.35073 0.346043 0.34193 0.337086 0.333268 0.328884 0.323308 0.318707 0.312516 0.307873 0.303738 0.29925 0.293446 0.28793 0.283644 0.278694 0.27344 0.267751 0.261678 0.25442 0.250796 0.246251 0.241093 0.235697 0.230253 0.225113 0.219744 0.214831 0.209385 0.203965 0.199537 0.193391 0.188849 0.182707 0.176825 0.172433 0.166911 0.159851 0.155155 0.147585 0.142487 0.136157 0.130862 0.123881 0.11725 0.110722 0.10601 0.100214 0.094914 0.0886144 ];
FPR_RC = [1 0.505226 0.495096 0.486356 0.477129 0.467965 0.459301 0.45256 0.445794 0.439028 0.432255 0.426408 0.418877 0.413056 0.407724 0.402584 0.397247 0.389165 0.38389 0.37798 0.37174 0.366183 0.360843 0.355348 0.349282 0.343189 0.337788 0.332551 0.32778 0.323291 0.317634 0.31344 0.308782 0.303828 0.299568 0.295907 0.291525 0.287326 0.282677 0.278552 0.274679 0.27056 0.266615 0.263054 0.259571 0.255935 0.25252 0.247978 0.24422 0.240418 0.235096 0.231036 0.227463 0.223256 0.219929 0.216192 0.213436 0.209514 0.206655 0.203267 0.200398 0.197274 0.193157 0.189711 0.186907 0.183658 0.180731 0.177415 0.174808 0.172401 0.170109 0.167445 0.164166 0.160733 0.158543 0.156493 0.152683 0.149006 0.145965 0.14336 0.140852 0.138692 0.136644 0.1351 0.133513 0.131815 0.130383 0.128116 0.126493 0.124226 0.122105 0.12009 0.118254 0.116838 0.115184 0.113519 0.111552 0.109907 0.107959 0.106191 0.104633 0.102554 0.100869 0.099307 0.0978253 0.0963205 0.0949821 0.0933313 0.0917313 0.0904426 0.0886838 0.0869899 0.0857974 0.0845661 0.0835429 0.0822777 0.0809537 0.0795227 0.0782004 0.0767506 0.0756981 0.074587 0.0732869 0.0723043 0.0713139 0.0702538 0.0687831 0.0679057 0.0671457 0.066201 0.0650906 0.0643841 0.063329 0.0622709 0.0613988 0.0607882 0.0599654 0.0591885 0.0581309 0.0571916 0.0564425 0.0557565 0.0548896 0.0536233 0.052827 0.0520225 0.0512853 0.050451 0.0497883 0.0489356 0.0476349 0.0469993 0.0463587 0.0457071 0.0449715 0.0443072 0.0438008 0.0432509 0.0423193 0.0418591 0.0411838 0.040534 0.0400342 0.0395126 0.0388565 0.0383073 0.037848 0.0371872 0.0363639 0.0357522 0.0352164 0.034727 0.0339176 0.0333167 0.0328335 0.032327 0.0316433 0.0310459 0.0305943 0.0301407 0.0297514 0.0293446 0.0289215 0.0284233 0.0278273 0.0272197 0.0268101 0.0264301 0.0260123 0.0256731 0.0248988 0.0245755 0.0239775 0.023637 0.0228734 0.0225433 0.02213 0.0218734 0.0214975 0.0212654 0.0209725 0.0206588 0.0202848 0.0198185 0.0191982 0.0188665 0.0184728 0.0181772 0.0178071 0.0173731 0.017 0.0165549 0.0162681 0.0158999 0.0150794 0.0147086 0.0144051 0.0141635 0.0139134 0.0133833 0.0129535 0.0126611 0.0124092 0.0120061 0.0117539 0.0114138 0.0112283 0.0108225 0.0105809 0.0104351 0.0100983 0.00975356 0.00961469 0.00948958 0.00925431 0.00878889 0.00844013 0.00815075 0.00764117 0.00730834 0.0068703 0.00644424 0.00598558 0.00574645 0.00535368 0.00507937 0.00485258 0.00413053 0.00404728 0.00386416 0.00367579 0.00350597 0.00322976 0.00294012 0.00268026 0.00255723 ];
plot(Recall_RC, Precision_RC, 'g', 'linewidth', 1);
Recall_SEG = [1 0.967194 0.967194 0.967194 0.967194 0.967194 0.967194 0.967193 0.967193 0.967192 0.967191 0.96719 0.967189 0.967188 0.967186 0.967185 0.967183 0.967182 0.967179 0.967177 0.967174 0.967171 0.967167 0.967161 0.967156 0.967146 0.967135 0.967122 0.967104 0.967081 0.967069 0.967053 0.967035 0.967011 0.966987 0.966956 0.966922 0.966877 0.966816 0.966764 0.966704 0.966625 0.966551 0.966433 0.966259 0.966042 0.965822 0.965565 0.965205 0.964703 0.964089 0.963331 0.962434 0.961109 0.959409 0.956573 0.953657 0.950003 0.94541 0.940303 0.934986 0.92861 0.922664 0.916047 0.909267 0.90253 0.89533 0.887143 0.879562 0.87152 0.863181 0.854124 0.844817 0.835729 0.826196 0.816766 0.80778 0.79812 0.788554 0.778971 0.76886 0.759832 0.750073 0.741195 0.731885 0.723474 0.714825 0.706699 0.69823 0.689601 0.681062 0.6724 0.664208 0.655855 0.648362 0.640827 0.632369 0.624716 0.61671 0.608874 0.6008 0.593446 0.58619 0.578912 0.572009 0.564703 0.558356 0.551557 0.545257 0.538625 0.532294 0.525858 0.519209 0.513423 0.507563 0.501943 0.495533 0.489849 0.484259 0.477948 0.472619 0.467568 0.462026 0.455114 0.4491 0.443837 0.438843 0.434165 0.429949 0.424571 0.420024 0.415026 0.409584 0.404522 0.399961 0.395253 0.39017 0.386042 0.380582 0.376283 0.373099 0.369619 0.365954 0.362507 0.358596 0.354863 0.351318 0.347942 0.343585 0.339977 0.336804 0.332942 0.329358 0.325753 0.322418 0.319472 0.315845 0.312927 0.309694 0.306881 0.303669 0.300575 0.296752 0.293424 0.290706 0.287534 0.283613 0.280846 0.276863 0.27435 0.271336 0.2681 0.265184 0.262217 0.259696 0.257128 0.253922 0.251545 0.249094 0.245813 0.243171 0.240994 0.238708 0.236461 0.234537 0.231967 0.229281 0.226674 0.224566 0.221833 0.219229 0.216951 0.214878 0.212111 0.209652 0.20728 0.203972 0.201374 0.198995 0.196868 0.19446 0.192253 0.190032 0.187782 0.184947 0.182348 0.180104 0.177298 0.175379 0.173125 0.170957 0.168899 0.16703 0.165448 0.162767 0.161191 0.158656 0.156499 0.15483 0.152429 0.151074 0.148957 0.146961 0.144861 0.143405 0.141145 0.139079 0.137172 0.134786 0.132139 0.129574 0.12771 0.125417 0.122933 0.120911 0.118231 0.113967 0.112518 0.110811 0.108632 0.105926 0.104158 0.101432 0.0995566 0.096735 0.0942178 0.0912039 0.0883582 0.0848882 0.0818579 0.0785694 0.0743124 0.070541 0.0660799 0.0615473 0.0545421 ];
Precision_SEG = [0.169567 0.186447 0.186447 0.186447 0.186447 0.186447 0.186447 0.186447 0.186448 0.186449 0.18645 0.18645 0.186451 0.186452 0.186453 0.186454 0.186455 0.186456 0.186458 0.18646 0.186462 0.186465 0.186469 0.186472 0.186477 0.18648 0.186485 0.186491 0.186499 0.186506 0.186518 0.186531 0.186544 0.186557 0.186576 0.186598 0.186626 0.186659 0.186701 0.186757 0.186816 0.186877 0.186942 0.187014 0.18709 0.18719 0.187319 0.187482 0.18765 0.187852 0.188102 0.188443 0.18973 0.191979 0.19686 0.20534 0.216271 0.226427 0.237325 0.247209 0.2591 0.271679 0.283177 0.29686 0.312502 0.324903 0.336918 0.349369 0.361483 0.371836 0.383576 0.3943 0.40584 0.418101 0.430452 0.440291 0.450053 0.459539 0.468541 0.477901 0.487672 0.496658 0.505068 0.514753 0.522527 0.530223 0.536939 0.544688 0.551478 0.557941 0.564877 0.571113 0.576269 0.582634 0.588041 0.593647 0.598995 0.604293 0.609178 0.61471 0.619706 0.62552 0.62969 0.634017 0.639134 0.643142 0.647251 0.651531 0.655811 0.659955 0.665288 0.667833 0.670316 0.67379 0.677584 0.681357 0.684485 0.686841 0.689784 0.692187 0.694376 0.697422 0.700257 0.702173 0.703807 0.705366 0.70873 0.711332 0.713058 0.714482 0.717883 0.720147 0.720705 0.721609 0.723805 0.725474 0.726818 0.728862 0.729798 0.73278 0.734514 0.736185 0.737281 0.737881 0.739014 0.740371 0.742199 0.74213 0.742377 0.744203 0.745771 0.745595 0.745587 0.747716 0.747831 0.748576 0.749478 0.750987 0.751355 0.751784 0.752608 0.753654 0.754167 0.754033 0.754707 0.754115 0.75373 0.754436 0.754792 0.753546 0.753757 0.753776 0.753169 0.752119 0.753608 0.753737 0.752051 0.751931 0.752721 0.752615 0.753826 0.754232 0.755031 0.754547 0.754682 0.751901 0.751957 0.750741 0.751944 0.752787 0.753507 0.752651 0.753346 0.750373 0.749836 0.749984 0.748939 0.748445 0.747682 0.747054 0.746042 0.745227 0.745578 0.743765 0.741082 0.738457 0.735719 0.735192 0.733692 0.732793 0.730219 0.730225 0.727166 0.725739 0.72381 0.720926 0.717465 0.715003 0.716187 0.71529 0.714402 0.713928 0.712224 0.712579 0.712076 0.710028 0.708901 0.708919 0.707076 0.705217 0.701901 0.699759 0.700578 0.699308 0.698749 0.698634 0.694101 0.689766 0.687998 0.685536 0.683255 0.681027 0.679459 0.676391 0.671481 0.66828 0.663128 0.658512 0.654727 0.650549 0.64418 0.642151 0.638213 0.628823 0.623262 0.608852 ];
TPR_SEG = [1 0.967194 0.967194 0.967194 0.967194 0.967194 0.967194 0.967193 0.967193 0.967192 0.967191 0.96719 0.967189 0.967188 0.967186 0.967185 0.967183 0.967182 0.967179 0.967177 0.967174 0.967171 0.967167 0.967161 0.967156 0.967146 0.967135 0.967122 0.967104 0.967081 0.967069 0.967053 0.967035 0.967011 0.966987 0.966956 0.966922 0.966877 0.966816 0.966764 0.966704 0.966625 0.966551 0.966433 0.966259 0.966042 0.965822 0.965565 0.965205 0.964703 0.964089 0.963331 0.962434 0.961109 0.959409 0.956573 0.953657 0.950003 0.94541 0.940303 0.934986 0.92861 0.922664 0.916047 0.909267 0.90253 0.89533 0.887143 0.879562 0.87152 0.863181 0.854124 0.844817 0.835729 0.826196 0.816766 0.80778 0.79812 0.788554 0.778971 0.76886 0.759832 0.750073 0.741195 0.731885 0.723474 0.714825 0.706699 0.69823 0.689601 0.681062 0.6724 0.664208 0.655855 0.648362 0.640827 0.632369 0.624716 0.61671 0.608874 0.6008 0.593446 0.58619 0.578912 0.572009 0.564703 0.558356 0.551557 0.545257 0.538625 0.532294 0.525858 0.519209 0.513423 0.507563 0.501943 0.495533 0.489849 0.484259 0.477948 0.472619 0.467568 0.462026 0.455114 0.4491 0.443837 0.438843 0.434165 0.429949 0.424571 0.420024 0.415026 0.409584 0.404522 0.399961 0.395253 0.39017 0.386042 0.380582 0.376283 0.373099 0.369619 0.365954 0.362507 0.358596 0.354863 0.351318 0.347942 0.343585 0.339977 0.336804 0.332942 0.329358 0.325753 0.322418 0.319472 0.315845 0.312927 0.309694 0.306881 0.303669 0.300575 0.296752 0.293424 0.290706 0.287534 0.283613 0.280846 0.276863 0.27435 0.271336 0.2681 0.265184 0.262217 0.259696 0.257128 0.253922 0.251545 0.249094 0.245813 0.243171 0.240994 0.238708 0.236461 0.234537 0.231967 0.229281 0.226674 0.224566 0.221833 0.219229 0.216951 0.214878 0.212111 0.209652 0.20728 0.203972 0.201374 0.198995 0.196868 0.19446 0.192253 0.190032 0.187782 0.184947 0.182348 0.180104 0.177298 0.175379 0.173125 0.170957 0.168899 0.16703 0.165448 0.162767 0.161191 0.158656 0.156499 0.15483 0.152429 0.151074 0.148957 0.146961 0.144861 0.143405 0.141145 0.139079 0.137172 0.134786 0.132139 0.129574 0.12771 0.125417 0.122933 0.120911 0.118231 0.113967 0.112518 0.110811 0.108632 0.105926 0.104158 0.101432 0.0995566 0.096735 0.0942178 0.0912039 0.0883582 0.0848882 0.0818579 0.0785694 0.0743124 0.070541 0.0660799 0.0615473 0.0545421 ];
FPR_SEG = [1 0.852848 0.852848 0.852848 0.852848 0.852847 0.852846 0.852844 0.85284 0.852827 0.85282 0.852815 0.85281 0.852804 0.852797 0.852791 0.852781 0.852774 0.852763 0.852747 0.85273 0.852713 0.852687 0.852663 0.852628 0.852597 0.852559 0.852515 0.852452 0.852381 0.852301 0.852213 0.852124 0.852027 0.851907 0.85176 0.851576 0.85136 0.85106 0.850672 0.850303 0.849895 0.849456 0.848952 0.84835 0.84757 0.846632 0.845488 0.844189 0.842556 0.840513 0.837882 0.829281 0.816406 0.796914 0.775397 0.752567 0.728199 0.702703 0.678373 0.652717 0.626811 0.602095 0.578342 0.554025 0.532198 0.51007 0.488392 0.467944 0.448943 0.429546 0.410659 0.391897 0.373985 0.356765 0.340837 0.3259 0.310954 0.297322 0.284025 0.270456 0.258635 0.246913 0.234826 0.224653 0.215222 0.206206 0.196796 0.188538 0.180366 0.172469 0.165389 0.158588 0.151199 0.144975 0.138591 0.132842 0.126951 0.121916 0.116509 0.111713 0.106967 0.102834 0.0988734 0.0945758 0.0910601 0.0874783 0.0841415 0.0808421 0.0776525 0.0743057 0.07173 0.069268 0.0667481 0.0643362 0.0619606 0.0594058 0.0572498 0.0548282 0.052663 0.0506435 0.0488556 0.0470766 0.0451685 0.0436986 0.0421188 0.0403881 0.039094 0.0379507 0.0367825 0.0353388 0.0341817 0.0330315 0.0319778 0.0309022 0.0299836 0.0291126 0.0281601 0.0270903 0.0260553 0.0252175 0.0244298 0.0237897 0.0230673 0.0224657 0.0216869 0.0211327 0.0206187 0.0200788 0.0194801 0.0188741 0.0183115 0.0177251 0.0171209 0.0166012 0.0161484 0.0156187 0.0151575 0.0146468 0.0143362 0.0138857 0.0134308 0.01303 0.0126565 0.0123627 0.0120879 0.0117053 0.0113293 0.0109995 0.0107403 0.0104567 0.0101279 0.00988292 0.00960438 0.00934368 0.00910296 0.00884877 0.00861503 0.00837475 0.00819713 0.0079863 0.00776853 0.00758092 0.00743311 0.00720178 0.00703947 0.00685766 0.00670179 0.00650302 0.00635614 0.00617443 0.00599802 0.00580314 0.00568534 0.00555443 0.00542126 0.0053037 0.005187 0.00510138 0.00499189 0.00488436 0.00480015 0.00471555 0.00461382 0.00453697 0.00444112 0.00436802 0.00430252 0.00419121 0.00411717 0.00404834 0.00395849 0.00388981 0.00382835 0.00371228 0.00365235 0.00351319 0.00338941 0.0033029 0.00322193 0.00313782 0.00305948 0.00299635 0.00290274 0.00283115 0.0027588 0.00268906 0.00262652 0.00256305 0.00251295 0.0024663 0.00240355 0.00234478 0.00227867 0.00218851 0.00212687 0.00208464 0.00204374 0.00195442 0.00189671 0.00182264 0.00177638 0.00170594 0.00166718 0.00161629 0.00156233 0.00151407 0.00146639 0.00140707 0.0013423 0.00128071 0.00121582 0.00113768 0.00105659 0.00100096 0.000919737 ];
plot(Recall_SEG, Precision_SEG, 'r', 'linewidth', 1);
Recall_MSS = [1 0.982336 0.968279 0.953789 0.939434 0.925387 0.911992 0.899002 0.886245 0.873742 0.861452 0.849395 0.837511 0.825921 0.814598 0.803464 0.792604 0.782049 0.771713 0.761668 0.75174 0.742044 0.732579 0.723162 0.713905 0.704743 0.695939 0.687114 0.678445 0.669881 0.661439 0.653077 0.644856 0.636996 0.628996 0.621003 0.613181 0.605493 0.597913 0.590414 0.582996 0.575711 0.568481 0.561396 0.554672 0.54778 0.540942 0.534211 0.527544 0.520895 0.514363 0.507871 0.501479 0.495141 0.48886 0.482634 0.476576 0.470509 0.464529 0.458561 0.452649 0.446805 0.44103 0.435301 0.429632 0.42437 0.418786 0.4133 0.407852 0.402434 0.397106 0.391856 0.386705 0.38161 0.376578 0.371595 0.366625 0.361698 0.356902 0.352053 0.347294 0.342589 0.337955 0.333343 0.328778 0.324284 0.319821 0.315433 0.31104 0.306676 0.302374 0.298139 0.293964 0.289803 0.285678 0.281592 0.27756 0.273642 0.269667 0.265729 0.261808 0.257938 0.254104 0.250334 0.246598 0.242912 0.239215 0.2356 0.232011 0.228443 0.224924 0.22141 0.217978 0.214546 0.211155 0.207778 0.204434 0.201123 0.197855 0.194594 0.191337 0.188147 0.185019 0.181902 0.178831 0.175792 0.17276 0.169804 0.167245 0.164425 0.161554 0.158718 0.155936 0.153148 0.150414 0.147723 0.145031 0.142396 0.139788 0.137218 0.134676 0.13215 0.129668 0.127215 0.124774 0.122387 0.120006 0.11768 0.115397 0.11312 0.110886 0.108617 0.1064 0.104204 0.102048 0.09993 0.0978384 0.0957369 0.0937151 0.0916488 0.089694 0.0877426 0.0857864 0.083864 0.081947 0.0800759 0.0782122 0.0763852 0.0745807 0.0728174 0.0710629 0.0693338 0.0676198 0.0659074 0.064272 0.0626697 0.0610913 0.0595545 0.0580184 0.0565178 0.0550457 0.0535839 0.0521499 0.0507486 0.0493627 0.048008 0.0466827 0.0453583 0.0440606 0.0427861 0.0415283 0.0402846 0.0391092 0.0378896 0.0366989 0.0355305 0.034406 0.0332726 0.0321799 0.0311131 0.0300738 0.0290412 0.0280523 0.0270867 0.0261165 0.0251784 0.0242498 0.0233405 0.022432 0.0215466 0.0206723 0.0197998 0.0189489 0.0181343 0.0173501 0.0165631 0.0158034 0.0150617 0.0143477 0.0136538 0.0129548 0.0122627 0.0115954 0.0109574 0.0103506 0.00975423 0.00916843 0.00859708 0.00804244 0.00752619 0.00701925 0.00654839 0.00609864 0.00564876 0.00523543 0.00483285 0.00444522 0.00406122 0.00371134 0.00337138 0.00304301 0.00272693 0.00242941 0.00215745 0.00189818 0.00165132 0.00142191 0.00120108 0.00099469 0.00081218 0.000645785 0.000508728 0.000389895 0.000292146 0.000212928 0.00015336 ];
Precision_MSS = [0.169567 0.220543 0.254444 0.284243 0.310383 0.334316 0.357128 0.377959 0.397271 0.415211 0.4319 0.4475 0.462158 0.475993 0.488951 0.501264 0.513159 0.524498 0.53537 0.545666 0.55564 0.565155 0.574171 0.58289 0.591297 0.599307 0.606804 0.614192 0.621328 0.628257 0.63482 0.641158 0.647295 0.653099 0.65883 0.664374 0.669701 0.674875 0.679924 0.684838 0.689536 0.694126 0.698523 0.702823 0.706871 0.710888 0.714798 0.718643 0.722388 0.725961 0.729474 0.732837 0.736108 0.739277 0.742371 0.745334 0.748212 0.751037 0.753802 0.756509 0.75911 0.761642 0.764067 0.766418 0.768721 0.770787 0.772893 0.774937 0.776944 0.778827 0.780602 0.782278 0.78386 0.785407 0.786901 0.788294 0.789683 0.790954 0.792229 0.793512 0.794744 0.795893 0.79712 0.798209 0.799293 0.800334 0.801318 0.802288 0.803255 0.804226 0.805174 0.806156 0.80705 0.807997 0.808952 0.809917 0.810782 0.811622 0.812494 0.813241 0.813991 0.814733 0.815447 0.816136 0.816721 0.81736 0.817899 0.818437 0.819007 0.819597 0.82026 0.820743 0.821178 0.821641 0.822062 0.822452 0.822786 0.823053 0.823227 0.823363 0.82346 0.823578 0.823729 0.823793 0.823808 0.823826 0.82372 0.823594 0.823516 0.823471 0.823425 0.823428 0.823508 0.823438 0.823543 0.82355 0.823545 0.823493 0.823577 0.823615 0.823534 0.823578 0.823439 0.823234 0.822879 0.822718 0.822533 0.822552 0.822556 0.822467 0.822334 0.822116 0.821778 0.821501 0.821325 0.821033 0.820708 0.820306 0.820249 0.82001 0.819808 0.819585 0.819239 0.81895 0.81863 0.818238 0.817971 0.817616 0.81716 0.816867 0.816309 0.815933 0.815652 0.815338 0.815086 0.814579 0.814115 0.81369 0.813143 0.8128 0.812284 0.811944 0.811622 0.811472 0.811036 0.81062 0.810134 0.809812 0.809074 0.808402 0.807792 0.807419 0.80705 0.806562 0.805863 0.805066 0.804742 0.803961 0.802965 0.802099 0.801256 0.800443 0.799882 0.799234 0.798819 0.798408 0.798002 0.797293 0.796644 0.79622 0.795952 0.795472 0.794966 0.794665 0.79465 0.794138 0.793908 0.793568 0.793061 0.792687 0.791409 0.790672 0.789826 0.789095 0.788308 0.787362 0.786903 0.786164 0.785039 0.784435 0.784124 0.783283 0.782596 0.782267 0.781933 0.78195 0.781593 0.781113 0.780689 0.780274 0.779355 0.779151 0.7785 0.778409 0.777241 0.77767 0.777392 0.77614 0.774922 0.773609 0.772479 0.771935 0.770934 0.770696 0.768375 0.770076 ];
TPR_MSS = [1 0.982336 0.968279 0.953789 0.939434 0.925387 0.911992 0.899002 0.886245 0.873742 0.861452 0.849395 0.837511 0.825921 0.814598 0.803464 0.792604 0.782049 0.771713 0.761668 0.75174 0.742044 0.732579 0.723162 0.713905 0.704743 0.695939 0.687114 0.678445 0.669881 0.661439 0.653077 0.644856 0.636996 0.628996 0.621003 0.613181 0.605493 0.597913 0.590414 0.582996 0.575711 0.568481 0.561396 0.554672 0.54778 0.540942 0.534211 0.527544 0.520895 0.514363 0.507871 0.501479 0.495141 0.48886 0.482634 0.476576 0.470509 0.464529 0.458561 0.452649 0.446805 0.44103 0.435301 0.429632 0.42437 0.418786 0.4133 0.407852 0.402434 0.397106 0.391856 0.386705 0.38161 0.376578 0.371595 0.366625 0.361698 0.356902 0.352053 0.347294 0.342589 0.337955 0.333343 0.328778 0.324284 0.319821 0.315433 0.31104 0.306676 0.302374 0.298139 0.293964 0.289803 0.285678 0.281592 0.27756 0.273642 0.269667 0.265729 0.261808 0.257938 0.254104 0.250334 0.246598 0.242912 0.239215 0.2356 0.232011 0.228443 0.224924 0.22141 0.217978 0.214546 0.211155 0.207778 0.204434 0.201123 0.197855 0.194594 0.191337 0.188147 0.185019 0.181902 0.178831 0.175792 0.17276 0.169804 0.167245 0.164425 0.161554 0.158718 0.155936 0.153148 0.150414 0.147723 0.145031 0.142396 0.139788 0.137218 0.134676 0.13215 0.129668 0.127215 0.124774 0.122387 0.120006 0.11768 0.115397 0.11312 0.110886 0.108617 0.1064 0.104204 0.102048 0.09993 0.0978384 0.0957369 0.0937151 0.0916488 0.089694 0.0877426 0.0857864 0.083864 0.081947 0.0800759 0.0782122 0.0763852 0.0745807 0.0728174 0.0710629 0.0693338 0.0676198 0.0659074 0.064272 0.0626697 0.0610913 0.0595545 0.0580184 0.0565178 0.0550457 0.0535839 0.0521499 0.0507486 0.0493627 0.048008 0.0466827 0.0453583 0.0440606 0.0427861 0.0415283 0.0402846 0.0391092 0.0378896 0.0366989 0.0355305 0.034406 0.0332726 0.0321799 0.0311131 0.0300738 0.0290412 0.0280523 0.0270867 0.0261165 0.0251784 0.0242498 0.0233405 0.022432 0.0215466 0.0206723 0.0197998 0.0189489 0.0181343 0.0173501 0.0165631 0.0158034 0.0150617 0.0143477 0.0136538 0.0129548 0.0122627 0.0115954 0.0109574 0.0103506 0.00975423 0.00916843 0.00859708 0.00804244 0.00752619 0.00701925 0.00654839 0.00609864 0.00564876 0.00523543 0.00483285 0.00444522 0.00406122 0.00371134 0.00337138 0.00304301 0.00272693 0.00242941 0.00215745 0.00189818 0.00165132 0.00142191 0.00120108 0.00099469 0.00081218 0.000645785 0.000508728 0.000389895 0.000292146 0.000212928 0.00015336 ];
FPR_MSS = [1 0.741046 0.631063 0.557493 0.501922 0.457137 0.419529 0.387621 0.35987 0.335364 0.313537 0.293985 0.276411 0.260444 0.245877 0.232502 0.220121 0.208706 0.19813 0.188396 0.179257 0.170795 0.16292 0.155475 0.148481 0.141934 0.135876 0.130058 0.124548 0.119343 0.114433 0.109771 0.105346 0.101267 0.0972794 0.0934609 0.0898339 0.0863636 0.0830391 0.0798747 0.0768473 0.0739387 0.0711631 0.0685064 0.0660319 0.0636086 0.0612813 0.0590477 0.0569094 0.0548795 0.0529323 0.0510748 0.0493036 0.0475942 0.0459576 0.0443858 0.0428965 0.0414558 0.0400678 0.0387376 0.0374649 0.0362416 0.0350655 0.0339303 0.0328376 0.0318433 0.0308323 0.02986 0.0289195 0.0280108 0.0271486 0.0263199 0.0255258 0.0247662 0.0240326 0.0233308 0.0226464 0.0219931 0.0213718 0.0207539 0.0201599 0.019585 0.0190203 0.0184829 0.0179623 0.01746 0.0169723 0.0164958 0.0160361 0.0155883 0.0151545 0.0147365 0.0143327 0.0139343 0.0135452 0.0131675 0.0128045 0.0124661 0.0121228 0.0117937 0.0114711 0.0111574 0.0108504 0.0105517 0.0102593 0.00997244 0.00969671 0.00942509 0.00916098 0.00890042 0.00864612 0.00840464 0.00816899 0.00794091 0.00771963 0.00750313 0.0072942 0.00708963 0.00689626 0.00670856 0.00652039 0.0063389 0.00616475 0.00599662 0.00583272 0.00567444 0.00551804 0.00536754 0.00524188 0.00510546 0.00496726 0.00483173 0.00470116 0.00457388 0.00444864 0.00432791 0.00421226 0.0040982 0.00398438 0.00387512 0.00376915 0.00366688 0.00356677 0.00346731 0.00337266 0.00327766 0.00318328 0.00309045 0.00300067 0.00291413 0.00283025 0.00275008 0.00267076 0.00259235 0.00251621 0.0024427 0.00237223 0.002304 0.00223602 0.00216908 0.00210657 0.0020453 0.0019828 0.00192296 0.00186401 0.0018077 0.00175193 0.00169935 0.00164757 0.00159641 0.00154676 0.0014998 0.00145376 0.00140751 0.00136295 0.00131917 0.00127746 0.00123632 0.00119633 0.0011573 0.00111928 0.00108219 0.00104536 0.00101095 0.000976617 0.000942704 0.000911417 0.000880855 0.000853059 0.000825756 0.000800185 0.000774012 0.000750091 0.000726021 0.000703267 0.000681221 0.000658234 0.000636804 0.000614403 0.000592774 0.000571868 0.000551427 0.000531692 0.000511643 0.000491981 0.000472898 0.000454655 0.000436938 0.000419608 0.000403389 0.000386882 0.000371023 0.000356356 0.000341744 0.000328795 0.000314538 0.000300131 0.000287248 0.000274345 0.000261143 0.000248732 0.000236285 0.000225631 0.000214179 0.00020317 0.000192037 0.000181795 0.000171784 0.000161684 0.000152368 0.000143445 0.000134407 0.000126028 0.000117707 0.000109606 0.000101151 9.3427e-005 8.54807e-005 7.82364e-005 7.15447e-005 6.53804e-005 5.92817e-005 5.3443e-005 4.79348e-005 4.26557e-005 3.73612e-005 3.26501e-005 2.8085e-005 2.39705e-005 2.03137e-005 1.67468e-005 1.36323e-005 1.13075e-005 9.08093e-006 7.12197e-006 5.32437e-006 ];
plot(Recall_MSS, Precision_MSS, 'c', 'linewidth', 1);
Recall_CA = [1 0.998513 0.997509 0.996597 0.995671 0.994792 0.993755 0.992625 0.991335 0.989832 0.988129 0.986305 0.984474 0.982542 0.980446 0.978304 0.976056 0.973696 0.971211 0.968685 0.966155 0.963557 0.960901 0.958248 0.955528 0.952723 0.949852 0.946972 0.943964 0.940871 0.937791 0.934645 0.931449 0.928298 0.925065 0.921867 0.918661 0.915361 0.911981 0.908544 0.905096 0.901572 0.897983 0.894342 0.890801 0.887078 0.883287 0.87952 0.875723 0.871855 0.867923 0.863993 0.860081 0.856124 0.852132 0.848122 0.844108 0.840004 0.835868 0.831772 0.827696 0.823536 0.819296 0.815004 0.810779 0.80681 0.802487 0.79813 0.79371 0.789211 0.784667 0.780128 0.775579 0.770953 0.766296 0.76166 0.757009 0.752318 0.747563 0.742841 0.738112 0.733391 0.728625 0.723881 0.719166 0.714425 0.70965 0.704867 0.700092 0.695281 0.690489 0.685647 0.680797 0.675948 0.671097 0.666226 0.661342 0.656491 0.651583 0.646687 0.641805 0.636885 0.631964 0.627065 0.622179 0.61726 0.612303 0.607345 0.602381 0.597406 0.592385 0.587384 0.582355 0.577313 0.57224 0.5672 0.562212 0.557215 0.552208 0.547251 0.54233 0.537368 0.532416 0.527511 0.522632 0.517765 0.512868 0.508012 0.505269 0.500473 0.49558 0.490733 0.485874 0.481049 0.476236 0.471414 0.466611 0.461793 0.456982 0.452128 0.447285 0.442417 0.437542 0.432674 0.427772 0.422884 0.417966 0.413089 0.408185 0.403281 0.398366 0.393461 0.38858 0.3837 0.378793 0.373959 0.369127 0.364305 0.359465 0.354647 0.349892 0.345109 0.340338 0.335565 0.330814 0.326055 0.321277 0.316576 0.311922 0.307282 0.302625 0.298011 0.293389 0.288802 0.284195 0.279608 0.275043 0.270488 0.265948 0.261396 0.256886 0.252387 0.247882 0.243381 0.238926 0.23448 0.230016 0.225604 0.221205 0.216811 0.212388 0.208002 0.203869 0.199497 0.195158 0.190833 0.18656 0.182253 0.177972 0.173731 0.169485 0.165263 0.161006 0.156748 0.152548 0.148333 0.144141 0.139941 0.135797 0.131634 0.127478 0.123358 0.119265 0.115183 0.111139 0.107074 0.103003 0.0989551 0.0949423 0.0909237 0.0869234 0.0829666 0.0790053 0.0750633 0.0711833 0.0673301 0.0635069 0.0597674 0.0561125 0.0525383 0.0490616 0.045668 0.0423896 0.0392116 0.0361298 0.0331453 0.0302695 0.0275089 0.0248628 0.022363 0.0200117 0.0177998 0.015727 0.0137637 0.0119725 0.0102889 0.00874762 0.00733028 0.00603359 0.00484111 0.00377279 0.0028215 0.00197466 0.00124292 0.000628644 0.000184432 ];
Precision_CA = [0.169567 0.186637 0.200528 0.212162 0.222929 0.233063 0.242697 0.251773 0.260413 0.268723 0.276699 0.284369 0.291708 0.298812 0.305667 0.312212 0.318522 0.324762 0.330906 0.336868 0.342551 0.348198 0.353751 0.359172 0.364433 0.369628 0.374811 0.379834 0.384706 0.38953 0.394351 0.399019 0.40356 0.408102 0.412649 0.417094 0.42146 0.425768 0.43003 0.43424 0.438369 0.442432 0.446463 0.450422 0.454257 0.458114 0.461955 0.465756 0.469472 0.473128 0.476786 0.480399 0.483943 0.487459 0.490956 0.494366 0.497734 0.501051 0.504359 0.507591 0.510817 0.513998 0.517157 0.520237 0.523313 0.526215 0.529215 0.532204 0.535127 0.538035 0.54092 0.543741 0.546504 0.549237 0.551954 0.554629 0.557231 0.559822 0.562355 0.564866 0.567331 0.569763 0.572176 0.574577 0.576944 0.579291 0.5816 0.583861 0.586067 0.588288 0.590511 0.592703 0.594849 0.596993 0.599129 0.601204 0.603235 0.605271 0.607258 0.609227 0.611169 0.613093 0.615003 0.616868 0.618735 0.620553 0.622375 0.624173 0.625945 0.627687 0.62938 0.631091 0.632757 0.634397 0.636021 0.637604 0.639181 0.640782 0.64233 0.643878 0.645451 0.646959 0.648497 0.649987 0.651478 0.652928 0.654367 0.655787 0.656754 0.658111 0.659495 0.660942 0.662319 0.663722 0.665126 0.666532 0.667912 0.669255 0.670639 0.671954 0.673247 0.674519 0.675766 0.677061 0.678273 0.679509 0.680727 0.681925 0.683076 0.684241 0.685386 0.686551 0.687681 0.688826 0.689918 0.691035 0.692169 0.693275 0.694351 0.695469 0.6966 0.697701 0.698836 0.699948 0.701006 0.702101 0.70315 0.704246 0.705365 0.706507 0.707553 0.708657 0.70969 0.71079 0.711829 0.712903 0.713989 0.71509 0.716201 0.717259 0.71839 0.719433 0.720447 0.7215 0.72252 0.723458 0.724453 0.725541 0.726581 0.727628 0.728495 0.729501 0.730461 0.731358 0.732331 0.733244 0.734155 0.735151 0.73604 0.736949 0.737861 0.738795 0.739615 0.740545 0.741477 0.742354 0.74339 0.744305 0.745263 0.746287 0.747339 0.74832 0.749469 0.750534 0.75155 0.752545 0.753408 0.754445 0.755446 0.756599 0.757773 0.75884 0.759824 0.760738 0.761741 0.762762 0.763821 0.764318 0.765097 0.765804 0.766567 0.767147 0.767785 0.7682 0.768665 0.769117 0.769443 0.769572 0.769871 0.770449 0.770788 0.771541 0.771956 0.772187 0.772649 0.773267 0.773615 0.774287 0.774233 0.773593 0.773975 0.772949 0.772503 0.770822 0.769544 0.776289 ];
TPR_CA = [1 0.998513 0.997509 0.996597 0.995671 0.994792 0.993755 0.992625 0.991335 0.989832 0.988129 0.986305 0.984474 0.982542 0.980446 0.978304 0.976056 0.973696 0.971211 0.968685 0.966155 0.963557 0.960901 0.958248 0.955528 0.952723 0.949852 0.946972 0.943964 0.940871 0.937791 0.934645 0.931449 0.928298 0.925065 0.921867 0.918661 0.915361 0.911981 0.908544 0.905096 0.901572 0.897983 0.894342 0.890801 0.887078 0.883287 0.87952 0.875723 0.871855 0.867923 0.863993 0.860081 0.856124 0.852132 0.848122 0.844108 0.840004 0.835868 0.831772 0.827696 0.823536 0.819296 0.815004 0.810779 0.80681 0.802487 0.79813 0.79371 0.789211 0.784667 0.780128 0.775579 0.770953 0.766296 0.76166 0.757009 0.752318 0.747563 0.742841 0.738112 0.733391 0.728625 0.723881 0.719166 0.714425 0.70965 0.704867 0.700092 0.695281 0.690489 0.685647 0.680797 0.675948 0.671097 0.666226 0.661342 0.656491 0.651583 0.646687 0.641805 0.636885 0.631964 0.627065 0.622179 0.61726 0.612303 0.607345 0.602381 0.597406 0.592385 0.587384 0.582355 0.577313 0.57224 0.5672 0.562212 0.557215 0.552208 0.547251 0.54233 0.537368 0.532416 0.527511 0.522632 0.517765 0.512868 0.508012 0.505269 0.500473 0.49558 0.490733 0.485874 0.481049 0.476236 0.471414 0.466611 0.461793 0.456982 0.452128 0.447285 0.442417 0.437542 0.432674 0.427772 0.422884 0.417966 0.413089 0.408185 0.403281 0.398366 0.393461 0.38858 0.3837 0.378793 0.373959 0.369127 0.364305 0.359465 0.354647 0.349892 0.345109 0.340338 0.335565 0.330814 0.326055 0.321277 0.316576 0.311922 0.307282 0.302625 0.298011 0.293389 0.288802 0.284195 0.279608 0.275043 0.270488 0.265948 0.261396 0.256886 0.252387 0.247882 0.243381 0.238926 0.23448 0.230016 0.225604 0.221205 0.216811 0.212388 0.208002 0.203869 0.199497 0.195158 0.190833 0.18656 0.182253 0.177972 0.173731 0.169485 0.165263 0.161006 0.156748 0.152548 0.148333 0.144141 0.139941 0.135797 0.131634 0.127478 0.123358 0.119265 0.115183 0.111139 0.107074 0.103003 0.0989551 0.0949423 0.0909237 0.0869234 0.0829666 0.0790053 0.0750633 0.0711833 0.0673301 0.0635069 0.0597674 0.0561125 0.0525383 0.0490616 0.045668 0.0423896 0.0392116 0.0361298 0.0331453 0.0302695 0.0275089 0.0248628 0.022363 0.0200117 0.0177998 0.015727 0.0137637 0.0119725 0.0102889 0.00874762 0.00733028 0.00603359 0.00484111 0.00377279 0.0028215 0.00197466 0.00124292 0.000628644 0.000184432 ];
FPR_CA = [1 0.92011 0.856412 0.807994 0.767614 0.732591 0.701768 0.674201 0.649209 0.626119 0.604699 0.584754 0.566398 0.549125 0.532795 0.517475 0.502978 0.48899 0.475571 0.462886 0.451006 0.439463 0.428376 0.417841 0.407788 0.397992 0.388434 0.379356 0.370645 0.362179 0.353905 0.345966 0.338369 0.330952 0.323663 0.316664 0.309913 0.303306 0.296861 0.290599 0.284543 0.278634 0.272852 0.267245 0.261953 0.256618 0.251365 0.246253 0.241301 0.236461 0.231673 0.227006 0.222492 0.218064 0.213718 0.209517 0.205449 0.20145 0.197526 0.193727 0.190022 0.186382 0.182796 0.17931 0.175906 0.17282 0.169551 0.166355 0.163252 0.160194 0.157192 0.154262 0.151419 0.148614 0.145846 0.143143 0.140515 0.137918 0.135388 0.1329 0.130472 0.128104 0.125761 0.12346 0.121222 0.119017 0.116853 0.11475 0.112689 0.110654 0.108662 0.106696 0.10478 0.102885 0.101023 0.0992122 0.0974433 0.0957051 0.093989 0.0923034 0.0906563 0.0890298 0.0874259 0.0858603 0.0843201 0.0828105 0.0813137 0.0798619 0.0784226 0.0770114 0.0756214 0.0742426 0.0728955 0.0715761 0.0702634 0.0689847 0.0677341 0.0664915 0.0652684 0.0640752 0.0629019 0.0617474 0.0606037 0.0594897 0.0583948 0.0573146 0.0562536 0.0552048 0.0545978 0.0536116 0.052604 0.0516032 0.0506263 0.0496625 0.0487161 0.0477799 0.04686 0.0459576 0.0450657 0.0441872 0.0433276 0.0424849 0.0416511 0.0408296 0.0400267 0.0392313 0.0384479 0.0376817 0.0369326 0.0361865 0.0354607 0.0347352 0.0340228 0.0333185 0.0326282 0.031944 0.0312703 0.0306094 0.0299557 0.0293129 0.0286837 0.0280611 0.0274473 0.0268377 0.0262402 0.0256507 0.0250654 0.0244952 0.0239353 0.0233756 0.0228273 0.0222856 0.0217518 0.0212262 0.0207101 0.0201984 0.0196934 0.0191982 0.0187076 0.0182288 0.0177577 0.0172884 0.0168302 0.0163709 0.0159239 0.0154862 0.0150545 0.0146313 0.0142101 0.0137972 0.0133935 0.0129931 0.0126355 0.0122499 0.0118674 0.0114953 0.0111279 0.0107665 0.0104084 0.0100575 0.00971176 0.00937265 0.00904243 0.00871423 0.0083903 0.00807411 0.0077606 0.00746701 0.00716675 0.00686933 0.00657716 0.00629255 0.00601429 0.00573947 0.00548321 0.00522121 0.00496284 0.00470801 0.00445966 0.00421467 0.00397685 0.00374848 0.00352353 0.00330488 0.0030932 0.00288571 0.00268187 0.0025028 0.00231409 0.00213501 0.00196432 0.00180293 0.00165188 0.00150655 0.00136881 0.00124023 0.00111988 0.00100699 0.000900434 0.000801007 0.000707503 0.000621381 0.000540794 0.000467336 0.000400654 0.000339257 0.000285307 0.000235842 0.000191454 0.000152985 0.000118613 8.87487e-005 6.26735e-005 4.00241e-005 2.13765e-005 7.02717e-006 ];
plot(Recall_CA, Precision_CA, 'm', 'linewidth', 1);
Recall_FT = [1 0.994548 0.984141 0.974228 0.965142 0.956259 0.947761 0.939428 0.931074 0.923023 0.915267 0.907718 0.900197 0.892916 0.885543 0.878291 0.871277 0.864271 0.857205 0.850255 0.843458 0.836753 0.830124 0.823547 0.817039 0.810638 0.80423 0.79784 0.791547 0.785325 0.779087 0.772997 0.766984 0.760964 0.754963 0.748912 0.742912 0.737016 0.731129 0.725255 0.719386 0.71368 0.708043 0.702471 0.696972 0.69152 0.686152 0.680831 0.675566 0.670217 0.664798 0.659604 0.654403 0.649221 0.644036 0.638949 0.633908 0.62885 0.623823 0.618795 0.613782 0.608808 0.603822 0.598894 0.594014 0.589179 0.584358 0.57952 0.574729 0.569951 0.56512 0.560357 0.555479 0.550695 0.545884 0.540969 0.536033 0.531068 0.526225 0.521378 0.516591 0.511952 0.507383 0.502814 0.498314 0.493813 0.489241 0.484647 0.479479 0.475153 0.470872 0.466619 0.46236 0.458113 0.453862 0.449603 0.445348 0.441148 0.436926 0.432783 0.428558 0.424344 0.419779 0.415459 0.410936 0.406715 0.402538 0.398384 0.394243 0.390131 0.386035 0.381941 0.377924 0.374009 0.370123 0.366227 0.362352 0.358485 0.354657 0.350801 0.346923 0.343103 0.339292 0.335633 0.331994 0.328356 0.32467 0.320984 0.31736 0.313722 0.31012 0.306575 0.303063 0.299587 0.296014 0.292465 0.288983 0.285476 0.281984 0.278599 0.275196 0.271858 0.268504 0.265179 0.261879 0.258572 0.255313 0.252047 0.248799 0.245561 0.242362 0.239173 0.23596 0.232786 0.229627 0.226436 0.223244 0.220087 0.216928 0.213781 0.210631 0.207224 0.204133 0.201052 0.198 0.194998 0.192053 0.189093 0.186173 0.183229 0.180308 0.177376 0.174442 0.17153 0.168605 0.16573 0.162844 0.160035 0.157236 0.154421 0.151543 0.148552 0.145592 0.142883 0.140251 0.13758 0.134905 0.132299 0.129711 0.127127 0.124523 0.121916 0.119303 0.116724 0.114104 0.111519 0.109 0.106516 0.104044 0.101412 0.0989999 0.0965987 0.0942315 0.0918809 0.0895319 0.0871578 0.0847993 0.0824224 0.0800857 0.0776813 0.0754676 0.0732111 0.0711451 0.0690461 0.0669881 0.0648579 0.0628796 0.0609642 0.0590835 0.05728 0.0554918 0.0537205 0.0519786 0.0502611 0.0486137 0.0469577 0.0453677 0.0437883 0.0422588 0.0407101 0.0391832 0.0376339 0.0360435 0.034134 0.0326019 0.0309609 0.0295045 0.0280471 0.0266136 0.0252154 0.0237685 0.0221628 0.0207363 0.0193249 0.0179945 0.0166723 0.0153407 0.0139826 0.0127243 0.0114738 0.0101333 0.00885896 0.00730847 0.0054122 0.00358258 0.00264887 ];
Precision_FT = [0.169567 0.175272 0.20533 0.230239 0.253481 0.27413 0.290754 0.306699 0.323023 0.34079 0.356425 0.371847 0.387972 0.400471 0.413427 0.425869 0.437851 0.448047 0.458278 0.467188 0.476074 0.484462 0.493378 0.501742 0.509054 0.516345 0.523931 0.531358 0.53795 0.544376 0.551042 0.557448 0.564181 0.570114 0.575497 0.581118 0.586272 0.591631 0.597555 0.602794 0.608103 0.612561 0.617196 0.621886 0.62626 0.630425 0.634506 0.638459 0.642581 0.646328 0.649742 0.653122 0.65666 0.660117 0.663155 0.666228 0.669365 0.672713 0.675824 0.678883 0.682181 0.685231 0.688426 0.691747 0.694779 0.697694 0.700577 0.703482 0.706125 0.708471 0.710748 0.7129 0.715084 0.717132 0.719056 0.720917 0.722759 0.7245 0.72627 0.727861 0.729225 0.730779 0.732555 0.734121 0.736288 0.738034 0.739688 0.741253 0.742405 0.744231 0.746165 0.74819 0.750185 0.752223 0.753877 0.755255 0.756627 0.758119 0.759323 0.760449 0.761488 0.762443 0.763068 0.763804 0.764553 0.76547 0.766256 0.767048 0.767837 0.768838 0.76956 0.770216 0.77082 0.771463 0.772195 0.772835 0.773401 0.774015 0.774769 0.775916 0.776605 0.77703 0.777631 0.778103 0.778691 0.779227 0.779812 0.779795 0.780523 0.781109 0.781817 0.782305 0.782876 0.783437 0.78434 0.785032 0.785701 0.786288 0.786701 0.787135 0.787669 0.788098 0.78841 0.788603 0.788947 0.789224 0.789814 0.790892 0.791334 0.791712 0.792058 0.792593 0.792999 0.793651 0.794244 0.794803 0.795467 0.796106 0.796698 0.797373 0.79823 0.798828 0.799684 0.800052 0.800284 0.800502 0.800511 0.801302 0.801578 0.801779 0.801939 0.802107 0.8021 0.803078 0.803984 0.804017 0.803887 0.80392 0.80387 0.803892 0.803868 0.80404 0.803915 0.805227 0.804741 0.804548 0.804503 0.804187 0.804048 0.803905 0.803992 0.80373 0.803823 0.803685 0.803641 0.803649 0.803627 0.802982 0.802998 0.802366 0.802367 0.802345 0.802277 0.803307 0.803288 0.803416 0.803151 0.802958 0.802995 0.802839 0.802705 0.802863 0.803393 0.803686 0.804166 0.804536 0.804465 0.804313 0.80439 0.80464 0.804578 0.806196 0.805811 0.805775 0.806009 0.806107 0.80558 0.805136 0.804824 0.804221 0.803823 0.804273 0.804233 0.804607 0.804997 0.804617 0.804313 0.804852 0.805394 0.805829 0.806366 0.806293 0.806056 0.806208 0.805641 0.805768 0.806254 0.806548 0.80722 0.807792 0.808194 0.808322 0.806973 0.807785 0.808185 0.806081 ];
TPR_FT = [1 0.994548 0.984141 0.974228 0.965142 0.956259 0.947761 0.939428 0.931074 0.923023 0.915267 0.907718 0.900197 0.892916 0.885543 0.878291 0.871277 0.864271 0.857205 0.850255 0.843458 0.836753 0.830124 0.823547 0.817039 0.810638 0.80423 0.79784 0.791547 0.785325 0.779087 0.772997 0.766984 0.760964 0.754963 0.748912 0.742912 0.737016 0.731129 0.725255 0.719386 0.71368 0.708043 0.702471 0.696972 0.69152 0.686152 0.680831 0.675566 0.670217 0.664798 0.659604 0.654403 0.649221 0.644036 0.638949 0.633908 0.62885 0.623823 0.618795 0.613782 0.608808 0.603822 0.598894 0.594014 0.589179 0.584358 0.57952 0.574729 0.569951 0.56512 0.560357 0.555479 0.550695 0.545884 0.540969 0.536033 0.531068 0.526225 0.521378 0.516591 0.511952 0.507383 0.502814 0.498314 0.493813 0.489241 0.484647 0.479479 0.475153 0.470872 0.466619 0.46236 0.458113 0.453862 0.449603 0.445348 0.441148 0.436926 0.432783 0.428558 0.424344 0.419779 0.415459 0.410936 0.406715 0.402538 0.398384 0.394243 0.390131 0.386035 0.381941 0.377924 0.374009 0.370123 0.366227 0.362352 0.358485 0.354657 0.350801 0.346923 0.343103 0.339292 0.335633 0.331994 0.328356 0.32467 0.320984 0.31736 0.313722 0.31012 0.306575 0.303063 0.299587 0.296014 0.292465 0.288983 0.285476 0.281984 0.278599 0.275196 0.271858 0.268504 0.265179 0.261879 0.258572 0.255313 0.252047 0.248799 0.245561 0.242362 0.239173 0.23596 0.232786 0.229627 0.226436 0.223244 0.220087 0.216928 0.213781 0.210631 0.207224 0.204133 0.201052 0.198 0.194998 0.192053 0.189093 0.186173 0.183229 0.180308 0.177376 0.174442 0.17153 0.168605 0.16573 0.162844 0.160035 0.157236 0.154421 0.151543 0.148552 0.145592 0.142883 0.140251 0.13758 0.134905 0.132299 0.129711 0.127127 0.124523 0.121916 0.119303 0.116724 0.114104 0.111519 0.109 0.106516 0.104044 0.101412 0.0989999 0.0965987 0.0942315 0.0918809 0.0895319 0.0871578 0.0847993 0.0824224 0.0800857 0.0776813 0.0754676 0.0732111 0.0711451 0.0690461 0.0669881 0.0648579 0.0628796 0.0609642 0.0590835 0.05728 0.0554918 0.0537205 0.0519786 0.0502611 0.0486137 0.0469577 0.0453677 0.0437883 0.0422588 0.0407101 0.0391832 0.0376339 0.0360435 0.034134 0.0326019 0.0309609 0.0295045 0.0280471 0.0266136 0.0252154 0.0237685 0.0221628 0.0207363 0.0193249 0.0179945 0.0166723 0.0153407 0.0139826 0.0127243 0.0114738 0.0101333 0.00885896 0.00730847 0.0054122 0.00358258 0.00264887 ];
FPR_FT = [1 0.963513 0.878087 0.810707 0.750497 0.701461 0.663155 0.627726 0.593778 0.561364 0.533124 0.506388 0.479818 0.457823 0.436384 0.416673 0.398921 0.383005 0.367671 0.354138 0.341093 0.328903 0.31692 0.305941 0.295636 0.285738 0.275662 0.266674 0.258326 0.249981 0.241621 0.233984 0.226159 0.219054 0.21255 0.206215 0.200362 0.194339 0.187637 0.182316 0.176935 0.17198 0.166862 0.161793 0.157 0.152735 0.148722 0.144876 0.141041 0.137417 0.13397 0.130715 0.127513 0.124374 0.121416 0.118547 0.115684 0.112681 0.109918 0.107263 0.10429 0.101662 0.0989627 0.0963255 0.0936524 0.0913995 0.0892112 0.0871207 0.085178 0.0832358 0.0813731 0.0795423 0.0776889 0.0759387 0.0742001 0.0724897 0.0708136 0.0691803 0.0675227 0.0658424 0.0644194 0.0630232 0.0616476 0.0603082 0.0589009 0.0575957 0.0563724 0.0551754 0.0539834 0.0527784 0.051618 0.050474 0.0493228 0.0481872 0.0471342 0.0460884 0.045022 0.0441091 0.0432254 0.0423702 0.0415372 0.0407272 0.0399537 0.0392177 0.038475 0.0377437 0.0370482 0.0363691 0.0356912 0.0349917 0.0343391 0.0336911 0.0330544 0.0324319 0.031805 0.0311987 0.0305949 0.0299996 0.0294203 0.0288007 0.0282308 0.0276565 0.0270784 0.026553 0.0260337 0.0254979 0.0249809 0.0244218 0.0238989 0.0234259 0.0229495 0.0224906 0.0220371 0.02161 0.0211661 0.0207462 0.0203289 0.0199158 0.019519 0.0191408 0.0187653 0.0184017 0.0180484 0.0177114 0.0173692 0.017036 0.0166863 0.0162948 0.0159427 0.0156002 0.0152631 0.0149431 0.0146464 0.0143402 0.0140405 0.0137503 0.0134784 0.0131954 0.0129058 0.0126287 0.0123671 0.0121255 0.0118317 0.0115847 0.0113567 0.0111324 0.0108904 0.0106756 0.010489 0.0103079 0.010126 0.00993575 0.00972269 0.00936718 0.0091133 0.00894428 0.0087677 0.00859833 0.00841749 0.00824151 0.00804781 0.00784654 0.00756286 0.00739388 0.00725419 0.00711986 0.00698998 0.00685791 0.00673431 0.00660903 0.00648205 0.00635781 0.0062343 0.00610161 0.00597413 0.00585222 0.00570382 0.0055797 0.0054569 0.00534267 0.00522892 0.00510878 0.00496671 0.00482666 0.00472027 0.00461269 0.00450539 0.00440521 0.00430751 0.00420927 0.00410942 0.00401645 0.0039213 0.00383857 0.00375433 0.0036753 0.0035972 0.00351702 0.00343184 0.00334828 0.00326002 0.00301832 0.00294713 0.00287231 0.00280156 0.00272615 0.00265409 0.00257904 0.00249287 0.0024128 0.00233367 0.00223866 0.00216186 0.00208123 0.00200069 0.00192607 0.00184606 0.00175872 0.00167686 0.00160657 0.00152886 0.00145191 0.00131554 0.00123089 0.00116106 0.00110053 0.00104143 0.000978032 0.000904005 0.000825606 0.000742577 0.000650658 0.000540202 0.000409477 0.000298566 0.000196677 ];
plot(Recall_FT, Precision_FT, 'y', 'linewidth', 1);
Recall_AC = [1 0.938114 0.901705 0.86521 0.830309 0.797266 0.766513 0.737931 0.710885 0.685487 0.661467 0.638589 0.616826 0.595858 0.57598 0.557023 0.538624 0.521227 0.50452 0.488834 0.473572 0.458939 0.445262 0.431925 0.419156 0.406978 0.395593 0.384328 0.373595 0.36323 0.353341 0.343629 0.334197 0.3255 0.31671 0.308227 0.300031 0.292099 0.284481 0.277183 0.270085 0.263271 0.256568 0.250088 0.244129 0.237932 0.23202 0.226294 0.220721 0.215403 0.210179 0.205023 0.199997 0.195134 0.190391 0.185767 0.181391 0.177028 0.172734 0.168558 0.16453 0.160531 0.156648 0.152862 0.149191 0.145952 0.142469 0.139015 0.135636 0.132383 0.129259 0.126169 0.123217 0.12029 0.117426 0.114686 0.111978 0.109329 0.106821 0.104298 0.101834 0.0994821 0.0971391 0.0948268 0.0925898 0.0903941 0.0882636 0.0861754 0.0841443 0.0821784 0.0801989 0.0782821 0.0764416 0.0746363 0.0728939 0.0711722 0.0694943 0.0679002 0.066256 0.0646544 0.0631362 0.0616427 0.0601749 0.0587326 0.0573335 0.0559908 0.0546483 0.0533765 0.052093 0.0508592 0.0496224 0.0484441 0.0472711 0.0461457 0.0450297 0.0439336 0.0428663 0.0418227 0.0408192 0.0398088 0.0388315 0.0378782 0.0369179 0.0359982 0.0350896 0.0342173 0.0333578 0.0325201 0.0318104 0.0310435 0.0302521 0.0294878 0.0287232 0.0279908 0.0272837 0.0265686 0.0258762 0.0251864 0.0245143 0.0238427 0.023204 0.0225788 0.0219319 0.0213004 0.0206887 0.020076 0.0194846 0.0189039 0.0183482 0.0178081 0.0172968 0.0167877 0.0162964 0.0158248 0.0153459 0.014878 0.0144182 0.0139851 0.0135439 0.0131262 0.0127499 0.0123543 0.0119672 0.0115869 0.0112222 0.0108669 0.010518 0.0101824 0.00985684 0.00953151 0.00921334 0.00891131 0.00861473 0.00833253 0.00805506 0.00777707 0.00752116 0.00725207 0.00699263 0.00674792 0.00652376 0.00629716 0.00607547 0.00586486 0.00565902 0.00546058 0.00526027 0.00507036 0.00489044 0.00470989 0.00452719 0.00435861 0.00420852 0.00405301 0.00390083 0.00375797 0.00362334 0.0034896 0.00335211 0.00322363 0.00309762 0.00298084 0.00285959 0.00274781 0.00263959 0.00253388 0.0024278 0.00232499 0.00222564 0.00213157 0.00204252 0.00195823 0.00186887 0.00178595 0.00171059 0.00163155 0.00155504 0.00147616 0.00140116 0.00133611 0.00126795 0.00119913 0.00113851 0.00107625 0.00102 0.000964242 0.000909428 0.000860776 0.000806609 0.0007617 0.000717894 0.000672087 0.000630207 0.000593805 0.000554034 0.000512279 0.000477218 0.000443172 0.000409389 0.000378309 0.000347313 0.000322372 0.000295559 0.000271805 0.00024832 0.000227909 0.000204797 0.000183694 0.000164056 0.000145635 0.000128516 0.00011137 9.79391e-005 8.70149e-005 7.77943e-005 6.85328e-005 ];
Precision_AC = [0.169567 0.262674 0.300804 0.332116 0.357867 0.379856 0.398931 0.415614 0.430538 0.444141 0.45641 0.467848 0.47826 0.487751 0.496552 0.50474 0.512371 0.519292 0.525906 0.531983 0.537781 0.543181 0.548065 0.552884 0.557297 0.561444 0.565329 0.569326 0.572978 0.576488 0.579584 0.582517 0.585203 0.587653 0.589973 0.592203 0.594402 0.596406 0.598376 0.600225 0.601959 0.603474 0.604871 0.606224 0.607481 0.608667 0.609915 0.611018 0.612164 0.613237 0.614196 0.615176 0.616048 0.616987 0.617825 0.618767 0.619548 0.62037 0.621281 0.622048 0.622816 0.623566 0.624168 0.624831 0.625398 0.625766 0.626602 0.627137 0.62747 0.627816 0.628195 0.628593 0.628813 0.629272 0.629711 0.629913 0.630211 0.630509 0.630828 0.631094 0.631242 0.631418 0.63146 0.631499 0.631688 0.631685 0.631869 0.632067 0.63218 0.632352 0.632459 0.632514 0.632653 0.632591 0.632553 0.632631 0.632821 0.632881 0.633001 0.633082 0.633046 0.633063 0.632913 0.632876 0.632684 0.632626 0.632487 0.632319 0.632169 0.632085 0.631846 0.631942 0.631849 0.631649 0.631435 0.631519 0.631284 0.631299 0.631152 0.630607 0.630408 0.630515 0.630344 0.63026 0.630266 0.630173 0.630022 0.630067 0.630039 0.630065 0.630297 0.630124 0.630301 0.630349 0.630303 0.629945 0.629586 0.629139 0.629108 0.628947 0.628793 0.628988 0.628437 0.628433 0.62818 0.628189 0.627906 0.62772 0.62759 0.627394 0.627006 0.626869 0.626609 0.626663 0.626888 0.626649 0.626368 0.626966 0.626653 0.626881 0.626722 0.626352 0.627211 0.627299 0.627165 0.626536 0.62634 0.625589 0.625937 0.625882 0.626134 0.626035 0.626335 0.626919 0.626948 0.626718 0.626458 0.626706 0.626358 0.626288 0.626788 0.626734 0.626882 0.626607 0.626308 0.626342 0.626156 0.625854 0.626044 0.626653 0.626769 0.626723 0.627108 0.627305 0.627193 0.627227 0.626985 0.627575 0.627264 0.626214 0.626808 0.627608 0.627048 0.626242 0.626461 0.62644 0.625946 0.626085 0.625852 0.625895 0.625942 0.626493 0.625664 0.626517 0.625414 0.626101 0.627537 0.626989 0.627309 0.626204 0.624427 0.623756 0.623192 0.623259 0.624171 0.622725 0.622589 0.621422 0.621236 0.620156 0.621591 0.620694 0.621045 0.620192 0.620819 0.619665 0.619312 0.618867 0.619929 0.618469 0.618554 0.619535 0.619505 0.619055 0.618177 0.618928 0.618704 0.620119 0.620494 0.619546 0.621614 0.622041 0.622429 0.621151 0.620263 0.620424 ];
TPR_AC = [1 0.938114 0.901705 0.86521 0.830309 0.797266 0.766513 0.737931 0.710885 0.685487 0.661467 0.638589 0.616826 0.595858 0.57598 0.557023 0.538624 0.521227 0.50452 0.488834 0.473572 0.458939 0.445262 0.431925 0.419156 0.406978 0.395593 0.384328 0.373595 0.36323 0.353341 0.343629 0.334197 0.3255 0.31671 0.308227 0.300031 0.292099 0.284481 0.277183 0.270085 0.263271 0.256568 0.250088 0.244129 0.237932 0.23202 0.226294 0.220721 0.215403 0.210179 0.205023 0.199997 0.195134 0.190391 0.185767 0.181391 0.177028 0.172734 0.168558 0.16453 0.160531 0.156648 0.152862 0.149191 0.145952 0.142469 0.139015 0.135636 0.132383 0.129259 0.126169 0.123217 0.12029 0.117426 0.114686 0.111978 0.109329 0.106821 0.104298 0.101834 0.0994821 0.0971391 0.0948268 0.0925898 0.0903941 0.0882636 0.0861754 0.0841443 0.0821784 0.0801989 0.0782821 0.0764416 0.0746363 0.0728939 0.0711722 0.0694943 0.0679002 0.066256 0.0646544 0.0631362 0.0616427 0.0601749 0.0587326 0.0573335 0.0559908 0.0546483 0.0533765 0.052093 0.0508592 0.0496224 0.0484441 0.0472711 0.0461457 0.0450297 0.0439336 0.0428663 0.0418227 0.0408192 0.0398088 0.0388315 0.0378782 0.0369179 0.0359982 0.0350896 0.0342173 0.0333578 0.0325201 0.0318104 0.0310435 0.0302521 0.0294878 0.0287232 0.0279908 0.0272837 0.0265686 0.0258762 0.0251864 0.0245143 0.0238427 0.023204 0.0225788 0.0219319 0.0213004 0.0206887 0.020076 0.0194846 0.0189039 0.0183482 0.0178081 0.0172968 0.0167877 0.0162964 0.0158248 0.0153459 0.014878 0.0144182 0.0139851 0.0135439 0.0131262 0.0127499 0.0123543 0.0119672 0.0115869 0.0112222 0.0108669 0.010518 0.0101824 0.00985684 0.00953151 0.00921334 0.00891131 0.00861473 0.00833253 0.00805506 0.00777707 0.00752116 0.00725207 0.00699263 0.00674792 0.00652376 0.00629716 0.00607547 0.00586486 0.00565902 0.00546058 0.00526027 0.00507036 0.00489044 0.00470989 0.00452719 0.00435861 0.00420852 0.00405301 0.00390083 0.00375797 0.00362334 0.0034896 0.00335211 0.00322363 0.00309762 0.00298084 0.00285959 0.00274781 0.00263959 0.00253388 0.0024278 0.00232499 0.00222564 0.00213157 0.00204252 0.00195823 0.00186887 0.00178595 0.00171059 0.00163155 0.00155504 0.00147616 0.00140116 0.00133611 0.00126795 0.00119913 0.00113851 0.00107625 0.00102 0.000964242 0.000909428 0.000860776 0.000806609 0.0007617 0.000717894 0.000672087 0.000630207 0.000593805 0.000554034 0.000512279 0.000477218 0.000443172 0.000409389 0.000378309 0.000347313 0.000322372 0.000295559 0.000271805 0.00024832 0.000227909 0.000204797 0.000183694 0.000164056 0.000145635 0.000128516 0.00011137 9.79391e-005 8.70149e-005 7.77943e-005 6.85328e-005 ];
FPR_AC = [1 0.601635 0.499987 0.42981 0.378017 0.337134 0.303855 0.276184 0.252395 0.231937 0.214168 0.198421 0.184369 0.171875 0.160665 0.150591 0.141335 0.133034 0.125388 0.11847 0.111929 0.105881 0.100427 0.0952009 0.09039 0.0859343 0.0818668 0.077932 0.0743235 0.0709221 0.0677643 0.0647637 0.0619477 0.0593818 0.0568983 0.0545621 0.052349 0.0502339 0.0482404 0.0463653 0.0445732 0.0428952 0.0412885 0.0397585 0.0383782 0.0369927 0.0356713 0.0344296 0.0332411 0.0321257 0.0310507 0.0300256 0.0290332 0.0280853 0.0271929 0.02632 0.0255103 0.0247226 0.0239496 0.0232133 0.0225024 0.0218241 0.0211748 0.0205423 0.0199366 0.0194041 0.0188355 0.0182863 0.0177641 0.0172576 0.0167736 0.0163032 0.0158573 0.0154237 0.0149896 0.0145879 0.0141858 0.0137959 0.0134383 0.0130734 0.0127223 0.0123948 0.012075 0.0117606 0.0114581 0.0111559 0.0108644 0.0105865 0.0103184 0.0100607 0.00980728 0.00956194 0.00932645 0.00909058 0.00886456 0.00864304 0.00842846 0.00822629 0.00802377 0.00782882 0.00764152 0.00745594 0.00727759 0.00710247 0.00692955 0.00676746 0.00660445 0.006449 0.00629359 0.00614471 0.00599841 0.00585524 0.005713 0.00557849 0.00544763 0.00531546 0.00519 0.00506462 0.00494072 0.0048228 0.00470629 0.00459248 0.00447935 0.00436636 0.004259 0.00415399 0.00405068 0.00394922 0.00386159 0.0037719 0.00367985 0.00359128 0.00350215 0.00341673 0.00333384 0.00325128 0.00317036 0.00309171 0.00301394 0.00293886 0.00286455 0.00279193 0.00272211 0.00265233 0.00258731 0.00252157 0.00245871 0.00239616 0.00233257 0.00227019 0.00221317 0.00215668 0.00210114 0.00204609 0.00199385 0.00194376 0.00189291 0.00184633 0.00179963 0.00175267 0.00170901 0.00166414 0.00161932 0.0015779 0.00153916 0.00149913 0.001462 0.0014256 0.00138808 0.00135194 0.0013171 0.00128424 0.00125135 0.0012177 0.00118617 0.00115734 0.00112703 0.00109669 0.00106744 0.00103903 0.00101221 0.000984717 0.00095721 0.0009303 0.000905447 0.00088129 0.000855367 0.000832047 0.000808095 0.000785641 0.00076308 0.000740979 0.000720974 0.000698744 0.00067583 0.000655606 0.000635346 0.000616128 0.000596523 0.00057475 0.000554605 0.000536542 0.000518313 0.000502 0.000486388 0.000469894 0.000453672 0.00043863 0.000423218 0.000407276 0.000391303 0.000375541 0.000360584 0.000346671 0.000333418 0.00031872 0.000304596 0.000291159 0.000277734 0.000263197 0.000250748 0.000238715 0.000225918 0.000214076 0.000201599 0.000189612 0.00017842 0.000167165 0.00015628 0.000146282 0.000136734 0.000127641 0.000119772 0.000111542 0.000103986 9.60985e-005 8.9693e-005 8.20538e-005 7.56167e-005 6.93019e-005 6.35522e-005 5.80653e-005 5.32021e-005 4.80352e-005 4.33846e-005 3.84466e-005 3.45387e-005 3.01296e-005 2.69704e-005 2.36277e-005 2.05737e-005 1.77858e-005 1.575e-005 1.31689e-005 1.12756e-005 9.27397e-006 ];
plot(Recall_AC, Precision_AC, ':k', 'linewidth', 1);
Recall_OBJ = [1 0.995116 0.995116 0.995116 0.995116 0.995116 0.995116 0.995116 0.995116 0.995116 0.995116 0.995116 0.995116 0.995116 0.995116 0.995116 0.995116 0.995081 0.995075 0.995071 0.994879 0.994844 0.994758 0.994707 0.994195 0.993703 0.993202 0.992885 0.991493 0.990456 0.989844 0.988985 0.988392 0.986921 0.984959 0.984495 0.983655 0.983119 0.982696 0.982178 0.981693 0.980927 0.980238 0.979441 0.97892 0.978461 0.97786 0.977505 0.977132 0.976691 0.97573 0.9748 0.973564 0.971944 0.971221 0.96924 0.968508 0.966985 0.96585 0.964676 0.962396 0.960891 0.959162 0.958086 0.955534 0.953101 0.951835 0.949759 0.948144 0.946861 0.944754 0.942552 0.940543 0.939128 0.937503 0.935119 0.933244 0.931262 0.927612 0.925185 0.923524 0.920566 0.918327 0.915515 0.912416 0.910263 0.907221 0.903011 0.899345 0.894917 0.892164 0.888477 0.885903 0.879715 0.877744 0.875221 0.872011 0.86901 0.86448 0.860568 0.857039 0.852973 0.850169 0.846944 0.843713 0.839494 0.83632 0.833376 0.828499 0.824486 0.820278 0.813983 0.811223 0.805791 0.802066 0.795247 0.789866 0.784048 0.779712 0.775368 0.77175 0.768864 0.766033 0.76289 0.760497 0.756288 0.753332 0.748513 0.743343 0.73588 0.729928 0.723827 0.717627 0.712279 0.707145 0.702448 0.698231 0.695324 0.690043 0.68443 0.680813 0.676607 0.671796 0.665607 0.66025 0.654798 0.649573 0.643228 0.636329 0.629868 0.622484 0.616551 0.611663 0.606262 0.601747 0.597055 0.590052 0.583995 0.579414 0.571882 0.566201 0.55944 0.552059 0.544347 0.537789 0.529953 0.524454 0.520341 0.515656 0.510992 0.50509 0.498829 0.492452 0.484113 0.477067 0.471205 0.466196 0.460028 0.454965 0.448133 0.440316 0.434544 0.427008 0.421069 0.413712 0.40699 0.400757 0.394711 0.389545 0.384405 0.380178 0.374524 0.367912 0.360715 0.353712 0.347513 0.338267 0.331379 0.324749 0.317954 0.310116 0.304366 0.295595 0.288541 0.281828 0.273885 0.267022 0.260452 0.255255 0.251716 0.244998 0.240192 0.234648 0.230305 0.22449 0.219538 0.216264 0.212748 0.208422 0.201834 0.19574 0.189137 0.182517 0.175336 0.168128 0.160626 0.152101 0.145188 0.136712 0.127783 0.120383 0.113754 0.106325 0.0990987 0.0933485 0.0890778 0.0851177 0.0826967 0.0795957 0.078172 0.0761911 0.0749552 0.0741104 0.073609 0.0725778 0.0721855 0.0717725 0.0706212 0.070158 0.0695014 0.0680437 0.0674187 0.0656407 0.0635172 0.0614012 0.0598752 ];
Precision_OBJ = [0.169567 0.219266 0.219266 0.219266 0.219266 0.219266 0.219266 0.219266 0.219266 0.219267 0.219267 0.219267 0.21927 0.219277 0.21953 0.219559 0.219973 0.220551 0.220901 0.221593 0.22274 0.224318 0.226163 0.22827 0.232236 0.236474 0.242529 0.248287 0.257864 0.266628 0.275538 0.284943 0.293721 0.303122 0.310152 0.31824 0.326382 0.331202 0.33552 0.338491 0.342105 0.344714 0.347149 0.350387 0.352981 0.355619 0.357518 0.360095 0.362763 0.367184 0.371219 0.378284 0.382425 0.386386 0.391961 0.397083 0.402808 0.409199 0.414319 0.421247 0.428049 0.434597 0.440309 0.445111 0.450308 0.455156 0.459761 0.465027 0.469054 0.473281 0.476597 0.480948 0.484925 0.48899 0.493465 0.497507 0.501365 0.505745 0.509288 0.513157 0.518109 0.52076 0.524982 0.529133 0.532436 0.536546 0.541011 0.546215 0.550637 0.553643 0.557374 0.561235 0.564897 0.56823 0.571943 0.574927 0.579393 0.582854 0.586016 0.589314 0.592806 0.596624 0.599844 0.60384 0.607884 0.610436 0.614288 0.61853 0.620874 0.623988 0.627083 0.63113 0.634789 0.638288 0.642261 0.644291 0.647188 0.650107 0.652869 0.656167 0.657724 0.660732 0.662519 0.664959 0.668492 0.67093 0.674405 0.677949 0.682177 0.68571 0.689635 0.692391 0.694771 0.696969 0.699181 0.702218 0.704516 0.706572 0.709064 0.709956 0.712211 0.71433 0.716848 0.719408 0.721648 0.724186 0.728171 0.730467 0.732867 0.736016 0.736569 0.738914 0.740806 0.742655 0.745622 0.747957 0.749855 0.752232 0.754698 0.756658 0.759782 0.760986 0.762378 0.764243 0.764399 0.764685 0.766204 0.769409 0.7705 0.77219 0.774764 0.775287 0.777212 0.779255 0.780735 0.782244 0.783711 0.784891 0.785924 0.787409 0.788769 0.791109 0.791718 0.792469 0.793644 0.795415 0.795472 0.796159 0.797351 0.798523 0.799603 0.800802 0.801815 0.802487 0.802309 0.803495 0.802966 0.80318 0.803905 0.804808 0.804634 0.806388 0.80733 0.807932 0.808288 0.808293 0.808586 0.809441 0.808504 0.810123 0.810119 0.811317 0.810596 0.81084 0.811297 0.811211 0.81284 0.813066 0.81453 0.813608 0.812302 0.812045 0.813039 0.812266 0.81249 0.812576 0.810657 0.8114 0.81037 0.810787 0.811272 0.80954 0.80834 0.809397 0.81237 0.81231 0.811811 0.81166 0.811276 0.810833 0.810586 0.810551 0.809622 0.80936 0.809538 0.809332 0.809263 0.809081 0.81005 0.809266 0.810268 0.811119 0.811531 0.810332 0.808124 0.80666 ];
TPR_OBJ = [1 0.995116 0.995116 0.995116 0.995116 0.995116 0.995116 0.995116 0.995116 0.995116 0.995116 0.995116 0.995116 0.995116 0.995116 0.995116 0.995116 0.995081 0.995075 0.995071 0.994879 0.994844 0.994758 0.994707 0.994195 0.993703 0.993202 0.992885 0.991493 0.990456 0.989844 0.988985 0.988392 0.986921 0.984959 0.984495 0.983655 0.983119 0.982696 0.982178 0.981693 0.980927 0.980238 0.979441 0.97892 0.978461 0.97786 0.977505 0.977132 0.976691 0.97573 0.9748 0.973564 0.971944 0.971221 0.96924 0.968508 0.966985 0.96585 0.964676 0.962396 0.960891 0.959162 0.958086 0.955534 0.953101 0.951835 0.949759 0.948144 0.946861 0.944754 0.942552 0.940543 0.939128 0.937503 0.935119 0.933244 0.931262 0.927612 0.925185 0.923524 0.920566 0.918327 0.915515 0.912416 0.910263 0.907221 0.903011 0.899345 0.894917 0.892164 0.888477 0.885903 0.879715 0.877744 0.875221 0.872011 0.86901 0.86448 0.860568 0.857039 0.852973 0.850169 0.846944 0.843713 0.839494 0.83632 0.833376 0.828499 0.824486 0.820278 0.813983 0.811223 0.805791 0.802066 0.795247 0.789866 0.784048 0.779712 0.775368 0.77175 0.768864 0.766033 0.76289 0.760497 0.756288 0.753332 0.748513 0.743343 0.73588 0.729928 0.723827 0.717627 0.712279 0.707145 0.702448 0.698231 0.695324 0.690043 0.68443 0.680813 0.676607 0.671796 0.665607 0.66025 0.654798 0.649573 0.643228 0.636329 0.629868 0.622484 0.616551 0.611663 0.606262 0.601747 0.597055 0.590052 0.583995 0.579414 0.571882 0.566201 0.55944 0.552059 0.544347 0.537789 0.529953 0.524454 0.520341 0.515656 0.510992 0.50509 0.498829 0.492452 0.484113 0.477067 0.471205 0.466196 0.460028 0.454965 0.448133 0.440316 0.434544 0.427008 0.421069 0.413712 0.40699 0.400757 0.394711 0.389545 0.384405 0.380178 0.374524 0.367912 0.360715 0.353712 0.347513 0.338267 0.331379 0.324749 0.317954 0.310116 0.304366 0.295595 0.288541 0.281828 0.273885 0.267022 0.260452 0.255255 0.251716 0.244998 0.240192 0.234648 0.230305 0.22449 0.219538 0.216264 0.212748 0.208422 0.201834 0.19574 0.189137 0.182517 0.175336 0.168128 0.160626 0.152101 0.145188 0.136712 0.127783 0.120383 0.113754 0.106325 0.0990987 0.0933485 0.0890778 0.0851177 0.0826967 0.0795957 0.078172 0.0761911 0.0749552 0.0741104 0.073609 0.0725778 0.0721855 0.0717725 0.0706212 0.070158 0.0695014 0.0680437 0.0674187 0.0656407 0.0635172 0.0614012 0.0598752 ];
FPR_OBJ = [1 0.801419 0.801419 0.801419 0.801419 0.801419 0.801419 0.801419 0.801419 0.801413 0.801413 0.801409 0.80139 0.801315 0.80054 0.800361 0.799074 0.797423 0.796425 0.794405 0.791538 0.789174 0.784594 0.778742 0.769953 0.760959 0.746637 0.731797 0.708081 0.686861 0.666387 0.642297 0.622324 0.60126 0.582734 0.563073 0.544224 0.532633 0.51997 0.511229 0.500311 0.492743 0.485687 0.478144 0.471932 0.465323 0.46124 0.456434 0.453025 0.445817 0.438321 0.430336 0.425008 0.419287 0.414047 0.408041 0.400164 0.391833 0.385325 0.37607 0.368935 0.361634 0.354439 0.347499 0.339633 0.332861 0.32507 0.318045 0.312092 0.306299 0.299114 0.293582 0.288457 0.283471 0.277987 0.273243 0.268074 0.262951 0.259123 0.255606 0.251134 0.247545 0.243072 0.238531 0.23502 0.231051 0.22801 0.222891 0.218291 0.214795 0.210825 0.20781 0.204358 0.199674 0.196571 0.194063 0.189794 0.186418 0.182788 0.179694 0.176518 0.172845 0.170468 0.16698 0.163692 0.161427 0.157944 0.154755 0.152142 0.148929 0.145546 0.141086 0.137437 0.134175 0.131765 0.129683 0.12746 0.124957 0.122422 0.120343 0.119191 0.117468 0.116389 0.114635 0.112482 0.110095 0.107259 0.104511 0.101764 0.0987275 0.0963964 0.0942379 0.0920636 0.0902033 0.0888059 0.0868349 0.0853858 0.0842709 0.0827687 0.0814297 0.0802519 0.078816 0.0773137 0.0759451 0.0741115 0.0720224 0.0695172 0.0680865 0.0661267 0.0640672 0.0624491 0.0610808 0.0598388 0.0585105 0.056767 0.0555942 0.0545261 0.0529082 0.0519828 0.050505 0.0488116 0.0477937 0.0466215 0.0452375 0.0439165 0.0428671 0.0419007 0.0407777 0.039868 0.0389101 0.0373745 0.036559 0.0357519 0.0348116 0.0341095 0.0332122 0.0325581 0.031965 0.0312777 0.0303737 0.0294703 0.0287952 0.0281582 0.0269145 0.0256876 0.0245214 0.0238804 0.0232568 0.0227427 0.0222742 0.0217209 0.0210956 0.0204114 0.0198772 0.0192398 0.0188003 0.018315 0.0176329 0.0172274 0.0166789 0.0162861 0.0157495 0.0153125 0.0149275 0.0141078 0.0138072 0.0132983 0.0128252 0.0124914 0.0121201 0.0116783 0.0112107 0.010985 0.0106212 0.01013 0.00986012 0.0092723 0.00869594 0.00816006 0.00769979 0.00725516 0.00667576 0.00625563 0.00597227 0.00568624 0.00526314 0.00479861 0.00457014 0.00437182 0.0040209 0.00384182 0.00373692 0.00364831 0.00352788 0.00343884 0.0033763 0.00333879 0.00319164 0.00315553 0.00312373 0.00306458 0.00304666 0.00299138 0.00298924 0.00291802 0.00279854 0.00276005 0.00272861 0.00267187 0.00263902 0.00250536 0.00224773 0.00214576 0.00210334 0.00185363 0.00172982 ];
plot(Recall_OBJ, Precision_OBJ, ':b', 'linewidth', 1);
Recall_BMS = [1 0.9158 0.914416 0.911198 0.907021 0.902231 0.897695 0.894439 0.891799 0.887687 0.884372 0.881312 0.878532 0.874665 0.871546 0.86762 0.864221 0.860361 0.85757 0.853936 0.849269 0.845921 0.843174 0.839212 0.836558 0.833018 0.829569 0.826416 0.822793 0.820138 0.816607 0.812843 0.809808 0.806882 0.803172 0.798505 0.795252 0.789858 0.786708 0.783238 0.78013 0.777293 0.774585 0.771364 0.768471 0.764036 0.760857 0.758332 0.755311 0.752314 0.748573 0.744949 0.742192 0.739369 0.736342 0.733206 0.730159 0.727134 0.724101 0.721376 0.718545 0.715834 0.713047 0.710146 0.70559 0.700328 0.697386 0.694622 0.69203 0.68964 0.686119 0.68376 0.681084 0.67825 0.676023 0.673748 0.670961 0.668291 0.666099 0.663489 0.660915 0.658783 0.655866 0.653365 0.650587 0.647288 0.642501 0.639776 0.63656 0.633217 0.631055 0.628035 0.625433 0.621838 0.618867 0.615599 0.61241 0.609559 0.607664 0.604789 0.60235 0.599356 0.596047 0.593882 0.590946 0.588562 0.586157 0.583875 0.580917 0.578307 0.575004 0.57227 0.568176 0.565601 0.56298 0.560469 0.558312 0.555911 0.553387 0.550973 0.548197 0.545092 0.542468 0.539458 0.535608 0.533251 0.530171 0.527479 0.525336 0.518103 0.515867 0.51296 0.510638 0.508426 0.506022 0.503187 0.500813 0.498429 0.495946 0.493141 0.49026 0.486933 0.484562 0.482206 0.479601 0.477077 0.475131 0.471425 0.469027 0.467101 0.464284 0.461894 0.45894 0.456538 0.453493 0.450854 0.448939 0.446628 0.443984 0.441466 0.438675 0.436414 0.433833 0.431073 0.428115 0.425883 0.422545 0.419823 0.41669 0.414212 0.411445 0.407784 0.404712 0.40237 0.400543 0.397643 0.395387 0.393755 0.3913 0.389653 0.386408 0.383136 0.380812 0.37818 0.374833 0.372586 0.368886 0.366674 0.364664 0.362066 0.359963 0.357578 0.353753 0.351212 0.348678 0.346257 0.343824 0.342041 0.338989 0.336376 0.333642 0.331447 0.328511 0.326748 0.323693 0.32101 0.318202 0.315513 0.312868 0.309803 0.306848 0.30411 0.301591 0.298917 0.295629 0.29338 0.29011 0.286246 0.28268 0.278943 0.275326 0.273061 0.270378 0.268193 0.265204 0.261982 0.259541 0.256176 0.25219 0.248632 0.245958 0.243497 0.240873 0.237687 0.23505 0.231667 0.22869 0.22491 0.221871 0.218104 0.215025 0.211077 0.207023 0.20388 0.200717 0.197551 0.193442 0.188006 0.183546 0.179392 0.172932 0.166043 0.159624 0.155549 0.151436 0.147532 ];
Precision_BMS = [0.169567 0.346564 0.354302 0.36826 0.384424 0.395622 0.405548 0.41429 0.422968 0.432678 0.446079 0.454223 0.463547 0.471238 0.479462 0.489337 0.496996 0.505717 0.514094 0.522225 0.530486 0.537322 0.544409 0.551226 0.557887 0.564784 0.570351 0.577462 0.584501 0.589654 0.59384 0.59935 0.604565 0.609618 0.614103 0.618587 0.622365 0.62956 0.634425 0.639178 0.643402 0.648012 0.651711 0.654977 0.658904 0.66208 0.667435 0.671408 0.675854 0.678775 0.681855 0.684384 0.688585 0.692759 0.695742 0.698335 0.701226 0.704259 0.706206 0.709292 0.711882 0.714827 0.71698 0.719135 0.723104 0.727381 0.729739 0.731727 0.731794 0.734371 0.736758 0.739132 0.741439 0.744129 0.745605 0.748469 0.750073 0.752302 0.754092 0.75631 0.758536 0.760642 0.761366 0.763128 0.764354 0.766374 0.771289 0.772812 0.775669 0.776976 0.778512 0.779594 0.780975 0.782131 0.783165 0.784297 0.78512 0.786046 0.787742 0.788653 0.789594 0.791203 0.79284 0.794026 0.79543 0.797141 0.799622 0.800029 0.800759 0.802117 0.803643 0.804612 0.804336 0.80619 0.806838 0.808645 0.810572 0.811434 0.812264 0.813699 0.81474 0.815282 0.816005 0.816268 0.815825 0.816737 0.817675 0.8172 0.817959 0.820167 0.820967 0.82195 0.822494 0.823756 0.824325 0.825261 0.826168 0.826481 0.82721 0.828673 0.828697 0.828908 0.82918 0.83002 0.831088 0.832478 0.833238 0.831974 0.832538 0.832303 0.833232 0.834697 0.834855 0.835331 0.835912 0.83642 0.837172 0.83806 0.838629 0.839883 0.840753 0.840743 0.841069 0.841228 0.840659 0.840954 0.840409 0.840198 0.84044 0.841143 0.840605 0.842787 0.844201 0.844208 0.845677 0.846273 0.846962 0.847126 0.847817 0.848045 0.849787 0.849607 0.849509 0.849285 0.849571 0.849666 0.849652 0.849244 0.849087 0.848791 0.848878 0.848863 0.848746 0.84884 0.84871 0.849338 0.849099 0.849514 0.84989 0.850161 0.850019 0.851034 0.8515 0.851556 0.851463 0.851674 0.851504 0.850671 0.850651 0.851099 0.851117 0.851728 0.851574 0.851806 0.851683 0.851352 0.850353 0.848648 0.848533 0.84826 0.848865 0.849023 0.849688 0.849761 0.849661 0.849979 0.850307 0.849679 0.849819 0.849341 0.849465 0.849968 0.850344 0.851066 0.851417 0.851311 0.851162 0.851553 0.851699 0.851663 0.85127 0.848796 0.848813 0.848138 0.847718 0.847905 0.847429 0.847661 0.847423 0.846891 0.845796 0.845908 0.845216 0.845421 0.845296 0.845322 ];
TPR_BMS = [1 0.9158 0.914416 0.911198 0.907021 0.902231 0.897695 0.894439 0.891799 0.887687 0.884372 0.881312 0.878532 0.874665 0.871546 0.86762 0.864221 0.860361 0.85757 0.853936 0.849269 0.845921 0.843174 0.839212 0.836558 0.833018 0.829569 0.826416 0.822793 0.820138 0.816607 0.812843 0.809808 0.806882 0.803172 0.798505 0.795252 0.789858 0.786708 0.783238 0.78013 0.777293 0.774585 0.771364 0.768471 0.764036 0.760857 0.758332 0.755311 0.752314 0.748573 0.744949 0.742192 0.739369 0.736342 0.733206 0.730159 0.727134 0.724101 0.721376 0.718545 0.715834 0.713047 0.710146 0.70559 0.700328 0.697386 0.694622 0.69203 0.68964 0.686119 0.68376 0.681084 0.67825 0.676023 0.673748 0.670961 0.668291 0.666099 0.663489 0.660915 0.658783 0.655866 0.653365 0.650587 0.647288 0.642501 0.639776 0.63656 0.633217 0.631055 0.628035 0.625433 0.621838 0.618867 0.615599 0.61241 0.609559 0.607664 0.604789 0.60235 0.599356 0.596047 0.593882 0.590946 0.588562 0.586157 0.583875 0.580917 0.578307 0.575004 0.57227 0.568176 0.565601 0.56298 0.560469 0.558312 0.555911 0.553387 0.550973 0.548197 0.545092 0.542468 0.539458 0.535608 0.533251 0.530171 0.527479 0.525336 0.518103 0.515867 0.51296 0.510638 0.508426 0.506022 0.503187 0.500813 0.498429 0.495946 0.493141 0.49026 0.486933 0.484562 0.482206 0.479601 0.477077 0.475131 0.471425 0.469027 0.467101 0.464284 0.461894 0.45894 0.456538 0.453493 0.450854 0.448939 0.446628 0.443984 0.441466 0.438675 0.436414 0.433833 0.431073 0.428115 0.425883 0.422545 0.419823 0.41669 0.414212 0.411445 0.407784 0.404712 0.40237 0.400543 0.397643 0.395387 0.393755 0.3913 0.389653 0.386408 0.383136 0.380812 0.37818 0.374833 0.372586 0.368886 0.366674 0.364664 0.362066 0.359963 0.357578 0.353753 0.351212 0.348678 0.346257 0.343824 0.342041 0.338989 0.336376 0.333642 0.331447 0.328511 0.326748 0.323693 0.32101 0.318202 0.315513 0.312868 0.309803 0.306848 0.30411 0.301591 0.298917 0.295629 0.29338 0.29011 0.286246 0.28268 0.278943 0.275326 0.273061 0.270378 0.268193 0.265204 0.261982 0.259541 0.256176 0.25219 0.248632 0.245958 0.243497 0.240873 0.237687 0.23505 0.231667 0.22869 0.22491 0.221871 0.218104 0.215025 0.211077 0.207023 0.20388 0.200717 0.197551 0.193442 0.188006 0.183546 0.179392 0.172932 0.166043 0.159624 0.155549 0.151436 0.147532 ];
FPR_BMS = [1 0.528938 0.5087 0.471518 0.432249 0.406177 0.386057 0.371021 0.359118 0.345494 0.329811 0.318134 0.307299 0.296589 0.287377 0.277683 0.269656 0.260217 0.251812 0.244151 0.235076 0.227755 0.22229 0.216533 0.210733 0.203741 0.198668 0.191988 0.186641 0.18147 0.177375 0.171773 0.167718 0.163814 0.159973 0.156149 0.152968 0.145976 0.142573 0.138473 0.135339 0.132855 0.130378 0.127446 0.124889 0.121975 0.118243 0.115359 0.112 0.109975 0.107988 0.105236 0.102447 0.0999339 0.0978392 0.096025 0.0944285 0.092425 0.0908927 0.0891581 0.0877181 0.0861458 0.0847933 0.0834261 0.0810404 0.0782145 0.0762907 0.0749932 0.074167 0.0727189 0.0713033 0.0703798 0.0691531 0.0677572 0.0668309 0.065464 0.0645248 0.0633978 0.0625826 0.0616571 0.0605562 0.0595566 0.0590036 0.0579965 0.0572078 0.0560652 0.0535944 0.052772 0.0515839 0.0509115 0.0503731 0.0498156 0.0491673 0.0484619 0.0478159 0.0469755 0.0463835 0.045767 0.0451539 0.0446288 0.0442553 0.0433012 0.0420547 0.0415488 0.0409557 0.0400246 0.0392265 0.0388946 0.0384231 0.0377771 0.037138 0.0367124 0.0360365 0.0353982 0.0349334 0.0344102 0.0336403 0.0331786 0.0327136 0.0322751 0.0318286 0.0313905 0.0306947 0.0304323 0.0300191 0.0295569 0.0289735 0.0285962 0.0283421 0.0269499 0.0266703 0.0260962 0.0257046 0.0254485 0.0252104 0.0248971 0.0246303 0.0244444 0.024128 0.0238337 0.0236742 0.0233409 0.0231671 0.0228811 0.0225139 0.0219253 0.0216801 0.0214348 0.0211981 0.0210482 0.0207966 0.0200167 0.0197919 0.0195132 0.0192733 0.0188161 0.0186155 0.018357 0.0180989 0.017872 0.017589 0.0174993 0.0172776 0.0170618 0.0169595 0.0168633 0.0163309 0.0161953 0.0159825 0.015841 0.0156669 0.015262 0.0149758 0.0148309 0.0146134 0.0145087 0.0143657 0.0143014 0.0141349 0.014045 0.0134803 0.013287 0.0131943 0.0130838 0.0128468 0.0127433 0.01256 0.012431 0.0123672 0.0122243 0.011977 0.0117632 0.0116041 0.0114634 0.0114171 0.0111227 0.0110484 0.0109662 0.0108657 0.0107365 0.0106662 0.0105685 0.0104023 0.0102231 0.0101588 0.0100456 0.00977147 0.00960368 0.00955249 0.00944985 0.00935341 0.00919093 0.00910359 0.00904515 0.00899075 0.00891094 0.00885972 0.00879222 0.00872945 0.00851928 0.00840019 0.0083223 0.00821528 0.0080599 0.00802568 0.00794428 0.00781736 0.00777074 0.00767472 0.00750814 0.00746697 0.00734472 0.0072994 0.0071631 0.00709648 0.00705558 0.00700611 0.00694714 0.00690297 0.00680538 0.00654499 0.00650675 0.00631306 0.00624991 0.00616715 0.00611298 0.00604165 0.00593562 0.00584347 0.00568429 0.00561917 0.00552667 0.00542947 0.0053399 0.00520385 0.00514254 ];
plot(Recall_BMS, Precision_BMS, ':g', 'linewidth', 1);
Recall_COV = [1 0.918772 0.837089 0.782016 0.738965 0.70306 0.672147 0.645283 0.621471 0.600056 0.580627 0.562826 0.546343 0.530957 0.516645 0.503228 0.490484 0.478305 0.46685 0.456031 0.445714 0.435987 0.426755 0.417933 0.409478 0.401389 0.39363 0.386141 0.378961 0.371979 0.365204 0.358643 0.352306 0.346133 0.340104 0.334265 0.328569 0.323067 0.317738 0.312544 0.307477 0.302535 0.297695 0.292951 0.288301 0.283791 0.279407 0.275165 0.271026 0.266967 0.262995 0.259131 0.255361 0.251672 0.248077 0.244512 0.24107 0.237679 0.234349 0.231071 0.227817 0.224635 0.221521 0.218481 0.21548 0.212525 0.209633 0.206778 0.203988 0.201216 0.198494 0.19582 0.193203 0.190598 0.188043 0.185527 0.183016 0.18059 0.178208 0.175848 0.173535 0.171279 0.169032 0.166793 0.164619 0.162471 0.160335 0.158254 0.156192 0.154158 0.15215 0.150172 0.148222 0.146285 0.14436 0.142508 0.14063 0.138775 0.13696 0.135156 0.133365 0.131597 0.129869 0.128151 0.126448 0.124753 0.1231 0.121468 0.119857 0.118247 0.116671 0.115121 0.113584 0.112063 0.110554 0.109062 0.107579 0.10612 0.104675 0.103228 0.101806 0.100413 0.0990053 0.097631 0.0962836 0.0949427 0.0936076 0.0922882 0.0910051 0.0897096 0.0884396 0.0871787 0.0859318 0.0847036 0.0834914 0.0822953 0.0811078 0.0799497 0.0787818 0.0776284 0.0764985 0.075368 0.0742655 0.0731656 0.072077 0.070992 0.0699261 0.0688606 0.0678226 0.0667628 0.0657366 0.0647179 0.0637283 0.0627515 0.0617796 0.0608087 0.0598326 0.0588652 0.0579078 0.0569661 0.0560213 0.0550979 0.0541886 0.0532814 0.0523923 0.0514893 0.0506078 0.04975 0.0488992 0.0480479 0.0472158 0.0464069 0.0455888 0.0447804 0.0439856 0.0431976 0.0424216 0.0416563 0.0408947 0.0401381 0.039393 0.0386499 0.0379032 0.0371707 0.0364479 0.0357323 0.0350362 0.0343242 0.0336355 0.0329607 0.032302 0.03164 0.0309729 0.0303291 0.0296841 0.0290437 0.0284058 0.0277698 0.0271561 0.0265464 0.0259427 0.0253442 0.024757 0.0241733 0.0235904 0.0230104 0.022433 0.0218702 0.0212988 0.0207435 0.0201851 0.0196291 0.0190765 0.0185354 0.0179801 0.0174353 0.0168977 0.0163685 0.0158463 0.0153251 0.0148156 0.0143018 0.01379 0.0132895 0.0128108 0.0123275 0.0118598 0.0113817 0.0109152 0.0104397 0.00998791 0.00954192 0.0090926 0.00864882 0.00820953 0.00776496 0.00733731 0.00692074 0.00649704 0.00607323 0.00566953 0.00526988 0.00486509 0.00446799 0.00408217 0.00370321 0.00332509 0.00295266 0.00259126 0.0022329 0.00187262 0.00152065 0.00117682 0.000833274 0.000505268 0.000177774 ];
Precision_COV = [0.169567 0.303768 0.350865 0.374569 0.390215 0.401743 0.410651 0.417973 0.424247 0.429689 0.434481 0.438748 0.442546 0.446 0.449136 0.452035 0.454667 0.457034 0.459281 0.461407 0.463402 0.465331 0.467211 0.469002 0.470752 0.472449 0.474065 0.475562 0.47702 0.478453 0.479813 0.481114 0.482399 0.483623 0.484771 0.485864 0.486887 0.487949 0.488994 0.489985 0.49092 0.491865 0.49278 0.493633 0.494454 0.49528 0.4961 0.496907 0.497747 0.498541 0.499323 0.500113 0.500938 0.501736 0.502555 0.503354 0.504175 0.504966 0.505771 0.506497 0.507184 0.507917 0.508591 0.5093 0.509973 0.510617 0.511258 0.511914 0.512616 0.513267 0.513943 0.514603 0.515275 0.515885 0.516524 0.517151 0.517742 0.518362 0.519014 0.519643 0.520247 0.520909 0.52149 0.521975 0.522588 0.523223 0.523758 0.524314 0.524869 0.525412 0.525975 0.526474 0.527 0.527534 0.527957 0.528505 0.528937 0.529406 0.529874 0.530318 0.530709 0.531102 0.531543 0.532005 0.532366 0.53277 0.533165 0.533566 0.533971 0.534285 0.534625 0.534995 0.535368 0.535725 0.536127 0.536495 0.536882 0.537233 0.537595 0.537969 0.53833 0.538687 0.539094 0.539524 0.539914 0.540312 0.540743 0.541199 0.541698 0.542112 0.542588 0.543014 0.543508 0.544014 0.544543 0.545011 0.545497 0.546029 0.546483 0.547035 0.547561 0.548049 0.548518 0.548989 0.549453 0.549897 0.550345 0.550852 0.551417 0.551879 0.552369 0.552943 0.553462 0.55406 0.554669 0.555304 0.555911 0.556433 0.556975 0.557611 0.558159 0.558663 0.559172 0.55974 0.560441 0.560948 0.561525 0.562245 0.562873 0.563563 0.564244 0.565042 0.565664 0.566351 0.567112 0.567857 0.568635 0.569339 0.570161 0.57081 0.571575 0.572283 0.572962 0.573791 0.574549 0.575349 0.576133 0.576849 0.577699 0.578662 0.579577 0.58047 0.581307 0.582334 0.583323 0.584202 0.585082 0.585949 0.586805 0.587731 0.588563 0.589525 0.590438 0.59146 0.592421 0.59336 0.594376 0.595486 0.596532 0.597589 0.598637 0.599579 0.600682 0.601734 0.602684 0.603526 0.60427 0.605415 0.60663 0.607729 0.608987 0.609942 0.611029 0.61215 0.613493 0.614952 0.616244 0.617606 0.618712 0.61979 0.621151 0.622384 0.623126 0.624204 0.625408 0.626235 0.627493 0.628646 0.629934 0.630704 0.631697 0.63333 0.634272 0.635069 0.636706 0.638238 0.639055 0.640305 0.641155 0.642687 0.64401 0.64531 0.645353 0.645837 0.645233 0.645004 ];
TPR_COV = [1 0.918772 0.837089 0.782016 0.738965 0.70306 0.672147 0.645283 0.621471 0.600056 0.580627 0.562826 0.546343 0.530957 0.516645 0.503228 0.490484 0.478305 0.46685 0.456031 0.445714 0.435987 0.426755 0.417933 0.409478 0.401389 0.39363 0.386141 0.378961 0.371979 0.365204 0.358643 0.352306 0.346133 0.340104 0.334265 0.328569 0.323067 0.317738 0.312544 0.307477 0.302535 0.297695 0.292951 0.288301 0.283791 0.279407 0.275165 0.271026 0.266967 0.262995 0.259131 0.255361 0.251672 0.248077 0.244512 0.24107 0.237679 0.234349 0.231071 0.227817 0.224635 0.221521 0.218481 0.21548 0.212525 0.209633 0.206778 0.203988 0.201216 0.198494 0.19582 0.193203 0.190598 0.188043 0.185527 0.183016 0.18059 0.178208 0.175848 0.173535 0.171279 0.169032 0.166793 0.164619 0.162471 0.160335 0.158254 0.156192 0.154158 0.15215 0.150172 0.148222 0.146285 0.14436 0.142508 0.14063 0.138775 0.13696 0.135156 0.133365 0.131597 0.129869 0.128151 0.126448 0.124753 0.1231 0.121468 0.119857 0.118247 0.116671 0.115121 0.113584 0.112063 0.110554 0.109062 0.107579 0.10612 0.104675 0.103228 0.101806 0.100413 0.0990053 0.097631 0.0962836 0.0949427 0.0936076 0.0922882 0.0910051 0.0897096 0.0884396 0.0871787 0.0859318 0.0847036 0.0834914 0.0822953 0.0811078 0.0799497 0.0787818 0.0776284 0.0764985 0.075368 0.0742655 0.0731656 0.072077 0.070992 0.0699261 0.0688606 0.0678226 0.0667628 0.0657366 0.0647179 0.0637283 0.0627515 0.0617796 0.0608087 0.0598326 0.0588652 0.0579078 0.0569661 0.0560213 0.0550979 0.0541886 0.0532814 0.0523923 0.0514893 0.0506078 0.04975 0.0488992 0.0480479 0.0472158 0.0464069 0.0455888 0.0447804 0.0439856 0.0431976 0.0424216 0.0416563 0.0408947 0.0401381 0.039393 0.0386499 0.0379032 0.0371707 0.0364479 0.0357323 0.0350362 0.0343242 0.0336355 0.0329607 0.032302 0.03164 0.0309729 0.0303291 0.0296841 0.0290437 0.0284058 0.0277698 0.0271561 0.0265464 0.0259427 0.0253442 0.024757 0.0241733 0.0235904 0.0230104 0.022433 0.0218702 0.0212988 0.0207435 0.0201851 0.0196291 0.0190765 0.0185354 0.0179801 0.0174353 0.0168977 0.0163685 0.0158463 0.0153251 0.0148156 0.0143018 0.01379 0.0132895 0.0128108 0.0123275 0.0118598 0.0113817 0.0109152 0.0104397 0.00998791 0.00954192 0.0090926 0.00864882 0.00820953 0.00776496 0.00733731 0.00692074 0.00649704 0.00607323 0.00566953 0.00526988 0.00486509 0.00446799 0.00408217 0.00370321 0.00332509 0.00295266 0.00259126 0.0022329 0.00187262 0.00152065 0.00117682 0.000833274 0.000505268 0.000177774 ];
FPR_COV = [1 0.473865 0.347029 0.290761 0.256022 0.231371 0.212559 0.197448 0.184868 0.174178 0.164933 0.156799 0.149604 0.143123 0.137287 0.131985 0.127131 0.122649 0.118491 0.114628 0.111019 0.107651 0.104463 0.101449 0.0985951 0.0958968 0.0933424 0.0909311 0.0886386 0.0864418 0.0843357 0.0823207 0.080383 0.0785189 0.0767349 0.0750221 0.0733697 0.0717718 0.070228 0.0687418 0.0673042 0.0659114 0.0645585 0.0632507 0.0619806 0.0607468 0.0595515 0.0583937 0.0572643 0.0561723 0.0551112 0.0540785 0.0530731 0.0520955 0.0511411 0.0502097 0.0492995 0.0484115 0.0475463 0.0467017 0.0458785 0.045067 0.0442797 0.0435063 0.0427535 0.0420179 0.041298 0.0405926 0.0398977 0.0392147 0.0385486 0.0378989 0.0372551 0.036633 0.0360183 0.0354176 0.0348276 0.0342532 0.0336884 0.0331338 0.0325952 0.0320611 0.0315382 0.0310315 0.0305272 0.0300301 0.0295463 0.029072 0.0286031 0.028145 0.0276929 0.0272517 0.0268189 0.0263921 0.0259756 0.025558 0.0251515 0.024745 0.0243497 0.0239581 0.0235794 0.0231993 0.0228299 0.0224656 0.0221063 0.0217518 0.0214039 0.0210607 0.0207219 0.0203917 0.0200633 0.0197382 0.0194205 0.0191063 0.0187934 0.0184885 0.0181848 0.0178868 0.0175902 0.0172993 0.0170105 0.0167263 0.0164444 0.0161655 0.0158945 0.0156263 0.0153615 0.015099 0.0148395 0.0145852 0.0143329 0.0140835 0.0138364 0.0135944 0.0133546 0.0131191 0.0128866 0.012657 0.0124314 0.0122075 0.0119907 0.0117777 0.0115705 0.0113656 0.0111625 0.010964 0.0107681 0.0105705 0.0103771 0.0101852 0.00999644 0.00981042 0.0096293 0.00944948 0.00927039 0.00909369 0.00891942 0.00875061 0.0085826 0.00841589 0.00825376 0.00809272 0.007934 0.00777555 0.00761754 0.00746542 0.00731173 0.0071624 0.00701527 0.00686879 0.00672376 0.00658366 0.00644515 0.00630683 0.0061728 0.00603854 0.00590454 0.00577274 0.00564276 0.00551763 0.00539067 0.00526719 0.00514391 0.00502351 0.00490432 0.00478798 0.00467098 0.00455842 0.00444716 0.0043368 0.00422779 0.00411789 0.00401189 0.00390669 0.0038039 0.00370309 0.003605 0.00350694 0.00341203 0.00331646 0.00322109 0.00312855 0.00303824 0.00294829 0.00285848 0.00277038 0.00268459 0.0026005 0.00251897 0.00243917 0.0023607 0.00228364 0.00220727 0.00213147 0.00205834 0.00198457 0.00191353 0.0018431 0.00177314 0.0017049 0.00163789 0.00157198 0.00150742 0.00144426 0.00138093 0.00131828 0.00125893 0.00119997 0.00114315 0.00108847 0.00103434 0.000981879 0.000931492 0.000881085 0.00083205 0.000783891 0.000736117 0.000688445 0.000641867 0.000597117 0.000553208 0.000510049 0.000468574 0.000427642 0.0003871 0.000348117 0.000310682 0.000274459 0.000238437 0.000204225 0.000169847 0.000136631 0.000105546 7.50444e-005 4.45765e-005 1.64457e-005 ];
plot(Recall_COV, Precision_COV, ':r', 'linewidth', 1);
Recall_SS = [1 0.999983 0.999927 0.999791 0.999475 0.998705 0.99793 0.9969 0.995504 0.993866 0.991766 0.989281 0.986781 0.984175 0.981323 0.978328 0.975103 0.971701 0.968153 0.964396 0.960507 0.956424 0.95224 0.947956 0.943567 0.938957 0.934205 0.929544 0.924888 0.920168 0.915468 0.910721 0.905918 0.901133 0.896184 0.891315 0.886328 0.881256 0.876085 0.870802 0.865474 0.860108 0.854664 0.849172 0.843604 0.838025 0.832427 0.826813 0.821198 0.81554 0.809883 0.804185 0.798494 0.792838 0.787179 0.781505 0.775796 0.770083 0.764296 0.758554 0.75281 0.747064 0.741292 0.735431 0.729604 0.723785 0.71791 0.712051 0.706206 0.700329 0.69447 0.688534 0.682621 0.676695 0.670795 0.664922 0.65905 0.653196 0.647336 0.641448 0.635629 0.629801 0.623958 0.618107 0.612248 0.606383 0.600508 0.59457 0.588575 0.582601 0.576636 0.57066 0.564752 0.558865 0.553 0.547143 0.541305 0.535462 0.529637 0.523839 0.518023 0.512276 0.50654 0.500818 0.495154 0.489509 0.483875 0.478279 0.472737 0.46724 0.461745 0.456258 0.450795 0.445358 0.439885 0.434466 0.429061 0.423672 0.418355 0.413037 0.407776 0.402581 0.397437 0.392348 0.387245 0.38217 0.377155 0.372123 0.369303 0.364322 0.359392 0.354459 0.349564 0.344691 0.339893 0.335165 0.330464 0.325805 0.321197 0.316603 0.312047 0.307501 0.303013 0.298568 0.294112 0.289707 0.285313 0.280926 0.276554 0.272217 0.267919 0.263656 0.25942 0.255199 0.250987 0.246838 0.242729 0.23864 0.234602 0.230568 0.226577 0.222621 0.21869 0.214815 0.210969 0.20715 0.203382 0.199622 0.195914 0.192245 0.188616 0.185009 0.181487 0.177967 0.174512 0.171078 0.167658 0.164281 0.160933 0.157603 0.154333 0.151088 0.147907 0.144735 0.141596 0.138516 0.135454 0.13245 0.129485 0.126546 0.123618 0.12074 0.117869 0.115041 0.112261 0.109508 0.106801 0.104146 0.101497 0.0988729 0.0963208 0.0937528 0.0912177 0.0887241 0.0862626 0.0838679 0.0815014 0.0791875 0.0768836 0.0746027 0.0723627 0.0701628 0.0679884 0.0658545 0.0637664 0.0617032 0.0596288 0.0575953 0.0555872 0.0536018 0.0516323 0.0496757 0.0477692 0.0458829 0.0440466 0.0422146 0.0404244 0.038642 0.0369082 0.0351872 0.0335129 0.0318686 0.0302413 0.0286329 0.0270622 0.0255 0.023978 0.0224691 0.0209866 0.0195395 0.0181042 0.0166911 0.0153032 0.0139557 0.01261 0.0113007 0.0100152 0.0087442 0.00750657 0.00629118 0.00511712 0.0039692 0.00286386 0.00183584 0.000916121 0.000232781 ];
Precision_SS = [0.169567 0.169655 0.17026 0.171838 0.174477 0.178459 0.183949 0.190867 0.199089 0.208271 0.218003 0.228465 0.239118 0.249588 0.259394 0.268432 0.277163 0.285527 0.293544 0.30117 0.30844 0.315287 0.321761 0.328005 0.334149 0.340104 0.345967 0.35171 0.357317 0.362816 0.368215 0.373502 0.378665 0.383762 0.388701 0.393603 0.398417 0.40309 0.407635 0.41211 0.416497 0.42076 0.424942 0.429022 0.433 0.436935 0.440776 0.444603 0.448349 0.45203 0.455626 0.459212 0.462811 0.466392 0.469946 0.473437 0.476859 0.480202 0.483497 0.486767 0.490009 0.493179 0.496307 0.499388 0.502445 0.505425 0.508408 0.51139 0.514274 0.517085 0.519883 0.522599 0.525331 0.528043 0.530698 0.533327 0.535911 0.538459 0.540956 0.543414 0.545868 0.54831 0.550724 0.553122 0.555491 0.55783 0.560069 0.562268 0.56443 0.566535 0.568613 0.57068 0.572739 0.574779 0.576796 0.578823 0.580861 0.582906 0.584886 0.586887 0.588831 0.590751 0.592679 0.594583 0.596481 0.59833 0.600191 0.602054 0.603922 0.605743 0.607468 0.609188 0.610867 0.61255 0.614206 0.615815 0.61739 0.618953 0.62048 0.622009 0.623499 0.624974 0.626394 0.627848 0.629244 0.630618 0.632015 0.633387 0.634256 0.635623 0.637007 0.638321 0.639634 0.64096 0.642335 0.643765 0.645113 0.646523 0.647905 0.649317 0.6507 0.652001 0.653373 0.654725 0.656062 0.657405 0.658672 0.65992 0.661203 0.662452 0.663703 0.664854 0.666013 0.667224 0.668368 0.66954 0.670689 0.671822 0.673018 0.674204 0.675376 0.676565 0.677775 0.678978 0.680118 0.681288 0.682524 0.683681 0.684844 0.685952 0.687094 0.688303 0.689504 0.690652 0.691893 0.692992 0.694078 0.69515 0.696155 0.69719 0.69822 0.69924 0.70025 0.701295 0.702297 0.703247 0.704216 0.705218 0.706159 0.707182 0.708185 0.709112 0.710006 0.710919 0.711787 0.71272 0.713658 0.714558 0.715477 0.716427 0.717385 0.718291 0.719194 0.720169 0.721096 0.722097 0.723152 0.724136 0.725058 0.72606 0.726949 0.727931 0.728907 0.729899 0.730952 0.731959 0.732941 0.73399 0.735008 0.735978 0.736914 0.737951 0.738921 0.739795 0.740856 0.74178 0.742668 0.743677 0.744578 0.745546 0.746656 0.747741 0.748843 0.750019 0.751102 0.752145 0.753238 0.754344 0.755484 0.756555 0.757554 0.75884 0.759878 0.760761 0.761792 0.76305 0.76405 0.765174 0.766654 0.768119 0.76906 0.770454 0.770846 0.771718 0.771393 0.766544 ];
TPR_SS = [1 0.999983 0.999927 0.999791 0.999475 0.998705 0.99793 0.9969 0.995504 0.993866 0.991766 0.989281 0.986781 0.984175 0.981323 0.978328 0.975103 0.971701 0.968153 0.964396 0.960507 0.956424 0.95224 0.947956 0.943567 0.938957 0.934205 0.929544 0.924888 0.920168 0.915468 0.910721 0.905918 0.901133 0.896184 0.891315 0.886328 0.881256 0.876085 0.870802 0.865474 0.860108 0.854664 0.849172 0.843604 0.838025 0.832427 0.826813 0.821198 0.81554 0.809883 0.804185 0.798494 0.792838 0.787179 0.781505 0.775796 0.770083 0.764296 0.758554 0.75281 0.747064 0.741292 0.735431 0.729604 0.723785 0.71791 0.712051 0.706206 0.700329 0.69447 0.688534 0.682621 0.676695 0.670795 0.664922 0.65905 0.653196 0.647336 0.641448 0.635629 0.629801 0.623958 0.618107 0.612248 0.606383 0.600508 0.59457 0.588575 0.582601 0.576636 0.57066 0.564752 0.558865 0.553 0.547143 0.541305 0.535462 0.529637 0.523839 0.518023 0.512276 0.50654 0.500818 0.495154 0.489509 0.483875 0.478279 0.472737 0.46724 0.461745 0.456258 0.450795 0.445358 0.439885 0.434466 0.429061 0.423672 0.418355 0.413037 0.407776 0.402581 0.397437 0.392348 0.387245 0.38217 0.377155 0.372123 0.369303 0.364322 0.359392 0.354459 0.349564 0.344691 0.339893 0.335165 0.330464 0.325805 0.321197 0.316603 0.312047 0.307501 0.303013 0.298568 0.294112 0.289707 0.285313 0.280926 0.276554 0.272217 0.267919 0.263656 0.25942 0.255199 0.250987 0.246838 0.242729 0.23864 0.234602 0.230568 0.226577 0.222621 0.21869 0.214815 0.210969 0.20715 0.203382 0.199622 0.195914 0.192245 0.188616 0.185009 0.181487 0.177967 0.174512 0.171078 0.167658 0.164281 0.160933 0.157603 0.154333 0.151088 0.147907 0.144735 0.141596 0.138516 0.135454 0.13245 0.129485 0.126546 0.123618 0.12074 0.117869 0.115041 0.112261 0.109508 0.106801 0.104146 0.101497 0.0988729 0.0963208 0.0937528 0.0912177 0.0887241 0.0862626 0.0838679 0.0815014 0.0791875 0.0768836 0.0746027 0.0723627 0.0701628 0.0679884 0.0658545 0.0637664 0.0617032 0.0596288 0.0575953 0.0555872 0.0536018 0.0516323 0.0496757 0.0477692 0.0458829 0.0440466 0.0422146 0.0404244 0.038642 0.0369082 0.0351872 0.0335129 0.0318686 0.0302413 0.0286329 0.0270622 0.0255 0.023978 0.0224691 0.0209866 0.0195395 0.0181042 0.0166911 0.0153032 0.0139557 0.01261 0.0113007 0.0100152 0.0087442 0.00750657 0.00629118 0.00511712 0.0039692 0.00286386 0.00183584 0.000916121 0.000232781 ];
FPR_SS = [1 0.999274 0.994458 0.983808 0.96726 0.944861 0.918205 0.888334 0.855827 0.822475 0.789288 0.756075 0.724435 0.695004 0.667872 0.643422 0.620413 0.598894 0.578653 0.559827 0.542035 0.525463 0.51002 0.495277 0.481051 0.467468 0.454398 0.442133 0.430571 0.419448 0.408803 0.398546 0.388747 0.379272 0.370221 0.361551 0.353157 0.345041 0.337207 0.329568 0.322158 0.315042 0.308149 0.301488 0.295022 0.288698 0.282549 0.276549 0.270751 0.265055 0.259542 0.254147 0.248869 0.24374 0.238706 0.233811 0.229039 0.224416 0.219877 0.215444 0.21112 0.206913 0.202803 0.198777 0.194821 0.190968 0.18715 0.1834 0.179774 0.176236 0.172753 0.169359 0.166012 0.162713 0.159495 0.156349 0.153265 0.150231 0.147241 0.144323 0.141463 0.138657 0.13591 0.133216 0.130562 0.127957 0.125413 0.122917 0.120459 0.118065 0.11572 0.113412 0.111146 0.108917 0.106719 0.104566 0.10245 0.100367 0.098318 0.0962956 0.0943163 0.0923662 0.0904535 0.088574 0.0867341 0.0849327 0.0831548 0.0814052 0.0796828 0.0779952 0.0763445 0.0747198 0.0731306 0.0715716 0.07004 0.0685383 0.0670624 0.0656111 0.0641892 0.0627861 0.061415 0.0600731 0.058761 0.0574661 0.0561923 0.0549407 0.0537141 0.0525132 0.0517799 0.0506095 0.0494592 0.0483385 0.0472356 0.0461544 0.045088 0.0440471 0.0430336 0.0420443 0.0410734 0.0401186 0.0391839 0.0382696 0.0373695 0.0364793 0.0356062 0.0347459 0.0339088 0.0330826 0.0322683 0.0314678 0.0306802 0.0299129 0.0291597 0.0284158 0.0276924 0.0269767 0.0262764 0.0255881 0.0249119 0.0242495 0.0236048 0.0229695 0.022348 0.021735 0.0211395 0.0205569 0.0199854 0.0194282 0.0188861 0.0183532 0.017828 0.0173145 0.0168172 0.0163325 0.0158605 0.0154063 0.0149601 0.0145273 0.0141056 0.0136909 0.0132831 0.0128857 0.012499 0.012118 0.0117478 0.0113932 0.0110442 0.0107007 0.0103683 0.0100421 0.00972553 0.00941778 0.00911225 0.00881626 0.00852963 0.0082475 0.00797335 0.00770603 0.00744493 0.00718712 0.00693657 0.00669209 0.0064533 0.00621965 0.00599095 0.00577116 0.00555115 0.00533496 0.00512563 0.00492103 0.0047245 0.00453299 0.00434608 0.00416437 0.00399178 0.00382236 0.00365956 0.0035007 0.00334785 0.0031983 0.00305463 0.0029149 0.00277637 0.00264417 0.00251506 0.00239044 0.00226672 0.00214699 0.00203347 0.00192507 0.00181679 0.0017129 0.00161168 0.00151235 0.00141705 0.00132639 0.00123732 0.00114992 0.00106435 0.000982936 0.000903666 0.000825637 0.00075222 0.000680245 0.000609905 0.00054106 0.000475624 0.000412259 0.000351001 0.000292076 0.000236308 0.000182157 0.000130363 8.37757e-005 4.24931e-005 1.18131e-005 ];
plot(Recall_SS, Precision_SS, ':c', 'linewidth', 1);
Recall_SIM = [1 0.99998 0.999952 0.999917 0.999875 0.999829 0.999779 0.999722 0.999658 0.999588 0.99951 0.999422 0.999324 0.999223 0.99912 0.999015 0.998912 0.9988 0.998683 0.998548 0.998409 0.99826 0.998093 0.997916 0.997733 0.99755 0.997354 0.997147 0.996932 0.996715 0.996477 0.996217 0.995928 0.995598 0.995245 0.99487 0.994486 0.994097 0.993696 0.993261 0.992816 0.992349 0.991861 0.991367 0.99086 0.990359 0.989844 0.989319 0.988778 0.988201 0.987576 0.986923 0.98627 0.985587 0.984876 0.984156 0.983408 0.982629 0.981827 0.981003 0.980154 0.979294 0.97839 0.977468 0.976489 0.975486 0.9745 0.97352 0.972536 0.97151 0.970449 0.969346 0.968225 0.967087 0.965946 0.964782 0.963592 0.962377 0.961129 0.959842 0.958529 0.95719 0.955822 0.954427 0.952993 0.951534 0.950032 0.948469 0.946856 0.945217 0.943556 0.941813 0.940047 0.938224 0.936368 0.934423 0.932464 0.930481 0.928443 0.926324 0.924123 0.921877 0.919584 0.917261 0.91489 0.912451 0.909947 0.90739 0.904782 0.902108 0.899389 0.896629 0.893844 0.891032 0.888187 0.885261 0.882287 0.879262 0.876177 0.873017 0.869789 0.866493 0.863178 0.85983 0.856417 0.852938 0.849391 0.845821 0.842728 0.839063 0.835364 0.831618 0.827819 0.823945 0.820039 0.816063 0.812011 0.807876 0.803642 0.799314 0.794907 0.790451 0.785953 0.781335 0.776655 0.77195 0.767158 0.762313 0.757356 0.75238 0.747332 0.742269 0.737128 0.731898 0.72657 0.721185 0.715719 0.710137 0.704455 0.698668 0.692745 0.68673 0.680619 0.674427 0.668103 0.661646 0.65517 0.648673 0.642097 0.635456 0.628763 0.621949 0.61512 0.60819 0.601224 0.594177 0.587095 0.579846 0.57256 0.565233 0.557856 0.550419 0.542921 0.535316 0.527637 0.519877 0.512049 0.504144 0.496158 0.488103 0.480027 0.471802 0.463492 0.45502 0.446471 0.437839 0.429179 0.420412 0.411614 0.402786 0.393992 0.385118 0.376188 0.36724 0.358227 0.349208 0.340238 0.331214 0.322126 0.312989 0.303824 0.294687 0.285561 0.276434 0.26727 0.258213 0.249165 0.240165 0.231103 0.222031 0.213018 0.204125 0.195187 0.186365 0.177631 0.169092 0.160619 0.152314 0.144073 0.13593 0.127935 0.1201 0.112391 0.104803 0.0973936 0.0902593 0.0832701 0.0764592 0.0698855 0.0635321 0.0574046 0.0514948 0.0458144 0.0403816 0.0352053 0.0303111 0.0257195 0.021459 0.0175419 0.0139881 0.0107389 0.00784317 0.00532109 0.00317944 0.00142895 0.000217765 ];
Precision_SIM = [0.169567 0.169879 0.170255 0.170668 0.171112 0.171595 0.172111 0.172654 0.173237 0.173853 0.174506 0.175183 0.17591 0.176654 0.177429 0.178228 0.179054 0.179909 0.180787 0.181681 0.182597 0.183537 0.184496 0.185483 0.186494 0.187541 0.188619 0.189723 0.190849 0.191997 0.193157 0.194331 0.195512 0.196693 0.197879 0.199076 0.20029 0.201526 0.202779 0.204051 0.205345 0.20665 0.207976 0.209316 0.210673 0.212038 0.213413 0.214804 0.2162 0.217614 0.219041 0.220479 0.221937 0.223408 0.224894 0.226403 0.227931 0.229457 0.230989 0.232532 0.234097 0.235684 0.237284 0.238898 0.240519 0.242152 0.243796 0.245462 0.247142 0.248845 0.250556 0.252288 0.254045 0.255811 0.257582 0.259363 0.261158 0.262958 0.26478 0.266603 0.26844 0.270278 0.27212 0.273977 0.275843 0.277722 0.279619 0.281511 0.283408 0.28533 0.28726 0.289199 0.291154 0.293112 0.295097 0.29709 0.299119 0.301166 0.303218 0.305269 0.307328 0.309418 0.311517 0.313647 0.315779 0.317932 0.320091 0.322256 0.32444 0.326631 0.328841 0.331045 0.333271 0.33552 0.337782 0.340042 0.342323 0.34462 0.346928 0.349229 0.351565 0.353893 0.356244 0.358602 0.360961 0.363319 0.365695 0.36811 0.370145 0.372595 0.37505 0.377503 0.379987 0.382486 0.385018 0.387543 0.390064 0.392608 0.395148 0.397662 0.400185 0.402725 0.405287 0.407833 0.410381 0.412962 0.415539 0.41814 0.420744 0.423376 0.425977 0.428589 0.431173 0.433768 0.436345 0.438945 0.441509 0.444074 0.446628 0.449156 0.451658 0.454178 0.456678 0.459153 0.461613 0.46405 0.466513 0.469008 0.471506 0.47401 0.476501 0.478976 0.481479 0.483977 0.486487 0.488972 0.491481 0.49393 0.49641 0.498889 0.501355 0.503812 0.506277 0.508738 0.511161 0.513555 0.515927 0.518256 0.520564 0.52281 0.525079 0.527342 0.529579 0.531753 0.533899 0.535914 0.537865 0.539813 0.541751 0.54364 0.545577 0.547541 0.549417 0.551231 0.553013 0.554758 0.556531 0.558228 0.559899 0.561567 0.563157 0.564729 0.566296 0.567867 0.569331 0.570743 0.57218 0.573623 0.57512 0.576679 0.578035 0.579369 0.580611 0.581867 0.582962 0.583998 0.58495 0.58576 0.586445 0.587159 0.587784 0.588179 0.588618 0.588679 0.588703 0.589231 0.589626 0.589871 0.590195 0.590085 0.590091 0.589942 0.589843 0.589412 0.588443 0.587254 0.586015 0.584628 0.583822 0.582358 0.580268 0.577849 0.576284 0.573986 0.5708 0.562102 ];
TPR_SIM = [1 0.99998 0.999952 0.999917 0.999875 0.999829 0.999779 0.999722 0.999658 0.999588 0.99951 0.999422 0.999324 0.999223 0.99912 0.999015 0.998912 0.9988 0.998683 0.998548 0.998409 0.99826 0.998093 0.997916 0.997733 0.99755 0.997354 0.997147 0.996932 0.996715 0.996477 0.996217 0.995928 0.995598 0.995245 0.99487 0.994486 0.994097 0.993696 0.993261 0.992816 0.992349 0.991861 0.991367 0.99086 0.990359 0.989844 0.989319 0.988778 0.988201 0.987576 0.986923 0.98627 0.985587 0.984876 0.984156 0.983408 0.982629 0.981827 0.981003 0.980154 0.979294 0.97839 0.977468 0.976489 0.975486 0.9745 0.97352 0.972536 0.97151 0.970449 0.969346 0.968225 0.967087 0.965946 0.964782 0.963592 0.962377 0.961129 0.959842 0.958529 0.95719 0.955822 0.954427 0.952993 0.951534 0.950032 0.948469 0.946856 0.945217 0.943556 0.941813 0.940047 0.938224 0.936368 0.934423 0.932464 0.930481 0.928443 0.926324 0.924123 0.921877 0.919584 0.917261 0.91489 0.912451 0.909947 0.90739 0.904782 0.902108 0.899389 0.896629 0.893844 0.891032 0.888187 0.885261 0.882287 0.879262 0.876177 0.873017 0.869789 0.866493 0.863178 0.85983 0.856417 0.852938 0.849391 0.845821 0.842728 0.839063 0.835364 0.831618 0.827819 0.823945 0.820039 0.816063 0.812011 0.807876 0.803642 0.799314 0.794907 0.790451 0.785953 0.781335 0.776655 0.77195 0.767158 0.762313 0.757356 0.75238 0.747332 0.742269 0.737128 0.731898 0.72657 0.721185 0.715719 0.710137 0.704455 0.698668 0.692745 0.68673 0.680619 0.674427 0.668103 0.661646 0.65517 0.648673 0.642097 0.635456 0.628763 0.621949 0.61512 0.60819 0.601224 0.594177 0.587095 0.579846 0.57256 0.565233 0.557856 0.550419 0.542921 0.535316 0.527637 0.519877 0.512049 0.504144 0.496158 0.488103 0.480027 0.471802 0.463492 0.45502 0.446471 0.437839 0.429179 0.420412 0.411614 0.402786 0.393992 0.385118 0.376188 0.36724 0.358227 0.349208 0.340238 0.331214 0.322126 0.312989 0.303824 0.294687 0.285561 0.276434 0.26727 0.258213 0.249165 0.240165 0.231103 0.222031 0.213018 0.204125 0.195187 0.186365 0.177631 0.169092 0.160619 0.152314 0.144073 0.13593 0.127935 0.1201 0.112391 0.104803 0.0973936 0.0902593 0.0832701 0.0764592 0.0698855 0.0635321 0.0574046 0.0514948 0.0458144 0.0403816 0.0352053 0.0303111 0.0257195 0.021459 0.0175419 0.0139881 0.0107389 0.00784317 0.00532109 0.00317944 0.00142895 0.000217765 ];
FPR_SIM = [1 0.997672 0.995048 0.992126 0.988962 0.985511 0.981817 0.97794 0.973847 0.969562 0.965072 0.960431 0.95555 0.950584 0.945515 0.940346 0.935069 0.929662 0.924178 0.918636 0.913044 0.907359 0.901632 0.895826 0.889926 0.883913 0.877795 0.871609 0.865377 0.859109 0.852831 0.846552 0.840314 0.83412 0.827949 0.821769 0.815576 0.809371 0.803163 0.796934 0.790699 0.78445 0.778168 0.771902 0.765652 0.759441 0.753249 0.747037 0.740832 0.734601 0.728362 0.722133 0.715903 0.709658 0.703402 0.69712 0.690836 0.684574 0.678343 0.672121 0.665879 0.659634 0.653384 0.647147 0.640925 0.634727 0.628573 0.622439 0.616336 0.610208 0.604105 0.597994 0.591884 0.585798 0.579761 0.57374 0.567736 0.561766 0.555788 0.549859 0.543948 0.538082 0.532256 0.526446 0.520652 0.514882 0.509129 0.503425 0.497751 0.492077 0.486442 0.480805 0.475191 0.469611 0.464031 0.458467 0.452909 0.447376 0.441882 0.436423 0.430988 0.42555 0.420141 0.414733 0.409358 0.403989 0.39865 0.393338 0.38803 0.382744 0.377478 0.372261 0.367061 0.361889 0.356744 0.351632 0.346548 0.341498 0.336472 0.331491 0.326511 0.321581 0.316679 0.311814 0.306996 0.302219 0.297471 0.292739 0.288789 0.284107 0.279467 0.274881 0.270308 0.265776 0.261261 0.256779 0.252341 0.247912 0.243531 0.239206 0.234919 0.230669 0.226456 0.222278 0.218147 0.214049 0.209984 0.205947 0.201977 0.198022 0.194129 0.190294 0.186506 0.18275 0.179033 0.175342 0.171718 0.16813 0.164583 0.161078 0.157611 0.154171 0.150772 0.147423 0.144109 0.140824 0.137574 0.134351 0.131161 0.128007 0.124899 0.121822 0.118783 0.115783 0.112827 0.109919 0.107051 0.104226 0.101435 0.098695 0.0959916 0.0933305 0.0906926 0.0880895 0.085533 0.0830147 0.0805452 0.0781247 0.0757353 0.0733906 0.0710942 0.0688314 0.0666057 0.0644183 0.0622705 0.0601895 0.0581501 0.056151 0.0541843 0.0522602 0.0503697 0.0485139 0.0467017 0.0449275 0.0431964 0.0415082 0.0398477 0.0382255 0.0366375 0.0350812 0.0335707 0.0320974 0.0306608 0.0292543 0.0278903 0.0265582 0.0252525 0.0239871 0.0227506 0.0215415 0.0203661 0.0192322 0.0181321 0.017075 0.0160581 0.0150802 0.0141388 0.0132418 0.0123817 0.0115484 0.0107526 0.00998815 0.00924879 0.00854736 0.00787524 0.00722674 0.00660887 0.00602328 0.00546597 0.00494782 0.00445063 0.00397793 0.00352694 0.00310354 0.00270787 0.00234281 0.00200637 0.001694 0.00140309 0.00113507 0.000888544 0.000661747 0.000455537 0.000276584 0.00012305 1.76084e-005 ];
plot(Recall_SIM, Precision_SIM, ':m', 'linewidth', 1);
Recall_SeR = [1 0.999642 0.998991 0.998354 0.997712 0.996933 0.995972 0.99483 0.993681 0.992493 0.991258 0.989841 0.98834 0.986808 0.98533 0.983872 0.98234 0.980757 0.979159 0.977535 0.975951 0.974355 0.972745 0.971119 0.969478 0.967871 0.966269 0.964643 0.963033 0.961366 0.959695 0.958031 0.956367 0.954687 0.952996 0.951317 0.949638 0.947923 0.946215 0.944475 0.942711 0.940892 0.939025 0.937126 0.935199 0.933265 0.931299 0.929364 0.927402 0.925428 0.92343 0.921391 0.919342 0.917298 0.915227 0.913134 0.910996 0.908862 0.906699 0.904526 0.902356 0.900187 0.898002 0.895808 0.8936 0.891365 0.889085 0.886805 0.884502 0.882159 0.879782 0.877426 0.875061 0.872686 0.870279 0.867824 0.865371 0.862869 0.860344 0.857814 0.855248 0.852668 0.850061 0.847457 0.844814 0.842167 0.839504 0.836822 0.834091 0.831365 0.828574 0.825813 0.823026 0.820229 0.8174 0.814547 0.811669 0.808783 0.805816 0.802812 0.79981 0.796819 0.793735 0.790646 0.787537 0.784383 0.781216 0.77803 0.774811 0.771559 0.768299 0.765028 0.761707 0.758363 0.754967 0.751533 0.748093 0.744588 0.74108 0.737562 0.734035 0.730507 0.726936 0.723334 0.719689 0.715995 0.712321 0.708626 0.704896 0.701132 0.697309 0.693468 0.689587 0.685651 0.681676 0.67767 0.673623 0.669512 0.665364 0.661197 0.657002 0.652757 0.648481 0.644205 0.639886 0.635537 0.631186 0.6268 0.622411 0.618022 0.613607 0.609181 0.60469 0.600215 0.595662 0.591128 0.586533 0.581888 0.577241 0.572514 0.567771 0.562995 0.558199 0.553361 0.548461 0.543565 0.53864 0.533682 0.528693 0.523632 0.518546 0.513464 0.508338 0.503212 0.498068 0.492881 0.487699 0.482472 0.477199 0.471935 0.4666 0.461256 0.455879 0.450452 0.445026 0.439557 0.434036 0.428478 0.422876 0.417225 0.41151 0.405763 0.400023 0.394264 0.388416 0.382503 0.376574 0.37059 0.364632 0.358641 0.35262 0.346624 0.340576 0.334542 0.328475 0.322383 0.316249 0.31006 0.303847 0.297577 0.291217 0.284834 0.278397 0.272001 0.265535 0.259064 0.252575 0.246018 0.239426 0.232843 0.22622 0.219598 0.212999 0.206342 0.199633 0.192986 0.186354 0.179703 0.173062 0.166442 0.159853 0.153303 0.146753 0.140207 0.133699 0.127159 0.120619 0.114114 0.107678 0.101251 0.094891 0.088503 0.0821333 0.0758399 0.0695988 0.0633844 0.0571899 0.0510103 0.0447964 0.0385716 0.0324013 0.0262202 0.0200758 0.0141466 0.0081212 0.00242232 ];
Precision_SeR = [0.169567 0.178066 0.184897 0.191508 0.197768 0.203674 0.209124 0.214115 0.218793 0.223218 0.227496 0.231595 0.235485 0.239203 0.242794 0.246222 0.249508 0.252663 0.255742 0.258746 0.261664 0.264508 0.267308 0.270049 0.27272 0.275338 0.277893 0.280427 0.282932 0.285395 0.28783 0.290208 0.292587 0.294931 0.297256 0.299546 0.301811 0.304074 0.306323 0.308545 0.310756 0.312934 0.315107 0.317228 0.319325 0.321404 0.323467 0.325523 0.327566 0.329615 0.33166 0.333696 0.335701 0.337721 0.339725 0.341729 0.34371 0.345699 0.347684 0.349667 0.351643 0.353631 0.355622 0.357606 0.359602 0.361594 0.363585 0.365564 0.367527 0.369483 0.371435 0.373391 0.375362 0.377314 0.379265 0.381214 0.383172 0.385111 0.387048 0.388983 0.390911 0.392851 0.3948 0.39674 0.398685 0.400637 0.402589 0.404527 0.40646 0.408386 0.410311 0.412241 0.414159 0.416094 0.418028 0.419954 0.421887 0.423824 0.425741 0.427662 0.429586 0.431524 0.433431 0.435362 0.437261 0.439159 0.441066 0.442961 0.444877 0.446768 0.44866 0.450554 0.452453 0.454329 0.456197 0.458051 0.459944 0.461813 0.463676 0.465541 0.467395 0.469278 0.471141 0.473008 0.474898 0.476763 0.478659 0.480528 0.482424 0.484296 0.486147 0.487982 0.489813 0.491617 0.493418 0.49524 0.497044 0.498822 0.500591 0.502373 0.504124 0.505863 0.507588 0.509318 0.511022 0.512732 0.514448 0.516136 0.517818 0.519537 0.521239 0.522939 0.524596 0.526261 0.52793 0.529582 0.531233 0.532895 0.534577 0.536228 0.537886 0.539511 0.541134 0.542775 0.544398 0.546011 0.547647 0.549254 0.550846 0.552422 0.55399 0.555575 0.557142 0.558725 0.560268 0.561863 0.563425 0.564971 0.566513 0.568029 0.569574 0.571119 0.572693 0.57426 0.575826 0.57734 0.57886 0.580374 0.581869 0.583319 0.584736 0.586216 0.587691 0.589134 0.590537 0.59195 0.593303 0.594699 0.596102 0.597492 0.598825 0.60023 0.601578 0.603017 0.604452 0.605879 0.60734 0.608793 0.61026 0.611696 0.61316 0.614594 0.616036 0.617419 0.618844 0.620183 0.621479 0.622815 0.624038 0.625239 0.626386 0.627443 0.628571 0.629507 0.630392 0.631216 0.632055 0.632903 0.633538 0.6342 0.634813 0.635451 0.636194 0.637068 0.638088 0.639118 0.639995 0.640893 0.641726 0.64266 0.643664 0.644377 0.645301 0.646572 0.647436 0.648313 0.649301 0.65001 0.651121 0.652049 0.652971 0.654138 0.654143 0.654056 0.653583 0.652586 ];
TPR_SeR = [1 0.999642 0.998991 0.998354 0.997712 0.996933 0.995972 0.99483 0.993681 0.992493 0.991258 0.989841 0.98834 0.986808 0.98533 0.983872 0.98234 0.980757 0.979159 0.977535 0.975951 0.974355 0.972745 0.971119 0.969478 0.967871 0.966269 0.964643 0.963033 0.961366 0.959695 0.958031 0.956367 0.954687 0.952996 0.951317 0.949638 0.947923 0.946215 0.944475 0.942711 0.940892 0.939025 0.937126 0.935199 0.933265 0.931299 0.929364 0.927402 0.925428 0.92343 0.921391 0.919342 0.917298 0.915227 0.913134 0.910996 0.908862 0.906699 0.904526 0.902356 0.900187 0.898002 0.895808 0.8936 0.891365 0.889085 0.886805 0.884502 0.882159 0.879782 0.877426 0.875061 0.872686 0.870279 0.867824 0.865371 0.862869 0.860344 0.857814 0.855248 0.852668 0.850061 0.847457 0.844814 0.842167 0.839504 0.836822 0.834091 0.831365 0.828574 0.825813 0.823026 0.820229 0.8174 0.814547 0.811669 0.808783 0.805816 0.802812 0.79981 0.796819 0.793735 0.790646 0.787537 0.784383 0.781216 0.77803 0.774811 0.771559 0.768299 0.765028 0.761707 0.758363 0.754967 0.751533 0.748093 0.744588 0.74108 0.737562 0.734035 0.730507 0.726936 0.723334 0.719689 0.715995 0.712321 0.708626 0.704896 0.701132 0.697309 0.693468 0.689587 0.685651 0.681676 0.67767 0.673623 0.669512 0.665364 0.661197 0.657002 0.652757 0.648481 0.644205 0.639886 0.635537 0.631186 0.6268 0.622411 0.618022 0.613607 0.609181 0.60469 0.600215 0.595662 0.591128 0.586533 0.581888 0.577241 0.572514 0.567771 0.562995 0.558199 0.553361 0.548461 0.543565 0.53864 0.533682 0.528693 0.523632 0.518546 0.513464 0.508338 0.503212 0.498068 0.492881 0.487699 0.482472 0.477199 0.471935 0.4666 0.461256 0.455879 0.450452 0.445026 0.439557 0.434036 0.428478 0.422876 0.417225 0.41151 0.405763 0.400023 0.394264 0.388416 0.382503 0.376574 0.37059 0.364632 0.358641 0.35262 0.346624 0.340576 0.334542 0.328475 0.322383 0.316249 0.31006 0.303847 0.297577 0.291217 0.284834 0.278397 0.272001 0.265535 0.259064 0.252575 0.246018 0.239426 0.232843 0.22622 0.219598 0.212999 0.206342 0.199633 0.192986 0.186354 0.179703 0.173062 0.166442 0.159853 0.153303 0.146753 0.140207 0.133699 0.127159 0.120619 0.114114 0.107678 0.101251 0.094891 0.088503 0.0821333 0.0758399 0.0695988 0.0633844 0.0571899 0.0510103 0.0447964 0.0385716 0.0324013 0.0262202 0.0200758 0.0141466 0.0081212 0.00242232 ];
FPR_SeR = [1 0.955993 0.921709 0.891856 0.865339 0.841463 0.820229 0.801154 0.783749 0.767621 0.752618 0.738567 0.725443 0.713091 0.70138 0.690265 0.679672 0.66953 0.659739 0.650295 0.64121 0.632445 0.623945 0.615686 0.607703 0.599936 0.592401 0.584994 0.57779 0.570753 0.563865 0.557163 0.55056 0.544093 0.537752 0.531568 0.525494 0.519498 0.513611 0.507829 0.502126 0.496517 0.490967 0.485558 0.480242 0.474999 0.469824 0.464748 0.459736 0.454784 0.449895 0.445038 0.440269 0.435544 0.430877 0.426242 0.421675 0.417145 0.412652 0.408203 0.403807 0.399438 0.395115 0.390846 0.386605 0.382401 0.378243 0.374144 0.370099 0.366104 0.362158 0.358257 0.354386 0.350559 0.346764 0.342992 0.339247 0.335535 0.331852 0.328188 0.324564 0.320966 0.317401 0.313884 0.310373 0.306897 0.303443 0.30004 0.29666 0.293313 0.289982 0.286685 0.283414 0.280174 0.276948 0.273747 0.27056 0.267416 0.26429 0.261176 0.258086 0.255014 0.25197 0.24894 0.24595 0.242977 0.240031 0.237116 0.234209 0.231331 0.228471 0.225638 0.22282 0.220034 0.21727 0.214532 0.211807 0.209103 0.206416 0.20374 0.201088 0.198441 0.195823 0.193222 0.190642 0.188091 0.185556 0.183042 0.180531 0.178047 0.175587 0.173147 0.170731 0.168343 0.165977 0.16362 0.161282 0.158964 0.156664 0.154369 0.152103 0.149852 0.147626 0.145415 0.143215 0.14104 0.13888 0.136748 0.134647 0.13255 0.130483 0.128425 0.126396 0.124388 0.122388 0.120402 0.118428 0.116466 0.114525 0.112598 0.110685 0.108797 0.106925 0.105059 0.103205 0.101373 0.0995462 0.0977454 0.0959629 0.0941897 0.0924266 0.0906768 0.08894 0.08722 0.0855332 0.0838405 0.0821812 0.0805362 0.0789057 0.0772966 0.075699 0.0741093 0.0725324 0.0709693 0.0694311 0.0679037 0.0663908 0.064887 0.0634016 0.0619349 0.0604795 0.0590382 0.0576031 0.0561949 0.0548088 0.0534321 0.0520799 0.0507306 0.049402 0.0480917 0.0467968 0.0455146 0.044252 0.0429929 0.0417556 0.0405242 0.039309 0.0381069 0.0369203 0.0357516 0.0345972 0.0334537 0.0323186 0.0312232 0.0301351 0.0290694 0.0280209 0.0269886 0.0259671 0.0249648 0.0239802 0.0230107 0.0220494 0.0211161 0.0202045 0.0193068 0.0184303 0.0175607 0.0167166 0.0158853 0.0150725 0.014271 0.0134851 0.0127052 0.0119466 0.011197 0.0104655 0.00974742 0.00904589 0.00835082 0.00768002 0.00702565 0.00639798 0.00579173 0.00520472 0.00464607 0.00410802 0.00359016 0.00308255 0.0025951 0.00212352 0.00167362 0.00125338 0.00085962 0.000500231 0.000169326 ];
plot(Recall_SeR, Precision_SeR, ':y', 'linewidth', 1);
Recall_SUN = [1 0.999716 0.997969 0.996875 0.996095 0.995119 0.994158 0.993077 0.991953 0.990738 0.989477 0.988136 0.986704 0.985208 0.983613 0.981914 0.980105 0.978157 0.976084 0.973918 0.971636 0.969293 0.966936 0.96452 0.96199 0.959314 0.956537 0.95369 0.950713 0.94772 0.944643 0.941536 0.938326 0.935027 0.93166 0.928212 0.924711 0.921117 0.917435 0.913678 0.909783 0.905794 0.901717 0.897578 0.893429 0.889203 0.884931 0.880617 0.876271 0.871917 0.867555 0.863155 0.85872 0.854267 0.84977 0.845232 0.84063 0.835938 0.83119 0.826383 0.821484 0.816561 0.811583 0.806631 0.801607 0.796528 0.791387 0.78617 0.780916 0.775619 0.770247 0.764823 0.759334 0.753792 0.748233 0.742624 0.736985 0.731276 0.725527 0.719751 0.713913 0.708033 0.702121 0.696147 0.690135 0.68409 0.67797 0.671839 0.665661 0.65944 0.653198 0.646934 0.640669 0.634353 0.628051 0.621714 0.615366 0.609004 0.602603 0.596241 0.589849 0.583467 0.577053 0.570627 0.564199 0.557802 0.551301 0.544864 0.53841 0.531907 0.525425 0.51888 0.512364 0.505841 0.499347 0.49285 0.486347 0.47985 0.473393 0.466935 0.460465 0.454046 0.447664 0.441259 0.434887 0.428557 0.422228 0.415832 0.409481 0.403145 0.396845 0.390543 0.384274 0.377979 0.371688 0.365418 0.359189 0.352987 0.346796 0.340661 0.334562 0.328433 0.322345 0.316285 0.310244 0.304271 0.298399 0.292588 0.286754 0.281018 0.275328 0.269728 0.264184 0.258705 0.253242 0.247848 0.242481 0.237202 0.231971 0.226786 0.221635 0.216553 0.211498 0.206525 0.201605 0.196716 0.191872 0.187093 0.182352 0.177702 0.173127 0.168604 0.164138 0.159777 0.155441 0.151149 0.146909 0.142759 0.138631 0.134587 0.130577 0.126632 0.122752 0.118914 0.115155 0.111452 0.107804 0.104225 0.100763 0.0973558 0.0940177 0.0907144 0.0874901 0.084324 0.0812383 0.0781861 0.0752103 0.0722933 0.0694744 0.0666962 0.0639711 0.0613257 0.0587226 0.0561915 0.0537526 0.0513562 0.0490222 0.0467591 0.0445457 0.0423987 0.0403186 0.0382955 0.0363354 0.0344431 0.0326072 0.0308225 0.0291161 0.0274513 0.0258446 0.0242812 0.0227867 0.0213364 0.0199479 0.0186016 0.0173014 0.0160674 0.0149062 0.0138082 0.0127509 0.0117441 0.0107918 0.00987717 0.00902337 0.00821098 0.00743993 0.00671657 0.00603654 0.00539639 0.00480144 0.00424479 0.00373116 0.00326279 0.00283144 0.00243789 0.00208054 0.00174958 0.00145746 0.00119399 0.000957197 0.000744228 0.000568459 0.000420607 0.000293449 0.000193666 0.000114463 6.16539e-005 ];
Precision_SUN = [0.169567 0.171352 0.178864 0.18179 0.18474 0.187864 0.191414 0.195183 0.199182 0.203211 0.207405 0.211671 0.216064 0.220561 0.225146 0.229688 0.234212 0.238734 0.243232 0.247679 0.252064 0.256387 0.260709 0.265032 0.269322 0.273584 0.277789 0.281931 0.286018 0.290055 0.293973 0.297797 0.301536 0.305166 0.308711 0.312188 0.315529 0.318765 0.321899 0.32493 0.327858 0.33071 0.333521 0.336311 0.339047 0.341743 0.344427 0.347057 0.349652 0.352213 0.35473 0.357246 0.35973 0.362236 0.364754 0.367279 0.3698 0.372331 0.374835 0.377319 0.379808 0.382287 0.384742 0.387193 0.389653 0.39208 0.394512 0.39691 0.3993 0.401682 0.404053 0.406415 0.408766 0.411116 0.413458 0.415806 0.418129 0.420422 0.422731 0.425002 0.42728 0.429549 0.431787 0.434012 0.436204 0.438397 0.440567 0.442736 0.44487 0.447006 0.449146 0.451272 0.453421 0.455529 0.457687 0.459828 0.461935 0.464038 0.466151 0.46824 0.470288 0.472309 0.474344 0.476374 0.478389 0.48043 0.482428 0.484468 0.486484 0.48845 0.490427 0.492341 0.49426 0.496169 0.498071 0.499973 0.501832 0.503682 0.505603 0.507501 0.509377 0.511292 0.513195 0.515057 0.516967 0.518885 0.520775 0.522631 0.524473 0.526284 0.528059 0.529851 0.531647 0.533393 0.535086 0.536784 0.538466 0.540101 0.54172 0.543327 0.544896 0.546443 0.547974 0.549545 0.551025 0.552561 0.554137 0.55567 0.557132 0.558607 0.56006 0.561532 0.563006 0.564542 0.565981 0.56747 0.568893 0.570336 0.571781 0.573172 0.574624 0.576049 0.577368 0.578694 0.580044 0.581385 0.582778 0.584141 0.585392 0.586672 0.588054 0.589383 0.590672 0.592003 0.593388 0.594674 0.596002 0.597292 0.598591 0.599855 0.601132 0.602282 0.603431 0.604575 0.6058 0.606915 0.608107 0.609275 0.610527 0.611733 0.612927 0.614079 0.615126 0.616158 0.617228 0.618285 0.619412 0.62037 0.621356 0.622518 0.623631 0.624641 0.625496 0.626264 0.627267 0.62815 0.628988 0.629753 0.630566 0.631479 0.632306 0.633084 0.633845 0.63483 0.63557 0.636264 0.63691 0.637616 0.63855 0.639118 0.639626 0.64004 0.640715 0.640949 0.641307 0.641381 0.641769 0.64205 0.642041 0.642153 0.641874 0.642078 0.642428 0.642042 0.642346 0.642694 0.642868 0.642973 0.643041 0.644327 0.643824 0.643703 0.644759 0.646 0.646163 0.645416 0.645396 0.645384 0.646244 0.645876 0.645834 0.644748 0.642817 0.643027 0.640274 0.639667 ];
TPR_SUN = [1 0.999716 0.997969 0.996875 0.996095 0.995119 0.994158 0.993077 0.991953 0.990738 0.989477 0.988136 0.986704 0.985208 0.983613 0.981914 0.980105 0.978157 0.976084 0.973918 0.971636 0.969293 0.966936 0.96452 0.96199 0.959314 0.956537 0.95369 0.950713 0.94772 0.944643 0.941536 0.938326 0.935027 0.93166 0.928212 0.924711 0.921117 0.917435 0.913678 0.909783 0.905794 0.901717 0.897578 0.893429 0.889203 0.884931 0.880617 0.876271 0.871917 0.867555 0.863155 0.85872 0.854267 0.84977 0.845232 0.84063 0.835938 0.83119 0.826383 0.821484 0.816561 0.811583 0.806631 0.801607 0.796528 0.791387 0.78617 0.780916 0.775619 0.770247 0.764823 0.759334 0.753792 0.748233 0.742624 0.736985 0.731276 0.725527 0.719751 0.713913 0.708033 0.702121 0.696147 0.690135 0.68409 0.67797 0.671839 0.665661 0.65944 0.653198 0.646934 0.640669 0.634353 0.628051 0.621714 0.615366 0.609004 0.602603 0.596241 0.589849 0.583467 0.577053 0.570627 0.564199 0.557802 0.551301 0.544864 0.53841 0.531907 0.525425 0.51888 0.512364 0.505841 0.499347 0.49285 0.486347 0.47985 0.473393 0.466935 0.460465 0.454046 0.447664 0.441259 0.434887 0.428557 0.422228 0.415832 0.409481 0.403145 0.396845 0.390543 0.384274 0.377979 0.371688 0.365418 0.359189 0.352987 0.346796 0.340661 0.334562 0.328433 0.322345 0.316285 0.310244 0.304271 0.298399 0.292588 0.286754 0.281018 0.275328 0.269728 0.264184 0.258705 0.253242 0.247848 0.242481 0.237202 0.231971 0.226786 0.221635 0.216553 0.211498 0.206525 0.201605 0.196716 0.191872 0.187093 0.182352 0.177702 0.173127 0.168604 0.164138 0.159777 0.155441 0.151149 0.146909 0.142759 0.138631 0.134587 0.130577 0.126632 0.122752 0.118914 0.115155 0.111452 0.107804 0.104225 0.100763 0.0973558 0.0940177 0.0907144 0.0874901 0.084324 0.0812383 0.0781861 0.0752103 0.0722933 0.0694744 0.0666962 0.0639711 0.0613257 0.0587226 0.0561915 0.0537526 0.0513562 0.0490222 0.0467591 0.0445457 0.0423987 0.0403186 0.0382955 0.0363354 0.0344431 0.0326072 0.0308225 0.0291161 0.0274513 0.0258446 0.0242812 0.0227867 0.0213364 0.0199479 0.0186016 0.0173014 0.0160674 0.0149062 0.0138082 0.0127509 0.0117441 0.0107918 0.00987717 0.00902337 0.00821098 0.00743993 0.00671657 0.00603654 0.00539639 0.00480144 0.00424479 0.00373116 0.00326279 0.00283144 0.00243789 0.00208054 0.00174958 0.00145746 0.00119399 0.000957197 0.000744228 0.000568459 0.000420607 0.000293449 0.000193666 0.000114463 6.16539e-005 ];
FPR_SUN = [1 0.992185 0.959515 0.945696 0.931387 0.917493 0.902662 0.887754 0.872484 0.856962 0.840987 0.82526 0.80963 0.794123 0.778865 0.764035 0.749589 0.735456 0.721619 0.708141 0.695048 0.68232 0.669898 0.65784 0.646133 0.634729 0.62362 0.612796 0.602305 0.592098 0.582222 0.572627 0.563307 0.554296 0.545544 0.53703 0.528831 0.520871 0.513097 0.505506 0.4981 0.490839 0.483719 0.476729 0.46988 0.463151 0.456516 0.450007 0.443576 0.437247 0.431019 0.424846 0.418772 0.412756 0.406779 0.400853 0.395005 0.389196 0.383471 0.377817 0.37222 0.366709 0.361275 0.355906 0.35058 0.345326 0.340124 0.334989 0.329915 0.324888 0.31991 0.314981 0.310117 0.305288 0.300528 0.295824 0.291181 0.286616 0.282093 0.277633 0.273222 0.268849 0.264541 0.260282 0.256093 0.251946 0.247832 0.243764 0.239747 0.235775 0.231827 0.227919 0.224054 0.220229 0.216414 0.212652 0.208921 0.205225 0.201555 0.197933 0.19434 0.190793 0.187266 0.183769 0.18032 0.176899 0.173515 0.170161 0.166852 0.163579 0.160348 0.157159 0.154004 0.150884 0.147803 0.144742 0.141716 0.138718 0.135751 0.132823 0.129933 0.127073 0.124251 0.12147 0.118717 0.115997 0.113317 0.110675 0.108077 0.105514 0.102985 0.100495 0.0980471 0.0956432 0.0932841 0.0909567 0.0886712 0.0864248 0.0842054 0.0820295 0.0798912 0.0777901 0.0757264 0.0736904 0.0716901 0.0697271 0.0677975 0.065908 0.0640622 0.0622529 0.0604828 0.0587431 0.0570211 0.0553388 0.0536873 0.0520615 0.0504726 0.0489132 0.0473916 0.0459006 0.0444326 0.0430014 0.0416073 0.0402494 0.0389203 0.0376075 0.0363325 0.0350863 0.0338646 0.0326713 0.0315011 0.0303636 0.029256 0.0281817 0.027132 0.0261066 0.0251031 0.0241333 0.0231894 0.0222689 0.0213686 0.0204998 0.019652 0.0188333 0.0180407 0.0172661 0.0165119 0.0157879 0.0150846 0.0144003 0.0137382 0.0130995 0.0124831 0.0118899 0.0113143 0.0107556 0.0102185 0.00970212 0.00920569 0.00872498 0.00826662 0.00782329 0.00740256 0.00699589 0.00660502 0.0062254 0.00586484 0.00552319 0.00519553 0.00488052 0.00458016 0.00429377 0.00402313 0.00376299 0.00351826 0.00328632 0.00306346 0.00285223 0.00265344 0.00246629 0.00228976 0.00212315 0.00196584 0.00181965 0.00168142 0.00155005 0.00142545 0.00130908 0.0011998 0.00109542 0.000996525 0.000906669 0.000821737 0.000742964 0.000668893 0.00060059 0.000535612 0.000477046 0.000422466 0.000371639 0.000325372 0.000282505 0.000243002 0.000207977 0.000176627 0.000148582 0.000124004 0.000101334 8.08322e-005 6.32315e-005 4.85046e-005 3.55654e-005 2.51629e-005 1.65463e-005 9.86289e-006 5.35688e-006 ];
plot(Recall_SUN, Precision_SUN, '--k', 'linewidth', 1);
Recall_SR = [1 0.971688 0.909542 0.855126 0.808827 0.768632 0.732723 0.700075 0.670114 0.642441 0.616745 0.592761 0.570277 0.549098 0.529185 0.510453 0.49277 0.476056 0.460137 0.44502 0.430655 0.416892 0.403746 0.391198 0.379193 0.367668 0.35663 0.34609 0.33588 0.326087 0.316649 0.307532 0.298774 0.290304 0.282185 0.274381 0.266759 0.259461 0.252402 0.245579 0.238943 0.23255 0.226373 0.220359 0.214543 0.208929 0.203484 0.198201 0.193133 0.188207 0.183402 0.17878 0.17427 0.169878 0.165622 0.161497 0.157471 0.153557 0.149774 0.146085 0.142545 0.139048 0.135632 0.132344 0.129153 0.126055 0.123005 0.120038 0.11718 0.114377 0.111633 0.109002 0.106455 0.103958 0.101504 0.0991177 0.096783 0.0945213 0.0923043 0.0901327 0.0880463 0.0859951 0.0839944 0.0820501 0.0801432 0.0782668 0.0764635 0.0746935 0.0729697 0.0712987 0.0696614 0.0680613 0.0665103 0.0650194 0.0635237 0.0620755 0.0606606 0.0592788 0.0579363 0.0566306 0.0553503 0.0540925 0.0528768 0.0516918 0.0505254 0.0493983 0.0482975 0.0472033 0.0461483 0.0451086 0.0441042 0.0431131 0.0421463 0.0412076 0.0402945 0.0393907 0.0385317 0.0376792 0.0368506 0.0360347 0.0352422 0.0344721 0.0337021 0.0329799 0.032269 0.0315503 0.0308566 0.0301821 0.0295125 0.028861 0.0282287 0.0276042 0.0269847 0.0263827 0.0257995 0.0252324 0.0246671 0.0241148 0.0235744 0.0230435 0.0225339 0.0220359 0.0215347 0.0210555 0.0205846 0.0201323 0.0196831 0.0192484 0.0188213 0.0183999 0.0179886 0.0175699 0.0171763 0.0167865 0.0164032 0.0160307 0.0156691 0.0153092 0.0149574 0.0146277 0.0142988 0.0139784 0.0136607 0.0133551 0.0130594 0.0127666 0.012469 0.0121793 0.0119065 0.0116381 0.0113727 0.0111155 0.010855 0.0106066 0.010356 0.0101091 0.00986632 0.00963012 0.00940107 0.00917832 0.0089637 0.00875391 0.00853854 0.00832924 0.00813549 0.00794102 0.00774832 0.00755314 0.00736303 0.00717902 0.00700256 0.00682326 0.00665316 0.00648323 0.00631508 0.00615221 0.00599026 0.00583409 0.00568775 0.00553656 0.00539095 0.00525071 0.00511012 0.00497053 0.00483575 0.00470416 0.00456895 0.00443886 0.00431813 0.00419648 0.00407537 0.00396106 0.00384413 0.00372768 0.00361389 0.0034982 0.00339413 0.00328277 0.0031824 0.00308716 0.00298491 0.00288396 0.00278682 0.00269149 0.00260031 0.00251071 0.00241954 0.00233061 0.00224133 0.00215831 0.00207567 0.00199612 0.00192166 0.00184429 0.00176938 0.00169376 0.00162433 0.00154844 0.00148313 0.00141484 0.00134757 0.00128073 0.00121437 0.00114979 0.00108755 0.00102436 0.00096309 0.000906349 0.000851944 0.000797919 0.000743049 0.000691081 0.000637006 0.000586522 0.000536927 0.000488686 ];
Precision_SR = [0.169567 0.206772 0.262206 0.295772 0.319122 0.336946 0.351356 0.363277 0.373508 0.382638 0.390928 0.398556 0.405588 0.412113 0.418236 0.42404 0.429542 0.43473 0.439618 0.44428 0.4487 0.452899 0.456892 0.460703 0.464462 0.46802 0.471449 0.474687 0.477851 0.480859 0.4838 0.486574 0.489353 0.491969 0.494552 0.497023 0.499388 0.501751 0.50404 0.506205 0.508278 0.510264 0.51224 0.514131 0.515979 0.517774 0.519496 0.521194 0.5229 0.524543 0.526155 0.527701 0.529175 0.530693 0.532088 0.533462 0.534739 0.53606 0.537439 0.538782 0.540098 0.541263 0.54246 0.543729 0.544941 0.545995 0.547045 0.548139 0.549271 0.550372 0.551404 0.552437 0.553513 0.554584 0.555613 0.556515 0.557507 0.5585 0.559383 0.560345 0.561228 0.562107 0.562883 0.563696 0.56443 0.565113 0.565798 0.566417 0.567224 0.567898 0.568556 0.569143 0.569792 0.57058 0.571245 0.571815 0.57229 0.572852 0.573376 0.573927 0.574312 0.574747 0.575145 0.575628 0.576047 0.576524 0.577 0.577478 0.577961 0.578245 0.578765 0.579169 0.579628 0.579841 0.580127 0.580454 0.580976 0.581407 0.58187 0.582225 0.582603 0.582974 0.583449 0.584018 0.584453 0.584725 0.584982 0.5854 0.58571 0.585994 0.586356 0.586769 0.586988 0.587168 0.587365 0.587544 0.587819 0.588022 0.588252 0.588471 0.588798 0.58902 0.589123 0.589397 0.589609 0.589948 0.590153 0.590443 0.590657 0.590993 0.591356 0.591443 0.591454 0.591542 0.591711 0.591926 0.592244 0.592404 0.592535 0.592501 0.59279 0.593053 0.593344 0.593643 0.593808 0.594026 0.594174 0.594331 0.594652 0.594949 0.595311 0.59574 0.595783 0.596132 0.596467 0.596502 0.596647 0.596699 0.59697 0.59736 0.597629 0.597976 0.598361 0.59864 0.598881 0.599513 0.599995 0.600124 0.600043 0.600028 0.600487 0.600433 0.600684 0.600873 0.601073 0.60127 0.60162 0.601834 0.60174 0.601971 0.602519 0.602474 0.602634 0.603219 0.603407 0.603529 0.603856 0.603998 0.604248 0.604542 0.604828 0.604934 0.604731 0.604798 0.60531 0.605438 0.605596 0.605663 0.60601 0.606104 0.605974 0.605924 0.605969 0.606261 0.606595 0.606605 0.606608 0.607062 0.607152 0.607361 0.607943 0.608514 0.609558 0.609721 0.609817 0.610496 0.610911 0.610929 0.612257 0.61172 0.612493 0.612483 0.612794 0.612195 0.611913 0.612224 0.613289 0.614364 0.614389 0.614738 0.614719 0.616528 0.616341 0.617669 0.619686 0.619208 ];
TPR_SR = [1 0.971688 0.909542 0.855126 0.808827 0.768632 0.732723 0.700075 0.670114 0.642441 0.616745 0.592761 0.570277 0.549098 0.529185 0.510453 0.49277 0.476056 0.460137 0.44502 0.430655 0.416892 0.403746 0.391198 0.379193 0.367668 0.35663 0.34609 0.33588 0.326087 0.316649 0.307532 0.298774 0.290304 0.282185 0.274381 0.266759 0.259461 0.252402 0.245579 0.238943 0.23255 0.226373 0.220359 0.214543 0.208929 0.203484 0.198201 0.193133 0.188207 0.183402 0.17878 0.17427 0.169878 0.165622 0.161497 0.157471 0.153557 0.149774 0.146085 0.142545 0.139048 0.135632 0.132344 0.129153 0.126055 0.123005 0.120038 0.11718 0.114377 0.111633 0.109002 0.106455 0.103958 0.101504 0.0991177 0.096783 0.0945213 0.0923043 0.0901327 0.0880463 0.0859951 0.0839944 0.0820501 0.0801432 0.0782668 0.0764635 0.0746935 0.0729697 0.0712987 0.0696614 0.0680613 0.0665103 0.0650194 0.0635237 0.0620755 0.0606606 0.0592788 0.0579363 0.0566306 0.0553503 0.0540925 0.0528768 0.0516918 0.0505254 0.0493983 0.0482975 0.0472033 0.0461483 0.0451086 0.0441042 0.0431131 0.0421463 0.0412076 0.0402945 0.0393907 0.0385317 0.0376792 0.0368506 0.0360347 0.0352422 0.0344721 0.0337021 0.0329799 0.032269 0.0315503 0.0308566 0.0301821 0.0295125 0.028861 0.0282287 0.0276042 0.0269847 0.0263827 0.0257995 0.0252324 0.0246671 0.0241148 0.0235744 0.0230435 0.0225339 0.0220359 0.0215347 0.0210555 0.0205846 0.0201323 0.0196831 0.0192484 0.0188213 0.0183999 0.0179886 0.0175699 0.0171763 0.0167865 0.0164032 0.0160307 0.0156691 0.0153092 0.0149574 0.0146277 0.0142988 0.0139784 0.0136607 0.0133551 0.0130594 0.0127666 0.012469 0.0121793 0.0119065 0.0116381 0.0113727 0.0111155 0.010855 0.0106066 0.010356 0.0101091 0.00986632 0.00963012 0.00940107 0.00917832 0.0089637 0.00875391 0.00853854 0.00832924 0.00813549 0.00794102 0.00774832 0.00755314 0.00736303 0.00717902 0.00700256 0.00682326 0.00665316 0.00648323 0.00631508 0.00615221 0.00599026 0.00583409 0.00568775 0.00553656 0.00539095 0.00525071 0.00511012 0.00497053 0.00483575 0.00470416 0.00456895 0.00443886 0.00431813 0.00419648 0.00407537 0.00396106 0.00384413 0.00372768 0.00361389 0.0034982 0.00339413 0.00328277 0.0031824 0.00308716 0.00298491 0.00288396 0.00278682 0.00269149 0.00260031 0.00251071 0.00241954 0.00233061 0.00224133 0.00215831 0.00207567 0.00199612 0.00192166 0.00184429 0.00176938 0.00169376 0.00162433 0.00154844 0.00148313 0.00141484 0.00134757 0.00128073 0.00121437 0.00114979 0.00108755 0.00102436 0.00096309 0.000906349 0.000851944 0.000797919 0.000743049 0.000691081 0.000637006 0.000586522 0.000536927 0.000488686 ];
FPR_SR = [1 0.81664 0.618147 0.513677 0.446087 0.397069 0.358584 0.327264 0.300928 0.278181 0.258227 0.240571 0.224885 0.21082 0.198114 0.186524 0.175933 0.166238 0.157319 0.14906 0.141437 0.13436 0.127767 0.121597 0.115813 0.110393 0.105298 0.100543 0.0960536 0.0918384 0.0878565 0.0840926 0.0805239 0.0771596 0.0739725 0.0709556 0.0680896 0.0653589 0.0627734 0.0603107 0.057971 0.0557472 0.053625 0.0516088 0.0496815 0.0478419 0.0460813 0.0444093 0.042804 0.0412692 0.0397971 0.0383959 0.0370476 0.0357556 0.0345221 0.0333412 0.03221 0.0311159 0.0300658 0.0290555 0.0280821 0.027153 0.0262581 0.0253928 0.0245651 0.0237722 0.0230035 0.0222656 0.021552 0.0208647 0.0202007 0.0195636 0.0189506 0.0183567 0.0177846 0.017236 0.016702 0.0161869 0.0156903 0.0152096 0.014745 0.0142956 0.0138643 0.0134477 0.0130451 0.0126569 0.0122795 0.0119147 0.0115615 0.0112193 0.0108866 0.0105704 0.0102589 0.00995887 0.00966879 0.00939013 0.00911951 0.00885709 0.00860377 0.00835894 0.00812132 0.00789303 0.00766983 0.00745699 0.00724786 0.00704715 0.00685024 0.00665947 0.00647372 0.00629721 0.00612298 0.00595171 0.00578563 0.00562931 0.00547714 0.00532727 0.00518149 0.00503985 0.00490252 0.00476873 0.0046395 0.0045147 0.00439067 0.0042709 0.00415686 0.00404464 0.00393731 0.00383099 0.00372926 0.00362893 0.00353131 0.00343595 0.00334435 0.00325673 0.00317215 0.00308849 0.00300561 0.00292732 0.00285048 0.00277565 0.00270147 0.00263073 0.00256244 0.00249467 0.00242972 0.00236644 0.00230558 0.0022458 0.00218736 0.00213043 0.00207348 0.00201953 0.00196796 0.00191662 0.00186722 0.00181898 0.00177224 0.00172627 0.00168201 0.00163867 0.00159647 0.0015553 0.00151401 0.00147384 0.00143617 0.00139949 0.00136252 0.00132638 0.00129116 0.00125663 0.00122444 0.00119012 0.00115945 0.00112882 0.00109855 0.00107068 0.00104249 0.00101527 0.000987645 0.000960834 0.000934625 0.000909515 0.000884476 0.000860162 0.000836497 0.000813392 0.000790456 0.00076969 0.000749044 0.000728077 0.000707212 0.000687537 0.000668545 0.000649958 0.000631986 0.000614906 0.00059729 0.000580135 0.000564641 0.000548002 0.000531434 0.000516642 0.000501014 0.000486131 0.000471923 0.000457866 0.000443359 0.000429896 0.000417027 0.000404047 0.000391609 0.00037987 0.000368042 0.000356598 0.000345056 0.00033383 0.000322348 0.000311844 0.000301799 0.000292085 0.000282632 0.000272804 0.000263598 0.00025453 0.000245178 0.000236275 0.00022756 0.000218846 0.000210974 0.000202768 0.000194867 0.000187194 0.000179685 0.000172641 0.000165847 0.00015846 0.000151309 0.000144662 0.000138137 0.000132112 0.000125585 0.000119358 0.000113523 0.000107971 0.000102063 9.65566e-005 9.13832e-005 8.57292e-005 8.03189e-005 7.52664e-005 7.03363e-005 6.52703e-005 6.03328e-005 5.56329e-005 5.0949e-005 4.68475e-005 ];
plot(Recall_SR, Precision_SR, '--b', 'linewidth', 1);
Recall_GB = [1 0.999276 0.996868 0.99387 0.990377 0.986187 0.981559 0.976662 0.971325 0.965718 0.960122 0.954507 0.949038 0.943701 0.938488 0.933366 0.928318 0.923376 0.918489 0.913652 0.90885 0.904061 0.899279 0.894534 0.88986 0.88522 0.880598 0.876034 0.871475 0.866961 0.862444 0.857989 0.853525 0.84907 0.844634 0.840169 0.835731 0.831252 0.826782 0.822303 0.817837 0.813367 0.808879 0.804406 0.799925 0.795451 0.790966 0.786416 0.781911 0.777373 0.772826 0.768238 0.763633 0.75902 0.754444 0.749836 0.745227 0.740582 0.735967 0.731314 0.726643 0.721975 0.717308 0.712637 0.70794 0.703213 0.698469 0.693683 0.688918 0.684148 0.679391 0.674605 0.669824 0.665066 0.660255 0.655398 0.650541 0.645639 0.640729 0.635848 0.630952 0.626077 0.621189 0.616298 0.611401 0.606488 0.601529 0.596546 0.591584 0.586636 0.581672 0.576712 0.571682 0.566681 0.561719 0.556734 0.551729 0.546712 0.541669 0.53661 0.531544 0.526473 0.521436 0.516391 0.511349 0.506338 0.501306 0.496306 0.491322 0.48631 0.481288 0.476294 0.471336 0.466413 0.461508 0.456609 0.451691 0.446759 0.441862 0.436942 0.432066 0.427165 0.422298 0.417435 0.412542 0.40772 0.402911 0.398113 0.393348 0.388592 0.383857 0.379165 0.374448 0.36972 0.365022 0.360353 0.355713 0.351076 0.346451 0.341829 0.337188 0.332563 0.327963 0.323363 0.31879 0.314219 0.309712 0.30522 0.300725 0.296271 0.291837 0.287428 0.283058 0.278738 0.274443 0.270186 0.265976 0.261788 0.257631 0.253474 0.249326 0.245193 0.241075 0.236995 0.23294 0.228895 0.2249 0.22095 0.217026 0.213142 0.209295 0.205476 0.201704 0.19791 0.194142 0.190423 0.186742 0.183101 0.179498 0.175916 0.172354 0.168842 0.16536 0.161884 0.158446 0.155039 0.151676 0.148331 0.145039 0.141768 0.138549 0.135376 0.132199 0.129073 0.125972 0.122935 0.119928 0.116952 0.113997 0.111054 0.108152 0.105261 0.102446 0.0996608 0.0969013 0.0941525 0.0914639 0.0887944 0.0861731 0.0836049 0.0810616 0.0785481 0.0760462 0.0735747 0.0711548 0.0687521 0.0663655 0.0640585 0.0617514 0.0594611 0.0572076 0.0549727 0.0527638 0.0506161 0.0485129 0.046417 0.0443829 0.0423698 0.0403849 0.0384373 0.0365283 0.0346586 0.0328303 0.0310204 0.0292687 0.0275315 0.0258322 0.0241512 0.0225084 0.0209193 0.0193389 0.0178276 0.0163497 0.0149166 0.0135237 0.0121758 0.0108609 0.00957438 0.00833551 0.0071191 0.00592793 0.00478274 0.00364587 0.00256746 0.00151826 0.000511887 ];
Precision_GB = [0.169567 0.178077 0.189319 0.198915 0.207621 0.21573 0.223391 0.230636 0.237445 0.243925 0.25015 0.256128 0.261932 0.267562 0.273055 0.278418 0.283697 0.288909 0.294007 0.299004 0.303946 0.308834 0.313668 0.318439 0.323158 0.327812 0.332443 0.337042 0.341584 0.346104 0.350581 0.355044 0.35949 0.363911 0.36832 0.372716 0.37707 0.381376 0.385637 0.389873 0.394087 0.39823 0.402366 0.406512 0.410653 0.414753 0.418847 0.422887 0.426937 0.43097 0.434985 0.438976 0.442969 0.446938 0.450893 0.454807 0.458718 0.462592 0.466447 0.470301 0.474156 0.477982 0.481779 0.48559 0.489366 0.49312 0.496817 0.500481 0.5041 0.507678 0.511274 0.5148 0.518303 0.52184 0.525333 0.528722 0.532146 0.535509 0.538863 0.542214 0.545524 0.54884 0.552121 0.555381 0.55864 0.561843 0.565041 0.568187 0.571295 0.57438 0.577437 0.580443 0.58341 0.586333 0.589235 0.5921 0.594939 0.597792 0.600552 0.603322 0.606024 0.608742 0.611472 0.614137 0.616812 0.619452 0.622085 0.624643 0.627162 0.629653 0.632125 0.634559 0.637018 0.639444 0.641901 0.64435 0.646699 0.649041 0.651389 0.65365 0.655888 0.658128 0.660403 0.662677 0.664891 0.667146 0.669352 0.671559 0.673742 0.675899 0.678036 0.680206 0.682396 0.684526 0.686589 0.68862 0.690619 0.692592 0.694485 0.696371 0.698232 0.700043 0.701861 0.70367 0.705492 0.70728 0.709069 0.710823 0.712566 0.714297 0.715965 0.717621 0.719253 0.7209 0.722512 0.724172 0.725843 0.727431 0.729038 0.730642 0.732241 0.733878 0.735456 0.737031 0.738627 0.740198 0.74176 0.74335 0.744868 0.746379 0.747866 0.74933 0.75087 0.752328 0.753682 0.755112 0.756516 0.757856 0.759117 0.760441 0.761758 0.763107 0.764383 0.765624 0.766941 0.768254 0.769477 0.770722 0.771938 0.773138 0.774317 0.775616 0.776767 0.777976 0.77916 0.780396 0.78165 0.782861 0.784153 0.785364 0.78648 0.787635 0.788879 0.789994 0.791189 0.792334 0.793406 0.794437 0.79563 0.796654 0.797678 0.798624 0.799668 0.800538 0.801471 0.802566 0.803619 0.80484 0.805969 0.807117 0.808323 0.809625 0.810695 0.811877 0.812973 0.814003 0.815135 0.816366 0.81759 0.81887 0.820117 0.821551 0.822887 0.824007 0.825465 0.826644 0.827941 0.829128 0.830305 0.831477 0.832721 0.833807 0.834994 0.83597 0.837487 0.838872 0.84011 0.841385 0.842731 0.843754 0.844482 0.846486 0.847401 0.849223 0.849934 0.852218 ];
TPR_GB = [1 0.999276 0.996868 0.99387 0.990377 0.986187 0.981559 0.976662 0.971325 0.965718 0.960122 0.954507 0.949038 0.943701 0.938488 0.933366 0.928318 0.923376 0.918489 0.913652 0.90885 0.904061 0.899279 0.894534 0.88986 0.88522 0.880598 0.876034 0.871475 0.866961 0.862444 0.857989 0.853525 0.84907 0.844634 0.840169 0.835731 0.831252 0.826782 0.822303 0.817837 0.813367 0.808879 0.804406 0.799925 0.795451 0.790966 0.786416 0.781911 0.777373 0.772826 0.768238 0.763633 0.75902 0.754444 0.749836 0.745227 0.740582 0.735967 0.731314 0.726643 0.721975 0.717308 0.712637 0.70794 0.703213 0.698469 0.693683 0.688918 0.684148 0.679391 0.674605 0.669824 0.665066 0.660255 0.655398 0.650541 0.645639 0.640729 0.635848 0.630952 0.626077 0.621189 0.616298 0.611401 0.606488 0.601529 0.596546 0.591584 0.586636 0.581672 0.576712 0.571682 0.566681 0.561719 0.556734 0.551729 0.546712 0.541669 0.53661 0.531544 0.526473 0.521436 0.516391 0.511349 0.506338 0.501306 0.496306 0.491322 0.48631 0.481288 0.476294 0.471336 0.466413 0.461508 0.456609 0.451691 0.446759 0.441862 0.436942 0.432066 0.427165 0.422298 0.417435 0.412542 0.40772 0.402911 0.398113 0.393348 0.388592 0.383857 0.379165 0.374448 0.36972 0.365022 0.360353 0.355713 0.351076 0.346451 0.341829 0.337188 0.332563 0.327963 0.323363 0.31879 0.314219 0.309712 0.30522 0.300725 0.296271 0.291837 0.287428 0.283058 0.278738 0.274443 0.270186 0.265976 0.261788 0.257631 0.253474 0.249326 0.245193 0.241075 0.236995 0.23294 0.228895 0.2249 0.22095 0.217026 0.213142 0.209295 0.205476 0.201704 0.19791 0.194142 0.190423 0.186742 0.183101 0.179498 0.175916 0.172354 0.168842 0.16536 0.161884 0.158446 0.155039 0.151676 0.148331 0.145039 0.141768 0.138549 0.135376 0.132199 0.129073 0.125972 0.122935 0.119928 0.116952 0.113997 0.111054 0.108152 0.105261 0.102446 0.0996608 0.0969013 0.0941525 0.0914639 0.0887944 0.0861731 0.0836049 0.0810616 0.0785481 0.0760462 0.0735747 0.0711548 0.0687521 0.0663655 0.0640585 0.0617514 0.0594611 0.0572076 0.0549727 0.0527638 0.0506161 0.0485129 0.046417 0.0443829 0.0423698 0.0403849 0.0384373 0.0365283 0.0346586 0.0328303 0.0310204 0.0292687 0.0275315 0.0258322 0.0241512 0.0225084 0.0209193 0.0193389 0.0178276 0.0163497 0.0149166 0.0135237 0.0121758 0.0108609 0.00957438 0.00833551 0.0071191 0.00592793 0.00478274 0.00364587 0.00256746 0.00151826 0.000511887 ];
FPR_GB = [1 0.943441 0.876859 0.825373 0.781974 0.743726 0.709617 0.679066 0.651592 0.626526 0.603591 0.582555 0.56312 0.545165 0.528428 0.512808 0.498119 0.484209 0.471102 0.458723 0.446926 0.435661 0.424874 0.414564 0.404685 0.395216 0.386068 0.377243 0.368756 0.360537 0.352588 0.34489 0.337402 0.330128 0.323051 0.316136 0.309431 0.302905 0.296587 0.290442 0.28446 0.278631 0.272939 0.267362 0.261923 0.256625 0.251452 0.246388 0.241455 0.236627 0.231899 0.22725 0.222706 0.218244 0.213879 0.20961 0.205426 0.201323 0.197302 0.193345 0.189444 0.185633 0.181904 0.178247 0.174665 0.171155 0.167716 0.164352 0.161067 0.15784 0.154671 0.151574 0.148553 0.145579 0.142673 0.139851 0.13707 0.134344 0.131676 0.129062 0.126503 0.123994 0.121541 0.119129 0.116747 0.114415 0.112117 0.109877 0.107696 0.105557 0.103457 0.101405 0.0993942 0.0974315 0.0954984 0.0936062 0.0917301 0.0898805 0.0880716 0.0862879 0.0845392 0.0828043 0.0810925 0.0794175 0.0777547 0.0761285 0.0745277 0.0729576 0.0714198 0.0699131 0.068433 0.0669783 0.065545 0.0641459 0.0627629 0.0614066 0.0600788 0.0587737 0.0574879 0.0562227 0.0549835 0.0537634 0.0525613 0.0513767 0.0502176 0.0490727 0.0479567 0.0468577 0.0457813 0.0447255 0.0436917 0.0426685 0.0416621 0.040678 0.0397118 0.0387632 0.0378337 0.0369192 0.0360285 0.0351582 0.0343045 0.0334713 0.0326569 0.0318626 0.0310859 0.0303258 0.0295737 0.0288382 0.0281205 0.0274166 0.026729 0.0260581 0.0253984 0.0247477 0.0241106 0.0234839 0.0228664 0.0222665 0.0216761 0.0210985 0.0205339 0.0199779 0.0194354 0.0189091 0.0183901 0.0178802 0.0173808 0.0168915 0.0164147 0.0159473 0.0154897 0.01504 0.014599 0.0141737 0.0137576 0.0133454 0.0129423 0.0125542 0.0121749 0.0118011 0.0114375 0.0110782 0.0107324 0.0103946 0.0100621 0.00973937 0.00942775 0.00911968 0.00882224 0.00853111 0.00824837 0.00797017 0.00770059 0.00743411 0.00717638 0.00692042 0.00667326 0.00643206 0.00619603 0.00596734 0.00574721 0.00553172 0.0053225 0.00512027 0.00492058 0.00473002 0.0045457 0.00436735 0.0041918 0.00402433 0.00385985 0.00370071 0.00354339 0.00339082 0.00324459 0.00310046 0.00296148 0.0028269 0.00269694 0.00257161 0.00244969 0.00233133 0.00221904 0.00210686 0.00200007 0.0018982 0.00179697 0.00169914 0.00160225 0.00150885 0.00141795 0.00132996 0.00124548 0.001166 0.00108825 0.00101362 0.000941759 0.000871799 0.000804691 0.000738716 0.000674593 0.000613724 0.0005567 0.000503653 0.000451893 0.000402435 0.000354999 0.000308538 0.000264034 0.000221156 0.000180828 0.000142625 0.000108103 7.45934e-005 4.39732e-005 1.45739e-005 ];
plot(Recall_GB, Precision_GB, '--g', 'linewidth', 1);
Recall_AIM = [1 0.97082 0.970699 0.970494 0.97021 0.969841 0.96937 0.96878 0.968088 0.967353 0.966567 0.965654 0.964738 0.963766 0.962735 0.961658 0.960527 0.959381 0.95822 0.957014 0.955797 0.954553 0.953264 0.951914 0.950514 0.949083 0.947615 0.946104 0.94454 0.942964 0.941365 0.939731 0.937927 0.936232 0.934509 0.932739 0.930925 0.92908 0.927186 0.925259 0.923318 0.921342 0.91933 0.917304 0.915253 0.91315 0.911029 0.908883 0.90674 0.9045 0.902289 0.900038 0.897742 0.895398 0.893007 0.890589 0.888137 0.885654 0.883132 0.880552 0.877916 0.875266 0.872575 0.869826 0.867033 0.864206 0.861353 0.858463 0.855517 0.852534 0.849464 0.84639 0.843273 0.840125 0.836922 0.833686 0.830422 0.827085 0.823644 0.820256 0.816828 0.813363 0.809899 0.806381 0.802815 0.799183 0.795492 0.791779 0.788044 0.78428 0.780461 0.776613 0.772716 0.768791 0.764826 0.76084 0.756844 0.752803 0.748733 0.744629 0.740458 0.736286 0.73205 0.727815 0.723503 0.719173 0.714819 0.710417 0.705962 0.70146 0.696934 0.692349 0.687734 0.683037 0.678336 0.673628 0.668821 0.663978 0.6591 0.654161 0.6492 0.644191 0.639141 0.634057 0.628897 0.623655 0.618378 0.61308 0.607754 0.602361 0.596899 0.591394 0.585847 0.580225 0.57457 0.568871 0.563156 0.557384 0.551571 0.545738 0.539818 0.533901 0.527903 0.521897 0.515823 0.509747 0.503606 0.497457 0.491261 0.485057 0.478794 0.472521 0.466211 0.459911 0.453571 0.447239 0.440832 0.434421 0.427964 0.421532 0.415057 0.40856 0.402057 0.395473 0.388923 0.382378 0.375787 0.369202 0.362596 0.355947 0.349315 0.34269 0.336032 0.329359 0.322697 0.316026 0.309371 0.30276 0.296109 0.2895 0.282905 0.276283 0.269692 0.263084 0.256535 0.249961 0.24336 0.236805 0.230286 0.223774 0.217303 0.210887 0.204429 0.198044 0.19171 0.185409 0.17916 0.172957 0.166793 0.160698 0.154728 0.148817 0.142946 0.137131 0.131382 0.125744 0.120142 0.114677 0.109293 0.104003 0.0987812 0.0936212 0.0885962 0.0836626 0.0788309 0.0741072 0.0694928 0.0650114 0.0606662 0.056434 0.0523156 0.0483775 0.0445917 0.040943 0.0374493 0.03409 0.030947 0.0279586 0.0251284 0.0224691 0.0200087 0.0176831 0.0155804 0.0136103 0.0118256 0.010181 0.00870799 0.00740046 0.00625367 0.00523092 0.00433468 0.00355151 0.00288677 0.0023355 0.00186191 0.00146243 0.00114479 0.000864524 0.000649857 0.000475517 0.000341446 0.000244886 0.000172863 0.000119987 8.20076e-005 5.65087e-005 ];
Precision_AIM = [0.169567 0.195674 0.195775 0.19593 0.196159 0.196483 0.196937 0.197503 0.198227 0.199129 0.200194 0.20144 0.202914 0.204564 0.206403 0.208432 0.210654 0.21306 0.215628 0.218366 0.221243 0.224275 0.227445 0.230728 0.234104 0.237581 0.241113 0.24469 0.24831 0.251962 0.255636 0.259306 0.262937 0.266568 0.27019 0.273777 0.277335 0.280868 0.284357 0.287787 0.291186 0.294537 0.297832 0.3011 0.304337 0.307537 0.310682 0.313806 0.316889 0.319937 0.322956 0.325927 0.328861 0.331782 0.334673 0.337529 0.340367 0.343169 0.345956 0.348721 0.351468 0.354195 0.356903 0.359586 0.362249 0.364889 0.367506 0.370104 0.372674 0.375233 0.377759 0.380277 0.382792 0.385302 0.387781 0.390253 0.392724 0.395174 0.397596 0.400036 0.402433 0.404854 0.407261 0.409676 0.412084 0.414481 0.416852 0.419217 0.421568 0.423918 0.426283 0.428629 0.430966 0.433301 0.435621 0.437939 0.44028 0.442626 0.444978 0.447337 0.449658 0.451991 0.454301 0.456633 0.458941 0.461256 0.463569 0.46586 0.468147 0.470405 0.472692 0.47497 0.477267 0.479533 0.481801 0.48409 0.486377 0.48868 0.490963 0.493247 0.495519 0.497828 0.500138 0.502442 0.504693 0.506943 0.509174 0.511424 0.513718 0.515984 0.51822 0.520434 0.52265 0.524859 0.527037 0.529214 0.531376 0.533531 0.535659 0.537774 0.5399 0.542039 0.54412 0.546202 0.548241 0.550317 0.552365 0.554379 0.556355 0.558341 0.560335 0.562274 0.56423 0.566178 0.568111 0.570044 0.571944 0.573868 0.575743 0.577677 0.579579 0.581498 0.583483 0.585349 0.587211 0.589123 0.590959 0.592863 0.594762 0.596583 0.598446 0.600378 0.60228 0.604063 0.60586 0.607645 0.609525 0.611461 0.613234 0.615117 0.617007 0.618797 0.620695 0.622534 0.624394 0.626281 0.628035 0.629893 0.631592 0.633251 0.634928 0.6366 0.638169 0.639801 0.64134 0.642931 0.644541 0.646238 0.647753 0.649259 0.650739 0.652258 0.653761 0.655133 0.65654 0.65784 0.659179 0.660408 0.661702 0.662805 0.664046 0.665213 0.666267 0.667437 0.668528 0.669655 0.670455 0.671425 0.672375 0.673514 0.674335 0.675214 0.676482 0.677631 0.678355 0.679254 0.679902 0.680726 0.681196 0.682527 0.683528 0.684704 0.685907 0.686338 0.686716 0.68732 0.688045 0.688083 0.689226 0.689152 0.689569 0.689269 0.689276 0.688686 0.689364 0.690391 0.690797 0.688998 0.690695 0.68964 0.688351 0.687657 0.687245 0.688911 0.694045 0.704 ];
TPR_AIM = [1 0.97082 0.970699 0.970494 0.97021 0.969841 0.96937 0.96878 0.968088 0.967353 0.966567 0.965654 0.964738 0.963766 0.962735 0.961658 0.960527 0.959381 0.95822 0.957014 0.955797 0.954553 0.953264 0.951914 0.950514 0.949083 0.947615 0.946104 0.94454 0.942964 0.941365 0.939731 0.937927 0.936232 0.934509 0.932739 0.930925 0.92908 0.927186 0.925259 0.923318 0.921342 0.91933 0.917304 0.915253 0.91315 0.911029 0.908883 0.90674 0.9045 0.902289 0.900038 0.897742 0.895398 0.893007 0.890589 0.888137 0.885654 0.883132 0.880552 0.877916 0.875266 0.872575 0.869826 0.867033 0.864206 0.861353 0.858463 0.855517 0.852534 0.849464 0.84639 0.843273 0.840125 0.836922 0.833686 0.830422 0.827085 0.823644 0.820256 0.816828 0.813363 0.809899 0.806381 0.802815 0.799183 0.795492 0.791779 0.788044 0.78428 0.780461 0.776613 0.772716 0.768791 0.764826 0.76084 0.756844 0.752803 0.748733 0.744629 0.740458 0.736286 0.73205 0.727815 0.723503 0.719173 0.714819 0.710417 0.705962 0.70146 0.696934 0.692349 0.687734 0.683037 0.678336 0.673628 0.668821 0.663978 0.6591 0.654161 0.6492 0.644191 0.639141 0.634057 0.628897 0.623655 0.618378 0.61308 0.607754 0.602361 0.596899 0.591394 0.585847 0.580225 0.57457 0.568871 0.563156 0.557384 0.551571 0.545738 0.539818 0.533901 0.527903 0.521897 0.515823 0.509747 0.503606 0.497457 0.491261 0.485057 0.478794 0.472521 0.466211 0.459911 0.453571 0.447239 0.440832 0.434421 0.427964 0.421532 0.415057 0.40856 0.402057 0.395473 0.388923 0.382378 0.375787 0.369202 0.362596 0.355947 0.349315 0.34269 0.336032 0.329359 0.322697 0.316026 0.309371 0.30276 0.296109 0.2895 0.282905 0.276283 0.269692 0.263084 0.256535 0.249961 0.24336 0.236805 0.230286 0.223774 0.217303 0.210887 0.204429 0.198044 0.19171 0.185409 0.17916 0.172957 0.166793 0.160698 0.154728 0.148817 0.142946 0.137131 0.131382 0.125744 0.120142 0.114677 0.109293 0.104003 0.0987812 0.0936212 0.0885962 0.0836626 0.0788309 0.0741072 0.0694928 0.0650114 0.0606662 0.056434 0.0523156 0.0483775 0.0445917 0.040943 0.0374493 0.03409 0.030947 0.0279586 0.0251284 0.0224691 0.0200087 0.0176831 0.0155804 0.0136103 0.0118256 0.010181 0.00870799 0.00740046 0.00625367 0.00523092 0.00433468 0.00355151 0.00288677 0.0023355 0.00186191 0.00146243 0.00114479 0.000864524 0.000649857 0.000475517 0.000341446 0.000244886 0.000172863 0.000119987 8.20076e-005 5.65087e-005 ];
FPR_AIM = [1 0.83224 0.831583 0.830558 0.829099 0.826962 0.823973 0.820182 0.815408 0.80966 0.802977 0.795349 0.786819 0.777511 0.767499 0.756896 0.745787 0.734299 0.722592 0.710746 0.698842 0.686918 0.675052 0.663297 0.651707 0.640293 0.629118 0.618197 0.607536 0.597134 0.587021 0.57721 0.567668 0.558424 0.549428 0.540679 0.532153 0.523831 0.515739 0.507873 0.50019 0.492707 0.485401 0.478256 0.471258 0.464413 0.457725 0.451156 0.444732 0.438429 0.432256 0.426208 0.420269 0.414417 0.408671 0.403017 0.397455 0.391983 0.386592 0.381274 0.376013 0.370835 0.365723 0.360681 0.355705 0.350795 0.345935 0.341138 0.336408 0.331719 0.327084 0.322499 0.317954 0.313458 0.309031 0.304643 0.30029 0.295975 0.291716 0.287499 0.283344 0.279217 0.275134 0.27109 0.267079 0.263111 0.259181 0.255299 0.251451 0.247637 0.243844 0.240103 0.236393 0.232707 0.229062 0.22545 0.22187 0.218314 0.214792 0.211309 0.20787 0.204468 0.2011 0.19777 0.19447 0.191216 0.187991 0.184809 0.181656 0.178548 0.175459 0.172408 0.169378 0.166379 0.163418 0.160489 0.157572 0.154685 0.15184 0.149007 0.146223 0.143449 0.140706 0.138001 0.135339 0.132686 0.130084 0.127514 0.124959 0.122435 0.119951 0.117514 0.115105 0.112716 0.110372 0.108058 0.105779 0.10354 0.101321 0.099149 0.0969913 0.0948714 0.0927884 0.0907356 0.0887029 0.0866919 0.0847151 0.0827678 0.0808444 0.0789507 0.0770731 0.0752322 0.0734123 0.0716212 0.0698475 0.0681035 0.0663783 0.0646831 0.0630052 0.0613474 0.0597139 0.0581087 0.0565222 0.0549566 0.0534246 0.0519065 0.0504145 0.0489417 0.0474898 0.0460629 0.0446544 0.0432695 0.0419091 0.0405814 0.0392745 0.0379869 0.0367133 0.0354736 0.0342427 0.0330433 0.031868 0.0307145 0.0295815 0.0284757 0.0273932 0.0263322 0.0253025 0.0242848 0.0232948 0.0223278 0.0213864 0.020467 0.0195641 0.018682 0.0178285 0.0169958 0.0161807 0.0153915 0.0146287 0.0138877 0.0131691 0.0124689 0.0117943 0.0111474 0.0105212 0.00992357 0.00934419 0.00878626 0.00824918 0.00773476 0.00723693 0.00676022 0.0063022 0.00586636 0.00544906 0.00505321 0.00467682 0.00431287 0.00396944 0.00363726 0.00332755 0.00303389 0.00275683 0.00249586 0.00225344 0.00202517 0.0018119 0.00161515 0.00143304 0.00126227 0.00110963 0.00096958 0.000842747 0.000728655 0.000626702 0.000533465 0.000452139 0.000381379 0.000320929 0.000266785 0.000219812 0.000178621 0.000145407 0.000116241 9.29692e-005 7.32923e-005 5.74807e-005 4.44505e-005 3.37417e-005 2.53432e-005 1.89451e-005 1.40372e-005 1.03728e-005 7.44553e-006 5.20929e-006 3.65038e-006 ];
plot(Recall_AIM, Precision_AIM, '--r', 'linewidth', 1);
Recall_IT = [1 0.39628 0.376689 0.366821 0.359439 0.353204 0.347672 0.342662 0.33803 0.333718 0.329708 0.325886 0.322274 0.318832 0.315553 0.312384 0.309349 0.30642 0.303592 0.300846 0.298161 0.29558 0.293052 0.290608 0.288198 0.285854 0.283582 0.281361 0.279169 0.27702 0.274962 0.272889 0.270892 0.268926 0.266973 0.265056 0.263189 0.261348 0.259534 0.257751 0.256 0.254274 0.252586 0.250899 0.249261 0.247643 0.246044 0.244483 0.242961 0.241442 0.239935 0.238448 0.236978 0.235512 0.234071 0.232662 0.231264 0.229861 0.228498 0.227138 0.225795 0.224465 0.223144 0.221852 0.22056 0.219274 0.218005 0.216758 0.215516 0.21429 0.213093 0.211884 0.210692 0.209498 0.208331 0.207184 0.206054 0.204922 0.2038 0.202687 0.20157 0.200472 0.199383 0.198304 0.19723 0.196169 0.195105 0.194049 0.193015 0.19199 0.190975 0.189962 0.188964 0.187971 0.186988 0.186007 0.18504 0.184079 0.183119 0.182175 0.18124 0.180296 0.179372 0.178453 0.177536 0.176616 0.175705 0.17481 0.173939 0.17305 0.172198 0.171314 0.170452 0.169594 0.168748 0.167883 0.167041 0.166194 0.165357 0.164514 0.163688 0.162878 0.162077 0.161258 0.160442 0.159639 0.158844 0.158045 0.157264 0.156488 0.155702 0.154939 0.154173 0.153417 0.152674 0.151929 0.1512 0.150456 0.149715 0.148974 0.148257 0.147531 0.146825 0.146112 0.145411 0.144697 0.143996 0.143301 0.142616 0.141937 0.141245 0.140566 0.13989 0.139216 0.138538 0.137871 0.137217 0.136549 0.135896 0.135245 0.134594 0.133943 0.133278 0.132625 0.131998 0.131361 0.13073 0.130096 0.129465 0.128826 0.128198 0.12758 0.126962 0.126351 0.125736 0.125135 0.12454 0.123947 0.123356 0.122763 0.122178 0.121588 0.121015 0.120434 0.119851 0.119293 0.118727 0.118161 0.117591 0.117028 0.116456 0.115902 0.115356 0.114795 0.114254 0.113697 0.11315 0.112608 0.112076 0.111544 0.111017 0.11048 0.109951 0.109427 0.108906 0.108386 0.107885 0.107365 0.106862 0.106356 0.105854 0.105362 0.104854 0.104357 0.103863 0.103361 0.102876 0.102387 0.101895 0.101417 0.100939 0.100463 0.0999846 0.0995081 0.0990313 0.098555 0.0980788 0.0976135 0.0971472 0.0966799 0.0962196 0.0957668 0.095306 0.0948497 0.0944035 0.0939683 0.0935205 0.0930636 0.0926143 0.0921637 0.0917073 0.0912636 0.0908252 0.0903989 0.0899601 0.0895331 0.0890946 0.0886637 0.0882511 0.087836 0.0874125 0.0869905 0.0865737 0.0861598 0.085743 0.08534 ];
Precision_IT = [0.169567 0.46876 0.488547 0.49652 0.501825 0.50591 0.509525 0.512814 0.515798 0.518618 0.521248 0.52375 0.526127 0.528356 0.530469 0.532475 0.534465 0.536367 0.53823 0.540023 0.54175 0.543495 0.545142 0.546781 0.548339 0.549881 0.551418 0.552903 0.55434 0.555755 0.557188 0.558515 0.559899 0.561203 0.562509 0.563794 0.565075 0.566282 0.567537 0.568745 0.569955 0.57113 0.572331 0.573519 0.574664 0.575803 0.576916 0.578016 0.5791 0.580179 0.581215 0.582278 0.583269 0.584246 0.585266 0.586239 0.587186 0.58815 0.589106 0.59002 0.590942 0.591882 0.59276 0.593663 0.594577 0.595433 0.596299 0.597123 0.597943 0.598765 0.599628 0.600408 0.601212 0.602029 0.602817 0.603647 0.604449 0.605235 0.605985 0.606769 0.607539 0.608288 0.609027 0.609772 0.610519 0.611275 0.612013 0.61269 0.61338 0.614075 0.614752 0.615427 0.616088 0.616711 0.617357 0.618016 0.618639 0.619263 0.61987 0.620473 0.621079 0.621731 0.622328 0.62295 0.62351 0.624091 0.62465 0.625231 0.625803 0.626372 0.627011 0.62758 0.628151 0.628707 0.629274 0.629819 0.630351 0.630873 0.631402 0.631867 0.632392 0.63292 0.633492 0.634014 0.634511 0.635053 0.63556 0.636077 0.636587 0.637096 0.637585 0.638083 0.638589 0.639116 0.639603 0.640099 0.640594 0.641102 0.641577 0.642051 0.642539 0.643055 0.64352 0.644003 0.644457 0.644902 0.645334 0.645762 0.646173 0.646585 0.647022 0.647456 0.647842 0.648259 0.648668 0.649066 0.649453 0.649859 0.650265 0.650652 0.651019 0.651386 0.651729 0.652111 0.652524 0.652868 0.653244 0.653661 0.654051 0.654379 0.654722 0.655071 0.655422 0.655801 0.656102 0.656453 0.656811 0.657132 0.657455 0.657771 0.658098 0.658429 0.658787 0.659099 0.659458 0.659766 0.66011 0.660444 0.660731 0.661058 0.661375 0.661728 0.662096 0.662386 0.662717 0.663023 0.663356 0.663662 0.663982 0.664285 0.664567 0.664868 0.665154 0.665396 0.665698 0.665965 0.666254 0.666514 0.666778 0.667061 0.667345 0.66759 0.667891 0.668158 0.668432 0.668724 0.669021 0.669291 0.669566 0.669884 0.670125 0.670386 0.670655 0.670912 0.671144 0.671368 0.67162 0.671858 0.672118 0.672376 0.672652 0.672888 0.673129 0.67337 0.673626 0.673898 0.674138 0.674357 0.674571 0.674761 0.674986 0.67518 0.675423 0.675683 0.675902 0.676087 0.676248 0.676446 0.67671 0.676903 0.677073 0.677282 0.677465 0.677667 0.67783 0.678 ];
TPR_IT = [1 0.39628 0.376689 0.366821 0.359439 0.353204 0.347672 0.342662 0.33803 0.333718 0.329708 0.325886 0.322274 0.318832 0.315553 0.312384 0.309349 0.30642 0.303592 0.300846 0.298161 0.29558 0.293052 0.290608 0.288198 0.285854 0.283582 0.281361 0.279169 0.27702 0.274962 0.272889 0.270892 0.268926 0.266973 0.265056 0.263189 0.261348 0.259534 0.257751 0.256 0.254274 0.252586 0.250899 0.249261 0.247643 0.246044 0.244483 0.242961 0.241442 0.239935 0.238448 0.236978 0.235512 0.234071 0.232662 0.231264 0.229861 0.228498 0.227138 0.225795 0.224465 0.223144 0.221852 0.22056 0.219274 0.218005 0.216758 0.215516 0.21429 0.213093 0.211884 0.210692 0.209498 0.208331 0.207184 0.206054 0.204922 0.2038 0.202687 0.20157 0.200472 0.199383 0.198304 0.19723 0.196169 0.195105 0.194049 0.193015 0.19199 0.190975 0.189962 0.188964 0.187971 0.186988 0.186007 0.18504 0.184079 0.183119 0.182175 0.18124 0.180296 0.179372 0.178453 0.177536 0.176616 0.175705 0.17481 0.173939 0.17305 0.172198 0.171314 0.170452 0.169594 0.168748 0.167883 0.167041 0.166194 0.165357 0.164514 0.163688 0.162878 0.162077 0.161258 0.160442 0.159639 0.158844 0.158045 0.157264 0.156488 0.155702 0.154939 0.154173 0.153417 0.152674 0.151929 0.1512 0.150456 0.149715 0.148974 0.148257 0.147531 0.146825 0.146112 0.145411 0.144697 0.143996 0.143301 0.142616 0.141937 0.141245 0.140566 0.13989 0.139216 0.138538 0.137871 0.137217 0.136549 0.135896 0.135245 0.134594 0.133943 0.133278 0.132625 0.131998 0.131361 0.13073 0.130096 0.129465 0.128826 0.128198 0.12758 0.126962 0.126351 0.125736 0.125135 0.12454 0.123947 0.123356 0.122763 0.122178 0.121588 0.121015 0.120434 0.119851 0.119293 0.118727 0.118161 0.117591 0.117028 0.116456 0.115902 0.115356 0.114795 0.114254 0.113697 0.11315 0.112608 0.112076 0.111544 0.111017 0.11048 0.109951 0.109427 0.108906 0.108386 0.107885 0.107365 0.106862 0.106356 0.105854 0.105362 0.104854 0.104357 0.103863 0.103361 0.102876 0.102387 0.101895 0.101417 0.100939 0.100463 0.0999846 0.0995081 0.0990313 0.098555 0.0980788 0.0976135 0.0971472 0.0966799 0.0962196 0.0957668 0.095306 0.0948497 0.0944035 0.0939683 0.0935205 0.0930636 0.0926143 0.0921637 0.0917073 0.0912636 0.0908252 0.0903989 0.0899601 0.0895331 0.0890946 0.0886637 0.0882511 0.087836 0.0874125 0.0869905 0.0865737 0.0861598 0.085743 0.08534 ];
FPR_IT = [1 0.0973383 0.0855182 0.0805482 0.0771391 0.0744257 0.0720885 0.0700099 0.0681318 0.0664056 0.0648177 0.0633346 0.0619531 0.0606541 0.0594475 0.0583007 0.0572064 0.0561621 0.0551661 0.054214 0.0532998 0.0524092 0.0515642 0.0507465 0.0499608 0.0491976 0.0484551 0.0477403 0.0470491 0.0463751 0.0457222 0.0450902 0.0444666 0.0438655 0.0432777 0.0427048 0.042143 0.0416008 0.0410665 0.0405453 0.0400347 0.0395387 0.0390548 0.0385758 0.0381093 0.0376562 0.0372096 0.0367728 0.0363465 0.035931 0.0355223 0.0351197 0.0347275 0.0343396 0.0339597 0.0335913 0.0332273 0.0328659 0.0325124 0.0321658 0.0318242 0.0314859 0.031155 0.0308292 0.0305078 0.0301929 0.0298827 0.0295819 0.0292833 0.0289885 0.0286985 0.0284119 0.0281319 0.0278526 0.0275807 0.0273095 0.0270458 0.0267841 0.0265265 0.0262732 0.0260223 0.0257743 0.0255313 0.0252889 0.0250494 0.0248123 0.0245777 0.0243521 0.0241283 0.0239065 0.0236897 0.0234753 0.0232641 0.0230562 0.0228527 0.0226478 0.0224489 0.0222538 0.0220571 0.0218665 0.0216751 0.0214854 0.0213002 0.0211146 0.0209341 0.0207534 0.0205779 0.0204015 0.0202302 0.020058 0.0198855 0.019717 0.0195516 0.0193876 0.0192245 0.0190633 0.0189061 0.0187494 0.0185967 0.0184465 0.0182954 0.0181469 0.0179966 0.0178478 0.0177032 0.0175593 0.0174178 0.017276 0.0171381 0.0169986 0.0168622 0.0167283 0.0165939 0.0164588 0.0163278 0.0161976 0.0160695 0.0159413 0.0158144 0.0156896 0.0155661 0.0154426 0.0153219 0.0152011 0.0150838 0.0149683 0.0148533 0.0147398 0.0146297 0.0145187 0.0144062 0.0142967 0.0141889 0.0140815 0.0139748 0.0138696 0.0137653 0.0136616 0.0135587 0.0134575 0.0133581 0.013259 0.013159 0.0130606 0.0129617 0.0128666 0.0127705 0.0126735 0.0125783 0.012485 0.0123935 0.0123027 0.0122118 0.0121197 0.0120329 0.0119453 0.011858 0.0117714 0.0116861 0.0116006 0.0115163 0.0114325 0.0113491 0.0112676 0.0111848 0.0111049 0.0110236 0.0109444 0.0108657 0.0107865 0.0107087 0.0106307 0.010552 0.0104773 0.0104026 0.0103272 0.0102525 0.01018 0.0101073 0.0100362 0.00996558 0.00989503 0.0098246 0.00975585 0.00968701 0.00961984 0.00955226 0.00948735 0.00942154 0.0093549 0.00928922 0.00922571 0.00916085 0.00909721 0.00903462 0.00897118 0.00890807 0.00884609 0.00878438 0.00872293 0.00866424 0.00860431 0.00854438 0.00848516 0.00842748 0.00836934 0.00831138 0.00825404 0.00819678 0.00813989 0.00808178 0.00802747 0.00797358 0.00792043 0.00786609 0.00781106 0.00775683 0.00770378 0.00765038 0.00759995 0.00754712 0.00749549 0.00744383 0.00739243 0.00734201 0.00729257 0.00724527 0.00719657 0.00714721 0.00709883 0.00705158 0.00700398 0.00695728 0.00691028 0.00686455 0.00681939 ];
plot(Recall_IT, Precision_IT, '--c', 'linewidth', 1);
Recall_AVG = [1 0.99999 0.999963 0.999867 0.999691 0.999444 0.999129 0.998839 0.998527 0.998192 0.997831 0.997411 0.996945 0.996482 0.995998 0.995477 0.994957 0.994421 0.993845 0.993232 0.992635 0.99202 0.991404 0.990737 0.989946 0.98912 0.988295 0.987296 0.98627 0.985135 0.983926 0.982741 0.981504 0.980236 0.979008 0.977726 0.976375 0.974954 0.973459 0.972018 0.970544 0.969059 0.967505 0.965941 0.964365 0.962787 0.961135 0.959524 0.95793 0.956317 0.954738 0.953098 0.951465 0.949704 0.947963 0.946215 0.944356 0.942503 0.940635 0.938627 0.936713 0.934455 0.932089 0.929551 0.927028 0.924081 0.921128 0.918139 0.914912 0.911317 0.906914 0.902764 0.898627 0.894278 0.890217 0.886495 0.882932 0.879435 0.876094 0.872864 0.869516 0.866175 0.862973 0.859879 0.856536 0.853246 0.849929 0.846427 0.842735 0.839032 0.835205 0.831237 0.827379 0.823583 0.819771 0.815858 0.812064 0.808208 0.80442 0.800592 0.796656 0.792931 0.789171 0.785253 0.781385 0.777392 0.773391 0.769358 0.765298 0.761116 0.756808 0.752435 0.748191 0.743653 0.739168 0.734651 0.730005 0.725377 0.72076 0.716303 0.711644 0.707141 0.70251 0.6978 0.693163 0.688474 0.683927 0.679272 0.677664 0.673134 0.668521 0.663984 0.659436 0.654725 0.649887 0.645068 0.640257 0.635268 0.630041 0.62467 0.61905 0.613478 0.608034 0.602631 0.597371 0.592221 0.587052 0.581965 0.576734 0.571313 0.565928 0.560829 0.555614 0.550286 0.544981 0.539767 0.534491 0.529189 0.523812 0.518179 0.512537 0.506526 0.500246 0.493806 0.487467 0.481042 0.474122 0.466944 0.459771 0.452367 0.444196 0.435298 0.426282 0.417524 0.409251 0.401361 0.39408 0.386832 0.379116 0.371603 0.364397 0.357436 0.350847 0.344025 0.336944 0.329837 0.32278 0.315387 0.307778 0.300068 0.292336 0.284874 0.277529 0.270335 0.263602 0.257319 0.251207 0.245081 0.238868 0.232611 0.226239 0.219887 0.213443 0.207285 0.201184 0.195231 0.188914 0.182451 0.176275 0.169981 0.16427 0.15851 0.1524 0.146452 0.140392 0.133643 0.126597 0.120614 0.115284 0.110644 0.10653 0.102457 0.0983992 0.0943722 0.0901908 0.0858039 0.0813168 0.0775661 0.0746624 0.0721753 0.0697006 0.06699 0.064031 0.0610994 0.0580261 0.0547236 0.051622 0.0489749 0.0462418 0.0430778 0.0392675 0.0357305 0.0327876 0.0302869 0.0278275 0.0250526 0.0219291 0.0189083 0.0164695 0.0144351 0.0123374 0.0100389 0.00762475 0.00529457 0.00274545 0.000535542 ];
Precision_AVG = [0.169567 0.169653 0.169823 0.170397 0.171214 0.172197 0.173295 0.174159 0.175005 0.175794 0.176559 0.177365 0.178219 0.178992 0.179743 0.180496 0.181198 0.181881 0.182554 0.183233 0.183851 0.184468 0.185052 0.185659 0.186355 0.187052 0.187717 0.188514 0.189305 0.190165 0.19104 0.191875 0.192707 0.193529 0.1943 0.195083 0.195872 0.19669 0.19752 0.198307 0.199094 0.19986 0.20065 0.201422 0.202176 0.20292 0.203674 0.204399 0.205095 0.205771 0.20643 0.207081 0.207716 0.208385 0.209032 0.209656 0.210309 0.210939 0.211567 0.212227 0.212843 0.213567 0.214309 0.21509 0.215855 0.216736 0.217602 0.218464 0.219392 0.220401 0.221624 0.222772 0.22389 0.225063 0.226181 0.227203 0.228172 0.229111 0.229995 0.230849 0.231728 0.232584 0.233395 0.234187 0.235004 0.235817 0.23662 0.237455 0.238335 0.239198 0.24007 0.240982 0.241855 0.2427 0.243544 0.244414 0.245245 0.246076 0.246891 0.247717 0.248539 0.249319 0.250107 0.250909 0.251696 0.252493 0.253289 0.254086 0.254872 0.255681 0.256494 0.257319 0.258122 0.258957 0.259785 0.260616 0.261444 0.262288 0.263117 0.263917 0.264735 0.26552 0.266333 0.267141 0.267934 0.268726 0.269492 0.270272 0.270542 0.271292 0.272056 0.272784 0.273518 0.274255 0.275024 0.275775 0.276516 0.277294 0.278094 0.278906 0.279755 0.280592 0.281413 0.28221 0.283003 0.283763 0.284524 0.28527 0.286022 0.286794 0.287553 0.288289 0.289021 0.289754 0.290487 0.291206 0.291918 0.292633 0.293338 0.294073 0.29482 0.295593 0.2964 0.29724 0.29804 0.298878 0.299747 0.30065 0.301565 0.302508 0.303542 0.304666 0.305819 0.306938 0.308026 0.309046 0.310016 0.31097 0.312012 0.312984 0.313981 0.314919 0.315825 0.316743 0.317701 0.31869 0.319664 0.320709 0.321786 0.322891 0.324009 0.325075 0.326154 0.32723 0.328224 0.329185 0.330103 0.331053 0.332014 0.332997 0.333982 0.334989 0.335966 0.336988 0.337982 0.338964 0.340046 0.341094 0.342174 0.343252 0.344244 0.345285 0.346393 0.347512 0.348706 0.3502 0.351516 0.352789 0.353916 0.354912 0.355877 0.356829 0.35781 0.358767 0.359858 0.360999 0.362081 0.363035 0.363814 0.364517 0.365181 0.365899 0.366683 0.367459 0.368239 0.369094 0.369966 0.370681 0.37132 0.372047 0.373097 0.374166 0.375065 0.37583 0.376619 0.377448 0.37841 0.379441 0.380427 0.381174 0.381953 0.382785 0.383561 0.384061 0.385108 0.383832 ];
TPR_AVG = [1 0.99999 0.999963 0.999867 0.999691 0.999444 0.999129 0.998839 0.998527 0.998192 0.997831 0.997411 0.996945 0.996482 0.995998 0.995477 0.994957 0.994421 0.993845 0.993232 0.992635 0.99202 0.991404 0.990737 0.989946 0.98912 0.988295 0.987296 0.98627 0.985135 0.983926 0.982741 0.981504 0.980236 0.979008 0.977726 0.976375 0.974954 0.973459 0.972018 0.970544 0.969059 0.967505 0.965941 0.964365 0.962787 0.961135 0.959524 0.95793 0.956317 0.954738 0.953098 0.951465 0.949704 0.947963 0.946215 0.944356 0.942503 0.940635 0.938627 0.936713 0.934455 0.932089 0.929551 0.927028 0.924081 0.921128 0.918139 0.914912 0.911317 0.906914 0.902764 0.898627 0.894278 0.890217 0.886495 0.882932 0.879435 0.876094 0.872864 0.869516 0.866175 0.862973 0.859879 0.856536 0.853246 0.849929 0.846427 0.842735 0.839032 0.835205 0.831237 0.827379 0.823583 0.819771 0.815858 0.812064 0.808208 0.80442 0.800592 0.796656 0.792931 0.789171 0.785253 0.781385 0.777392 0.773391 0.769358 0.765298 0.761116 0.756808 0.752435 0.748191 0.743653 0.739168 0.734651 0.730005 0.725377 0.72076 0.716303 0.711644 0.707141 0.70251 0.6978 0.693163 0.688474 0.683927 0.679272 0.677664 0.673134 0.668521 0.663984 0.659436 0.654725 0.649887 0.645068 0.640257 0.635268 0.630041 0.62467 0.61905 0.613478 0.608034 0.602631 0.597371 0.592221 0.587052 0.581965 0.576734 0.571313 0.565928 0.560829 0.555614 0.550286 0.544981 0.539767 0.534491 0.529189 0.523812 0.518179 0.512537 0.506526 0.500246 0.493806 0.487467 0.481042 0.474122 0.466944 0.459771 0.452367 0.444196 0.435298 0.426282 0.417524 0.409251 0.401361 0.39408 0.386832 0.379116 0.371603 0.364397 0.357436 0.350847 0.344025 0.336944 0.329837 0.32278 0.315387 0.307778 0.300068 0.292336 0.284874 0.277529 0.270335 0.263602 0.257319 0.251207 0.245081 0.238868 0.232611 0.226239 0.219887 0.213443 0.207285 0.201184 0.195231 0.188914 0.182451 0.176275 0.169981 0.16427 0.15851 0.1524 0.146452 0.140392 0.133643 0.126597 0.120614 0.115284 0.110644 0.10653 0.102457 0.0983992 0.0943722 0.0901908 0.0858039 0.0813168 0.0775661 0.0746624 0.0721753 0.0697006 0.06699 0.064031 0.0610994 0.0580261 0.0547236 0.051622 0.0489749 0.0462418 0.0430778 0.0392675 0.0357305 0.0327876 0.0302869 0.0278275 0.0250526 0.0219291 0.0189083 0.0164695 0.0144351 0.0123374 0.0100389 0.00762475 0.00529457 0.00274545 0.000535542 ];
FPR_AVG = [1 0.999369 0.998127 0.993912 0.987926 0.980754 0.972786 0.966539 0.960444 0.954761 0.949269 0.943489 0.937379 0.931869 0.926525 0.921172 0.916197 0.911362 0.906587 0.90178 0.897393 0.893028 0.888891 0.884596 0.879677 0.874746 0.87005 0.864438 0.858879 0.852865 0.846751 0.840937 0.835157 0.829453 0.824125 0.818717 0.813266 0.807639 0.801942 0.796565 0.791193 0.785965 0.780599 0.775364 0.770248 0.76523 0.760133 0.755261 0.750583 0.74602 0.741605 0.737216 0.732948 0.728452 0.724116 0.719915 0.71552 0.711272 0.707052 0.702612 0.69846 0.693586 0.6886 0.683374 0.678275 0.6724 0.666647 0.660946 0.654853 0.648228 0.640281 0.63289 0.625727 0.618285 0.611283 0.604934 0.59895 0.59316 0.587725 0.582522 0.577195 0.571994 0.567086 0.562355 0.557409 0.552552 0.547749 0.542773 0.537567 0.53247 0.527315 0.521983 0.516894 0.511972 0.507078 0.502079 0.497315 0.492545 0.487901 0.483225 0.478545 0.474135 0.469719 0.465207 0.460799 0.456339 0.451898 0.447478 0.443118 0.438661 0.434144 0.429617 0.425238 0.42066 0.416173 0.411697 0.407176 0.402662 0.398237 0.393994 0.389618 0.385455 0.381189 0.376926 0.372772 0.368616 0.364624 0.360564 0.359183 0.355282 0.351347 0.347542 0.343749 0.339904 0.335966 0.3321 0.328275 0.324324 0.320245 0.316109 0.311796 0.30757 0.303462 0.299438 0.295519 0.291737 0.287973 0.284299 0.280575 0.276765 0.27302 0.269466 0.265878 0.262265 0.258689 0.255201 0.251716 0.248243 0.24477 0.241159 0.237566 0.233792 0.229874 0.225888 0.222029 0.218117 0.21398 0.209723 0.205502 0.201183 0.196468 0.191403 0.186333 0.181461 0.176887 0.17256 0.168583 0.164669 0.160518 0.156557 0.152726 0.149076 0.145641 0.142132 0.138518 0.134901 0.131342 0.127638 0.123854 0.120064 0.116295 0.112713 0.109211 0.10581 0.102662 0.0997374 0.096924 0.0941195 0.0913072 0.0884945 0.0856559 0.0828449 0.0800404 0.0773444 0.0747145 0.0721736 0.0694931 0.0667925 0.0642104 0.0616155 0.0592682 0.0569245 0.0544632 0.0520712 0.0496528 0.0469622 0.044223 0.0418946 0.0398353 0.0380478 0.0364701 0.0349214 0.0333797 0.0318693 0.0303101 0.0286922 0.0270527 0.0256756 0.0246184 0.0237107 0.0228257 0.0218635 0.0208204 0.0197927 0.0187278 0.0175945 0.0165199 0.0156208 0.0147054 0.0136692 0.0123972 0.0112209 0.0102498 0.00943472 0.00863873 0.00775295 0.00675854 0.00580281 0.00502899 0.00439513 0.00374757 0.00304561 0.00231233 0.0016093 0.000854693 0.000170296 ];
plot(Recall_AVG, Precision_AVG, '--m', 'linewidth', 1);
hold off;
xlabel('Recall');
ylabel('Precision')

legend('ST', 'QCUT', 'HDCT', 'RBD', 'GR', 'MNP', 'UFO', 'MC', 'DSR', 'CHM', 'GC', 'LBI', 'PCA', 'DRFI', 'GMR', 'HS', 'LMLC', 'SF', 'FES', 'CB', 'SVO', 'SWD', 'HC', 'RC', 'SEG', 'MSS', 'CA', 'FT', 'AC', 'OBJ', 'BMS', 'COV', 'SS', 'SIM', 'SeR', 'SUN', 'SR', 'GB', 'AIM', 'IT', 'AVG');
grid on;
axis([0 1 0 1]);
title('Precision recall curve');



%%
figure(2);
hold on;
plot(FPR_ST, TPR_ST,  'k', 'linewidth', 2);
plot(FPR_QCUT, TPR_QCUT,  'b', 'linewidth', 2);
plot(FPR_HDCT, TPR_HDCT,  'g', 'linewidth', 2);
plot(FPR_RBD, TPR_RBD,  'r', 'linewidth', 2);
plot(FPR_GR, TPR_GR,  'c', 'linewidth', 2);
plot(FPR_MNP, TPR_MNP,  'm', 'linewidth', 2);
plot(FPR_UFO, TPR_UFO,  'y', 'linewidth', 2);
plot(FPR_MC, TPR_MC,  ':k', 'linewidth', 2);
plot(FPR_DSR, TPR_DSR,  ':b', 'linewidth', 2);
plot(FPR_CHM, TPR_CHM,  ':g', 'linewidth', 2);
plot(FPR_GC, TPR_GC,  ':r', 'linewidth', 2);
plot(FPR_LBI, TPR_LBI,  ':c', 'linewidth', 2);
plot(FPR_PCA, TPR_PCA,  ':m', 'linewidth', 2);
plot(FPR_DRFI, TPR_DRFI,  ':y', 'linewidth', 2);
plot(FPR_GMR, TPR_GMR,  '--k', 'linewidth', 2);
plot(FPR_HS, TPR_HS,  '--b', 'linewidth', 2);
plot(FPR_LMLC, TPR_LMLC,  '--g', 'linewidth', 2);
plot(FPR_SF, TPR_SF,  '--r', 'linewidth', 2);
plot(FPR_FES, TPR_FES,  '--c', 'linewidth', 2);
plot(FPR_CB, TPR_CB,  '--m', 'linewidth', 2);
plot(FPR_SVO, TPR_SVO,  '--y', 'linewidth', 2);
plot(FPR_SWD, TPR_SWD,  'k', 'linewidth', 1);
plot(FPR_HC, TPR_HC,  'b', 'linewidth', 1);
plot(FPR_RC, TPR_RC,  'g', 'linewidth', 1);
plot(FPR_SEG, TPR_SEG,  'r', 'linewidth', 1);
plot(FPR_MSS, TPR_MSS,  'c', 'linewidth', 1);
plot(FPR_CA, TPR_CA,  'm', 'linewidth', 1);
plot(FPR_FT, TPR_FT,  'y', 'linewidth', 1);
plot(FPR_AC, TPR_AC,  ':k', 'linewidth', 1);
plot(FPR_OBJ, TPR_OBJ,  ':b', 'linewidth', 1);
plot(FPR_BMS, TPR_BMS,  ':g', 'linewidth', 1);
plot(FPR_COV, TPR_COV,  ':r', 'linewidth', 1);
plot(FPR_SS, TPR_SS,  ':c', 'linewidth', 1);
plot(FPR_SIM, TPR_SIM,  ':m', 'linewidth', 1);
plot(FPR_SeR, TPR_SeR,  ':y', 'linewidth', 1);
plot(FPR_SUN, TPR_SUN,  '--k', 'linewidth', 1);
plot(FPR_SR, TPR_SR,  '--b', 'linewidth', 1);
plot(FPR_GB, TPR_GB,  '--g', 'linewidth', 1);
plot(FPR_AIM, TPR_AIM,  '--r', 'linewidth', 1);
plot(FPR_IT, TPR_IT,  '--c', 'linewidth', 1);
plot(FPR_AVG, TPR_AVG,  '--m', 'linewidth', 1);
hold off;
xlabel('False positive rate');
ylabel('True positive rate')

legend('ST', 'QCUT', 'HDCT', 'RBD', 'GR', 'MNP', 'UFO', 'MC', 'DSR', 'CHM', 'GC', 'LBI', 'PCA', 'DRFI', 'GMR', 'HS', 'LMLC', 'SF', 'FES', 'CB', 'SVO', 'SWD', 'HC', 'RC', 'SEG', 'MSS', 'CA', 'FT', 'AC', 'OBJ', 'BMS', 'COV', 'SS', 'SIM', 'SeR', 'SUN', 'SR', 'GB', 'AIM', 'IT', 'AVG');
grid on;
axis([0 1 0 1]);


%%
figure(3);
title('ROC curve');
%   ST: AUC = 0.941, MeanF = 0.696, MaxF = 0.798, MAE = 0.135
% QCUT: AUC = 0.911, MeanF = 0.687, MaxF = 0.808, MAE = 0.115
% HDCT: AUC = 0.941, MeanF = 0.693, MaxF = 0.822, MAE = 0.122
%  RBD: AUC = 0.943, MeanF = 0.724, MaxF = 0.811, MAE = 0.106
%   GR: AUC = 0.925, MeanF = 0.648, MaxF = 0.791, MAE = 0.183
%  MNP: AUC = 0.912, MeanF = 0.518, MaxF = 0.661, MAE = 0.188
%  UFO: AUC = 0.929, MeanF = 0.663, MaxF = 0.805, MAE = 0.128
%   MC: AUC = 0.888, MeanF = 0.640, MaxF = 0.764, MAE = 0.171
%  DSR: AUC = 0.938, MeanF = 0.712, MaxF = 0.776, MAE = 0.117
%  CHM: AUC = 0.920, MeanF = 0.632, MaxF = 0.746, MAE = 0.138
%   GC: AUC = 0.860, MeanF = 0.633, MaxF = 0.697, MAE = 0.164
%  LBI: AUC = 0.910, MeanF = 0.541, MaxF = 0.685, MAE = 0.197
%  PCA: AUC = 0.928, MeanF = 0.556, MaxF = 0.750, MAE = 0.162
% DRFI: AUC = 0.964, MeanF = 0.689, MaxF = 0.831, MAE = 0.127
%  GMR: AUC = 0.886, MeanF = 0.685, MaxF = 0.754, MAE = 0.148
%   HS: AUC = 0.918, MeanF = 0.718, MaxF = 0.815, MAE = 0.150
% LMLC: AUC = 0.896, MeanF = 0.617, MaxF = 0.720, MAE = 0.201
%   SF: AUC = 0.885, MeanF = 0.538, MaxF = 0.747, MAE = 0.150
%  FES: AUC = 0.839, MeanF = 0.405, MaxF = 0.621, MAE = 0.160
%   CB: AUC = 0.872, MeanF = 0.578, MaxF = 0.693, MAE = 0.207
%  SVO: AUC = 0.942, MeanF = 0.525, MaxF = 0.792, MAE = 0.325
%  SWD: AUC = 0.813, MeanF = 0.364, MaxF = 0.521, MAE = 0.291
%   HC: AUC = 0.898, MeanF = 0.615, MaxF = 0.700, MAE = 0.176
%   RC: AUC = 0.855, MeanF = 0.618, MaxF = 0.744, MAE = 0.177
%  SEG: AUC = 0.828, MeanF = 0.431, MaxF = 0.629, MAE = 0.300
%  MSS: AUC = 0.868, MeanF = 0.372, MaxF = 0.666, MAE = 0.167
%   CA: AUC = 0.896, MeanF = 0.459, MaxF = 0.620, MAE = 0.199
%   FT: AUC = 0.843, MeanF = 0.463, MaxF = 0.671, MAE = 0.183
%   AC: AUC = 0.800, MeanF = 0.187, MaxF = 0.521, MAE = 0.177
%  OBJ: AUC = 0.915, MeanF = 0.519, MaxF = 0.708, MAE = 0.243
%  BMS: AUC = 0.879, MeanF = 0.646, MaxF = 0.739, MAE = 0.146
%  COV: AUC = 0.805, MeanF = 0.248, MaxF = 0.463, MAE = 0.176
%   SS: AUC = 0.852, MeanF = 0.397, MaxF = 0.571, MAE = 0.225
%  SIM: AUC = 0.858, MeanF = 0.353, MaxF = 0.515, MAE = 0.363
%  SeR: AUC = 0.849, MeanF = 0.431, MaxF = 0.546, MAE = 0.273
%  SUN: AUC = 0.795, MeanF = 0.331, MaxF = 0.498, MAE = 0.276
%   SR: AUC = 0.750, MeanF = 0.167, MaxF = 0.444, MAE = 0.184
%   GB: AUC = 0.850, MeanF = 0.412, MaxF = 0.590, MAE = 0.208
%  AIM: AUC = 0.836, MeanF = 0.371, MaxF = 0.540, MAE = 0.265
%   IT: AUC = 0.655, MeanF = 0.370, MaxF = 0.460, MAE = 0.165
%  AVG: AUC = 0.716, MeanF = 0.262, MaxF = 0.328, MAE = 0.406
AUC = [0.94069 0.910931 0.941208 0.942853 0.924564 0.912054 0.929474 0.888355 0.938476 0.919598 0.859588 0.909926 0.928356 0.964184 0.8858 0.918086 0.896242 0.885495 0.839021 0.871753 0.941628 0.813313 0.898435 0.85532 0.828479 0.868489 0.895512 0.842698 0.800409 0.915156 0.878549 0.804662 0.851986 0.857664 0.849039 0.79494 0.749712 0.850072 0.836304 0.655495 0.716193 ];
MeanFMeasure = [0.695601 0.687364 0.692829 0.724275 0.648067 0.517733 0.663045 0.639589 0.711508 0.632024 0.633059 0.541366 0.556041 0.689055 0.684692 0.717941 0.616731 0.537598 0.405031 0.57843 0.525047 0.363851 0.615255 0.617989 0.431459 0.371859 0.459255 0.463141 0.18722 0.518598 0.646311 0.247796 0.396851 0.352835 0.430622 0.330837 0.167357 0.41243 0.371087 0.369786 0.261997 ];
MaxFMeasure = [0.797925 0.807525 0.821567 0.81148 0.79139 0.661493 0.804795 0.763632 0.776479 0.746071 0.696701 0.685195 0.750369 0.830808 0.753736 0.815218 0.720248 0.746652 0.620518 0.692917 0.792114 0.521441 0.70014 0.744087 0.629437 0.665653 0.620438 0.670854 0.521465 0.708464 0.73868 0.4631 0.571228 0.515027 0.545581 0.498368 0.44445 0.589552 0.540403 0.460096 0.327577 ];
MAE = [0.135096 0.115155 0.121601 0.106007 0.183143 0.188261 0.12812 0.170953 0.117303 0.13771 0.163792 0.196738 0.161756 0.126985 0.147513 0.149866 0.20149 0.149707 0.160352 0.206904 0.325457 0.290738 0.175864 0.177306 0.300387 0.166584 0.198775 0.182897 0.176631 0.242779 0.146332 0.176336 0.225395 0.362509 0.273076 0.276093 0.18368 0.207897 0.265342 0.164616 0.4061 ];
methodLabels = {'ST', 'QCUT', 'HDCT', 'RBD', 'GR', 'MNP', 'UFO', 'MC', 'DSR', 'CHM', 'GC', 'LBI', 'PCA', 'DRFI', 'GMR', 'HS', 'LMLC', 'SF', 'FES', 'CB', 'SVO', 'SWD', 'HC', 'RC', 'SEG', 'MSS', 'CA', 'FT', 'AC', 'OBJ', 'BMS', 'COV', 'SS', 'SIM', 'SeR', 'SUN', 'SR', 'GB', 'AIM', 'IT', 'AVG'};

bar([MeanFMeasure; MaxFMeasure; AUC]');
legend('Mean F_\beta', 'Max F_\beta', 'AUC');xlim([0 42]);
grid on;


figure(4);
bar(MAE);
title('MAE');
grid on;
xlim([0 42]);


figure(5);
PrecisionMaskFT = [0.814639 0.881029 0.832876 0.832347 0.82191 0.778978 0.845821 0.847392 0.855915 0.819707 0.774923 0.777455 0.821795 0.837845 0.842846 0.842991 0.761705 0.828358 0.78147 0.762204 0.712449 0.723156 0.713014 0.826131 0.741696 0.76435 0.756289 0.729823 0.643873 0.768883 0.825363 0.743103 0.756447 0.671579 0.673065 0.63226 0.63243 0.777756 0.702695 0.703565 0.588204 ];
RecallMaskFT = [0.698089 0.634822 0.729424 0.714832 0.652032 0.672857 0.668172 0.60313 0.677322 0.639176 0.593664 0.6122 0.65425 0.740737 0.615448 0.647914 0.624601 0.592356 0.567308 0.555017 0.49673 0.39035 0.6483 0.618508 0.311413 0.59409 0.629935 0.56755 0.519683 0.565106 0.625995 0.432385 0.564424 0.554422 0.588308 0.547495 0.491698 0.523127 0.422858 0.45106 0.135621 ];
FMeasureMaskFT = [0.784417 0.808654 0.806481 0.801924 0.775296 0.751622 0.796925 0.774964 0.806822 0.769548 0.723916 0.731865 0.775939 0.813242 0.776627 0.788224 0.724981 0.75861 0.718846 0.701751 0.647553 0.604266 0.696959 0.766735 0.562378 0.716935 0.72283 0.684649 0.610221 0.709815 0.768855 0.6374 0.701382 0.640353 0.651408 0.61045 0.593246 0.699216 0.609599 0.623073 0.332299 ];
bar([PrecisionMaskFT; RecallMaskFT; FMeasureMaskFT]');
title('SegmentationFT');
grid on
PrecisionMaskSC = [0.880211 0.846583 0.907733 0.919785 0.843468 0.870054 0.905311 0.830003 0.880044 0.873915 0.769298 0.860302 0.906548 0.917318 0.809709 0.887632 0.775945 0.646172 0.619471 0.791215 0.846285 0.786145 0.818569 0.832061 0.724455 0.401613 0.846017 0.613804 0.0265815 0.841666 0.845678 0.478683 0.79915 0.81582 0.786258 0.746179 0.001 0.861175 0.791022 0.334278 0.333533 ];
RecallMaskSC = [0.742264 0.532394 0.73519 0.683024 0.694294 0.655805 0.643693 0.610301 0.581129 0.571016 0.509139 0.749718 0.630199 0.715059 0.591465 0.693677 0.777202 0.339654 0.187309 0.646234 0.817945 0.63476 0.621833 0.646424 0.709661 0.161418 0.563795 0.337565 0.0110654 0.720537 0.546865 0.0755237 0.459719 0.817659 0.694514 0.472536 0.000107833 0.504453 0.604355 0.0739616 0.308598 ];
FMeasureMaskSC = [0.844013 0.745109 0.861096 0.851658 0.803622 0.809058 0.827681 0.76634 0.786666 0.778603 0.688153 0.831982 0.82324 0.861109 0.746172 0.83383 0.776234 0.534797 0.40424 0.752268 0.839572 0.745135 0.762871 0.780346 0.720987 0.298955 0.758408 0.516303 0.0200829 0.810234 0.750983 0.214474 0.682808 0.816244 0.762999 0.658217 0.000343726 0.740358 0.738391 0.184458 0.327428 ];
bar([PrecisionMaskSC; RecallMaskSC; FMeasureMaskSC]');
title('SegmentationSC');
grid on



bar([FMeasureMaskFT; FMeasureMaskSC]');
grid on;
axis([0 42 0 1]);
methodLabels = {'ST', 'QCUT', 'HDCT', 'RBD', 'GR', 'MNP', 'UFO', 'MC', 'DSR', 'CHM', 'GC', 'LBI', 'PCA', 'DRFI', 'GMR', 'HS', 'LMLC', 'SF', 'FES', 'CB', 'SVO', 'SWD', 'HC', 'RC', 'SEG', 'MSS', 'CA', 'FT', 'AC', 'OBJ', 'BMS', 'COV', 'SS', 'SIM', 'SeR', 'SUN', 'SR', 'GB', 'AIM', 'IT', 'AVG'};
legend('CutFT', 'CutSC');
xticklabel_rotate([1:41],90, methodLabels,'interpreter','none');title('FMeasure');

figure(6);
load res.mat
bar(Q(:,7));
title('FE');
grid on;
xlim([0 42]);
legend('mean');
xticklabel_rotate([1:41],90, methodLabels,'interpreter','none');


==> ResNew/getOverallRanking.m <==
function ranking = getOverallRanking()

    % auc and mae
    % res = importdata('AucMae-hzjiang.csv');
    res = importdata('AucMae.csv');
    auc = res.data(:, 1:2:end);     
    mae = res.data(:, 2:2:end);         % methods x datasets
    
    methods = res.textdata;
    % datasets = {'PASCAL-S', 'THUR15K', 'JuddDB', 'DUTOMRON', 'MSRA10K', 'ECSSD', 'SED2'};
    datasets = {'PASCAL-S', 'THUR15K', 'JuddDB', 'DUTOMRON', 'MSRA10K', 'ECSSD'};
    
    numDatasets = length(datasets);
    numMethods = length(methods);
    numScores = 6;      % weighted f-measure, auc, mae, fixF, adpF, scutF
    
    scores = zeros(numMethods, numDatasets, numScores);

    scores(:, :, 1) = 1 - mae;
    scores(:, :, 2) = auc;
    
    % fixed, adaptive, scut f-measure
    res = importdata('FixAdpSc.csv');
    assert(all(cellfun(@strcmp, res.textdata, methods)));
    
    fixF = res.data(:, 1:3:end);
    adpF = res.data(:, 2:3:end);
    scutF = res.data(:, 3:3:end);
    assert(all(size(fixF) == [numMethods, numDatasets]));
    
    scores(:, :, 3) = fixF;
    scores(:, :, 4) = adpF;
    scores(:, :, 5) = scutF;
    
    % weighted f-measure
    res = importdata('FE.csv');
    assert(all(cellfun(@strcmp, res.textdata, methods)));
    
    wF = res.data(:, 1:end-1);
    assert(all(size(wF) == [numMethods, numDatasets]));
    scores(:, :, 6) = wF;
    
    overallScores = sum(sum(scores, 3), 2);
    [~, inds] = sort(overallScores, 'descend');
    disp(methods(inds(1:6)));
    [~, ~, ranking] = unique(-overallScores);
    
    ind = -1;
    for i = 1 : length(methods)
        if strcmp(methods(i), 'CB')
            ind = i;
            break;
        end
    end
    
    assert(ind > 0);
    
    for i = 1 : ind
        r = ranking(i);
        switch r
            case 1
                fprintf( '\\first{%d} & ', r); 
            case 2
                fprintf( '\\second{%d} & ', r); 
            case 3
                fprintf( '\\third{%d} & ', r); 
            otherwise
                fprintf( '%d & ', r); 
        end
    end
    fprintf('\n');
    for i = ind + 1 : length(ranking)
        r = ranking(i);
        switch r
            case 1
                fprintf( '\\first{%d} & ', r); 
            case 2
                fprintf( '\\second{%d} & ', r); 
            case 3
                fprintf( '\\third{%d} & ', r); 
            otherwise
                fprintf( '%d & ', r); 
        end
    end
    fprintf('\n');
    
    % year
    years = [2014*ones(1, 4), ...
        2013*ones(1, 13), ...
        2012, ...
        2011*ones(1, 6), ...
        2010*ones(1, 3), ...
        2009, ...
        2008, ...
        2010, ...
        2013*ones(1, 2), ...
        2012, ...
        2011, ...
        2009, ...
        2008, ...
        2007*ones(1, 2), ...
        2006];%, 1998];
    
    years = years(1:29);
   
    auc = mean(auc, 2);%overallScores;%mean(scutF, 2);
    wF = mean(fixF, 2);
    uYears = unique(years);
    maxScores = zeros(2, length(uYears));
    maxScoresMethods = cell(2, length(uYears));
    avgScores = zeros(2, length(uYears));
    for i = 1 : length(uYears)
        inds = find(years == uYears(i));
        % tmpScores = overallScore(inds);
        % tmpScores = wF(inds);
        tmpScores = auc(inds);
        tmpMethods = methods(inds);
%         plot(uYears(i) * ones(1, length(inds)), tmpScores, 'b.', 'MarkerSize', 8);
        
        [maxScore, maxInd] = max(tmpScores);
        maxScores(1, i) = maxScore;
        maxScoresMethods{1, i} = tmpMethods{maxInd};
        
        avgScores(1, i) = mean(tmpScores);
        
        tmpScores = wF(inds);
        tmpMethods = methods(inds);
%         plot(uYears(i) * ones(1, length(inds)), tmpScores, 'b.', 'MarkerSize', 8);
        
        [maxScore, maxInd] = max(tmpScores);
        maxScores(2, i) = maxScore;
        maxScoresMethods{2, i} = tmpMethods{maxInd};
        
        avgScores(2, i) = mean(tmpScores);
%         plot(uYears(i), maxScore, 'r.', 'MarkerSize', 8);
    end
    
    marker = 'd';
    lineWidth = 2;
    markerSize = 8;
    figure; hold on;
    plot(uYears, maxScores(1, :), '-d', 'Color', 'r', 'LineWidth', lineWidth, 'MarkerSize', markerSize, 'MarkerFaceColor', 'r');
    plot(uYears, avgScores(1, :), '-s', 'Color', 'b', 'LineWidth', lineWidth, 'MarkerSize', markerSize, 'MarkerFaceColor', 'b');
    plot(uYears, maxScores(2, :), '--d', 'Color', 'r', 'LineWidth', lineWidth, 'MarkerSize', markerSize, 'MarkerFaceColor', 'r');
    plot(uYears, avgScores(2, :), '--s', 'Color', 'b', 'LineWidth', lineWidth, 'MarkerSize', markerSize, 'MarkerFaceColor', 'b');
%     plot(uYears, maxScores, '-', 'Color', 'r', 'LineWidth', lineWidth);
%     plot(uYears, avgScores, '-', 'Color', 'b', 'LineWidth', lineWidth);
    xlim([min(uYears)-1, max(uYears)+1]);
    text(uYears, maxScores(1, :) + 0.021, maxScoresMethods(1, :), 'HorizontalAlignment', 'center');
    text(uYears, maxScores(2, :) + 0.018, maxScoresMethods(2, :), 'HorizontalAlignment', 'center');
%     legend({'Max F_{\beta}^w', 'Average F_{\beta}^w'}, 'Location', 'NorthWest');
%     ylabel('F_{\beta}^w Scores');
    legend({'Max AUC', 'Average AUC', 'Max F_{\beta}', 'Average F_{\beta}'}, 'Location', 'NorthWest');
%     ylabel('AUC Scores');
    xlabel( 'Published Years');
    box on;
    set(gca, 'LineWidth', lineWidth);
    set(gca, 'FontSize', 18);
end

==> ResNew/xticklabel_rotate.m <==
% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Warranty Disclaimer and Copyright Notice
%
% Copyright (C) 2003-2010 Institute for Systems Biology, Seattle, Washington, USA.
%
% The Institute for Systems Biology and the authors make no representation about the suitability or accuracy of this software for any purpose, and makes no warranties, either express or implied, including merchantability and fitness for a particular purpose or that the use of this software will not infringe any third party patents, copyrights, trademarks, or other rights. The software is provided "as is". The Institute for Systems Biology and the authors disclaim any liability stemming from the use of this software. This software is provided to enhance knowledge and encourage progress in the scientific community.
%
% This is free software; you can redistribute it and/or modify it under the terms of the GNU Lesser General Public License as published by the Free Software Foundation; either version 2.1 of the License, or (at your option) any later version.
%
% You should have received a copy of the GNU Lesser General Public License along with this library; if not, write to the Free Software Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA 02111-1307 USA
% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function hText = xticklabel_rotate(XTick,rot,varargin)
%hText = xticklabel_rotate(XTick,rot,XTickLabel,varargin)     Rotate XTickLabel
%
% Syntax: xticklabel_rotate
%
% Input:    
% {opt}     XTick       - vector array of XTick positions & values (numeric) 
%                           uses current XTick values or XTickLabel cell array by
%                           default (if empty) 
% {opt}     rot         - angle of rotation in degrees, 90¡ã by default
% {opt}     XTickLabel  - cell array of label strings
% {opt}     [var]       - "Property-value" pairs passed to text generator
%                           ex: 'interpreter','none'
%                               'Color','m','Fontweight','bold'
%
% Output:   hText       - handle vector to text labels
%
% Example 1:  Rotate existing XTickLabels at their current position by 90¡ã
%    xticklabel_rotate
%
% Example 2:  Rotate existing XTickLabels at their current position by 45¡ã and change
% font size
%    xticklabel_rotate([],45,[],'Fontsize',14)
%
% Example 3:  Set the positions of the XTicks and rotate them 90¡ã
%    figure;  plot([1960:2004],randn(45,1)); xlim([1960 2004]);
%    xticklabel_rotate([1960:2:2004]);
%
% Example 4:  Use text labels at XTick positions rotated 45¡ã without tex interpreter
%    xticklabel_rotate(XTick,45,NameFields,'interpreter','none');
%
% Example 5:  Use text labels rotated 90¡ã at current positions
%    xticklabel_rotate([],90,NameFields);
%
% Note : you can not re-run xticklabel_rotate on the same graph. 
%
% 


% This is a modified version of xticklabel_rotate90 by Denis Gilbert
% Modifications include Text labels (in the form of cell array)
%                       Arbitrary angle rotation
%                       Output of text handles
%                       Resizing of axes and title/xlabel/ylabel positions to maintain same overall size 
%                           and keep text on plot
%                           (handles small window resizing after, but not well due to proportional placement with 
%                           fixed font size. To fix this would require a serious resize function)
%                       Uses current XTick by default
%                       Uses current XTickLabel is different from XTick values (meaning has been already defined)

% Brian FG Katz
% bfgkatz@hotmail.com
% 23-05-03
% Modified 03-11-06 after user comment
%       Allow for exisiting XTickLabel cell array

% Other m-files required: cell2mat
% Subfunctions: none
% MAT-files required: none
%
% See also: xticklabel_rotate90, TEXT,  SET

% Based on xticklabel_rotate90
%   Author: Denis Gilbert, Ph.D., physical oceanography
%   Maurice Lamontagne Institute, Dept. of Fisheries and Oceans Canada
%   email: gilbertd@dfo-mpo.gc.ca  Web: http://www.qc.dfo-mpo.gc.ca/iml/
%   February 1998; Last revision: 24-Mar-2003

% check to see if xticklabel_rotate has already been here (no other reason for this to happen)
if isempty(get(gca,'XTickLabel')),
    error('xticklabel_rotate : can not process, either xticklabel_rotate has already been run or XTickLabel field has been erased')  ;
end

% if no XTickLabel AND no XTick are defined use the current XTickLabel
%if nargin < 3 & (~exist('XTick') | isempty(XTick)),
if (nargin < 3 || isempty(varargin{1})) & (~exist('XTick') | isempty(XTick)),
        xTickLabels = get(gca,'XTickLabel')  ; % use current XTickLabel
        if ~iscell(xTickLabels)
                % remove trailing spaces if exist (typical with auto generated XTickLabel)
                temp1 = num2cell(xTickLabels,2)         ;
                for loop = 1:length(temp1),
                        temp1{loop} = deblank(temp1{loop})  ;
                end
                xTickLabels = temp1                     ;
        end
varargin = varargin(2:length(varargin));        
end

% if no XTick is defined use the current XTick
if (~exist('XTick') | isempty(XTick)),
    XTick = get(gca,'XTick')        ; % use current XTick 
end

%Make XTick a column vector
XTick = XTick(:);

if ~exist('xTickLabels'),
        % Define the xtickLabels 
        % If XtickLabel is passed as a cell array then use the text
        if (length(varargin)>0) & (iscell(varargin{1})),
        xTickLabels = varargin{1};
        varargin = varargin(2:length(varargin));
        else
        xTickLabels = num2str(XTick);
        end
end    

if length(XTick) ~= length(xTickLabels),
    error('xticklabel_rotate : must have same number of elements in "XTick" and "XTickLabel"')  ;
end

%Set the Xtick locations and set XTicklabel to an empty string
set(gca,'XTick',XTick,'XTickLabel','')

if nargin < 2,
    rot = 90 ;
end

% Determine the location of the labels based on the position
% of the xlabel
hxLabel = get(gca,'XLabel');  % Handle to xlabel
xLabelString = get(hxLabel,'String');

% if ~isempty(xLabelString)
%    warning('You may need to manually reset the XLABEL vertical position')
% end

set(hxLabel,'Units','data');
xLabelPosition = get(hxLabel,'Position');
y = xLabelPosition(2);

%CODE below was modified following suggestions from Urs Schwarz
y=repmat(y,size(XTick,1),1);
% retrieve current axis' fontsize
fs = get(gca,'fontsize');

% Place the new xTickLabels by creating TEXT objects
hText = text(XTick, y, xTickLabels,'fontsize',fs);

% Rotate the text objects by ROT degrees
set(hText,'Rotation',rot,'HorizontalAlignment','right',varargin{:})

% Adjust the size of the axis to accomodate for longest label (like if they are text ones)
% This approach keeps the top of the graph at the same place and tries to keep xlabel at the same place
% This approach keeps the right side of the graph at the same place 

set(get(gca,'xlabel'),'units','data')           ;
    labxorigpos_data = get(get(gca,'xlabel'),'position')  ;
set(get(gca,'ylabel'),'units','data')           ;
    labyorigpos_data = get(get(gca,'ylabel'),'position')  ;
set(get(gca,'title'),'units','data')           ;
    labtorigpos_data = get(get(gca,'title'),'position')  ;

set(gca,'units','pixel')                        ;
set(hText,'units','pixel')                      ;
set(get(gca,'xlabel'),'units','pixel')          ;
set(get(gca,'ylabel'),'units','pixel')          ;

origpos = get(gca,'position')                   ;
textsizes = cell2mat(get(hText,'extent'))       ;
longest =  max(textsizes(:,4))                  ;

laborigext = get(get(gca,'xlabel'),'extent')    ;
laborigpos = get(get(gca,'xlabel'),'position')  ;


labyorigext = get(get(gca,'ylabel'),'extent')   ;
labyorigpos = get(get(gca,'ylabel'),'position') ;
leftlabdist = labyorigpos(1) + labyorigext(1)   ;

% assume first entry is the farthest left
leftpos = get(hText(1),'position')              ;
leftext = get(hText(1),'extent')                ;
leftdist = leftpos(1) + leftext(1)              ;
if leftdist > 0,    leftdist = 0 ; end          % only correct for off screen problems

botdist = origpos(2) + laborigpos(2)            ;
newpos = [origpos(1)-leftdist longest+botdist origpos(3)+leftdist origpos(4)-longest+origpos(2)-botdist]  ;
set(gca,'position',newpos)                      ;

% readjust position of nex labels after resize of plot
set(hText,'units','data')                       ;
for loop= 1:length(hText),
    set(hText(loop),'position',[XTick(loop), y(loop)])  ;
end


% adjust position of xlabel and ylabel
laborigpos = get(get(gca,'xlabel'),'position')  ;
set(get(gca,'xlabel'),'position',[laborigpos(1) laborigpos(2)-longest 0])   ;

% switch to data coord and fix it all
set(get(gca,'ylabel'),'units','data')                   ;
set(get(gca,'ylabel'),'position',labyorigpos_data)      ;
set(get(gca,'title'),'position',labtorigpos_data)       ;

set(get(gca,'xlabel'),'units','data')                   ;
    labxorigpos_data_new = get(get(gca,'xlabel'),'position')  ;
set(get(gca,'xlabel'),'position',[labxorigpos_data(1) labxorigpos_data_new(2)])   ;


% Reset all units to normalized to allow future resizing
set(get(gca,'xlabel'),'units','normalized')          ;
set(get(gca,'ylabel'),'units','normalized')          ;
set(get(gca,'title'),'units','normalized')          ;
set(hText,'units','normalized')                      ;
set(gca,'units','normalized')                        ;

if nargout < 1,
    clear hText
end

==> Results/DUTOMRONPrRocAuc.m <==
clear;
close all;
clc;


%%
figure(1);
hold on;
Threshold = [0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 50 51 52 53 54 55 56 57 58 59 60 61 62 63 64 65 66 67 68 69 70 71 72 73 74 75 76 77 78 79 80 81 82 83 84 85 86 87 88 89 90 91 92 93 94 95 96 97 98 99 100 101 102 103 104 105 106 107 108 109 110 111 112 113 114 115 116 117 118 119 120 121 122 123 124 125 126 127 128 129 130 131 132 133 134 135 136 137 138 139 140 141 142 143 144 145 146 147 148 149 150 151 152 153 154 155 156 157 158 159 160 161 162 163 164 165 166 167 168 169 170 171 172 173 174 175 176 177 178 179 180 181 182 183 184 185 186 187 188 189 190 191 192 193 194 195 196 197 198 199 200 201 202 203 204 205 206 207 208 209 210 211 212 213 214 215 216 217 218 219 220 221 222 223 224 225 226 227 228 229 230 231 232 233 234 235 236 237 238 239 240 241 242 243 244 245 246 247 248 249 250 251 252 253 254 255 ];

Recall_HDCT = [1 0.974293 0.964441 0.957351 0.951008 0.945276 0.939928 0.935039 0.930212 0.925532 0.921214 0.916574 0.91232 0.908385 0.904382 0.900553 0.896584 0.892951 0.889388 0.885854 0.882101 0.878485 0.874923 0.871519 0.868078 0.864553 0.860982 0.857411 0.854079 0.85078 0.847328 0.843845 0.840562 0.837407 0.834271 0.83093 0.827843 0.824576 0.821484 0.818207 0.815079 0.811971 0.808638 0.805641 0.802581 0.799317 0.796034 0.793149 0.789832 0.786795 0.783428 0.780302 0.777085 0.774037 0.770907 0.767833 0.764843 0.761686 0.758558 0.755306 0.752223 0.74929 0.746262 0.743046 0.739944 0.73692 0.73397 0.73092 0.727827 0.724922 0.721971 0.718904 0.715691 0.712609 0.709914 0.707259 0.704299 0.701299 0.698566 0.695663 0.69284 0.690139 0.687277 0.684787 0.681941 0.67937 0.676696 0.674092 0.671331 0.668562 0.665919 0.663475 0.660857 0.658206 0.655869 0.653205 0.650572 0.648304 0.64603 0.643356 0.64097 0.63862 0.636247 0.633844 0.631565 0.629144 0.626781 0.624343 0.621807 0.619431 0.617019 0.614515 0.612336 0.60992 0.607511 0.60544 0.603241 0.60071 0.598191 0.595781 0.59326 0.590932 0.588716 0.58659 0.584359 0.58214 0.579726 0.577381 0.575145 0.572924 0.570596 0.568293 0.566004 0.563827 0.561556 0.55927 0.557132 0.554927 0.552416 0.550119 0.5479 0.545512 0.542933 0.540604 0.538209 0.535794 0.533566 0.531138 0.528691 0.526379 0.523755 0.52142 0.518973 0.516605 0.514075 0.511858 0.509144 0.506775 0.504451 0.501982 0.499481 0.497101 0.494625 0.492099 0.489451 0.486996 0.48447 0.481986 0.479405 0.47675 0.474432 0.471799 0.469118 0.4666 0.463995 0.461308 0.458324 0.455657 0.452848 0.450086 0.447199 0.444484 0.441481 0.43869 0.435798 0.432714 0.429727 0.426936 0.423817 0.420636 0.417419 0.414204 0.410922 0.407395 0.404106 0.400644 0.39753 0.394238 0.390827 0.387518 0.384193 0.380403 0.376595 0.372381 0.369064 0.365466 0.361532 0.357534 0.353414 0.349551 0.345136 0.340828 0.336555 0.332394 0.327958 0.323429 0.319096 0.314342 0.309749 0.304781 0.299962 0.294815 0.289501 0.284074 0.278786 0.273137 0.267539 0.261703 0.255947 0.249622 0.243143 0.2366 0.229733 0.222653 0.215438 0.207815 0.19989 0.192016 0.183489 0.175005 0.165707 0.156697 0.147195 0.13754 0.127675 0.117172 0.105947 0.0953115 0.0844545 0.0738316 0.0627484 0.0525985 0.0431405 0.0344293 0.0276146 0.0214433 ];
Precision_HDCT = [0.14847 0.156588 0.164867 0.172281 0.179337 0.186195 0.192764 0.199185 0.205408 0.21147 0.217437 0.223209 0.228837 0.234475 0.23993 0.245325 0.250539 0.255738 0.260797 0.265928 0.270969 0.275968 0.2809 0.285946 0.290925 0.295884 0.300743 0.305702 0.310551 0.315462 0.32028 0.324965 0.329771 0.334603 0.339329 0.344057 0.348858 0.353707 0.358365 0.362843 0.367603 0.372214 0.376491 0.381 0.385433 0.389798 0.394158 0.398624 0.403168 0.407683 0.4123 0.416684 0.42104 0.425553 0.430071 0.434537 0.439026 0.443506 0.44796 0.452217 0.456401 0.460671 0.46477 0.468948 0.472976 0.476913 0.480917 0.484636 0.488355 0.492043 0.495685 0.499239 0.502593 0.506031 0.509368 0.512702 0.51561 0.518653 0.52175 0.52464 0.527493 0.530305 0.533074 0.535964 0.538663 0.541301 0.543738 0.546202 0.548542 0.550971 0.553197 0.555462 0.557483 0.559641 0.561726 0.563642 0.565565 0.567573 0.569523 0.57149 0.573369 0.575236 0.576976 0.579076 0.58081 0.582392 0.58434 0.585908 0.587396 0.588842 0.590494 0.591979 0.593569 0.595066 0.596544 0.59807 0.599641 0.601158 0.602483 0.603684 0.605029 0.606352 0.607807 0.60936 0.610812 0.612016 0.61327 0.614512 0.615699 0.617017 0.618257 0.619165 0.620276 0.621536 0.622749 0.623867 0.625004 0.626439 0.627379 0.628589 0.629742 0.630648 0.631831 0.632997 0.633947 0.63499 0.636136 0.637094 0.638324 0.639303 0.640106 0.64098 0.641899 0.643004 0.643992 0.644986 0.645614 0.646599 0.647577 0.648691 0.649638 0.650726 0.651642 0.652402 0.653145 0.65412 0.654785 0.65552 0.656495 0.657565 0.658768 0.659628 0.660625 0.661611 0.66279 0.663577 0.66439 0.665536 0.66626 0.667384 0.668318 0.66927 0.670164 0.671164 0.672136 0.673259 0.673973 0.675019 0.675895 0.676973 0.677678 0.678458 0.679506 0.680167 0.680438 0.681366 0.682223 0.683159 0.684581 0.68543 0.686149 0.687081 0.687509 0.688582 0.689616 0.690564 0.691118 0.6919 0.692871 0.693657 0.694574 0.695331 0.695897 0.696602 0.697279 0.69772 0.698381 0.699105 0.699898 0.700539 0.701246 0.701687 0.701661 0.702437 0.703242 0.703775 0.704489 0.705708 0.706407 0.707318 0.707275 0.707841 0.707809 0.708656 0.710021 0.710506 0.711023 0.712011 0.712379 0.713079 0.713856 0.714262 0.714911 0.715292 0.715701 0.716428 0.716458 0.716217 0.71625 0.716517 0.714995 0.715752 0.714888 0.71378 0.71258 0.712528 ];
TPR_HDCT = [1 0.974293 0.964441 0.957351 0.951008 0.945276 0.939928 0.935039 0.930212 0.925532 0.921214 0.916574 0.91232 0.908385 0.904382 0.900553 0.896584 0.892951 0.889388 0.885854 0.882101 0.878485 0.874923 0.871519 0.868078 0.864553 0.860982 0.857411 0.854079 0.85078 0.847328 0.843845 0.840562 0.837407 0.834271 0.83093 0.827843 0.824576 0.821484 0.818207 0.815079 0.811971 0.808638 0.805641 0.802581 0.799317 0.796034 0.793149 0.789832 0.786795 0.783428 0.780302 0.777085 0.774037 0.770907 0.767833 0.764843 0.761686 0.758558 0.755306 0.752223 0.74929 0.746262 0.743046 0.739944 0.73692 0.73397 0.73092 0.727827 0.724922 0.721971 0.718904 0.715691 0.712609 0.709914 0.707259 0.704299 0.701299 0.698566 0.695663 0.69284 0.690139 0.687277 0.684787 0.681941 0.67937 0.676696 0.674092 0.671331 0.668562 0.665919 0.663475 0.660857 0.658206 0.655869 0.653205 0.650572 0.648304 0.64603 0.643356 0.64097 0.63862 0.636247 0.633844 0.631565 0.629144 0.626781 0.624343 0.621807 0.619431 0.617019 0.614515 0.612336 0.60992 0.607511 0.60544 0.603241 0.60071 0.598191 0.595781 0.59326 0.590932 0.588716 0.58659 0.584359 0.58214 0.579726 0.577381 0.575145 0.572924 0.570596 0.568293 0.566004 0.563827 0.561556 0.55927 0.557132 0.554927 0.552416 0.550119 0.5479 0.545512 0.542933 0.540604 0.538209 0.535794 0.533566 0.531138 0.528691 0.526379 0.523755 0.52142 0.518973 0.516605 0.514075 0.511858 0.509144 0.506775 0.504451 0.501982 0.499481 0.497101 0.494625 0.492099 0.489451 0.486996 0.48447 0.481986 0.479405 0.47675 0.474432 0.471799 0.469118 0.4666 0.463995 0.461308 0.458324 0.455657 0.452848 0.450086 0.447199 0.444484 0.441481 0.43869 0.435798 0.432714 0.429727 0.426936 0.423817 0.420636 0.417419 0.414204 0.410922 0.407395 0.404106 0.400644 0.39753 0.394238 0.390827 0.387518 0.384193 0.380403 0.376595 0.372381 0.369064 0.365466 0.361532 0.357534 0.353414 0.349551 0.345136 0.340828 0.336555 0.332394 0.327958 0.323429 0.319096 0.314342 0.309749 0.304781 0.299962 0.294815 0.289501 0.284074 0.278786 0.273137 0.267539 0.261703 0.255947 0.249622 0.243143 0.2366 0.229733 0.222653 0.215438 0.207815 0.19989 0.192016 0.183489 0.175005 0.165707 0.156697 0.147195 0.13754 0.127675 0.117172 0.105947 0.0953115 0.0844545 0.0738316 0.0627484 0.0525985 0.0431405 0.0344293 0.0276146 0.0214433 ];
FPR_HDCT = [1 0.889327 0.813278 0.758181 0.7125 0.672965 0.638474 0.607558 0.57984 0.554671 0.531661 0.51061 0.491233 0.472949 0.45603 0.440142 0.425331 0.411277 0.398146 0.385536 0.373615 0.362263 0.351481 0.341058 0.33113 0.321684 0.31257 0.30383 0.29544 0.287342 0.279575 0.272161 0.264929 0.257901 0.251193 0.244674 0.238351 0.232212 0.226381 0.220816 0.215367 0.210237 0.205307 0.200501 0.195784 0.191223 0.186762 0.182429 0.178139 0.17401 0.169943 0.166059 0.162254 0.158535 0.15495 0.15142 0.148025 0.144661 0.141426 0.138362 0.135381 0.132458 0.129623 0.126811 0.124099 0.121523 0.119011 0.116707 0.11443 0.1122 0.110068 0.107952 0.105947 0.103983 0.102122 0.100297 0.0985444 0.0968192 0.0951388 0.0935272 0.0919795 0.0904988 0.089026 0.0875909 0.0861755 0.0848517 0.08355 0.082255 0.0809988 0.0797644 0.0785966 0.077465 0.0763566 0.075229 0.0741615 0.0731147 0.0720357 0.0709771 0.0700289 0.0690421 0.0680666 0.0671265 0.0662166 0.0653132 0.0644377 0.0635522 0.0626623 0.0618095 0.0610026 0.0602174 0.0594168 0.0586312 0.0578559 0.0570731 0.0563297 0.0556143 0.0548924 0.054175 0.0534832 0.0528031 0.0521392 0.0514668 0.0508303 0.050204 0.049552 0.0489278 0.0483319 0.0477419 0.0471641 0.0465601 0.0459764 0.0454218 0.0448626 0.0443059 0.0437463 0.0432053 0.0426765 0.0421447 0.0416263 0.0411213 0.0405949 0.0400778 0.0395876 0.0390897 0.038628 0.0381467 0.0376733 0.0372086 0.0367237 0.0362628 0.0358262 0.0353925 0.0349405 0.0344721 0.0340276 0.0335817 0.0331876 0.0327702 0.0323412 0.031896 0.0314661 0.0310563 0.030662 0.0302532 0.0298485 0.0294648 0.0290849 0.0286941 0.0283142 0.0279305 0.0275554 0.0271626 0.0267785 0.026402 0.026018 0.0256415 0.0252825 0.0248896 0.0245236 0.0241326 0.0237685 0.0233949 0.0230357 0.0226888 0.0223264 0.0219663 0.0216277 0.0212663 0.0209136 0.0205656 0.02023 0.0198796 0.0195235 0.019186 0.018865 0.0185125 0.0181907 0.0178584 0.0175229 0.0171909 0.016878 0.0165567 0.0162529 0.0159017 0.0155799 0.0152509 0.0149477 0.0146385 0.01432 0.0140209 0.0136931 0.0133764 0.0130555 0.0127726 0.0124774 0.0121989 0.0118863 0.0115794 0.0112939 0.0110036 0.0107151 0.0104186 0.010109 0.00981572 0.0095085 0.00920981 0.00890266 0.0086045 0.00830511 0.00801456 0.00772623 0.00742965 0.00714086 0.0068219 0.00650544 0.00623011 0.00592447 0.00562514 0.00530392 0.00497483 0.00468987 0.00438031 0.00407567 0.00377133 0.0034719 0.0031429 0.00284375 0.0025426 0.00224379 0.00195373 0.00167931 0.00141549 0.00117512 0.000948598 0.000768289 0.000612205 ];
plot(Recall_HDCT, Precision_HDCT, 'k', 'linewidth', 2);
Recall_RBD = [1 0.95519 0.951194 0.946586 0.941281 0.936357 0.931138 0.92639 0.921898 0.917135 0.912492 0.907834 0.903303 0.899245 0.895568 0.892151 0.888754 0.885135 0.881589 0.878468 0.874973 0.871818 0.868797 0.865162 0.862104 0.858948 0.856003 0.852686 0.850107 0.847336 0.845083 0.842506 0.839601 0.836738 0.834092 0.83146 0.828738 0.826083 0.823603 0.821063 0.818498 0.816131 0.813636 0.811262 0.809032 0.806671 0.804289 0.801468 0.799178 0.79682 0.794759 0.79235 0.790089 0.787796 0.785391 0.782997 0.781004 0.778854 0.776418 0.774143 0.771966 0.769624 0.767681 0.76553 0.763327 0.76105 0.758688 0.756485 0.754151 0.751844 0.749868 0.747518 0.745284 0.743131 0.740835 0.738846 0.736543 0.734266 0.732053 0.730056 0.728102 0.725844 0.723694 0.721591 0.719283 0.717067 0.715016 0.712851 0.710625 0.708204 0.706137 0.704317 0.702245 0.700263 0.698098 0.696099 0.694054 0.691963 0.689834 0.68796 0.685856 0.683342 0.681274 0.679109 0.676856 0.674763 0.67264 0.670274 0.668147 0.666034 0.66398 0.661759 0.659465 0.6572 0.654943 0.652636 0.650576 0.648213 0.645988 0.643513 0.64137 0.639343 0.636923 0.634522 0.632001 0.629768 0.627624 0.625334 0.623145 0.620656 0.618053 0.615271 0.612916 0.610725 0.608576 0.606217 0.603904 0.601201 0.598551 0.596054 0.593706 0.59176 0.589456 0.586814 0.584441 0.581797 0.579103 0.576733 0.573987 0.571494 0.568497 0.565897 0.56305 0.560395 0.558219 0.555554 0.55266 0.549408 0.546529 0.543452 0.540586 0.537424 0.534495 0.531438 0.528664 0.525771 0.522698 0.5197 0.51663 0.513584 0.51035 0.507331 0.503954 0.500657 0.497426 0.494445 0.490894 0.487656 0.484349 0.480931 0.477427 0.473982 0.470563 0.466965 0.463622 0.460303 0.456864 0.452917 0.449608 0.445864 0.442601 0.43864 0.434892 0.430947 0.426744 0.422464 0.418644 0.414575 0.410706 0.405868 0.401704 0.397861 0.393449 0.389284 0.384613 0.379968 0.375354 0.370735 0.365637 0.361224 0.356091 0.351306 0.346212 0.34174 0.337074 0.331477 0.326696 0.321547 0.316899 0.311877 0.306663 0.301122 0.295056 0.289579 0.284215 0.278531 0.272618 0.266522 0.260585 0.254548 0.248198 0.241923 0.235424 0.228495 0.221579 0.214754 0.207294 0.200469 0.193353 0.186093 0.178274 0.170271 0.16198 0.154483 0.146103 0.138349 0.12956 0.121096 0.112375 0.103948 0.0952276 0.0859125 0.0774879 0.0682707 0.060549 0.052748 ];
Precision_RBD = [0.14847 0.261046 0.279228 0.295565 0.30911 0.320924 0.331967 0.342495 0.35195 0.361152 0.369697 0.377293 0.383887 0.389778 0.395138 0.400242 0.404822 0.409002 0.412979 0.41679 0.420428 0.424025 0.427582 0.430756 0.434022 0.437017 0.439926 0.442907 0.445924 0.448586 0.451552 0.45436 0.457168 0.459816 0.462445 0.465011 0.467603 0.470168 0.472665 0.475091 0.477625 0.479786 0.482079 0.484281 0.486342 0.488409 0.490727 0.492883 0.49501 0.497323 0.49955 0.501395 0.503477 0.505481 0.507371 0.509474 0.511406 0.513166 0.515 0.516763 0.51864 0.520636 0.522467 0.524326 0.526004 0.52784 0.529604 0.531184 0.532706 0.5346 0.536157 0.538051 0.539585 0.541266 0.542946 0.544558 0.546067 0.547685 0.549493 0.551137 0.552767 0.554357 0.556082 0.557713 0.559037 0.56025 0.561697 0.563139 0.564567 0.566035 0.567448 0.568838 0.570309 0.571879 0.573225 0.574636 0.575845 0.577418 0.5789 0.580413 0.581847 0.582852 0.584359 0.585874 0.587115 0.588481 0.589908 0.591073 0.592579 0.593793 0.595254 0.59662 0.59806 0.599533 0.600928 0.602282 0.60373 0.605002 0.606249 0.607595 0.608987 0.610486 0.61195 0.613511 0.614807 0.616195 0.617779 0.619201 0.620881 0.622293 0.623546 0.624959 0.626171 0.627718 0.629099 0.630659 0.632085 0.633775 0.635307 0.636372 0.637871 0.639648 0.640893 0.64243 0.64387 0.645135 0.646199 0.647426 0.648622 0.649708 0.65044 0.651583 0.652913 0.654337 0.655678 0.656705 0.657567 0.658966 0.660304 0.661495 0.66201 0.662701 0.664035 0.665433 0.66684 0.668549 0.669193 0.669951 0.670983 0.672334 0.673499 0.674521 0.67591 0.676535 0.677665 0.6789 0.679646 0.680724 0.681487 0.682633 0.683594 0.68468 0.68543 0.686369 0.687162 0.688363 0.689141 0.689411 0.690386 0.691643 0.692902 0.69408 0.695086 0.696211 0.696854 0.69786 0.698574 0.698872 0.699873 0.700552 0.701308 0.702011 0.702822 0.703619 0.704499 0.70501 0.70597 0.706633 0.706808 0.70772 0.708218 0.709123 0.709508 0.710127 0.710613 0.710833 0.7119 0.712139 0.712771 0.71332 0.713585 0.713519 0.713845 0.713855 0.714518 0.715302 0.715532 0.716377 0.716895 0.717239 0.717537 0.718127 0.718091 0.718022 0.717504 0.717995 0.717675 0.718369 0.719179 0.720097 0.720463 0.720419 0.720478 0.721133 0.72092 0.721459 0.721585 0.721802 0.721959 0.722241 0.723045 0.72292 0.723253 0.72295 0.722067 0.721729 ];
TPR_RBD = [1 0.95519 0.951194 0.946586 0.941281 0.936357 0.931138 0.92639 0.921898 0.917135 0.912492 0.907834 0.903303 0.899245 0.895568 0.892151 0.888754 0.885135 0.881589 0.878468 0.874973 0.871818 0.868797 0.865162 0.862104 0.858948 0.856003 0.852686 0.850107 0.847336 0.845083 0.842506 0.839601 0.836738 0.834092 0.83146 0.828738 0.826083 0.823603 0.821063 0.818498 0.816131 0.813636 0.811262 0.809032 0.806671 0.804289 0.801468 0.799178 0.79682 0.794759 0.79235 0.790089 0.787796 0.785391 0.782997 0.781004 0.778854 0.776418 0.774143 0.771966 0.769624 0.767681 0.76553 0.763327 0.76105 0.758688 0.756485 0.754151 0.751844 0.749868 0.747518 0.745284 0.743131 0.740835 0.738846 0.736543 0.734266 0.732053 0.730056 0.728102 0.725844 0.723694 0.721591 0.719283 0.717067 0.715016 0.712851 0.710625 0.708204 0.706137 0.704317 0.702245 0.700263 0.698098 0.696099 0.694054 0.691963 0.689834 0.68796 0.685856 0.683342 0.681274 0.679109 0.676856 0.674763 0.67264 0.670274 0.668147 0.666034 0.66398 0.661759 0.659465 0.6572 0.654943 0.652636 0.650576 0.648213 0.645988 0.643513 0.64137 0.639343 0.636923 0.634522 0.632001 0.629768 0.627624 0.625334 0.623145 0.620656 0.618053 0.615271 0.612916 0.610725 0.608576 0.606217 0.603904 0.601201 0.598551 0.596054 0.593706 0.59176 0.589456 0.586814 0.584441 0.581797 0.579103 0.576733 0.573987 0.571494 0.568497 0.565897 0.56305 0.560395 0.558219 0.555554 0.55266 0.549408 0.546529 0.543452 0.540586 0.537424 0.534495 0.531438 0.528664 0.525771 0.522698 0.5197 0.51663 0.513584 0.51035 0.507331 0.503954 0.500657 0.497426 0.494445 0.490894 0.487656 0.484349 0.480931 0.477427 0.473982 0.470563 0.466965 0.463622 0.460303 0.456864 0.452917 0.449608 0.445864 0.442601 0.43864 0.434892 0.430947 0.426744 0.422464 0.418644 0.414575 0.410706 0.405868 0.401704 0.397861 0.393449 0.389284 0.384613 0.379968 0.375354 0.370735 0.365637 0.361224 0.356091 0.351306 0.346212 0.34174 0.337074 0.331477 0.326696 0.321547 0.316899 0.311877 0.306663 0.301122 0.295056 0.289579 0.284215 0.278531 0.272618 0.266522 0.260585 0.254548 0.248198 0.241923 0.235424 0.228495 0.221579 0.214754 0.207294 0.200469 0.193353 0.186093 0.178274 0.170271 0.16198 0.154483 0.146103 0.138349 0.12956 0.121096 0.112375 0.103948 0.0952276 0.0859125 0.0774879 0.0682707 0.060549 0.052748 ];
FPR_RBD = [1 0.563073 0.499626 0.456358 0.425041 0.400373 0.379534 0.361334 0.345475 0.331491 0.319003 0.308071 0.298354 0.289571 0.281614 0.274405 0.267739 0.261537 0.255754 0.250354 0.24527 0.240389 0.235632 0.231314 0.226971 0.222947 0.219005 0.215101 0.211222 0.20772 0.204269 0.200896 0.197511 0.194319 0.191295 0.188269 0.185299 0.182438 0.179622 0.176955 0.174242 0.171781 0.16933 0.166871 0.164585 0.162362 0.160004 0.1577 0.155512 0.153343 0.151241 0.149162 0.147142 0.145206 0.14328 0.141354 0.139555 0.137838 0.136086 0.134369 0.132712 0.13094 0.129368 0.12781 0.126307 0.12477 0.123257 0.121827 0.120485 0.119015 0.11765 0.116247 0.114949 0.113627 0.11226 0.110992 0.109709 0.108523 0.107235 0.106049 0.104846 0.103662 0.102486 0.101346 0.10025 0.0991543 0.0981124 0.0970507 0.0959808 0.0949638 0.0938499 0.0928366 0.0918122 0.0907956 0.0898603 0.0888327 0.0878981 0.0869156 0.0859283 0.0849879 0.0840554 0.0832078 0.0822639 0.0813479 0.0804836 0.0796028 0.0786708 0.0777912 0.07687 0.0760389 0.0751482 0.074278 0.073389 0.0725464 0.0717494 0.0709214 0.0700981 0.0693067 0.0685095 0.0677247 0.0669287 0.0661533 0.0653618 0.0645918 0.0638245 0.063113 0.0623466 0.0616232 0.0608789 0.0601443 0.0594109 0.0586754 0.0579553 0.0572465 0.0565562 0.0558433 0.0551245 0.0544016 0.0536819 0.0530074 0.0523729 0.0516481 0.0510175 0.0503624 0.049711 0.0490829 0.04846 0.0478465 0.0472589 0.0466201 0.0460227 0.0454123 0.044826 0.0442437 0.0436382 0.0430442 0.0424341 0.0418147 0.0412112 0.0406217 0.0400538 0.039484 0.0389071 0.0383007 0.0377307 0.0371576 0.0366172 0.0360802 0.035521 0.0349711 0.0344558 0.0339538 0.0334165 0.0328967 0.0323733 0.0318371 0.0313096 0.0307907 0.0302728 0.0297934 0.0293393 0.0288562 0.0283706 0.0278905 0.0273871 0.0269258 0.0264298 0.0259575 0.0254771 0.0250452 0.0245741 0.0240763 0.0236161 0.0231433 0.0227175 0.0222338 0.021776 0.0213037 0.0208616 0.0204226 0.0199661 0.0195305 0.0190643 0.0186693 0.0182063 0.0177733 0.0173396 0.016921 0.0165199 0.0161262 0.0157008 0.0152427 0.0148499 0.014453 0.0140866 0.0136959 0.0133104 0.0129306 0.0125538 0.0121959 0.0118552 0.0115007 0.0111093 0.0107539 0.0103997 0.0100008 0.00961637 0.00926878 0.00894782 0.00862218 0.00827548 0.0079221 0.00759328 0.00728275 0.00695446 0.00663794 0.00631738 0.00599777 0.00568451 0.00538652 0.00509331 0.00478864 0.00451272 0.00422752 0.00393338 0.00364835 0.00340226 0.00312596 0.00288938 0.00262849 0.00239288 0.00216814 0.00195199 0.0017083 0.00153631 0.00135427 ];
plot(Recall_RBD, Precision_RBD, 'b', 'linewidth', 2);
Recall_GR = [1 0.999099 0.998953 0.998598 0.998126 0.99753 0.996821 0.996085 0.995158 0.994133 0.993164 0.992106 0.990779 0.989249 0.987899 0.986529 0.98499 0.983285 0.981683 0.980031 0.978203 0.976119 0.974157 0.972202 0.970319 0.968242 0.966398 0.96439 0.962279 0.959946 0.957269 0.95496 0.952646 0.95021 0.947479 0.944701 0.942111 0.93952 0.936839 0.933795 0.930954 0.928024 0.925404 0.922788 0.920167 0.917525 0.914497 0.911936 0.908971 0.906108 0.902904 0.899871 0.896727 0.893672 0.890389 0.887416 0.884387 0.880992 0.877532 0.874425 0.871312 0.868063 0.864623 0.861326 0.85801 0.854849 0.851266 0.847714 0.844039 0.84042 0.836764 0.832982 0.82895 0.824942 0.82125 0.817651 0.814017 0.810625 0.806973 0.802944 0.79903 0.794867 0.790862 0.786554 0.782453 0.778097 0.77411 0.769856 0.765845 0.761482 0.757756 0.753891 0.750065 0.746205 0.742878 0.739214 0.735418 0.731259 0.727582 0.723743 0.719691 0.715617 0.711551 0.707446 0.703154 0.699477 0.695336 0.691202 0.687586 0.683934 0.679736 0.675448 0.671438 0.667642 0.663062 0.658966 0.655116 0.651116 0.646754 0.64313 0.638854 0.634479 0.630402 0.62636 0.622435 0.617767 0.613421 0.609796 0.606224 0.60208 0.598361 0.594254 0.589953 0.585901 0.581726 0.577286 0.573141 0.568862 0.564909 0.560591 0.556639 0.55221 0.547934 0.543697 0.539169 0.534948 0.531129 0.527123 0.522654 0.518684 0.514205 0.510088 0.505649 0.501331 0.497279 0.49297 0.488698 0.484333 0.479851 0.475625 0.471752 0.467436 0.463473 0.459099 0.455367 0.451255 0.447524 0.443877 0.439724 0.435821 0.432268 0.428595 0.424999 0.42114 0.417877 0.414054 0.41038 0.407041 0.403393 0.39977 0.395735 0.392119 0.388599 0.385085 0.381346 0.37789 0.374139 0.370509 0.366941 0.363176 0.359669 0.356107 0.352323 0.348784 0.345274 0.341985 0.338421 0.334481 0.331388 0.327893 0.324294 0.320745 0.317346 0.313872 0.31021 0.306722 0.302866 0.299438 0.295718 0.292223 0.288702 0.285155 0.28187 0.27806 0.27456 0.27112 0.267908 0.26428 0.26047 0.256843 0.253292 0.249428 0.245644 0.242148 0.238444 0.235087 0.231369 0.227514 0.223417 0.219742 0.215927 0.211914 0.208069 0.204017 0.200092 0.196342 0.192356 0.188441 0.184321 0.180103 0.175817 0.171328 0.166086 0.16098 0.155981 0.150646 0.145177 0.139143 0.132695 0.125649 0.117903 0.109146 0.0998834 0.088478 0.0749799 0.0573856 ];
Precision_GR = [0.14847 0.149902 0.151023 0.152443 0.154124 0.155954 0.158146 0.160789 0.163497 0.166419 0.169566 0.172776 0.176068 0.179418 0.18283 0.186254 0.18985 0.193531 0.197132 0.201064 0.205077 0.209 0.212908 0.216923 0.221148 0.225203 0.229237 0.233065 0.237116 0.241395 0.245654 0.249662 0.253995 0.25817 0.261967 0.26603 0.270502 0.27481 0.279155 0.283805 0.288061 0.292167 0.296451 0.301001 0.305563 0.310303 0.314487 0.318851 0.323292 0.327545 0.331618 0.335722 0.340058 0.344093 0.348549 0.352708 0.357163 0.361099 0.365364 0.369277 0.373135 0.376979 0.381487 0.385372 0.38946 0.393307 0.397413 0.401471 0.405241 0.409054 0.41292 0.416881 0.420696 0.424178 0.427949 0.431898 0.435597 0.439226 0.442895 0.446523 0.450379 0.454081 0.4579 0.461671 0.465266 0.468792 0.472472 0.475976 0.479638 0.482495 0.485645 0.489338 0.492701 0.495749 0.499289 0.502815 0.506049 0.509223 0.512628 0.51606 0.518745 0.521465 0.524262 0.526942 0.529684 0.53224 0.534818 0.537428 0.540293 0.542955 0.545924 0.548796 0.551518 0.5538 0.556135 0.559135 0.561888 0.564686 0.567268 0.569588 0.571944 0.573935 0.576109 0.5779 0.580287 0.58219 0.584607 0.586878 0.58906 0.591255 0.593545 0.595791 0.597606 0.59969 0.601411 0.603675 0.605624 0.607648 0.609336 0.611052 0.612998 0.61479 0.616272 0.618254 0.619342 0.621106 0.622171 0.623966 0.625279 0.626596 0.627934 0.629816 0.631179 0.632857 0.634557 0.635655 0.637169 0.638185 0.63926 0.640387 0.641354 0.642185 0.643424 0.644464 0.645591 0.646269 0.647398 0.647888 0.64933 0.650482 0.65172 0.652488 0.654412 0.655454 0.656581 0.657725 0.658393 0.659433 0.660192 0.661158 0.66255 0.66339 0.664108 0.665052 0.665451 0.666673 0.667579 0.66853 0.669274 0.66965 0.670455 0.671349 0.672108 0.672754 0.673669 0.674497 0.675187 0.675668 0.675703 0.675485 0.675641 0.676454 0.677021 0.677489 0.677882 0.67773 0.678023 0.678656 0.678545 0.678905 0.679234 0.679488 0.680021 0.679624 0.680367 0.679771 0.679487 0.679699 0.679986 0.67992 0.68011 0.679601 0.67959 0.68032 0.680723 0.68081 0.680515 0.680808 0.680876 0.680229 0.679837 0.679848 0.679815 0.680438 0.680108 0.680296 0.680968 0.68081 0.68107 0.680624 0.680396 0.680397 0.680643 0.680675 0.681311 0.68187 0.681661 0.681678 0.681701 0.681181 0.680956 0.680435 0.679155 0.679427 0.67969 0.678881 ];
TPR_GR = [1 0.999099 0.998953 0.998598 0.998126 0.99753 0.996821 0.996085 0.995158 0.994133 0.993164 0.992106 0.990779 0.989249 0.987899 0.986529 0.98499 0.983285 0.981683 0.980031 0.978203 0.976119 0.974157 0.972202 0.970319 0.968242 0.966398 0.96439 0.962279 0.959946 0.957269 0.95496 0.952646 0.95021 0.947479 0.944701 0.942111 0.93952 0.936839 0.933795 0.930954 0.928024 0.925404 0.922788 0.920167 0.917525 0.914497 0.911936 0.908971 0.906108 0.902904 0.899871 0.896727 0.893672 0.890389 0.887416 0.884387 0.880992 0.877532 0.874425 0.871312 0.868063 0.864623 0.861326 0.85801 0.854849 0.851266 0.847714 0.844039 0.84042 0.836764 0.832982 0.82895 0.824942 0.82125 0.817651 0.814017 0.810625 0.806973 0.802944 0.79903 0.794867 0.790862 0.786554 0.782453 0.778097 0.77411 0.769856 0.765845 0.761482 0.757756 0.753891 0.750065 0.746205 0.742878 0.739214 0.735418 0.731259 0.727582 0.723743 0.719691 0.715617 0.711551 0.707446 0.703154 0.699477 0.695336 0.691202 0.687586 0.683934 0.679736 0.675448 0.671438 0.667642 0.663062 0.658966 0.655116 0.651116 0.646754 0.64313 0.638854 0.634479 0.630402 0.62636 0.622435 0.617767 0.613421 0.609796 0.606224 0.60208 0.598361 0.594254 0.589953 0.585901 0.581726 0.577286 0.573141 0.568862 0.564909 0.560591 0.556639 0.55221 0.547934 0.543697 0.539169 0.534948 0.531129 0.527123 0.522654 0.518684 0.514205 0.510088 0.505649 0.501331 0.497279 0.49297 0.488698 0.484333 0.479851 0.475625 0.471752 0.467436 0.463473 0.459099 0.455367 0.451255 0.447524 0.443877 0.439724 0.435821 0.432268 0.428595 0.424999 0.42114 0.417877 0.414054 0.41038 0.407041 0.403393 0.39977 0.395735 0.392119 0.388599 0.385085 0.381346 0.37789 0.374139 0.370509 0.366941 0.363176 0.359669 0.356107 0.352323 0.348784 0.345274 0.341985 0.338421 0.334481 0.331388 0.327893 0.324294 0.320745 0.317346 0.313872 0.31021 0.306722 0.302866 0.299438 0.295718 0.292223 0.288702 0.285155 0.28187 0.27806 0.27456 0.27112 0.267908 0.26428 0.26047 0.256843 0.253292 0.249428 0.245644 0.242148 0.238444 0.235087 0.231369 0.227514 0.223417 0.219742 0.215927 0.211914 0.208069 0.204017 0.200092 0.196342 0.192356 0.188441 0.184321 0.180103 0.175817 0.171328 0.166086 0.16098 0.155981 0.150646 0.145177 0.139143 0.132695 0.125649 0.117903 0.109146 0.0998834 0.088478 0.0749799 0.0573856 ];
FPR_GR = [1 0.990961 0.980877 0.969482 0.956681 0.943283 0.929277 0.915188 0.900866 0.886764 0.872595 0.858704 0.845161 0.831694 0.818471 0.805645 0.793029 0.780703 0.76858 0.756403 0.744719 0.732915 0.721398 0.709784 0.698679 0.68761 0.677042 0.666459 0.655748 0.645398 0.635166 0.625007 0.61504 0.605048 0.595322 0.585578 0.576066 0.566622 0.557314 0.548073 0.539043 0.530239 0.521446 0.512871 0.504251 0.495959 0.487679 0.479671 0.47178 0.463949 0.45652 0.449076 0.441843 0.434573 0.427348 0.420252 0.413263 0.406297 0.399424 0.392561 0.385984 0.37941 0.372853 0.366511 0.360239 0.354134 0.348122 0.342116 0.33641 0.330642 0.325076 0.319485 0.313953 0.308643 0.303328 0.298057 0.292961 0.287968 0.282765 0.277774 0.272849 0.268149 0.263414 0.258679 0.254111 0.249642 0.245145 0.240673 0.236426 0.232306 0.22816 0.224123 0.220118 0.216219 0.212395 0.208685 0.205024 0.201449 0.197972 0.194511 0.190984 0.18767 0.184296 0.181029 0.177849 0.174656 0.171427 0.1684 0.165204 0.162197 0.159085 0.156043 0.153147 0.150318 0.147421 0.14457 0.14179 0.139076 0.136376 0.133802 0.131203 0.128727 0.126325 0.123963 0.121631 0.119235 0.116976 0.11472 0.112513 0.110383 0.108257 0.106102 0.104046 0.101986 0.100069 0.0980935 0.0961722 0.0943433 0.0924933 0.0907324 0.0888467 0.0870142 0.0853376 0.0837209 0.082107 0.0804607 0.0789055 0.077315 0.0757558 0.0742562 0.0727587 0.0712022 0.069847 0.0684403 0.0670032 0.0656123 0.0642279 0.062991 0.061772 0.0604772 0.0593283 0.0581765 0.0570332 0.0558723 0.0546791 0.053576 0.0524631 0.0513464 0.0502042 0.0491675 0.0481708 0.0471169 0.0460661 0.0450479 0.0440041 0.0430251 0.0420846 0.0411949 0.0403248 0.0394387 0.0385167 0.0376578 0.0368326 0.0359952 0.0351606 0.0342774 0.0335051 0.0327513 0.0320118 0.0312811 0.0305222 0.0297923 0.0290883 0.0283809 0.027666 0.0269719 0.026342 0.0256985 0.0251028 0.0245004 0.0239247 0.0232985 0.02269 0.0221437 0.0216107 0.021139 0.0205636 0.0200338 0.0195057 0.0189703 0.0184665 0.0179875 0.0175164 0.017085 0.0165873 0.0161626 0.015716 0.0152728 0.0148183 0.0144013 0.0139867 0.0135703 0.0131546 0.0127268 0.0123019 0.0119036 0.0115293 0.0111465 0.0107649 0.0104042 0.0100547 0.00973593 0.00935526 0.00899211 0.00865134 0.00831139 0.00801719 0.00770296 0.00734265 0.00705218 0.00674772 0.00640125 0.0060797 0.00579499 0.00549277 0.00519827 0.00488885 0.00458565 0.00428223 0.00394738 0.00361488 0.00329795 0.00294799 0.00255156 0.00212273 0.00163996 ];
plot(Recall_GR, Precision_GR, 'g', 'linewidth', 2);
Recall_MNP = [1 0.999104 0.998336 0.997405 0.99632 0.995137 0.993868 0.99252 0.991145 0.989716 0.988214 0.986677 0.985118 0.983522 0.981881 0.980194 0.978407 0.976607 0.974787 0.972924 0.970995 0.969082 0.967236 0.965255 0.963252 0.961235 0.95921 0.957235 0.955191 0.953112 0.951001 0.948841 0.946665 0.94466 0.942398 0.940135 0.9379 0.935599 0.933295 0.931015 0.928668 0.92631 0.923947 0.921538 0.919406 0.916955 0.91452 0.912071 0.909589 0.907152 0.904638 0.902065 0.899444 0.896796 0.894147 0.891404 0.888758 0.885996 0.883172 0.880353 0.877457 0.874516 0.871531 0.868511 0.865454 0.863011 0.859893 0.856745 0.853564 0.850389 0.847217 0.84397 0.840773 0.837487 0.8341 0.830772 0.827374 0.823896 0.820666 0.817136 0.813567 0.810098 0.806517 0.802842 0.799172 0.795378 0.791531 0.787627 0.783741 0.779883 0.775986 0.771985 0.768107 0.764043 0.759965 0.755859 0.751701 0.74792 0.743739 0.739558 0.735443 0.731211 0.726963 0.722637 0.718315 0.714054 0.709647 0.705501 0.701028 0.696581 0.691989 0.687391 0.682759 0.678276 0.673647 0.668978 0.664382 0.65966 0.654956 0.650214 0.645395 0.64063 0.635789 0.630941 0.62608 0.621156 0.616189 0.611201 0.607209 0.603487 0.598442 0.593387 0.588308 0.583271 0.578212 0.573133 0.568065 0.562956 0.557851 0.552787 0.547632 0.542593 0.537453 0.532263 0.527268 0.522046 0.516886 0.511644 0.506506 0.501248 0.496336 0.491127 0.486052 0.48085 0.4756 0.470388 0.465204 0.460136 0.454947 0.449712 0.444965 0.439743 0.434563 0.42935 0.424213 0.419243 0.414097 0.409027 0.403989 0.398944 0.393815 0.388724 0.383635 0.378614 0.373612 0.368691 0.363836 0.358833 0.35387 0.348865 0.344253 0.339309 0.334443 0.329491 0.324617 0.31986 0.314994 0.310214 0.305451 0.300665 0.295909 0.29113 0.287438 0.282711 0.278004 0.273322 0.268707 0.264102 0.259624 0.255088 0.250572 0.246235 0.241761 0.237336 0.232975 0.228591 0.224277 0.219989 0.215848 0.211594 0.207365 0.203196 0.199018 0.194841 0.191321 0.187243 0.183194 0.179127 0.175188 0.171212 0.167277 0.163462 0.159585 0.155714 0.152198 0.148345 0.144574 0.140856 0.137097 0.133435 0.129727 0.126254 0.122639 0.118979 0.115423 0.111991 0.108331 0.104806 0.101377 0.0978167 0.0944304 0.0908772 0.0874871 0.0841134 0.080555 0.0771097 0.0736492 0.0698677 0.0663697 0.0627416 0.0586652 0.0549969 0.0510665 0.0468073 0.0422479 0.0323348 ];
Precision_MNP = [0.14847 0.149852 0.152071 0.154913 0.158161 0.16158 0.165016 0.168382 0.171653 0.174821 0.177903 0.180924 0.183893 0.186799 0.189632 0.192406 0.195163 0.19785 0.200581 0.203212 0.205872 0.208513 0.211025 0.213613 0.216157 0.218685 0.221181 0.223523 0.225998 0.228465 0.2309 0.23333 0.235744 0.237954 0.240336 0.242711 0.245057 0.24742 0.249767 0.252089 0.254417 0.256741 0.25905 0.261351 0.263323 0.265601 0.267877 0.27014 0.272406 0.27462 0.276845 0.279066 0.281293 0.283503 0.285686 0.287889 0.290023 0.292202 0.294373 0.296504 0.298659 0.300792 0.30291 0.305025 0.30714 0.308779 0.310875 0.31296 0.315046 0.317126 0.319185 0.321266 0.323297 0.325365 0.327436 0.329474 0.331535 0.333592 0.335516 0.337544 0.339567 0.341546 0.343527 0.345521 0.34749 0.349471 0.351451 0.353422 0.355353 0.35727 0.359171 0.361094 0.362946 0.364838 0.36673 0.368618 0.370508 0.37224 0.374107 0.375974 0.377795 0.379638 0.381475 0.383316 0.385137 0.386932 0.38875 0.390468 0.392265 0.394027 0.395804 0.397574 0.399325 0.401039 0.402779 0.404513 0.406213 0.407936 0.409633 0.411333 0.413034 0.414717 0.416402 0.418078 0.419748 0.421415 0.423087 0.424743 0.426042 0.427308 0.428943 0.430572 0.432184 0.433801 0.435389 0.436968 0.43853 0.440114 0.44166 0.443192 0.444723 0.446225 0.447746 0.449255 0.450698 0.452187 0.45364 0.455106 0.456535 0.457965 0.459299 0.460716 0.462118 0.46351 0.464909 0.466274 0.467645 0.468981 0.470337 0.471686 0.472904 0.474252 0.475579 0.476925 0.478261 0.479549 0.480875 0.482169 0.483463 0.484769 0.486069 0.487389 0.488689 0.48997 0.491237 0.492472 0.493685 0.494969 0.496227 0.497462 0.498651 0.4999 0.501117 0.502353 0.503567 0.50477 0.505972 0.507151 0.508371 0.509575 0.510788 0.512005 0.512947 0.514154 0.515351 0.516527 0.517708 0.518886 0.520042 0.521203 0.522374 0.523495 0.524672 0.525792 0.526948 0.528099 0.529263 0.530423 0.531581 0.53273 0.53387 0.535034 0.53619 0.537359 0.538395 0.539589 0.540742 0.541892 0.543004 0.544173 0.54533 0.546421 0.547598 0.548728 0.549733 0.550826 0.551937 0.553007 0.554106 0.555185 0.556326 0.557276 0.558325 0.559368 0.560371 0.561279 0.562213 0.563094 0.563971 0.564893 0.565724 0.566738 0.567687 0.568553 0.569588 0.5704 0.571351 0.572493 0.573476 0.574405 0.575631 0.576723 0.577736 0.57904 0.580072 0.580036 ];
TPR_MNP = [1 0.999104 0.998336 0.997405 0.99632 0.995137 0.993868 0.99252 0.991145 0.989716 0.988214 0.986677 0.985118 0.983522 0.981881 0.980194 0.978407 0.976607 0.974787 0.972924 0.970995 0.969082 0.967236 0.965255 0.963252 0.961235 0.95921 0.957235 0.955191 0.953112 0.951001 0.948841 0.946665 0.94466 0.942398 0.940135 0.9379 0.935599 0.933295 0.931015 0.928668 0.92631 0.923947 0.921538 0.919406 0.916955 0.91452 0.912071 0.909589 0.907152 0.904638 0.902065 0.899444 0.896796 0.894147 0.891404 0.888758 0.885996 0.883172 0.880353 0.877457 0.874516 0.871531 0.868511 0.865454 0.863011 0.859893 0.856745 0.853564 0.850389 0.847217 0.84397 0.840773 0.837487 0.8341 0.830772 0.827374 0.823896 0.820666 0.817136 0.813567 0.810098 0.806517 0.802842 0.799172 0.795378 0.791531 0.787627 0.783741 0.779883 0.775986 0.771985 0.768107 0.764043 0.759965 0.755859 0.751701 0.74792 0.743739 0.739558 0.735443 0.731211 0.726963 0.722637 0.718315 0.714054 0.709647 0.705501 0.701028 0.696581 0.691989 0.687391 0.682759 0.678276 0.673647 0.668978 0.664382 0.65966 0.654956 0.650214 0.645395 0.64063 0.635789 0.630941 0.62608 0.621156 0.616189 0.611201 0.607209 0.603487 0.598442 0.593387 0.588308 0.583271 0.578212 0.573133 0.568065 0.562956 0.557851 0.552787 0.547632 0.542593 0.537453 0.532263 0.527268 0.522046 0.516886 0.511644 0.506506 0.501248 0.496336 0.491127 0.486052 0.48085 0.4756 0.470388 0.465204 0.460136 0.454947 0.449712 0.444965 0.439743 0.434563 0.42935 0.424213 0.419243 0.414097 0.409027 0.403989 0.398944 0.393815 0.388724 0.383635 0.378614 0.373612 0.368691 0.363836 0.358833 0.35387 0.348865 0.344253 0.339309 0.334443 0.329491 0.324617 0.31986 0.314994 0.310214 0.305451 0.300665 0.295909 0.29113 0.287438 0.282711 0.278004 0.273322 0.268707 0.264102 0.259624 0.255088 0.250572 0.246235 0.241761 0.237336 0.232975 0.228591 0.224277 0.219989 0.215848 0.211594 0.207365 0.203196 0.199018 0.194841 0.191321 0.187243 0.183194 0.179127 0.175188 0.171212 0.167277 0.163462 0.159585 0.155714 0.152198 0.148345 0.144574 0.140856 0.137097 0.133435 0.129727 0.126254 0.122639 0.118979 0.115423 0.111991 0.108331 0.104806 0.101377 0.0978167 0.0944304 0.0908772 0.0874871 0.0841134 0.080555 0.0771097 0.0736492 0.0698677 0.0663697 0.0627416 0.0586652 0.0549969 0.0510665 0.0468073 0.0422479 0.0323348 ];
FPR_MNP = [1 0.988019 0.967216 0.943376 0.918982 0.895354 0.873148 0.852594 0.833573 0.815909 0.799446 0.783946 0.76924 0.755305 0.742117 0.729575 0.717308 0.705807 0.694406 0.683785 0.673159 0.662884 0.653522 0.64382 0.634457 0.625368 0.61655 0.608466 0.600035 0.591729 0.583727 0.575798 0.567999 0.561125 0.553602 0.54625 0.53916 0.532001 0.524995 0.518201 0.511362 0.504644 0.498025 0.491461 0.485981 0.479631 0.473362 0.467211 0.461088 0.455252 0.449346 0.443491 0.437619 0.431866 0.426298 0.420655 0.415334 0.409883 0.404465 0.399236 0.393943 0.388702 0.383514 0.378351 0.373228 0.369327 0.36431 0.359389 0.354506 0.349719 0.345034 0.340309 0.335758 0.331157 0.326525 0.322092 0.317582 0.313092 0.309018 0.30466 0.300339 0.296241 0.292131 0.287974 0.283938 0.279828 0.275741 0.271704 0.267798 0.263975 0.260198 0.256359 0.25272 0.248981 0.24528 0.241598 0.237931 0.234695 0.231123 0.227619 0.22426 0.220833 0.217452 0.214047 0.210712 0.207523 0.204248 0.201242 0.19803 0.194933 0.191771 0.188659 0.185591 0.182672 0.179683 0.176718 0.173864 0.170944 0.168117 0.165287 0.162444 0.159687 0.15693 0.154212 0.15152 0.148838 0.146176 0.143547 0.141422 0.139535 0.136983 0.134461 0.131979 0.129541 0.127141 0.124762 0.122435 0.120092 0.117817 0.115602 0.113366 0.111232 0.10906 0.106903 0.104899 0.102791 0.100752 0.0987059 0.0967443 0.0947636 0.0929655 0.09105 0.0892273 0.0873649 0.0855121 0.0837128 0.0819391 0.0802431 0.078519 0.0768069 0.0753036 0.0736323 0.0720132 0.0703982 0.0688203 0.067335 0.0657987 0.064328 0.0628742 0.0614289 0.0599788 0.0585508 0.0571546 0.0558001 0.0544793 0.0531985 0.051953 0.0506708 0.0494156 0.0481768 0.0470549 0.0458673 0.0447304 0.0435796 0.0424693 0.0413989 0.0403189 0.0392728 0.0382369 0.0372118 0.036208 0.0352185 0.0344683 0.0335107 0.0325744 0.0316632 0.0307778 0.0298986 0.0290645 0.0282246 0.0274046 0.026637 0.0258419 0.02508 0.0243299 0.0235823 0.0228586 0.0221525 0.0214833 0.0208046 0.0201431 0.01949 0.0188513 0.0182225 0.0177031 0.017104 0.0165219 0.0159464 0.0154068 0.0148566 0.0143231 0.0138204 0.0133115 0.0128153 0.0123791 0.0119024 0.0114414 0.010998 0.0105569 0.0101327 0.00971409 0.00933545 0.00893993 0.00855033 0.00817736 0.00783484 0.00747448 0.0071285 0.00680106 0.00646591 0.00615723 0.00583468 0.00553317 0.0052409 0.00493955 0.0046562 0.00437417 0.00407497 0.00380232 0.00352542 0.00322982 0.00295827 0.00268059 0.00238426 0.00204767 0.00136027 ];
plot(Recall_MNP, Precision_MNP, 'r', 'linewidth', 2);
Recall_UFO = [1 0.973775 0.967804 0.960082 0.952579 0.943447 0.934751 0.92591 0.916905 0.908955 0.901766 0.894532 0.886711 0.879356 0.872302 0.86522 0.858421 0.851518 0.84506 0.838718 0.831911 0.8255 0.819204 0.813186 0.807609 0.801765 0.79595 0.790018 0.784603 0.779508 0.774369 0.768541 0.763448 0.758494 0.753568 0.748807 0.74359 0.739041 0.734334 0.729751 0.724707 0.719935 0.715268 0.710485 0.705828 0.701493 0.697212 0.692659 0.688333 0.684182 0.680108 0.675822 0.671377 0.66654 0.66167 0.657433 0.653241 0.64917 0.645145 0.641228 0.63733 0.632986 0.62894 0.625238 0.621675 0.617953 0.613779 0.609946 0.606177 0.602526 0.598806 0.594964 0.591199 0.587642 0.584263 0.580787 0.576933 0.573622 0.570235 0.566823 0.56349 0.559957 0.556865 0.553514 0.550209 0.546881 0.543738 0.54036 0.537169 0.533944 0.530881 0.527496 0.524256 0.520973 0.517523 0.513915 0.510245 0.506577 0.502939 0.49921 0.495325 0.491455 0.48767 0.483397 0.479401 0.475316 0.471202 0.467554 0.463547 0.45976 0.455775 0.45214 0.448494 0.444733 0.441164 0.43753 0.433667 0.429984 0.426056 0.422381 0.418572 0.414813 0.411264 0.407559 0.403888 0.400425 0.397062 0.393808 0.390439 0.386932 0.383387 0.380132 0.376946 0.373584 0.370242 0.366802 0.363476 0.360485 0.357533 0.354339 0.351269 0.348017 0.345085 0.342141 0.339353 0.336552 0.333398 0.330627 0.327707 0.324984 0.3219 0.318993 0.315976 0.313221 0.310491 0.307729 0.304954 0.302271 0.299522 0.296826 0.294046 0.291585 0.289011 0.286099 0.283128 0.280278 0.27779 0.275037 0.272298 0.269435 0.266897 0.26413 0.261475 0.258823 0.256064 0.253462 0.251065 0.248594 0.246201 0.243575 0.241259 0.23875 0.236398 0.234163 0.231685 0.229249 0.227007 0.224556 0.222066 0.21968 0.217361 0.214974 0.212731 0.210587 0.208414 0.206291 0.20372 0.201403 0.199259 0.197084 0.194774 0.192576 0.190315 0.188213 0.186232 0.184026 0.181898 0.179823 0.177721 0.175661 0.173619 0.171437 0.169217 0.167118 0.164929 0.162531 0.16019 0.157886 0.155552 0.153278 0.151062 0.148933 0.146566 0.144202 0.141909 0.139602 0.137045 0.134766 0.132512 0.130425 0.128272 0.125912 0.123818 0.121311 0.119046 0.116872 0.11453 0.112118 0.109578 0.10685 0.104305 0.101295 0.0982254 0.0949338 0.0917549 0.0886561 0.085382 0.0815209 0.0776469 0.073763 0.0695053 0.0643692 0.0581319 0.0510161 0.0426524 0.0294412 ];
Precision_UFO = [0.14847 0.177127 0.190994 0.206215 0.221059 0.235175 0.247377 0.259803 0.27076 0.281833 0.291862 0.301445 0.310413 0.319547 0.327573 0.335378 0.342612 0.35003 0.356871 0.363201 0.369633 0.37565 0.381307 0.387348 0.392768 0.39797 0.403326 0.408431 0.413383 0.418214 0.422876 0.427215 0.431578 0.435424 0.440043 0.4438 0.447688 0.45115 0.45471 0.458319 0.461827 0.465057 0.467871 0.47069 0.473608 0.476456 0.479251 0.482373 0.484985 0.487471 0.490034 0.492545 0.495118 0.497279 0.499161 0.501073 0.502939 0.505388 0.507441 0.50956 0.511537 0.513379 0.515108 0.516812 0.518534 0.52019 0.52164 0.523279 0.524815 0.526059 0.527412 0.528702 0.529975 0.53141 0.53266 0.533839 0.534972 0.536147 0.537345 0.538513 0.539665 0.540704 0.541817 0.542925 0.543856 0.544913 0.545943 0.546978 0.547863 0.548764 0.549723 0.550818 0.551605 0.552331 0.553038 0.554246 0.555434 0.556692 0.558085 0.559353 0.560588 0.561837 0.563038 0.564163 0.565233 0.566234 0.567234 0.568532 0.56946 0.570516 0.57148 0.572511 0.573681 0.574511 0.575505 0.576462 0.577386 0.578103 0.579055 0.580101 0.580745 0.581724 0.582711 0.583424 0.584167 0.585061 0.585708 0.586539 0.587227 0.587839 0.588483 0.589015 0.589409 0.590091 0.590519 0.590987 0.59182 0.592538 0.593427 0.593999 0.594621 0.594936 0.595628 0.596248 0.596867 0.597649 0.598134 0.598514 0.598944 0.5993 0.599704 0.600071 0.600202 0.600575 0.601041 0.601584 0.60198 0.602547 0.602871 0.6034 0.603752 0.604162 0.604739 0.605218 0.605516 0.605733 0.606194 0.606453 0.606921 0.607111 0.607358 0.607506 0.607749 0.607875 0.608352 0.60847 0.608468 0.608376 0.608556 0.60853 0.608849 0.608882 0.609466 0.609836 0.610105 0.610212 0.610538 0.61073 0.611417 0.611656 0.61183 0.611838 0.611837 0.611857 0.612029 0.612192 0.61215 0.612059 0.612061 0.61223 0.612526 0.61294 0.613221 0.61343 0.613639 0.613857 0.61414 0.614546 0.614405 0.614853 0.615333 0.615358 0.61528 0.615593 0.615581 0.61494 0.615262 0.615079 0.614866 0.615137 0.615135 0.61567 0.61537 0.615331 0.614923 0.615233 0.615285 0.615751 0.615751 0.615777 0.616135 0.616289 0.616359 0.616428 0.616229 0.616466 0.616596 0.616262 0.616453 0.616196 0.61524 0.614967 0.614855 0.615688 0.615059 0.615368 0.615674 0.615519 0.615622 0.615633 0.615411 0.614899 0.613284 0.612751 0.611786 0.610746 ];
TPR_UFO = [1 0.973775 0.967804 0.960082 0.952579 0.943447 0.934751 0.92591 0.916905 0.908955 0.901766 0.894532 0.886711 0.879356 0.872302 0.86522 0.858421 0.851518 0.84506 0.838718 0.831911 0.8255 0.819204 0.813186 0.807609 0.801765 0.79595 0.790018 0.784603 0.779508 0.774369 0.768541 0.763448 0.758494 0.753568 0.748807 0.74359 0.739041 0.734334 0.729751 0.724707 0.719935 0.715268 0.710485 0.705828 0.701493 0.697212 0.692659 0.688333 0.684182 0.680108 0.675822 0.671377 0.66654 0.66167 0.657433 0.653241 0.64917 0.645145 0.641228 0.63733 0.632986 0.62894 0.625238 0.621675 0.617953 0.613779 0.609946 0.606177 0.602526 0.598806 0.594964 0.591199 0.587642 0.584263 0.580787 0.576933 0.573622 0.570235 0.566823 0.56349 0.559957 0.556865 0.553514 0.550209 0.546881 0.543738 0.54036 0.537169 0.533944 0.530881 0.527496 0.524256 0.520973 0.517523 0.513915 0.510245 0.506577 0.502939 0.49921 0.495325 0.491455 0.48767 0.483397 0.479401 0.475316 0.471202 0.467554 0.463547 0.45976 0.455775 0.45214 0.448494 0.444733 0.441164 0.43753 0.433667 0.429984 0.426056 0.422381 0.418572 0.414813 0.411264 0.407559 0.403888 0.400425 0.397062 0.393808 0.390439 0.386932 0.383387 0.380132 0.376946 0.373584 0.370242 0.366802 0.363476 0.360485 0.357533 0.354339 0.351269 0.348017 0.345085 0.342141 0.339353 0.336552 0.333398 0.330627 0.327707 0.324984 0.3219 0.318993 0.315976 0.313221 0.310491 0.307729 0.304954 0.302271 0.299522 0.296826 0.294046 0.291585 0.289011 0.286099 0.283128 0.280278 0.27779 0.275037 0.272298 0.269435 0.266897 0.26413 0.261475 0.258823 0.256064 0.253462 0.251065 0.248594 0.246201 0.243575 0.241259 0.23875 0.236398 0.234163 0.231685 0.229249 0.227007 0.224556 0.222066 0.21968 0.217361 0.214974 0.212731 0.210587 0.208414 0.206291 0.20372 0.201403 0.199259 0.197084 0.194774 0.192576 0.190315 0.188213 0.186232 0.184026 0.181898 0.179823 0.177721 0.175661 0.173619 0.171437 0.169217 0.167118 0.164929 0.162531 0.16019 0.157886 0.155552 0.153278 0.151062 0.148933 0.146566 0.144202 0.141909 0.139602 0.137045 0.134766 0.132512 0.130425 0.128272 0.125912 0.123818 0.121311 0.119046 0.116872 0.11453 0.112118 0.109578 0.10685 0.104305 0.101295 0.0982254 0.0949338 0.0917549 0.0886561 0.085382 0.0815209 0.0776469 0.073763 0.0695053 0.0643692 0.0581319 0.0510161 0.0426524 0.0294412 ];
FPR_UFO = [1 0.824609 0.76478 0.708974 0.659325 0.615521 0.578452 0.544665 0.516077 0.489995 0.466284 0.444305 0.424851 0.406709 0.391033 0.376218 0.362563 0.349505 0.338073 0.327308 0.316749 0.307236 0.298262 0.289176 0.280818 0.272658 0.264806 0.257652 0.250797 0.244278 0.238136 0.232467 0.22668 0.221518 0.216228 0.211469 0.206672 0.202291 0.197932 0.193486 0.189479 0.185599 0.1821 0.178556 0.175179 0.171865 0.168526 0.165411 0.162407 0.159655 0.156883 0.154074 0.15123 0.148362 0.145839 0.143317 0.1409 0.138358 0.13596 0.133613 0.131507 0.129321 0.127268 0.125265 0.12338 0.12139 0.119525 0.117707 0.116005 0.114379 0.112685 0.111047 0.109411 0.107784 0.106282 0.104839 0.103215 0.101764 0.100194 0.0987478 0.0972648 0.0958698 0.0944472 0.0930231 0.0916598 0.0903301 0.0890842 0.0878369 0.0866533 0.0854266 0.0841215 0.0828286 0.0816881 0.0804722 0.0792866 0.0778118 0.0763207 0.0748831 0.0734606 0.0721277 0.0707636 0.069404 0.0681302 0.0668189 0.0655452 0.0643222 0.0631329 0.0619079 0.0608127 0.0596948 0.0586407 0.0576135 0.0566005 0.0555684 0.0545935 0.0536786 0.0526792 0.0517363 0.0508358 0.0499297 0.049098 0.0481938 0.0473029 0.0464625 0.0456061 0.0448065 0.0440464 0.0432961 0.0425371 0.0417775 0.0410031 0.0402782 0.0396065 0.038933 0.0382645 0.0376154 0.0369473 0.036318 0.0356725 0.0350386 0.0344524 0.0338654 0.0332521 0.0326966 0.0321301 0.031541 0.0310267 0.0305502 0.0300524 0.0296041 0.0291349 0.0286863 0.0282487 0.02779 0.0273244 0.0269173 0.0264845 0.026064 0.0256695 0.02525 0.0248655 0.0244305 0.0240443 0.0236408 0.023234 0.0228622 0.0225055 0.0221394 0.021796 0.0214762 0.0211216 0.0207914 0.0204698 0.0201338 0.0198171 0.0194843 0.0191987 0.0188701 0.0185787 0.0182878 0.0180023 0.0177051 0.0174207 0.0170741 0.0167907 0.0165035 0.0162397 0.0159789 0.0156983 0.0154276 0.0151579 0.0148924 0.0146407 0.0144196 0.0141977 0.0139483 0.0136843 0.0134585 0.0132262 0.0129718 0.0127599 0.0125234 0.0122729 0.0120357 0.0118093 0.0116069 0.0113933 0.0111759 0.0109854 0.0107599 0.0105778 0.0103818 0.010172 0.00993772 0.00975347 0.00956545 0.00937297 0.00917859 0.00900471 0.00880905 0.0086368 0.00845645 0.00828256 0.0081038 0.00794435 0.0077877 0.00762559 0.00746912 0.00730036 0.00713618 0.00698745 0.00681673 0.0066487 0.00647762 0.00630711 0.00615649 0.00601889 0.00587863 0.00573337 0.00557829 0.00540367 0.00523473 0.00499865 0.00480573 0.00464452 0.00442538 0.0042152 0.00401575 0.00379686 0.00353258 0.00329491 0.00305761 0.0027065 0.00234663 0.00193564 0.00126437 ];
plot(Recall_UFO, Precision_UFO, 'c', 'linewidth', 2);
Recall_MC = [1 0.996127 0.994863 0.99318 0.99096 0.988568 0.986219 0.983608 0.98076 0.977819 0.974911 0.971786 0.968895 0.965836 0.962891 0.960099 0.956859 0.953759 0.95051 0.947515 0.944341 0.94128 0.937988 0.93483 0.931549 0.92828 0.925104 0.922003 0.918936 0.915887 0.912581 0.909484 0.906358 0.902819 0.899224 0.895793 0.892439 0.889187 0.885547 0.882372 0.878732 0.875238 0.871793 0.868582 0.865201 0.861843 0.858521 0.854904 0.85154 0.848122 0.844836 0.84148 0.838028 0.834635 0.831115 0.8277 0.824248 0.820847 0.817362 0.813639 0.810192 0.806952 0.803646 0.800104 0.796858 0.793377 0.789732 0.786077 0.782356 0.778923 0.775551 0.7724 0.768665 0.765246 0.761922 0.758521 0.755163 0.752179 0.748479 0.74506 0.741609 0.737976 0.734382 0.730898 0.727736 0.72457 0.721182 0.717933 0.714565 0.711215 0.707787 0.704767 0.701466 0.697951 0.69456 0.69131 0.687891 0.684405 0.680829 0.677586 0.67456 0.6709 0.667693 0.664598 0.661443 0.657853 0.654451 0.651137 0.647487 0.64387 0.640678 0.637267 0.634002 0.631085 0.62773 0.624541 0.621188 0.617933 0.614595 0.611379 0.608184 0.604673 0.601134 0.598174 0.595019 0.591715 0.588654 0.585372 0.582174 0.578891 0.575981 0.572984 0.569876 0.566838 0.563896 0.560766 0.55767 0.554844 0.551387 0.548065 0.544803 0.541809 0.539151 0.536087 0.53287 0.529637 0.526381 0.523309 0.520437 0.517192 0.514179 0.511515 0.508583 0.505404 0.502196 0.499025 0.49628 0.493168 0.490174 0.487229 0.484213 0.481275 0.478522 0.475642 0.472632 0.469755 0.467039 0.464421 0.46146 0.458849 0.455802 0.453169 0.450463 0.447516 0.444831 0.441638 0.438624 0.435683 0.433021 0.430209 0.4275 0.424495 0.421823 0.418778 0.41601 0.412926 0.410119 0.407145 0.404339 0.40133 0.398305 0.395146 0.392453 0.389933 0.386903 0.38399 0.380873 0.377799 0.374902 0.3717 0.368346 0.364988 0.361885 0.358553 0.35573 0.352703 0.349606 0.346609 0.343738 0.340141 0.33696 0.333684 0.330704 0.327551 0.324103 0.320968 0.317374 0.314276 0.310974 0.306855 0.303349 0.30016 0.296666 0.293152 0.289095 0.285497 0.281989 0.278041 0.274119 0.270032 0.265904 0.261683 0.257377 0.253159 0.248891 0.244648 0.240184 0.235191 0.230463 0.225593 0.220069 0.214159 0.20881 0.203143 0.196336 0.189738 0.182462 0.175084 0.167312 0.159032 0.149202 0.138178 0.12541 0.110772 0.0922258 0.067954 ];
Precision_MC = [0.14847 0.152711 0.161454 0.170427 0.179325 0.188063 0.196548 0.205004 0.213017 0.220837 0.228287 0.235537 0.242508 0.249153 0.255907 0.262211 0.268369 0.274364 0.280068 0.285731 0.29142 0.296956 0.30238 0.307758 0.313179 0.318218 0.323159 0.327936 0.332974 0.337979 0.342794 0.347683 0.352544 0.357192 0.361889 0.366636 0.371316 0.375813 0.380541 0.385506 0.390244 0.394894 0.399593 0.404028 0.408635 0.413153 0.417734 0.422244 0.426667 0.430915 0.435304 0.439802 0.444021 0.448308 0.452689 0.456636 0.460943 0.465054 0.469128 0.472954 0.47683 0.481076 0.485065 0.488877 0.492393 0.496186 0.499399 0.502707 0.505849 0.509355 0.512702 0.516016 0.519227 0.522299 0.525633 0.529 0.532315 0.535594 0.538776 0.541912 0.544972 0.547966 0.551072 0.554043 0.556786 0.559523 0.562164 0.564474 0.567175 0.570241 0.57271 0.575057 0.577493 0.579802 0.581988 0.584195 0.586282 0.588233 0.590062 0.592162 0.594123 0.596136 0.597952 0.600094 0.60204 0.603889 0.606123 0.608081 0.609997 0.611978 0.613872 0.615893 0.617984 0.619573 0.621414 0.623076 0.624467 0.625753 0.627183 0.628528 0.630008 0.631466 0.633048 0.634718 0.63594 0.637403 0.638569 0.639958 0.641182 0.642416 0.643636 0.645054 0.64633 0.647403 0.648892 0.650025 0.65132 0.65276 0.653837 0.65499 0.656455 0.657757 0.659154 0.660303 0.661202 0.662132 0.663494 0.664627 0.665457 0.665754 0.666609 0.667726 0.668928 0.669856 0.670364 0.671079 0.671867 0.672327 0.673175 0.674135 0.675231 0.676346 0.677359 0.678271 0.6791 0.679961 0.680505 0.681672 0.682428 0.683183 0.683756 0.684517 0.685126 0.686125 0.687153 0.687709 0.688292 0.688543 0.689061 0.689979 0.690669 0.691074 0.691795 0.692685 0.693322 0.693839 0.695093 0.695236 0.696063 0.69633 0.696945 0.697243 0.697616 0.698108 0.698695 0.698921 0.699431 0.699731 0.700062 0.700341 0.701144 0.701605 0.701538 0.701507 0.701009 0.701898 0.702438 0.702536 0.703228 0.703978 0.704413 0.704726 0.704978 0.705304 0.705493 0.705441 0.705895 0.705947 0.706403 0.706518 0.706585 0.706787 0.707355 0.707649 0.707604 0.708 0.708305 0.708341 0.708992 0.709678 0.710053 0.710317 0.710276 0.71023 0.710406 0.710815 0.710452 0.710132 0.710439 0.710102 0.710206 0.709792 0.710157 0.71012 0.709652 0.710033 0.709937 0.709321 0.709106 0.708989 0.709011 0.709539 0.70908 0.708261 0.708489 0.708194 ];
TPR_MC = [1 0.996127 0.994863 0.99318 0.99096 0.988568 0.986219 0.983608 0.98076 0.977819 0.974911 0.971786 0.968895 0.965836 0.962891 0.960099 0.956859 0.953759 0.95051 0.947515 0.944341 0.94128 0.937988 0.93483 0.931549 0.92828 0.925104 0.922003 0.918936 0.915887 0.912581 0.909484 0.906358 0.902819 0.899224 0.895793 0.892439 0.889187 0.885547 0.882372 0.878732 0.875238 0.871793 0.868582 0.865201 0.861843 0.858521 0.854904 0.85154 0.848122 0.844836 0.84148 0.838028 0.834635 0.831115 0.8277 0.824248 0.820847 0.817362 0.813639 0.810192 0.806952 0.803646 0.800104 0.796858 0.793377 0.789732 0.786077 0.782356 0.778923 0.775551 0.7724 0.768665 0.765246 0.761922 0.758521 0.755163 0.752179 0.748479 0.74506 0.741609 0.737976 0.734382 0.730898 0.727736 0.72457 0.721182 0.717933 0.714565 0.711215 0.707787 0.704767 0.701466 0.697951 0.69456 0.69131 0.687891 0.684405 0.680829 0.677586 0.67456 0.6709 0.667693 0.664598 0.661443 0.657853 0.654451 0.651137 0.647487 0.64387 0.640678 0.637267 0.634002 0.631085 0.62773 0.624541 0.621188 0.617933 0.614595 0.611379 0.608184 0.604673 0.601134 0.598174 0.595019 0.591715 0.588654 0.585372 0.582174 0.578891 0.575981 0.572984 0.569876 0.566838 0.563896 0.560766 0.55767 0.554844 0.551387 0.548065 0.544803 0.541809 0.539151 0.536087 0.53287 0.529637 0.526381 0.523309 0.520437 0.517192 0.514179 0.511515 0.508583 0.505404 0.502196 0.499025 0.49628 0.493168 0.490174 0.487229 0.484213 0.481275 0.478522 0.475642 0.472632 0.469755 0.467039 0.464421 0.46146 0.458849 0.455802 0.453169 0.450463 0.447516 0.444831 0.441638 0.438624 0.435683 0.433021 0.430209 0.4275 0.424495 0.421823 0.418778 0.41601 0.412926 0.410119 0.407145 0.404339 0.40133 0.398305 0.395146 0.392453 0.389933 0.386903 0.38399 0.380873 0.377799 0.374902 0.3717 0.368346 0.364988 0.361885 0.358553 0.35573 0.352703 0.349606 0.346609 0.343738 0.340141 0.33696 0.333684 0.330704 0.327551 0.324103 0.320968 0.317374 0.314276 0.310974 0.306855 0.303349 0.30016 0.296666 0.293152 0.289095 0.285497 0.281989 0.278041 0.274119 0.270032 0.265904 0.261683 0.257377 0.253159 0.248891 0.244648 0.240184 0.235191 0.230463 0.225593 0.220069 0.214159 0.20881 0.203143 0.196336 0.189738 0.182462 0.175084 0.167312 0.159032 0.149202 0.138178 0.12541 0.110772 0.0922258 0.067954 ];
FPR_MC = [1 0.97155 0.925131 0.88013 0.837308 0.796961 0.759932 0.725944 0.69477 0.666068 0.639587 0.614896 0.592336 0.571206 0.551682 0.533455 0.516417 0.500304 0.485034 0.470926 0.457435 0.444694 0.432567 0.421176 0.410019 0.399478 0.389474 0.380006 0.370808 0.361899 0.353322 0.345013 0.337071 0.329397 0.321975 0.31478 0.30799 0.301448 0.294882 0.288596 0.282474 0.276539 0.270763 0.265314 0.259883 0.254646 0.249506 0.244555 0.23974 0.235069 0.230506 0.225987 0.221721 0.217558 0.213533 0.209581 0.205631 0.201822 0.19818 0.194649 0.191105 0.187643 0.184336 0.181157 0.178059 0.174987 0.171983 0.169078 0.166191 0.16338 0.160669 0.158006 0.155486 0.152981 0.150446 0.147919 0.145508 0.143107 0.140792 0.138484 0.136278 0.134134 0.131984 0.129927 0.127872 0.125852 0.123885 0.122019 0.120171 0.118215 0.116432 0.114644 0.112964 0.111224 0.109509 0.107898 0.106328 0.104709 0.103141 0.101585 0.100073 0.0986356 0.097123 0.0956863 0.0941932 0.0927295 0.09125 0.0898738 0.0885227 0.0871779 0.0858583 0.0845582 0.0832982 0.082078 0.0808756 0.0796203 0.078408 0.0772459 0.0761033 0.0749278 0.0738048 0.0727272 0.0716197 0.070547 0.0695011 0.0685008 0.06748 0.066435 0.0653883 0.0644246 0.0634398 0.0624591 0.0614708 0.0605738 0.0596255 0.0587688 0.05791 0.0570178 0.0561689 0.0553141 0.054421 0.0535283 0.0527083 0.0518743 0.0511106 0.0502976 0.0494706 0.0487198 0.0480205 0.0473164 0.046578 0.0458297 0.0450769 0.044371 0.0436813 0.0430068 0.0423388 0.041675 0.040984 0.0403085 0.0396281 0.0389325 0.0382678 0.0376406 0.0370017 0.0363713 0.0357785 0.0351731 0.0345658 0.0340236 0.0334217 0.0328321 0.0322598 0.0316702 0.0311113 0.0305659 0.0300531 0.0295309 0.0289784 0.0284404 0.027982 0.0274993 0.0270012 0.0265057 0.0259911 0.0255146 0.0250231 0.0245535 0.0240678 0.0236239 0.0231739 0.0227404 0.0223473 0.0219331 0.0215094 0.0211121 0.020719 0.0203435 0.0199679 0.0196084 0.0192178 0.0188232 0.0184763 0.018144 0.0177937 0.0174189 0.0170974 0.0167746 0.0164167 0.0160591 0.0156939 0.0153728 0.0150315 0.0147014 0.0143586 0.0140093 0.0136722 0.0133173 0.0129878 0.0126545 0.0123059 0.011948 0.0116472 0.0113036 0.0109632 0.0106671 0.0103674 0.0100905 0.00979323 0.00947383 0.00919754 0.00892702 0.00866394 0.00840742 0.00810621 0.0078308 0.00754453 0.00726694 0.00697608 0.00671266 0.00644226 0.00614984 0.00590703 0.00564104 0.00538547 0.00508755 0.00479679 0.00452585 0.00423827 0.00391946 0.0036037 0.00328031 0.00295411 0.00258273 0.0021387 0.00160332 ];
plot(Recall_MC, Precision_MC, 'm', 'linewidth', 2);
Recall_DSR = [1 0.984306 0.968858 0.957843 0.948544 0.940053 0.931905 0.924226 0.91667 0.909674 0.902976 0.896525 0.89043 0.884457 0.878737 0.873107 0.867571 0.862126 0.856864 0.851783 0.846823 0.841911 0.837124 0.832533 0.827993 0.823605 0.819285 0.815018 0.810709 0.806525 0.802454 0.79851 0.79454 0.790535 0.786593 0.782742 0.778935 0.77518 0.771416 0.767586 0.763802 0.76012 0.756481 0.75285 0.749198 0.745635 0.742057 0.738482 0.734931 0.731442 0.728034 0.724651 0.721266 0.717964 0.714737 0.711516 0.708233 0.705032 0.701858 0.698745 0.695696 0.692706 0.689648 0.686542 0.683531 0.680538 0.677669 0.674796 0.671915 0.66903 0.666141 0.663255 0.6604 0.657558 0.654744 0.651923 0.649134 0.646413 0.643644 0.640912 0.638193 0.63553 0.632946 0.630307 0.627678 0.625097 0.622516 0.619966 0.61741 0.614817 0.612215 0.60965 0.60711 0.604593 0.602046 0.599457 0.596872 0.594343 0.591838 0.58932 0.586807 0.584334 0.581839 0.579317 0.576832 0.574396 0.571974 0.569609 0.567195 0.564777 0.562291 0.55983 0.55742 0.55505 0.552649 0.550188 0.547749 0.545305 0.542892 0.540561 0.538244 0.535922 0.533617 0.531285 0.528975 0.526701 0.524407 0.522141 0.519852 0.517594 0.515325 0.513016 0.510602 0.508139 0.505748 0.503352 0.501021 0.498721 0.49646 0.49422 0.491966 0.489689 0.487368 0.485062 0.482767 0.480518 0.478264 0.476022 0.473786 0.471554 0.469306 0.467063 0.464823 0.462579 0.460317 0.457994 0.455671 0.453376 0.451077 0.448781 0.446494 0.444181 0.441886 0.439574 0.437267 0.434991 0.432697 0.430392 0.428105 0.425794 0.423453 0.421092 0.418779 0.416485 0.414166 0.411859 0.409564 0.407305 0.405021 0.402657 0.40025 0.397833 0.39537 0.392866 0.390451 0.388008 0.385532 0.383009 0.38049 0.378021 0.37553 0.373025 0.370501 0.367978 0.365466 0.362913 0.360345 0.357723 0.355091 0.352456 0.349767 0.347053 0.344344 0.341607 0.338815 0.335957 0.333116 0.330316 0.327513 0.324652 0.321733 0.318786 0.315792 0.312812 0.30976 0.306658 0.303527 0.30044 0.2973 0.294131 0.290945 0.28772 0.284394 0.281006 0.277606 0.274204 0.270753 0.267193 0.263519 0.25977 0.255897 0.251959 0.247916 0.243778 0.239513 0.23528 0.230819 0.226238 0.221437 0.216496 0.211449 0.206265 0.200971 0.195329 0.189234 0.182804 0.175961 0.168552 0.160467 0.151462 0.14175 0.130634 0.117767 0.102416 0.0822482 0.0493194 ];
Precision_DSR = [0.14847 0.231797 0.271776 0.294465 0.310911 0.324548 0.336241 0.34683 0.356453 0.365306 0.373628 0.381279 0.3885 0.395391 0.401955 0.408158 0.414003 0.419574 0.424875 0.42994 0.434735 0.439361 0.443848 0.44816 0.452404 0.456491 0.460427 0.464354 0.4682 0.472003 0.475699 0.479425 0.483053 0.486594 0.490106 0.493487 0.496822 0.500022 0.503188 0.506354 0.50942 0.512495 0.515508 0.518438 0.521318 0.524163 0.526972 0.529688 0.532284 0.534908 0.537483 0.539985 0.542407 0.544832 0.547232 0.549571 0.551936 0.554283 0.556641 0.558965 0.561285 0.56359 0.565881 0.568113 0.570369 0.572565 0.574781 0.57691 0.579013 0.581125 0.583251 0.585284 0.58726 0.589267 0.591261 0.593224 0.595175 0.597098 0.598977 0.6009 0.602818 0.60474 0.60656 0.608299 0.610011 0.611714 0.613379 0.614981 0.616556 0.618103 0.619608 0.621111 0.62268 0.624298 0.625882 0.6274 0.628842 0.630225 0.631586 0.632891 0.634197 0.635541 0.636873 0.638201 0.639473 0.640753 0.64202 0.643318 0.644563 0.645757 0.646928 0.648059 0.649249 0.650462 0.651617 0.652733 0.653909 0.655088 0.656254 0.657427 0.658544 0.659619 0.660726 0.661814 0.662893 0.663996 0.665096 0.666145 0.667159 0.668174 0.669139 0.670128 0.671153 0.672116 0.673043 0.673942 0.674952 0.675932 0.676866 0.677779 0.678743 0.679726 0.680685 0.681564 0.682442 0.683363 0.684274 0.685184 0.686072 0.686943 0.687755 0.688521 0.689338 0.690203 0.691029 0.691809 0.6926 0.693394 0.694125 0.694855 0.695625 0.696419 0.697133 0.697803 0.698495 0.699202 0.699862 0.70048 0.701098 0.701708 0.702275 0.702765 0.703275 0.703818 0.704423 0.70509 0.70573 0.706324 0.706881 0.707477 0.708064 0.708638 0.709204 0.709824 0.71046 0.711021 0.711558 0.712078 0.712588 0.713168 0.713804 0.714404 0.714907 0.715441 0.716041 0.716561 0.71717 0.717828 0.718467 0.718996 0.719527 0.720053 0.720481 0.720917 0.721358 0.721804 0.722197 0.722609 0.723011 0.72354 0.72398 0.724368 0.724981 0.725565 0.726022 0.726339 0.726765 0.727417 0.728117 0.728584 0.729035 0.729521 0.730065 0.730675 0.731308 0.731957 0.73268 0.73333 0.733921 0.734537 0.734893 0.735274 0.735822 0.736416 0.737052 0.737579 0.738159 0.738474 0.73915 0.739568 0.739752 0.740099 0.740626 0.74101 0.741676 0.742491 0.743288 0.744067 0.744542 0.745206 0.745611 0.746137 0.746789 0.747094 0.746328 0.745005 ];
TPR_DSR = [1 0.984306 0.968858 0.957843 0.948544 0.940053 0.931905 0.924226 0.91667 0.909674 0.902976 0.896525 0.89043 0.884457 0.878737 0.873107 0.867571 0.862126 0.856864 0.851783 0.846823 0.841911 0.837124 0.832533 0.827993 0.823605 0.819285 0.815018 0.810709 0.806525 0.802454 0.79851 0.79454 0.790535 0.786593 0.782742 0.778935 0.77518 0.771416 0.767586 0.763802 0.76012 0.756481 0.75285 0.749198 0.745635 0.742057 0.738482 0.734931 0.731442 0.728034 0.724651 0.721266 0.717964 0.714737 0.711516 0.708233 0.705032 0.701858 0.698745 0.695696 0.692706 0.689648 0.686542 0.683531 0.680538 0.677669 0.674796 0.671915 0.66903 0.666141 0.663255 0.6604 0.657558 0.654744 0.651923 0.649134 0.646413 0.643644 0.640912 0.638193 0.63553 0.632946 0.630307 0.627678 0.625097 0.622516 0.619966 0.61741 0.614817 0.612215 0.60965 0.60711 0.604593 0.602046 0.599457 0.596872 0.594343 0.591838 0.58932 0.586807 0.584334 0.581839 0.579317 0.576832 0.574396 0.571974 0.569609 0.567195 0.564777 0.562291 0.55983 0.55742 0.55505 0.552649 0.550188 0.547749 0.545305 0.542892 0.540561 0.538244 0.535922 0.533617 0.531285 0.528975 0.526701 0.524407 0.522141 0.519852 0.517594 0.515325 0.513016 0.510602 0.508139 0.505748 0.503352 0.501021 0.498721 0.49646 0.49422 0.491966 0.489689 0.487368 0.485062 0.482767 0.480518 0.478264 0.476022 0.473786 0.471554 0.469306 0.467063 0.464823 0.462579 0.460317 0.457994 0.455671 0.453376 0.451077 0.448781 0.446494 0.444181 0.441886 0.439574 0.437267 0.434991 0.432697 0.430392 0.428105 0.425794 0.423453 0.421092 0.418779 0.416485 0.414166 0.411859 0.409564 0.407305 0.405021 0.402657 0.40025 0.397833 0.39537 0.392866 0.390451 0.388008 0.385532 0.383009 0.38049 0.378021 0.37553 0.373025 0.370501 0.367978 0.365466 0.362913 0.360345 0.357723 0.355091 0.352456 0.349767 0.347053 0.344344 0.341607 0.338815 0.335957 0.333116 0.330316 0.327513 0.324652 0.321733 0.318786 0.315792 0.312812 0.30976 0.306658 0.303527 0.30044 0.2973 0.294131 0.290945 0.28772 0.284394 0.281006 0.277606 0.274204 0.270753 0.267193 0.263519 0.25977 0.255897 0.251959 0.247916 0.243778 0.239513 0.23528 0.230819 0.226238 0.221437 0.216496 0.211449 0.206265 0.200971 0.195329 0.189234 0.182804 0.175961 0.168552 0.160467 0.151462 0.14175 0.130634 0.117767 0.102416 0.0822482 0.0493194 ];
FPR_DSR = [1 0.660452 0.523857 0.460253 0.418988 0.387995 0.363143 0.342274 0.324324 0.308613 0.294624 0.282082 0.270787 0.260607 0.251219 0.242601 0.234622 0.2273 0.220528 0.214185 0.208262 0.202726 0.197522 0.192614 0.187947 0.183544 0.179369 0.175378 0.171548 0.167851 0.164364 0.16101 0.157785 0.154651 0.151618 0.148716 0.14592 0.143232 0.140591 0.138009 0.135494 0.133065 0.130707 0.128429 0.126209 0.124051 0.121957 0.119931 0.117976 0.116039 0.114144 0.11231 0.110524 0.108774 0.107073 0.105419 0.103778 0.10217 0.100604 0.0990807 0.0975912 0.0961356 0.0947037 0.0932998 0.0919265 0.0905856 0.089266 0.0879776 0.0867237 0.0854872 0.084262 0.0830703 0.0819098 0.0807598 0.0796267 0.0785146 0.0774308 0.0763765 0.0753375 0.0743126 0.073306 0.0723231 0.071369 0.0704361 0.0695155 0.0686139 0.0677253 0.06685 0.0659838 0.0651301 0.0642949 0.0634811 0.0626754 0.0618713 0.0610811 0.0603058 0.0595453 0.0587977 0.0580565 0.0573292 0.0566092 0.0558941 0.0551936 0.0545089 0.0538407 0.0531797 0.0525243 0.0518751 0.0512366 0.0505996 0.0499767 0.0493642 0.0487561 0.0481513 0.0475593 0.046982 0.0464045 0.045831 0.0452684 0.0447142 0.0441716 0.0436372 0.0431016 0.0425739 0.0420611 0.041551 0.0410462 0.040554 0.0400668 0.0395823 0.0391107 0.0386401 0.0381711 0.0377075 0.037255 0.036806 0.0363557 0.0359139 0.0354821 0.0350564 0.0346321 0.0342144 0.033804 0.0333962 0.0329922 0.0325906 0.0321967 0.0318108 0.0314276 0.0310438 0.0306636 0.0302903 0.0299226 0.0295565 0.0291909 0.0288238 0.0284601 0.0281029 0.0277566 0.0274134 0.0270711 0.0267335 0.0263964 0.0260602 0.0257235 0.0253876 0.0250587 0.0247336 0.02441 0.0240912 0.023777 0.0234653 0.0231536 0.022844 0.022535 0.0222268 0.0219247 0.0216258 0.0213318 0.0210378 0.0207426 0.0204478 0.0201572 0.0198669 0.0195771 0.019289 0.0190031 0.0187204 0.0184401 0.0181598 0.0178813 0.0176071 0.0173322 0.0170558 0.016779 0.0165053 0.0162357 0.0159673 0.015701 0.0154374 0.0151731 0.0149097 0.0146483 0.0143828 0.0141191 0.0138637 0.0136131 0.013364 0.0131151 0.012863 0.0126135 0.0123656 0.0121095 0.0118574 0.0116172 0.01138 0.0111369 0.0108903 0.0106469 0.0104089 0.0101719 0.00993011 0.00968509 0.00943911 0.00919471 0.00894915 0.00870656 0.00846389 0.00822374 0.00798386 0.00774575 0.00751248 0.00728062 0.00704957 0.00681695 0.00658409 0.00634312 0.00610021 0.00584895 0.00560247 0.00535197 0.00509797 0.00484714 0.00459658 0.00433577 0.00406728 0.00379695 0.00351693 0.00322564 0.00291859 0.00260373 0.00226703 0.00189668 0.00148727 0.0010531 0.000503428 ];
plot(Recall_DSR, Precision_DSR, 'y', 'linewidth', 2);
Recall_CHM = [1 0.993773 0.990529 0.986978 0.982443 0.977324 0.971917 0.966543 0.960831 0.954874 0.948528 0.942764 0.935989 0.929691 0.923555 0.916703 0.910112 0.903145 0.896805 0.890191 0.883924 0.877524 0.870703 0.864243 0.857429 0.851147 0.844507 0.838252 0.831281 0.824887 0.818921 0.812523 0.806332 0.800217 0.794025 0.78812 0.782065 0.77587 0.769436 0.762934 0.756968 0.750846 0.744738 0.738881 0.732472 0.726508 0.720626 0.715248 0.709958 0.704459 0.699127 0.693656 0.687885 0.682459 0.677637 0.672099 0.666816 0.661487 0.656257 0.651254 0.646401 0.641377 0.636469 0.631399 0.626091 0.620821 0.61565 0.61056 0.60547 0.600712 0.595878 0.591494 0.586905 0.582428 0.577964 0.573517 0.568932 0.564509 0.560165 0.555578 0.551291 0.54684 0.542539 0.538269 0.534186 0.530462 0.526646 0.523019 0.519153 0.515332 0.511748 0.508485 0.504675 0.500959 0.497502 0.494311 0.491107 0.487499 0.484233 0.480994 0.47782 0.475075 0.471739 0.468264 0.465297 0.462522 0.459581 0.456948 0.454335 0.451667 0.448996 0.446503 0.443819 0.441101 0.438234 0.435726 0.432921 0.430108 0.427795 0.425415 0.422998 0.420999 0.418483 0.416394 0.414321 0.412156 0.410129 0.407876 0.405767 0.403521 0.401524 0.399651 0.397692 0.395779 0.39401 0.392039 0.390091 0.388285 0.386445 0.384356 0.382651 0.380863 0.379307 0.377547 0.37582 0.374159 0.372652 0.371024 0.369253 0.367988 0.366481 0.364957 0.363703 0.362169 0.360763 0.359122 0.357656 0.356268 0.354912 0.35366 0.352251 0.350798 0.349381 0.347771 0.346421 0.345004 0.343751 0.342299 0.34088 0.339381 0.33789 0.336281 0.334756 0.333241 0.331813 0.330313 0.328862 0.327297 0.325745 0.32417 0.322783 0.321089 0.319465 0.31787 0.316373 0.314925 0.313482 0.311908 0.310084 0.308617 0.306901 0.305112 0.303249 0.301454 0.299532 0.298043 0.295733 0.294104 0.292239 0.290137 0.288282 0.28632 0.284138 0.281939 0.279627 0.277305 0.2752 0.272659 0.270256 0.267997 0.265819 0.263011 0.260576 0.258002 0.255077 0.251933 0.248446 0.245329 0.242066 0.238861 0.235458 0.231891 0.228278 0.225025 0.221243 0.217333 0.213342 0.209179 0.204566 0.200061 0.195264 0.190889 0.185991 0.180901 0.175661 0.170372 0.165077 0.159435 0.153569 0.147546 0.141476 0.135614 0.129294 0.123108 0.116346 0.109535 0.102377 0.0946567 0.0870473 0.0799675 0.0729118 0.0651004 0.0577883 0.0510771 0.0450642 0.0386548 ];
Precision_CHM = [0.14847 0.157349 0.16953 0.183359 0.197351 0.211691 0.225764 0.239601 0.25296 0.266098 0.278914 0.291296 0.303014 0.314466 0.325909 0.336837 0.347313 0.357044 0.366717 0.376085 0.38489 0.393421 0.401701 0.409632 0.417513 0.424746 0.431968 0.439025 0.445826 0.452262 0.458545 0.464671 0.47066 0.476554 0.482156 0.487254 0.492418 0.49724 0.502042 0.506521 0.51104 0.51518 0.519085 0.523129 0.527038 0.530637 0.534503 0.538279 0.542021 0.545594 0.549255 0.552841 0.556153 0.559197 0.562232 0.565154 0.568004 0.570771 0.573564 0.57627 0.578956 0.581513 0.584015 0.58643 0.588701 0.590789 0.593186 0.595469 0.597787 0.599684 0.601772 0.603878 0.60587 0.607979 0.610527 0.612291 0.614419 0.616507 0.61816 0.619869 0.621859 0.623394 0.625205 0.626642 0.628018 0.629718 0.631329 0.632818 0.634069 0.635312 0.636371 0.637936 0.63914 0.640425 0.641667 0.642908 0.644123 0.645179 0.64613 0.64714 0.647984 0.649064 0.650018 0.650837 0.652056 0.652812 0.653587 0.654506 0.655457 0.655726 0.656284 0.656865 0.657259 0.657886 0.658495 0.65904 0.659936 0.660108 0.660482 0.660877 0.661087 0.661241 0.660927 0.661115 0.661369 0.661619 0.661784 0.661918 0.662215 0.662618 0.662949 0.663069 0.663475 0.66389 0.663994 0.664026 0.664244 0.664365 0.664147 0.664446 0.664731 0.664905 0.665506 0.665551 0.665604 0.665667 0.665757 0.666015 0.665901 0.666044 0.666253 0.666894 0.667351 0.667591 0.667409 0.667332 0.667451 0.667884 0.668493 0.668671 0.668675 0.668567 0.668975 0.669125 0.669424 0.669867 0.669811 0.669982 0.670201 0.670264 0.67028 0.670295 0.670193 0.670564 0.670243 0.670057 0.669916 0.669615 0.669831 0.669927 0.670358 0.670248 0.67028 0.670605 0.670731 0.670876 0.671103 0.671137 0.671081 0.671604 0.671884 0.67187 0.672017 0.672373 0.67267 0.673226 0.673535 0.674167 0.674777 0.675232 0.676403 0.676535 0.676848 0.67744 0.678043 0.678575 0.679102 0.679399 0.679853 0.680352 0.68118 0.681405 0.681818 0.682396 0.682765 0.683158 0.683519 0.68373 0.684164 0.684525 0.685148 0.685251 0.685558 0.686323 0.686893 0.687159 0.687581 0.688496 0.688763 0.689092 0.689451 0.689736 0.690021 0.690605 0.690609 0.690911 0.691957 0.692568 0.692721 0.692687 0.693424 0.693496 0.693752 0.693757 0.694138 0.694382 0.694723 0.694752 0.695086 0.695262 0.695219 0.694372 0.694673 0.695361 0.695332 0.695279 ];
TPR_CHM = [1 0.993773 0.990529 0.986978 0.982443 0.977324 0.971917 0.966543 0.960831 0.954874 0.948528 0.942764 0.935989 0.929691 0.923555 0.916703 0.910112 0.903145 0.896805 0.890191 0.883924 0.877524 0.870703 0.864243 0.857429 0.851147 0.844507 0.838252 0.831281 0.824887 0.818921 0.812523 0.806332 0.800217 0.794025 0.78812 0.782065 0.77587 0.769436 0.762934 0.756968 0.750846 0.744738 0.738881 0.732472 0.726508 0.720626 0.715248 0.709958 0.704459 0.699127 0.693656 0.687885 0.682459 0.677637 0.672099 0.666816 0.661487 0.656257 0.651254 0.646401 0.641377 0.636469 0.631399 0.626091 0.620821 0.61565 0.61056 0.60547 0.600712 0.595878 0.591494 0.586905 0.582428 0.577964 0.573517 0.568932 0.564509 0.560165 0.555578 0.551291 0.54684 0.542539 0.538269 0.534186 0.530462 0.526646 0.523019 0.519153 0.515332 0.511748 0.508485 0.504675 0.500959 0.497502 0.494311 0.491107 0.487499 0.484233 0.480994 0.47782 0.475075 0.471739 0.468264 0.465297 0.462522 0.459581 0.456948 0.454335 0.451667 0.448996 0.446503 0.443819 0.441101 0.438234 0.435726 0.432921 0.430108 0.427795 0.425415 0.422998 0.420999 0.418483 0.416394 0.414321 0.412156 0.410129 0.407876 0.405767 0.403521 0.401524 0.399651 0.397692 0.395779 0.39401 0.392039 0.390091 0.388285 0.386445 0.384356 0.382651 0.380863 0.379307 0.377547 0.37582 0.374159 0.372652 0.371024 0.369253 0.367988 0.366481 0.364957 0.363703 0.362169 0.360763 0.359122 0.357656 0.356268 0.354912 0.35366 0.352251 0.350798 0.349381 0.347771 0.346421 0.345004 0.343751 0.342299 0.34088 0.339381 0.33789 0.336281 0.334756 0.333241 0.331813 0.330313 0.328862 0.327297 0.325745 0.32417 0.322783 0.321089 0.319465 0.31787 0.316373 0.314925 0.313482 0.311908 0.310084 0.308617 0.306901 0.305112 0.303249 0.301454 0.299532 0.298043 0.295733 0.294104 0.292239 0.290137 0.288282 0.28632 0.284138 0.281939 0.279627 0.277305 0.2752 0.272659 0.270256 0.267997 0.265819 0.263011 0.260576 0.258002 0.255077 0.251933 0.248446 0.245329 0.242066 0.238861 0.235458 0.231891 0.228278 0.225025 0.221243 0.217333 0.213342 0.209179 0.204566 0.200061 0.195264 0.190889 0.185991 0.180901 0.175661 0.170372 0.165077 0.159435 0.153569 0.147546 0.141476 0.135614 0.129294 0.123108 0.116346 0.109535 0.102377 0.0946567 0.0870473 0.0799675 0.0729118 0.0651004 0.0577883 0.0510771 0.0450642 0.0386548 ];
FPR_CHM = [1 0.957007 0.87767 0.806394 0.742724 0.68572 0.635933 0.590992 0.550788 0.514523 0.481335 0.451177 0.42395 0.399198 0.375969 0.355011 0.33573 0.318118 0.301693 0.286627 0.27292 0.259894 0.248123 0.237163 0.226898 0.217479 0.208615 0.200281 0.192328 0.184972 0.178116 0.17161 0.165604 0.159911 0.154456 0.149418 0.144626 0.140008 0.135643 0.131502 0.127707 0.123983 0.120516 0.11705 0.113802 0.110816 0.107856 0.105021 0.10226 0.099565 0.0970298 0.094568 0.0922749 0.0900893 0.0879198 0.0858185 0.0837646 0.081826 0.0799443 0.0781302 0.0764477 0.0748042 0.0731643 0.0716018 0.0700929 0.068664 0.0671807 0.0657989 0.0645016 0.0632638 0.0620324 0.0608145 0.0596551 0.0585347 0.0574416 0.0564031 0.0554036 0.0543615 0.0534043 0.052442 0.0515534 0.0507154 0.0498336 0.0490148 0.0482764 0.0475076 0.0468034 0.0460744 0.0454254 0.0447409 0.0440742 0.0434052 0.0427763 0.0421674 0.0415972 0.0409907 0.0403867 0.03981 0.0392327 0.038701 0.038186 0.037647 0.0371269 0.0366312 0.0361716 0.0357408 0.0352956 0.0348759 0.0344586 0.0341084 0.0336896 0.0333251 0.0329635 0.0325729 0.032244 0.0319074 0.0315506 0.031216 0.0309063 0.0305743 0.0302846 0.0300009 0.0297274 0.0294334 0.0291495 0.028881 0.0286304 0.0284207 0.0281707 0.0279321 0.027679 0.0274614 0.0272281 0.0269749 0.0267709 0.0265582 0.0263405 0.0261495 0.0259439 0.0257362 0.0255583 0.0253663 0.0251667 0.0249722 0.0247894 0.0246003 0.0244017 0.0242303 0.0240523 0.0238687 0.0236876 0.0235056 0.0233123 0.0231608 0.0229856 0.0228256 0.0226673 0.0225043 0.022333 0.0221635 0.0219973 0.0218358 0.0216777 0.0214954 0.0213547 0.0211883 0.021035 0.0208907 0.0207123 0.0205512 0.020405 0.0202534 0.0200856 0.0199224 0.0197662 0.019615 0.0194604 0.0193091 0.0191383 0.0189711 0.0187923 0.0186171 0.0184621 0.0182916 0.0181091 0.0179508 0.0177695 0.0176068 0.0174292 0.0172423 0.0170747 0.016904 0.0167172 0.016531 0.0163292 0.0161351 0.0159369 0.0157331 0.0155215 0.0153421 0.0151018 0.014889 0.0146835 0.0144409 0.0142222 0.0139915 0.0137792 0.0135554 0.0133232 0.0130899 0.0128428 0.0126016 0.0123736 0.0121052 0.0118612 0.0116377 0.0113967 0.0111517 0.0109154 0.0106577 0.010398 0.0101484 0.00989144 0.00962108 0.00934331 0.00909385 0.00883883 0.00854791 0.00828578 0.00803284 0.00776668 0.0074893 0.00720484 0.00692377 0.00664455 0.00636287 0.00608265 0.00579521 0.00550054 0.00522185 0.00495725 0.00473 0.00444698 0.00415581 0.00388822 0.00360451 0.00336157 0.00309977 0.00283879 0.00258813 0.00234496 0.00211978 0.00188318 0.00166646 0.00146321 0.00125942 ];
plot(Recall_CHM, Precision_CHM, ':k', 'linewidth', 2);
Recall_GC = [1 0.970066 0.946667 0.927695 0.910398 0.895573 0.881823 0.869852 0.858913 0.849537 0.841143 0.833303 0.826035 0.819268 0.812689 0.806342 0.800282 0.794217 0.78878 0.783913 0.778634 0.773799 0.769253 0.764611 0.760324 0.755988 0.751672 0.747626 0.743619 0.739212 0.734607 0.730706 0.72674 0.722712 0.71903 0.715222 0.71138 0.707975 0.704416 0.701168 0.698132 0.695019 0.69202 0.68904 0.686132 0.683064 0.680109 0.677273 0.674419 0.671714 0.668963 0.665998 0.663297 0.660558 0.658076 0.655573 0.652915 0.650242 0.646999 0.644191 0.641383 0.638695 0.635959 0.633313 0.630795 0.628215 0.62575 0.623274 0.620803 0.618328 0.61589 0.613554 0.611317 0.609039 0.606623 0.604247 0.60189 0.599437 0.597137 0.594766 0.592342 0.590017 0.587675 0.585384 0.583005 0.580591 0.577662 0.574828 0.572129 0.569521 0.567002 0.564586 0.56217 0.559807 0.557439 0.555216 0.55267 0.550368 0.548136 0.546002 0.543888 0.541577 0.539388 0.537118 0.534912 0.532809 0.530776 0.528637 0.526586 0.524478 0.522444 0.520444 0.518401 0.516325 0.514039 0.511506 0.509099 0.506763 0.50449 0.50239 0.500207 0.498146 0.49596 0.493823 0.491879 0.489994 0.487898 0.485889 0.483809 0.481888 0.480061 0.47822 0.476394 0.474516 0.472673 0.470566 0.46868 0.466748 0.464818 0.462883 0.460937 0.458941 0.456734 0.45429 0.452002 0.449816 0.447461 0.445465 0.443349 0.441301 0.439354 0.437294 0.435191 0.433255 0.431403 0.429525 0.427569 0.425634 0.423771 0.421699 0.419831 0.417819 0.415875 0.413776 0.41176 0.409739 0.407517 0.405207 0.402797 0.400625 0.398281 0.394633 0.391619 0.388954 0.386314 0.38401 0.381635 0.379479 0.377319 0.375245 0.373096 0.370958 0.368912 0.36691 0.364798 0.362764 0.360806 0.358692 0.356624 0.354568 0.352375 0.350313 0.348333 0.346297 0.344087 0.341705 0.339519 0.337065 0.33465 0.331818 0.328653 0.32594 0.323459 0.320939 0.318491 0.316221 0.31382 0.311576 0.309217 0.307042 0.304801 0.302542 0.300251 0.297682 0.295383 0.293018 0.290528 0.288078 0.285167 0.282697 0.280239 0.277598 0.274898 0.272287 0.269497 0.266731 0.26367 0.260476 0.255996 0.252459 0.249096 0.245908 0.242385 0.238831 0.234975 0.23156 0.228007 0.224323 0.22086 0.216963 0.212788 0.209016 0.20445 0.199992 0.195055 0.190013 0.184718 0.179376 0.173339 0.166992 0.160013 0.151804 0.142404 0.131098 0.115929 0.0913317 ];
Precision_GC = [0.14847 0.179705 0.206085 0.228405 0.247551 0.263956 0.278138 0.290777 0.301995 0.31179 0.32067 0.329211 0.337365 0.344033 0.350248 0.356641 0.362048 0.367374 0.372165 0.376991 0.381513 0.385635 0.389822 0.393881 0.397693 0.401269 0.404635 0.408021 0.411489 0.414969 0.418194 0.421068 0.423857 0.426657 0.429378 0.432065 0.43471 0.437348 0.439617 0.441744 0.444094 0.446228 0.448297 0.450312 0.452271 0.454128 0.455799 0.457615 0.459363 0.461287 0.463085 0.464609 0.466311 0.467895 0.469657 0.471323 0.473137 0.47467 0.476313 0.477929 0.479969 0.481574 0.483035 0.484606 0.486167 0.487756 0.489288 0.490797 0.492044 0.49341 0.494689 0.49597 0.497107 0.498505 0.499784 0.500969 0.502066 0.503165 0.504473 0.505618 0.506705 0.507802 0.509092 0.510158 0.511248 0.512434 0.513822 0.515325 0.51672 0.517898 0.519015 0.520097 0.521281 0.522409 0.523631 0.524711 0.525691 0.526711 0.527756 0.52871 0.529629 0.530501 0.531509 0.532293 0.533287 0.534211 0.53516 0.536085 0.536956 0.537715 0.538542 0.539454 0.540443 0.541274 0.542192 0.542867 0.543615 0.544364 0.54506 0.545836 0.546464 0.547215 0.548048 0.54879 0.549541 0.550382 0.551061 0.551747 0.552422 0.553287 0.554032 0.554762 0.555566 0.556234 0.55702 0.55765 0.558414 0.559151 0.559903 0.560744 0.56137 0.562127 0.562902 0.563678 0.564365 0.564926 0.565529 0.566369 0.567102 0.567685 0.568381 0.569059 0.569619 0.570234 0.570868 0.571495 0.572012 0.572602 0.573439 0.574161 0.574842 0.575648 0.576506 0.577033 0.577774 0.578494 0.57912 0.579765 0.580397 0.581106 0.58179 0.58277 0.583505 0.584215 0.585044 0.585984 0.586539 0.587295 0.587919 0.58863 0.589325 0.590186 0.590878 0.59159 0.592285 0.593092 0.593676 0.594039 0.594525 0.594895 0.595335 0.595793 0.596298 0.596924 0.597612 0.598047 0.598843 0.599333 0.600305 0.600764 0.601184 0.601858 0.602417 0.602787 0.603405 0.604006 0.60445 0.605071 0.605764 0.606407 0.606955 0.607634 0.60819 0.608897 0.609415 0.609901 0.61056 0.611261 0.611667 0.612058 0.612811 0.613503 0.614094 0.615041 0.6157 0.61668 0.617465 0.618148 0.61901 0.619853 0.620527 0.621092 0.621506 0.622127 0.622535 0.623108 0.623831 0.624773 0.625514 0.626147 0.626926 0.62819 0.628772 0.629633 0.630014 0.630984 0.632415 0.633235 0.633977 0.635307 0.636974 0.637758 0.639425 0.641066 0.643202 0.644861 ];
TPR_GC = [1 0.970066 0.946667 0.927695 0.910398 0.895573 0.881823 0.869852 0.858913 0.849537 0.841143 0.833303 0.826035 0.819268 0.812689 0.806342 0.800282 0.794217 0.78878 0.783913 0.778634 0.773799 0.769253 0.764611 0.760324 0.755988 0.751672 0.747626 0.743619 0.739212 0.734607 0.730706 0.72674 0.722712 0.71903 0.715222 0.71138 0.707975 0.704416 0.701168 0.698132 0.695019 0.69202 0.68904 0.686132 0.683064 0.680109 0.677273 0.674419 0.671714 0.668963 0.665998 0.663297 0.660558 0.658076 0.655573 0.652915 0.650242 0.646999 0.644191 0.641383 0.638695 0.635959 0.633313 0.630795 0.628215 0.62575 0.623274 0.620803 0.618328 0.61589 0.613554 0.611317 0.609039 0.606623 0.604247 0.60189 0.599437 0.597137 0.594766 0.592342 0.590017 0.587675 0.585384 0.583005 0.580591 0.577662 0.574828 0.572129 0.569521 0.567002 0.564586 0.56217 0.559807 0.557439 0.555216 0.55267 0.550368 0.548136 0.546002 0.543888 0.541577 0.539388 0.537118 0.534912 0.532809 0.530776 0.528637 0.526586 0.524478 0.522444 0.520444 0.518401 0.516325 0.514039 0.511506 0.509099 0.506763 0.50449 0.50239 0.500207 0.498146 0.49596 0.493823 0.491879 0.489994 0.487898 0.485889 0.483809 0.481888 0.480061 0.47822 0.476394 0.474516 0.472673 0.470566 0.46868 0.466748 0.464818 0.462883 0.460937 0.458941 0.456734 0.45429 0.452002 0.449816 0.447461 0.445465 0.443349 0.441301 0.439354 0.437294 0.435191 0.433255 0.431403 0.429525 0.427569 0.425634 0.423771 0.421699 0.419831 0.417819 0.415875 0.413776 0.41176 0.409739 0.407517 0.405207 0.402797 0.400625 0.398281 0.394633 0.391619 0.388954 0.386314 0.38401 0.381635 0.379479 0.377319 0.375245 0.373096 0.370958 0.368912 0.36691 0.364798 0.362764 0.360806 0.358692 0.356624 0.354568 0.352375 0.350313 0.348333 0.346297 0.344087 0.341705 0.339519 0.337065 0.33465 0.331818 0.328653 0.32594 0.323459 0.320939 0.318491 0.316221 0.31382 0.311576 0.309217 0.307042 0.304801 0.302542 0.300251 0.297682 0.295383 0.293018 0.290528 0.288078 0.285167 0.282697 0.280239 0.277598 0.274898 0.272287 0.269497 0.266731 0.26367 0.260476 0.255996 0.252459 0.249096 0.245908 0.242385 0.238831 0.234975 0.23156 0.228007 0.224323 0.22086 0.216963 0.212788 0.209016 0.20445 0.199992 0.195055 0.190013 0.184718 0.179376 0.173339 0.166992 0.160013 0.151804 0.142404 0.131098 0.115929 0.0913317 ];
FPR_GC = [1 0.825185 0.721857 0.651104 0.596583 0.554998 0.520586 0.492626 0.46836 0.448381 0.430436 0.414614 0.400631 0.388318 0.376883 0.366224 0.356231 0.347351 0.339332 0.331833 0.324592 0.318099 0.311956 0.30598 0.300106 0.294821 0.290102 0.285274 0.280569 0.275723 0.27134 0.267297 0.263286 0.259278 0.255378 0.251793 0.24847 0.24504 0.24205 0.239067 0.236065 0.233264 0.230496 0.227835 0.225286 0.222775 0.220365 0.217987 0.215496 0.213153 0.210792 0.208619 0.206436 0.204293 0.202205 0.200263 0.198227 0.196233 0.194221 0.192309 0.190229 0.188302 0.186536 0.1847 0.182894 0.181254 0.179539 0.177794 0.176221 0.174717 0.173093 0.171594 0.170173 0.168692 0.167214 0.165804 0.164326 0.16286 0.161446 0.16006 0.158677 0.157314 0.155903 0.154541 0.153129 0.151777 0.1504 0.149089 0.147729 0.146392 0.145178 0.143957 0.142723 0.141518 0.140246 0.138974 0.137789 0.136675 0.135578 0.13452 0.133456 0.132372 0.131328 0.130299 0.129226 0.12824 0.127161 0.126129 0.12518 0.124225 0.123291 0.122298 0.121296 0.120301 0.11932 0.118399 0.117403 0.116468 0.115566 0.114657 0.113793 0.112898 0.111964 0.111099 0.110243 0.109397 0.10854 0.107735 0.106886 0.106055 0.105143 0.104301 0.103521 0.102753 0.101971 0.101144 0.100363 0.0995621 0.0987913 0.0979467 0.0971747 0.0963948 0.0955903 0.094756 0.0938717 0.0930922 0.0923419 0.0914934 0.0907727 0.0899893 0.0892488 0.0884447 0.0877407 0.0869961 0.0863031 0.0856186 0.0849319 0.0842305 0.0834849 0.0827263 0.0820663 0.0813401 0.0806473 0.0799409 0.0791221 0.0783738 0.0775907 0.0768576 0.07614 0.0753969 0.0746982 0.073903 0.0731386 0.0724105 0.0716267 0.0708764 0.0702055 0.0694829 0.0688294 0.0681459 0.067463 0.0667917 0.0661249 0.0654602 0.0646904 0.0640089 0.0633761 0.0627385 0.0620659 0.061469 0.0608655 0.0602798 0.0596897 0.0590574 0.0583883 0.0577278 0.057055 0.0563995 0.0557143 0.0550994 0.0544299 0.0537521 0.0531279 0.0524677 0.0518427 0.0512614 0.0506953 0.0500823 0.0493757 0.0487812 0.0481728 0.0475949 0.0469873 0.0463594 0.0457431 0.0451228 0.044497 0.043834 0.0431282 0.0424101 0.0417677 0.0410811 0.040398 0.0396382 0.038899 0.0381477 0.0374068 0.0366995 0.0359743 0.0352663 0.0346063 0.0338997 0.0332213 0.0325161 0.0317806 0.0310714 0.0301961 0.0294037 0.0286119 0.0278759 0.0269773 0.0261928 0.0253589 0.0244162 0.023383 0.0223685 0.0214153 0.0203795 0.0193793 0.0182376 0.0169582 0.0156528 0.0141812 0.0124717 0.0104083 0.00733653 ];
plot(Recall_GC, Precision_GC, ':b', 'linewidth', 2);
Recall_LBI = [1 0.998576 0.997649 0.996688 0.995787 0.994786 0.993774 0.992767 0.991543 0.990588 0.989267 0.987898 0.986623 0.985062 0.983694 0.982337 0.980284 0.978852 0.977215 0.975301 0.973584 0.971601 0.969697 0.967453 0.965687 0.96376 0.961669 0.959531 0.957362 0.95503 0.952822 0.950637 0.948532 0.946312 0.943987 0.94131 0.938837 0.935964 0.933568 0.93079 0.928012 0.925713 0.922931 0.920091 0.917414 0.914575 0.911767 0.908677 0.90547 0.902398 0.899344 0.896342 0.893469 0.889798 0.88674 0.883428 0.880168 0.877039 0.87392 0.870482 0.867209 0.863812 0.860138 0.85673 0.853069 0.84918 0.845325 0.841479 0.837717 0.834019 0.830365 0.826623 0.822717 0.818725 0.815124 0.811288 0.806758 0.802894 0.799107 0.79467 0.790727 0.786122 0.781658 0.777781 0.773811 0.76944 0.765311 0.761229 0.757275 0.753331 0.749173 0.74486 0.740869 0.736098 0.73168 0.727626 0.72327 0.718852 0.714416 0.709838 0.705513 0.700934 0.696437 0.692365 0.688042 0.683643 0.678953 0.674197 0.669907 0.665432 0.660673 0.656198 0.651369 0.646639 0.641359 0.63672 0.632049 0.627146 0.622274 0.617396 0.612596 0.607585 0.602676 0.597577 0.592415 0.587491 0.58224 0.576959 0.572078 0.566841 0.56134 0.556376 0.551431 0.546661 0.541366 0.53637 0.530887 0.525937 0.520981 0.515375 0.510694 0.505874 0.500803 0.496008 0.490777 0.485311 0.480522 0.47571 0.470514 0.466125 0.46142 0.456329 0.451097 0.446089 0.440512 0.435951 0.430908 0.425753 0.420586 0.41586 0.411006 0.406228 0.401218 0.396287 0.391112 0.386452 0.381634 0.376985 0.371722 0.367123 0.362595 0.357609 0.352789 0.348174 0.343304 0.33821 0.333771 0.329024 0.324667 0.31999 0.315548 0.311121 0.306438 0.301763 0.297364 0.292545 0.287771 0.283391 0.279096 0.27439 0.270049 0.265365 0.261098 0.256702 0.252229 0.247703 0.243639 0.239249 0.234654 0.229582 0.225277 0.220484 0.215825 0.211817 0.207776 0.203191 0.198804 0.194512 0.190119 0.185993 0.181387 0.177467 0.173399 0.169106 0.165342 0.16123 0.157392 0.153338 0.149256 0.14517 0.140838 0.136774 0.132412 0.128701 0.124894 0.121489 0.117058 0.113225 0.10908 0.105304 0.101665 0.097752 0.093751 0.0900493 0.0864857 0.0822637 0.0777345 0.0741887 0.0702533 0.0665513 0.0629242 0.0594743 0.0560865 0.0525531 0.0486784 0.0449924 0.0412182 0.0374175 0.0345061 0.0313724 0.0280422 0.0255011 0.0227019 0.0200652 0.0179392 0.0157563 ];
Precision_LBI = [0.14847 0.151502 0.154461 0.157255 0.160215 0.163084 0.166036 0.169071 0.172061 0.175181 0.17848 0.181592 0.184664 0.187651 0.190781 0.193882 0.196923 0.199912 0.20296 0.205935 0.20909 0.212136 0.215184 0.218131 0.221182 0.224025 0.226958 0.229795 0.232586 0.235484 0.238376 0.241283 0.244153 0.247107 0.249974 0.252777 0.255675 0.258419 0.261148 0.263843 0.266619 0.269453 0.271992 0.274768 0.277407 0.28006 0.28253 0.285106 0.287626 0.29016 0.292703 0.29528 0.297713 0.300158 0.302694 0.30505 0.307416 0.30994 0.312386 0.314769 0.317155 0.319369 0.321533 0.323758 0.326026 0.328361 0.330538 0.332768 0.334977 0.337207 0.339444 0.341645 0.343703 0.345894 0.348083 0.350185 0.352229 0.354448 0.356586 0.358515 0.36063 0.362373 0.364151 0.366155 0.368104 0.370029 0.371978 0.373931 0.376086 0.37809 0.380036 0.381959 0.38425 0.385962 0.387824 0.389843 0.391687 0.393539 0.395459 0.39754 0.399745 0.401676 0.403546 0.405565 0.407538 0.409404 0.41131 0.413034 0.414877 0.416832 0.418569 0.420465 0.422252 0.424047 0.425666 0.427636 0.42954 0.431238 0.433162 0.435093 0.436906 0.438846 0.440693 0.442263 0.444072 0.445891 0.447658 0.449204 0.45092 0.452701 0.454309 0.456176 0.457907 0.459759 0.461432 0.463112 0.464782 0.466379 0.467979 0.469478 0.4711 0.47277 0.474209 0.476011 0.477685 0.4791 0.480918 0.482677 0.484285 0.486306 0.488171 0.489558 0.491159 0.492775 0.494476 0.495892 0.497394 0.498675 0.500004 0.501353 0.502552 0.504044 0.505179 0.506602 0.507665 0.50877 0.510227 0.511589 0.512993 0.514625 0.515879 0.517124 0.518585 0.519798 0.52094 0.522043 0.523324 0.525124 0.526494 0.527782 0.52894 0.530445 0.531734 0.532801 0.534187 0.535136 0.536144 0.537153 0.537955 0.538909 0.540106 0.541627 0.542554 0.543739 0.545103 0.54651 0.547785 0.548813 0.550093 0.550246 0.55136 0.552003 0.553061 0.553363 0.554427 0.55546 0.556803 0.558213 0.558889 0.559872 0.560807 0.561492 0.562062 0.562908 0.563953 0.564726 0.566133 0.567308 0.567493 0.568429 0.569471 0.570466 0.571467 0.573004 0.57372 0.574177 0.574732 0.575076 0.57578 0.576822 0.577254 0.578099 0.578021 0.579375 0.580909 0.581231 0.581322 0.582545 0.582157 0.581356 0.58227 0.583226 0.583853 0.585117 0.584855 0.583887 0.583859 0.583706 0.584347 0.58308 0.582193 0.581802 0.58112 0.58144 0.581766 0.58248 ];
TPR_LBI = [1 0.998576 0.997649 0.996688 0.995787 0.994786 0.993774 0.992767 0.991543 0.990588 0.989267 0.987898 0.986623 0.985062 0.983694 0.982337 0.980284 0.978852 0.977215 0.975301 0.973584 0.971601 0.969697 0.967453 0.965687 0.96376 0.961669 0.959531 0.957362 0.95503 0.952822 0.950637 0.948532 0.946312 0.943987 0.94131 0.938837 0.935964 0.933568 0.93079 0.928012 0.925713 0.922931 0.920091 0.917414 0.914575 0.911767 0.908677 0.90547 0.902398 0.899344 0.896342 0.893469 0.889798 0.88674 0.883428 0.880168 0.877039 0.87392 0.870482 0.867209 0.863812 0.860138 0.85673 0.853069 0.84918 0.845325 0.841479 0.837717 0.834019 0.830365 0.826623 0.822717 0.818725 0.815124 0.811288 0.806758 0.802894 0.799107 0.79467 0.790727 0.786122 0.781658 0.777781 0.773811 0.76944 0.765311 0.761229 0.757275 0.753331 0.749173 0.74486 0.740869 0.736098 0.73168 0.727626 0.72327 0.718852 0.714416 0.709838 0.705513 0.700934 0.696437 0.692365 0.688042 0.683643 0.678953 0.674197 0.669907 0.665432 0.660673 0.656198 0.651369 0.646639 0.641359 0.63672 0.632049 0.627146 0.622274 0.617396 0.612596 0.607585 0.602676 0.597577 0.592415 0.587491 0.58224 0.576959 0.572078 0.566841 0.56134 0.556376 0.551431 0.546661 0.541366 0.53637 0.530887 0.525937 0.520981 0.515375 0.510694 0.505874 0.500803 0.496008 0.490777 0.485311 0.480522 0.47571 0.470514 0.466125 0.46142 0.456329 0.451097 0.446089 0.440512 0.435951 0.430908 0.425753 0.420586 0.41586 0.411006 0.406228 0.401218 0.396287 0.391112 0.386452 0.381634 0.376985 0.371722 0.367123 0.362595 0.357609 0.352789 0.348174 0.343304 0.33821 0.333771 0.329024 0.324667 0.31999 0.315548 0.311121 0.306438 0.301763 0.297364 0.292545 0.287771 0.283391 0.279096 0.27439 0.270049 0.265365 0.261098 0.256702 0.252229 0.247703 0.243639 0.239249 0.234654 0.229582 0.225277 0.220484 0.215825 0.211817 0.207776 0.203191 0.198804 0.194512 0.190119 0.185993 0.181387 0.177467 0.173399 0.169106 0.165342 0.16123 0.157392 0.153338 0.149256 0.14517 0.140838 0.136774 0.132412 0.128701 0.124894 0.121489 0.117058 0.113225 0.10908 0.105304 0.101665 0.097752 0.093751 0.0900493 0.0864857 0.0822637 0.0777345 0.0741887 0.0702533 0.0665513 0.0629242 0.0594743 0.0560865 0.0525531 0.0486784 0.0449924 0.0412182 0.0374175 0.0345061 0.0313724 0.0280422 0.0255011 0.0227019 0.0200652 0.0179392 0.0157563 ];
FPR_LBI = [1 0.973356 0.94798 0.92465 0.901914 0.880465 0.859785 0.839461 0.820195 0.801816 0.783236 0.765529 0.748903 0.732959 0.717034 0.702221 0.687486 0.67414 0.660792 0.647923 0.634917 0.62229 0.610326 0.598629 0.587496 0.576634 0.565798 0.555703 0.545856 0.536142 0.526728 0.51742 0.508358 0.499277 0.490702 0.482309 0.474047 0.465996 0.458322 0.450808 0.443331 0.436113 0.429333 0.422267 0.41562 0.408964 0.402557 0.396178 0.389903 0.383729 0.377758 0.371885 0.366155 0.360381 0.354776 0.349485 0.344205 0.338835 0.333712 0.32846 0.323456 0.318751 0.314032 0.309345 0.304701 0.300047 0.295486 0.29107 0.286561 0.282205 0.277881 0.273781 0.26969 0.265722 0.261701 0.25777 0.253831 0.250002 0.246204 0.242431 0.23873 0.235199 0.231692 0.228216 0.224824 0.221321 0.21793 0.214643 0.211334 0.208054 0.204826 0.201557 0.198394 0.195356 0.192333 0.189319 0.186297 0.183395 0.180531 0.177543 0.174568 0.171796 0.169052 0.1663 0.163644 0.160976 0.158356 0.155764 0.153242 0.150638 0.148105 0.145644 0.143243 0.140844 0.138451 0.136049 0.133681 0.131327 0.12904 0.126694 0.124537 0.122244 0.120058 0.117922 0.115731 0.11365 0.111571 0.109559 0.107576 0.105574 0.103502 0.10145 0.0995316 0.0976384 0.0957239 0.0938512 0.0920119 0.0902151 0.0884424 0.0866551 0.0849559 0.0832286 0.0815491 0.0799094 0.0782448 0.0766545 0.0751005 0.0735557 0.0719924 0.0704065 0.0688715 0.0674354 0.0659708 0.0645192 0.0630951 0.0617642 0.0604303 0.0591415 0.0578405 0.0565758 0.055317 0.0540346 0.0528751 0.0516747 0.0505045 0.0493616 0.0482191 0.0471187 0.045991 0.0448827 0.0438357 0.0428141 0.0417793 0.0407665 0.0398099 0.0388293 0.0378824 0.0368939 0.0359677 0.0350636 0.0341737 0.0332798 0.0324017 0.0315677 0.0306964 0.0299051 0.0290883 0.0283228 0.0275645 0.0268175 0.0260459 0.0253188 0.0246283 0.0239198 0.0232219 0.0225158 0.0218724 0.0212012 0.0205513 0.0199287 0.0193161 0.0186954 0.0180854 0.0175457 0.0169643 0.0164261 0.0158593 0.0153223 0.0148124 0.0143064 0.0138072 0.0133136 0.0128261 0.0123736 0.0118932 0.0114275 0.0109847 0.0105814 0.0101613 0.00975058 0.00934383 0.00893304 0.00852698 0.00813873 0.00776114 0.00741517 0.00706417 0.00671316 0.00637521 0.00603817 0.00573093 0.00540735 0.00511676 0.00482174 0.00451997 0.00421222 0.00394215 0.00367992 0.00341502 0.00317858 0.00293739 0.0027344 0.00251747 0.00230239 0.00210161 0.00191366 0.00174041 0.00156836 0.00141382 0.00128333 0.00113768 0.00101071 0.00089114 0.000777134 0.000684736 0.000592365 ];
plot(Recall_LBI, Precision_LBI, ':g', 'linewidth', 2);
Recall_PCA = [1 0.99784 0.995849 0.994416 0.993242 0.992131 0.990966 0.989747 0.988435 0.987024 0.985516 0.983899 0.982178 0.9804 0.97855 0.976639 0.974703 0.972686 0.970573 0.96835 0.966106 0.963804 0.961434 0.959007 0.956492 0.953899 0.951235 0.948523 0.945722 0.942867 0.93995 0.936946 0.933851 0.930693 0.927496 0.924265 0.92099 0.917672 0.914345 0.910984 0.907562 0.904105 0.900622 0.897105 0.893539 0.889977 0.886366 0.88272 0.879003 0.875248 0.871435 0.867561 0.863647 0.859677 0.855637 0.851577 0.84748 0.843327 0.839094 0.834812 0.830512 0.82618 0.821807 0.817453 0.813063 0.808645 0.804219 0.799787 0.795294 0.790767 0.786221 0.781595 0.776936 0.772281 0.767618 0.762942 0.75826 0.753575 0.748878 0.744137 0.739366 0.734579 0.729811 0.724992 0.720176 0.715337 0.71048 0.705603 0.700695 0.695735 0.690803 0.685841 0.680858 0.675851 0.670835 0.665828 0.660785 0.655716 0.650623 0.645522 0.640443 0.63535 0.63026 0.625181 0.620138 0.615035 0.609956 0.604926 0.599906 0.594879 0.589837 0.584763 0.579724 0.574674 0.569625 0.564584 0.559553 0.554487 0.549445 0.544404 0.539413 0.534395 0.529386 0.524424 0.519439 0.514456 0.509496 0.504515 0.499544 0.494571 0.489591 0.484627 0.479687 0.474782 0.46987 0.464984 0.46014 0.455301 0.450495 0.445696 0.440908 0.436136 0.431381 0.426603 0.421871 0.417131 0.412417 0.407699 0.403031 0.398379 0.393757 0.389161 0.384609 0.380053 0.375516 0.370997 0.366539 0.362109 0.357682 0.353291 0.34889 0.344522 0.340143 0.335829 0.331537 0.3273 0.323077 0.318877 0.314715 0.310567 0.306444 0.302315 0.298229 0.294154 0.290104 0.286063 0.282052 0.27807 0.274141 0.270226 0.266336 0.262495 0.258704 0.254951 0.251192 0.247484 0.243801 0.24013 0.236498 0.232869 0.229269 0.225663 0.222091 0.218585 0.215109 0.211629 0.208185 0.204743 0.201317 0.197944 0.194613 0.191293 0.188 0.184716 0.181447 0.178217 0.175 0.171805 0.168655 0.165533 0.162441 0.159375 0.156325 0.153347 0.150416 0.147499 0.144645 0.141788 0.138958 0.136187 0.133419 0.130699 0.127978 0.12531 0.122649 0.120047 0.117455 0.114878 0.112289 0.109738 0.107184 0.104692 0.102214 0.099746 0.0973056 0.0949226 0.0925261 0.0901799 0.0878363 0.0855331 0.0832665 0.0810042 0.0787687 0.0765608 0.0743802 0.0722327 0.0701174 0.0680412 0.0659659 0.0639573 0.0619682 0.0600095 0.058074 0.0561847 0.0543557 0.052549 ];
Precision_PCA = [0.14847 0.15441 0.158869 0.163379 0.168258 0.173338 0.178538 0.183788 0.18909 0.19441 0.199739 0.205038 0.210316 0.215542 0.220735 0.225877 0.230971 0.236004 0.240982 0.245891 0.250764 0.255594 0.260396 0.265164 0.269877 0.27453 0.279115 0.283667 0.288171 0.292633 0.297047 0.301397 0.305706 0.30996 0.31419 0.318381 0.322534 0.326662 0.330755 0.334794 0.338789 0.342756 0.346693 0.350576 0.354401 0.358211 0.362001 0.365774 0.369517 0.373222 0.376873 0.380484 0.384067 0.387613 0.391126 0.394614 0.398068 0.401485 0.404862 0.408179 0.411464 0.414721 0.417936 0.421122 0.424288 0.427426 0.430537 0.433635 0.436693 0.439732 0.442729 0.445683 0.448609 0.451507 0.454368 0.457207 0.460026 0.462816 0.465582 0.468311 0.470997 0.473671 0.476327 0.478977 0.481582 0.484163 0.486727 0.489263 0.491768 0.494233 0.496701 0.49916 0.501607 0.504017 0.50641 0.50877 0.511077 0.513354 0.515599 0.517808 0.519988 0.522143 0.524263 0.526371 0.528465 0.530526 0.532585 0.534643 0.536687 0.538711 0.540695 0.542648 0.544576 0.546472 0.548352 0.550193 0.552014 0.5538 0.555576 0.557295 0.55899 0.560676 0.562337 0.564001 0.565624 0.567235 0.568817 0.570361 0.571875 0.573374 0.574837 0.576302 0.577737 0.579178 0.580568 0.581927 0.583283 0.58461 0.585897 0.587146 0.588373 0.589565 0.590769 0.591945 0.593107 0.594253 0.595389 0.596488 0.597582 0.598665 0.599719 0.600758 0.601758 0.602728 0.603689 0.604654 0.60562 0.606575 0.607515 0.60844 0.609351 0.610226 0.611077 0.611929 0.61277 0.613602 0.614406 0.615235 0.616014 0.616812 0.617595 0.618333 0.619072 0.619782 0.620499 0.621173 0.621844 0.622501 0.623181 0.623824 0.624476 0.625126 0.625757 0.626401 0.627005 0.627635 0.628271 0.628851 0.629446 0.629997 0.630567 0.631109 0.631652 0.632201 0.632758 0.633285 0.633809 0.634296 0.6348 0.635301 0.635766 0.636229 0.636672 0.637093 0.637517 0.637933 0.63835 0.638762 0.639137 0.639543 0.639898 0.640301 0.64069 0.641032 0.641423 0.641809 0.64219 0.642565 0.642962 0.643389 0.643759 0.644157 0.644543 0.644978 0.645373 0.645806 0.646232 0.646601 0.646985 0.64731 0.647637 0.647939 0.648235 0.648553 0.64886 0.649174 0.649495 0.649788 0.6501 0.650439 0.650775 0.651097 0.651387 0.651697 0.651985 0.65229 0.652603 0.652944 0.65326 0.653521 0.653731 0.654013 0.654249 0.654486 0.654735 0.655009 ];
TPR_PCA = [1 0.99784 0.995849 0.994416 0.993242 0.992131 0.990966 0.989747 0.988435 0.987024 0.985516 0.983899 0.982178 0.9804 0.97855 0.976639 0.974703 0.972686 0.970573 0.96835 0.966106 0.963804 0.961434 0.959007 0.956492 0.953899 0.951235 0.948523 0.945722 0.942867 0.93995 0.936946 0.933851 0.930693 0.927496 0.924265 0.92099 0.917672 0.914345 0.910984 0.907562 0.904105 0.900622 0.897105 0.893539 0.889977 0.886366 0.88272 0.879003 0.875248 0.871435 0.867561 0.863647 0.859677 0.855637 0.851577 0.84748 0.843327 0.839094 0.834812 0.830512 0.82618 0.821807 0.817453 0.813063 0.808645 0.804219 0.799787 0.795294 0.790767 0.786221 0.781595 0.776936 0.772281 0.767618 0.762942 0.75826 0.753575 0.748878 0.744137 0.739366 0.734579 0.729811 0.724992 0.720176 0.715337 0.71048 0.705603 0.700695 0.695735 0.690803 0.685841 0.680858 0.675851 0.670835 0.665828 0.660785 0.655716 0.650623 0.645522 0.640443 0.63535 0.63026 0.625181 0.620138 0.615035 0.609956 0.604926 0.599906 0.594879 0.589837 0.584763 0.579724 0.574674 0.569625 0.564584 0.559553 0.554487 0.549445 0.544404 0.539413 0.534395 0.529386 0.524424 0.519439 0.514456 0.509496 0.504515 0.499544 0.494571 0.489591 0.484627 0.479687 0.474782 0.46987 0.464984 0.46014 0.455301 0.450495 0.445696 0.440908 0.436136 0.431381 0.426603 0.421871 0.417131 0.412417 0.407699 0.403031 0.398379 0.393757 0.389161 0.384609 0.380053 0.375516 0.370997 0.366539 0.362109 0.357682 0.353291 0.34889 0.344522 0.340143 0.335829 0.331537 0.3273 0.323077 0.318877 0.314715 0.310567 0.306444 0.302315 0.298229 0.294154 0.290104 0.286063 0.282052 0.27807 0.274141 0.270226 0.266336 0.262495 0.258704 0.254951 0.251192 0.247484 0.243801 0.24013 0.236498 0.232869 0.229269 0.225663 0.222091 0.218585 0.215109 0.211629 0.208185 0.204743 0.201317 0.197944 0.194613 0.191293 0.188 0.184716 0.181447 0.178217 0.175 0.171805 0.168655 0.165533 0.162441 0.159375 0.156325 0.153347 0.150416 0.147499 0.144645 0.141788 0.138958 0.136187 0.133419 0.130699 0.127978 0.12531 0.122649 0.120047 0.117455 0.114878 0.112289 0.109738 0.107184 0.104692 0.102214 0.099746 0.0973056 0.0949226 0.0925261 0.0901799 0.0878363 0.0855331 0.0832665 0.0810042 0.0787687 0.0765608 0.0743802 0.0722327 0.0701174 0.0680412 0.0659659 0.0639573 0.0619682 0.0600095 0.058074 0.0561847 0.0543557 0.052549 ];
FPR_PCA = [1 0.952781 0.918938 0.888563 0.858701 0.829559 0.801474 0.774629 0.748926 0.724473 0.701201 0.67909 0.657992 0.637873 0.618708 0.600454 0.583048 0.5664 0.550493 0.535261 0.520639 0.50657 0.493015 0.479974 0.467435 0.455391 0.44381 0.432645 0.421882 0.411495 0.401471 0.391791 0.382421 0.373379 0.364619 0.356133 0.347921 0.33994 0.332199 0.324702 0.31743 0.310358 0.303481 0.296803 0.290321 0.284018 0.277876 0.27189 0.266052 0.260366 0.254831 0.249436 0.24417 0.239032 0.234029 0.229146 0.224384 0.219736 0.2152 0.210786 0.206471 0.202255 0.198136 0.194109 0.190175 0.186325 0.182556 0.178867 0.175263 0.171746 0.168312 0.164953 0.161663 0.158439 0.155291 0.152211 0.149193 0.14624 0.143344 0.140504 0.137729 0.135006 0.132342 0.129728 0.127175 0.124673 0.122216 0.119805 0.117437 0.115119 0.112845 0.110613 0.108422 0.106278 0.104177 0.102111 0.100088 0.0981013 0.0961548 0.0942491 0.0923828 0.0905528 0.0887566 0.086991 0.0852565 0.0835569 0.081888 0.0802481 0.0786355 0.0770539 0.0755041 0.0739806 0.0724905 0.0710303 0.0695954 0.0681959 0.0668218 0.0654741 0.06415 0.062858 0.0615921 0.060347 0.0591307 0.0579361 0.0567631 0.0556137 0.054487 0.0533797 0.0522944 0.0512254 0.0501746 0.0491407 0.0481257 0.0471275 0.0461519 0.0451962 0.0442603 0.0433435 0.0424455 0.0415669 0.0407031 0.0398573 0.0390232 0.0382053 0.0374028 0.0366144 0.0358412 0.0350828 0.0343373 0.0336079 0.0328924 0.0321892 0.0315009 0.0308241 0.030161 0.0295102 0.0288713 0.0282432 0.0276289 0.0270268 0.026435 0.0258557 0.0252888 0.024732 0.0241851 0.0236496 0.0231218 0.0226028 0.0220969 0.0215974 0.0211092 0.0206324 0.0201634 0.0197054 0.0192547 0.0188146 0.0183829 0.0179598 0.0175415 0.0171318 0.0167299 0.0163353 0.0159501 0.0155721 0.0152026 0.0148394 0.0144827 0.0141347 0.0137932 0.0134594 0.0131302 0.0128084 0.0124927 0.0121848 0.0118802 0.0115825 0.0112908 0.011005 0.0107236 0.0104497 0.010182 0.00992052 0.00966281 0.00941358 0.00916859 0.00892879 0.00869383 0.00846373 0.00823928 0.00801664 0.00780087 0.00758925 0.00738193 0.00718034 0.00698152 0.00678567 0.00659464 0.00640769 0.00622376 0.00604423 0.00586952 0.00569921 0.00553171 0.00536798 0.00520844 0.00505221 0.00489991 0.00475029 0.00460487 0.00446321 0.00432418 0.0041902 0.00405858 0.00392964 0.00380405 0.00368197 0.00356282 0.00344648 0.00333346 0.00322253 0.00311384 0.00300813 0.00290509 0.00280415 0.00270635 0.00261169 0.00251922 0.0024293 0.00234148 0.00225653 0.00217484 0.00209451 0.00201604 0.00193998 0.00186591 0.00179451 ];
plot(Recall_PCA, Precision_PCA, ':r', 'linewidth', 2);
Recall_DRFI = [1 0.998701 0.997248 0.996176 0.995172 0.993843 0.992503 0.990943 0.989411 0.987831 0.985951 0.984316 0.982852 0.981264 0.979487 0.978035 0.976321 0.974396 0.972768 0.9708 0.969118 0.96696 0.965031 0.963129 0.961277 0.959256 0.9568 0.954637 0.952231 0.95013 0.948328 0.94629 0.944166 0.941783 0.939355 0.937079 0.934944 0.932968 0.930731 0.928556 0.926086 0.924059 0.921953 0.919519 0.917239 0.914775 0.912198 0.910058 0.907677 0.905157 0.902767 0.900238 0.89799 0.895361 0.893219 0.890812 0.888793 0.886492 0.884237 0.88153 0.878876 0.876893 0.874662 0.872174 0.870081 0.867621 0.865357 0.863094 0.860854 0.858358 0.856019 0.853596 0.851426 0.849248 0.846415 0.843499 0.841186 0.838661 0.836471 0.833913 0.831294 0.828654 0.826062 0.823546 0.820788 0.81795 0.815461 0.813054 0.81049 0.80762 0.805228 0.802652 0.79988 0.797033 0.794304 0.791706 0.789073 0.786307 0.783644 0.780967 0.77781 0.774762 0.77177 0.769153 0.766206 0.763219 0.760185 0.757433 0.754244 0.751217 0.748309 0.745073 0.741809 0.738943 0.736078 0.733012 0.730067 0.72715 0.723885 0.721165 0.71821 0.715014 0.711802 0.708592 0.705596 0.702339 0.699231 0.696044 0.692924 0.689702 0.686373 0.683308 0.680407 0.677238 0.674076 0.670642 0.667751 0.664634 0.661734 0.658392 0.654849 0.651388 0.648504 0.645083 0.641856 0.638773 0.635611 0.632061 0.628245 0.62466 0.621274 0.618224 0.614869 0.611656 0.608203 0.604584 0.601136 0.598023 0.594698 0.591007 0.587145 0.583727 0.580275 0.576601 0.57337 0.569491 0.565754 0.562108 0.558455 0.554563 0.551115 0.546895 0.543174 0.539393 0.535448 0.53162 0.527445 0.523714 0.520319 0.516421 0.512139 0.507859 0.503695 0.499712 0.495549 0.491517 0.48767 0.483617 0.479405 0.475038 0.470664 0.466298 0.461347 0.456926 0.452516 0.448382 0.44344 0.439175 0.434302 0.430295 0.425779 0.42079 0.416259 0.411331 0.406615 0.402159 0.397642 0.392923 0.388421 0.383484 0.37802 0.372838 0.367425 0.362601 0.357703 0.352825 0.347419 0.342098 0.336214 0.33092 0.325561 0.319227 0.313782 0.307961 0.302319 0.296418 0.290599 0.284615 0.278682 0.271633 0.265027 0.258949 0.253101 0.245649 0.238858 0.231505 0.224315 0.217003 0.209817 0.202252 0.195049 0.186676 0.178694 0.170481 0.162042 0.153035 0.144457 0.135289 0.125827 0.115939 0.106641 0.0952823 0.0842845 0.0726527 0.0599904 0.0441779 ];
Precision_DRFI = [0.14847 0.167077 0.181419 0.194011 0.20604 0.216927 0.227203 0.237155 0.246241 0.254605 0.2625 0.270042 0.277711 0.285052 0.291909 0.298604 0.305191 0.311538 0.317563 0.323555 0.329236 0.334882 0.340385 0.345784 0.350841 0.35586 0.360926 0.365911 0.370579 0.375184 0.379989 0.384635 0.389004 0.393239 0.397378 0.40163 0.405843 0.409965 0.413846 0.41786 0.421827 0.425677 0.42935 0.432809 0.436273 0.439699 0.443078 0.446546 0.450013 0.453369 0.456682 0.459904 0.463136 0.466091 0.469195 0.47237 0.475535 0.478778 0.482052 0.485023 0.488001 0.491132 0.494283 0.496917 0.499864 0.502959 0.505973 0.508659 0.511506 0.514169 0.516762 0.51946 0.521937 0.524858 0.527338 0.529941 0.532647 0.535169 0.537745 0.540324 0.542882 0.545323 0.547802 0.550244 0.552614 0.555183 0.557392 0.560048 0.562341 0.564584 0.567177 0.569481 0.571628 0.573987 0.576217 0.578266 0.580289 0.582654 0.584644 0.586845 0.588934 0.590905 0.592731 0.59465 0.596595 0.598308 0.60022 0.602188 0.604009 0.60601 0.607996 0.609927 0.611731 0.613908 0.615842 0.617859 0.619416 0.621373 0.623128 0.625064 0.626983 0.628616 0.630477 0.632621 0.634346 0.636079 0.637811 0.639788 0.641545 0.643378 0.644985 0.646358 0.648361 0.650065 0.651758 0.653307 0.655002 0.656817 0.658368 0.660015 0.661454 0.66315 0.664843 0.666164 0.668059 0.669927 0.671519 0.672937 0.674318 0.676056 0.677362 0.679259 0.680758 0.682427 0.683835 0.684979 0.686175 0.687544 0.688795 0.690271 0.691687 0.693128 0.694661 0.695785 0.697132 0.698634 0.700012 0.701106 0.702758 0.704241 0.705653 0.706835 0.708406 0.709571 0.710754 0.711964 0.71324 0.714891 0.716075 0.717337 0.718334 0.719295 0.72029 0.721549 0.722948 0.724219 0.725675 0.727022 0.728372 0.729827 0.730845 0.731932 0.733029 0.733702 0.734853 0.736548 0.736797 0.737865 0.738563 0.739766 0.740519 0.741575 0.742695 0.74332 0.74425 0.745319 0.746385 0.747213 0.747865 0.748765 0.748921 0.748944 0.749649 0.750593 0.751587 0.752256 0.752685 0.753193 0.753461 0.754401 0.755475 0.755997 0.757075 0.758095 0.759604 0.760277 0.760959 0.761999 0.763137 0.763145 0.764243 0.765161 0.766187 0.766795 0.767688 0.768244 0.768367 0.768704 0.769496 0.770371 0.770592 0.771428 0.771849 0.77182 0.77301 0.773284 0.772647 0.771559 0.770685 0.771369 0.770874 0.770815 0.771056 0.7712 0.769747 0.769133 ];
TPR_DRFI = [1 0.998701 0.997248 0.996176 0.995172 0.993843 0.992503 0.990943 0.989411 0.987831 0.985951 0.984316 0.982852 0.981264 0.979487 0.978035 0.976321 0.974396 0.972768 0.9708 0.969118 0.96696 0.965031 0.963129 0.961277 0.959256 0.9568 0.954637 0.952231 0.95013 0.948328 0.94629 0.944166 0.941783 0.939355 0.937079 0.934944 0.932968 0.930731 0.928556 0.926086 0.924059 0.921953 0.919519 0.917239 0.914775 0.912198 0.910058 0.907677 0.905157 0.902767 0.900238 0.89799 0.895361 0.893219 0.890812 0.888793 0.886492 0.884237 0.88153 0.878876 0.876893 0.874662 0.872174 0.870081 0.867621 0.865357 0.863094 0.860854 0.858358 0.856019 0.853596 0.851426 0.849248 0.846415 0.843499 0.841186 0.838661 0.836471 0.833913 0.831294 0.828654 0.826062 0.823546 0.820788 0.81795 0.815461 0.813054 0.81049 0.80762 0.805228 0.802652 0.79988 0.797033 0.794304 0.791706 0.789073 0.786307 0.783644 0.780967 0.77781 0.774762 0.77177 0.769153 0.766206 0.763219 0.760185 0.757433 0.754244 0.751217 0.748309 0.745073 0.741809 0.738943 0.736078 0.733012 0.730067 0.72715 0.723885 0.721165 0.71821 0.715014 0.711802 0.708592 0.705596 0.702339 0.699231 0.696044 0.692924 0.689702 0.686373 0.683308 0.680407 0.677238 0.674076 0.670642 0.667751 0.664634 0.661734 0.658392 0.654849 0.651388 0.648504 0.645083 0.641856 0.638773 0.635611 0.632061 0.628245 0.62466 0.621274 0.618224 0.614869 0.611656 0.608203 0.604584 0.601136 0.598023 0.594698 0.591007 0.587145 0.583727 0.580275 0.576601 0.57337 0.569491 0.565754 0.562108 0.558455 0.554563 0.551115 0.546895 0.543174 0.539393 0.535448 0.53162 0.527445 0.523714 0.520319 0.516421 0.512139 0.507859 0.503695 0.499712 0.495549 0.491517 0.48767 0.483617 0.479405 0.475038 0.470664 0.466298 0.461347 0.456926 0.452516 0.448382 0.44344 0.439175 0.434302 0.430295 0.425779 0.42079 0.416259 0.411331 0.406615 0.402159 0.397642 0.392923 0.388421 0.383484 0.37802 0.372838 0.367425 0.362601 0.357703 0.352825 0.347419 0.342098 0.336214 0.33092 0.325561 0.319227 0.313782 0.307961 0.302319 0.296418 0.290599 0.284615 0.278682 0.271633 0.265027 0.258949 0.253101 0.245649 0.238858 0.231505 0.224315 0.217003 0.209817 0.202252 0.195049 0.186676 0.178694 0.170481 0.162042 0.153035 0.144457 0.135289 0.125827 0.115939 0.106641 0.0952823 0.0842845 0.0726527 0.0599904 0.0441779 ];
FPR_DRFI = [1 0.883673 0.809764 0.75196 0.703134 0.661638 0.624874 0.593022 0.565613 0.540836 0.517799 0.497561 0.477912 0.459924 0.443627 0.428376 0.41394 0.400476 0.388118 0.376382 0.365581 0.355338 0.345403 0.335875 0.327138 0.318907 0.31059 0.3028 0.295406 0.288493 0.281591 0.274954 0.26878 0.26271 0.257068 0.251299 0.245928 0.240888 0.236006 0.231142 0.226318 0.221693 0.217205 0.213043 0.20913 0.205289 0.201492 0.197892 0.194359 0.190878 0.187395 0.183941 0.180748 0.177643 0.174639 0.171679 0.168912 0.165912 0.163091 0.160425 0.157741 0.155108 0.152521 0.150189 0.147617 0.145178 0.142943 0.140716 0.138468 0.136387 0.134279 0.132265 0.13031 0.128253 0.126405 0.124474 0.122573 0.120776 0.119039 0.117195 0.115426 0.113724 0.112039 0.110466 0.108916 0.107224 0.10556 0.103981 0.102562 0.101102 0.0995433 0.0981235 0.0967241 0.0952823 0.0939398 0.0926184 0.0913196 0.0898848 0.0886757 0.0873206 0.0860088 0.0848156 0.0836414 0.0824561 0.0813208 0.0801836 0.0790221 0.0778725 0.0767346 0.0756153 0.0744694 0.0733725 0.072327 0.071194 0.0701904 0.0691693 0.068206 0.0671606 0.0662247 0.0652468 0.0642645 0.0633427 0.062406 0.0614113 0.0605352 0.0596313 0.0587146 0.0577841 0.0568782 0.0559877 0.0550774 0.0543419 0.0535153 0.0527288 0.0519564 0.0511653 0.0504239 0.0496735 0.048969 0.0482248 0.0474801 0.0467172 0.046029 0.0453311 0.0445948 0.0438839 0.0432116 0.0425583 0.0419033 0.041144 0.0405041 0.0398562 0.0391833 0.0385015 0.0379126 0.03734 0.0367771 0.0362099 0.0356557 0.0350635 0.0344102 0.033837 0.033302 0.0327608 0.0322094 0.0316376 0.0310754 0.0305696 0.0299992 0.0294496 0.028903 0.0283964 0.0278746 0.0273728 0.0268049 0.0263317 0.0258438 0.0253339 0.0248542 0.0243717 0.0238835 0.0234362 0.0230231 0.0225363 0.0220513 0.0215746 0.0210774 0.0206481 0.0202165 0.0197973 0.0193739 0.0189376 0.0185257 0.0181409 0.0177024 0.0172566 0.0168835 0.0164752 0.016119 0.0157272 0.0153836 0.0150424 0.0146458 0.0142841 0.0139083 0.0135772 0.0132384 0.0129232 0.0125991 0.0123103 0.0120045 0.0116734 0.0113461 0.0110225 0.0107121 0.0104034 0.0101109 0.00979526 0.00951395 0.00921821 0.00893939 0.00865568 0.008368 0.00805741 0.00777359 0.00752272 0.00727542 0.00697376 0.00669044 0.00647017 0.00618339 0.00596671 0.00571457 0.00544991 0.00523673 0.00501778 0.00478082 0.0045297 0.00429338 0.00402969 0.00381707 0.00359731 0.00332511 0.00312473 0.00287944 0.00266393 0.00247724 0.00221548 0.00203299 0.0018513 0.00166242 0.00145808 0.00129203 0.00108682 0.000898393 0.00064538 ];
plot(Recall_DRFI, Precision_DRFI, ':c', 'linewidth', 2);
Recall_GMR = [1 0.989649 0.978011 0.969114 0.96116 0.954083 0.947763 0.941668 0.935533 0.929862 0.92455 0.919401 0.91468 0.909971 0.905116 0.900203 0.896008 0.891587 0.887054 0.882782 0.879109 0.875201 0.871422 0.867687 0.863727 0.860334 0.856884 0.853204 0.850061 0.846504 0.843457 0.840098 0.836816 0.833667 0.830835 0.827711 0.824715 0.821858 0.818879 0.81566 0.812567 0.809231 0.806365 0.803406 0.800417 0.797856 0.794783 0.792308 0.789382 0.786429 0.783552 0.780588 0.777698 0.774732 0.772219 0.769676 0.766739 0.764135 0.761392 0.758639 0.755958 0.753316 0.750563 0.747718 0.745205 0.742378 0.739745 0.736994 0.734422 0.731767 0.729151 0.72619 0.723337 0.720874 0.718307 0.715824 0.713487 0.711109 0.708241 0.705659 0.703236 0.700666 0.698163 0.695648 0.692572 0.6899 0.686968 0.684647 0.682312 0.679921 0.67747 0.67501 0.672441 0.670143 0.667505 0.665031 0.66276 0.660519 0.657957 0.655487 0.652958 0.650631 0.64796 0.645764 0.643226 0.640886 0.638308 0.635663 0.633192 0.630778 0.628283 0.625267 0.622794 0.620075 0.617184 0.614787 0.612477 0.609765 0.606956 0.6044 0.601789 0.599199 0.5963 0.593561 0.59095 0.588619 0.586198 0.583854 0.581498 0.578928 0.576678 0.573924 0.571209 0.568361 0.565755 0.563206 0.560869 0.558217 0.555557 0.553222 0.550478 0.548061 0.545539 0.543107 0.540837 0.538219 0.535878 0.533276 0.530839 0.527966 0.525441 0.522835 0.520157 0.517545 0.514834 0.512383 0.510064 0.507509 0.504775 0.502054 0.499173 0.496765 0.494203 0.491749 0.48942 0.486626 0.483492 0.480401 0.477526 0.474755 0.472258 0.46964 0.466741 0.463614 0.460994 0.458391 0.455663 0.45291 0.450005 0.447217 0.444325 0.441734 0.439068 0.436173 0.433471 0.430859 0.42777 0.425006 0.422369 0.419673 0.416838 0.413794 0.410578 0.407703 0.40437 0.401362 0.398494 0.39545 0.391776 0.388315 0.384984 0.38175 0.37876 0.375697 0.37279 0.369848 0.366538 0.36342 0.360583 0.357472 0.35404 0.351134 0.348123 0.344822 0.341499 0.338135 0.334463 0.330653 0.326905 0.32343 0.319813 0.316315 0.312489 0.30865 0.304536 0.300104 0.296109 0.292251 0.288286 0.284032 0.279648 0.274793 0.269986 0.264966 0.260077 0.255179 0.249837 0.244328 0.238901 0.233597 0.228055 0.221749 0.21551 0.208933 0.201571 0.19396 0.18624 0.177879 0.169008 0.159208 0.148001 0.136099 0.122137 0.106654 0.0877427 0.0614671 ];
Precision_GMR = [0.14847 0.178995 0.211425 0.23209 0.248103 0.261654 0.273496 0.284038 0.293209 0.302431 0.310229 0.317246 0.324208 0.330947 0.337352 0.343582 0.349691 0.355596 0.360953 0.366557 0.371452 0.376049 0.380601 0.384948 0.389234 0.393421 0.397738 0.402148 0.406205 0.410026 0.414338 0.418301 0.422185 0.425936 0.429903 0.433281 0.436724 0.43988 0.443139 0.446346 0.449246 0.452178 0.455002 0.457905 0.460729 0.463802 0.4668 0.469726 0.472732 0.475427 0.478318 0.481133 0.483673 0.486192 0.488739 0.491076 0.493545 0.495864 0.498416 0.500844 0.503223 0.50538 0.507582 0.509996 0.512178 0.514339 0.516698 0.518966 0.521272 0.523267 0.525501 0.52776 0.529678 0.531971 0.53379 0.535792 0.538111 0.540201 0.541942 0.543651 0.545299 0.547104 0.548821 0.550465 0.552137 0.553653 0.555138 0.556666 0.558333 0.560079 0.561541 0.563117 0.564708 0.566398 0.56821 0.569999 0.571691 0.5734 0.574794 0.576196 0.577547 0.579048 0.580242 0.581868 0.583401 0.584726 0.58605 0.5874 0.588947 0.590573 0.591874 0.593257 0.594872 0.596144 0.597491 0.598773 0.600029 0.601395 0.602761 0.604151 0.605477 0.607082 0.608325 0.609571 0.61111 0.612412 0.613729 0.61494 0.616278 0.617603 0.618715 0.619871 0.620802 0.621742 0.622952 0.624054 0.625215 0.626422 0.627485 0.628677 0.629603 0.630454 0.631476 0.632575 0.633714 0.634603 0.63532 0.636348 0.637018 0.638101 0.638957 0.639702 0.640398 0.64138 0.641983 0.64294 0.643805 0.64467 0.645584 0.646381 0.647096 0.64774 0.64842 0.649395 0.650182 0.650955 0.65154 0.65206 0.652934 0.653681 0.654546 0.655437 0.656274 0.656969 0.657476 0.658182 0.658861 0.659485 0.66016 0.660691 0.66125 0.661944 0.662787 0.663796 0.664497 0.665267 0.665781 0.66626 0.667069 0.667744 0.668317 0.668977 0.669875 0.670335 0.671339 0.672339 0.673169 0.673729 0.674519 0.674848 0.675456 0.675929 0.676438 0.677372 0.678088 0.67859 0.679384 0.679713 0.680322 0.681183 0.681479 0.682043 0.682565 0.683267 0.683898 0.684231 0.684818 0.685272 0.685306 0.685492 0.685998 0.686765 0.68733 0.687792 0.687755 0.687465 0.687647 0.687783 0.688372 0.688651 0.689326 0.689239 0.689898 0.69031 0.690756 0.691125 0.691537 0.691875 0.692256 0.692331 0.692506 0.692882 0.693096 0.692849 0.692851 0.6931 0.693414 0.693501 0.693538 0.694425 0.695131 0.69519 0.694794 0.69566 0.695488 0.69606 ];
TPR_GMR = [1 0.989649 0.978011 0.969114 0.96116 0.954083 0.947763 0.941668 0.935533 0.929862 0.92455 0.919401 0.91468 0.909971 0.905116 0.900203 0.896008 0.891587 0.887054 0.882782 0.879109 0.875201 0.871422 0.867687 0.863727 0.860334 0.856884 0.853204 0.850061 0.846504 0.843457 0.840098 0.836816 0.833667 0.830835 0.827711 0.824715 0.821858 0.818879 0.81566 0.812567 0.809231 0.806365 0.803406 0.800417 0.797856 0.794783 0.792308 0.789382 0.786429 0.783552 0.780588 0.777698 0.774732 0.772219 0.769676 0.766739 0.764135 0.761392 0.758639 0.755958 0.753316 0.750563 0.747718 0.745205 0.742378 0.739745 0.736994 0.734422 0.731767 0.729151 0.72619 0.723337 0.720874 0.718307 0.715824 0.713487 0.711109 0.708241 0.705659 0.703236 0.700666 0.698163 0.695648 0.692572 0.6899 0.686968 0.684647 0.682312 0.679921 0.67747 0.67501 0.672441 0.670143 0.667505 0.665031 0.66276 0.660519 0.657957 0.655487 0.652958 0.650631 0.64796 0.645764 0.643226 0.640886 0.638308 0.635663 0.633192 0.630778 0.628283 0.625267 0.622794 0.620075 0.617184 0.614787 0.612477 0.609765 0.606956 0.6044 0.601789 0.599199 0.5963 0.593561 0.59095 0.588619 0.586198 0.583854 0.581498 0.578928 0.576678 0.573924 0.571209 0.568361 0.565755 0.563206 0.560869 0.558217 0.555557 0.553222 0.550478 0.548061 0.545539 0.543107 0.540837 0.538219 0.535878 0.533276 0.530839 0.527966 0.525441 0.522835 0.520157 0.517545 0.514834 0.512383 0.510064 0.507509 0.504775 0.502054 0.499173 0.496765 0.494203 0.491749 0.48942 0.486626 0.483492 0.480401 0.477526 0.474755 0.472258 0.46964 0.466741 0.463614 0.460994 0.458391 0.455663 0.45291 0.450005 0.447217 0.444325 0.441734 0.439068 0.436173 0.433471 0.430859 0.42777 0.425006 0.422369 0.419673 0.416838 0.413794 0.410578 0.407703 0.40437 0.401362 0.398494 0.39545 0.391776 0.388315 0.384984 0.38175 0.37876 0.375697 0.37279 0.369848 0.366538 0.36342 0.360583 0.357472 0.35404 0.351134 0.348123 0.344822 0.341499 0.338135 0.334463 0.330653 0.326905 0.32343 0.319813 0.316315 0.312489 0.30865 0.304536 0.300104 0.296109 0.292251 0.288286 0.284032 0.279648 0.274793 0.269986 0.264966 0.260077 0.255179 0.249837 0.244328 0.238901 0.233597 0.228055 0.221749 0.21551 0.208933 0.201571 0.19396 0.18624 0.177879 0.169008 0.159208 0.148001 0.136099 0.122137 0.106654 0.0877427 0.0614671 ];
FPR_GMR = [1 0.867845 0.765629 0.704531 0.659939 0.624757 0.595634 0.570488 0.548163 0.528065 0.510328 0.49447 0.479712 0.465852 0.453067 0.441008 0.429805 0.41907 0.40922 0.399707 0.391109 0.382718 0.374929 0.367292 0.360295 0.353577 0.346872 0.340047 0.333766 0.327702 0.321858 0.316074 0.310433 0.305134 0.300111 0.29532 0.290543 0.286007 0.281513 0.277083 0.272851 0.268592 0.264635 0.260658 0.256858 0.252972 0.249247 0.245722 0.242139 0.238684 0.235276 0.231943 0.228836 0.225649 0.22262 0.219689 0.216755 0.213767 0.210783 0.207942 0.205182 0.20247 0.199925 0.197429 0.194904 0.192383 0.18985 0.187378 0.185013 0.18282 0.18056 0.178349 0.17611 0.173746 0.171555 0.169341 0.167078 0.164943 0.162875 0.160906 0.158938 0.15696 0.155103 0.153295 0.151393 0.149671 0.147873 0.146081 0.144285 0.142636 0.140987 0.13936 0.137749 0.136064 0.134431 0.132817 0.13122 0.129714 0.128264 0.126817 0.125379 0.123856 0.122487 0.120974 0.119522 0.118171 0.11676 0.115373 0.114033 0.112658 0.111357 0.109993 0.108637 0.107355 0.106046 0.104808 0.103557 0.102241 0.100963 0.0997686 0.0985542 0.0972434 0.0960498 0.0948482 0.0936715 0.0925075 0.0912992 0.090209 0.0891118 0.0879894 0.0868421 0.0856882 0.0846073 0.0835653 0.0824304 0.0813818 0.0803547 0.0793382 0.0783134 0.0773503 0.0764215 0.0754086 0.0744072 0.0734501 0.0725452 0.071605 0.070685 0.0697693 0.0689073 0.0679581 0.0671102 0.0662493 0.0653709 0.0644512 0.063583 0.0627361 0.0618882 0.0610009 0.060144 0.0593057 0.0584551 0.0577058 0.056946 0.056197 0.0554656 0.0547337 0.0540195 0.0532269 0.0524103 0.0516466 0.0509341 0.050218 0.0495298 0.0488194 0.048123 0.0474322 0.0467585 0.0460973 0.0454352 0.044813 0.0441678 0.0435267 0.0428868 0.0421992 0.0415473 0.0408774 0.0402254 0.0396463 0.0389928 0.0383866 0.0377849 0.0371646 0.036533 0.0359726 0.0352762 0.0346833 0.0340526 0.0334694 0.0328786 0.0322899 0.0316723 0.0310794 0.0305036 0.0299065 0.029374 0.0287852 0.02826 0.0276837 0.0271286 0.0265227 0.0259837 0.025433 0.024865 0.0243365 0.0237946 0.0232502 0.0227574 0.0222629 0.0217336 0.0212283 0.0207163 0.020153 0.0196553 0.0190896 0.0186061 0.0180666 0.0175342 0.0170501 0.0164592 0.0159661 0.0154293 0.0149713 0.0144306 0.0139246 0.013407 0.0129239 0.012442 0.0119635 0.0114545 0.0109868 0.0104823 0.0099985 0.00947199 0.00895267 0.00842511 0.00792438 0.00738754 0.00686076 0.00630142 0.00577589 0.0052008 0.00462558 0.0040442 0.00335311 0.00270695 0.00196577 ];
plot(Recall_GMR, Precision_GMR, ':m', 'linewidth', 2);
Recall_HS = [1 0.987733 0.987733 0.987733 0.98258 0.982025 0.978869 0.976786 0.976508 0.972665 0.971061 0.969929 0.96674 0.965574 0.962195 0.960296 0.959187 0.956014 0.95463 0.95221 0.949389 0.948125 0.944826 0.942937 0.94054 0.937907 0.936337 0.93347 0.930486 0.928676 0.92611 0.923937 0.92191 0.919434 0.917265 0.914751 0.911884 0.908812 0.906806 0.904711 0.901556 0.899218 0.897524 0.894913 0.892266 0.889848 0.887215 0.884923 0.881676 0.879425 0.876307 0.873112 0.87179 0.869336 0.866242 0.863871 0.860752 0.858723 0.856082 0.853162 0.85126 0.847222 0.844779 0.840931 0.839137 0.835891 0.833489 0.830918 0.828448 0.82586 0.82363 0.820738 0.818399 0.815284 0.812545 0.809071 0.806745 0.804553 0.801389 0.798696 0.796886 0.794174 0.790031 0.787399 0.785255 0.7823 0.779976 0.777437 0.77516 0.772545 0.770115 0.766591 0.763985 0.761349 0.759155 0.756825 0.753795 0.750581 0.748145 0.74523 0.74256 0.740003 0.73654 0.7354 0.732685 0.729854 0.727276 0.724192 0.721548 0.719313 0.715848 0.713106 0.710738 0.707302 0.704254 0.70112 0.698396 0.696151 0.693065 0.690492 0.688244 0.685226 0.682778 0.679897 0.676966 0.675046 0.672184 0.668574 0.667517 0.664034 0.660368 0.657776 0.656296 0.652645 0.649828 0.647216 0.644359 0.641638 0.639261 0.63663 0.634169 0.631657 0.628141 0.625393 0.62245 0.619743 0.616617 0.613791 0.610709 0.608356 0.605062 0.602778 0.599179 0.596066 0.594338 0.591303 0.587826 0.584748 0.581863 0.579377 0.576314 0.572923 0.570314 0.567598 0.56423 0.560984 0.557522 0.554789 0.551477 0.548771 0.545368 0.542004 0.539187 0.536472 0.533679 0.529572 0.52632 0.523479 0.52017 0.517262 0.513741 0.51101 0.507631 0.5052 0.501245 0.49796 0.494721 0.491264 0.488251 0.484561 0.481239 0.478601 0.474328 0.471569 0.467178 0.464909 0.461592 0.458318 0.455194 0.452452 0.449146 0.445891 0.44244 0.439381 0.435569 0.433361 0.429403 0.425401 0.4218 0.418764 0.415157 0.412603 0.409789 0.406726 0.402501 0.399365 0.395765 0.391654 0.387303 0.383979 0.379724 0.376367 0.37341 0.369517 0.365263 0.363183 0.357846 0.354197 0.35142 0.345315 0.342559 0.339212 0.333103 0.329831 0.324801 0.318976 0.316615 0.309491 0.30473 0.30102 0.290895 0.288558 0.282056 0.272815 0.269606 0.25602 0.252406 0.24631 0.228144 0.226449 0.215636 0.196147 0.194044 0.151666 0.151666 0.151666 ];
Precision_HS = [0.14847 0.183891 0.183891 0.183891 0.202617 0.203044 0.211266 0.21442 0.214709 0.225168 0.227527 0.230781 0.239088 0.240698 0.247475 0.252193 0.254544 0.262231 0.264212 0.269111 0.274356 0.275611 0.283011 0.286563 0.289836 0.295535 0.29784 0.303422 0.307954 0.310121 0.315 0.319109 0.322374 0.327143 0.330569 0.333918 0.338571 0.342466 0.345634 0.348997 0.353278 0.356524 0.359839 0.363549 0.368101 0.371581 0.375114 0.378477 0.382286 0.385676 0.389182 0.392477 0.394078 0.397671 0.401092 0.40472 0.40799 0.411137 0.414295 0.417697 0.419835 0.423767 0.425496 0.429234 0.431128 0.434924 0.436983 0.439777 0.442182 0.445114 0.447146 0.450116 0.452099 0.455115 0.457117 0.46033 0.463448 0.465811 0.469114 0.471917 0.474139 0.476255 0.479839 0.482007 0.484453 0.487082 0.489242 0.491664 0.494248 0.496857 0.498948 0.502035 0.50433 0.507125 0.509192 0.51139 0.513461 0.516194 0.518374 0.520761 0.522795 0.52513 0.5275 0.528832 0.531105 0.533753 0.535746 0.538044 0.539685 0.541425 0.543598 0.54528 0.546952 0.5494 0.551515 0.553874 0.555637 0.557578 0.560109 0.562495 0.564028 0.566346 0.568193 0.569935 0.571827 0.573139 0.575007 0.577395 0.577853 0.579693 0.582475 0.584329 0.585559 0.586819 0.58887 0.590308 0.592185 0.593812 0.595669 0.597707 0.598884 0.599997 0.601549 0.603115 0.605257 0.606577 0.608361 0.61007 0.611792 0.613636 0.61512 0.616643 0.618316 0.620227 0.620862 0.622396 0.624126 0.625024 0.62621 0.627693 0.628738 0.629914 0.630511 0.631659 0.63302 0.634078 0.635618 0.63712 0.63835 0.639562 0.640236 0.641822 0.643365 0.644344 0.645402 0.647003 0.648227 0.648975 0.650135 0.650982 0.651635 0.652357 0.653399 0.654382 0.655266 0.656393 0.658088 0.658742 0.659849 0.660828 0.661323 0.66278 0.663716 0.664125 0.665742 0.666424 0.667255 0.668242 0.669496 0.670471 0.67135 0.672137 0.673087 0.674131 0.674833 0.675382 0.676259 0.677204 0.677621 0.678384 0.678805 0.679547 0.680534 0.681368 0.682038 0.682838 0.683953 0.684232 0.684157 0.684787 0.685587 0.686179 0.686804 0.687189 0.687889 0.68818 0.689005 0.689649 0.690143 0.690478 0.691044 0.691535 0.692567 0.693026 0.693483 0.69498 0.695556 0.696919 0.697636 0.698497 0.699614 0.700302 0.701877 0.703103 0.704144 0.706327 0.707162 0.707605 0.709666 0.710153 0.710973 0.712413 0.712807 0.71529 0.71529 0.71529 ];
TPR_HS = [1 0.987733 0.987733 0.987733 0.98258 0.982025 0.978869 0.976786 0.976508 0.972665 0.971061 0.969929 0.96674 0.965574 0.962195 0.960296 0.959187 0.956014 0.95463 0.95221 0.949389 0.948125 0.944826 0.942937 0.94054 0.937907 0.936337 0.93347 0.930486 0.928676 0.92611 0.923937 0.92191 0.919434 0.917265 0.914751 0.911884 0.908812 0.906806 0.904711 0.901556 0.899218 0.897524 0.894913 0.892266 0.889848 0.887215 0.884923 0.881676 0.879425 0.876307 0.873112 0.87179 0.869336 0.866242 0.863871 0.860752 0.858723 0.856082 0.853162 0.85126 0.847222 0.844779 0.840931 0.839137 0.835891 0.833489 0.830918 0.828448 0.82586 0.82363 0.820738 0.818399 0.815284 0.812545 0.809071 0.806745 0.804553 0.801389 0.798696 0.796886 0.794174 0.790031 0.787399 0.785255 0.7823 0.779976 0.777437 0.77516 0.772545 0.770115 0.766591 0.763985 0.761349 0.759155 0.756825 0.753795 0.750581 0.748145 0.74523 0.74256 0.740003 0.73654 0.7354 0.732685 0.729854 0.727276 0.724192 0.721548 0.719313 0.715848 0.713106 0.710738 0.707302 0.704254 0.70112 0.698396 0.696151 0.693065 0.690492 0.688244 0.685226 0.682778 0.679897 0.676966 0.675046 0.672184 0.668574 0.667517 0.664034 0.660368 0.657776 0.656296 0.652645 0.649828 0.647216 0.644359 0.641638 0.639261 0.63663 0.634169 0.631657 0.628141 0.625393 0.62245 0.619743 0.616617 0.613791 0.610709 0.608356 0.605062 0.602778 0.599179 0.596066 0.594338 0.591303 0.587826 0.584748 0.581863 0.579377 0.576314 0.572923 0.570314 0.567598 0.56423 0.560984 0.557522 0.554789 0.551477 0.548771 0.545368 0.542004 0.539187 0.536472 0.533679 0.529572 0.52632 0.523479 0.52017 0.517262 0.513741 0.51101 0.507631 0.5052 0.501245 0.49796 0.494721 0.491264 0.488251 0.484561 0.481239 0.478601 0.474328 0.471569 0.467178 0.464909 0.461592 0.458318 0.455194 0.452452 0.449146 0.445891 0.44244 0.439381 0.435569 0.433361 0.429403 0.425401 0.4218 0.418764 0.415157 0.412603 0.409789 0.406726 0.402501 0.399365 0.395765 0.391654 0.387303 0.383979 0.379724 0.376367 0.37341 0.369517 0.365263 0.363183 0.357846 0.354197 0.35142 0.345315 0.342559 0.339212 0.333103 0.329831 0.324801 0.318976 0.316615 0.309491 0.30473 0.30102 0.290895 0.288558 0.282056 0.272815 0.269606 0.25602 0.252406 0.24631 0.228144 0.226449 0.215636 0.196147 0.194044 0.151666 0.151666 0.151666 ];
FPR_HS = [1 0.849993 0.849993 0.849993 0.787404 0.783743 0.759121 0.744272 0.742148 0.714308 0.704421 0.695842 0.67347 0.666898 0.649775 0.636711 0.630883 0.612581 0.606068 0.594545 0.581471 0.576937 0.562245 0.553119 0.545479 0.533464 0.526963 0.516309 0.50672 0.500719 0.491632 0.482949 0.476873 0.468073 0.460946 0.453958 0.445966 0.437851 0.432302 0.42556 0.4176 0.411589 0.405461 0.399635 0.391544 0.386148 0.380705 0.374717 0.368763 0.363293 0.357184 0.350917 0.347952 0.342437 0.33693 0.331671 0.326596 0.321947 0.317367 0.312111 0.308123 0.302547 0.299488 0.294123 0.291399 0.286405 0.282582 0.278879 0.275034 0.271511 0.268108 0.263992 0.261009 0.256873 0.253621 0.249882 0.246622 0.243516 0.239717 0.235907 0.232989 0.230181 0.225712 0.223055 0.219865 0.216676 0.213951 0.210862 0.208197 0.205425 0.203003 0.199548 0.197033 0.194168 0.192098 0.189372 0.187107 0.184247 0.181979 0.179633 0.177271 0.175029 0.17239 0.171097 0.168436 0.165852 0.163631 0.160918 0.159115 0.157087 0.154815 0.153072 0.151228 0.149164 0.14718 0.145027 0.14312 0.141368 0.1391 0.137019 0.135371 0.13349 0.131616 0.129899 0.128121 0.126715 0.125157 0.122819 0.122234 0.120175 0.117878 0.116255 0.115303 0.11374 0.111668 0.110521 0.108715 0.107116 0.10579 0.104315 0.102743 0.10145 0.0999352 0.0984155 0.0968402 0.095607 0.0941886 0.0928244 0.0913469 0.0900578 0.0887676 0.0877231 0.0864699 0.0849894 0.084361 0.0831035 0.0817494 0.0807074 0.0796742 0.0786981 0.0776855 0.0766115 0.0758784 0.0748498 0.073638 0.0726589 0.0714638 0.0702661 0.0693548 0.0683904 0.0674255 0.0662819 0.0652117 0.0642925 0.0634014 0.0621114 0.0610925 0.0602321 0.0592139 0.0583605 0.0574969 0.0567095 0.0555874 0.054847 0.0539236 0.053117 0.0521107 0.0513377 0.0504854 0.0496648 0.0489999 0.0482385 0.0473105 0.0467774 0.0457883 0.0452585 0.0444594 0.0436474 0.0429081 0.0421962 0.0416306 0.041022 0.0402972 0.0395614 0.0387873 0.0384318 0.0375542 0.0368053 0.0362708 0.0356827 0.0351286 0.0344751 0.0338617 0.0333756 0.0325883 0.0319866 0.0314163 0.03087 0.030248 0.0298291 0.0290775 0.0285944 0.0280162 0.0274181 0.0269798 0.0265544 0.0258395 0.0254192 0.0250137 0.0242737 0.0238938 0.0232296 0.0225979 0.0221815 0.021602 0.020967 0.0203848 0.0195815 0.0191091 0.0184755 0.0178179 0.0173886 0.0164301 0.0158102 0.0153802 0.014214 0.0139316 0.0132895 0.0119973 0.01169 0.0104085 0.00943413 0.00915025 0.00647514 0.00647514 0.00647514 ];
plot(Recall_HS, Precision_HS, ':y', 'linewidth', 2);
Recall_LMLC = [1 0.983549 0.978108 0.974582 0.971548 0.968429 0.965571 0.962715 0.960015 0.957509 0.954774 0.9521 0.949682 0.947354 0.944999 0.942779 0.940623 0.938407 0.936295 0.934238 0.932247 0.930093 0.928036 0.926006 0.923878 0.921647 0.91944 0.917205 0.914829 0.912598 0.910348 0.908169 0.906127 0.904149 0.90219 0.900088 0.897981 0.895765 0.89356 0.891571 0.889446 0.887453 0.885498 0.883537 0.881404 0.879367 0.877308 0.875433 0.873481 0.871311 0.869241 0.867228 0.865016 0.863065 0.861044 0.859033 0.856983 0.854906 0.852814 0.850506 0.848444 0.84617 0.844215 0.842101 0.84002 0.837845 0.83563 0.833429 0.831071 0.828923 0.826462 0.824092 0.821773 0.819429 0.817117 0.81477 0.812494 0.810069 0.80774 0.805386 0.803217 0.800757 0.798579 0.796481 0.794205 0.791995 0.789722 0.787414 0.785098 0.782875 0.780461 0.778144 0.775853 0.773465 0.771108 0.768748 0.766263 0.763838 0.761238 0.758918 0.756461 0.754114 0.751602 0.749186 0.746783 0.744313 0.741849 0.739358 0.736859 0.734529 0.732133 0.729788 0.727409 0.724776 0.722159 0.719732 0.717267 0.714967 0.712321 0.709541 0.706906 0.704229 0.701698 0.699256 0.696657 0.693976 0.691303 0.68882 0.686225 0.68367 0.681154 0.678661 0.676081 0.673579 0.671017 0.668279 0.665617 0.663027 0.660288 0.657836 0.655265 0.652757 0.650213 0.647593 0.644807 0.642252 0.639467 0.636908 0.634217 0.631371 0.628753 0.625847 0.623172 0.620604 0.617913 0.615275 0.612585 0.609771 0.607089 0.604436 0.601918 0.599322 0.596556 0.593876 0.591294 0.588461 0.585727 0.582592 0.579657 0.576787 0.573844 0.570742 0.567783 0.564874 0.561907 0.559066 0.556016 0.553124 0.550123 0.54697 0.544184 0.541174 0.537929 0.534803 0.531523 0.528143 0.524818 0.521529 0.51833 0.515186 0.512209 0.509069 0.505802 0.502602 0.499443 0.496024 0.492791 0.489545 0.486119 0.48289 0.47958 0.47632 0.472809 0.469524 0.466071 0.462479 0.459007 0.455408 0.451841 0.448239 0.444559 0.440794 0.436812 0.432767 0.42848 0.424446 0.420062 0.415709 0.411641 0.407412 0.40312 0.398769 0.394472 0.390192 0.385833 0.381056 0.37637 0.371588 0.36659 0.361535 0.356553 0.351182 0.346024 0.3407 0.334997 0.329216 0.323609 0.317575 0.310687 0.304317 0.297292 0.289883 0.282419 0.274357 0.266567 0.258212 0.248792 0.239454 0.229351 0.218906 0.207594 0.194336 0.17993 0.162591 0.138809 0.100974 ];
Precision_LMLC = [0.14847 0.175556 0.184118 0.19007 0.194931 0.199174 0.20312 0.206774 0.209918 0.212927 0.21566 0.218309 0.220804 0.223278 0.225368 0.227502 0.229651 0.231767 0.233733 0.235749 0.237734 0.239581 0.241507 0.243402 0.245378 0.24714 0.248981 0.250805 0.252647 0.254324 0.255967 0.257464 0.259006 0.260634 0.262159 0.263687 0.265158 0.266558 0.267976 0.269462 0.270798 0.272242 0.273793 0.275216 0.276501 0.277891 0.279191 0.280649 0.282055 0.28344 0.284749 0.286133 0.28746 0.28879 0.290161 0.291536 0.292888 0.294289 0.295546 0.296942 0.298448 0.299856 0.301414 0.302851 0.304227 0.30558 0.306907 0.30824 0.309475 0.310976 0.312266 0.31355 0.314811 0.316192 0.317542 0.318894 0.320308 0.32178 0.323144 0.324519 0.325927 0.327223 0.328551 0.330177 0.331461 0.33297 0.334307 0.335622 0.337017 0.338464 0.339821 0.341137 0.342531 0.344041 0.345468 0.346826 0.34818 0.349492 0.350972 0.352369 0.353778 0.355235 0.3567 0.358059 0.35947 0.360947 0.362454 0.363891 0.36541 0.366978 0.368497 0.369984 0.371486 0.373127 0.374832 0.376327 0.377859 0.379199 0.380603 0.382032 0.383474 0.384892 0.38667 0.388176 0.389715 0.391182 0.392569 0.394148 0.395625 0.397056 0.398546 0.399908 0.401259 0.4027 0.403997 0.405485 0.407222 0.408672 0.410381 0.412077 0.414012 0.415526 0.417092 0.418696 0.420272 0.421963 0.423357 0.424909 0.426512 0.428383 0.43004 0.431851 0.433651 0.435553 0.437283 0.438814 0.440431 0.441911 0.443602 0.445729 0.447847 0.449872 0.451621 0.453657 0.455518 0.457325 0.459149 0.46097 0.462761 0.464558 0.466343 0.468112 0.470125 0.471742 0.473574 0.47534 0.477025 0.479001 0.48091 0.483001 0.48519 0.487013 0.48877 0.490867 0.492965 0.49476 0.496491 0.498365 0.500876 0.502649 0.504568 0.507105 0.508808 0.511197 0.513437 0.515292 0.517734 0.520184 0.522252 0.524958 0.526967 0.528929 0.5308 0.533011 0.535191 0.537351 0.539716 0.542168 0.544251 0.546409 0.548599 0.550845 0.553391 0.555413 0.557638 0.559491 0.561433 0.563476 0.565332 0.56698 0.56885 0.571514 0.573727 0.575695 0.578024 0.580421 0.582455 0.584361 0.586602 0.588573 0.590398 0.592245 0.594516 0.596912 0.59959 0.601648 0.604013 0.60682 0.608328 0.610224 0.611713 0.613556 0.615278 0.61668 0.618923 0.622024 0.622212 0.622694 0.624224 0.625472 0.627058 0.627117 0.628624 0.62814 0.628042 0.629203 ];
TPR_LMLC = [1 0.983549 0.978108 0.974582 0.971548 0.968429 0.965571 0.962715 0.960015 0.957509 0.954774 0.9521 0.949682 0.947354 0.944999 0.942779 0.940623 0.938407 0.936295 0.934238 0.932247 0.930093 0.928036 0.926006 0.923878 0.921647 0.91944 0.917205 0.914829 0.912598 0.910348 0.908169 0.906127 0.904149 0.90219 0.900088 0.897981 0.895765 0.89356 0.891571 0.889446 0.887453 0.885498 0.883537 0.881404 0.879367 0.877308 0.875433 0.873481 0.871311 0.869241 0.867228 0.865016 0.863065 0.861044 0.859033 0.856983 0.854906 0.852814 0.850506 0.848444 0.84617 0.844215 0.842101 0.84002 0.837845 0.83563 0.833429 0.831071 0.828923 0.826462 0.824092 0.821773 0.819429 0.817117 0.81477 0.812494 0.810069 0.80774 0.805386 0.803217 0.800757 0.798579 0.796481 0.794205 0.791995 0.789722 0.787414 0.785098 0.782875 0.780461 0.778144 0.775853 0.773465 0.771108 0.768748 0.766263 0.763838 0.761238 0.758918 0.756461 0.754114 0.751602 0.749186 0.746783 0.744313 0.741849 0.739358 0.736859 0.734529 0.732133 0.729788 0.727409 0.724776 0.722159 0.719732 0.717267 0.714967 0.712321 0.709541 0.706906 0.704229 0.701698 0.699256 0.696657 0.693976 0.691303 0.68882 0.686225 0.68367 0.681154 0.678661 0.676081 0.673579 0.671017 0.668279 0.665617 0.663027 0.660288 0.657836 0.655265 0.652757 0.650213 0.647593 0.644807 0.642252 0.639467 0.636908 0.634217 0.631371 0.628753 0.625847 0.623172 0.620604 0.617913 0.615275 0.612585 0.609771 0.607089 0.604436 0.601918 0.599322 0.596556 0.593876 0.591294 0.588461 0.585727 0.582592 0.579657 0.576787 0.573844 0.570742 0.567783 0.564874 0.561907 0.559066 0.556016 0.553124 0.550123 0.54697 0.544184 0.541174 0.537929 0.534803 0.531523 0.528143 0.524818 0.521529 0.51833 0.515186 0.512209 0.509069 0.505802 0.502602 0.499443 0.496024 0.492791 0.489545 0.486119 0.48289 0.47958 0.47632 0.472809 0.469524 0.466071 0.462479 0.459007 0.455408 0.451841 0.448239 0.444559 0.440794 0.436812 0.432767 0.42848 0.424446 0.420062 0.415709 0.411641 0.407412 0.40312 0.398769 0.394472 0.390192 0.385833 0.381056 0.37637 0.371588 0.36659 0.361535 0.356553 0.351182 0.346024 0.3407 0.334997 0.329216 0.323609 0.317575 0.310687 0.304317 0.297292 0.289883 0.282419 0.274357 0.266567 0.258212 0.248792 0.239454 0.229351 0.218906 0.207594 0.194336 0.17993 0.162591 0.138809 0.100974 ];
FPR_LMLC = [1 0.827214 0.791036 0.767306 0.748146 0.731988 0.71726 0.704166 0.692409 0.681586 0.671802 0.66275 0.654032 0.645449 0.637984 0.630666 0.623437 0.616434 0.609783 0.603204 0.597077 0.590965 0.584961 0.579078 0.573143 0.567524 0.561943 0.556369 0.55086 0.545652 0.540611 0.535677 0.530741 0.525846 0.521238 0.516679 0.51209 0.507614 0.503156 0.498783 0.494651 0.490445 0.486154 0.481911 0.477891 0.473764 0.469881 0.465958 0.461991 0.458133 0.454375 0.450445 0.446761 0.443141 0.439397 0.435854 0.432334 0.428725 0.42522 0.421613 0.418025 0.414535 0.410874 0.407504 0.404159 0.400659 0.397275 0.393977 0.390649 0.387122 0.383745 0.380398 0.377045 0.373733 0.370534 0.367252 0.364021 0.360649 0.357411 0.35422 0.350971 0.347872 0.344761 0.34157 0.338537 0.335445 0.332459 0.32958 0.326582 0.323496 0.320539 0.317657 0.314783 0.311895 0.30897 0.306049 0.303245 0.300388 0.297446 0.294642 0.291787 0.289034 0.286154 0.283428 0.280664 0.277798 0.275041 0.272355 0.269603 0.266917 0.264259 0.261697 0.259131 0.256419 0.25385 0.251313 0.248718 0.246371 0.243877 0.241393 0.238902 0.236397 0.233916 0.231445 0.229 0.226513 0.224216 0.221846 0.219428 0.217047 0.214659 0.212362 0.210028 0.207642 0.205381 0.20302 0.200542 0.198263 0.195905 0.193585 0.191249 0.189052 0.186778 0.184436 0.182154 0.179895 0.177764 0.175664 0.173476 0.171216 0.16903 0.166822 0.164689 0.162516 0.160403 0.158369 0.156351 0.154217 0.152173 0.150068 0.147918 0.145939 0.143923 0.141928 0.140048 0.138071 0.136063 0.13408 0.132248 0.130307 0.128375 0.126455 0.12462 0.122848 0.121052 0.119353 0.117537 0.115755 0.113864 0.112044 0.110203 0.108416 0.10668 0.104964 0.103161 0.101356 0.0996724 0.0979037 0.0961756 0.0945801 0.0929315 0.0912159 0.0895235 0.0878468 0.0862717 0.0847367 0.0831488 0.0815385 0.0800382 0.0784662 0.0769808 0.0754067 0.0739396 0.0725543 0.0711315 0.0696716 0.0683189 0.0669103 0.0655156 0.0640986 0.0626866 0.0611917 0.0595631 0.0581338 0.0567661 0.0553841 0.0539316 0.0524249 0.0511065 0.0497096 0.0483903 0.0470295 0.0457898 0.0444903 0.0432124 0.0419164 0.0405811 0.0393638 0.0380978 0.0368661 0.03567 0.0344589 0.0332645 0.0319564 0.0307344 0.029511 0.028264 0.0271112 0.0258745 0.0246936 0.0234517 0.0223162 0.0212362 0.0200824 0.0188752 0.0176884 0.0166199 0.015422 0.0142822 0.0131046 0.0119747 0.0107732 0.0094638 0.00808859 0.00633814 0.00440032 ];
plot(Recall_LMLC, Precision_LMLC, '--k', 'linewidth', 2);
Recall_SF = [1 0.999788 0.996808 0.988639 0.975968 0.960852 0.943998 0.926761 0.909351 0.892651 0.876452 0.860811 0.845517 0.830621 0.816501 0.803205 0.790643 0.77858 0.767015 0.755809 0.745065 0.734523 0.724428 0.714599 0.704854 0.695448 0.68623 0.677536 0.669282 0.661173 0.653391 0.645816 0.638393 0.631156 0.62408 0.617259 0.610502 0.60394 0.59753 0.591353 0.585333 0.579317 0.573533 0.567797 0.56215 0.55657 0.551133 0.545863 0.540734 0.535639 0.530696 0.525876 0.521052 0.516371 0.511677 0.507039 0.502522 0.498003 0.493688 0.489385 0.485182 0.480981 0.476857 0.47277 0.468773 0.464856 0.461087 0.457429 0.453786 0.450076 0.446361 0.442747 0.439202 0.435735 0.432313 0.428895 0.425539 0.422173 0.418843 0.415581 0.412347 0.409142 0.40595 0.40281 0.399694 0.396634 0.393607 0.390561 0.387568 0.384612 0.381686 0.378812 0.375943 0.373104 0.370301 0.367499 0.364781 0.362124 0.359477 0.356821 0.354195 0.351595 0.348993 0.346389 0.343769 0.341174 0.338563 0.335988 0.333461 0.330953 0.328454 0.325983 0.323516 0.321017 0.318559 0.316143 0.313752 0.311364 0.308973 0.306569 0.304222 0.301873 0.29954 0.297201 0.294889 0.292595 0.290345 0.288111 0.285863 0.283595 0.28138 0.279152 0.276925 0.274718 0.272509 0.270316 0.268135 0.265946 0.263785 0.261637 0.259479 0.257322 0.255171 0.253017 0.250863 0.248716 0.246566 0.244441 0.242324 0.240232 0.238145 0.236073 0.234017 0.231962 0.229931 0.227911 0.225897 0.223874 0.221856 0.219828 0.217796 0.215757 0.213709 0.211661 0.209598 0.207554 0.205498 0.203448 0.201383 0.19934 0.197303 0.195272 0.193243 0.191191 0.189162 0.187123 0.185075 0.183009 0.18097 0.178909 0.176858 0.174802 0.17277 0.170722 0.168669 0.166589 0.164491 0.162393 0.160298 0.158217 0.156103 0.154004 0.151925 0.149838 0.14776 0.145671 0.143586 0.14148 0.139365 0.13724 0.135063 0.132873 0.130655 0.12848 0.126292 0.124073 0.121841 0.119617 0.117369 0.115115 0.112861 0.11059 0.10835 0.106065 0.103778 0.10149 0.0991671 0.0968626 0.0945475 0.0922059 0.0898379 0.0874693 0.085084 0.0827175 0.0803296 0.0779421 0.0755429 0.0730953 0.0706617 0.0682015 0.0657209 0.0632135 0.0606653 0.0580825 0.0554913 0.0528774 0.0502479 0.0476131 0.0449404 0.0422216 0.0395306 0.0367842 0.0340286 0.0312528 0.0284778 0.0256922 0.0228817 0.0200378 0.017189 0.0143653 0.0116046 0.00889882 0.00641482 0.00413744 0.0021872 0.000593382 ];
Precision_SF = [0.14847 0.150521 0.164599 0.187781 0.213698 0.238019 0.259699 0.279501 0.297513 0.313488 0.32757 0.340036 0.35148 0.362213 0.371666 0.380201 0.388111 0.395526 0.402586 0.409206 0.415192 0.420901 0.426323 0.431497 0.436384 0.440968 0.445369 0.449862 0.454257 0.458435 0.46236 0.466109 0.469645 0.472874 0.475945 0.479007 0.481806 0.484503 0.487017 0.48955 0.492132 0.494599 0.497106 0.499516 0.501679 0.503764 0.505914 0.508122 0.510294 0.512427 0.514406 0.516285 0.518036 0.519696 0.521288 0.522865 0.524452 0.525864 0.527282 0.528695 0.530075 0.531427 0.532743 0.534037 0.535312 0.536688 0.538084 0.539369 0.540561 0.541769 0.542958 0.544095 0.54514 0.546221 0.547264 0.54827 0.549256 0.550116 0.551003 0.551857 0.552746 0.553687 0.554657 0.555534 0.556423 0.557259 0.55804 0.558843 0.559772 0.560638 0.561482 0.562374 0.563138 0.563851 0.564588 0.565288 0.566055 0.566869 0.567706 0.568484 0.569244 0.570043 0.570881 0.571709 0.572463 0.573196 0.573834 0.574363 0.574988 0.575689 0.576389 0.57708 0.577809 0.578472 0.579057 0.579634 0.580288 0.580933 0.581553 0.582206 0.582814 0.583366 0.583984 0.584542 0.585041 0.585588 0.586201 0.586693 0.587211 0.587744 0.588264 0.588831 0.589368 0.589898 0.590418 0.590955 0.591454 0.591928 0.592446 0.592982 0.593665 0.594223 0.594698 0.595185 0.595679 0.59623 0.596699 0.597196 0.59764 0.598098 0.598515 0.598953 0.599315 0.599791 0.600147 0.600514 0.600849 0.601226 0.601546 0.601902 0.602273 0.602702 0.603036 0.603294 0.603566 0.6038 0.604026 0.604289 0.604616 0.604915 0.605246 0.605556 0.605837 0.606145 0.606472 0.606834 0.607269 0.607572 0.607839 0.608102 0.608307 0.608507 0.608791 0.609111 0.609481 0.609817 0.610046 0.610277 0.610544 0.610764 0.610997 0.611305 0.611661 0.611979 0.612265 0.612566 0.612854 0.613165 0.613515 0.613928 0.614357 0.614806 0.615257 0.61563 0.615963 0.616189 0.616357 0.616492 0.616595 0.616737 0.61709 0.617423 0.617729 0.61794 0.61815 0.618337 0.61847 0.618595 0.618767 0.61897 0.619231 0.619433 0.619592 0.619974 0.62018 0.62046 0.620667 0.620862 0.620988 0.621037 0.621277 0.621552 0.621784 0.621933 0.622075 0.622138 0.622218 0.622288 0.622173 0.622273 0.622396 0.622697 0.622985 0.623352 0.624052 0.624303 0.624337 0.624147 0.624314 0.624074 0.623647 0.62437 0.624524 0.624063 0.624436 0.623216 ];
TPR_SF = [1 0.999788 0.996808 0.988639 0.975968 0.960852 0.943998 0.926761 0.909351 0.892651 0.876452 0.860811 0.845517 0.830621 0.816501 0.803205 0.790643 0.77858 0.767015 0.755809 0.745065 0.734523 0.724428 0.714599 0.704854 0.695448 0.68623 0.677536 0.669282 0.661173 0.653391 0.645816 0.638393 0.631156 0.62408 0.617259 0.610502 0.60394 0.59753 0.591353 0.585333 0.579317 0.573533 0.567797 0.56215 0.55657 0.551133 0.545863 0.540734 0.535639 0.530696 0.525876 0.521052 0.516371 0.511677 0.507039 0.502522 0.498003 0.493688 0.489385 0.485182 0.480981 0.476857 0.47277 0.468773 0.464856 0.461087 0.457429 0.453786 0.450076 0.446361 0.442747 0.439202 0.435735 0.432313 0.428895 0.425539 0.422173 0.418843 0.415581 0.412347 0.409142 0.40595 0.40281 0.399694 0.396634 0.393607 0.390561 0.387568 0.384612 0.381686 0.378812 0.375943 0.373104 0.370301 0.367499 0.364781 0.362124 0.359477 0.356821 0.354195 0.351595 0.348993 0.346389 0.343769 0.341174 0.338563 0.335988 0.333461 0.330953 0.328454 0.325983 0.323516 0.321017 0.318559 0.316143 0.313752 0.311364 0.308973 0.306569 0.304222 0.301873 0.29954 0.297201 0.294889 0.292595 0.290345 0.288111 0.285863 0.283595 0.28138 0.279152 0.276925 0.274718 0.272509 0.270316 0.268135 0.265946 0.263785 0.261637 0.259479 0.257322 0.255171 0.253017 0.250863 0.248716 0.246566 0.244441 0.242324 0.240232 0.238145 0.236073 0.234017 0.231962 0.229931 0.227911 0.225897 0.223874 0.221856 0.219828 0.217796 0.215757 0.213709 0.211661 0.209598 0.207554 0.205498 0.203448 0.201383 0.19934 0.197303 0.195272 0.193243 0.191191 0.189162 0.187123 0.185075 0.183009 0.18097 0.178909 0.176858 0.174802 0.17277 0.170722 0.168669 0.166589 0.164491 0.162393 0.160298 0.158217 0.156103 0.154004 0.151925 0.149838 0.14776 0.145671 0.143586 0.14148 0.139365 0.13724 0.135063 0.132873 0.130655 0.12848 0.126292 0.124073 0.121841 0.119617 0.117369 0.115115 0.112861 0.11059 0.10835 0.106065 0.103778 0.10149 0.0991671 0.0968626 0.0945475 0.0922059 0.0898379 0.0874693 0.085084 0.0827175 0.0803296 0.0779421 0.0755429 0.0730953 0.0706617 0.0682015 0.0657209 0.0632135 0.0606653 0.0580825 0.0554913 0.0528774 0.0502479 0.0476131 0.0449404 0.0422216 0.0395306 0.0367842 0.0340286 0.0312528 0.0284778 0.0256922 0.0228817 0.0200378 0.017189 0.0143653 0.0116046 0.00889882 0.00641482 0.00413744 0.0021872 0.000593382 ];
FPR_SF = [1 0.979383 0.898657 0.811372 0.733265 0.666943 0.611744 0.565272 0.525741 0.491583 0.461819 0.435823 0.412846 0.39237 0.374005 0.357482 0.342472 0.328736 0.316007 0.304282 0.293548 0.283594 0.274259 0.265516 0.257356 0.249713 0.242513 0.235679 0.229154 0.222967 0.217076 0.211486 0.206152 0.201101 0.196325 0.191752 0.187365 0.183134 0.179092 0.175218 0.171478 0.167906 0.164467 0.161142 0.157946 0.15484 0.151841 0.148935 0.146112 0.143377 0.140727 0.138155 0.135658 0.13325 0.130901 0.128629 0.126425 0.124274 0.122174 0.120127 0.118137 0.116179 0.114273 0.112417 0.110597 0.108828 0.10711 0.105437 0.103798 0.102187 0.10061 0.0990636 0.0975532 0.0960784 0.0946424 0.0932327 0.0918383 0.0904688 0.0891201 0.0877979 0.0865041 0.0852386 0.0840005 0.0827878 0.0815964 0.0804279 0.079279 0.0781466 0.077026 0.0759228 0.074844 0.0737883 0.0727545 0.0717401 0.0707394 0.0697562 0.0687825 0.0678267 0.0668834 0.0659577 0.065038 0.0641326 0.0632425 0.062362 0.061498 0.0606489 0.059816 0.0590039 0.058199 0.0574025 0.0566127 0.055837 0.0550677 0.0543157 0.0535744 0.0528469 0.0521301 0.051425 0.0507314 0.0500457 0.0493693 0.0487017 0.0480356 0.0473825 0.0467421 0.0461114 0.0454896 0.0448746 0.0442635 0.0436589 0.0430613 0.0424706 0.041888 0.0413115 0.0407404 0.0401768 0.039617 0.0390641 0.0385155 0.0379731 0.0374328 0.036899 0.0363734 0.0358535 0.0353428 0.0348358 0.0343344 0.0338374 0.0333446 0.0328551 0.0323667 0.0318842 0.0314103 0.0309449 0.0304857 0.0300312 0.0295801 0.0291343 0.028697 0.0282643 0.0278348 0.0274071 0.0269829 0.0265631 0.0261454 0.0257313 0.0253218 0.0249182 0.024518 0.0241203 0.0237266 0.0233337 0.0229449 0.0225594 0.0221806 0.0218047 0.0214334 0.0210667 0.0207038 0.0203463 0.0199933 0.0196433 0.0192943 0.0189435 0.0185972 0.0182535 0.0179117 0.0175726 0.0172346 0.0168999 0.0165674 0.0162397 0.0159197 0.0156027 0.0152886 0.0149765 0.0146658 0.0143567 0.0140469 0.0137366 0.0134288 0.0131226 0.0128182 0.0125205 0.0122256 0.0119351 0.011649 0.0113641 0.0110815 0.0108008 0.0105225 0.0102471 0.00997344 0.00970054 0.00943248 0.00916738 0.0089046 0.00864381 0.0083828 0.00812144 0.00786139 0.00759973 0.00733787 0.00707918 0.00682255 0.00656767 0.0063139 0.00606165 0.00581091 0.00556415 0.00531761 0.00507499 0.00483549 0.00459706 0.00435778 0.00411844 0.00387926 0.00363919 0.00340085 0.00316391 0.00293205 0.00270083 0.00247098 0.00224325 0.00201775 0.00179479 0.0015784 0.00136667 0.0011605 0.000957571 0.00076328 0.00057855 0.000406675 0.000253484 0.000124154 2.94183e-005 ];
plot(Recall_SF, Precision_SF, '--b', 'linewidth', 2);
Recall_FES = [1 0.925467 0.893658 0.871705 0.853648 0.837953 0.823807 0.810798 0.798855 0.787602 0.776909 0.766763 0.757033 0.747655 0.738606 0.729903 0.721493 0.713321 0.705361 0.697602 0.690093 0.682744 0.675572 0.668537 0.661645 0.6549 0.648274 0.641806 0.635467 0.62923 0.623075 0.61705 0.611099 0.605228 0.599433 0.59372 0.58808 0.582498 0.577005 0.571616 0.566284 0.56101 0.555806 0.550611 0.545495 0.540422 0.535383 0.53043 0.525524 0.520645 0.515806 0.511036 0.506292 0.50159 0.496939 0.492352 0.487799 0.48328 0.478798 0.474348 0.469944 0.465575 0.46125 0.456937 0.452634 0.44839 0.444193 0.440009 0.435883 0.431779 0.427696 0.423643 0.419641 0.415698 0.411759 0.40784 0.403978 0.400137 0.396318 0.392537 0.388779 0.385049 0.381344 0.377668 0.374051 0.370452 0.366871 0.363321 0.359799 0.356302 0.352803 0.349342 0.345881 0.342457 0.339039 0.335667 0.332325 0.32899 0.325713 0.322444 0.319163 0.315913 0.312685 0.309476 0.306278 0.303109 0.299947 0.296854 0.29374 0.290634 0.287563 0.284535 0.281493 0.278486 0.275502 0.272514 0.26953 0.266591 0.263667 0.260765 0.257889 0.255012 0.252143 0.249302 0.246483 0.243659 0.240867 0.238113 0.235334 0.23259 0.229872 0.227176 0.224476 0.221798 0.21914 0.216503 0.213874 0.211266 0.208646 0.206063 0.203486 0.200937 0.198387 0.19585 0.193332 0.190815 0.188335 0.185874 0.183409 0.180957 0.178494 0.176045 0.173615 0.171196 0.168804 0.166438 0.164085 0.161746 0.159439 0.157147 0.154869 0.152613 0.150359 0.14812 0.145906 0.143696 0.141493 0.139319 0.137152 0.135011 0.132858 0.130735 0.128622 0.126505 0.1244 0.122326 0.120245 0.118187 0.116147 0.114136 0.11212 0.110111 0.108098 0.106125 0.104178 0.102237 0.100325 0.0983976 0.0964683 0.0945644 0.0926681 0.0908012 0.0889406 0.0870931 0.0852901 0.0834775 0.0816807 0.0799013 0.0781228 0.0763247 0.0745647 0.0728271 0.0710938 0.0693812 0.0676733 0.065999 0.0643228 0.0626648 0.0610049 0.0593721 0.0577601 0.0561682 0.0545942 0.0530222 0.0514707 0.0499254 0.0483951 0.046895 0.0454054 0.0439105 0.0424458 0.0410008 0.0395607 0.0381353 0.036731 0.0353351 0.0339661 0.0326008 0.0312379 0.0298983 0.0285646 0.0272337 0.0259176 0.0246353 0.0233715 0.0221016 0.0208554 0.0196441 0.0184614 0.0172751 0.0161023 0.0149584 0.0138295 0.0127116 0.0116061 0.0105277 0.00946495 0.00841076 0.00735535 0.00631831 0.00531427 0.00431162 0.00333193 0.00237802 0.00142734 0.000507429 ];
Precision_FES = [0.14847 0.272079 0.304082 0.322719 0.336556 0.347796 0.35745 0.365996 0.373759 0.380832 0.387351 0.393421 0.39909 0.404427 0.409516 0.41437 0.418966 0.423358 0.427557 0.431611 0.43557 0.439396 0.443099 0.446681 0.450202 0.453661 0.456986 0.460196 0.463322 0.466404 0.46942 0.472367 0.475221 0.478011 0.480717 0.483374 0.485978 0.48851 0.49096 0.493359 0.495727 0.498057 0.500363 0.502653 0.504913 0.507138 0.509342 0.511519 0.513664 0.515758 0.517808 0.519826 0.521821 0.523779 0.525741 0.527695 0.529619 0.531527 0.533368 0.535194 0.536981 0.538756 0.540537 0.542278 0.544012 0.545741 0.547426 0.549076 0.550727 0.552344 0.553908 0.555449 0.556974 0.558493 0.55997 0.561424 0.562872 0.564302 0.565737 0.567134 0.568544 0.569928 0.571279 0.572626 0.573952 0.575274 0.576595 0.577916 0.579207 0.580492 0.581776 0.583031 0.584275 0.585506 0.586727 0.587932 0.589146 0.590369 0.591546 0.592718 0.593878 0.595004 0.596133 0.59725 0.59835 0.599435 0.600515 0.601591 0.602634 0.603639 0.604653 0.605671 0.606662 0.60763 0.608563 0.609488 0.610412 0.611334 0.612255 0.613176 0.614081 0.614985 0.615856 0.61672 0.617591 0.618441 0.619282 0.620122 0.620923 0.621734 0.622522 0.623297 0.624034 0.624788 0.625524 0.626284 0.626994 0.627728 0.62843 0.629134 0.629818 0.630527 0.631233 0.631924 0.632622 0.633306 0.63396 0.634646 0.635297 0.635963 0.636601 0.637222 0.637837 0.63845 0.639055 0.639671 0.640245 0.64082 0.641389 0.641914 0.642437 0.642962 0.643472 0.644001 0.644517 0.644999 0.645503 0.645958 0.646418 0.646867 0.647273 0.647727 0.648186 0.648618 0.649041 0.649465 0.649926 0.650356 0.650793 0.651256 0.651698 0.652127 0.652569 0.653014 0.653477 0.653902 0.654342 0.654799 0.655195 0.655582 0.655995 0.656378 0.656704 0.657042 0.657368 0.657662 0.657938 0.658262 0.658554 0.65882 0.659136 0.659359 0.659564 0.659742 0.659861 0.660033 0.660141 0.660273 0.660386 0.660501 0.660644 0.660751 0.660905 0.66097 0.661023 0.66117 0.661323 0.661497 0.661661 0.661847 0.662084 0.662333 0.662616 0.662894 0.663167 0.663426 0.663735 0.664036 0.664306 0.664562 0.664717 0.66481 0.664945 0.665059 0.665206 0.665207 0.66523 0.665288 0.665349 0.665378 0.665416 0.665529 0.665721 0.665908 0.666038 0.666099 0.666196 0.66616 0.666045 0.665914 0.665963 0.666164 0.666397 0.666629 0.66681 0.666491 ];
TPR_FES = [1 0.925467 0.893658 0.871705 0.853648 0.837953 0.823807 0.810798 0.798855 0.787602 0.776909 0.766763 0.757033 0.747655 0.738606 0.729903 0.721493 0.713321 0.705361 0.697602 0.690093 0.682744 0.675572 0.668537 0.661645 0.6549 0.648274 0.641806 0.635467 0.62923 0.623075 0.61705 0.611099 0.605228 0.599433 0.59372 0.58808 0.582498 0.577005 0.571616 0.566284 0.56101 0.555806 0.550611 0.545495 0.540422 0.535383 0.53043 0.525524 0.520645 0.515806 0.511036 0.506292 0.50159 0.496939 0.492352 0.487799 0.48328 0.478798 0.474348 0.469944 0.465575 0.46125 0.456937 0.452634 0.44839 0.444193 0.440009 0.435883 0.431779 0.427696 0.423643 0.419641 0.415698 0.411759 0.40784 0.403978 0.400137 0.396318 0.392537 0.388779 0.385049 0.381344 0.377668 0.374051 0.370452 0.366871 0.363321 0.359799 0.356302 0.352803 0.349342 0.345881 0.342457 0.339039 0.335667 0.332325 0.32899 0.325713 0.322444 0.319163 0.315913 0.312685 0.309476 0.306278 0.303109 0.299947 0.296854 0.29374 0.290634 0.287563 0.284535 0.281493 0.278486 0.275502 0.272514 0.26953 0.266591 0.263667 0.260765 0.257889 0.255012 0.252143 0.249302 0.246483 0.243659 0.240867 0.238113 0.235334 0.23259 0.229872 0.227176 0.224476 0.221798 0.21914 0.216503 0.213874 0.211266 0.208646 0.206063 0.203486 0.200937 0.198387 0.19585 0.193332 0.190815 0.188335 0.185874 0.183409 0.180957 0.178494 0.176045 0.173615 0.171196 0.168804 0.166438 0.164085 0.161746 0.159439 0.157147 0.154869 0.152613 0.150359 0.14812 0.145906 0.143696 0.141493 0.139319 0.137152 0.135011 0.132858 0.130735 0.128622 0.126505 0.1244 0.122326 0.120245 0.118187 0.116147 0.114136 0.11212 0.110111 0.108098 0.106125 0.104178 0.102237 0.100325 0.0983976 0.0964683 0.0945644 0.0926681 0.0908012 0.0889406 0.0870931 0.0852901 0.0834775 0.0816807 0.0799013 0.0781228 0.0763247 0.0745647 0.0728271 0.0710938 0.0693812 0.0676733 0.065999 0.0643228 0.0626648 0.0610049 0.0593721 0.0577601 0.0561682 0.0545942 0.0530222 0.0514707 0.0499254 0.0483951 0.046895 0.0454054 0.0439105 0.0424458 0.0410008 0.0395607 0.0381353 0.036731 0.0353351 0.0339661 0.0326008 0.0312379 0.0298983 0.0285646 0.0272337 0.0259176 0.0246353 0.0233715 0.0221016 0.0208554 0.0196441 0.0184614 0.0172751 0.0161023 0.0149584 0.0138295 0.0127116 0.0116061 0.0105277 0.00946495 0.00841076 0.00735535 0.00631831 0.00531427 0.00431162 0.00333193 0.00237802 0.00142734 0.000507429 ];
FPR_FES = [1 0.430149 0.358283 0.321906 0.296994 0.277936 0.2624 0.249282 0.237887 0.227859 0.218907 0.210822 0.203454 0.196681 0.1904 0.184564 0.179125 0.174027 0.169227 0.164698 0.160411 0.156353 0.152493 0.148811 0.145294 0.141925 0.138693 0.135593 0.132606 0.129725 0.126946 0.12427 0.121689 0.119196 0.116786 0.114449 0.112183 0.109985 0.107856 0.105792 0.103782 0.10183 0.0999287 0.0980763 0.0962759 0.0945211 0.0928066 0.0911346 0.0895019 0.087911 0.0863561 0.0848419 0.0833597 0.0819131 0.0804962 0.0791133 0.0777561 0.0764298 0.0751341 0.0738665 0.0726301 0.0714151 0.0702219 0.0690541 0.0679112 0.0667876 0.0656881 0.064609 0.0635498 0.0625122 0.0614961 0.060497 0.0595191 0.0585556 0.0576117 0.0566856 0.0557742 0.0548816 0.0540012 0.0531361 0.0522833 0.0514471 0.0506264 0.0498192 0.0490281 0.0482481 0.0474813 0.046726 0.0459838 0.0452556 0.0445363 0.0438336 0.043142 0.0424575 0.0417844 0.0411214 0.0404669 0.0398246 0.0391911 0.0385674 0.0379523 0.0373475 0.0367523 0.0361674 0.03559 0.0350211 0.0344598 0.033908 0.0333647 0.0328301 0.0323035 0.0317851 0.0312753 0.0307739 0.0302776 0.0297902 0.0293087 0.0288348 0.0283665 0.0279043 0.0274492 0.0269988 0.0265546 0.0261156 0.0256826 0.0252559 0.0248338 0.0244186 0.0240084 0.0236023 0.0232024 0.0228069 0.022417 0.0220322 0.0216515 0.0212753 0.0209061 0.0205397 0.0201788 0.0198246 0.0194764 0.0191311 0.0187917 0.0184568 0.0181264 0.017799 0.0174765 0.0171561 0.0168413 0.0165294 0.0162222 0.0159195 0.0156211 0.0153265 0.0150373 0.0147519 0.0144715 0.014193 0.0139192 0.0136492 0.0133828 0.0131188 0.0128589 0.0126017 0.0123481 0.0121001 0.0118544 0.0116129 0.0113749 0.0111404 0.0109099 0.010681 0.0104567 0.0102349 0.0100158 0.00979983 0.00958497 0.00937267 0.00916376 0.00895926 0.00875824 0.00855936 0.00836319 0.00816929 0.00797845 0.0077897 0.00760269 0.00741854 0.00723788 0.00705964 0.00688491 0.0067129 0.00654352 0.00637687 0.00621269 0.00605091 0.00589129 0.00573321 0.00557779 0.00542497 0.0052743 0.00512628 0.00498174 0.00483923 0.0046991 0.00456096 0.0044262 0.0042927 0.00416131 0.00403166 0.00390353 0.00377828 0.0036546 0.00353302 0.00341358 0.00329523 0.0031791 0.00306461 0.00295223 0.00284072 0.00273135 0.00262294 0.00251721 0.00241302 0.00231084 0.00221054 0.00211196 0.00201552 0.00192069 0.00182804 0.00173712 0.00164857 0.00156112 0.00147558 0.00139195 0.00130947 0.00122887 0.00115038 0.00107343 0.000998589 0.000925391 0.000853627 0.000783493 0.000715566 0.000650058 0.000586185 0.0005236 0.000462583 0.000403189 0.000345466 0.000288738 0.000233433 0.000179024 0.000126095 7.50171e-005 2.57138e-005 ];
plot(Recall_FES, Precision_FES, '--g', 'linewidth', 2);
Recall_CB = [1 0.996524 0.995933 0.994743 0.994138 0.993046 0.991903 0.990874 0.988867 0.987544 0.985475 0.983838 0.982185 0.980721 0.978948 0.976725 0.974407 0.972494 0.97058 0.968305 0.965658 0.963821 0.961358 0.958018 0.955669 0.952778 0.949884 0.94723 0.944488 0.942137 0.939601 0.936578 0.933273 0.930091 0.927177 0.92378 0.920617 0.916945 0.91387 0.910597 0.907484 0.903657 0.900911 0.897099 0.893603 0.890467 0.887246 0.883628 0.880294 0.876894 0.873128 0.869225 0.866102 0.86263 0.858619 0.854958 0.851485 0.847496 0.843206 0.839509 0.835828 0.831732 0.827502 0.823038 0.819029 0.814944 0.811661 0.807246 0.802948 0.798331 0.794353 0.790211 0.786666 0.78228 0.778194 0.773946 0.770615 0.766225 0.762047 0.758094 0.754444 0.750229 0.746132 0.742323 0.738235 0.734692 0.731336 0.727847 0.724455 0.719674 0.716291 0.712006 0.707499 0.703333 0.699083 0.69445 0.690086 0.685469 0.681337 0.677665 0.673144 0.668941 0.664395 0.660304 0.656459 0.652053 0.64787 0.643772 0.639562 0.635236 0.631055 0.627027 0.622701 0.617732 0.613328 0.609234 0.605324 0.601237 0.597368 0.593502 0.58939 0.585624 0.58112 0.577276 0.573404 0.569967 0.565559 0.561817 0.558277 0.554412 0.550776 0.546251 0.543044 0.539082 0.534709 0.530512 0.526237 0.522805 0.519148 0.514913 0.510069 0.50594 0.502446 0.49839 0.494469 0.490767 0.486525 0.482529 0.477992 0.473756 0.470335 0.466205 0.462161 0.458394 0.4547 0.451338 0.447547 0.444121 0.440771 0.43671 0.432611 0.428895 0.425623 0.422126 0.418692 0.414965 0.411846 0.40843 0.4045 0.400956 0.397223 0.393139 0.389763 0.386316 0.383138 0.379297 0.375836 0.372133 0.369085 0.366221 0.362846 0.359543 0.356399 0.352649 0.349551 0.345992 0.342469 0.339289 0.336428 0.33279 0.32951 0.3259 0.322745 0.319787 0.316496 0.312836 0.309909 0.306129 0.30304 0.299404 0.295584 0.292204 0.288652 0.284716 0.281252 0.27786 0.274371 0.270318 0.266942 0.263615 0.260558 0.257179 0.253614 0.249977 0.246826 0.243206 0.239856 0.23649 0.233287 0.229798 0.225435 0.221612 0.217706 0.214196 0.210847 0.206825 0.202832 0.199126 0.195529 0.191392 0.187309 0.183353 0.180112 0.175516 0.171641 0.167526 0.162929 0.158363 0.154819 0.150685 0.145781 0.141291 0.13757 0.133979 0.130002 0.126047 0.121311 0.116577 0.112668 0.107367 0.102954 0.0988036 0.093747 0.0895408 0.0846791 0.0803784 ];
Precision_CB = [0.14847 0.153097 0.154786 0.156242 0.158002 0.16019 0.162317 0.164371 0.166323 0.168602 0.170965 0.173351 0.175888 0.178529 0.181479 0.184421 0.187767 0.190718 0.193847 0.197108 0.200454 0.203909 0.207043 0.21074 0.213964 0.21761 0.221453 0.225497 0.229211 0.233316 0.237137 0.240957 0.245336 0.249359 0.25345 0.256976 0.261195 0.265558 0.269261 0.273322 0.277165 0.280844 0.285442 0.289141 0.293014 0.296947 0.301071 0.305671 0.309571 0.313403 0.317492 0.321145 0.325206 0.329209 0.332881 0.336532 0.34052 0.34394 0.347699 0.351739 0.355085 0.358658 0.362345 0.365334 0.368987 0.372533 0.376411 0.380249 0.383397 0.386267 0.389837 0.39297 0.396101 0.399282 0.40269 0.405887 0.409216 0.412634 0.415729 0.419102 0.422276 0.425407 0.428278 0.431439 0.434134 0.437506 0.440746 0.443532 0.446281 0.448749 0.451638 0.454574 0.457169 0.459922 0.462124 0.464325 0.46711 0.469846 0.472379 0.474818 0.476859 0.479253 0.48176 0.483642 0.485974 0.488167 0.490221 0.49209 0.494352 0.496527 0.49869 0.500509 0.502532 0.504337 0.506348 0.508194 0.510202 0.512479 0.514311 0.516136 0.517992 0.520176 0.522392 0.524403 0.526286 0.528116 0.529554 0.531333 0.532908 0.534768 0.536049 0.537448 0.539334 0.540792 0.541766 0.543658 0.544964 0.54695 0.548627 0.549734 0.55067 0.552154 0.553567 0.554735 0.556072 0.557528 0.558747 0.560514 0.561526 0.5628 0.564052 0.56486 0.566142 0.56703 0.5683 0.569532 0.571036 0.572156 0.573475 0.573881 0.574336 0.574724 0.575834 0.576735 0.578141 0.579253 0.580113 0.581083 0.58202 0.583608 0.584497 0.585268 0.585851 0.58629 0.586704 0.587368 0.588459 0.589035 0.589898 0.590909 0.591776 0.592519 0.593166 0.593571 0.594383 0.595757 0.596749 0.597259 0.597914 0.598418 0.599234 0.600482 0.601528 0.602085 0.602792 0.603157 0.604167 0.605025 0.606133 0.606472 0.607786 0.608 0.608653 0.609538 0.609868 0.610575 0.611455 0.61139 0.611831 0.612534 0.612677 0.613322 0.613829 0.613986 0.614497 0.615273 0.615838 0.615995 0.616809 0.616778 0.616682 0.61763 0.617111 0.61701 0.61726 0.617434 0.618251 0.617907 0.617697 0.617674 0.617699 0.61865 0.618859 0.619141 0.618578 0.618699 0.617564 0.617957 0.618408 0.618667 0.618581 0.619685 0.619509 0.619873 0.619486 0.618636 0.617647 0.617192 0.619781 0.620045 0.619106 0.617062 0.616703 0.617008 0.61647 0.617666 ];
TPR_CB = [1 0.996524 0.995933 0.994743 0.994138 0.993046 0.991903 0.990874 0.988867 0.987544 0.985475 0.983838 0.982185 0.980721 0.978948 0.976725 0.974407 0.972494 0.97058 0.968305 0.965658 0.963821 0.961358 0.958018 0.955669 0.952778 0.949884 0.94723 0.944488 0.942137 0.939601 0.936578 0.933273 0.930091 0.927177 0.92378 0.920617 0.916945 0.91387 0.910597 0.907484 0.903657 0.900911 0.897099 0.893603 0.890467 0.887246 0.883628 0.880294 0.876894 0.873128 0.869225 0.866102 0.86263 0.858619 0.854958 0.851485 0.847496 0.843206 0.839509 0.835828 0.831732 0.827502 0.823038 0.819029 0.814944 0.811661 0.807246 0.802948 0.798331 0.794353 0.790211 0.786666 0.78228 0.778194 0.773946 0.770615 0.766225 0.762047 0.758094 0.754444 0.750229 0.746132 0.742323 0.738235 0.734692 0.731336 0.727847 0.724455 0.719674 0.716291 0.712006 0.707499 0.703333 0.699083 0.69445 0.690086 0.685469 0.681337 0.677665 0.673144 0.668941 0.664395 0.660304 0.656459 0.652053 0.64787 0.643772 0.639562 0.635236 0.631055 0.627027 0.622701 0.617732 0.613328 0.609234 0.605324 0.601237 0.597368 0.593502 0.58939 0.585624 0.58112 0.577276 0.573404 0.569967 0.565559 0.561817 0.558277 0.554412 0.550776 0.546251 0.543044 0.539082 0.534709 0.530512 0.526237 0.522805 0.519148 0.514913 0.510069 0.50594 0.502446 0.49839 0.494469 0.490767 0.486525 0.482529 0.477992 0.473756 0.470335 0.466205 0.462161 0.458394 0.4547 0.451338 0.447547 0.444121 0.440771 0.43671 0.432611 0.428895 0.425623 0.422126 0.418692 0.414965 0.411846 0.40843 0.4045 0.400956 0.397223 0.393139 0.389763 0.386316 0.383138 0.379297 0.375836 0.372133 0.369085 0.366221 0.362846 0.359543 0.356399 0.352649 0.349551 0.345992 0.342469 0.339289 0.336428 0.33279 0.32951 0.3259 0.322745 0.319787 0.316496 0.312836 0.309909 0.306129 0.30304 0.299404 0.295584 0.292204 0.288652 0.284716 0.281252 0.27786 0.274371 0.270318 0.266942 0.263615 0.260558 0.257179 0.253614 0.249977 0.246826 0.243206 0.239856 0.23649 0.233287 0.229798 0.225435 0.221612 0.217706 0.214196 0.210847 0.206825 0.202832 0.199126 0.195529 0.191392 0.187309 0.183353 0.180112 0.175516 0.171641 0.167526 0.162929 0.158363 0.154819 0.150685 0.145781 0.141291 0.13757 0.133979 0.130002 0.126047 0.121311 0.116577 0.112668 0.107367 0.102954 0.0988036 0.093747 0.0895408 0.0846791 0.0803784 ];
FPR_CB = [1 0.974477 0.963593 0.952254 0.940665 0.928041 0.915092 0.903081 0.890786 0.877877 0.865298 0.852912 0.840489 0.827848 0.81513 0.802456 0.788785 0.77637 0.763668 0.750576 0.737834 0.724981 0.713092 0.699908 0.688323 0.675931 0.663308 0.65065 0.638568 0.626319 0.615452 0.60423 0.59295 0.581787 0.570211 0.559821 0.548321 0.537471 0.527296 0.517496 0.508165 0.498607 0.488697 0.479617 0.470682 0.461735 0.452978 0.443766 0.435514 0.427157 0.419061 0.411604 0.403937 0.395886 0.388362 0.380593 0.373262 0.366366 0.359874 0.352809 0.346445 0.34009 0.333724 0.328153 0.322211 0.315966 0.310093 0.30376 0.298575 0.293277 0.287655 0.282534 0.277658 0.272321 0.267093 0.26214 0.257399 0.252499 0.248163 0.243356 0.23868 0.233944 0.229514 0.225251 0.221201 0.217084 0.213005 0.20921 0.205713 0.202318 0.198964 0.195397 0.192217 0.188909 0.185748 0.182445 0.179105 0.176156 0.172784 0.16981 0.166809 0.163937 0.160985 0.158605 0.155807 0.153028 0.150435 0.147975 0.145487 0.143138 0.140749 0.138557 0.136552 0.134204 0.131685 0.129636 0.127608 0.125535 0.123658 0.121566 0.119564 0.117653 0.115603 0.113643 0.111663 0.10978 0.108115 0.106255 0.104574 0.102781 0.100796 0.0993121 0.0976879 0.0960718 0.0944033 0.0927772 0.0911794 0.0896701 0.0881709 0.0864537 0.0850096 0.083597 0.0823909 0.0809771 0.0795978 0.0783276 0.0771796 0.0756986 0.0745067 0.0731171 0.0718179 0.0707076 0.0694828 0.068263 0.0670469 0.0658404 0.0646056 0.0634171 0.062372 0.0612358 0.0602534 0.0593371 0.0582163 0.0572499 0.0562045 0.0550546 0.0540388 0.0529807 0.0520164 0.0509163 0.049914 0.049027 0.0482557 0.0474187 0.0466392 0.0457312 0.0449343 0.0442337 0.0433218 0.0425134 0.0417027 0.0409406 0.0401611 0.0394052 0.0385917 0.0377426 0.0369565 0.0363802 0.0356096 0.0348556 0.0341529 0.033501 0.0327369 0.0320076 0.0312815 0.0305654 0.0298602 0.0292032 0.0286036 0.0279289 0.0272374 0.0266524 0.0261812 0.0254745 0.0249136 0.0242801 0.0237037 0.023117 0.0225108 0.0219314 0.0213303 0.0206916 0.0202209 0.0198165 0.0193748 0.0189119 0.0183937 0.0179583 0.0174404 0.0170319 0.0165272 0.0159919 0.0155157 0.0150725 0.0146248 0.014178 0.0137178 0.0132578 0.0127754 0.0124329 0.0120725 0.0116944 0.0113203 0.0107507 0.0104168 0.0101001 0.00971448 0.00933488 0.00876795 0.00836044 0.00795747 0.00752488 0.00722083 0.00691891 0.00659493 0.00632019 0.00595464 0.00557187 0.00524571 0.00494113 0.0046617 0.00437055 0.0041018 0.00390263 0.00358437 0.00331217 ];
plot(Recall_CB, Precision_CB, '--r', 'linewidth', 2);
Recall_SVO = [1 0.999933 0.999926 0.999919 0.999907 0.99989 0.999884 0.999864 0.999859 0.999847 0.999757 0.99974 0.999722 0.999691 0.999672 0.999652 0.999636 0.999627 0.999554 0.999516 0.999496 0.999459 0.999435 0.999399 0.999354 0.999321 0.999252 0.999217 0.999118 0.999073 0.999011 0.998914 0.998859 0.998816 0.998734 0.998643 0.998541 0.99847 0.998378 0.998204 0.9981 0.997977 0.997878 0.997731 0.997602 0.997411 0.997263 0.997058 0.996678 0.996469 0.996276 0.996068 0.995796 0.995566 0.995344 0.995029 0.994737 0.994465 0.994161 0.993812 0.993536 0.993129 0.992841 0.992343 0.991974 0.991455 0.991102 0.990669 0.990142 0.989538 0.988889 0.988362 0.987744 0.987043 0.986233 0.985519 0.984595 0.983744 0.982871 0.981919 0.980983 0.979988 0.979029 0.977863 0.976872 0.975701 0.974564 0.973422 0.97216 0.970888 0.969536 0.968165 0.966581 0.965132 0.963708 0.96238 0.960563 0.958489 0.956833 0.955095 0.953277 0.951249 0.949333 0.947605 0.945546 0.943453 0.941333 0.938938 0.936684 0.934365 0.931883 0.929542 0.927113 0.924578 0.922039 0.919654 0.91681 0.914352 0.911385 0.908786 0.906037 0.903133 0.900403 0.897657 0.894695 0.891386 0.888139 0.884801 0.881504 0.878182 0.874595 0.870595 0.867125 0.863434 0.859761 0.855605 0.851129 0.846757 0.842502 0.838853 0.834534 0.829919 0.825674 0.821639 0.817182 0.812392 0.807689 0.80351 0.799124 0.794272 0.789941 0.785048 0.780006 0.774989 0.770383 0.764713 0.75949 0.754508 0.749222 0.744226 0.738899 0.73328 0.72818 0.722638 0.717001 0.71122 0.704986 0.699339 0.692832 0.686998 0.681202 0.6753 0.669382 0.663358 0.657242 0.650582 0.644525 0.637895 0.631943 0.625088 0.618645 0.611934 0.60571 0.599575 0.59264 0.586223 0.579426 0.572613 0.564709 0.5584 0.551079 0.544213 0.53741 0.530416 0.523313 0.51594 0.509432 0.501828 0.494035 0.486523 0.479238 0.470899 0.464282 0.456839 0.449296 0.441402 0.433728 0.425462 0.418336 0.410425 0.402878 0.394857 0.387195 0.379658 0.371203 0.363593 0.355085 0.346641 0.339246 0.332526 0.324403 0.316902 0.308431 0.300044 0.292823 0.284833 0.277206 0.269858 0.262423 0.254126 0.245895 0.237555 0.229219 0.22097 0.213114 0.205928 0.198788 0.191658 0.183532 0.175669 0.168775 0.16114 0.152479 0.144752 0.136712 0.128486 0.121885 0.114019 0.106439 0.0996681 0.09348 0.0865077 0.0799091 0.0731231 0.0666144 0.059103 ];
Precision_SVO = [0.14847 0.149088 0.149145 0.149204 0.149262 0.149324 0.149401 0.149478 0.149568 0.149686 0.149769 0.149855 0.149954 0.150069 0.150201 0.15034 0.150464 0.150621 0.150761 0.150922 0.1511 0.151287 0.151485 0.151667 0.151878 0.152106 0.152456 0.152714 0.152957 0.153293 0.15359 0.153922 0.154285 0.15468 0.155072 0.155506 0.155936 0.156371 0.156837 0.157307 0.157908 0.158473 0.159095 0.159716 0.160315 0.160948 0.16165 0.162474 0.16321 0.164057 0.164946 0.165838 0.166788 0.167761 0.168776 0.16993 0.171043 0.172059 0.173216 0.174357 0.175738 0.176914 0.17819 0.179465 0.180936 0.182429 0.18383 0.185226 0.186815 0.188418 0.189944 0.191605 0.193388 0.195109 0.196803 0.198578 0.200436 0.202382 0.204394 0.206333 0.208334 0.210378 0.212438 0.214505 0.216546 0.218837 0.221153 0.223424 0.225716 0.228172 0.230505 0.232902 0.235277 0.237797 0.240247 0.242847 0.245566 0.248253 0.251004 0.253885 0.256736 0.259551 0.262349 0.265166 0.268183 0.271084 0.273777 0.276831 0.279859 0.282895 0.285979 0.289044 0.291894 0.294916 0.298085 0.301193 0.304312 0.307498 0.310656 0.313735 0.316858 0.319996 0.323401 0.32661 0.32991 0.333 0.336059 0.339335 0.342545 0.345872 0.349273 0.352415 0.355856 0.359083 0.362572 0.365857 0.36931 0.372571 0.375811 0.379439 0.382991 0.386542 0.390018 0.393583 0.397091 0.400681 0.404322 0.408262 0.411867 0.415388 0.418906 0.422453 0.425572 0.429128 0.433059 0.436567 0.439858 0.443419 0.446989 0.450623 0.453979 0.457317 0.460788 0.464731 0.468315 0.472116 0.47563 0.479066 0.482334 0.485569 0.488981 0.492274 0.496097 0.499887 0.503071 0.505956 0.509614 0.513004 0.516435 0.519425 0.523115 0.52661 0.529637 0.532815 0.536168 0.539367 0.542853 0.546298 0.549069 0.551913 0.554745 0.557829 0.561126 0.563827 0.56708 0.569843 0.573127 0.575925 0.578013 0.579954 0.582607 0.585042 0.588169 0.589966 0.592462 0.59436 0.597181 0.599098 0.601603 0.603007 0.604844 0.607401 0.609742 0.612195 0.614387 0.615441 0.61763 0.618607 0.620581 0.623054 0.62426 0.6261 0.627688 0.628862 0.630309 0.631242 0.632159 0.634024 0.634707 0.635844 0.637696 0.639576 0.640036 0.639826 0.640938 0.641514 0.642375 0.643622 0.644024 0.644649 0.645042 0.645135 0.64459 0.643685 0.643358 0.642161 0.641545 0.641768 0.640705 0.640375 0.640624 0.641039 0.641568 0.640834 0.640493 0.637869 ];
TPR_SVO = [1 0.999933 0.999926 0.999919 0.999907 0.99989 0.999884 0.999864 0.999859 0.999847 0.999757 0.99974 0.999722 0.999691 0.999672 0.999652 0.999636 0.999627 0.999554 0.999516 0.999496 0.999459 0.999435 0.999399 0.999354 0.999321 0.999252 0.999217 0.999118 0.999073 0.999011 0.998914 0.998859 0.998816 0.998734 0.998643 0.998541 0.99847 0.998378 0.998204 0.9981 0.997977 0.997878 0.997731 0.997602 0.997411 0.997263 0.997058 0.996678 0.996469 0.996276 0.996068 0.995796 0.995566 0.995344 0.995029 0.994737 0.994465 0.994161 0.993812 0.993536 0.993129 0.992841 0.992343 0.991974 0.991455 0.991102 0.990669 0.990142 0.989538 0.988889 0.988362 0.987744 0.987043 0.986233 0.985519 0.984595 0.983744 0.982871 0.981919 0.980983 0.979988 0.979029 0.977863 0.976872 0.975701 0.974564 0.973422 0.97216 0.970888 0.969536 0.968165 0.966581 0.965132 0.963708 0.96238 0.960563 0.958489 0.956833 0.955095 0.953277 0.951249 0.949333 0.947605 0.945546 0.943453 0.941333 0.938938 0.936684 0.934365 0.931883 0.929542 0.927113 0.924578 0.922039 0.919654 0.91681 0.914352 0.911385 0.908786 0.906037 0.903133 0.900403 0.897657 0.894695 0.891386 0.888139 0.884801 0.881504 0.878182 0.874595 0.870595 0.867125 0.863434 0.859761 0.855605 0.851129 0.846757 0.842502 0.838853 0.834534 0.829919 0.825674 0.821639 0.817182 0.812392 0.807689 0.80351 0.799124 0.794272 0.789941 0.785048 0.780006 0.774989 0.770383 0.764713 0.75949 0.754508 0.749222 0.744226 0.738899 0.73328 0.72818 0.722638 0.717001 0.71122 0.704986 0.699339 0.692832 0.686998 0.681202 0.6753 0.669382 0.663358 0.657242 0.650582 0.644525 0.637895 0.631943 0.625088 0.618645 0.611934 0.60571 0.599575 0.59264 0.586223 0.579426 0.572613 0.564709 0.5584 0.551079 0.544213 0.53741 0.530416 0.523313 0.51594 0.509432 0.501828 0.494035 0.486523 0.479238 0.470899 0.464282 0.456839 0.449296 0.441402 0.433728 0.425462 0.418336 0.410425 0.402878 0.394857 0.387195 0.379658 0.371203 0.363593 0.355085 0.346641 0.339246 0.332526 0.324403 0.316902 0.308431 0.300044 0.292823 0.284833 0.277206 0.269858 0.262423 0.254126 0.245895 0.237555 0.229219 0.22097 0.213114 0.205928 0.198788 0.191658 0.183532 0.175669 0.168775 0.16114 0.152479 0.144752 0.136712 0.128486 0.121885 0.114019 0.106439 0.0996681 0.09348 0.0865077 0.0799091 0.0731231 0.0666144 0.059103 ];
FPR_SVO = [1 0.994974 0.994496 0.994014 0.9935 0.992952 0.992319 0.991659 0.990919 0.990052 0.989274 0.988492 0.987672 0.986687 0.985657 0.984523 0.983519 0.982305 0.981046 0.979733 0.978389 0.976986 0.975506 0.974048 0.972412 0.970626 0.96851 0.966489 0.964492 0.962098 0.959813 0.957293 0.954683 0.952021 0.949237 0.946249 0.943133 0.940055 0.936775 0.933448 0.929579 0.925815 0.921844 0.917836 0.913919 0.909747 0.905428 0.900523 0.895831 0.890937 0.885743 0.880686 0.875378 0.86991 0.864316 0.858584 0.852774 0.84717 0.841269 0.835315 0.828622 0.822567 0.816285 0.809944 0.803236 0.79641 0.789617 0.783093 0.776145 0.769276 0.762356 0.755002 0.747742 0.740448 0.733182 0.725771 0.718181 0.710665 0.703019 0.69558 0.688091 0.680447 0.672691 0.664986 0.657394 0.649419 0.641527 0.633894 0.626234 0.618159 0.610291 0.602493 0.594915 0.587055 0.579457 0.571647 0.563793 0.555885 0.548281 0.540416 0.532711 0.525068 0.517447 0.510015 0.502344 0.494701 0.48755 0.480292 0.473112 0.466146 0.459083 0.451745 0.444701 0.437622 0.430653 0.423582 0.416488 0.409744 0.403006 0.396286 0.38977 0.383178 0.376305 0.370067 0.363438 0.357228 0.350919 0.344556 0.338619 0.332606 0.326495 0.320577 0.314657 0.308833 0.303124 0.297488 0.29168 0.286119 0.280631 0.275274 0.269746 0.26421 0.258926 0.253623 0.248366 0.243285 0.238269 0.233226 0.228377 0.223469 0.218846 0.214155 0.209725 0.205229 0.200794 0.196279 0.191982 0.187724 0.183447 0.179302 0.175319 0.171254 0.16738 0.163419 0.159503 0.155669 0.152101 0.148462 0.144902 0.141369 0.137961 0.134526 0.131116 0.12772 0.124577 0.121471 0.11823 0.115014 0.112018 0.108946 0.106036 0.103103 0.10025 0.097462 0.0947378 0.092085 0.089304 0.0867372 0.0840339 0.0815529 0.0791307 0.0767528 0.0743194 0.0720537 0.0697784 0.0675764 0.0654034 0.0632315 0.061154 0.0592126 0.0572344 0.0552352 0.053414 0.0517184 0.0498859 0.0481902 0.04638 0.0447208 0.0430157 0.0414791 0.0399023 0.0382484 0.0367128 0.0352011 0.0337442 0.0322582 0.0308496 0.0295341 0.0282833 0.0269522 0.025748 0.0245719 0.0234395 0.0223518 0.0212505 0.0202561 0.0192359 0.0182387 0.0173057 0.0164463 0.0155252 0.0146078 0.0137603 0.0129404 0.0121804 0.0114629 0.0108154 0.0100949 0.00945792 0.00885393 0.0082525 0.00765368 0.00712316 0.00657939 0.00610494 0.00563809 0.00521594 0.00478227 0.00433959 0.00395507 0.00355275 0.00319748 0.00287942 0.00258357 0.00232023 0.00202861 ];
plot(Recall_SVO, Precision_SVO, '--c', 'linewidth', 2);
Recall_SWD = [1 0.999964 0.999906 0.999838 0.99976 0.999666 0.999558 0.999435 0.999294 0.999133 0.998955 0.998756 0.998532 0.998278 0.998006 0.997713 0.997391 0.997042 0.996662 0.996246 0.995792 0.995297 0.994765 0.994198 0.993578 0.992899 0.992161 0.991367 0.990515 0.989616 0.988661 0.987648 0.986584 0.985479 0.984338 0.983158 0.981929 0.980647 0.979324 0.977939 0.976514 0.975018 0.973466 0.971839 0.970146 0.968389 0.966566 0.964691 0.96278 0.96082 0.958821 0.956754 0.954636 0.95246 0.950222 0.947919 0.945532 0.943068 0.940578 0.938027 0.935413 0.932742 0.929992 0.927223 0.924407 0.921547 0.918639 0.915682 0.912659 0.909588 0.906473 0.903316 0.900091 0.896831 0.893495 0.890104 0.886676 0.883174 0.87963 0.87601 0.872371 0.868673 0.864933 0.861135 0.857292 0.853382 0.849429 0.84541 0.841305 0.837139 0.832922 0.828665 0.824365 0.820021 0.815637 0.811203 0.806733 0.802232 0.797684 0.793097 0.788434 0.783734 0.779005 0.774249 0.769444 0.7646 0.7597 0.754751 0.749775 0.744747 0.739702 0.734648 0.729564 0.724439 0.719287 0.714097 0.708842 0.703552 0.698227 0.692873 0.687505 0.682137 0.67672 0.671256 0.665783 0.660285 0.654718 0.649148 0.643534 0.637869 0.63218 0.626462 0.62066 0.614877 0.609072 0.603227 0.597353 0.591462 0.585544 0.579652 0.573752 0.567841 0.561919 0.55598 0.550058 0.544152 0.538226 0.532262 0.526308 0.520331 0.514333 0.508341 0.502327 0.496298 0.490299 0.484273 0.478258 0.472255 0.466195 0.460104 0.454065 0.448017 0.441986 0.435962 0.429951 0.42393 0.417911 0.411958 0.405998 0.400053 0.394107 0.388134 0.382218 0.376274 0.370343 0.36443 0.358533 0.352635 0.346754 0.340875 0.33504 0.329232 0.323426 0.317661 0.311912 0.306242 0.300581 0.29493 0.289319 0.283709 0.278172 0.272652 0.26719 0.261742 0.256288 0.250904 0.245528 0.240125 0.234745 0.229411 0.224106 0.218859 0.213641 0.208467 0.203313 0.198179 0.19307 0.187982 0.182933 0.177846 0.17286 0.167914 0.162992 0.158128 0.15328 0.148469 0.143696 0.138964 0.134233 0.129589 0.125026 0.120487 0.115977 0.111536 0.107111 0.102741 0.0984258 0.0941512 0.0899349 0.0857884 0.0816645 0.0776097 0.0735898 0.0696319 0.0657491 0.0619044 0.0581444 0.0544166 0.0507667 0.0471961 0.0437143 0.0402615 0.0369174 0.0336259 0.030416 0.027288 0.0242332 0.0212683 0.018386 0.0156016 0.0129311 0.0103482 0.00787109 0.00550332 0.00323185 0.00107262 ];
Precision_SWD = [0.14847 0.148565 0.148704 0.148883 0.14912 0.149424 0.149797 0.15024 0.150754 0.151341 0.152002 0.152739 0.153546 0.154422 0.155371 0.156389 0.157469 0.158616 0.159827 0.161096 0.162426 0.163806 0.165242 0.166733 0.168274 0.169873 0.171531 0.173241 0.174987 0.176773 0.178609 0.180487 0.182413 0.184388 0.186407 0.188465 0.190557 0.192673 0.194822 0.196995 0.199195 0.201425 0.203684 0.205966 0.208259 0.210574 0.212905 0.215257 0.217624 0.220015 0.222429 0.224863 0.227315 0.229772 0.232235 0.234696 0.237167 0.239646 0.242143 0.244642 0.247144 0.249659 0.252188 0.254718 0.257246 0.259781 0.262317 0.264865 0.267422 0.269987 0.272555 0.275125 0.2777 0.28027 0.282843 0.285419 0.287992 0.290561 0.293136 0.295707 0.298272 0.300825 0.303371 0.305909 0.308451 0.310993 0.313537 0.316084 0.318617 0.32115 0.323675 0.3262 0.328721 0.331229 0.333743 0.336255 0.33876 0.341265 0.343773 0.3463 0.348814 0.351323 0.353827 0.35633 0.35881 0.361287 0.363768 0.366235 0.368687 0.37114 0.373576 0.376005 0.378411 0.380804 0.383197 0.385587 0.38796 0.390345 0.392717 0.395087 0.397459 0.399841 0.402224 0.404589 0.406959 0.409329 0.411682 0.414022 0.416361 0.418687 0.421008 0.42333 0.425632 0.427934 0.430237 0.432541 0.434839 0.437107 0.439352 0.441584 0.443795 0.446008 0.448211 0.450391 0.452566 0.45475 0.456914 0.459064 0.461221 0.463373 0.465521 0.467633 0.469748 0.471854 0.473959 0.476038 0.478123 0.480193 0.482237 0.484286 0.486321 0.488356 0.490367 0.492356 0.49434 0.496321 0.49829 0.500278 0.502267 0.504261 0.506252 0.508211 0.510179 0.512115 0.514027 0.51593 0.517821 0.519718 0.521577 0.523429 0.525273 0.527134 0.528949 0.530741 0.532521 0.534286 0.536027 0.537779 0.539537 0.541269 0.543018 0.544794 0.546592 0.548365 0.550127 0.551866 0.553633 0.555377 0.557151 0.558903 0.560703 0.562469 0.564175 0.565866 0.56754 0.569224 0.570915 0.57255 0.574162 0.575796 0.577476 0.579101 0.580691 0.582299 0.583865 0.585385 0.586897 0.588346 0.589782 0.591237 0.592691 0.594228 0.595722 0.597208 0.59866 0.600095 0.601455 0.602802 0.604046 0.605329 0.606562 0.607757 0.608876 0.609967 0.611041 0.612052 0.613046 0.614045 0.615147 0.616353 0.617593 0.618633 0.619684 0.62078 0.621838 0.62291 0.62403 0.625074 0.626052 0.62693 0.627831 0.62869 0.629568 0.630354 0.631266 0.632182 ];
TPR_SWD = [1 0.999964 0.999906 0.999838 0.99976 0.999666 0.999558 0.999435 0.999294 0.999133 0.998955 0.998756 0.998532 0.998278 0.998006 0.997713 0.997391 0.997042 0.996662 0.996246 0.995792 0.995297 0.994765 0.994198 0.993578 0.992899 0.992161 0.991367 0.990515 0.989616 0.988661 0.987648 0.986584 0.985479 0.984338 0.983158 0.981929 0.980647 0.979324 0.977939 0.976514 0.975018 0.973466 0.971839 0.970146 0.968389 0.966566 0.964691 0.96278 0.96082 0.958821 0.956754 0.954636 0.95246 0.950222 0.947919 0.945532 0.943068 0.940578 0.938027 0.935413 0.932742 0.929992 0.927223 0.924407 0.921547 0.918639 0.915682 0.912659 0.909588 0.906473 0.903316 0.900091 0.896831 0.893495 0.890104 0.886676 0.883174 0.87963 0.87601 0.872371 0.868673 0.864933 0.861135 0.857292 0.853382 0.849429 0.84541 0.841305 0.837139 0.832922 0.828665 0.824365 0.820021 0.815637 0.811203 0.806733 0.802232 0.797684 0.793097 0.788434 0.783734 0.779005 0.774249 0.769444 0.7646 0.7597 0.754751 0.749775 0.744747 0.739702 0.734648 0.729564 0.724439 0.719287 0.714097 0.708842 0.703552 0.698227 0.692873 0.687505 0.682137 0.67672 0.671256 0.665783 0.660285 0.654718 0.649148 0.643534 0.637869 0.63218 0.626462 0.62066 0.614877 0.609072 0.603227 0.597353 0.591462 0.585544 0.579652 0.573752 0.567841 0.561919 0.55598 0.550058 0.544152 0.538226 0.532262 0.526308 0.520331 0.514333 0.508341 0.502327 0.496298 0.490299 0.484273 0.478258 0.472255 0.466195 0.460104 0.454065 0.448017 0.441986 0.435962 0.429951 0.42393 0.417911 0.411958 0.405998 0.400053 0.394107 0.388134 0.382218 0.376274 0.370343 0.36443 0.358533 0.352635 0.346754 0.340875 0.33504 0.329232 0.323426 0.317661 0.311912 0.306242 0.300581 0.29493 0.289319 0.283709 0.278172 0.272652 0.26719 0.261742 0.256288 0.250904 0.245528 0.240125 0.234745 0.229411 0.224106 0.218859 0.213641 0.208467 0.203313 0.198179 0.19307 0.187982 0.182933 0.177846 0.17286 0.167914 0.162992 0.158128 0.15328 0.148469 0.143696 0.138964 0.134233 0.129589 0.125026 0.120487 0.115977 0.111536 0.107111 0.102741 0.0984258 0.0941512 0.0899349 0.0857884 0.0816645 0.0776097 0.0735898 0.0696319 0.0657491 0.0619044 0.0581444 0.0544166 0.0507667 0.0471961 0.0437143 0.0402615 0.0369174 0.0336259 0.030416 0.027288 0.0242332 0.0212683 0.018386 0.0156016 0.0129311 0.0103482 0.00787109 0.00550332 0.00323185 0.00107262 ];
FPR_SWD = [1 0.999146 0.997869 0.996218 0.994029 0.991269 0.987919 0.983992 0.979496 0.974442 0.968845 0.962716 0.956111 0.949042 0.941536 0.933647 0.925413 0.916826 0.907936 0.898798 0.889424 0.879872 0.870111 0.860173 0.850091 0.839844 0.829446 0.818946 0.808395 0.797818 0.787204 0.776568 0.76589 0.755194 0.744503 0.733849 0.723241 0.712713 0.70224 0.691843 0.68154 0.671321 0.661191 0.651135 0.641193 0.631349 0.621616 0.611974 0.602457 0.593026 0.583693 0.574473 0.565372 0.556402 0.547559 0.538844 0.530238 0.521743 0.513355 0.505086 0.496932 0.488881 0.480919 0.473077 0.46536 0.457758 0.450274 0.442888 0.435594 0.428409 0.421332 0.414362 0.407499 0.400742 0.394084 0.387522 0.381065 0.374695 0.368419 0.362234 0.356156 0.350173 0.344286 0.338488 0.332773 0.327133 0.321582 0.316104 0.310708 0.305386 0.300143 0.294973 0.289878 0.284859 0.279908 0.275029 0.270231 0.265502 0.260842 0.256241 0.251708 0.247237 0.242833 0.238498 0.234233 0.230042 0.22591 0.221843 0.217844 0.213901 0.210021 0.206202 0.20245 0.198761 0.195128 0.191549 0.188034 0.184561 0.181145 0.177779 0.174461 0.171187 0.167958 0.16478 0.161647 0.158563 0.155523 0.152533 0.149585 0.146675 0.14381 0.140983 0.1382 0.13546 0.132759 0.130099 0.127475 0.124901 0.122367 0.119875 0.117424 0.11501 0.112631 0.110297 0.107998 0.105734 0.103508 0.101322 0.0991693 0.0970479 0.0949571 0.0929037 0.0908801 0.088886 0.0869213 0.0849951 0.0830994 0.0812393 0.0794116 0.0776111 0.0758363 0.0740915 0.0723802 0.0706997 0.069049 0.0674248 0.0658262 0.0642515 0.0627034 0.0611769 0.0596775 0.0582055 0.0567554 0.0553357 0.0539454 0.0525776 0.051238 0.0499191 0.0486253 0.0473522 0.0461043 0.044877 0.0436729 0.0424923 0.0413354 0.0402037 0.0390925 0.0380019 0.0369321 0.0358838 0.0348524 0.0338394 0.0328421 0.0318619 0.0308984 0.0299558 0.0290285 0.0281204 0.0272279 0.0263522 0.0254893 0.0246485 0.0238259 0.0230189 0.0222285 0.0214519 0.020693 0.0199467 0.0192182 0.0185041 0.017804 0.0171189 0.0164499 0.0157955 0.015156 0.0145332 0.0139231 0.013329 0.0127488 0.0121821 0.0116292 0.0110879 0.0105603 0.0100467 0.00954766 0.00906229 0.00859118 0.00813446 0.00768988 0.00725752 0.00683788 0.00643047 0.00603663 0.00565297 0.00528138 0.00492024 0.00456991 0.00422863 0.00389894 0.00357996 0.00327314 0.00297737 0.00269253 0.00241701 0.00215511 0.00190665 0.0016689 0.00144279 0.00122895 0.00102887 0.000839666 0.000661998 0.000495562 0.000340187 0.000195569 6.30592e-005 ];
plot(Recall_SWD, Precision_SWD, '--m', 'linewidth', 2);
Recall_HC = [1 0.997198 0.994258 0.991191 0.988001 0.984551 0.980994 0.977075 0.973181 0.969267 0.965269 0.961028 0.95717 0.953166 0.949074 0.944873 0.940618 0.936469 0.932212 0.927933 0.923872 0.920021 0.916197 0.912423 0.908703 0.904825 0.9008 0.896813 0.892688 0.888299 0.884216 0.880173 0.876195 0.872178 0.868085 0.863818 0.859815 0.855772 0.851856 0.847967 0.843978 0.840048 0.835992 0.831883 0.827897 0.823723 0.819696 0.815621 0.811571 0.807385 0.803203 0.799287 0.795399 0.791672 0.787831 0.783855 0.779941 0.775932 0.77205 0.768079 0.764087 0.760278 0.756294 0.75262 0.748699 0.744782 0.74102 0.737354 0.733581 0.72968 0.72572 0.721837 0.718083 0.714294 0.710567 0.706903 0.703157 0.699333 0.695619 0.69193 0.68819 0.68435 0.680659 0.677011 0.673213 0.669535 0.666085 0.662704 0.658915 0.65509 0.651495 0.6479 0.644146 0.640336 0.636684 0.633083 0.629488 0.625995 0.622634 0.618996 0.615402 0.61184 0.608392 0.604908 0.60155 0.598204 0.594566 0.591102 0.587452 0.583815 0.580267 0.576696 0.573153 0.569534 0.5662 0.562651 0.559299 0.555568 0.552299 0.549064 0.545717 0.542445 0.539228 0.535732 0.532392 0.529023 0.525346 0.522013 0.518843 0.515435 0.512147 0.508884 0.50555 0.502386 0.499236 0.496026 0.492827 0.489282 0.486155 0.482938 0.479678 0.476308 0.473003 0.469482 0.466073 0.462769 0.459581 0.456609 0.453547 0.450152 0.447163 0.444099 0.441085 0.437913 0.434927 0.431688 0.428562 0.425417 0.422151 0.419165 0.416277 0.413432 0.410483 0.407276 0.40401 0.400896 0.39778 0.394736 0.391771 0.388649 0.385644 0.382795 0.38 0.377264 0.374455 0.371541 0.368337 0.365376 0.362412 0.359483 0.356593 0.353783 0.350783 0.347669 0.344674 0.341684 0.338813 0.335758 0.332791 0.329978 0.327121 0.323879 0.320924 0.317824 0.31482 0.312043 0.309189 0.306412 0.303432 0.300565 0.297719 0.294626 0.291619 0.288603 0.285762 0.282751 0.279726 0.276713 0.273769 0.27078 0.267461 0.264346 0.261459 0.258527 0.255537 0.252621 0.249473 0.246131 0.243135 0.239728 0.236449 0.232773 0.229471 0.226336 0.223355 0.220072 0.216752 0.213189 0.209748 0.206436 0.203192 0.199368 0.195774 0.192075 0.188007 0.183967 0.179986 0.175752 0.171748 0.167256 0.162897 0.158522 0.153793 0.148707 0.143213 0.137979 0.132436 0.126404 0.11969 0.112737 0.104522 0.0949992 0.0847774 0.0734131 0.0603274 0.0414413 ];
Precision_HC = [0.14847 0.155078 0.159347 0.162636 0.166573 0.169446 0.172219 0.174997 0.177581 0.180116 0.182355 0.184771 0.187203 0.189365 0.191567 0.193606 0.195775 0.197796 0.199721 0.201776 0.203833 0.205844 0.207702 0.209421 0.211416 0.213392 0.215244 0.216975 0.218688 0.220222 0.222155 0.223795 0.225397 0.227039 0.228779 0.230243 0.231788 0.233271 0.234932 0.236513 0.238079 0.239578 0.24106 0.242535 0.244067 0.245481 0.246829 0.248312 0.249671 0.25097 0.252259 0.253802 0.255073 0.256529 0.258104 0.259482 0.261032 0.262532 0.263832 0.265203 0.266592 0.267981 0.269179 0.270622 0.271852 0.273134 0.274354 0.275688 0.276927 0.278212 0.279478 0.280627 0.281787 0.282821 0.284032 0.285329 0.286574 0.287652 0.28944 0.290715 0.291798 0.292766 0.294007 0.295105 0.296328 0.297678 0.298961 0.3004 0.301603 0.302682 0.304033 0.30514 0.306464 0.307674 0.308934 0.310206 0.311566 0.312917 0.314269 0.315463 0.316548 0.317626 0.318732 0.319805 0.320783 0.32205 0.32316 0.324182 0.325191 0.326221 0.327172 0.328099 0.329066 0.330033 0.331156 0.332065 0.333161 0.334533 0.335841 0.336828 0.337933 0.338894 0.340017 0.340907 0.341977 0.342771 0.343567 0.34419 0.344923 0.345836 0.346759 0.347851 0.348689 0.349669 0.35083 0.351925 0.352641 0.353566 0.354345 0.355187 0.356164 0.357103 0.358084 0.358659 0.359408 0.360246 0.36095 0.361731 0.362466 0.363273 0.363956 0.364778 0.365582 0.366215 0.367158 0.367938 0.368492 0.36932 0.370288 0.371141 0.371961 0.372745 0.373844 0.374556 0.37517 0.376076 0.376733 0.377317 0.377789 0.37847 0.379111 0.379889 0.380704 0.381467 0.382287 0.382992 0.383641 0.384318 0.38542 0.386214 0.38722 0.387807 0.388706 0.389228 0.38994 0.390618 0.391098 0.391928 0.392341 0.393082 0.393619 0.394065 0.394626 0.395353 0.396324 0.397164 0.397801 0.398999 0.400063 0.400801 0.401696 0.402442 0.403387 0.404007 0.405123 0.405888 0.40654 0.407408 0.408117 0.408948 0.409503 0.410069 0.410934 0.411699 0.412522 0.41321 0.414096 0.415218 0.416196 0.41683 0.41764 0.417997 0.418748 0.419458 0.420231 0.421016 0.421647 0.422162 0.422916 0.423479 0.424129 0.424602 0.425318 0.425967 0.426546 0.427093 0.427305 0.428017 0.429301 0.429655 0.430292 0.430919 0.431474 0.432386 0.433173 0.433823 0.434537 0.435173 0.436246 0.436781 0.437794 0.438474 0.439776 0.440856 0.441146 0.441571 ];
TPR_HC = [1 0.997198 0.994258 0.991191 0.988001 0.984551 0.980994 0.977075 0.973181 0.969267 0.965269 0.961028 0.95717 0.953166 0.949074 0.944873 0.940618 0.936469 0.932212 0.927933 0.923872 0.920021 0.916197 0.912423 0.908703 0.904825 0.9008 0.896813 0.892688 0.888299 0.884216 0.880173 0.876195 0.872178 0.868085 0.863818 0.859815 0.855772 0.851856 0.847967 0.843978 0.840048 0.835992 0.831883 0.827897 0.823723 0.819696 0.815621 0.811571 0.807385 0.803203 0.799287 0.795399 0.791672 0.787831 0.783855 0.779941 0.775932 0.77205 0.768079 0.764087 0.760278 0.756294 0.75262 0.748699 0.744782 0.74102 0.737354 0.733581 0.72968 0.72572 0.721837 0.718083 0.714294 0.710567 0.706903 0.703157 0.699333 0.695619 0.69193 0.68819 0.68435 0.680659 0.677011 0.673213 0.669535 0.666085 0.662704 0.658915 0.65509 0.651495 0.6479 0.644146 0.640336 0.636684 0.633083 0.629488 0.625995 0.622634 0.618996 0.615402 0.61184 0.608392 0.604908 0.60155 0.598204 0.594566 0.591102 0.587452 0.583815 0.580267 0.576696 0.573153 0.569534 0.5662 0.562651 0.559299 0.555568 0.552299 0.549064 0.545717 0.542445 0.539228 0.535732 0.532392 0.529023 0.525346 0.522013 0.518843 0.515435 0.512147 0.508884 0.50555 0.502386 0.499236 0.496026 0.492827 0.489282 0.486155 0.482938 0.479678 0.476308 0.473003 0.469482 0.466073 0.462769 0.459581 0.456609 0.453547 0.450152 0.447163 0.444099 0.441085 0.437913 0.434927 0.431688 0.428562 0.425417 0.422151 0.419165 0.416277 0.413432 0.410483 0.407276 0.40401 0.400896 0.39778 0.394736 0.391771 0.388649 0.385644 0.382795 0.38 0.377264 0.374455 0.371541 0.368337 0.365376 0.362412 0.359483 0.356593 0.353783 0.350783 0.347669 0.344674 0.341684 0.338813 0.335758 0.332791 0.329978 0.327121 0.323879 0.320924 0.317824 0.31482 0.312043 0.309189 0.306412 0.303432 0.300565 0.297719 0.294626 0.291619 0.288603 0.285762 0.282751 0.279726 0.276713 0.273769 0.27078 0.267461 0.264346 0.261459 0.258527 0.255537 0.252621 0.249473 0.246131 0.243135 0.239728 0.236449 0.232773 0.229471 0.226336 0.223355 0.220072 0.216752 0.213189 0.209748 0.206436 0.203192 0.199368 0.195774 0.192075 0.188007 0.183967 0.179986 0.175752 0.171748 0.167256 0.162897 0.158522 0.153793 0.148707 0.143213 0.137979 0.132436 0.126404 0.11969 0.112737 0.104522 0.0949992 0.0847774 0.0734131 0.0603274 0.0414413 ];
FPR_HC = [1 0.964872 0.942167 0.922211 0.901684 0.885005 0.868532 0.852276 0.836977 0.822443 0.808734 0.794753 0.781542 0.769133 0.756916 0.745556 0.73378 0.72264 0.711989 0.70147 0.691526 0.68165 0.672175 0.663185 0.654061 0.645157 0.636717 0.628733 0.620742 0.612896 0.604853 0.597403 0.590228 0.583006 0.575653 0.568542 0.561632 0.554719 0.547792 0.541193 0.534817 0.528344 0.522183 0.51586 0.509811 0.503861 0.497898 0.492021 0.486429 0.480837 0.475446 0.469995 0.464829 0.459739 0.454465 0.449381 0.444208 0.439205 0.434444 0.429594 0.424712 0.419977 0.415477 0.410961 0.406499 0.402362 0.398099 0.393866 0.389641 0.385323 0.381004 0.376978 0.373035 0.369245 0.365357 0.361431 0.357667 0.354022 0.350009 0.346311 0.342648 0.339103 0.335481 0.331986 0.328566 0.325111 0.321745 0.318158 0.314752 0.311362 0.307943 0.304756 0.301499 0.298291 0.295061 0.291933 0.288682 0.28529 0.282094 0.27904 0.276173 0.27327 0.270375 0.267757 0.265058 0.262163 0.259467 0.256846 0.254108 0.251525 0.249004 0.246479 0.243935 0.241339 0.23885 0.236432 0.233985 0.231321 0.228909 0.226541 0.224314 0.221951 0.219621 0.217389 0.21503 0.212851 0.210699 0.208604 0.206521 0.204353 0.202111 0.199803 0.19769 0.1956 0.193508 0.191404 0.189391 0.187402 0.185397 0.183331 0.181357 0.179312 0.177403 0.175515 0.173658 0.171868 0.170146 0.168451 0.166572 0.164727 0.162934 0.161168 0.159464 0.157796 0.156123 0.154476 0.152851 0.151117 0.149148 0.147517 0.145724 0.144071 0.142156 0.140554 0.138902 0.1372 0.13565 0.134183 0.132691 0.131134 0.12961 0.128143 0.126673 0.125273 0.123844 0.122365 0.121008 0.119629 0.118215 0.11693 0.115636 0.114243 0.112851 0.111498 0.110128 0.10876 0.107494 0.106096 0.10476 0.103281 0.101997 0.100826 0.0995542 0.0983223 0.097072 0.0958031 0.0945989 0.0932294 0.091758 0.0905424 0.0892747 0.0880972 0.0868489 0.0856299 0.0842807 0.0830658 0.0817627 0.0805772 0.0793586 0.0781661 0.0769625 0.0757537 0.0745294 0.0733885 0.0720872 0.0707861 0.0695684 0.0683636 0.0671157 0.0659868 0.0647052 0.0635053 0.0623106 0.061161 0.0599763 0.0588704 0.0576787 0.0564377 0.055279 0.0541749 0.0530124 0.0517812 0.0505875 0.0494523 0.0481275 0.0467681 0.0455349 0.0442814 0.0430603 0.0418226 0.0405776 0.0391968 0.037904 0.0365536 0.0351426 0.0336156 0.0321117 0.0304064 0.0284089 0.026703 0.0246467 0.0223238 0.0198111 0.0172343 0.0141639 0.00948757 ];
plot(Recall_HC, Precision_HC, '--y', 'linewidth', 2);
Recall_RC = [1 0.930365 0.929764 0.929033 0.928572 0.927798 0.92697 0.925888 0.924682 0.923829 0.922839 0.921605 0.92052 0.919084 0.917645 0.915998 0.914401 0.913169 0.911858 0.910583 0.908869 0.907292 0.905684 0.904129 0.902627 0.901002 0.899143 0.897071 0.895349 0.893458 0.891326 0.889391 0.887375 0.885449 0.883608 0.881818 0.879474 0.877234 0.875117 0.87279 0.870393 0.868027 0.866044 0.863791 0.861492 0.859057 0.856774 0.854605 0.852401 0.849853 0.847358 0.844996 0.842476 0.840183 0.837776 0.835341 0.833179 0.830538 0.828171 0.825358 0.822718 0.820037 0.817414 0.814917 0.812337 0.809035 0.8065 0.803849 0.80145 0.798934 0.79619 0.793605 0.790917 0.788511 0.785643 0.782422 0.779064 0.776305 0.773781 0.770728 0.767701 0.76496 0.76171 0.759168 0.7562 0.753221 0.750016 0.747225 0.744242 0.741113 0.738523 0.735767 0.732613 0.729443 0.725711 0.721994 0.718719 0.715779 0.712535 0.709442 0.706418 0.7035 0.700725 0.697286 0.694127 0.690917 0.687654 0.684677 0.681615 0.678903 0.675862 0.672363 0.66918 0.666294 0.663215 0.659341 0.656355 0.653114 0.65035 0.647274 0.64434 0.641658 0.638539 0.635155 0.632213 0.628729 0.625793 0.622567 0.618873 0.6158 0.61303 0.610066 0.606992 0.603905 0.600854 0.597524 0.593849 0.590367 0.587041 0.584088 0.580528 0.576983 0.573533 0.570137 0.566653 0.56317 0.559774 0.55636 0.552694 0.549572 0.54625 0.543368 0.539938 0.536819 0.533334 0.529672 0.526627 0.523517 0.520356 0.517282 0.513976 0.510507 0.506621 0.503653 0.500198 0.496427 0.493241 0.489735 0.486418 0.482996 0.47963 0.47623 0.47274 0.46864 0.465059 0.461475 0.457983 0.454514 0.450587 0.446499 0.442895 0.439195 0.435007 0.431202 0.427485 0.423599 0.420031 0.41654 0.412686 0.408716 0.404609 0.400483 0.39606 0.392315 0.388571 0.38384 0.379547 0.375281 0.371439 0.367166 0.362808 0.359032 0.355034 0.351179 0.346651 0.342619 0.33869 0.334796 0.330506 0.326083 0.322305 0.317908 0.313054 0.308749 0.304588 0.300082 0.295847 0.29131 0.28663 0.281949 0.277615 0.272699 0.268173 0.26348 0.258816 0.254023 0.249149 0.244548 0.239538 0.234389 0.229598 0.224981 0.219743 0.214555 0.20904 0.203759 0.199076 0.193667 0.188073 0.182951 0.177413 0.171886 0.165343 0.159352 0.153931 0.147297 0.141547 0.135061 0.129266 0.12232 0.115788 0.109611 0.103109 0.0974937 0.0925615 0.0858133 ];
Precision_RC = [0.14847 0.246367 0.249754 0.252821 0.256032 0.259132 0.262096 0.264993 0.268188 0.271573 0.274563 0.277583 0.28076 0.284306 0.287517 0.290639 0.294051 0.297262 0.300549 0.303713 0.306994 0.310454 0.314165 0.317666 0.321298 0.324609 0.328163 0.331565 0.335104 0.338636 0.341928 0.345283 0.348924 0.352579 0.355961 0.359598 0.363218 0.366609 0.370041 0.373507 0.376688 0.380384 0.384085 0.387446 0.391004 0.394125 0.397484 0.400601 0.403906 0.406925 0.410198 0.413264 0.416434 0.419613 0.42259 0.425963 0.428954 0.43234 0.435685 0.43866 0.441583 0.444506 0.447416 0.450153 0.453072 0.455652 0.45861 0.46172 0.464325 0.467105 0.469667 0.47229 0.474921 0.47765 0.480109 0.482834 0.485699 0.487967 0.490099 0.492743 0.495141 0.497451 0.49947 0.502076 0.504276 0.506355 0.508437 0.510691 0.512898 0.514837 0.517274 0.519273 0.521533 0.523577 0.525571 0.527343 0.529451 0.531729 0.533658 0.535734 0.537894 0.539796 0.541845 0.543759 0.5456 0.547578 0.549626 0.551804 0.553542 0.555391 0.557275 0.558974 0.5606 0.562176 0.563855 0.565387 0.566806 0.56843 0.570217 0.571661 0.573451 0.575227 0.576656 0.578321 0.580222 0.581546 0.583189 0.58477 0.586283 0.587566 0.588773 0.589998 0.591236 0.593073 0.594448 0.5959 0.597463 0.598777 0.600499 0.60199 0.603378 0.604556 0.606029 0.607508 0.608868 0.609947 0.611283 0.612361 0.613647 0.614978 0.616166 0.617452 0.618666 0.619854 0.621033 0.622432 0.62371 0.624776 0.625964 0.627345 0.628374 0.629655 0.630598 0.631594 0.632945 0.634328 0.635391 0.636088 0.636974 0.637993 0.639092 0.640429 0.641775 0.642731 0.643915 0.644712 0.646013 0.647148 0.648387 0.649604 0.650463 0.65137 0.651988 0.653207 0.654347 0.655608 0.656514 0.657867 0.658558 0.659765 0.660558 0.661393 0.662087 0.662755 0.664013 0.664434 0.665227 0.665934 0.66661 0.667429 0.668233 0.668914 0.669692 0.670467 0.671026 0.671979 0.672963 0.674307 0.675016 0.675161 0.675977 0.676445 0.676785 0.677355 0.677861 0.678243 0.678588 0.679102 0.679395 0.680056 0.680672 0.681105 0.681367 0.681872 0.682806 0.683545 0.683489 0.684445 0.685421 0.686382 0.68675 0.687324 0.687468 0.687102 0.688052 0.688207 0.688538 0.68911 0.689329 0.689785 0.690663 0.690337 0.690558 0.691486 0.691206 0.691012 0.690997 0.691181 0.690781 0.689232 0.687851 0.687938 0.687207 0.68637 0.684628 0.684033 ];
TPR_RC = [1 0.930365 0.929764 0.929033 0.928572 0.927798 0.92697 0.925888 0.924682 0.923829 0.922839 0.921605 0.92052 0.919084 0.917645 0.915998 0.914401 0.913169 0.911858 0.910583 0.908869 0.907292 0.905684 0.904129 0.902627 0.901002 0.899143 0.897071 0.895349 0.893458 0.891326 0.889391 0.887375 0.885449 0.883608 0.881818 0.879474 0.877234 0.875117 0.87279 0.870393 0.868027 0.866044 0.863791 0.861492 0.859057 0.856774 0.854605 0.852401 0.849853 0.847358 0.844996 0.842476 0.840183 0.837776 0.835341 0.833179 0.830538 0.828171 0.825358 0.822718 0.820037 0.817414 0.814917 0.812337 0.809035 0.8065 0.803849 0.80145 0.798934 0.79619 0.793605 0.790917 0.788511 0.785643 0.782422 0.779064 0.776305 0.773781 0.770728 0.767701 0.76496 0.76171 0.759168 0.7562 0.753221 0.750016 0.747225 0.744242 0.741113 0.738523 0.735767 0.732613 0.729443 0.725711 0.721994 0.718719 0.715779 0.712535 0.709442 0.706418 0.7035 0.700725 0.697286 0.694127 0.690917 0.687654 0.684677 0.681615 0.678903 0.675862 0.672363 0.66918 0.666294 0.663215 0.659341 0.656355 0.653114 0.65035 0.647274 0.64434 0.641658 0.638539 0.635155 0.632213 0.628729 0.625793 0.622567 0.618873 0.6158 0.61303 0.610066 0.606992 0.603905 0.600854 0.597524 0.593849 0.590367 0.587041 0.584088 0.580528 0.576983 0.573533 0.570137 0.566653 0.56317 0.559774 0.55636 0.552694 0.549572 0.54625 0.543368 0.539938 0.536819 0.533334 0.529672 0.526627 0.523517 0.520356 0.517282 0.513976 0.510507 0.506621 0.503653 0.500198 0.496427 0.493241 0.489735 0.486418 0.482996 0.47963 0.47623 0.47274 0.46864 0.465059 0.461475 0.457983 0.454514 0.450587 0.446499 0.442895 0.439195 0.435007 0.431202 0.427485 0.423599 0.420031 0.41654 0.412686 0.408716 0.404609 0.400483 0.39606 0.392315 0.388571 0.38384 0.379547 0.375281 0.371439 0.367166 0.362808 0.359032 0.355034 0.351179 0.346651 0.342619 0.33869 0.334796 0.330506 0.326083 0.322305 0.317908 0.313054 0.308749 0.304588 0.300082 0.295847 0.29131 0.28663 0.281949 0.277615 0.272699 0.268173 0.26348 0.258816 0.254023 0.249149 0.244548 0.239538 0.234389 0.229598 0.224981 0.219743 0.214555 0.20904 0.203759 0.199076 0.193667 0.188073 0.182951 0.177413 0.171886 0.165343 0.159352 0.153931 0.147297 0.141547 0.135061 0.129266 0.12232 0.115788 0.109611 0.103109 0.0974937 0.0925615 0.0858133 ];
FPR_RC = [1 0.490025 0.483331 0.477214 0.471291 0.465436 0.459902 0.454531 0.448873 0.443302 0.438069 0.432788 0.427589 0.422288 0.417258 0.412203 0.407111 0.402292 0.397436 0.392848 0.388073 0.383397 0.37868 0.373882 0.369121 0.364567 0.360123 0.35565 0.351213 0.346662 0.342331 0.338015 0.333654 0.329475 0.325496 0.321487 0.317361 0.313547 0.30976 0.30567 0.301963 0.297957 0.294209 0.29053 0.28693 0.283482 0.280097 0.276669 0.273247 0.270019 0.266592 0.263235 0.260003 0.256878 0.253806 0.250574 0.247647 0.244435 0.241413 0.238435 0.235585 0.232737 0.229969 0.227169 0.224405 0.221826 0.219044 0.216363 0.213919 0.211416 0.209003 0.206557 0.204121 0.201693 0.199283 0.196906 0.194577 0.192268 0.190251 0.187908 0.185847 0.183747 0.181744 0.179497 0.177473 0.175557 0.173531 0.1714 0.169378 0.167517 0.165562 0.16366 0.161591 0.159701 0.157872 0.156024 0.153912 0.151963 0.150253 0.148488 0.146731 0.145028 0.143159 0.141342 0.139684 0.137926 0.136345 0.134666 0.133136 0.131649 0.129975 0.128402 0.126966 0.125479 0.124066 0.122576 0.121254 0.119852 0.118384 0.117057 0.11568 0.114269 0.112969 0.111553 0.110226 0.108882 0.107557 0.106217 0.104851 0.103683 0.102407 0.101292 0.100179 0.0989295 0.0976773 0.0964424 0.0951529 0.0938997 0.0926343 0.0915856 0.0904892 0.0893152 0.088112 0.0870576 0.0859778 0.0849373 0.0838755 0.082819 0.0817297 0.0806928 0.0796794 0.0786741 0.0777029 0.0765959 0.0756011 0.0745285 0.0736103 0.0727153 0.0717078 0.0706887 0.0696855 0.068647 0.0677012 0.0667982 0.065775 0.064723 0.0638163 0.0629105 0.0620656 0.0611521 0.0601905 0.0591938 0.0583187 0.0574446 0.0565404 0.055535 0.0546025 0.0536318 0.0527094 0.0517196 0.0509077 0.049963 0.0490656 0.0481828 0.0473329 0.0465032 0.0457279 0.0449546 0.0442044 0.0434093 0.0426115 0.0418712 0.041021 0.0402838 0.0394538 0.0388198 0.038072 0.0373793 0.0366902 0.0359562 0.0351668 0.0343935 0.0336808 0.0329391 0.0322502 0.0315427 0.0308322 0.0301788 0.0294987 0.0287249 0.0281335 0.0274931 0.0268555 0.0262546 0.0257139 0.0250633 0.0243389 0.0236756 0.0230921 0.0224733 0.0218274 0.0211448 0.0205317 0.0198672 0.0192534 0.0186082 0.0180142 0.0173495 0.0167041 0.016213 0.0157114 0.0150448 0.0145103 0.0139101 0.0132684 0.0127997 0.0122549 0.0117192 0.0112095 0.0107166 0.0100952 0.00954712 0.00909217 0.00854969 0.00805597 0.00745854 0.00697692 0.00647603 0.00604243 0.00566718 0.00518325 0.00479506 0.00446686 0.00411897 0.00378368 0.00344634 ];
plot(Recall_RC, Precision_RC, 'k', 'linewidth', 1);
Recall_SEG = [1 0.984011 0.984011 0.98401 0.984009 0.984008 0.984006 0.984005 0.984003 0.984001 0.983997 0.983994 0.983991 0.983987 0.983984 0.983979 0.983975 0.98397 0.983965 0.983958 0.98395 0.983939 0.98393 0.98392 0.983908 0.983897 0.983881 0.983862 0.983843 0.983819 0.983795 0.983774 0.983749 0.983719 0.983682 0.983648 0.983601 0.98356 0.983518 0.983473 0.98341 0.983339 0.983263 0.983164 0.983063 0.98295 0.982817 0.982673 0.982513 0.982346 0.982151 0.981932 0.981664 0.981351 0.980977 0.980489 0.979879 0.979097 0.978136 0.976966 0.975567 0.973929 0.972088 0.969956 0.967493 0.964864 0.962052 0.959033 0.955752 0.952409 0.948855 0.945104 0.941059 0.93687 0.932621 0.928047 0.923477 0.9186 0.913684 0.908563 0.903366 0.898061 0.892628 0.887144 0.881545 0.875973 0.8702 0.864501 0.858828 0.853087 0.847309 0.841465 0.835503 0.829385 0.823421 0.817533 0.811579 0.80569 0.799652 0.793735 0.787826 0.781899 0.77604 0.770179 0.764303 0.758458 0.752599 0.746783 0.740849 0.735024 0.729189 0.723382 0.717681 0.712011 0.706293 0.700751 0.695071 0.689464 0.683921 0.678178 0.672576 0.667035 0.66143 0.656036 0.650572 0.645152 0.639669 0.634396 0.628936 0.623417 0.618166 0.612831 0.607601 0.602173 0.596876 0.591521 0.586334 0.581379 0.576259 0.571165 0.566252 0.561053 0.556105 0.551061 0.546061 0.541266 0.536335 0.531474 0.526728 0.521853 0.517203 0.512552 0.507813 0.503178 0.498633 0.494089 0.489671 0.485177 0.480716 0.476285 0.471787 0.467415 0.462854 0.458415 0.454212 0.450225 0.446091 0.441958 0.437846 0.433706 0.429715 0.425628 0.421703 0.417739 0.413597 0.409406 0.405421 0.401665 0.397838 0.393934 0.39016 0.386383 0.382747 0.37887 0.375192 0.371424 0.367633 0.364084 0.360594 0.357079 0.353528 0.350147 0.346662 0.343228 0.339859 0.336399 0.333019 0.32983 0.32645 0.323042 0.319852 0.316421 0.313062 0.309767 0.306509 0.30314 0.299835 0.296594 0.293308 0.290093 0.286793 0.28373 0.280728 0.277441 0.274193 0.270794 0.267578 0.264385 0.26118 0.257917 0.25463 0.251267 0.248133 0.245104 0.242076 0.238955 0.235973 0.232836 0.229707 0.226651 0.223519 0.220481 0.21737 0.214227 0.211006 0.207638 0.204035 0.200603 0.197211 0.193971 0.190577 0.187064 0.183314 0.179589 0.175743 0.171932 0.167978 0.16337 0.158827 0.154283 0.149241 0.143705 0.137568 0.130259 0.121883 0.108011 ];
Precision_SEG = [0.14847 0.167046 0.167047 0.167048 0.16705 0.167052 0.167054 0.167057 0.16706 0.167063 0.167066 0.16707 0.167075 0.16708 0.167086 0.167093 0.167101 0.167111 0.167121 0.167133 0.167146 0.16716 0.167177 0.167194 0.167213 0.167234 0.167257 0.167283 0.167311 0.167342 0.167377 0.167415 0.16746 0.167508 0.167563 0.167626 0.167696 0.167774 0.167865 0.167964 0.168069 0.168185 0.168319 0.168468 0.168636 0.168825 0.169042 0.169281 0.169544 0.169841 0.170177 0.170572 0.171094 0.171735 0.172453 0.173259 0.174204 0.175263 0.176456 0.17783 0.179456 0.181175 0.183156 0.185425 0.18769 0.1901 0.192646 0.195518 0.198613 0.201996 0.205176 0.208536 0.212173 0.21606 0.219921 0.223769 0.22775 0.231933 0.23616 0.240462 0.24455 0.248824 0.253203 0.25759 0.26222 0.267011 0.271621 0.276286 0.28089 0.28566 0.290147 0.294667 0.299049 0.303557 0.308042 0.312776 0.31707 0.321525 0.326069 0.330644 0.335101 0.339516 0.343819 0.348254 0.35276 0.357017 0.361502 0.365668 0.369883 0.374126 0.378257 0.382152 0.386362 0.390451 0.39457 0.398426 0.402187 0.405756 0.40957 0.413025 0.416586 0.420378 0.424005 0.427645 0.431304 0.435011 0.438611 0.442112 0.445555 0.448942 0.452708 0.455955 0.459279 0.462605 0.465872 0.469016 0.472093 0.475345 0.478313 0.481325 0.484303 0.487071 0.489909 0.492783 0.495646 0.49843 0.50106 0.503528 0.505951 0.508158 0.510599 0.512876 0.515045 0.517256 0.51935 0.5214 0.523579 0.525758 0.527617 0.529506 0.531207 0.532977 0.534793 0.53645 0.538451 0.540214 0.541962 0.543531 0.544964 0.546537 0.548019 0.549566 0.551155 0.552794 0.554375 0.555685 0.557062 0.558612 0.559909 0.561065 0.562128 0.563339 0.564518 0.565464 0.56648 0.567503 0.568482 0.569683 0.570737 0.57185 0.573026 0.573989 0.575038 0.575801 0.576805 0.5776 0.578415 0.579344 0.580267 0.581018 0.582048 0.582905 0.583631 0.584324 0.585007 0.585789 0.58658 0.587415 0.58812 0.588901 0.589651 0.5901 0.590778 0.59125 0.591752 0.592252 0.592698 0.593213 0.593641 0.594156 0.594451 0.594464 0.594705 0.594701 0.594819 0.594857 0.595015 0.594922 0.595063 0.595269 0.595197 0.595503 0.5955 0.595554 0.595562 0.595324 0.595032 0.594301 0.594085 0.594132 0.59428 0.594045 0.593493 0.592837 0.591762 0.591575 0.591118 0.589787 0.5886 0.587342 0.585523 0.583548 0.581439 0.579606 0.575009 0.568163 ];
TPR_SEG = [1 0.984011 0.984011 0.98401 0.984009 0.984008 0.984006 0.984005 0.984003 0.984001 0.983997 0.983994 0.983991 0.983987 0.983984 0.983979 0.983975 0.98397 0.983965 0.983958 0.98395 0.983939 0.98393 0.98392 0.983908 0.983897 0.983881 0.983862 0.983843 0.983819 0.983795 0.983774 0.983749 0.983719 0.983682 0.983648 0.983601 0.98356 0.983518 0.983473 0.98341 0.983339 0.983263 0.983164 0.983063 0.98295 0.982817 0.982673 0.982513 0.982346 0.982151 0.981932 0.981664 0.981351 0.980977 0.980489 0.979879 0.979097 0.978136 0.976966 0.975567 0.973929 0.972088 0.969956 0.967493 0.964864 0.962052 0.959033 0.955752 0.952409 0.948855 0.945104 0.941059 0.93687 0.932621 0.928047 0.923477 0.9186 0.913684 0.908563 0.903366 0.898061 0.892628 0.887144 0.881545 0.875973 0.8702 0.864501 0.858828 0.853087 0.847309 0.841465 0.835503 0.829385 0.823421 0.817533 0.811579 0.80569 0.799652 0.793735 0.787826 0.781899 0.77604 0.770179 0.764303 0.758458 0.752599 0.746783 0.740849 0.735024 0.729189 0.723382 0.717681 0.712011 0.706293 0.700751 0.695071 0.689464 0.683921 0.678178 0.672576 0.667035 0.66143 0.656036 0.650572 0.645152 0.639669 0.634396 0.628936 0.623417 0.618166 0.612831 0.607601 0.602173 0.596876 0.591521 0.586334 0.581379 0.576259 0.571165 0.566252 0.561053 0.556105 0.551061 0.546061 0.541266 0.536335 0.531474 0.526728 0.521853 0.517203 0.512552 0.507813 0.503178 0.498633 0.494089 0.489671 0.485177 0.480716 0.476285 0.471787 0.467415 0.462854 0.458415 0.454212 0.450225 0.446091 0.441958 0.437846 0.433706 0.429715 0.425628 0.421703 0.417739 0.413597 0.409406 0.405421 0.401665 0.397838 0.393934 0.39016 0.386383 0.382747 0.37887 0.375192 0.371424 0.367633 0.364084 0.360594 0.357079 0.353528 0.350147 0.346662 0.343228 0.339859 0.336399 0.333019 0.32983 0.32645 0.323042 0.319852 0.316421 0.313062 0.309767 0.306509 0.30314 0.299835 0.296594 0.293308 0.290093 0.286793 0.28373 0.280728 0.277441 0.274193 0.270794 0.267578 0.264385 0.26118 0.257917 0.25463 0.251267 0.248133 0.245104 0.242076 0.238955 0.235973 0.232836 0.229707 0.226651 0.223519 0.220481 0.21737 0.214227 0.211006 0.207638 0.204035 0.200603 0.197211 0.193971 0.190577 0.187064 0.183314 0.179589 0.175743 0.171932 0.167978 0.16337 0.158827 0.154283 0.149241 0.143705 0.137568 0.130259 0.121883 0.108011 ];
FPR_SEG = [1 0.848975 0.84897 0.848964 0.848954 0.848939 0.848925 0.848908 0.84889 0.848868 0.848844 0.848816 0.848785 0.848752 0.848711 0.848665 0.848613 0.848556 0.848493 0.848423 0.848342 0.848254 0.848155 0.848047 0.847927 0.847801 0.847659 0.847496 0.847322 0.847125 0.84691 0.846678 0.846406 0.846107 0.845775 0.845403 0.844982 0.844522 0.843992 0.843413 0.842794 0.842094 0.841287 0.840389 0.839377 0.838228 0.836908 0.835447 0.833797 0.831932 0.829813 0.827305 0.823897 0.81967 0.814833 0.809417 0.803237 0.796428 0.788928 0.780551 0.771331 0.76145 0.750891 0.739853 0.728417 0.716561 0.704379 0.691663 0.678718 0.665483 0.652214 0.638675 0.625077 0.611348 0.597706 0.584235 0.570992 0.557609 0.544504 0.531242 0.518493 0.50601 0.493641 0.481523 0.469567 0.458034 0.446463 0.435377 0.424449 0.413571 0.402932 0.39258 0.382514 0.372538 0.362939 0.353462 0.344382 0.335368 0.326682 0.31813 0.309965 0.301871 0.294095 0.286421 0.279011 0.271794 0.26475 0.257947 0.251296 0.244683 0.238321 0.232133 0.226072 0.220229 0.214515 0.20904 0.20369 0.198506 0.193333 0.188409 0.183618 0.178969 0.17439 0.169981 0.165636 0.161382 0.15723 0.153242 0.149309 0.145502 0.141686 0.13812 0.134617 0.131192 0.12785 0.124552 0.121446 0.118367 0.115373 0.112442 0.10957 0.106836 0.10416 0.101529 0.0989551 0.0964732 0.0940796 0.0917621 0.0895618 0.087332 0.0851829 0.0831276 0.0811473 0.0791787 0.0773027 0.0754605 0.0736487 0.0718814 0.0701994 0.0685803 0.0669435 0.065347 0.0638051 0.0623073 0.0608485 0.0594257 0.0580218 0.056695 0.055357 0.0540745 0.0528408 0.0516216 0.0504128 0.0492013 0.0480613 0.0469541 0.0458933 0.0448408 0.0438181 0.042855 0.0418909 0.0409227 0.0400137 0.0391148 0.0382454 0.0373759 0.0365306 0.0356759 0.0348768 0.0340904 0.0333012 0.0325464 0.0318167 0.0311363 0.0304599 0.0297744 0.0291172 0.028479 0.0278622 0.0272462 0.0266461 0.0260511 0.0254454 0.0248833 0.0243203 0.0237635 0.0232039 0.0226553 0.0221376 0.0216199 0.0211194 0.0206355 0.02016 0.0196997 0.0192598 0.0188101 0.0183704 0.0179339 0.0174994 0.0170735 0.016649 0.0162433 0.0158545 0.0154785 0.0150912 0.0147129 0.0143379 0.013968 0.0136049 0.0132392 0.0128956 0.0125346 0.0121904 0.0118634 0.0115241 0.0111979 0.0108696 0.0105583 0.010228 0.00990948 0.00957909 0.00924299 0.00892017 0.00858512 0.00827079 0.00794202 0.00760287 0.0072559 0.0068876 0.00651485 0.00613506 0.0057408 0.00532706 0.00485912 0.0043106 0.00349263 ];
plot(Recall_SEG, Precision_SEG, 'b', 'linewidth', 1);
Recall_MSS = [1 0.994253 0.981276 0.967837 0.954331 0.940901 0.927655 0.914692 0.901964 0.889411 0.877109 0.865106 0.853227 0.841547 0.830106 0.818754 0.807589 0.796578 0.785697 0.77499 0.764516 0.754202 0.744058 0.734055 0.724201 0.714498 0.7049 0.695451 0.686132 0.676969 0.667888 0.658924 0.650115 0.641417 0.63282 0.62431 0.615934 0.607656 0.599513 0.591498 0.583607 0.575829 0.568176 0.560612 0.553128 0.545734 0.538462 0.531293 0.524231 0.517312 0.510441 0.50367 0.496996 0.490425 0.483875 0.477435 0.471054 0.464734 0.45851 0.452411 0.446378 0.44038 0.434444 0.428573 0.422786 0.417073 0.411419 0.40583 0.400306 0.394855 0.389474 0.384148 0.378923 0.373733 0.368622 0.363539 0.358522 0.353576 0.348717 0.343851 0.33906 0.334296 0.329585 0.324943 0.320324 0.315742 0.311231 0.306807 0.302414 0.298083 0.293794 0.28956 0.285382 0.281248 0.277154 0.273091 0.269086 0.265128 0.261216 0.257337 0.253519 0.249739 0.246021 0.242347 0.238685 0.235092 0.231526 0.228025 0.224581 0.221182 0.217825 0.214518 0.211243 0.208027 0.204824 0.201689 0.198587 0.195539 0.1925 0.189487 0.186519 0.183601 0.180714 0.177857 0.175039 0.172264 0.169496 0.166765 0.16408 0.161431 0.15881 0.156202 0.153631 0.151094 0.148586 0.146105 0.143666 0.141219 0.138822 0.136453 0.134133 0.131833 0.129537 0.127295 0.125058 0.122846 0.120679 0.118535 0.116398 0.114326 0.112269 0.110201 0.108176 0.106196 0.104222 0.102245 0.100287 0.0983425 0.096439 0.0945657 0.0926956 0.0908461 0.0890295 0.087206 0.0854328 0.0836827 0.0819671 0.0802567 0.0785581 0.0768702 0.0752034 0.073567 0.0719543 0.0703527 0.0687546 0.0671785 0.0656241 0.064084 0.0625478 0.0610383 0.0595394 0.0580624 0.0566148 0.0551826 0.0537753 0.0523679 0.0509964 0.0496441 0.0483191 0.0470058 0.045717 0.0444472 0.0431979 0.0419573 0.0407367 0.039556 0.0383803 0.0372197 0.0360942 0.0349846 0.0338764 0.0327927 0.0317233 0.0306804 0.0296412 0.0286397 0.027639 0.0266735 0.025728 0.0247783 0.023852 0.0229466 0.022055 0.0211558 0.020292 0.0194274 0.0186031 0.0177923 0.0170096 0.0162469 0.0154989 0.0147803 0.0140652 0.0133614 0.0126659 0.0119907 0.0113282 0.0106874 0.0100662 0.00946323 0.00886608 0.00829551 0.00773249 0.00718385 0.00666704 0.00616706 0.00567482 0.0052182 0.00477247 0.00434751 0.00392984 0.00354688 0.00317822 0.00281987 0.00248261 0.0021541 0.00185038 0.00156502 0.00129835 0.00105863 0.000840827 0.00065564 0.000483912 0.000340013 0.000221916 0.000137205 ];
Precision_MSS = [0.14847 0.166573 0.181961 0.193631 0.203869 0.213225 0.222021 0.230456 0.238563 0.246396 0.254007 0.26145 0.268693 0.275761 0.282617 0.289283 0.295765 0.302054 0.308183 0.314174 0.320052 0.325834 0.331511 0.337086 0.34256 0.347942 0.35323 0.35842 0.363502 0.368481 0.373357 0.378127 0.382825 0.387425 0.391938 0.396356 0.400678 0.404913 0.40909 0.41322 0.417283 0.421249 0.425135 0.428969 0.432719 0.436378 0.439975 0.44348 0.446922 0.450309 0.453649 0.456941 0.460202 0.46344 0.466545 0.469628 0.472661 0.475629 0.478548 0.481419 0.484197 0.486927 0.489583 0.492149 0.494691 0.497181 0.499611 0.502008 0.504364 0.506672 0.508922 0.511133 0.513291 0.515386 0.517483 0.519542 0.521609 0.523668 0.52563 0.527513 0.529349 0.531105 0.532833 0.534536 0.536181 0.537771 0.539356 0.540894 0.54242 0.543904 0.545345 0.546772 0.548156 0.549496 0.550782 0.552002 0.553134 0.554228 0.555313 0.556353 0.557416 0.558464 0.559515 0.560585 0.561642 0.562604 0.563534 0.564475 0.565402 0.566268 0.567105 0.567982 0.56879 0.569621 0.570389 0.571127 0.57187 0.572534 0.573172 0.573736 0.574273 0.574736 0.575186 0.575609 0.576004 0.57624 0.576287 0.576634 0.576959 0.577296 0.577613 0.57799 0.578291 0.578577 0.578836 0.579019 0.579194 0.579371 0.57952 0.579624 0.579799 0.579941 0.579965 0.580107 0.580211 0.580215 0.580258 0.580283 0.580217 0.580308 0.580391 0.580435 0.580429 0.580425 0.580336 0.580312 0.580186 0.580058 0.579905 0.579683 0.579417 0.579196 0.578929 0.578514 0.578283 0.578095 0.577862 0.577634 0.577404 0.577021 0.576688 0.576441 0.576111 0.575673 0.575125 0.574728 0.574159 0.57385 0.573466 0.57307 0.572812 0.57239 0.57205 0.571665 0.571196 0.570796 0.570377 0.569964 0.569541 0.569051 0.568517 0.567883 0.567345 0.566827 0.566183 0.565532 0.564814 0.564186 0.56359 0.562939 0.562216 0.56152 0.561001 0.560169 0.559376 0.55874 0.55816 0.557701 0.557182 0.556415 0.555877 0.555109 0.554512 0.554037 0.553571 0.553026 0.55243 0.55175 0.551045 0.55023 0.549499 0.548721 0.547831 0.546965 0.546147 0.545166 0.544375 0.544008 0.543274 0.54253 0.542105 0.541415 0.540793 0.540098 0.539461 0.538962 0.53862 0.538218 0.537714 0.537042 0.536335 0.535559 0.534987 0.534031 0.533284 0.532628 0.532187 0.531149 0.530996 0.530102 0.529694 0.529047 0.528265 0.527818 0.52851 0.52881 ];
TPR_MSS = [1 0.994253 0.981276 0.967837 0.954331 0.940901 0.927655 0.914692 0.901964 0.889411 0.877109 0.865106 0.853227 0.841547 0.830106 0.818754 0.807589 0.796578 0.785697 0.77499 0.764516 0.754202 0.744058 0.734055 0.724201 0.714498 0.7049 0.695451 0.686132 0.676969 0.667888 0.658924 0.650115 0.641417 0.63282 0.62431 0.615934 0.607656 0.599513 0.591498 0.583607 0.575829 0.568176 0.560612 0.553128 0.545734 0.538462 0.531293 0.524231 0.517312 0.510441 0.50367 0.496996 0.490425 0.483875 0.477435 0.471054 0.464734 0.45851 0.452411 0.446378 0.44038 0.434444 0.428573 0.422786 0.417073 0.411419 0.40583 0.400306 0.394855 0.389474 0.384148 0.378923 0.373733 0.368622 0.363539 0.358522 0.353576 0.348717 0.343851 0.33906 0.334296 0.329585 0.324943 0.320324 0.315742 0.311231 0.306807 0.302414 0.298083 0.293794 0.28956 0.285382 0.281248 0.277154 0.273091 0.269086 0.265128 0.261216 0.257337 0.253519 0.249739 0.246021 0.242347 0.238685 0.235092 0.231526 0.228025 0.224581 0.221182 0.217825 0.214518 0.211243 0.208027 0.204824 0.201689 0.198587 0.195539 0.1925 0.189487 0.186519 0.183601 0.180714 0.177857 0.175039 0.172264 0.169496 0.166765 0.16408 0.161431 0.15881 0.156202 0.153631 0.151094 0.148586 0.146105 0.143666 0.141219 0.138822 0.136453 0.134133 0.131833 0.129537 0.127295 0.125058 0.122846 0.120679 0.118535 0.116398 0.114326 0.112269 0.110201 0.108176 0.106196 0.104222 0.102245 0.100287 0.0983425 0.096439 0.0945657 0.0926956 0.0908461 0.0890295 0.087206 0.0854328 0.0836827 0.0819671 0.0802567 0.0785581 0.0768702 0.0752034 0.073567 0.0719543 0.0703527 0.0687546 0.0671785 0.0656241 0.064084 0.0625478 0.0610383 0.0595394 0.0580624 0.0566148 0.0551826 0.0537753 0.0523679 0.0509964 0.0496441 0.0483191 0.0470058 0.045717 0.0444472 0.0431979 0.0419573 0.0407367 0.039556 0.0383803 0.0372197 0.0360942 0.0349846 0.0338764 0.0327927 0.0317233 0.0306804 0.0296412 0.0286397 0.027639 0.0266735 0.025728 0.0247783 0.023852 0.0229466 0.022055 0.0211558 0.020292 0.0194274 0.0186031 0.0177923 0.0170096 0.0162469 0.0154989 0.0147803 0.0140652 0.0133614 0.0126659 0.0119907 0.0113282 0.0106874 0.0100662 0.00946323 0.00886608 0.00829551 0.00773249 0.00718385 0.00666704 0.00616706 0.00567482 0.0052182 0.00477247 0.00434751 0.00392984 0.00354688 0.00317822 0.00281987 0.00248261 0.0021541 0.00185038 0.00156502 0.00129835 0.00105863 0.000840827 0.00065564 0.000483912 0.000340013 0.000221916 0.000137205 ];
FPR_MSS = [1 0.863413 0.764275 0.698983 0.647845 0.605192 0.568419 0.535994 0.507034 0.480861 0.45702 0.435118 0.414891 0.39611 0.378646 0.362338 0.347074 0.332727 0.319208 0.306455 0.294388 0.282958 0.27213 0.261865 0.252108 0.242825 0.233975 0.225536 0.217494 0.209821 0.202492 0.195488 0.188785 0.182368 0.176227 0.170336 0.164693 0.159278 0.154082 0.149094 0.144305 0.139702 0.135274 0.131008 0.126902 0.122953 0.119148 0.115488 0.111964 0.108564 0.105276 0.102108 0.0990474 0.0960899 0.0932359 0.0904777 0.0878094 0.0852338 0.0827473 0.0803426 0.0780212 0.0757755 0.0735989 0.0714947 0.0694561 0.0674839 0.0655771 0.0637264 0.0619359 0.0602033 0.0585312 0.0568991 0.0553202 0.0537902 0.0523055 0.0508653 0.0494669 0.048112 0.0467966 0.0455209 0.0442825 0.0430811 0.0419118 0.0407737 0.0396717 0.0386008 0.037561 0.0365481 0.035565 0.0346101 0.0336836 0.0327829 0.0319082 0.0310572 0.0302301 0.0294253 0.0286429 0.0278838 0.0271436 0.0264251 0.0257279 0.0250465 0.0243858 0.0237399 0.0231113 0.0225004 0.0219063 0.0213271 0.0207634 0.0202171 0.0196844 0.0191651 0.0186598 0.0181671 0.0176882 0.0172193 0.0167648 0.0163215 0.0158894 0.0154678 0.0150584 0.0146597 0.0142733 0.0138955 0.0135272 0.0131686 0.0128163 0.0124734 0.0121385 0.0118129 0.0114951 0.0111866 0.0108867 0.0105917 0.0103049 0.010026 0.00975452 0.00948889 0.00922816 0.00897281 0.00872397 0.00848237 0.00824639 0.00801792 0.00779468 0.00757831 0.00736452 0.00715558 0.00695304 0.00675558 0.00656277 0.00637483 0.00619188 0.0060138 0.00584126 0.00567221 0.00550708 0.00534651 0.00519118 0.00503965 0.00489099 0.00474701 0.0046056 0.00446853 0.00433437 0.00420399 0.00407675 0.0039539 0.00383425 0.00371787 0.00360514 0.00349427 0.00338769 0.00328237 0.00317998 0.00308035 0.0029837 0.00288979 0.00279684 0.00270659 0.00261852 0.00253375 0.00245002 0.00236811 0.00228874 0.00221179 0.00213639 0.00206344 0.00199208 0.00192267 0.00185437 0.00178794 0.00172298 0.00166074 0.00159953 0.00154037 0.00148239 0.00142602 0.00137068 0.0013169 0.00126472 0.00121434 0.00116554 0.00111764 0.00107185 0.00102625 0.000982229 0.000939306 0.000897996 0.000857969 0.000818588 0.000780386 0.000743024 0.000707219 0.000672896 0.000639894 0.000607981 0.00057673 0.000546661 0.000517644 0.000489952 0.000463219 0.00043743 0.000412023 0.000388153 0.000364788 0.00034257 0.000321564 0.000300991 0.000281289 0.000262357 0.000244379 0.0002272 0.00021081 0.000194966 0.000179502 0.000164872 0.000150876 0.0001376 0.00012496 0.000112883 0.000101609 9.08247e-005 8.05149e-005 7.09257e-005 6.21883e-005 5.37359e-005 4.60546e-005 3.90568e-005 3.23742e-005 2.63267e-005 2.08783e-005 1.60125e-005 1.19077e-005 8.54288e-006 5.86957e-006 ];
plot(Recall_MSS, Precision_MSS, 'g', 'linewidth', 1);
Recall_CA = [1 0.999046 0.997926 0.99658 0.99505 0.993329 0.991359 0.989207 0.98695 0.984413 0.981699 0.978953 0.976158 0.973204 0.970117 0.967022 0.963875 0.960634 0.9573 0.953937 0.950663 0.94723 0.943678 0.940126 0.936537 0.932833 0.929026 0.925227 0.921428 0.917513 0.913542 0.909587 0.905611 0.901582 0.897478 0.893387 0.889289 0.885145 0.880989 0.876777 0.872566 0.868299 0.863968 0.859661 0.855377 0.850999 0.846573 0.842136 0.837722 0.833269 0.828766 0.824324 0.819896 0.815396 0.810863 0.806363 0.801863 0.797336 0.79278 0.788224 0.783679 0.779093 0.774485 0.769908 0.765336 0.760927 0.756304 0.751694 0.747133 0.742551 0.737974 0.733379 0.728821 0.724245 0.719656 0.71509 0.710524 0.705939 0.701312 0.696692 0.692096 0.687481 0.682839 0.67821 0.673624 0.669005 0.66437 0.659724 0.655115 0.650477 0.64581 0.64117 0.636533 0.631876 0.627188 0.62255 0.617911 0.61327 0.60859 0.603944 0.59931 0.594638 0.589979 0.585326 0.580693 0.576066 0.571424 0.56681 0.562204 0.557599 0.552972 0.548385 0.543808 0.53922 0.534608 0.530001 0.525459 0.520889 0.516298 0.511741 0.5072 0.502663 0.498119 0.493587 0.489062 0.48451 0.479939 0.475395 0.472956 0.468453 0.463939 0.459427 0.454967 0.450495 0.445996 0.441495 0.437017 0.432552 0.42811 0.423656 0.419221 0.414807 0.410374 0.405953 0.401546 0.397155 0.392778 0.38841 0.384064 0.379729 0.375369 0.37104 0.366708 0.36238 0.358054 0.353737 0.34943 0.345132 0.340856 0.336543 0.332248 0.327966 0.323674 0.319401 0.315136 0.310892 0.306641 0.302407 0.298179 0.293945 0.289701 0.285485 0.281294 0.277094 0.272868 0.268651 0.264483 0.260325 0.256153 0.251987 0.247824 0.243646 0.239472 0.235309 0.231181 0.227051 0.222905 0.218807 0.214689 0.210596 0.206516 0.202459 0.198545 0.194509 0.190473 0.186427 0.182413 0.178423 0.174419 0.170428 0.166467 0.162478 0.158513 0.154555 0.150617 0.146683 0.142769 0.138872 0.134996 0.131141 0.127301 0.123455 0.119621 0.11582 0.112007 0.108234 0.104475 0.100714 0.0969856 0.0932754 0.089589 0.0859095 0.0822865 0.0786952 0.0751605 0.0716278 0.0681722 0.0647269 0.0613039 0.0579605 0.0546703 0.0514528 0.0483111 0.0452451 0.0422572 0.0393263 0.0364793 0.0337256 0.031051 0.0284722 0.0259861 0.0235777 0.0212315 0.0189585 0.0167748 0.0147338 0.0127775 0.0109449 0.00923744 0.00760515 0.00606876 0.00465397 0.00336255 0.00220057 0.00118059 0.000384875 ];
Precision_CA = [0.14847 0.150541 0.153833 0.157197 0.160592 0.163962 0.167307 0.170563 0.173733 0.176848 0.179899 0.182885 0.185803 0.188698 0.191586 0.194411 0.197162 0.199894 0.202621 0.205312 0.207915 0.210545 0.213176 0.215756 0.218289 0.220813 0.223352 0.225838 0.228289 0.230745 0.233207 0.235627 0.237995 0.240374 0.242753 0.245114 0.247434 0.249754 0.252066 0.254383 0.25664 0.258913 0.261195 0.263455 0.265682 0.267909 0.270138 0.272348 0.274532 0.276717 0.27891 0.281094 0.283251 0.285402 0.287554 0.289699 0.291822 0.293953 0.29608 0.298191 0.300284 0.302374 0.304474 0.306556 0.308618 0.31064 0.312719 0.314788 0.316832 0.318883 0.32094 0.322984 0.325009 0.327044 0.329075 0.331085 0.333093 0.335097 0.337103 0.339089 0.341066 0.343039 0.345004 0.346956 0.348898 0.35083 0.352763 0.354675 0.356587 0.358505 0.360402 0.362289 0.364159 0.366012 0.367872 0.369708 0.371522 0.373324 0.375104 0.376892 0.378662 0.380424 0.382193 0.383934 0.38565 0.387379 0.38909 0.390801 0.392491 0.394177 0.395856 0.397507 0.399132 0.400757 0.402384 0.403972 0.405561 0.407127 0.408686 0.410242 0.411787 0.413322 0.414837 0.41635 0.417833 0.419311 0.420781 0.422225 0.423037 0.424462 0.425878 0.427276 0.428662 0.430054 0.431424 0.432768 0.434105 0.435443 0.436778 0.438104 0.43943 0.440734 0.442019 0.443324 0.444615 0.445884 0.447172 0.448434 0.449702 0.450952 0.452212 0.453477 0.454724 0.455965 0.457199 0.458419 0.459647 0.460876 0.462096 0.463302 0.464512 0.465718 0.466924 0.468137 0.469344 0.470538 0.47175 0.472977 0.474187 0.475383 0.476543 0.477734 0.478897 0.480065 0.481259 0.482425 0.483608 0.484786 0.485962 0.487146 0.488292 0.489425 0.490563 0.4917 0.49282 0.493952 0.495039 0.496161 0.497218 0.498341 0.499435 0.500539 0.501581 0.502674 0.50377 0.504828 0.505938 0.507018 0.508099 0.509173 0.510277 0.511342 0.51244 0.513558 0.514601 0.51566 0.516766 0.517829 0.518908 0.519958 0.52106 0.522161 0.523267 0.524391 0.525485 0.526569 0.527617 0.528728 0.529774 0.530826 0.531852 0.532816 0.533934 0.534953 0.536151 0.53718 0.538297 0.539359 0.540246 0.541216 0.542361 0.543522 0.544579 0.545659 0.546836 0.547934 0.549033 0.549954 0.55105 0.552118 0.552899 0.55369 0.554851 0.555553 0.556496 0.557347 0.557934 0.558921 0.559851 0.560982 0.562047 0.562664 0.564625 0.565626 0.566488 0.567478 ];
TPR_CA = [1 0.999046 0.997926 0.99658 0.99505 0.993329 0.991359 0.989207 0.98695 0.984413 0.981699 0.978953 0.976158 0.973204 0.970117 0.967022 0.963875 0.960634 0.9573 0.953937 0.950663 0.94723 0.943678 0.940126 0.936537 0.932833 0.929026 0.925227 0.921428 0.917513 0.913542 0.909587 0.905611 0.901582 0.897478 0.893387 0.889289 0.885145 0.880989 0.876777 0.872566 0.868299 0.863968 0.859661 0.855377 0.850999 0.846573 0.842136 0.837722 0.833269 0.828766 0.824324 0.819896 0.815396 0.810863 0.806363 0.801863 0.797336 0.79278 0.788224 0.783679 0.779093 0.774485 0.769908 0.765336 0.760927 0.756304 0.751694 0.747133 0.742551 0.737974 0.733379 0.728821 0.724245 0.719656 0.71509 0.710524 0.705939 0.701312 0.696692 0.692096 0.687481 0.682839 0.67821 0.673624 0.669005 0.66437 0.659724 0.655115 0.650477 0.64581 0.64117 0.636533 0.631876 0.627188 0.62255 0.617911 0.61327 0.60859 0.603944 0.59931 0.594638 0.589979 0.585326 0.580693 0.576066 0.571424 0.56681 0.562204 0.557599 0.552972 0.548385 0.543808 0.53922 0.534608 0.530001 0.525459 0.520889 0.516298 0.511741 0.5072 0.502663 0.498119 0.493587 0.489062 0.48451 0.479939 0.475395 0.472956 0.468453 0.463939 0.459427 0.454967 0.450495 0.445996 0.441495 0.437017 0.432552 0.42811 0.423656 0.419221 0.414807 0.410374 0.405953 0.401546 0.397155 0.392778 0.38841 0.384064 0.379729 0.375369 0.37104 0.366708 0.36238 0.358054 0.353737 0.34943 0.345132 0.340856 0.336543 0.332248 0.327966 0.323674 0.319401 0.315136 0.310892 0.306641 0.302407 0.298179 0.293945 0.289701 0.285485 0.281294 0.277094 0.272868 0.268651 0.264483 0.260325 0.256153 0.251987 0.247824 0.243646 0.239472 0.235309 0.231181 0.227051 0.222905 0.218807 0.214689 0.210596 0.206516 0.202459 0.198545 0.194509 0.190473 0.186427 0.182413 0.178423 0.174419 0.170428 0.166467 0.162478 0.158513 0.154555 0.150617 0.146683 0.142769 0.138872 0.134996 0.131141 0.127301 0.123455 0.119621 0.11582 0.112007 0.108234 0.104475 0.100714 0.0969856 0.0932754 0.089589 0.0859095 0.0822865 0.0786952 0.0751605 0.0716278 0.0681722 0.0647269 0.0613039 0.0579605 0.0546703 0.0514528 0.0483111 0.0452451 0.0422572 0.0393263 0.0364793 0.0337256 0.031051 0.0284722 0.0259861 0.0235777 0.0212315 0.0189585 0.0167748 0.0147338 0.0127775 0.0109449 0.00923744 0.00760515 0.00606876 0.00465397 0.00336255 0.00220057 0.00118059 0.000384875 ];
FPR_CA = [1 0.982303 0.954535 0.927796 0.902194 0.877913 0.854819 0.833135 0.812716 0.793108 0.774425 0.756693 0.739842 0.723565 0.707774 0.692733 0.678415 0.664512 0.65096 0.637896 0.625594 0.613396 0.601465 0.590031 0.579033 0.56827 0.557641 0.547437 0.537587 0.527877 0.518336 0.509108 0.500192 0.491383 0.482696 0.47426 0.466079 0.458017 0.450126 0.442344 0.434858 0.427444 0.420127 0.413007 0.406087 0.39926 0.392504 0.385906 0.379473 0.373124 0.366839 0.360696 0.354708 0.348797 0.342952 0.337249 0.33167 0.326164 0.320734 0.315415 0.310211 0.305059 0.299967 0.294997 0.29013 0.285478 0.280714 0.276051 0.271501 0.267001 0.26256 0.258209 0.253956 0.249739 0.245574 0.241502 0.237501 0.233546 0.22965 0.22583 0.222086 0.218392 0.214744 0.211172 0.207673 0.204215 0.200798 0.197452 0.19417 0.19092 0.18772 0.184577 0.181497 0.178459 0.175448 0.17251 0.169625 0.166778 0.163961 0.161191 0.158475 0.155787 0.153136 0.150534 0.14798 0.145452 0.142959 0.140508 0.138102 0.135728 0.133379 0.13108 0.128823 0.126595 0.124389 0.122224 0.120103 0.118008 0.115936 0.1139 0.111903 0.109925 0.107977 0.106063 0.104185 0.102325 0.100489 0.0986863 0.0977424 0.0959859 0.0942436 0.0925349 0.0908524 0.0891949 0.0875578 0.0859444 0.0843576 0.0827941 0.0812477 0.0797258 0.0782272 0.0767483 0.0752872 0.0738468 0.0724302 0.0710343 0.0696528 0.0682881 0.0669472 0.0656215 0.0643113 0.063017 0.0617436 0.0604847 0.059241 0.0580177 0.0568112 0.0556212 0.0544451 0.0532839 0.0521394 0.0510116 0.0498935 0.0487936 0.0477116 0.046642 0.0455878 0.0445436 0.0435151 0.0425033 0.0415052 0.0405219 0.0395548 0.0386003 0.037659 0.0367304 0.0358171 0.0349163 0.0340268 0.0331485 0.0322877 0.0314366 0.0305986 0.0297724 0.0289596 0.0281589 0.0273686 0.0265895 0.0258242 0.0250675 0.0243223 0.0235893 0.0228894 0.0221783 0.0214771 0.0207906 0.0201137 0.0194483 0.0187917 0.018145 0.0175131 0.0168894 0.016276 0.0156725 0.0150825 0.014502 0.0139306 0.0133717 0.0128206 0.0122815 0.0117525 0.0112331 0.0107246 0.010226 0.00973622 0.00925637 0.0087889 0.00833051 0.00788407 0.00744898 0.00702623 0.00661564 0.00621299 0.00582551 0.00544989 0.00508647 0.00473527 0.0043983 0.0040762 0.00376747 0.0034717 0.00318978 0.00292157 0.00266745 0.00242658 0.00219881 0.00198576 0.00178859 0.00160193 0.0014282 0.00126763 0.00111738 0.000977279 0.000849373 0.000731275 0.00062419 0.000526678 0.00043846 0.00035944 0.000288225 0.000224924 0.00016903 0.000119448 7.71898e-005 4.12866e-005 1.36832e-005 ];
plot(Recall_CA, Precision_CA, 'r', 'linewidth', 1);
Recall_FT = [1 0.99729 0.988908 0.97929 0.969126 0.958919 0.948806 0.938664 0.928644 0.918675 0.908733 0.898844 0.889047 0.879358 0.869734 0.860228 0.850851 0.841586 0.83234 0.823201 0.814148 0.805179 0.796367 0.787676 0.779008 0.770445 0.762006 0.753674 0.745464 0.737376 0.729332 0.721335 0.713432 0.705662 0.697991 0.69047 0.682962 0.675473 0.668076 0.660764 0.653602 0.646466 0.639418 0.632414 0.625483 0.618645 0.611926 0.605284 0.598666 0.592092 0.585642 0.57923 0.572908 0.566654 0.560436 0.554228 0.548086 0.54204 0.536026 0.529988 0.52404 0.518215 0.512426 0.506712 0.500995 0.495353 0.489806 0.484328 0.478914 0.473596 0.468299 0.463033 0.457808 0.452634 0.447502 0.44237 0.437288 0.432107 0.427179 0.422245 0.417384 0.41257 0.407812 0.403061 0.398345 0.393662 0.389064 0.384459 0.379952 0.375479 0.371062 0.366686 0.362385 0.358145 0.353882 0.349621 0.345467 0.341371 0.337329 0.333343 0.32937 0.325405 0.321494 0.317588 0.313728 0.30989 0.306118 0.3024 0.298726 0.295063 0.291427 0.287797 0.284196 0.280648 0.277114 0.273592 0.270111 0.266665 0.263239 0.259826 0.256431 0.25309 0.24982 0.24661 0.243432 0.240307 0.237211 0.23415 0.231112 0.228106 0.22511 0.22213 0.219169 0.216262 0.213394 0.210537 0.207732 0.204931 0.202186 0.199457 0.196751 0.194057 0.19144 0.188824 0.186145 0.183568 0.181019 0.178493 0.175996 0.173514 0.171057 0.168592 0.166159 0.163755 0.161377 0.159 0.156629 0.154306 0.151944 0.149618 0.147334 0.145051 0.142758 0.140484 0.13823 0.135967 0.133733 0.131525 0.129348 0.127202 0.125066 0.122927 0.120794 0.118715 0.116636 0.114586 0.11255 0.110557 0.108521 0.106534 0.104563 0.102613 0.10068 0.0987435 0.0968422 0.0949432 0.0930441 0.0911383 0.0892317 0.0873678 0.0855414 0.0837037 0.081886 0.0800883 0.0783061 0.0765182 0.0747958 0.0729096 0.0712056 0.0695195 0.0678457 0.0661902 0.0645387 0.062887 0.0612156 0.0595328 0.0579199 0.0563344 0.0547753 0.0532306 0.0517318 0.0502327 0.0487211 0.0472932 0.0458637 0.0444004 0.0430152 0.0416347 0.0402619 0.0389107 0.0375826 0.036264 0.0349771 0.0336792 0.0323779 0.0311104 0.02981 0.0285361 0.0272766 0.0260518 0.0247865 0.0234656 0.0222575 0.0210871 0.0199574 0.018864 0.017762 0.0166849 0.0156171 0.0145898 0.0134457 0.0124458 0.0114624 0.0105285 0.00962553 0.00872799 0.00788229 0.00700446 0.00619881 0.00542795 0.00465584 0.0037752 0.00314459 0.00246899 0.00188596 0.00127549 ];
Precision_FT = [0.14847 0.149043 0.150924 0.153025 0.155443 0.158269 0.161162 0.164145 0.1672 0.170279 0.17345 0.176765 0.1801 0.183273 0.186434 0.189565 0.19279 0.196084 0.199265 0.20235 0.205716 0.208977 0.212258 0.215438 0.218576 0.221735 0.225009 0.228187 0.231381 0.234304 0.237209 0.240065 0.242864 0.245734 0.248608 0.251451 0.254305 0.257028 0.259726 0.26236 0.264961 0.267604 0.270264 0.272934 0.275562 0.278262 0.28092 0.283634 0.286365 0.288936 0.291394 0.293946 0.296511 0.298955 0.301379 0.303781 0.306111 0.308461 0.310678 0.312926 0.315339 0.317818 0.32014 0.322421 0.324742 0.327015 0.329484 0.331979 0.334361 0.336719 0.339131 0.341455 0.343808 0.346326 0.348788 0.351174 0.353239 0.355244 0.357482 0.359549 0.361751 0.363961 0.366286 0.368467 0.370653 0.372719 0.374778 0.376719 0.378796 0.380803 0.382626 0.384517 0.386348 0.387979 0.389842 0.391323 0.392872 0.394425 0.396006 0.397731 0.399582 0.400983 0.40249 0.404182 0.405773 0.407375 0.408939 0.410369 0.411922 0.413298 0.414659 0.416049 0.417373 0.41881 0.420096 0.421494 0.422709 0.424008 0.425109 0.426515 0.42782 0.428982 0.430235 0.431549 0.432594 0.433673 0.434859 0.435859 0.436765 0.437669 0.438475 0.43924 0.440106 0.440906 0.441577 0.442396 0.443049 0.443605 0.444303 0.444982 0.445789 0.446623 0.447897 0.448735 0.449475 0.450183 0.450971 0.45165 0.452176 0.452718 0.453532 0.454069 0.454643 0.455177 0.455702 0.456287 0.457052 0.45767 0.458457 0.458991 0.459675 0.460215 0.460853 0.461396 0.461925 0.462398 0.463009 0.463608 0.464149 0.464751 0.465212 0.465794 0.466236 0.466966 0.467595 0.468077 0.468751 0.469182 0.46955 0.47022 0.470836 0.471455 0.472144 0.472626 0.473372 0.474045 0.47458 0.475041 0.475426 0.475736 0.476122 0.476555 0.4769 0.477111 0.477333 0.477482 0.477968 0.478324 0.478601 0.478788 0.47896 0.479215 0.479444 0.479586 0.479749 0.479904 0.480239 0.480363 0.480591 0.480852 0.480779 0.480915 0.480911 0.480888 0.48099 0.480916 0.480904 0.481019 0.481032 0.481024 0.481223 0.481662 0.482155 0.482543 0.482681 0.482719 0.482677 0.48238 0.482619 0.482651 0.482709 0.482599 0.482425 0.48235 0.482237 0.482167 0.482013 0.482002 0.48148 0.482115 0.48227 0.481964 0.482188 0.482378 0.481932 0.482759 0.482437 0.481965 0.482166 0.482148 0.482396 0.481995 0.482033 0.481455 0.481602 0.482035 ];
TPR_FT = [1 0.99729 0.988908 0.97929 0.969126 0.958919 0.948806 0.938664 0.928644 0.918675 0.908733 0.898844 0.889047 0.879358 0.869734 0.860228 0.850851 0.841586 0.83234 0.823201 0.814148 0.805179 0.796367 0.787676 0.779008 0.770445 0.762006 0.753674 0.745464 0.737376 0.729332 0.721335 0.713432 0.705662 0.697991 0.69047 0.682962 0.675473 0.668076 0.660764 0.653602 0.646466 0.639418 0.632414 0.625483 0.618645 0.611926 0.605284 0.598666 0.592092 0.585642 0.57923 0.572908 0.566654 0.560436 0.554228 0.548086 0.54204 0.536026 0.529988 0.52404 0.518215 0.512426 0.506712 0.500995 0.495353 0.489806 0.484328 0.478914 0.473596 0.468299 0.463033 0.457808 0.452634 0.447502 0.44237 0.437288 0.432107 0.427179 0.422245 0.417384 0.41257 0.407812 0.403061 0.398345 0.393662 0.389064 0.384459 0.379952 0.375479 0.371062 0.366686 0.362385 0.358145 0.353882 0.349621 0.345467 0.341371 0.337329 0.333343 0.32937 0.325405 0.321494 0.317588 0.313728 0.30989 0.306118 0.3024 0.298726 0.295063 0.291427 0.287797 0.284196 0.280648 0.277114 0.273592 0.270111 0.266665 0.263239 0.259826 0.256431 0.25309 0.24982 0.24661 0.243432 0.240307 0.237211 0.23415 0.231112 0.228106 0.22511 0.22213 0.219169 0.216262 0.213394 0.210537 0.207732 0.204931 0.202186 0.199457 0.196751 0.194057 0.19144 0.188824 0.186145 0.183568 0.181019 0.178493 0.175996 0.173514 0.171057 0.168592 0.166159 0.163755 0.161377 0.159 0.156629 0.154306 0.151944 0.149618 0.147334 0.145051 0.142758 0.140484 0.13823 0.135967 0.133733 0.131525 0.129348 0.127202 0.125066 0.122927 0.120794 0.118715 0.116636 0.114586 0.11255 0.110557 0.108521 0.106534 0.104563 0.102613 0.10068 0.0987435 0.0968422 0.0949432 0.0930441 0.0911383 0.0892317 0.0873678 0.0855414 0.0837037 0.081886 0.0800883 0.0783061 0.0765182 0.0747958 0.0729096 0.0712056 0.0695195 0.0678457 0.0661902 0.0645387 0.062887 0.0612156 0.0595328 0.0579199 0.0563344 0.0547753 0.0532306 0.0517318 0.0502327 0.0487211 0.0472932 0.0458637 0.0444004 0.0430152 0.0416347 0.0402619 0.0389107 0.0375826 0.036264 0.0349771 0.0336792 0.0323779 0.0311104 0.02981 0.0285361 0.0272766 0.0260518 0.0247865 0.0234656 0.0222575 0.0210871 0.0199574 0.018864 0.017762 0.0166849 0.0156171 0.0145898 0.0134457 0.0124458 0.0114624 0.0105285 0.00962553 0.00872799 0.00788229 0.00700446 0.00619881 0.00542795 0.00465584 0.0037752 0.00314459 0.00246899 0.00188596 0.00127549 ];
FPR_FT = [1 0.989868 0.963563 0.937057 0.911222 0.886024 0.861963 0.839117 0.81724 0.796283 0.77606 0.75637 0.737468 0.719438 0.701898 0.684951 0.668459 0.652378 0.636966 0.622032 0.60722 0.593022 0.579178 0.565913 0.553109 0.540696 0.528603 0.516949 0.50562 0.494706 0.484058 0.473644 0.463552 0.453641 0.443958 0.434511 0.425252 0.416314 0.407608 0.399182 0.390929 0.382718 0.374724 0.366927 0.359294 0.351725 0.344429 0.337285 0.330321 0.323574 0.317007 0.310557 0.304285 0.298218 0.292277 0.286455 0.280823 0.27528 0.269891 0.264574 0.259244 0.253973 0.249016 0.244111 0.23926 0.234585 0.229932 0.225379 0.220932 0.216602 0.212353 0.208199 0.204139 0.200122 0.196003 0.192183 0.18844 0.184771 0.18117 0.177688 0.17426 0.170918 0.167621 0.164371 0.161231 0.158182 0.155143 0.152264 0.14931 0.146495 0.143719 0.140968 0.138186 0.135571 0.132976 0.13052 0.128069 0.125676 0.123311 0.12094 0.118601 0.116402 0.114235 0.112032 0.109857 0.10779 0.105765 0.103781 0.101828 0.0999308 0.0980372 0.0961784 0.0943738 0.0925744 0.0908408 0.0891337 0.0874466 0.0857962 0.084117 0.0824293 0.0808515 0.0792808 0.0777308 0.0762103 0.0747504 0.0732422 0.0718015 0.0704193 0.0690315 0.0676583 0.0663519 0.065073 0.0637345 0.0625201 0.0613494 0.0601239 0.0589149 0.0578012 0.0566844 0.0555996 0.0545007 0.0533679 0.0522347 0.0512194 0.0501586 0.0491606 0.0481623 0.0472182 0.0463218 0.0454218 0.0444903 0.0435986 0.0427138 0.0418988 0.0410558 0.0402226 0.039378 0.0385773 0.0377334 0.0369781 0.0362243 0.0354448 0.0347281 0.0340245 0.0333282 0.032649 0.0319652 0.0313106 0.0306367 0.029997 0.0293708 0.0287473 0.0281496 0.0275425 0.0269711 0.0263375 0.0257302 0.02519 0.0246414 0.0240009 0.0234665 0.0229056 0.0223927 0.0218924 0.0213356 0.0208375 0.0203794 0.0199156 0.0194179 0.0189425 0.0185209 0.0180866 0.0176556 0.0172303 0.0168147 0.0164289 0.0160296 0.0156225 0.0152491 0.0148984 0.0145112 0.0141378 0.0137665 0.0134072 0.0130625 0.0127172 0.0123615 0.0120086 0.0116779 0.0113682 0.0110281 0.0107089 0.0104077 0.0101037 0.009772 0.00948908 0.00921166 0.00893101 0.00866883 0.00840165 0.00812643 0.0078655 0.00759319 0.00733531 0.00709359 0.00685472 0.0066098 0.00637379 0.00610408 0.00587402 0.00564418 0.00542214 0.00520684 0.00498884 0.00477498 0.00456523 0.00436353 0.00416797 0.00390213 0.00369196 0.00349179 0.0033086 0.00308784 0.00288513 0.00271386 0.00252095 0.00227995 0.0020516 0.00188316 0.00170389 0.00147786 0.00130818 0.0010951 0.000803548 0.000673249 0.000546736 ];
plot(Recall_FT, Precision_FT, 'c', 'linewidth', 1);
Recall_AC = [1 0.995776 0.97412 0.947337 0.920068 0.893459 0.867941 0.843745 0.820792 0.799085 0.778509 0.758977 0.740356 0.722582 0.70552 0.689136 0.673415 0.658287 0.643634 0.629505 0.615825 0.602563 0.589748 0.577318 0.565386 0.553785 0.5426 0.531723 0.521127 0.510797 0.500698 0.490904 0.481328 0.471979 0.462898 0.454042 0.445425 0.436981 0.428741 0.420673 0.412809 0.405149 0.397616 0.39028 0.383091 0.376065 0.369165 0.362407 0.355758 0.34924 0.342848 0.336596 0.330467 0.324467 0.318572 0.312812 0.307154 0.301624 0.296196 0.290912 0.285725 0.280634 0.275672 0.27079 0.265971 0.261252 0.256626 0.25204 0.247554 0.24314 0.238801 0.234497 0.230302 0.226197 0.222155 0.218192 0.214295 0.210477 0.206746 0.203072 0.199437 0.195889 0.19241 0.188974 0.185584 0.182244 0.17894 0.175711 0.172519 0.16939 0.16628 0.163221 0.160213 0.157246 0.154315 0.151428 0.148575 0.145757 0.142979 0.140236 0.137531 0.134878 0.132264 0.129683 0.127158 0.124657 0.122201 0.119801 0.117454 0.115135 0.112854 0.110611 0.108412 0.106256 0.104136 0.102064 0.100032 0.0980376 0.0960644 0.0941141 0.0921986 0.0903289 0.0884919 0.0866676 0.0848517 0.0830585 0.0813188 0.0796083 0.0779184 0.0762486 0.0746114 0.0730145 0.07144 0.0699091 0.0684029 0.0669311 0.0654618 0.063991 0.0625747 0.0611712 0.059794 0.0584383 0.057092 0.0557857 0.0545103 0.053245 0.052014 0.0507966 0.0496031 0.0484286 0.0472363 0.0460908 0.0449453 0.0438379 0.0427547 0.0416889 0.0406587 0.039632 0.0386399 0.0376444 0.036679 0.035725 0.0348032 0.0338738 0.0329766 0.0320974 0.031239 0.0303946 0.0295579 0.0287406 0.0279636 0.0272025 0.0264528 0.0257049 0.0249971 0.0242688 0.0235974 0.0229332 0.0222832 0.0216475 0.0210144 0.0203963 0.0197842 0.0191988 0.0186158 0.0180418 0.0175081 0.0169621 0.0164348 0.0159216 0.0154083 0.0149023 0.0144097 0.0139175 0.0134389 0.0129693 0.0125249 0.01209 0.0116608 0.0112552 0.0108492 0.0104716 0.0100945 0.00971298 0.00934648 0.00899671 0.00864885 0.00832209 0.00799277 0.00767134 0.00736193 0.00704603 0.00672616 0.00644821 0.00616917 0.00589636 0.00563872 0.00538557 0.00513767 0.0048775 0.00463976 0.00439995 0.00417459 0.00396006 0.00375569 0.00354509 0.00334224 0.00315452 0.00297302 0.00279076 0.0026263 0.00245196 0.00228028 0.00210945 0.00194677 0.0017792 0.00163269 0.00149355 0.00132872 0.00119599 0.00108381 0.000976571 0.000874138 0.000792739 0.000715018 0.000638786 0.0005704 0.000499363 0.000430392 0.000364973 0.00031709 0.000258993 0.000206483 0.000157717 0.000123153 8.89472e-005 ];
Precision_AC = [0.14847 0.151955 0.161413 0.170649 0.179248 0.187142 0.194551 0.201608 0.208299 0.214703 0.220866 0.22678 0.232449 0.237895 0.243155 0.248261 0.253218 0.258004 0.262627 0.267127 0.271483 0.275684 0.279749 0.283724 0.287607 0.291392 0.295113 0.298789 0.302291 0.305633 0.308858 0.312006 0.315059 0.318034 0.320921 0.323737 0.326448 0.329062 0.331589 0.33404 0.336427 0.33876 0.341036 0.343266 0.345449 0.347594 0.349716 0.351788 0.353809 0.355771 0.357661 0.359511 0.361325 0.363075 0.364772 0.366428 0.368073 0.369691 0.371267 0.372839 0.374356 0.375839 0.377319 0.378809 0.38025 0.381666 0.383036 0.384364 0.385668 0.386886 0.388074 0.389217 0.390349 0.391427 0.392462 0.393424 0.394379 0.395325 0.396276 0.397168 0.398046 0.398897 0.399715 0.400528 0.401283 0.402049 0.402793 0.403557 0.404298 0.405062 0.405743 0.406432 0.407098 0.407787 0.408391 0.409043 0.409691 0.410258 0.410837 0.41136 0.41185 0.412334 0.41278 0.413193 0.413583 0.414 0.414412 0.41471 0.415125 0.415505 0.415818 0.416127 0.41645 0.416713 0.41702 0.417292 0.417546 0.417799 0.418062 0.418194 0.418278 0.418494 0.418657 0.418744 0.418885 0.418959 0.419087 0.419175 0.41919 0.419144 0.419111 0.419027 0.418963 0.418819 0.418762 0.418632 0.418459 0.418216 0.41812 0.418008 0.417907 0.417735 0.417377 0.417127 0.416855 0.416547 0.416292 0.416059 0.415758 0.415538 0.415199 0.41482 0.4146 0.414235 0.413809 0.413299 0.412776 0.412334 0.41206 0.41159 0.411269 0.410897 0.410497 0.410194 0.409689 0.409343 0.408921 0.408377 0.407954 0.407473 0.407014 0.406604 0.40619 0.405698 0.404949 0.404298 0.403809 0.403482 0.403042 0.402362 0.40177 0.401423 0.401016 0.400341 0.399928 0.399048 0.398452 0.397704 0.397286 0.396593 0.396261 0.395652 0.395256 0.394979 0.394535 0.393965 0.393759 0.393474 0.392801 0.39228 0.391749 0.391019 0.3904 0.389947 0.38927 0.388737 0.3878 0.387524 0.387071 0.386471 0.385891 0.385346 0.384265 0.383777 0.383413 0.382812 0.382791 0.382765 0.381927 0.381561 0.381362 0.380497 0.379854 0.379397 0.378407 0.377751 0.377359 0.376491 0.376004 0.375334 0.374679 0.374075 0.373723 0.373653 0.37346 0.37194 0.370352 0.370114 0.369626 0.369421 0.369016 0.368399 0.368433 0.368004 0.367437 0.366849 0.36731 0.366764 0.366085 0.365872 0.365264 0.36442 0.36593 0.366265 0.365846 0.365069 ];
TPR_AC = [1 0.995776 0.97412 0.947337 0.920068 0.893459 0.867941 0.843745 0.820792 0.799085 0.778509 0.758977 0.740356 0.722582 0.70552 0.689136 0.673415 0.658287 0.643634 0.629505 0.615825 0.602563 0.589748 0.577318 0.565386 0.553785 0.5426 0.531723 0.521127 0.510797 0.500698 0.490904 0.481328 0.471979 0.462898 0.454042 0.445425 0.436981 0.428741 0.420673 0.412809 0.405149 0.397616 0.39028 0.383091 0.376065 0.369165 0.362407 0.355758 0.34924 0.342848 0.336596 0.330467 0.324467 0.318572 0.312812 0.307154 0.301624 0.296196 0.290912 0.285725 0.280634 0.275672 0.27079 0.265971 0.261252 0.256626 0.25204 0.247554 0.24314 0.238801 0.234497 0.230302 0.226197 0.222155 0.218192 0.214295 0.210477 0.206746 0.203072 0.199437 0.195889 0.19241 0.188974 0.185584 0.182244 0.17894 0.175711 0.172519 0.16939 0.16628 0.163221 0.160213 0.157246 0.154315 0.151428 0.148575 0.145757 0.142979 0.140236 0.137531 0.134878 0.132264 0.129683 0.127158 0.124657 0.122201 0.119801 0.117454 0.115135 0.112854 0.110611 0.108412 0.106256 0.104136 0.102064 0.100032 0.0980376 0.0960644 0.0941141 0.0921986 0.0903289 0.0884919 0.0866676 0.0848517 0.0830585 0.0813188 0.0796083 0.0779184 0.0762486 0.0746114 0.0730145 0.07144 0.0699091 0.0684029 0.0669311 0.0654618 0.063991 0.0625747 0.0611712 0.059794 0.0584383 0.057092 0.0557857 0.0545103 0.053245 0.052014 0.0507966 0.0496031 0.0484286 0.0472363 0.0460908 0.0449453 0.0438379 0.0427547 0.0416889 0.0406587 0.039632 0.0386399 0.0376444 0.036679 0.035725 0.0348032 0.0338738 0.0329766 0.0320974 0.031239 0.0303946 0.0295579 0.0287406 0.0279636 0.0272025 0.0264528 0.0257049 0.0249971 0.0242688 0.0235974 0.0229332 0.0222832 0.0216475 0.0210144 0.0203963 0.0197842 0.0191988 0.0186158 0.0180418 0.0175081 0.0169621 0.0164348 0.0159216 0.0154083 0.0149023 0.0144097 0.0139175 0.0134389 0.0129693 0.0125249 0.01209 0.0116608 0.0112552 0.0108492 0.0104716 0.0100945 0.00971298 0.00934648 0.00899671 0.00864885 0.00832209 0.00799277 0.00767134 0.00736193 0.00704603 0.00672616 0.00644821 0.00616917 0.00589636 0.00563872 0.00538557 0.00513767 0.0048775 0.00463976 0.00439995 0.00417459 0.00396006 0.00375569 0.00354509 0.00334224 0.00315452 0.00297302 0.00279076 0.0026263 0.00245196 0.00228028 0.00210945 0.00194677 0.0017792 0.00163269 0.00149355 0.00132872 0.00119599 0.00108381 0.000976571 0.000874138 0.000792739 0.000715018 0.000638786 0.0005704 0.000499363 0.000430392 0.000364973 0.00031709 0.000258993 0.000206483 0.000157717 0.000123153 8.89472e-005 ];
FPR_AC = [1 0.959601 0.865491 0.785424 0.719148 0.663737 0.616461 0.57558 0.539738 0.507934 0.479445 0.453768 0.430472 0.409172 0.389577 0.371457 0.35465 0.339019 0.324464 0.310846 0.298028 0.285988 0.27465 0.263937 0.253806 0.244204 0.235093 0.226438 0.218206 0.210378 0.202908 0.195774 0.188957 0.182436 0.176207 0.170246 0.164549 0.159093 0.153875 0.148861 0.144039 0.139403 0.134946 0.130651 0.126519 0.122548 0.118715 0.115027 0.11147 0.108032 0.104724 0.101534 0.0984557 0.095486 0.0926205 0.0898483 0.0871681 0.0845798 0.0820754 0.0796587 0.0773262 0.0750708 0.0728882 0.0707731 0.0687259 0.0667368 0.064818 0.0629577 0.0611519 0.0594067 0.0577179 0.0560841 0.0544985 0.0529581 0.0514649 0.050018 0.0486124 0.0472468 0.0459171 0.044633 0.0433814 0.0421705 0.0409923 0.0398482 0.0387404 0.0376666 0.0366257 0.0356147 0.0346301 0.0336765 0.0327467 0.0318436 0.0309661 0.0301122 0.0292829 0.0284748 0.0276922 0.0269325 0.026191 0.0254737 0.0247732 0.024093 0.0234314 0.0227879 0.0221642 0.0215541 0.0209568 0.020382 0.0198197 0.0192756 0.0187474 0.0182336 0.0177342 0.0172493 0.0167762 0.016316 0.0158698 0.0154344 0.0150098 0.0146001 0.0142004 0.0138116 0.0134328 0.0130652 0.0127044 0.0123556 0.0120147 0.0116826 0.0113593 0.0110461 0.0107418 0.0104462 0.0101581 0.00987871 0.00960505 0.00933802 0.00907705 0.0088246 0.00857756 0.00833797 0.00810508 0.00787879 0.00765781 0.00744191 0.00723238 0.00702797 0.00682949 0.00663576 0.00644589 0.0062599 0.00608094 0.00590594 0.00573464 0.00556917 0.00540783 0.0052517 0.00509978 0.00495111 0.00480601 0.00466412 0.00452421 0.00438855 0.00425668 0.00412836 0.00400366 0.00388146 0.00376355 0.00364873 0.00353631 0.00342814 0.00332092 0.00321762 0.00311719 0.00301998 0.00292501 0.00283259 0.0027419 0.00265348 0.0025683 0.00248561 0.00240428 0.00232507 0.00224813 0.0021735 0.00209994 0.00202881 0.00195978 0.00189254 0.00182685 0.0017633 0.00169984 0.00163933 0.00157983 0.00152178 0.00146513 0.00141015 0.00135659 0.00130415 0.00125331 0.00120456 0.00115728 0.00111124 0.00106674 0.00102429 0.000982904 0.000943325 0.000904434 0.000866834 0.00083082 0.00079592 0.000762104 0.000729314 0.000697383 0.000666369 0.000635818 0.000606404 0.000577128 0.000548904 0.000521709 0.000495114 0.000469793 0.000445445 0.00042216 0.000399492 0.0003776 0.000356406 0.000336168 0.000316777 0.000297703 0.000279229 0.000261832 0.000245137 0.000228758 0.000213383 0.000198286 0.000183724 0.000169886 0.000156842 0.000144265 0.000132481 0.000121218 0.000110049 9.91149e-005 8.90631e-005 7.93551e-005 7.01306e-005 6.1317e-005 5.33066e-005 4.58096e-005 3.85927e-005 3.20934e-005 2.62428e-005 2.06306e-005 1.54069e-005 1.14835e-005 8.22597e-006 ];
plot(Recall_AC, Precision_AC, 'm', 'linewidth', 1);
Recall_LC = [1 0.952335 0.917529 0.893587 0.874094 0.857336 0.842334 0.828555 0.81573 0.803877 0.792753 0.782094 0.77203 0.762255 0.752914 0.743903 0.735211 0.726801 0.718696 0.710627 0.702915 0.695288 0.688014 0.680807 0.673774 0.666922 0.660144 0.653558 0.647139 0.640796 0.634386 0.628225 0.622022 0.616131 0.610225 0.60444 0.5987 0.593078 0.587466 0.582009 0.576635 0.57135 0.566165 0.561032 0.555865 0.55094 0.545812 0.540992 0.536089 0.531234 0.526527 0.521738 0.517048 0.512389 0.50786 0.503258 0.498773 0.49437 0.489836 0.485436 0.481147 0.476827 0.472643 0.468333 0.464288 0.460239 0.455986 0.451923 0.447919 0.443912 0.43992 0.435855 0.431995 0.428095 0.424269 0.420429 0.416624 0.412943 0.409139 0.405499 0.401846 0.39815 0.394539 0.390887 0.387189 0.38373 0.380073 0.376626 0.373066 0.369675 0.36625 0.362918 0.359533 0.356265 0.35296 0.349585 0.34637 0.343098 0.33986 0.33665 0.333522 0.3303 0.327198 0.32416 0.320967 0.317959 0.314926 0.311838 0.308791 0.305774 0.302839 0.299851 0.296841 0.29394 0.290975 0.288157 0.285285 0.282391 0.279556 0.276786 0.273867 0.27115 0.268294 0.265458 0.262761 0.259968 0.2571 0.254464 0.251667 0.248924 0.246158 0.243491 0.240758 0.238165 0.235395 0.232834 0.230088 0.227463 0.224852 0.222149 0.219654 0.217056 0.214523 0.212076 0.209454 0.206999 0.204541 0.20195 0.19952 0.197104 0.19478 0.192284 0.189926 0.187537 0.185172 0.182775 0.1805 0.178161 0.175729 0.173545 0.171232 0.168824 0.166601 0.164309 0.162094 0.159844 0.157645 0.155395 0.153255 0.150959 0.148793 0.146577 0.144381 0.142197 0.140084 0.137858 0.135794 0.133611 0.131559 0.129458 0.127321 0.125224 0.123122 0.120994 0.118795 0.116872 0.114696 0.112642 0.110565 0.10857 0.106477 0.104343 0.102381 0.100351 0.0984016 0.0964301 0.0943454 0.092506 0.0904507 0.0885573 0.0866721 0.0847745 0.0828731 0.0809322 0.0790708 0.0772245 0.0753742 0.0736038 0.0717006 0.0700395 0.0682333 0.0665175 0.0647589 0.0630231 0.0612926 0.0595269 0.0578168 0.0561577 0.0544102 0.0527037 0.0510377 0.0494421 0.0479215 0.046319 0.0448411 0.043338 0.0418427 0.0404883 0.0390755 0.0376461 0.0362843 0.0348995 0.0336144 0.0323171 0.0309535 0.0295674 0.0283778 0.0270388 0.0258255 0.0247323 0.0233528 0.0221649 0.0210173 0.0198714 0.0187242 0.0175639 0.0162799 0.0150777 0.0138476 0.0127807 0.0112777 0.00990477 0.00861509 0.00656059 0.0042966 0.00411044 ];
Precision_LC = [0.14847 0.153465 0.157632 0.161108 0.164172 0.166845 0.169423 0.171923 0.174378 0.176625 0.178914 0.181125 0.183346 0.18559 0.187721 0.189741 0.191867 0.19389 0.195935 0.197904 0.199869 0.201755 0.203846 0.205724 0.207619 0.209626 0.211522 0.213424 0.215395 0.217214 0.219051 0.220859 0.222641 0.224521 0.226316 0.228097 0.229995 0.231688 0.233402 0.235147 0.236872 0.238704 0.240285 0.242041 0.243651 0.245317 0.246982 0.248605 0.250254 0.251802 0.253562 0.255092 0.25674 0.258193 0.259916 0.261421 0.263107 0.264689 0.266161 0.26769 0.269135 0.270622 0.272198 0.273764 0.275285 0.27673 0.278109 0.279606 0.281113 0.282698 0.284143 0.285547 0.287014 0.288522 0.289961 0.291265 0.292683 0.294057 0.295402 0.296775 0.298116 0.299398 0.300762 0.301918 0.303295 0.304537 0.30589 0.307024 0.30835 0.309543 0.310702 0.311909 0.31317 0.314333 0.3155 0.316879 0.318173 0.319448 0.320636 0.321908 0.323166 0.324375 0.325672 0.32685 0.328062 0.329107 0.330306 0.331226 0.332335 0.333268 0.334109 0.335207 0.336148 0.33716 0.338015 0.339087 0.339893 0.340783 0.341625 0.342465 0.343573 0.34445 0.345434 0.346248 0.347045 0.347963 0.348779 0.349589 0.350378 0.35116 0.351866 0.352692 0.353432 0.354242 0.354959 0.355875 0.356671 0.35751 0.358127 0.358806 0.359623 0.360223 0.36124 0.362013 0.362848 0.363799 0.364589 0.3656 0.366325 0.367239 0.368053 0.368873 0.369574 0.370345 0.370965 0.37176 0.372588 0.373055 0.373682 0.37437 0.374996 0.375534 0.376272 0.376813 0.377586 0.378092 0.378695 0.379557 0.38 0.380694 0.381072 0.381612 0.382114 0.38245 0.383054 0.383598 0.383991 0.384462 0.38471 0.385249 0.385591 0.386019 0.386743 0.387182 0.387063 0.387596 0.388023 0.388485 0.38863 0.389005 0.389485 0.389587 0.389885 0.390188 0.390352 0.390737 0.390775 0.391194 0.391416 0.39164 0.3921 0.392087 0.392223 0.392389 0.392429 0.392541 0.392659 0.393005 0.392857 0.393091 0.393503 0.393603 0.393959 0.393889 0.394429 0.39421 0.394338 0.394637 0.394619 0.39468 0.394688 0.394527 0.394973 0.394754 0.394725 0.394546 0.394642 0.394268 0.394468 0.394591 0.394241 0.394381 0.394529 0.394829 0.394357 0.39479 0.394814 0.394355 0.394396 0.394469 0.394398 0.394153 0.394701 0.394932 0.394403 0.394203 0.394017 0.394806 0.39549 0.395617 0.39578 0.39674 0.398321 0.399664 0.400918 0.400737 ];
TPR_LC = [1 0.952335 0.917529 0.893587 0.874094 0.857336 0.842334 0.828555 0.81573 0.803877 0.792753 0.782094 0.77203 0.762255 0.752914 0.743903 0.735211 0.726801 0.718696 0.710627 0.702915 0.695288 0.688014 0.680807 0.673774 0.666922 0.660144 0.653558 0.647139 0.640796 0.634386 0.628225 0.622022 0.616131 0.610225 0.60444 0.5987 0.593078 0.587466 0.582009 0.576635 0.57135 0.566165 0.561032 0.555865 0.55094 0.545812 0.540992 0.536089 0.531234 0.526527 0.521738 0.517048 0.512389 0.50786 0.503258 0.498773 0.49437 0.489836 0.485436 0.481147 0.476827 0.472643 0.468333 0.464288 0.460239 0.455986 0.451923 0.447919 0.443912 0.43992 0.435855 0.431995 0.428095 0.424269 0.420429 0.416624 0.412943 0.409139 0.405499 0.401846 0.39815 0.394539 0.390887 0.387189 0.38373 0.380073 0.376626 0.373066 0.369675 0.36625 0.362918 0.359533 0.356265 0.35296 0.349585 0.34637 0.343098 0.33986 0.33665 0.333522 0.3303 0.327198 0.32416 0.320967 0.317959 0.314926 0.311838 0.308791 0.305774 0.302839 0.299851 0.296841 0.29394 0.290975 0.288157 0.285285 0.282391 0.279556 0.276786 0.273867 0.27115 0.268294 0.265458 0.262761 0.259968 0.2571 0.254464 0.251667 0.248924 0.246158 0.243491 0.240758 0.238165 0.235395 0.232834 0.230088 0.227463 0.224852 0.222149 0.219654 0.217056 0.214523 0.212076 0.209454 0.206999 0.204541 0.20195 0.19952 0.197104 0.19478 0.192284 0.189926 0.187537 0.185172 0.182775 0.1805 0.178161 0.175729 0.173545 0.171232 0.168824 0.166601 0.164309 0.162094 0.159844 0.157645 0.155395 0.153255 0.150959 0.148793 0.146577 0.144381 0.142197 0.140084 0.137858 0.135794 0.133611 0.131559 0.129458 0.127321 0.125224 0.123122 0.120994 0.118795 0.116872 0.114696 0.112642 0.110565 0.10857 0.106477 0.104343 0.102381 0.100351 0.0984016 0.0964301 0.0943454 0.092506 0.0904507 0.0885573 0.0866721 0.0847745 0.0828731 0.0809322 0.0790708 0.0772245 0.0753742 0.0736038 0.0717006 0.0700395 0.0682333 0.0665175 0.0647589 0.0630231 0.0612926 0.0595269 0.0578168 0.0561577 0.0544102 0.0527037 0.0510377 0.0494421 0.0479215 0.046319 0.0448411 0.043338 0.0418427 0.0404883 0.0390755 0.0376461 0.0362843 0.0348995 0.0336144 0.0323171 0.0309535 0.0295674 0.0283778 0.0270388 0.0258255 0.0247323 0.0233528 0.0221649 0.0210173 0.0198714 0.0187242 0.0175639 0.0162799 0.0150777 0.0138476 0.0127807 0.0112777 0.00990477 0.00861509 0.00656059 0.0042966 0.00411044 ];
FPR_LC = [1 0.911281 0.848053 0.805001 0.770601 0.741587 0.716062 0.692785 0.67149 0.65225 0.634165 0.617197 0.601133 0.586017 0.571668 0.558137 0.54509 0.532683 0.520902 0.509537 0.498711 0.488263 0.477951 0.468232 0.458915 0.449713 0.440802 0.432143 0.423866 0.415873 0.408038 0.400546 0.393088 0.385944 0.378985 0.372136 0.365455 0.35887 0.352616 0.346518 0.34053 0.334692 0.329101 0.323542 0.318108 0.312854 0.307531 0.302505 0.297559 0.292732 0.287901 0.283207 0.278601 0.27417 0.269669 0.265423 0.261119 0.256891 0.252844 0.248871 0.245012 0.241212 0.23739 0.233669 0.230062 0.226589 0.223042 0.219644 0.21624 0.212865 0.209593 0.206393 0.203208 0.200048 0.196979 0.194003 0.191027 0.188119 0.185253 0.18246 0.179715 0.177018 0.174354 0.171793 0.169189 0.166711 0.164161 0.161743 0.159322 0.156956 0.154677 0.152425 0.150081 0.147903 0.145694 0.143475 0.141357 0.139227 0.137165 0.135131 0.133154 0.131191 0.129277 0.127403 0.125528 0.123752 0.121939 0.120198 0.118345 0.116656 0.115009 0.113252 0.111589 0.110015 0.10837 0.106751 0.105195 0.103679 0.102131 0.100652 0.0991064 0.0976051 0.0961253 0.0947209 0.0933911 0.091964 0.090615 0.0892453 0.0878452 0.0864706 0.08519 0.0838922 0.0826295 0.0813723 0.0801841 0.0789481 0.0777569 0.0765931 0.0754372 0.0742809 0.0731933 0.07204 0.0709333 0.0698606 0.0687501 0.0676499 0.0666511 0.0655426 0.0644953 0.0634624 0.0623874 0.0613859 0.0604361 0.0594806 0.0585728 0.057651 0.0567093 0.0558521 0.0549778 0.0541025 0.0532127 0.0523453 0.0514922 0.0505572 0.0497719 0.0489682 0.0481459 0.0473408 0.0465614 0.0457942 0.0450072 0.0442858 0.0435471 0.042822 0.0421249 0.0414075 0.0407328 0.0400436 0.0393828 0.03869 0.0380338 0.0373934 0.0366554 0.0359858 0.0353449 0.03472 0.0339989 0.0333468 0.0327754 0.0322155 0.0315944 0.0309696 0.0303591 0.02978 0.0292153 0.0286142 0.0281023 0.0275675 0.0269493 0.0264003 0.0258679 0.0253623 0.0247472 0.0242703 0.0237476 0.0232587 0.0227691 0.0222704 0.0218098 0.021345 0.0208858 0.0204147 0.0199467 0.0195126 0.0190674 0.0186604 0.0182615 0.0178075 0.0173931 0.017016 0.0166008 0.0162332 0.015836 0.0154024 0.015059 0.0146871 0.0143155 0.0139522 0.013602 0.0132281 0.0128802 0.0125431 0.0121792 0.0118514 0.0115121 0.011178 0.0108404 0.0104796 0.0101611 0.00985895 0.00950512 0.00920135 0.00873521 0.00840484 0.00805376 0.00765791 0.00726525 0.00685194 0.00644781 0.0059808 0.00541171 0.00486831 0.00433364 0.00311414 0.00261547 0.00258586 ];
plot(Recall_LC, Precision_LC, 'y', 'linewidth', 1);
Recall_OBJ = [1 0.994519 0.994519 0.994519 0.994519 0.994519 0.994519 0.994519 0.994519 0.994519 0.994519 0.994519 0.99451 0.99451 0.994509 0.994509 0.994509 0.994509 0.99447 0.994463 0.99446 0.994422 0.994331 0.994205 0.994117 0.993605 0.992944 0.992259 0.990246 0.989171 0.987184 0.984946 0.982169 0.979804 0.977743 0.975246 0.973185 0.97104 0.968912 0.966425 0.964422 0.962353 0.960634 0.959145 0.957842 0.956669 0.955733 0.954857 0.954074 0.953028 0.951934 0.950837 0.94969 0.948388 0.946816 0.945191 0.943861 0.941726 0.940179 0.937154 0.934462 0.93188 0.928975 0.925864 0.922151 0.918718 0.915002 0.911687 0.908886 0.90671 0.903771 0.90135 0.898498 0.895195 0.89198 0.887961 0.885139 0.881628 0.877827 0.875026 0.872719 0.87042 0.867652 0.864826 0.861907 0.858456 0.854434 0.850793 0.846882 0.843277 0.839936 0.836804 0.833636 0.830738 0.827303 0.823911 0.819594 0.815722 0.810992 0.80665 0.802791 0.79885 0.794942 0.791138 0.786572 0.78364 0.779469 0.77564 0.770904 0.76651 0.761132 0.756156 0.750881 0.745793 0.74104 0.735524 0.729496 0.724972 0.719892 0.716055 0.71236 0.708697 0.705799 0.702396 0.698458 0.694855 0.690537 0.684156 0.676812 0.668846 0.661155 0.653882 0.647727 0.64212 0.636855 0.632725 0.628671 0.624487 0.620981 0.617868 0.613466 0.609464 0.60444 0.599906 0.593817 0.586833 0.578801 0.57049 0.563003 0.556759 0.550671 0.544785 0.539703 0.534674 0.530143 0.525448 0.520472 0.515104 0.509553 0.503551 0.498106 0.492433 0.485896 0.48027 0.47545 0.469747 0.463994 0.458752 0.453755 0.448415 0.442965 0.436033 0.428679 0.421917 0.415326 0.409981 0.404445 0.399513 0.3947 0.389236 0.38346 0.376653 0.369648 0.362692 0.355834 0.348837 0.341974 0.336349 0.331735 0.326079 0.321045 0.314804 0.308572 0.302454 0.295241 0.28893 0.283274 0.278093 0.272523 0.266684 0.259991 0.253059 0.247545 0.242218 0.238112 0.233922 0.229791 0.225357 0.220946 0.217197 0.213066 0.20949 0.206101 0.201485 0.197407 0.192268 0.186857 0.182159 0.177001 0.170764 0.16398 0.156934 0.150307 0.143741 0.135247 0.127235 0.119624 0.113104 0.105398 0.0987996 0.0924497 0.0870249 0.0815179 0.0775413 0.0750105 0.0727065 0.0709139 0.0697348 0.0688095 0.0679926 0.0673527 0.0666445 0.0663444 0.0657934 0.065323 0.0645726 0.0637847 0.0634004 0.0626409 0.0618201 0.0606051 0.0593216 0.0576939 0.0558356 0.0525981 0.0506723 ];
Precision_OBJ = [0.14847 0.166276 0.166276 0.166276 0.166276 0.166276 0.166276 0.166276 0.166276 0.166276 0.166276 0.166277 0.166278 0.16628 0.166286 0.166286 0.166287 0.166316 0.166347 0.166463 0.166536 0.166847 0.167077 0.167542 0.16816 0.169453 0.170864 0.172598 0.174657 0.177816 0.180633 0.184884 0.188713 0.19224 0.195785 0.199277 0.202519 0.205294 0.208174 0.210751 0.212861 0.214741 0.216728 0.218449 0.220024 0.221435 0.222978 0.223863 0.224768 0.225947 0.22711 0.228387 0.230067 0.232017 0.233639 0.23534 0.237834 0.240243 0.243293 0.246282 0.249258 0.251982 0.254635 0.257118 0.259959 0.263003 0.265846 0.269047 0.271486 0.273954 0.275966 0.278288 0.280164 0.282307 0.285096 0.28726 0.289418 0.291488 0.293837 0.296423 0.29885 0.301392 0.30381 0.306075 0.308452 0.311754 0.314808 0.318097 0.321262 0.324141 0.326729 0.32898 0.331165 0.333645 0.335814 0.337947 0.340508 0.343464 0.34583 0.348005 0.350789 0.352992 0.354972 0.356954 0.359146 0.361158 0.36309 0.364914 0.367021 0.369413 0.371874 0.374745 0.377623 0.380797 0.383618 0.386097 0.388605 0.391232 0.393069 0.395145 0.397107 0.39915 0.400805 0.402153 0.403733 0.405742 0.408096 0.410461 0.413151 0.416291 0.419343 0.421969 0.42433 0.426766 0.42888 0.430605 0.431976 0.433089 0.434504 0.43631 0.437763 0.439326 0.440857 0.443354 0.445489 0.448167 0.450848 0.452782 0.454536 0.45609 0.458156 0.460091 0.461691 0.463658 0.464769 0.466668 0.467784 0.469575 0.470637 0.472743 0.474853 0.477108 0.478407 0.479908 0.481855 0.483442 0.485087 0.48717 0.488875 0.490082 0.491842 0.493572 0.495091 0.497287 0.498919 0.500691 0.501723 0.50342 0.505064 0.506127 0.507797 0.508765 0.509687 0.511754 0.513085 0.514771 0.515613 0.516143 0.517733 0.519007 0.520305 0.521372 0.523135 0.524683 0.525915 0.52716 0.528172 0.529041 0.529755 0.531447 0.532311 0.532244 0.533097 0.533861 0.534544 0.535282 0.536982 0.537733 0.537856 0.537519 0.537511 0.538555 0.538944 0.539682 0.540458 0.540769 0.541157 0.541611 0.541747 0.542405 0.543894 0.543284 0.543263 0.542888 0.540704 0.540176 0.541164 0.539919 0.541642 0.541183 0.541325 0.541032 0.541545 0.541501 0.541475 0.542516 0.543121 0.543337 0.543761 0.543775 0.543751 0.544441 0.545179 0.545265 0.545467 0.545166 0.546178 0.545897 0.546331 0.546213 0.546686 0.545969 0.544417 0.542984 0.541229 0.539259 ];
TPR_OBJ = [1 0.994519 0.994519 0.994519 0.994519 0.994519 0.994519 0.994519 0.994519 0.994519 0.994519 0.994519 0.99451 0.99451 0.994509 0.994509 0.994509 0.994509 0.99447 0.994463 0.99446 0.994422 0.994331 0.994205 0.994117 0.993605 0.992944 0.992259 0.990246 0.989171 0.987184 0.984946 0.982169 0.979804 0.977743 0.975246 0.973185 0.97104 0.968912 0.966425 0.964422 0.962353 0.960634 0.959145 0.957842 0.956669 0.955733 0.954857 0.954074 0.953028 0.951934 0.950837 0.94969 0.948388 0.946816 0.945191 0.943861 0.941726 0.940179 0.937154 0.934462 0.93188 0.928975 0.925864 0.922151 0.918718 0.915002 0.911687 0.908886 0.90671 0.903771 0.90135 0.898498 0.895195 0.89198 0.887961 0.885139 0.881628 0.877827 0.875026 0.872719 0.87042 0.867652 0.864826 0.861907 0.858456 0.854434 0.850793 0.846882 0.843277 0.839936 0.836804 0.833636 0.830738 0.827303 0.823911 0.819594 0.815722 0.810992 0.80665 0.802791 0.79885 0.794942 0.791138 0.786572 0.78364 0.779469 0.77564 0.770904 0.76651 0.761132 0.756156 0.750881 0.745793 0.74104 0.735524 0.729496 0.724972 0.719892 0.716055 0.71236 0.708697 0.705799 0.702396 0.698458 0.694855 0.690537 0.684156 0.676812 0.668846 0.661155 0.653882 0.647727 0.64212 0.636855 0.632725 0.628671 0.624487 0.620981 0.617868 0.613466 0.609464 0.60444 0.599906 0.593817 0.586833 0.578801 0.57049 0.563003 0.556759 0.550671 0.544785 0.539703 0.534674 0.530143 0.525448 0.520472 0.515104 0.509553 0.503551 0.498106 0.492433 0.485896 0.48027 0.47545 0.469747 0.463994 0.458752 0.453755 0.448415 0.442965 0.436033 0.428679 0.421917 0.415326 0.409981 0.404445 0.399513 0.3947 0.389236 0.38346 0.376653 0.369648 0.362692 0.355834 0.348837 0.341974 0.336349 0.331735 0.326079 0.321045 0.314804 0.308572 0.302454 0.295241 0.28893 0.283274 0.278093 0.272523 0.266684 0.259991 0.253059 0.247545 0.242218 0.238112 0.233922 0.229791 0.225357 0.220946 0.217197 0.213066 0.20949 0.206101 0.201485 0.197407 0.192268 0.186857 0.182159 0.177001 0.170764 0.16398 0.156934 0.150307 0.143741 0.135247 0.127235 0.119624 0.113104 0.105398 0.0987996 0.0924497 0.0870249 0.0815179 0.0775413 0.0750105 0.0727065 0.0709139 0.0697348 0.0688095 0.0679926 0.0673527 0.0666445 0.0663444 0.0657934 0.065323 0.0645726 0.0637847 0.0634004 0.0626409 0.0618201 0.0606051 0.0593216 0.0576939 0.0558356 0.0525981 0.0506723 ];
FPR_OBJ = [1 0.885711 0.885711 0.885711 0.88571 0.885709 0.885709 0.885709 0.885707 0.885707 0.885707 0.885683 0.885672 0.885644 0.8856 0.885586 0.88557 0.885518 0.88509 0.88483 0.884545 0.883471 0.88247 0.881046 0.878551 0.873889 0.868953 0.861576 0.851325 0.838886 0.826052 0.809596 0.79293 0.777339 0.761191 0.745333 0.730476 0.717253 0.704576 0.692273 0.681777 0.671875 0.66269 0.65539 0.648444 0.642301 0.635879 0.631231 0.627236 0.622796 0.618812 0.614432 0.609807 0.60531 0.600525 0.595549 0.589511 0.582816 0.575455 0.567992 0.560458 0.553196 0.546016 0.538951 0.530085 0.520399 0.511493 0.503284 0.495999 0.489265 0.48289 0.476113 0.469317 0.462088 0.453798 0.446303 0.439463 0.432877 0.426322 0.420552 0.415168 0.410032 0.404862 0.399661 0.394145 0.387856 0.38116 0.374871 0.368629 0.362589 0.357166 0.352403 0.347642 0.342979 0.338382 0.333979 0.329004 0.323501 0.317637 0.312459 0.307214 0.302676 0.298463 0.294533 0.290104 0.286556 0.28262 0.278856 0.27462 0.27003 0.264758 0.259249 0.253989 0.248719 0.243985 0.239158 0.234862 0.231258 0.227705 0.224792 0.221982 0.219048 0.216282 0.213713 0.210817 0.207836 0.204141 0.199705 0.194982 0.18988 0.185015 0.18042 0.176275 0.172877 0.169739 0.167094 0.165016 0.163081 0.161078 0.15896 0.156957 0.154818 0.152397 0.149751 0.146676 0.14305 0.139173 0.135437 0.131952 0.128728 0.125881 0.123002 0.120369 0.118058 0.116211 0.114172 0.112405 0.110198 0.108139 0.106051 0.103801 0.101176 0.0989392 0.0966775 0.0946946 0.0928901 0.0908362 0.0888824 0.0869737 0.0849883 0.0830102 0.0807268 0.0785205 0.0765302 0.074598 0.072813 0.0712915 0.0697878 0.0681933 0.0666392 0.0648626 0.0631975 0.0609749 0.0588672 0.0568398 0.0548356 0.0528914 0.0515099 0.0501489 0.0487628 0.0474327 0.0460134 0.0445382 0.0428168 0.0412976 0.0400483 0.0390341 0.0380905 0.0372717 0.0362664 0.0353122 0.034298 0.0333018 0.0324765 0.0317025 0.0309567 0.0302377 0.0294337 0.0287785 0.0281721 0.0274537 0.0266808 0.0258259 0.0247882 0.0238499 0.0227696 0.0215785 0.0204539 0.019289 0.0180033 0.0166523 0.0155732 0.0144008 0.0132657 0.0122392 0.0112844 0.0104368 0.00975928 0.0091743 0.00864538 0.00818478 0.00776945 0.00750215 0.00729809 0.00713336 0.00697951 0.00685596 0.0067659 0.00668742 0.00660185 0.00653456 0.00645739 0.00635793 0.00628325 0.00617667 0.00609427 0.00600528 0.005888 0.00578401 0.00564388 0.00547762 0.0052586 0.00499426 0.00472075 0.00431143 0.00393924 ];
plot(Recall_OBJ, Precision_OBJ, ':k', 'linewidth', 1);
Recall_BMS = [1 0.93846 0.936992 0.933609 0.929273 0.924888 0.922353 0.919868 0.917559 0.915252 0.912025 0.908492 0.905609 0.90256 0.899162 0.895314 0.892072 0.888623 0.885127 0.882069 0.878373 0.875233 0.871877 0.868067 0.864402 0.861297 0.857794 0.85408 0.85014 0.846502 0.843129 0.84025 0.83658 0.832668 0.828717 0.825268 0.821281 0.817723 0.814387 0.810899 0.807397 0.803713 0.800352 0.796922 0.792636 0.788769 0.785115 0.781555 0.777976 0.774361 0.771439 0.767591 0.763413 0.758738 0.755593 0.752491 0.749432 0.746183 0.74277 0.739335 0.736706 0.732924 0.72961 0.725792 0.722021 0.716919 0.713518 0.710096 0.706726 0.702194 0.699117 0.695725 0.692187 0.688394 0.685575 0.682227 0.678381 0.675212 0.671641 0.66837 0.665406 0.662547 0.659568 0.65629 0.65335 0.648836 0.64281 0.639766 0.637022 0.632805 0.630322 0.627086 0.624419 0.621228 0.6179 0.614827 0.611938 0.608333 0.605838 0.602394 0.599414 0.596279 0.592705 0.589607 0.586483 0.583743 0.581068 0.578358 0.575689 0.57243 0.569018 0.565829 0.562802 0.559594 0.556011 0.55239 0.549433 0.545944 0.542918 0.540117 0.537326 0.53434 0.531834 0.52959 0.526522 0.52354 0.520814 0.518121 0.516406 0.506243 0.50336 0.501054 0.498584 0.496213 0.493039 0.489767 0.487071 0.484532 0.48126 0.478731 0.475843 0.473282 0.470207 0.467603 0.464066 0.46166 0.458925 0.455592 0.452841 0.450254 0.447455 0.44466 0.442032 0.439508 0.436281 0.433676 0.431182 0.42877 0.425972 0.423328 0.420508 0.417883 0.415489 0.412629 0.410092 0.407936 0.405674 0.402754 0.399937 0.397986 0.395527 0.390999 0.388216 0.385968 0.383493 0.38063 0.378035 0.37541 0.372794 0.370084 0.367101 0.364533 0.36183 0.359343 0.356454 0.353525 0.351258 0.348815 0.346471 0.344397 0.340966 0.338113 0.334613 0.332093 0.329682 0.327115 0.324556 0.321728 0.319016 0.316536 0.314041 0.311204 0.308462 0.306601 0.303357 0.300686 0.298076 0.295751 0.293845 0.291136 0.288591 0.286522 0.284261 0.28209 0.279088 0.277154 0.274725 0.271785 0.269602 0.267214 0.264192 0.261967 0.259332 0.256678 0.254311 0.251484 0.249216 0.245844 0.24316 0.240897 0.238203 0.235269 0.232896 0.230204 0.227401 0.224861 0.222322 0.219575 0.216872 0.213943 0.21177 0.207637 0.204128 0.20144 0.197941 0.195025 0.191374 0.187008 0.183132 0.178857 0.174636 0.170226 0.165253 0.160771 0.156551 0.153268 ];
Precision_BMS = [0.14847 0.228631 0.233011 0.241335 0.249768 0.257911 0.263524 0.26748 0.272298 0.276613 0.282418 0.288247 0.294093 0.299491 0.305505 0.31118 0.317695 0.323552 0.328421 0.333669 0.338813 0.34364 0.348387 0.353408 0.357904 0.363343 0.367891 0.372352 0.376661 0.380766 0.385048 0.38908 0.393387 0.397827 0.401847 0.405502 0.409212 0.413901 0.417619 0.420993 0.424908 0.428124 0.431325 0.434806 0.438706 0.441778 0.444475 0.447794 0.451078 0.454361 0.457492 0.460405 0.463864 0.466322 0.469275 0.471507 0.474255 0.477232 0.480086 0.483033 0.485187 0.487381 0.489946 0.492165 0.495023 0.497984 0.499695 0.501975 0.504187 0.506204 0.508439 0.510616 0.512585 0.514982 0.516671 0.518626 0.520625 0.522752 0.524869 0.526987 0.528961 0.530605 0.532352 0.533872 0.535793 0.537779 0.54078 0.542372 0.544086 0.545503 0.547235 0.54899 0.550589 0.55171 0.553426 0.55499 0.556488 0.558297 0.559459 0.560954 0.562112 0.563331 0.564429 0.565428 0.565823 0.567012 0.568089 0.569405 0.57057 0.571943 0.573217 0.574389 0.575421 0.576646 0.578154 0.579326 0.580486 0.581433 0.582398 0.583202 0.583948 0.585119 0.58632 0.587242 0.588792 0.589157 0.590668 0.591504 0.592035 0.594534 0.594884 0.596069 0.597248 0.598306 0.599342 0.600302 0.601446 0.602064 0.602822 0.603636 0.604337 0.605028 0.605699 0.606497 0.606908 0.608145 0.609079 0.609838 0.610442 0.611041 0.611566 0.612315 0.612961 0.613055 0.613522 0.614129 0.61496 0.615562 0.61597 0.616591 0.617274 0.617321 0.617824 0.618584 0.618945 0.619484 0.620081 0.620589 0.621225 0.621791 0.62215 0.623278 0.623764 0.623916 0.62392 0.624291 0.624173 0.624565 0.62525 0.624959 0.625326 0.625557 0.626037 0.626515 0.626659 0.627045 0.626988 0.627567 0.627906 0.628341 0.628387 0.628399 0.628824 0.629104 0.629428 0.629739 0.629667 0.629579 0.629627 0.630075 0.629842 0.630008 0.630156 0.630285 0.630198 0.630444 0.630751 0.630742 0.631481 0.631657 0.631941 0.632307 0.632655 0.633373 0.633901 0.633922 0.634293 0.634203 0.634547 0.63442 0.63509 0.635098 0.635246 0.635409 0.635895 0.635984 0.63599 0.635905 0.63636 0.636496 0.636223 0.636087 0.636436 0.636361 0.636366 0.636853 0.636846 0.636365 0.636557 0.636415 0.636908 0.636869 0.636746 0.637152 0.637468 0.638169 0.63798 0.63791 0.638143 0.63835 0.639136 0.639319 0.638693 0.638331 0.637888 0.637994 ];
TPR_BMS = [1 0.93846 0.936992 0.933609 0.929273 0.924888 0.922353 0.919868 0.917559 0.915252 0.912025 0.908492 0.905609 0.90256 0.899162 0.895314 0.892072 0.888623 0.885127 0.882069 0.878373 0.875233 0.871877 0.868067 0.864402 0.861297 0.857794 0.85408 0.85014 0.846502 0.843129 0.84025 0.83658 0.832668 0.828717 0.825268 0.821281 0.817723 0.814387 0.810899 0.807397 0.803713 0.800352 0.796922 0.792636 0.788769 0.785115 0.781555 0.777976 0.774361 0.771439 0.767591 0.763413 0.758738 0.755593 0.752491 0.749432 0.746183 0.74277 0.739335 0.736706 0.732924 0.72961 0.725792 0.722021 0.716919 0.713518 0.710096 0.706726 0.702194 0.699117 0.695725 0.692187 0.688394 0.685575 0.682227 0.678381 0.675212 0.671641 0.66837 0.665406 0.662547 0.659568 0.65629 0.65335 0.648836 0.64281 0.639766 0.637022 0.632805 0.630322 0.627086 0.624419 0.621228 0.6179 0.614827 0.611938 0.608333 0.605838 0.602394 0.599414 0.596279 0.592705 0.589607 0.586483 0.583743 0.581068 0.578358 0.575689 0.57243 0.569018 0.565829 0.562802 0.559594 0.556011 0.55239 0.549433 0.545944 0.542918 0.540117 0.537326 0.53434 0.531834 0.52959 0.526522 0.52354 0.520814 0.518121 0.516406 0.506243 0.50336 0.501054 0.498584 0.496213 0.493039 0.489767 0.487071 0.484532 0.48126 0.478731 0.475843 0.473282 0.470207 0.467603 0.464066 0.46166 0.458925 0.455592 0.452841 0.450254 0.447455 0.44466 0.442032 0.439508 0.436281 0.433676 0.431182 0.42877 0.425972 0.423328 0.420508 0.417883 0.415489 0.412629 0.410092 0.407936 0.405674 0.402754 0.399937 0.397986 0.395527 0.390999 0.388216 0.385968 0.383493 0.38063 0.378035 0.37541 0.372794 0.370084 0.367101 0.364533 0.36183 0.359343 0.356454 0.353525 0.351258 0.348815 0.346471 0.344397 0.340966 0.338113 0.334613 0.332093 0.329682 0.327115 0.324556 0.321728 0.319016 0.316536 0.314041 0.311204 0.308462 0.306601 0.303357 0.300686 0.298076 0.295751 0.293845 0.291136 0.288591 0.286522 0.284261 0.28209 0.279088 0.277154 0.274725 0.271785 0.269602 0.267214 0.264192 0.261967 0.259332 0.256678 0.254311 0.251484 0.249216 0.245844 0.24316 0.240897 0.238203 0.235269 0.232896 0.230204 0.227401 0.224861 0.222322 0.219575 0.216872 0.213943 0.21177 0.207637 0.204128 0.20144 0.197941 0.195025 0.191374 0.187008 0.183132 0.178857 0.174636 0.170226 0.165253 0.160771 0.156551 0.153268 ];
FPR_BMS = [1 0.605676 0.587752 0.555565 0.524753 0.498496 0.482311 0.470959 0.460048 0.450536 0.438842 0.426807 0.416685 0.40688 0.396023 0.385692 0.374952 0.365935 0.357355 0.348805 0.340564 0.332751 0.325731 0.317863 0.310838 0.304021 0.29756 0.290859 0.284555 0.278501 0.272891 0.267902 0.262263 0.256929 0.251721 0.247248 0.243001 0.237505 0.233289 0.229078 0.224706 0.220811 0.217216 0.213264 0.208672 0.205173 0.202136 0.198406 0.195059 0.191886 0.188711 0.18502 0.181442 0.178331 0.175504 0.172915 0.170509 0.167859 0.165306 0.162569 0.160406 0.157957 0.155417 0.152955 0.150303 0.146646 0.144511 0.142459 0.14026 0.137939 0.13609 0.134109 0.132372 0.13018 0.128487 0.126529 0.124763 0.122924 0.121186 0.119104 0.117655 0.11612 0.114665 0.113171 0.111561 0.109564 0.106365 0.105196 0.103636 0.102169 0.100929 0.0993616 0.0982209 0.0970436 0.0957964 0.0945594 0.0932621 0.0916754 0.0907554 0.0896459 0.088683 0.0874098 0.0860545 0.0849249 0.0839587 0.0829401 0.082009 0.0810602 0.0800019 0.0787523 0.0777752 0.076968 0.0758952 0.0748448 0.0736679 0.0727724 0.0719143 0.0709977 0.0701625 0.0693236 0.0687129 0.0678364 0.0671169 0.0663862 0.0654755 0.0647447 0.0638351 0.0631086 0.0627566 0.0588311 0.0582802 0.0576269 0.0568861 0.0562173 0.055494 0.0547634 0.0540256 0.0532779 0.052505 0.0519607 0.0513527 0.050804 0.0502124 0.049575 0.0488842 0.0483868 0.0478622 0.0471399 0.0465155 0.045972 0.0454861 0.0448948 0.044273 0.0438894 0.0432737 0.0427719 0.0422342 0.0418123 0.0413168 0.0407692 0.0401123 0.0397216 0.039332 0.0388267 0.0384093 0.0379515 0.0375245 0.0371351 0.0365912 0.0362298 0.0359311 0.0348294 0.0342987 0.0339848 0.0336445 0.033191 0.0328553 0.0324365 0.0320791 0.0317972 0.0313692 0.0310397 0.0306572 0.0303753 0.030007 0.029667 0.0292772 0.0289318 0.0285446 0.0282808 0.0278228 0.0274341 0.0268945 0.0265643 0.026234 0.0259006 0.0255652 0.0252301 0.0249334 0.0245757 0.0243292 0.0240216 0.0236866 0.0234857 0.0231674 0.0228076 0.022509 0.0222937 0.0220506 0.0218455 0.021521 0.021261 0.0209723 0.0206843 0.0203463 0.0201397 0.0198981 0.0196066 0.0192852 0.0190819 0.0186909 0.0184805 0.0182233 0.0179892 0.0176767 0.0174555 0.0172712 0.017028 0.0167184 0.0165236 0.0163484 0.0160324 0.0157939 0.0156054 0.0153689 0.0151556 0.0149264 0.0146878 0.0144889 0.0142661 0.0140302 0.0138062 0.0135588 0.0133888 0.0131379 0.0129213 0.0127397 0.0125117 0.0123226 0.0120706 0.0117574 0.0114518 0.0112083 0.011027 0.0108897 0.0107942 ];
plot(Recall_BMS, Precision_BMS, ':b', 'linewidth', 1);
Recall_COV = [1 0.972177 0.936191 0.907311 0.882595 0.860937 0.841245 0.823253 0.806659 0.791145 0.776632 0.762931 0.749915 0.737537 0.725709 0.714324 0.703435 0.692935 0.682788 0.67302 0.663559 0.654357 0.645417 0.636732 0.628297 0.620115 0.61216 0.604378 0.596788 0.58937 0.582088 0.575004 0.56808 0.561322 0.554702 0.548173 0.541776 0.535477 0.52927 0.52318 0.517178 0.511287 0.505526 0.499857 0.494285 0.488812 0.483434 0.478113 0.472896 0.467726 0.46264 0.457617 0.452666 0.447774 0.442946 0.438173 0.433466 0.428798 0.424227 0.419702 0.415226 0.410821 0.406449 0.402146 0.397878 0.393624 0.389441 0.385299 0.381183 0.377113 0.373108 0.369104 0.365175 0.361238 0.357355 0.353507 0.34969 0.345908 0.342175 0.338481 0.334821 0.331187 0.327595 0.324031 0.320508 0.31703 0.313593 0.310191 0.306824 0.303463 0.30017 0.296898 0.293655 0.29045 0.287261 0.284107 0.280971 0.277889 0.274816 0.271786 0.268778 0.265797 0.262841 0.259915 0.257012 0.254129 0.25128 0.248476 0.245675 0.242894 0.240156 0.237413 0.234696 0.232011 0.229332 0.226693 0.224082 0.221492 0.218928 0.216385 0.213864 0.21137 0.208894 0.206438 0.203992 0.201569 0.199162 0.196787 0.194407 0.192044 0.189727 0.187431 0.185114 0.182844 0.180557 0.178298 0.176044 0.173823 0.171626 0.169417 0.167237 0.165075 0.162937 0.160807 0.158676 0.156571 0.154487 0.152432 0.150387 0.148355 0.146324 0.144326 0.142332 0.140357 0.138374 0.1364 0.134464 0.132527 0.130614 0.12872 0.126819 0.124939 0.123084 0.121249 0.119396 0.117557 0.11575 0.113947 0.112141 0.110364 0.108606 0.106847 0.105106 0.103391 0.101682 0.0999701 0.0982722 0.0965989 0.0949374 0.0932694 0.091641 0.090012 0.0883799 0.0867567 0.0851491 0.0835583 0.0819783 0.0804014 0.0788347 0.0772988 0.075788 0.0742645 0.072763 0.0712874 0.0698143 0.0683591 0.0669047 0.0654636 0.0640552 0.062662 0.0612599 0.0598782 0.0585173 0.0571509 0.0558077 0.0544759 0.0531448 0.0518473 0.0505659 0.0492674 0.0479716 0.0467116 0.0454411 0.0441778 0.0429422 0.041707 0.0404986 0.0392981 0.0381062 0.0368786 0.0357024 0.0345046 0.0333408 0.0321673 0.0309862 0.0298275 0.0286955 0.027568 0.0264655 0.0253412 0.0242557 0.023179 0.0221049 0.0210389 0.0199915 0.0189478 0.0179381 0.0169192 0.0159118 0.0149132 0.0139314 0.0129542 0.0119776 0.011038 0.0100941 0.00915925 0.00823511 0.00730022 0.00639713 0.00551737 0.00463441 0.00377856 0.00292571 0.0020901 0.00125977 0.000452116 ];
Precision_COV = [0.14847 0.226022 0.270316 0.295688 0.313821 0.328123 0.339939 0.350051 0.358901 0.366791 0.373947 0.380514 0.386562 0.392164 0.397398 0.40228 0.406868 0.411203 0.415303 0.419209 0.422928 0.426479 0.429902 0.433194 0.436372 0.43944 0.442407 0.445255 0.447996 0.450677 0.453274 0.455818 0.458282 0.46068 0.463008 0.465271 0.467487 0.469645 0.471743 0.4738 0.475809 0.477764 0.479688 0.48156 0.48341 0.485219 0.487014 0.488756 0.490485 0.492156 0.493805 0.495423 0.497012 0.498573 0.500116 0.501624 0.503135 0.504618 0.506083 0.507515 0.50894 0.510344 0.511739 0.513101 0.514441 0.515763 0.517064 0.518345 0.519595 0.520848 0.522075 0.523287 0.524504 0.525679 0.526842 0.528013 0.529147 0.530285 0.531419 0.53253 0.533608 0.534683 0.535731 0.536752 0.537774 0.538768 0.539765 0.540754 0.541741 0.542697 0.543655 0.544607 0.545538 0.546487 0.547441 0.548394 0.549338 0.550263 0.55118 0.552094 0.553005 0.553885 0.55478 0.555678 0.556538 0.557402 0.558279 0.559136 0.559985 0.560831 0.561665 0.562489 0.56331 0.564126 0.564926 0.565723 0.566517 0.567312 0.568117 0.568916 0.569695 0.570479 0.571266 0.572023 0.572775 0.573538 0.574302 0.575051 0.575783 0.576528 0.577286 0.577971 0.578672 0.579415 0.580126 0.580819 0.581504 0.582196 0.582939 0.583643 0.584369 0.585117 0.585882 0.58659 0.587291 0.587966 0.588655 0.589343 0.590068 0.590787 0.591447 0.592144 0.592831 0.593526 0.594187 0.594817 0.595467 0.596124 0.596749 0.597419 0.598038 0.598676 0.599325 0.599962 0.600558 0.601184 0.601834 0.602497 0.603097 0.603732 0.604352 0.605006 0.605664 0.606303 0.606948 0.607557 0.608184 0.608798 0.609415 0.610038 0.610674 0.61136 0.611951 0.612595 0.61323 0.613849 0.61443 0.61504 0.61562 0.616188 0.61679 0.617328 0.617854 0.618393 0.618977 0.619509 0.620113 0.620617 0.621173 0.621726 0.622225 0.622805 0.623334 0.623861 0.624408 0.62497 0.625483 0.626027 0.626568 0.62707 0.627548 0.628072 0.628627 0.629133 0.629726 0.63029 0.630789 0.631352 0.63193 0.632473 0.632997 0.633547 0.634054 0.634534 0.635108 0.635678 0.636134 0.63663 0.637174 0.637795 0.638351 0.638826 0.639255 0.639754 0.640326 0.64089 0.641557 0.642179 0.642669 0.643323 0.643886 0.644459 0.644978 0.645637 0.646032 0.646527 0.647292 0.64773 0.648284 0.648822 0.649609 0.649916 0.650496 0.651146 0.651962 0.652331 ];
TPR_COV = [1 0.972177 0.936191 0.907311 0.882595 0.860937 0.841245 0.823253 0.806659 0.791145 0.776632 0.762931 0.749915 0.737537 0.725709 0.714324 0.703435 0.692935 0.682788 0.67302 0.663559 0.654357 0.645417 0.636732 0.628297 0.620115 0.61216 0.604378 0.596788 0.58937 0.582088 0.575004 0.56808 0.561322 0.554702 0.548173 0.541776 0.535477 0.52927 0.52318 0.517178 0.511287 0.505526 0.499857 0.494285 0.488812 0.483434 0.478113 0.472896 0.467726 0.46264 0.457617 0.452666 0.447774 0.442946 0.438173 0.433466 0.428798 0.424227 0.419702 0.415226 0.410821 0.406449 0.402146 0.397878 0.393624 0.389441 0.385299 0.381183 0.377113 0.373108 0.369104 0.365175 0.361238 0.357355 0.353507 0.34969 0.345908 0.342175 0.338481 0.334821 0.331187 0.327595 0.324031 0.320508 0.31703 0.313593 0.310191 0.306824 0.303463 0.30017 0.296898 0.293655 0.29045 0.287261 0.284107 0.280971 0.277889 0.274816 0.271786 0.268778 0.265797 0.262841 0.259915 0.257012 0.254129 0.25128 0.248476 0.245675 0.242894 0.240156 0.237413 0.234696 0.232011 0.229332 0.226693 0.224082 0.221492 0.218928 0.216385 0.213864 0.21137 0.208894 0.206438 0.203992 0.201569 0.199162 0.196787 0.194407 0.192044 0.189727 0.187431 0.185114 0.182844 0.180557 0.178298 0.176044 0.173823 0.171626 0.169417 0.167237 0.165075 0.162937 0.160807 0.158676 0.156571 0.154487 0.152432 0.150387 0.148355 0.146324 0.144326 0.142332 0.140357 0.138374 0.1364 0.134464 0.132527 0.130614 0.12872 0.126819 0.124939 0.123084 0.121249 0.119396 0.117557 0.11575 0.113947 0.112141 0.110364 0.108606 0.106847 0.105106 0.103391 0.101682 0.0999701 0.0982722 0.0965989 0.0949374 0.0932694 0.091641 0.090012 0.0883799 0.0867567 0.0851491 0.0835583 0.0819783 0.0804014 0.0788347 0.0772988 0.075788 0.0742645 0.072763 0.0712874 0.0698143 0.0683591 0.0669047 0.0654636 0.0640552 0.062662 0.0612599 0.0598782 0.0585173 0.0571509 0.0558077 0.0544759 0.0531448 0.0518473 0.0505659 0.0492674 0.0479716 0.0467116 0.0454411 0.0441778 0.0429422 0.041707 0.0404986 0.0392981 0.0381062 0.0368786 0.0357024 0.0345046 0.0333408 0.0321673 0.0309862 0.0298275 0.0286955 0.027568 0.0264655 0.0253412 0.0242557 0.023179 0.0221049 0.0210389 0.0199915 0.0189478 0.0179381 0.0169192 0.0159118 0.0149132 0.0139314 0.0129542 0.0119776 0.011038 0.0100941 0.00915925 0.00823511 0.00730022 0.00639713 0.00551737 0.00463441 0.00377856 0.00292571 0.0020901 0.00125977 0.000452116 ];
FPR_COV = [1 0.57256 0.426079 0.358466 0.315927 0.285539 0.262181 0.243398 0.227812 0.214532 0.203005 0.192843 0.183787 0.175658 0.168293 0.161582 0.155426 0.149743 0.144481 0.139589 0.13503 0.130755 0.12673 0.122936 0.119351 0.115957 0.112736 0.109678 0.106775 0.103997 0.101346 0.098804 0.0963726 0.0940389 0.0917961 0.08964 0.0875656 0.0855654 0.0836405 0.0817812 0.0799865 0.0782536 0.0765777 0.074957 0.0733855 0.0718633 0.0703848 0.0689544 0.0675619 0.0662146 0.0649065 0.0636339 0.062398 0.0611961 0.0600241 0.0588826 0.0577649 0.0566787 0.0556175 0.0545842 0.0535753 0.0525893 0.0516231 0.0506811 0.0497606 0.0488593 0.0479814 0.0471222 0.0462835 0.0454616 0.0446575 0.0438716 0.0430993 0.0423431 0.041604 0.0408777 0.0401679 0.039469 0.0387834 0.0381121 0.0374547 0.0368125 0.0361836 0.0355671 0.0349647 0.0343738 0.0337946 0.0332255 0.0326671 0.0321177 0.0315789 0.0310511 0.0305314 0.0300184 0.0295133 0.0290156 0.0285275 0.0280501 0.0275796 0.0271164 0.0266609 0.0262128 0.0257711 0.0253384 0.0249131 0.0244945 0.0240838 0.0236792 0.0232803 0.0228884 0.0225041 0.0221249 0.021752 0.0213859 0.0210243 0.020669 0.0203187 0.0199728 0.0196322 0.0192974 0.0189686 0.0186441 0.0183243 0.0180103 0.0177014 0.0173971 0.0170958 0.0167999 0.0165086 0.0162212 0.0159394 0.0156635 0.0153907 0.0151212 0.0148546 0.0145925 0.0143341 0.0140799 0.0138276 0.0135804 0.0133354 0.0130933 0.0128537 0.0126196 0.0123882 0.0121603 0.0119354 0.0117133 0.011493 0.0112774 0.0110661 0.0108569 0.010651 0.0104472 0.0102472 0.01005 0.00985589 0.00966301 0.00947351 0.00928766 0.00910413 0.00892229 0.00874228 0.00856459 0.00839125 0.00822017 0.00805091 0.00788329 0.00771918 0.00755734 0.00739805 0.00723974 0.0070845 0.00693197 0.00678091 0.0066319 0.00648405 0.00633935 0.00619654 0.00605563 0.00591689 0.00578004 0.00564647 0.00551387 0.00538299 0.00525419 0.00512697 0.00500193 0.00487874 0.00475802 0.00463916 0.00452168 0.00440581 0.00429179 0.00417897 0.00406883 0.00395886 0.00385076 0.0037445 0.00363984 0.00353794 0.00343661 0.00333689 0.00323846 0.00314246 0.00304687 0.00295449 0.00286269 0.0027715 0.00268254 0.00259513 0.00250961 0.00242563 0.00234304 0.00226167 0.00218206 0.00210452 0.00202788 0.00195253 0.00187846 0.00180602 0.00173511 0.00166463 0.00159555 0.00152754 0.00146116 0.00139666 0.00133313 0.00127128 0.00120979 0.00115032 0.00109193 0.00103476 0.000978582 0.000923293 0.00086931 0.000816593 0.000764972 0.000714077 0.000664403 0.000616258 0.000568933 0.000523237 0.000477342 0.000433234 0.000390136 0.000347923 0.00030689 0.000266856 0.00022754 0.000189814 0.000153184 0.000117391 8.29097e-005 4.96499e-005 1.73978e-005 ];
plot(Recall_COV, Precision_COV, ':g', 'linewidth', 1);
Recall_SS = [1 0.999991 0.999967 0.999919 0.999828 0.999662 0.999406 0.998993 0.998435 0.997674 0.996663 0.995414 0.993934 0.992143 0.990143 0.988012 0.985617 0.983079 0.980363 0.977525 0.974459 0.97127 0.96795 0.964478 0.960883 0.957174 0.953283 0.949303 0.945183 0.940914 0.936489 0.931945 0.927361 0.922644 0.917817 0.912911 0.907903 0.902763 0.897588 0.892308 0.887028 0.881713 0.876313 0.870833 0.865343 0.859719 0.854071 0.848363 0.842607 0.836819 0.831024 0.825179 0.819278 0.813308 0.807317 0.801325 0.795293 0.789223 0.783049 0.776878 0.77071 0.764551 0.758394 0.752241 0.746075 0.739922 0.733777 0.727647 0.721504 0.7154 0.709269 0.703136 0.696978 0.690834 0.684681 0.678534 0.672386 0.666229 0.660077 0.653939 0.647788 0.641665 0.635553 0.629458 0.623378 0.617289 0.611227 0.605164 0.59914 0.593118 0.587117 0.581127 0.575168 0.569257 0.563357 0.557455 0.551551 0.545668 0.539826 0.533992 0.528203 0.522413 0.516638 0.5109 0.505217 0.499553 0.49391 0.488319 0.482707 0.477094 0.471516 0.465989 0.46049 0.45503 0.449605 0.444175 0.438826 0.433505 0.428192 0.422932 0.417684 0.412499 0.407341 0.40221 0.397142 0.392118 0.387144 0.382201 0.379391 0.374516 0.36967 0.364857 0.360059 0.35529 0.350586 0.345856 0.341202 0.336598 0.332022 0.327513 0.323021 0.318562 0.314144 0.309799 0.305506 0.301231 0.296977 0.292752 0.288559 0.284438 0.280335 0.276263 0.272214 0.268194 0.264254 0.260351 0.256477 0.252624 0.248795 0.244966 0.241187 0.237432 0.2337 0.230007 0.22634 0.222729 0.219144 0.21563 0.212116 0.20863 0.205184 0.201765 0.198349 0.194938 0.191593 0.188259 0.184961 0.181717 0.178461 0.175258 0.172085 0.168948 0.16583 0.162735 0.159638 0.156596 0.153604 0.1506 0.147617 0.144688 0.141762 0.138907 0.136083 0.133263 0.130516 0.127772 0.12504 0.122372 0.119712 0.117108 0.114496 0.111935 0.109385 0.10686 0.104379 0.101943 0.0994954 0.0970948 0.0947177 0.0923373 0.0899851 0.0876442 0.085296 0.0829853 0.0806932 0.0784174 0.0761325 0.0738763 0.0716446 0.0694342 0.0672234 0.0650484 0.062862 0.0606888 0.0585634 0.0564423 0.0543509 0.0522493 0.0502169 0.0481395 0.0460904 0.0440693 0.0420524 0.040057 0.0380835 0.0361078 0.0341582 0.0321884 0.030263 0.02833 0.0264071 0.024513 0.0226163 0.0207431 0.0188678 0.0169703 0.0151282 0.0133194 0.0114856 0.00969714 0.00793912 0.00619258 0.00450784 0.00291071 0.00147949 0.000430647 ];
Precision_SS = [0.14847 0.148504 0.148602 0.148828 0.149268 0.149969 0.150956 0.15227 0.153924 0.155881 0.158089 0.160514 0.163139 0.165844 0.168744 0.171703 0.174739 0.177821 0.180914 0.183988 0.187088 0.190128 0.193114 0.196086 0.199038 0.201932 0.204801 0.207613 0.210392 0.21313 0.215824 0.218485 0.221137 0.223786 0.226392 0.228956 0.231493 0.234005 0.236489 0.238995 0.241488 0.243974 0.246438 0.248893 0.251333 0.253761 0.256154 0.258509 0.260831 0.263158 0.265463 0.267775 0.270058 0.272324 0.27458 0.276828 0.279053 0.281267 0.283471 0.285641 0.287797 0.289951 0.292083 0.294211 0.296326 0.298398 0.300474 0.302552 0.304615 0.306652 0.308696 0.310721 0.312708 0.314691 0.316641 0.318561 0.320466 0.322363 0.324246 0.326117 0.327953 0.329781 0.331598 0.333401 0.335185 0.336956 0.338723 0.34046 0.342187 0.343887 0.345566 0.347217 0.348875 0.350514 0.352154 0.353792 0.355405 0.357007 0.358584 0.360127 0.361657 0.363186 0.364682 0.366181 0.367662 0.369123 0.3706 0.372065 0.373522 0.374961 0.376406 0.377832 0.379246 0.380642 0.382019 0.383366 0.384727 0.386095 0.387451 0.388781 0.39011 0.391431 0.392742 0.394048 0.395373 0.396687 0.397993 0.399304 0.400062 0.401355 0.402633 0.403917 0.405174 0.406431 0.407706 0.408933 0.410156 0.411378 0.412619 0.413854 0.415064 0.416265 0.417462 0.418659 0.419864 0.421064 0.422271 0.423469 0.424664 0.425874 0.427059 0.428246 0.429423 0.430587 0.431739 0.432892 0.434033 0.435156 0.436267 0.437378 0.438487 0.439585 0.440673 0.441753 0.442813 0.443899 0.445002 0.446104 0.4472 0.448282 0.449359 0.450463 0.451553 0.452587 0.453662 0.454705 0.455772 0.456838 0.457863 0.458882 0.459906 0.460954 0.462007 0.463057 0.464084 0.465106 0.466109 0.467129 0.468117 0.469101 0.470124 0.471108 0.47213 0.473144 0.474176 0.475215 0.476229 0.477229 0.478268 0.479347 0.480362 0.48145 0.482512 0.483571 0.48461 0.48571 0.48676 0.487808 0.488893 0.489954 0.490987 0.491948 0.49294 0.493954 0.494941 0.49595 0.496902 0.497822 0.498728 0.499645 0.500583 0.501493 0.50235 0.503255 0.504197 0.505173 0.506123 0.507085 0.507987 0.50907 0.510069 0.511016 0.512119 0.513209 0.514434 0.515574 0.516792 0.518 0.519131 0.520348 0.521487 0.522805 0.523932 0.525191 0.526354 0.527572 0.52856 0.529785 0.530803 0.531948 0.532888 0.534346 0.535569 0.536794 0.536528 0.534477 ];
TPR_SS = [1 0.999991 0.999967 0.999919 0.999828 0.999662 0.999406 0.998993 0.998435 0.997674 0.996663 0.995414 0.993934 0.992143 0.990143 0.988012 0.985617 0.983079 0.980363 0.977525 0.974459 0.97127 0.96795 0.964478 0.960883 0.957174 0.953283 0.949303 0.945183 0.940914 0.936489 0.931945 0.927361 0.922644 0.917817 0.912911 0.907903 0.902763 0.897588 0.892308 0.887028 0.881713 0.876313 0.870833 0.865343 0.859719 0.854071 0.848363 0.842607 0.836819 0.831024 0.825179 0.819278 0.813308 0.807317 0.801325 0.795293 0.789223 0.783049 0.776878 0.77071 0.764551 0.758394 0.752241 0.746075 0.739922 0.733777 0.727647 0.721504 0.7154 0.709269 0.703136 0.696978 0.690834 0.684681 0.678534 0.672386 0.666229 0.660077 0.653939 0.647788 0.641665 0.635553 0.629458 0.623378 0.617289 0.611227 0.605164 0.59914 0.593118 0.587117 0.581127 0.575168 0.569257 0.563357 0.557455 0.551551 0.545668 0.539826 0.533992 0.528203 0.522413 0.516638 0.5109 0.505217 0.499553 0.49391 0.488319 0.482707 0.477094 0.471516 0.465989 0.46049 0.45503 0.449605 0.444175 0.438826 0.433505 0.428192 0.422932 0.417684 0.412499 0.407341 0.40221 0.397142 0.392118 0.387144 0.382201 0.379391 0.374516 0.36967 0.364857 0.360059 0.35529 0.350586 0.345856 0.341202 0.336598 0.332022 0.327513 0.323021 0.318562 0.314144 0.309799 0.305506 0.301231 0.296977 0.292752 0.288559 0.284438 0.280335 0.276263 0.272214 0.268194 0.264254 0.260351 0.256477 0.252624 0.248795 0.244966 0.241187 0.237432 0.2337 0.230007 0.22634 0.222729 0.219144 0.21563 0.212116 0.20863 0.205184 0.201765 0.198349 0.194938 0.191593 0.188259 0.184961 0.181717 0.178461 0.175258 0.172085 0.168948 0.16583 0.162735 0.159638 0.156596 0.153604 0.1506 0.147617 0.144688 0.141762 0.138907 0.136083 0.133263 0.130516 0.127772 0.12504 0.122372 0.119712 0.117108 0.114496 0.111935 0.109385 0.10686 0.104379 0.101943 0.0994954 0.0970948 0.0947177 0.0923373 0.0899851 0.0876442 0.085296 0.0829853 0.0806932 0.0784174 0.0761325 0.0738763 0.0716446 0.0694342 0.0672234 0.0650484 0.062862 0.0606888 0.0585634 0.0564423 0.0543509 0.0522493 0.0502169 0.0481395 0.0460904 0.0440693 0.0420524 0.040057 0.0380835 0.0361078 0.0341582 0.0321884 0.030263 0.02833 0.0264071 0.024513 0.0226163 0.0207431 0.0188678 0.0169703 0.0151282 0.0133194 0.0114856 0.00969714 0.00793912 0.00619258 0.00450784 0.00291071 0.00147949 0.000430647 ];
FPR_SS = [1 0.999668 0.998519 0.995894 0.991142 0.984248 0.975258 0.964233 0.951373 0.937133 0.921876 0.90589 0.889303 0.872619 0.8553 0.838189 0.821081 0.804187 0.787596 0.771432 0.755362 0.739923 0.724964 0.710376 0.696162 0.682486 0.6691 0.656147 0.643521 0.631221 0.619265 0.607616 0.596264 0.585093 0.574242 0.563629 0.553243 0.543102 0.533202 0.523413 0.513854 0.504462 0.495227 0.48616 0.477292 0.468528 0.459958 0.451558 0.443308 0.435202 0.42726 0.419413 0.411705 0.404141 0.396696 0.38937 0.38218 0.375101 0.368111 0.361267 0.354542 0.347932 0.341446 0.335074 0.328799 0.322676 0.316635 0.310682 0.304851 0.299116 0.293451 0.287887 0.282418 0.277053 0.271791 0.266628 0.261546 0.256545 0.251645 0.246828 0.242098 0.23745 0.232876 0.228371 0.22394 0.219587 0.215304 0.2111 0.206961 0.20289 0.198898 0.194979 0.191119 0.187324 0.183593 0.179912 0.176289 0.172728 0.169233 0.165801 0.162432 0.159119 0.155867 0.152673 0.149538 0.146454 0.143433 0.140466 0.137546 0.134677 0.13186 0.129094 0.12638 0.123716 0.121099 0.118535 0.116009 0.113528 0.111093 0.108704 0.106359 0.104054 0.101797 0.0995744 0.0973951 0.0952558 0.0931558 0.0910909 0.0898335 0.0878318 0.0858633 0.0839332 0.0820403 0.0801795 0.0783535 0.0765658 0.0748111 0.0730895 0.0713969 0.0697359 0.0681078 0.0665116 0.0649473 0.0634133 0.0619125 0.0604416 0.0589933 0.0575738 0.0561769 0.0548081 0.0534671 0.0521519 0.0508613 0.049596 0.0483584 0.0471484 0.0459647 0.0448051 0.0436661 0.0425494 0.0414554 0.0403842 0.039335 0.0383093 0.0373019 0.0363184 0.0353538 0.0344117 0.033489 0.0325845 0.0316994 0.0308344 0.0299894 0.0291657 0.028361 0.0275738 0.0268028 0.0260483 0.0253115 0.0245936 0.0238907 0.0232042 0.0225356 0.0218783 0.021236 0.0206089 0.0199988 0.019401 0.0188152 0.0182431 0.0176811 0.0171339 0.016601 0.0160778 0.0155675 0.01507 0.0145827 0.0141091 0.0136455 0.0131919 0.0127496 0.0123172 0.0118952 0.0114835 0.0110817 0.0106893 0.0103079 0.00993552 0.00956925 0.00921186 0.00886332 0.00852553 0.0081941 0.0078709 0.00755609 0.00724875 0.00695132 0.00666239 0.00638166 0.00610935 0.00584287 0.00558408 0.00533218 0.0050854 0.00484556 0.00461207 0.00438296 0.00416163 0.00394723 0.00373779 0.00353462 0.00333829 0.00314817 0.00296257 0.0027808 0.00260498 0.00243398 0.00226819 0.00210729 0.00194952 0.00179787 0.0016496 0.00150617 0.00136554 0.00122941 0.00109727 0.00096801 0.000842456 0.00072071 0.000602223 0.000487974 0.000378287 0.000273593 0.000174945 8.72284e-005 2.20655e-005 ];
plot(Recall_SS, Precision_SS, ':r', 'linewidth', 1);
Recall_SIM = [1 0.999949 0.999868 0.999769 0.999654 0.999524 0.99938 0.999224 0.999057 0.998873 0.998677 0.998463 0.998232 0.997985 0.99772 0.997444 0.997152 0.996843 0.996518 0.996178 0.995822 0.995454 0.995069 0.994675 0.994263 0.993828 0.993382 0.992917 0.992429 0.991924 0.991401 0.990871 0.99033 0.989774 0.989207 0.988624 0.988018 0.987393 0.986743 0.986074 0.985391 0.984694 0.983973 0.983225 0.982457 0.981663 0.980856 0.980036 0.979194 0.978333 0.977441 0.976528 0.975584 0.974613 0.973617 0.97259 0.971544 0.970465 0.969358 0.968206 0.967023 0.965809 0.964576 0.963314 0.962021 0.960697 0.959338 0.957951 0.956532 0.955083 0.953605 0.952092 0.950541 0.948962 0.947353 0.945708 0.944038 0.942347 0.940616 0.938844 0.937035 0.935194 0.933302 0.931369 0.929401 0.927411 0.925372 0.923284 0.921142 0.918955 0.91671 0.914431 0.912125 0.909797 0.90742 0.905014 0.902579 0.900095 0.89758 0.895008 0.892402 0.88973 0.887022 0.884271 0.881474 0.878624 0.875716 0.872753 0.869732 0.866642 0.863537 0.860388 0.857172 0.853887 0.850524 0.847108 0.843635 0.840126 0.836564 0.832927 0.829261 0.825553 0.821779 0.817962 0.814112 0.810249 0.806322 0.802345 0.79881 0.79472 0.790562 0.786324 0.782019 0.777669 0.773238 0.768752 0.764208 0.759601 0.754942 0.750232 0.745422 0.740584 0.735667 0.730699 0.725667 0.720582 0.715463 0.710275 0.704982 0.699645 0.694279 0.68885 0.683388 0.67786 0.672287 0.666638 0.660912 0.655129 0.649316 0.643452 0.63753 0.631569 0.625568 0.619506 0.613367 0.607179 0.600928 0.594605 0.588248 0.581796 0.57528 0.56875 0.562187 0.555556 0.548902 0.542133 0.535331 0.528513 0.521633 0.514769 0.507857 0.50091 0.493907 0.486853 0.479765 0.472643 0.465485 0.458283 0.451063 0.443793 0.436497 0.429189 0.421817 0.41446 0.40706 0.399642 0.392174 0.384715 0.377259 0.369818 0.362261 0.354725 0.347209 0.339702 0.332174 0.324638 0.317078 0.30954 0.301962 0.29436 0.28677 0.279187 0.271633 0.264085 0.256519 0.248973 0.241421 0.233862 0.226291 0.218738 0.211236 0.203796 0.196376 0.18899 0.18167 0.17438 0.167119 0.159838 0.152619 0.145482 0.138416 0.131385 0.124392 0.11751 0.110739 0.104059 0.097535 0.0911242 0.0847882 0.0785202 0.0723008 0.0661858 0.0602125 0.0543748 0.0487394 0.0431485 0.0377075 0.0324311 0.0273146 0.0224138 0.0177741 0.0134411 0.00938547 0.0057255 0.00264558 0.000449191 ];
Precision_SIM = [0.14847 0.148533 0.148627 0.14875 0.148896 0.149062 0.149247 0.149448 0.149665 0.149895 0.15014 0.150398 0.150669 0.150949 0.15124 0.151541 0.151854 0.152176 0.152506 0.152845 0.153189 0.153541 0.153902 0.154271 0.154647 0.15503 0.155422 0.155822 0.156228 0.15664 0.157057 0.157481 0.157914 0.158353 0.158799 0.159253 0.15971 0.160173 0.160641 0.161113 0.161592 0.162081 0.162575 0.163074 0.163578 0.164086 0.164602 0.165128 0.16566 0.166198 0.166742 0.167294 0.167853 0.168419 0.168994 0.169576 0.170166 0.170761 0.171365 0.171975 0.17259 0.173214 0.173845 0.174483 0.175127 0.175779 0.176436 0.177101 0.177773 0.178453 0.17914 0.179835 0.180535 0.181244 0.181962 0.182687 0.183423 0.184171 0.184929 0.185694 0.186465 0.187248 0.188035 0.188828 0.189628 0.190437 0.191252 0.192075 0.192898 0.193728 0.194566 0.195416 0.196278 0.197155 0.198036 0.198929 0.199831 0.200741 0.201665 0.2026 0.203547 0.204503 0.205471 0.206454 0.207448 0.208453 0.209471 0.210497 0.211534 0.212583 0.213649 0.214721 0.215803 0.216894 0.217993 0.2191 0.220217 0.221346 0.222484 0.223634 0.224799 0.225977 0.227164 0.228363 0.229577 0.230804 0.232041 0.23329 0.234389 0.235663 0.236949 0.238237 0.239541 0.240859 0.242182 0.243514 0.244859 0.246216 0.247596 0.248993 0.250401 0.251823 0.253252 0.254705 0.256167 0.257649 0.259149 0.260657 0.262165 0.263697 0.265239 0.266795 0.268373 0.269965 0.271571 0.273194 0.274828 0.276481 0.278143 0.279815 0.281504 0.283208 0.284945 0.28669 0.288442 0.290198 0.291956 0.293723 0.295503 0.297277 0.299066 0.300866 0.302676 0.304491 0.306335 0.308158 0.310012 0.31187 0.313754 0.31565 0.317534 0.319423 0.321331 0.323239 0.325149 0.327089 0.329044 0.331009 0.332991 0.334967 0.336977 0.33899 0.340986 0.342975 0.344938 0.346905 0.34887 0.350837 0.352818 0.35482 0.356807 0.358789 0.36078 0.362782 0.364798 0.366802 0.368814 0.370819 0.372799 0.374793 0.376757 0.378715 0.38068 0.382672 0.384678 0.386718 0.388716 0.390696 0.392681 0.394648 0.396602 0.398546 0.400508 0.402457 0.404361 0.406183 0.407988 0.409823 0.411735 0.413659 0.415648 0.417628 0.419529 0.421424 0.423215 0.424982 0.426842 0.428666 0.430439 0.432362 0.434236 0.436018 0.437658 0.439327 0.440891 0.44241 0.443629 0.444897 0.446167 0.446952 0.448346 0.449446 0.450212 0.450007 0.449054 0.449357 ];
TPR_SIM = [1 0.999949 0.999868 0.999769 0.999654 0.999524 0.99938 0.999224 0.999057 0.998873 0.998677 0.998463 0.998232 0.997985 0.99772 0.997444 0.997152 0.996843 0.996518 0.996178 0.995822 0.995454 0.995069 0.994675 0.994263 0.993828 0.993382 0.992917 0.992429 0.991924 0.991401 0.990871 0.99033 0.989774 0.989207 0.988624 0.988018 0.987393 0.986743 0.986074 0.985391 0.984694 0.983973 0.983225 0.982457 0.981663 0.980856 0.980036 0.979194 0.978333 0.977441 0.976528 0.975584 0.974613 0.973617 0.97259 0.971544 0.970465 0.969358 0.968206 0.967023 0.965809 0.964576 0.963314 0.962021 0.960697 0.959338 0.957951 0.956532 0.955083 0.953605 0.952092 0.950541 0.948962 0.947353 0.945708 0.944038 0.942347 0.940616 0.938844 0.937035 0.935194 0.933302 0.931369 0.929401 0.927411 0.925372 0.923284 0.921142 0.918955 0.91671 0.914431 0.912125 0.909797 0.90742 0.905014 0.902579 0.900095 0.89758 0.895008 0.892402 0.88973 0.887022 0.884271 0.881474 0.878624 0.875716 0.872753 0.869732 0.866642 0.863537 0.860388 0.857172 0.853887 0.850524 0.847108 0.843635 0.840126 0.836564 0.832927 0.829261 0.825553 0.821779 0.817962 0.814112 0.810249 0.806322 0.802345 0.79881 0.79472 0.790562 0.786324 0.782019 0.777669 0.773238 0.768752 0.764208 0.759601 0.754942 0.750232 0.745422 0.740584 0.735667 0.730699 0.725667 0.720582 0.715463 0.710275 0.704982 0.699645 0.694279 0.68885 0.683388 0.67786 0.672287 0.666638 0.660912 0.655129 0.649316 0.643452 0.63753 0.631569 0.625568 0.619506 0.613367 0.607179 0.600928 0.594605 0.588248 0.581796 0.57528 0.56875 0.562187 0.555556 0.548902 0.542133 0.535331 0.528513 0.521633 0.514769 0.507857 0.50091 0.493907 0.486853 0.479765 0.472643 0.465485 0.458283 0.451063 0.443793 0.436497 0.429189 0.421817 0.41446 0.40706 0.399642 0.392174 0.384715 0.377259 0.369818 0.362261 0.354725 0.347209 0.339702 0.332174 0.324638 0.317078 0.30954 0.301962 0.29436 0.28677 0.279187 0.271633 0.264085 0.256519 0.248973 0.241421 0.233862 0.226291 0.218738 0.211236 0.203796 0.196376 0.18899 0.18167 0.17438 0.167119 0.159838 0.152619 0.145482 0.138416 0.131385 0.124392 0.11751 0.110739 0.104059 0.097535 0.0911242 0.0847882 0.0785202 0.0723008 0.0661858 0.0602125 0.0543748 0.0487394 0.0431485 0.0377075 0.0324311 0.0273146 0.0224138 0.0177741 0.0134411 0.00938547 0.0057255 0.00264558 0.000449191 ];
FPR_SIM = [1 0.999377 0.998427 0.9972 0.995749 0.994099 0.992261 0.990263 0.988107 0.985816 0.983391 0.980835 0.978172 0.975412 0.972555 0.969602 0.966553 0.963428 0.960228 0.956948 0.953604 0.950199 0.94673 0.943204 0.939619 0.935969 0.932261 0.928488 0.924666 0.9208 0.91689 0.912929 0.908917 0.904861 0.900767 0.896623 0.892444 0.888223 0.883967 0.879677 0.875354 0.870979 0.866563 0.862111 0.857627 0.853115 0.848569 0.843983 0.839365 0.834718 0.830037 0.825309 0.820539 0.815721 0.81086 0.805961 0.801038 0.79608 0.791086 0.786056 0.781005 0.775913 0.770786 0.765623 0.760433 0.755212 0.749972 0.744706 0.739418 0.734095 0.728742 0.723352 0.717939 0.712505 0.707052 0.701584 0.696084 0.69056 0.685005 0.679425 0.673833 0.668212 0.662577 0.656928 0.651267 0.645598 0.639921 0.634226 0.62853 0.622826 0.617106 0.611369 0.605614 0.599838 0.594058 0.588266 0.582476 0.576672 0.570846 0.565006 0.559161 0.553303 0.547427 0.541535 0.535633 0.529722 0.5238 0.517877 0.51195 0.506017 0.500076 0.49414 0.488199 0.482268 0.476335 0.470409 0.464492 0.458576 0.452657 0.446745 0.440835 0.434933 0.42904 0.423164 0.4173 0.411449 0.405612 0.399795 0.394733 0.388937 0.383144 0.377376 0.37163 0.365898 0.360191 0.354508 0.348846 0.343209 0.337583 0.331973 0.3264 0.320853 0.315329 0.309834 0.304366 0.298924 0.29351 0.288123 0.282773 0.277445 0.272156 0.266899 0.261676 0.256493 0.251357 0.246252 0.241184 0.236155 0.231173 0.226236 0.221347 0.2165 0.211692 0.206936 0.202236 0.19759 0.193001 0.188458 0.183967 0.179534 0.175151 0.170825 0.166557 0.162338 0.158164 0.154048 0.149982 0.145965 0.142004 0.138102 0.134262 0.130475 0.12674 0.123066 0.119446 0.115877 0.112367 0.108907 0.105506 0.10216 0.0988635 0.0956271 0.0924554 0.0893438 0.0862919 0.0833017 0.0803717 0.0774955 0.0746739 0.0719135 0.069211 0.0665713 0.0639956 0.0614714 0.0590092 0.0566067 0.054262 0.0519819 0.0497596 0.0475856 0.0454748 0.0434183 0.0414185 0.0394731 0.0375772 0.0357393 0.0339561 0.0322248 0.0305445 0.0289164 0.0273383 0.0258134 0.0243341 0.0229052 0.0215274 0.0201971 0.0189182 0.0176799 0.0164863 0.0153395 0.0142405 0.013188 0.0121817 0.0112193 0.0103043 0.00943244 0.00860582 0.00781978 0.00707405 0.00636477 0.00569539 0.00506602 0.00447616 0.00392034 0.00340423 0.00292575 0.00248044 0.00206943 0.00169145 0.00134976 0.00103884 0.000760412 0.000515688 0.000306889 0.0001369 1.97799e-005 ];
plot(Recall_SIM, Precision_SIM, ':c', 'linewidth', 1);
Recall_SeR = [1 0.999416 0.998688 0.997866 0.997008 0.996141 0.995279 0.994393 0.993486 0.992567 0.991615 0.990598 0.989535 0.988458 0.987363 0.986246 0.985089 0.983901 0.982699 0.981473 0.980243 0.978984 0.977709 0.976405 0.97509 0.973755 0.972377 0.970976 0.96955 0.968121 0.966647 0.965165 0.963674 0.962163 0.960629 0.959075 0.957491 0.955889 0.954259 0.952598 0.950926 0.949229 0.947518 0.94578 0.944012 0.942225 0.940404 0.938569 0.936714 0.934818 0.9329 0.930976 0.929033 0.927074 0.92509 0.923077 0.921042 0.918983 0.916914 0.914814 0.912689 0.910527 0.908344 0.906102 0.903845 0.901553 0.899233 0.896894 0.894511 0.89211 0.889682 0.887238 0.884769 0.882252 0.87971 0.877133 0.874536 0.87192 0.869259 0.86659 0.863895 0.861175 0.858425 0.855653 0.852851 0.850016 0.847156 0.844278 0.841358 0.838404 0.835429 0.832436 0.829422 0.826391 0.823325 0.820219 0.817093 0.81393 0.810741 0.807515 0.804265 0.800987 0.79769 0.794362 0.790992 0.787614 0.784214 0.780776 0.777273 0.773777 0.770244 0.766669 0.763062 0.759425 0.75575 0.752059 0.748349 0.744571 0.740767 0.736929 0.733067 0.729198 0.725275 0.721333 0.717339 0.713304 0.709267 0.705185 0.701044 0.696873 0.692682 0.688449 0.684177 0.679869 0.67552 0.671163 0.666801 0.662407 0.657987 0.653538 0.649061 0.644573 0.640043 0.635486 0.630899 0.626283 0.621644 0.616982 0.612269 0.607524 0.602736 0.597913 0.593056 0.588172 0.583262 0.578335 0.573359 0.56832 0.56325 0.558163 0.553026 0.547866 0.542674 0.53746 0.532214 0.526928 0.521606 0.516256 0.51089 0.505521 0.50011 0.494686 0.489243 0.483741 0.478225 0.472657 0.467086 0.461451 0.455802 0.450122 0.444415 0.438688 0.432932 0.427179 0.421403 0.415621 0.409834 0.403954 0.398089 0.392205 0.386294 0.380368 0.374431 0.368506 0.362558 0.356553 0.350523 0.344489 0.338457 0.332383 0.326268 0.320165 0.314031 0.307888 0.30172 0.295554 0.289386 0.283225 0.277014 0.270794 0.26457 0.258351 0.252113 0.245857 0.239597 0.23332 0.227067 0.220804 0.21457 0.20832 0.202043 0.195769 0.189517 0.183233 0.17696 0.1707 0.164383 0.158087 0.151807 0.145594 0.139388 0.13322 0.127085 0.121003 0.114971 0.109022 0.103107 0.0972327 0.091395 0.0855635 0.0797616 0.0739896 0.0682583 0.0625653 0.0569128 0.0513279 0.0457758 0.0404063 0.0351909 0.0300689 0.0250421 0.0200868 0.0152335 0.0105595 0.00602585 0.00174201 ];
Precision_SeR = [0.14847 0.149345 0.150686 0.152169 0.153772 0.155415 0.157006 0.158526 0.159966 0.161344 0.162675 0.163969 0.165224 0.166451 0.167651 0.168825 0.169977 0.171107 0.172215 0.173313 0.174397 0.175471 0.176535 0.177591 0.178641 0.17969 0.180725 0.181752 0.182763 0.183771 0.184775 0.185775 0.186775 0.187775 0.188769 0.18976 0.190749 0.191738 0.192727 0.193714 0.1947 0.195686 0.196672 0.197655 0.19864 0.199627 0.200614 0.201609 0.202606 0.203606 0.204608 0.20561 0.206612 0.207615 0.208627 0.20964 0.210655 0.211672 0.21269 0.21371 0.214731 0.215751 0.216777 0.217799 0.218824 0.219853 0.220881 0.221912 0.222947 0.223987 0.225027 0.226073 0.227121 0.228166 0.229215 0.230267 0.231325 0.232391 0.233463 0.234539 0.235617 0.236703 0.237791 0.238886 0.239986 0.241089 0.242201 0.243322 0.244446 0.245576 0.246716 0.24786 0.249004 0.250165 0.251327 0.252491 0.253666 0.254843 0.256024 0.257211 0.2584 0.259596 0.2608 0.262004 0.263211 0.264431 0.265652 0.266878 0.268103 0.269332 0.270572 0.271808 0.273051 0.274308 0.275561 0.276817 0.278078 0.279336 0.280595 0.281864 0.283128 0.284414 0.285689 0.286976 0.288252 0.28955 0.290859 0.292179 0.293497 0.29482 0.29614 0.297468 0.298803 0.300151 0.301509 0.302871 0.304244 0.305619 0.306992 0.308382 0.309781 0.311186 0.312592 0.314013 0.315438 0.31686 0.318297 0.319735 0.321174 0.322621 0.324074 0.325533 0.32698 0.328434 0.329872 0.331328 0.332792 0.334244 0.335709 0.337171 0.338629 0.340095 0.341568 0.343048 0.344537 0.346031 0.347519 0.34902 0.350521 0.352045 0.353561 0.355087 0.356613 0.358146 0.359682 0.361215 0.362748 0.364299 0.365839 0.367393 0.368973 0.37055 0.372126 0.37371 0.375308 0.376894 0.378501 0.380062 0.38165 0.383238 0.384826 0.38644 0.388081 0.389715 0.391361 0.392988 0.394613 0.396252 0.39793 0.399632 0.401292 0.402991 0.404709 0.406426 0.408146 0.409847 0.411539 0.413273 0.414959 0.416712 0.418445 0.420157 0.421902 0.423659 0.425415 0.427159 0.428925 0.430697 0.432452 0.434257 0.436054 0.437826 0.439642 0.441503 0.443324 0.44514 0.446825 0.448506 0.450129 0.451795 0.4535 0.455215 0.457018 0.458882 0.460743 0.46268 0.464513 0.466399 0.468187 0.470044 0.47192 0.4737 0.475519 0.477257 0.479006 0.480564 0.48237 0.484703 0.486765 0.489055 0.491292 0.493321 0.495551 0.497324 0.498542 0.500655 ];
TPR_SeR = [1 0.999416 0.998688 0.997866 0.997008 0.996141 0.995279 0.994393 0.993486 0.992567 0.991615 0.990598 0.989535 0.988458 0.987363 0.986246 0.985089 0.983901 0.982699 0.981473 0.980243 0.978984 0.977709 0.976405 0.97509 0.973755 0.972377 0.970976 0.96955 0.968121 0.966647 0.965165 0.963674 0.962163 0.960629 0.959075 0.957491 0.955889 0.954259 0.952598 0.950926 0.949229 0.947518 0.94578 0.944012 0.942225 0.940404 0.938569 0.936714 0.934818 0.9329 0.930976 0.929033 0.927074 0.92509 0.923077 0.921042 0.918983 0.916914 0.914814 0.912689 0.910527 0.908344 0.906102 0.903845 0.901553 0.899233 0.896894 0.894511 0.89211 0.889682 0.887238 0.884769 0.882252 0.87971 0.877133 0.874536 0.87192 0.869259 0.86659 0.863895 0.861175 0.858425 0.855653 0.852851 0.850016 0.847156 0.844278 0.841358 0.838404 0.835429 0.832436 0.829422 0.826391 0.823325 0.820219 0.817093 0.81393 0.810741 0.807515 0.804265 0.800987 0.79769 0.794362 0.790992 0.787614 0.784214 0.780776 0.777273 0.773777 0.770244 0.766669 0.763062 0.759425 0.75575 0.752059 0.748349 0.744571 0.740767 0.736929 0.733067 0.729198 0.725275 0.721333 0.717339 0.713304 0.709267 0.705185 0.701044 0.696873 0.692682 0.688449 0.684177 0.679869 0.67552 0.671163 0.666801 0.662407 0.657987 0.653538 0.649061 0.644573 0.640043 0.635486 0.630899 0.626283 0.621644 0.616982 0.612269 0.607524 0.602736 0.597913 0.593056 0.588172 0.583262 0.578335 0.573359 0.56832 0.56325 0.558163 0.553026 0.547866 0.542674 0.53746 0.532214 0.526928 0.521606 0.516256 0.51089 0.505521 0.50011 0.494686 0.489243 0.483741 0.478225 0.472657 0.467086 0.461451 0.455802 0.450122 0.444415 0.438688 0.432932 0.427179 0.421403 0.415621 0.409834 0.403954 0.398089 0.392205 0.386294 0.380368 0.374431 0.368506 0.362558 0.356553 0.350523 0.344489 0.338457 0.332383 0.326268 0.320165 0.314031 0.307888 0.30172 0.295554 0.289386 0.283225 0.277014 0.270794 0.26457 0.258351 0.252113 0.245857 0.239597 0.23332 0.227067 0.220804 0.21457 0.20832 0.202043 0.195769 0.189517 0.183233 0.17696 0.1707 0.164383 0.158087 0.151807 0.145594 0.139388 0.13322 0.127085 0.121003 0.114971 0.109022 0.103107 0.0972327 0.091395 0.0855635 0.0797616 0.0739896 0.0682583 0.0625653 0.0569128 0.0513279 0.0457758 0.0404063 0.0351909 0.0300689 0.0250421 0.0200868 0.0152335 0.0105595 0.00602585 0.00174201 ];
FPR_SeR = [1 0.992503 0.980907 0.968342 0.955313 0.942501 0.930405 0.919033 0.90828 0.898081 0.888272 0.878795 0.869675 0.860882 0.852405 0.844177 0.836186 0.828407 0.820822 0.813404 0.806172 0.799081 0.792112 0.785261 0.77853 0.77189 0.765351 0.758907 0.752578 0.74633 0.740131 0.733996 0.727928 0.721914 0.715974 0.71009 0.70425 0.698464 0.692722 0.687029 0.681385 0.675785 0.670224 0.664705 0.65921 0.65376 0.648337 0.642942 0.637566 0.632219 0.626897 0.621604 0.616345 0.611122 0.605913 0.600722 0.595566 0.590425 0.585313 0.580215 0.575144 0.570098 0.56507 0.560063 0.555084 0.550125 0.545194 0.540289 0.535391 0.530511 0.525651 0.520807 0.515982 0.511185 0.506402 0.501636 0.496891 0.492155 0.487438 0.482749 0.478071 0.473411 0.468763 0.464128 0.459516 0.454918 0.450332 0.445761 0.441209 0.436678 0.432158 0.427657 0.423187 0.418727 0.414286 0.409866 0.405465 0.401079 0.396716 0.392367 0.38804 0.383729 0.379441 0.375176 0.370931 0.366703 0.362499 0.358311 0.354145 0.350005 0.345875 0.341768 0.337676 0.333601 0.329551 0.32552 0.321509 0.317513 0.31354 0.309579 0.305644 0.301719 0.297824 0.293943 0.290097 0.286257 0.282437 0.278638 0.274864 0.271109 0.26738 0.263672 0.259982 0.256311 0.252661 0.249033 0.245429 0.24185 0.238298 0.234761 0.231242 0.227747 0.224277 0.220826 0.2174 0.214002 0.210622 0.207263 0.20393 0.200617 0.19733 0.194067 0.190834 0.187621 0.184439 0.181278 0.178133 0.175022 0.171928 0.168861 0.165813 0.162791 0.15979 0.156811 0.15386 0.150933 0.148034 0.145162 0.142319 0.139495 0.136695 0.133926 0.131177 0.128454 0.125755 0.123085 0.120448 0.117831 0.115244 0.112683 0.110138 0.107625 0.105144 0.102685 0.100256 0.0978573 0.095483 0.0931393 0.0908199 0.0885257 0.0862572 0.0840103 0.0817859 0.0795884 0.0774133 0.0752692 0.073151 0.0710612 0.0690016 0.0669646 0.0649635 0.0629885 0.0610437 0.0591268 0.0572407 0.0553876 0.0535622 0.0517648 0.0499955 0.0482498 0.0465374 0.0448541 0.043195 0.0415677 0.0399674 0.0383992 0.0368648 0.0353597 0.0338859 0.0324392 0.0310238 0.0296346 0.0282701 0.0269334 0.0256189 0.024333 0.0230808 0.0218588 0.0206667 0.019504 0.0183701 0.0172668 0.0161929 0.0151479 0.0141294 0.0131384 0.0121816 0.0112535 0.0103533 0.00948293 0.00864251 0.00783543 0.00705924 0.00631762 0.00561026 0.0049382 0.00429415 0.00368203 0.00310254 0.00255746 0.00205059 0.00158282 0.00115205 0.000758146 0.000411566 0.000116304 ];
plot(Recall_SeR, Precision_SeR, ':m', 'linewidth', 1);
Recall_SUN = [1 0.999001 0.998627 0.998135 0.997513 0.996803 0.996003 0.995112 0.994127 0.993024 0.991845 0.990567 0.9892 0.987751 0.986236 0.984656 0.983009 0.981267 0.979429 0.977516 0.975514 0.973447 0.971351 0.969136 0.966834 0.964446 0.962106 0.959578 0.956999 0.954376 0.95167 0.948914 0.946111 0.943536 0.94064 0.937709 0.934719 0.931676 0.928576 0.925408 0.922208 0.91894 0.915597 0.912205 0.909418 0.905916 0.902337 0.898716 0.895055 0.891337 0.887527 0.883661 0.879756 0.875792 0.871778 0.867708 0.863607 0.859427 0.85517 0.850855 0.846477 0.842026 0.837508 0.832934 0.828293 0.825002 0.820277 0.815492 0.810671 0.80579 0.800869 0.795891 0.790893 0.785828 0.780707 0.775561 0.770358 0.765077 0.760009 0.754614 0.749177 0.743704 0.738144 0.732528 0.72687 0.721189 0.71547 0.709692 0.703871 0.698 0.69209 0.686112 0.680122 0.674051 0.667913 0.661737 0.655518 0.649983 0.643682 0.637368 0.631005 0.624585 0.618151 0.611679 0.605201 0.598689 0.592178 0.58575 0.579203 0.57262 0.565995 0.559361 0.552718 0.54606 0.539416 0.532748 0.526094 0.519433 0.512767 0.506082 0.499427 0.492757 0.486058 0.479381 0.47271 0.466053 0.459409 0.452786 0.448388 0.443066 0.436469 0.429896 0.423343 0.416802 0.41032 0.403823 0.397396 0.390956 0.384513 0.378066 0.37165 0.365273 0.358892 0.352547 0.346226 0.339911 0.33365 0.327414 0.321235 0.315085 0.309059 0.302994 0.296962 0.290997 0.285064 0.279185 0.273367 0.26763 0.261912 0.256258 0.251289 0.245735 0.240265 0.23485 0.229498 0.224218 0.218959 0.213766 0.208616 0.203558 0.198548 0.193643 0.188788 0.184007 0.179274 0.174614 0.170034 0.165496 0.161026 0.156599 0.152509 0.14824 0.144009 0.13989 0.135788 0.131759 0.127811 0.123898 0.120068 0.116286 0.112567 0.108934 0.106471 0.102936 0.0994486 0.0960461 0.0927185 0.0894424 0.086236 0.083103 0.0800631 0.0771158 0.0741779 0.0713144 0.068494 0.0657519 0.0630638 0.0604226 0.0578376 0.0553112 0.05286 0.0504497 0.0481087 0.0458522 0.0441104 0.0419351 0.039844 0.0378487 0.0359046 0.0340003 0.0321566 0.030385 0.0286492 0.0269673 0.0255251 0.0239567 0.0224616 0.0210199 0.0195833 0.0181869 0.0169594 0.0157114 0.0144936 0.0133341 0.0122339 0.0112071 0.0102032 0.00924164 0.00833305 0.00744296 0.00662342 0.00585641 0.00513948 0.0044697 0.00380401 0.0032146 0.00269936 0.00221959 0.00179299 0.00141702 0.00108351 0.000797329 0.000559792 0.00037375 0.000222619 0.000113059 ];
Precision_SUN = [0.14847 0.148942 0.149132 0.149481 0.149955 0.150538 0.151229 0.151991 0.152814 0.153703 0.154623 0.155572 0.15656 0.157586 0.158644 0.159701 0.160771 0.161855 0.162937 0.164014 0.165082 0.166156 0.167204 0.168262 0.169308 0.170339 0.171293 0.172299 0.17329 0.174277 0.175254 0.176221 0.177183 0.178032 0.178996 0.179953 0.180909 0.181859 0.182808 0.183756 0.184701 0.18564 0.186583 0.187532 0.188278 0.189237 0.190202 0.191172 0.192146 0.193128 0.194114 0.19511 0.196115 0.197126 0.198156 0.199189 0.200221 0.201269 0.202324 0.203383 0.204448 0.205524 0.206598 0.207686 0.208781 0.209533 0.210642 0.211755 0.212873 0.213996 0.215132 0.216274 0.217426 0.218586 0.219755 0.220934 0.222119 0.223307 0.224435 0.225633 0.226836 0.228052 0.229273 0.230503 0.231735 0.232985 0.234249 0.235518 0.236793 0.238078 0.239365 0.240661 0.241944 0.243241 0.244544 0.245856 0.247169 0.248333 0.249652 0.250985 0.252329 0.253681 0.25504 0.256411 0.257789 0.259172 0.260568 0.261946 0.263352 0.264767 0.266173 0.267591 0.269022 0.270457 0.271904 0.273359 0.274828 0.276296 0.277771 0.279233 0.280691 0.282152 0.283593 0.285048 0.286485 0.287932 0.289371 0.290804 0.291758 0.29294 0.294365 0.295794 0.29724 0.298686 0.30015 0.301608 0.303065 0.304528 0.305973 0.307404 0.308822 0.31024 0.311654 0.313066 0.314466 0.315864 0.317259 0.318633 0.320021 0.321381 0.322719 0.324084 0.325419 0.32675 0.328117 0.329436 0.330754 0.332074 0.333385 0.334693 0.33586 0.337152 0.338467 0.339766 0.341072 0.34232 0.343585 0.344855 0.346107 0.347358 0.348581 0.349818 0.351056 0.352294 0.353479 0.354668 0.355884 0.357044 0.358257 0.359448 0.36054 0.361731 0.362943 0.364144 0.365332 0.366493 0.367642 0.368757 0.36989 0.371008 0.372133 0.373241 0.373978 0.375081 0.376183 0.377225 0.378239 0.379259 0.380315 0.381353 0.38242 0.383448 0.384456 0.385515 0.386566 0.38765 0.388727 0.389779 0.390828 0.391813 0.392849 0.393829 0.39476 0.395649 0.396419 0.39728 0.398162 0.399092 0.399932 0.40069 0.401611 0.402557 0.403358 0.404186 0.40497 0.405876 0.406741 0.407661 0.408447 0.409275 0.410012 0.410707 0.411383 0.412026 0.412741 0.413401 0.414212 0.414928 0.415506 0.416276 0.416888 0.417676 0.418379 0.418951 0.419332 0.419786 0.420536 0.42114 0.421363 0.422437 0.4224 0.422823 0.423159 0.423751 0.42274 0.422312 ];
TPR_SUN = [1 0.999001 0.998627 0.998135 0.997513 0.996803 0.996003 0.995112 0.994127 0.993024 0.991845 0.990567 0.9892 0.987751 0.986236 0.984656 0.983009 0.981267 0.979429 0.977516 0.975514 0.973447 0.971351 0.969136 0.966834 0.964446 0.962106 0.959578 0.956999 0.954376 0.95167 0.948914 0.946111 0.943536 0.94064 0.937709 0.934719 0.931676 0.928576 0.925408 0.922208 0.91894 0.915597 0.912205 0.909418 0.905916 0.902337 0.898716 0.895055 0.891337 0.887527 0.883661 0.879756 0.875792 0.871778 0.867708 0.863607 0.859427 0.85517 0.850855 0.846477 0.842026 0.837508 0.832934 0.828293 0.825002 0.820277 0.815492 0.810671 0.80579 0.800869 0.795891 0.790893 0.785828 0.780707 0.775561 0.770358 0.765077 0.760009 0.754614 0.749177 0.743704 0.738144 0.732528 0.72687 0.721189 0.71547 0.709692 0.703871 0.698 0.69209 0.686112 0.680122 0.674051 0.667913 0.661737 0.655518 0.649983 0.643682 0.637368 0.631005 0.624585 0.618151 0.611679 0.605201 0.598689 0.592178 0.58575 0.579203 0.57262 0.565995 0.559361 0.552718 0.54606 0.539416 0.532748 0.526094 0.519433 0.512767 0.506082 0.499427 0.492757 0.486058 0.479381 0.47271 0.466053 0.459409 0.452786 0.448388 0.443066 0.436469 0.429896 0.423343 0.416802 0.41032 0.403823 0.397396 0.390956 0.384513 0.378066 0.37165 0.365273 0.358892 0.352547 0.346226 0.339911 0.33365 0.327414 0.321235 0.315085 0.309059 0.302994 0.296962 0.290997 0.285064 0.279185 0.273367 0.26763 0.261912 0.256258 0.251289 0.245735 0.240265 0.23485 0.229498 0.224218 0.218959 0.213766 0.208616 0.203558 0.198548 0.193643 0.188788 0.184007 0.179274 0.174614 0.170034 0.165496 0.161026 0.156599 0.152509 0.14824 0.144009 0.13989 0.135788 0.131759 0.127811 0.123898 0.120068 0.116286 0.112567 0.108934 0.106471 0.102936 0.0994486 0.0960461 0.0927185 0.0894424 0.086236 0.083103 0.0800631 0.0771158 0.0741779 0.0713144 0.068494 0.0657519 0.0630638 0.0604226 0.0578376 0.0553112 0.05286 0.0504497 0.0481087 0.0458522 0.0441104 0.0419351 0.039844 0.0378487 0.0359046 0.0340003 0.0321566 0.030385 0.0286492 0.0269673 0.0255251 0.0239567 0.0224616 0.0210199 0.0195833 0.0181869 0.0169594 0.0157114 0.0144936 0.0133341 0.0122339 0.0112071 0.0102032 0.00924164 0.00833305 0.00744296 0.00662342 0.00585641 0.00513948 0.0044697 0.00380401 0.0032146 0.00269936 0.00221959 0.00179299 0.00141702 0.00108351 0.000797329 0.000559792 0.00037375 0.000222619 0.000113059 ];
FPR_SUN = [1 0.995705 0.993939 0.99093 0.986965 0.98224 0.976747 0.970659 0.964079 0.956924 0.94952 0.941834 0.933889 0.925738 0.917415 0.909068 0.900663 0.892221 0.88383 0.875529 0.867344 0.859198 0.85129 0.843374 0.835521 0.827785 0.820567 0.812993 0.805525 0.798117 0.790772 0.78349 0.776258 0.76989 0.762739 0.755673 0.74864 0.741652 0.734689 0.72774 0.720833 0.713946 0.707055 0.700186 0.694692 0.687863 0.681043 0.674237 0.667452 0.660667 0.653886 0.647114 0.640353 0.633603 0.626844 0.620088 0.613389 0.606647 0.599919 0.593205 0.586501 0.579791 0.573091 0.566379 0.559678 0.555039 0.548352 0.541679 0.535033 0.528389 0.521746 0.515125 0.508531 0.501949 0.495385 0.488844 0.482328 0.475829 0.469694 0.463228 0.456792 0.450391 0.443997 0.437625 0.431276 0.424942 0.418643 0.412361 0.406116 0.399889 0.393706 0.387546 0.381468 0.375373 0.36931 0.36328 0.357297 0.352 0.34609 0.34021 0.334371 0.328567 0.322799 0.317072 0.311391 0.305747 0.300152 0.294703 0.289195 0.283725 0.278309 0.272936 0.267623 0.262371 0.257155 0.251985 0.246874 0.241817 0.236816 0.231875 0.226988 0.222154 0.217383 0.212657 0.207997 0.2034 0.198854 0.194372 0.191423 0.187814 0.183467 0.179172 0.174937 0.170758 0.16663 0.162566 0.15856 0.154608 0.150716 0.146886 0.143117 0.139406 0.135756 0.132163 0.128643 0.125166 0.121747 0.118383 0.115077 0.111833 0.108706 0.105573 0.102497 0.099479 0.0965136 0.0936074 0.0907607 0.0879702 0.0852312 0.0825461 0.080206 0.0776238 0.0750912 0.0726117 0.0701878 0.0678446 0.06553 0.0632697 0.0610524 0.0588917 0.0567878 0.0547309 0.0527257 0.0507728 0.0488715 0.0470163 0.0452172 0.0434613 0.0417504 0.0400848 0.03855 0.0369746 0.0354447 0.0339593 0.0325163 0.0311228 0.0297665 0.0284541 0.0271826 0.0259533 0.0247646 0.0236134 0.0228393 0.0217538 0.0207099 0.0197028 0.0187333 0.0177991 0.0169006 0.0160361 0.0152051 0.0144148 0.0136461 0.0129082 0.0122004 0.0115215 0.01087 0.0102463 0.00965224 0.00908033 0.00853333 0.00801234 0.00751409 0.00703835 0.00667897 0.00624299 0.00582876 0.00543452 0.00506107 0.004707 0.0043707 0.00405129 0.00374982 0.00346539 0.0032235 0.00296872 0.00272832 0.00250146 0.0022892 0.00208849 0.00190971 0.00173494 0.00156975 0.00141639 0.00127239 0.00114339 0.00101947 0.0009058 0.000801459 0.000704196 0.000615019 0.000533808 0.000459774 0.000392026 0.000330817 0.000276435 0.000227562 0.000185109 0.000147566 0.000115091 8.72402e-005 6.38036e-005 4.43219e-005 2.8683e-005 1.71335e-005 8.92163e-006 ];
plot(Recall_SUN, Precision_SUN, ':y', 'linewidth', 1);
Recall_SR = [1 0.977731 0.924121 0.876642 0.835082 0.797802 0.763856 0.732611 0.703724 0.676747 0.651557 0.627827 0.605449 0.584289 0.564327 0.545403 0.527395 0.510235 0.493897 0.478295 0.463383 0.449125 0.435455 0.422315 0.409627 0.397504 0.385875 0.374689 0.363923 0.353554 0.343565 0.333938 0.324703 0.315752 0.307074 0.298753 0.290621 0.282788 0.275218 0.26791 0.260844 0.254015 0.247381 0.240948 0.234749 0.228713 0.222906 0.217258 0.211779 0.206443 0.201283 0.19631 0.191491 0.186789 0.182234 0.177774 0.173446 0.16922 0.165127 0.161169 0.157313 0.153578 0.149944 0.14641 0.14297 0.139666 0.136408 0.133268 0.130156 0.127153 0.124203 0.121355 0.118572 0.115824 0.113189 0.110592 0.108091 0.105658 0.103262 0.100929 0.098651 0.096415 0.0942465 0.0921335 0.0900807 0.0880633 0.0861006 0.0841694 0.082307 0.0804855 0.0787327 0.0769947 0.0753049 0.0736731 0.0720794 0.0705011 0.0689814 0.0675007 0.0660424 0.0646397 0.0632724 0.061942 0.0606265 0.0593425 0.058092 0.0568756 0.0556782 0.0545201 0.0533887 0.0522723 0.0511772 0.0501156 0.0490735 0.0480711 0.0470861 0.0461052 0.0451575 0.0442175 0.0433084 0.0424235 0.041555 0.0407089 0.0398738 0.0390546 0.0382549 0.0374748 0.0367174 0.0359777 0.0352738 0.0345715 0.0338897 0.0332113 0.0325446 0.0318895 0.0312581 0.0306243 0.0299892 0.0293924 0.0287972 0.028208 0.0276433 0.0270853 0.0265278 0.0260036 0.0254832 0.0249598 0.0244562 0.0239776 0.023493 0.0230282 0.0225549 0.022096 0.02165 0.0212076 0.0207761 0.0203553 0.0199564 0.0195489 0.0191511 0.0187606 0.018367 0.0179956 0.0176226 0.0172613 0.016915 0.0165646 0.0162168 0.0158765 0.0155311 0.0152002 0.0148853 0.0145686 0.0142512 0.0139393 0.0136479 0.0133422 0.0130514 0.0127618 0.0124793 0.0121979 0.0119202 0.0116449 0.0113782 0.0111023 0.0108392 0.0105769 0.0103425 0.0101068 0.00986664 0.00964055 0.0094087 0.0091775 0.0089677 0.00875458 0.00853296 0.00833636 0.00813764 0.00793923 0.00775006 0.00756887 0.00738026 0.00719383 0.00701024 0.00683337 0.00666808 0.00650461 0.00631793 0.00615643 0.00599467 0.00583878 0.00568384 0.00552235 0.00537054 0.00522664 0.00507604 0.00492584 0.00478521 0.004643 0.00450658 0.00437331 0.00424257 0.00411943 0.00399631 0.00387576 0.0037407 0.00361255 0.0034824 0.0033649 0.00325026 0.00313731 0.00301955 0.00291184 0.00280625 0.00270342 0.00259394 0.00248577 0.00238976 0.00227118 0.00217923 0.00208028 0.00198042 0.00187725 0.00179536 0.00170184 0.00161633 0.00152436 0.00144456 0.00135542 0.00127046 0.00118968 0.00110027 0.00102041 0.000940895 0.000847011 0.00077182 0.000697857 ];
Precision_SR = [0.14847 0.155365 0.172383 0.184906 0.194501 0.202408 0.209203 0.215177 0.220557 0.225478 0.230043 0.234262 0.238212 0.241938 0.245453 0.24879 0.251986 0.255044 0.257993 0.260827 0.263545 0.266181 0.268717 0.27115 0.273483 0.275758 0.277946 0.280082 0.28213 0.284111 0.286036 0.287905 0.289745 0.291521 0.293258 0.294926 0.296536 0.298104 0.299637 0.301152 0.302612 0.304017 0.305401 0.306729 0.308047 0.30932 0.310557 0.31178 0.312951 0.314116 0.31526 0.316415 0.317519 0.318616 0.319689 0.320742 0.321753 0.322774 0.323745 0.324693 0.325609 0.326522 0.327427 0.32828 0.329132 0.329989 0.330825 0.331665 0.332476 0.33328 0.33403 0.334791 0.335543 0.336259 0.336967 0.337642 0.338318 0.338992 0.339638 0.340251 0.340895 0.341473 0.342089 0.342662 0.343252 0.343774 0.344351 0.344865 0.345372 0.345921 0.346442 0.346957 0.347435 0.347934 0.348418 0.348878 0.349326 0.349769 0.350234 0.350729 0.351168 0.351661 0.352131 0.352557 0.352995 0.353417 0.353836 0.35425 0.354629 0.355034 0.355442 0.355809 0.356148 0.356532 0.356968 0.357347 0.357705 0.358071 0.358424 0.358779 0.359157 0.35951 0.359776 0.360108 0.360435 0.360718 0.360999 0.361297 0.36161 0.361911 0.362184 0.362426 0.36268 0.362911 0.3632 0.363428 0.36375 0.363982 0.364225 0.364419 0.3646 0.364927 0.365109 0.365263 0.365484 0.365746 0.365936 0.366161 0.366457 0.366667 0.366895 0.367069 0.36728 0.367505 0.36773 0.368053 0.368328 0.368594 0.368856 0.369072 0.369261 0.369484 0.369742 0.369973 0.370252 0.370564 0.37085 0.371162 0.371328 0.371535 0.371747 0.371971 0.372114 0.372226 0.372376 0.372676 0.372861 0.373016 0.373149 0.373487 0.373724 0.373793 0.373881 0.374044 0.374125 0.374176 0.374413 0.374554 0.374692 0.374875 0.375104 0.375269 0.375336 0.375604 0.375691 0.376002 0.376145 0.37629 0.376656 0.376804 0.377097 0.377241 0.377567 0.377707 0.377779 0.378004 0.378136 0.378321 0.378447 0.378584 0.378727 0.379143 0.379194 0.379416 0.379685 0.380064 0.380183 0.380431 0.380658 0.380794 0.380758 0.38099 0.381422 0.381897 0.381939 0.381964 0.382013 0.381875 0.381774 0.381907 0.382242 0.382239 0.382351 0.382325 0.382392 0.382467 0.382462 0.382622 0.38291 0.382883 0.383174 0.38296 0.383112 0.382837 0.382877 0.382856 0.382972 0.383092 0.383266 0.382983 0.383181 0.382456 0.382655 0.382478 0.381971 0.382215 ];
TPR_SR = [1 0.977731 0.924121 0.876642 0.835082 0.797802 0.763856 0.732611 0.703724 0.676747 0.651557 0.627827 0.605449 0.584289 0.564327 0.545403 0.527395 0.510235 0.493897 0.478295 0.463383 0.449125 0.435455 0.422315 0.409627 0.397504 0.385875 0.374689 0.363923 0.353554 0.343565 0.333938 0.324703 0.315752 0.307074 0.298753 0.290621 0.282788 0.275218 0.26791 0.260844 0.254015 0.247381 0.240948 0.234749 0.228713 0.222906 0.217258 0.211779 0.206443 0.201283 0.19631 0.191491 0.186789 0.182234 0.177774 0.173446 0.16922 0.165127 0.161169 0.157313 0.153578 0.149944 0.14641 0.14297 0.139666 0.136408 0.133268 0.130156 0.127153 0.124203 0.121355 0.118572 0.115824 0.113189 0.110592 0.108091 0.105658 0.103262 0.100929 0.098651 0.096415 0.0942465 0.0921335 0.0900807 0.0880633 0.0861006 0.0841694 0.082307 0.0804855 0.0787327 0.0769947 0.0753049 0.0736731 0.0720794 0.0705011 0.0689814 0.0675007 0.0660424 0.0646397 0.0632724 0.061942 0.0606265 0.0593425 0.058092 0.0568756 0.0556782 0.0545201 0.0533887 0.0522723 0.0511772 0.0501156 0.0490735 0.0480711 0.0470861 0.0461052 0.0451575 0.0442175 0.0433084 0.0424235 0.041555 0.0407089 0.0398738 0.0390546 0.0382549 0.0374748 0.0367174 0.0359777 0.0352738 0.0345715 0.0338897 0.0332113 0.0325446 0.0318895 0.0312581 0.0306243 0.0299892 0.0293924 0.0287972 0.028208 0.0276433 0.0270853 0.0265278 0.0260036 0.0254832 0.0249598 0.0244562 0.0239776 0.023493 0.0230282 0.0225549 0.022096 0.02165 0.0212076 0.0207761 0.0203553 0.0199564 0.0195489 0.0191511 0.0187606 0.018367 0.0179956 0.0176226 0.0172613 0.016915 0.0165646 0.0162168 0.0158765 0.0155311 0.0152002 0.0148853 0.0145686 0.0142512 0.0139393 0.0136479 0.0133422 0.0130514 0.0127618 0.0124793 0.0121979 0.0119202 0.0116449 0.0113782 0.0111023 0.0108392 0.0105769 0.0103425 0.0101068 0.00986664 0.00964055 0.0094087 0.0091775 0.0089677 0.00875458 0.00853296 0.00833636 0.00813764 0.00793923 0.00775006 0.00756887 0.00738026 0.00719383 0.00701024 0.00683337 0.00666808 0.00650461 0.00631793 0.00615643 0.00599467 0.00583878 0.00568384 0.00552235 0.00537054 0.00522664 0.00507604 0.00492584 0.00478521 0.004643 0.00450658 0.00437331 0.00424257 0.00411943 0.00399631 0.00387576 0.0037407 0.00361255 0.0034824 0.0033649 0.00325026 0.00313731 0.00301955 0.00291184 0.00280625 0.00270342 0.00259394 0.00248577 0.00238976 0.00227118 0.00217923 0.00208028 0.00198042 0.00187725 0.00179536 0.00170184 0.00161633 0.00152436 0.00144456 0.00135542 0.00127046 0.00118968 0.00110027 0.00102041 0.000940895 0.000847011 0.00077182 0.000697857 ];
FPR_SR = [1 0.925659 0.776759 0.678084 0.606646 0.550798 0.505077 0.466442 0.433068 0.403711 0.377563 0.354076 0.33281 0.313453 0.295783 0.27956 0.264608 0.250769 0.237941 0.226014 0.214901 0.204522 0.194812 0.185729 0.177206 0.169199 0.161667 0.154567 0.147874 0.141555 0.13558 0.129921 0.12456 0.119477 0.11465 0.110069 0.105714 0.101577 0.0976339 0.093874 0.0902889 0.0868748 0.0836112 0.0805033 0.0775312 0.0746906 0.0719739 0.0693727 0.0668856 0.0645035 0.0622206 0.0600315 0.0579358 0.0559281 0.0540002 0.0521491 0.050379 0.0486749 0.0470372 0.0454655 0.0439566 0.0425037 0.0411065 0.0397615 0.0384671 0.0372309 0.0360313 0.034874 0.033758 0.0326861 0.0316522 0.0306516 0.0296895 0.0287588 0.0278609 0.0269959 0.026161 0.0253552 0.0245774 0.023824 0.0230988 0.0223969 0.0217216 0.0210659 0.0204317 0.0198209 0.0192275 0.0186562 0.018103 0.0175673 0.0170487 0.016547 0.0160616 0.0155929 0.0151388 0.0146999 0.0142743 0.0138615 0.0134625 0.013075 0.0127002 0.012337 0.0119856 0.0116445 0.0113141 0.0109945 0.0106839 0.0103836 0.0100927 0.00980852 0.00953423 0.00926896 0.00901258 0.00876234 0.00851956 0.00828435 0.00805587 0.00783458 0.00761972 0.00741097 0.00720754 0.00701064 0.0068215 0.0066345 0.00645456 0.00628003 0.00611085 0.00594649 0.00579077 0.00563583 0.0054852 0.00533864 0.00519615 0.00505768 0.00492252 0.00479134 0.00466417 0.00453972 0.00441918 0.00430294 0.00418907 0.00407857 0.00397148 0.00386732 0.00376504 0.00366523 0.00356912 0.00347595 0.00338411 0.00329509 0.00320828 0.00312404 0.00304199 0.00296169 0.00288399 0.00280739 0.00273364 0.00266155 0.00259077 0.00252256 0.00245594 0.00239078 0.00232759 0.00226672 0.00220637 0.00214781 0.00209087 0.00203511 0.00198113 0.001928 0.00187641 0.00182669 0.0017783 0.00173089 0.00168523 0.00163955 0.0015955 0.00155289 0.00151116 0.00147011 0.00143049 0.00139139 0.00135441 0.00131762 0.00128163 0.00124663 0.00121196 0.00117886 0.0011461 0.00111415 0.00108325 0.00105358 0.00102439 0.00099599 0.000968194 0.00094058 0.000913697 0.000887888 0.000862019 0.000837468 0.000813194 0.000789005 0.000765392 0.000742669 0.000720616 0.000698984 0.000677851 0.000657477 0.000637378 0.000617684 0.000597903 0.000579188 0.000560751 0.000542688 0.000524883 0.000508133 0.000491681 0.000475244 0.000459561 0.000443959 0.00042852 0.000413508 0.000398894 0.000384686 0.000371082 0.000357232 0.000344112 0.000331225 0.000318633 0.000306133 0.000294139 0.000282658 0.000270928 0.000259693 0.000248558 0.000238069 0.00022772 0.000217364 0.000207054 0.000197406 0.000187747 0.00017843 0.000169262 0.000160544 0.000151534 0.000142948 0.000134759 0.000126731 0.000118758 0.000110947 0.000103246 9.59195e-005 8.84408e-005 8.1112e-005 7.40474e-005 6.71706e-005 ];
plot(Recall_SR, Precision_SR, '--k', 'linewidth', 1);
Recall_GB = [1 0.999687 0.998806 0.997725 0.99639 0.994783 0.992926 0.990816 0.988496 0.985984 0.983432 0.980904 0.978428 0.976 0.973619 0.97131 0.96903 0.966784 0.964586 0.962397 0.960231 0.958069 0.955899 0.953748 0.951598 0.949445 0.947293 0.945133 0.942965 0.940785 0.938591 0.936373 0.934132 0.931869 0.929591 0.927298 0.924958 0.922619 0.920251 0.917861 0.915419 0.912969 0.91047 0.907936 0.905362 0.902762 0.900111 0.897419 0.894711 0.891969 0.889222 0.886435 0.883605 0.88075 0.877843 0.874917 0.871958 0.868973 0.865949 0.862878 0.859764 0.8566 0.853375 0.850118 0.846777 0.843359 0.839918 0.836445 0.832904 0.829332 0.825716 0.822031 0.818269 0.814453 0.810598 0.806652 0.802695 0.798719 0.794663 0.790585 0.786448 0.782258 0.778007 0.773687 0.769308 0.764869 0.760402 0.755879 0.751287 0.746683 0.742067 0.737412 0.732742 0.728035 0.723288 0.718503 0.713692 0.708868 0.703985 0.699075 0.694128 0.689142 0.684108 0.67905 0.673962 0.668831 0.663683 0.658449 0.653181 0.647895 0.642557 0.637196 0.631773 0.626314 0.620825 0.615327 0.609824 0.604295 0.598752 0.593188 0.58758 0.581928 0.57623 0.570539 0.564836 0.559124 0.553369 0.547638 0.541889 0.536143 0.530391 0.524643 0.518864 0.513076 0.507296 0.501517 0.495754 0.489967 0.484166 0.478347 0.472512 0.466682 0.460831 0.455002 0.449201 0.443397 0.437596 0.431799 0.426018 0.42026 0.414561 0.408885 0.403173 0.3975 0.391872 0.386242 0.380658 0.375099 0.369553 0.364065 0.35856 0.353081 0.347594 0.342101 0.336627 0.331155 0.32574 0.320341 0.314957 0.309621 0.3043 0.298999 0.29373 0.288476 0.283242 0.278039 0.272923 0.267822 0.262749 0.257737 0.252744 0.247775 0.242816 0.237934 0.233073 0.228266 0.223505 0.218786 0.2141 0.209484 0.204904 0.200349 0.19586 0.191381 0.18695 0.182526 0.178142 0.173826 0.169559 0.16534 0.161197 0.157074 0.153006 0.149005 0.145041 0.141097 0.137213 0.133404 0.129619 0.125879 0.122215 0.118601 0.115001 0.111458 0.107963 0.10452 0.10113 0.0977845 0.0944432 0.0911857 0.0879648 0.0847795 0.0816033 0.0784829 0.0754212 0.0723955 0.0693894 0.0664193 0.0635242 0.0606538 0.0578284 0.0550493 0.0523176 0.0496153 0.0469867 0.0443734 0.0418289 0.0393062 0.0368381 0.034397 0.0319776 0.0296352 0.027314 0.0250418 0.022825 0.0206213 0.0184959 0.0164046 0.014368 0.0123402 0.0103565 0.00837116 0.00645342 0.00456512 0.00273614 0.000940592 ];
Precision_GB = [0.14847 0.150204 0.153887 0.157688 0.161569 0.165498 0.169439 0.173339 0.177152 0.180846 0.184409 0.187823 0.19109 0.194221 0.197238 0.200156 0.202981 0.205731 0.208414 0.211036 0.213612 0.216143 0.218636 0.221101 0.223542 0.225967 0.228373 0.230761 0.233138 0.2355 0.237856 0.240204 0.242546 0.244894 0.247244 0.249596 0.251949 0.2543 0.256659 0.259016 0.261376 0.263742 0.266122 0.268505 0.270898 0.273301 0.275709 0.278114 0.280535 0.282965 0.285404 0.287846 0.290293 0.292755 0.295233 0.297729 0.300233 0.302752 0.305277 0.30781 0.31036 0.312913 0.31547 0.31804 0.320606 0.323174 0.325752 0.328335 0.330933 0.333546 0.336168 0.338789 0.341412 0.344047 0.346677 0.349315 0.351965 0.354631 0.357293 0.359969 0.362643 0.365323 0.367983 0.370633 0.373288 0.375952 0.378614 0.381284 0.383948 0.386609 0.389272 0.391939 0.39462 0.397309 0.399991 0.402676 0.405364 0.408073 0.410765 0.413456 0.416154 0.418847 0.421544 0.424243 0.426932 0.429606 0.43227 0.434918 0.437572 0.44021 0.442862 0.445508 0.44814 0.450756 0.453374 0.455999 0.45862 0.461259 0.463878 0.466482 0.469065 0.471634 0.474216 0.476769 0.479301 0.481836 0.484345 0.486841 0.489328 0.491819 0.494278 0.496749 0.499205 0.501641 0.504064 0.506481 0.508897 0.51129 0.513655 0.516002 0.518333 0.520628 0.52292 0.52519 0.527454 0.529725 0.531994 0.534214 0.536456 0.538663 0.540865 0.543035 0.545158 0.547285 0.549427 0.551558 0.553681 0.555797 0.557885 0.559952 0.561991 0.56401 0.566008 0.567975 0.569905 0.571808 0.573732 0.57562 0.577483 0.579327 0.581138 0.582912 0.584654 0.586382 0.588092 0.589763 0.591449 0.593129 0.5948 0.596475 0.598136 0.59977 0.601335 0.602909 0.60446 0.606016 0.607525 0.609048 0.610574 0.612121 0.613662 0.615172 0.616655 0.618145 0.619623 0.621074 0.622456 0.623813 0.625139 0.626469 0.627788 0.62913 0.630449 0.631764 0.633092 0.634359 0.635599 0.636815 0.638047 0.639272 0.640489 0.641653 0.642876 0.644016 0.64516 0.64632 0.64744 0.648549 0.649635 0.650811 0.652004 0.653131 0.654258 0.655359 0.656524 0.657615 0.658707 0.659722 0.660739 0.661751 0.662786 0.663801 0.664828 0.665741 0.666814 0.667682 0.668675 0.669598 0.670645 0.671723 0.672791 0.673782 0.674919 0.676206 0.677387 0.678427 0.679402 0.680732 0.681992 0.683512 0.684799 0.685479 0.686379 0.687056 0.687638 0.688796 ];
TPR_GB = [1 0.999687 0.998806 0.997725 0.99639 0.994783 0.992926 0.990816 0.988496 0.985984 0.983432 0.980904 0.978428 0.976 0.973619 0.97131 0.96903 0.966784 0.964586 0.962397 0.960231 0.958069 0.955899 0.953748 0.951598 0.949445 0.947293 0.945133 0.942965 0.940785 0.938591 0.936373 0.934132 0.931869 0.929591 0.927298 0.924958 0.922619 0.920251 0.917861 0.915419 0.912969 0.91047 0.907936 0.905362 0.902762 0.900111 0.897419 0.894711 0.891969 0.889222 0.886435 0.883605 0.88075 0.877843 0.874917 0.871958 0.868973 0.865949 0.862878 0.859764 0.8566 0.853375 0.850118 0.846777 0.843359 0.839918 0.836445 0.832904 0.829332 0.825716 0.822031 0.818269 0.814453 0.810598 0.806652 0.802695 0.798719 0.794663 0.790585 0.786448 0.782258 0.778007 0.773687 0.769308 0.764869 0.760402 0.755879 0.751287 0.746683 0.742067 0.737412 0.732742 0.728035 0.723288 0.718503 0.713692 0.708868 0.703985 0.699075 0.694128 0.689142 0.684108 0.67905 0.673962 0.668831 0.663683 0.658449 0.653181 0.647895 0.642557 0.637196 0.631773 0.626314 0.620825 0.615327 0.609824 0.604295 0.598752 0.593188 0.58758 0.581928 0.57623 0.570539 0.564836 0.559124 0.553369 0.547638 0.541889 0.536143 0.530391 0.524643 0.518864 0.513076 0.507296 0.501517 0.495754 0.489967 0.484166 0.478347 0.472512 0.466682 0.460831 0.455002 0.449201 0.443397 0.437596 0.431799 0.426018 0.42026 0.414561 0.408885 0.403173 0.3975 0.391872 0.386242 0.380658 0.375099 0.369553 0.364065 0.35856 0.353081 0.347594 0.342101 0.336627 0.331155 0.32574 0.320341 0.314957 0.309621 0.3043 0.298999 0.29373 0.288476 0.283242 0.278039 0.272923 0.267822 0.262749 0.257737 0.252744 0.247775 0.242816 0.237934 0.233073 0.228266 0.223505 0.218786 0.2141 0.209484 0.204904 0.200349 0.19586 0.191381 0.18695 0.182526 0.178142 0.173826 0.169559 0.16534 0.161197 0.157074 0.153006 0.149005 0.145041 0.141097 0.137213 0.133404 0.129619 0.125879 0.122215 0.118601 0.115001 0.111458 0.107963 0.10452 0.10113 0.0977845 0.0944432 0.0911857 0.0879648 0.0847795 0.0816033 0.0784829 0.0754212 0.0723955 0.0693894 0.0664193 0.0635242 0.0606538 0.0578284 0.0550493 0.0523176 0.0496153 0.0469867 0.0443734 0.0418289 0.0393062 0.0368381 0.034397 0.0319776 0.0296352 0.027314 0.0250418 0.022825 0.0206213 0.0184959 0.0164046 0.014368 0.0123402 0.0103565 0.00837116 0.00645342 0.00456512 0.00273614 0.000940592 ];
FPR_GB = [1 0.984079 0.951112 0.919227 0.888658 0.859435 0.831704 0.805505 0.780959 0.758108 0.736871 0.717275 0.699181 0.682399 0.666749 0.652087 0.6383 0.625262 0.612883 0.601092 0.589806 0.578987 0.56858 0.558544 0.548844 0.539447 0.530341 0.52151 0.512918 0.504565 0.496424 0.48848 0.480731 0.473138 0.465708 0.458433 0.451304 0.444323 0.437473 0.43076 0.424168 0.41769 0.411319 0.405055 0.398894 0.392835 0.386866 0.381008 0.375234 0.369552 0.363954 0.358435 0.352985 0.34761 0.342295 0.337054 0.331877 0.326769 0.321735 0.316761 0.311849 0.307 0.30221 0.297474 0.292797 0.288174 0.283613 0.279112 0.274658 0.270258 0.265903 0.261597 0.257343 0.253137 0.248982 0.244871 0.24081 0.236803 0.232848 0.228938 0.225078 0.221264 0.217497 0.213779 0.210106 0.206475 0.202888 0.199338 0.195836 0.192383 0.188975 0.185607 0.182277 0.17899 0.175748 0.172554 0.169394 0.166266 0.163188 0.160151 0.157157 0.154204 0.151287 0.148412 0.145576 0.142786 0.140032 0.137319 0.134642 0.132002 0.129393 0.126818 0.124279 0.121776 0.119314 0.116886 0.114493 0.11213 0.109803 0.107514 0.105256 0.103037 0.100839 0.0986821 0.0965624 0.0944695 0.0924122 0.0903914 0.0884059 0.0864508 0.0845258 0.0826323 0.0807682 0.0789373 0.0771339 0.0753645 0.0736247 0.0719137 0.0702309 0.068581 0.0669615 0.0653724 0.0638142 0.0622817 0.060774 0.0592867 0.0578239 0.0563908 0.0549839 0.0536068 0.0522548 0.0509264 0.049624 0.0483472 0.047091 0.0458578 0.0446493 0.0434657 0.0423055 0.0411757 0.0400679 0.038986 0.0379247 0.0368842 0.0358664 0.0348742 0.0339005 0.0329501 0.0320191 0.0311101 0.0302163 0.0293442 0.028492 0.027658 0.0268448 0.0260499 0.0252723 0.0245099 0.0237649 0.0230348 0.0223242 0.02163 0.0209533 0.0202918 0.0196445 0.0190116 0.0183936 0.0177926 0.0172046 0.0166297 0.0160698 0.0155236 0.0149906 0.0144712 0.0139638 0.0134692 0.0129901 0.0125233 0.0120719 0.0116312 0.0112033 0.010785 0.0103783 0.00998156 0.00959628 0.00922138 0.0088573 0.00850292 0.00815947 0.00782577 0.00750183 0.00718837 0.00688289 0.00658776 0.00630051 0.00602133 0.00575146 0.00548943 0.00523487 0.00498709 0.00474656 0.00451386 0.00428829 0.0040704 0.00385879 0.00365384 0.00345632 0.0032655 0.00308114 0.00290378 0.00273253 0.00256802 0.00240702 0.0022522 0.00210225 0.00195824 0.00181977 0.00168641 0.00155815 0.00143373 0.00131356 0.00119819 0.00108716 0.000980095 0.000877187 0.000780169 0.000686993 0.000597824 0.000513241 0.000432646 0.000355954 0.000284079 0.000215064 0.000149364 8.69874e-005 2.90958e-005 ];
plot(Recall_GB, Precision_GB, '--b', 'linewidth', 1);
Recall_AIM = [1 0.986214 0.986122 0.985912 0.985593 0.985144 0.984566 0.983901 0.983144 0.982291 0.981343 0.980318 0.979198 0.977988 0.976696 0.97532 0.973919 0.97246 0.970958 0.969417 0.967831 0.966208 0.964552 0.962863 0.961149 0.959416 0.957655 0.955862 0.954016 0.952141 0.950238 0.948308 0.94636 0.944397 0.942402 0.940388 0.938354 0.936283 0.934187 0.93207 0.92991 0.927743 0.925536 0.923302 0.921031 0.918738 0.916408 0.91404 0.911631 0.909198 0.906728 0.904224 0.901688 0.899125 0.89652 0.893865 0.891174 0.888448 0.885663 0.88285 0.879993 0.87709 0.874141 0.871147 0.868104 0.865004 0.861855 0.858663 0.855437 0.852158 0.848822 0.84545 0.842016 0.838529 0.834975 0.831385 0.827749 0.824045 0.820295 0.816496 0.812657 0.808751 0.804802 0.800809 0.796763 0.792653 0.788518 0.784284 0.780015 0.775689 0.771289 0.766839 0.76236 0.757827 0.753229 0.748575 0.743856 0.739089 0.734246 0.729346 0.724391 0.719384 0.714299 0.70918 0.704018 0.698794 0.693498 0.688145 0.682733 0.677287 0.6718 0.666239 0.660615 0.654929 0.649208 0.643426 0.637614 0.631744 0.62582 0.619845 0.613823 0.607758 0.601627 0.595455 0.589244 0.58294 0.576601 0.570242 0.563809 0.557337 0.550814 0.544237 0.537638 0.530996 0.524314 0.5176 0.510858 0.504068 0.497237 0.490407 0.483501 0.476574 0.469666 0.462703 0.45572 0.448718 0.441702 0.434679 0.427624 0.420568 0.413513 0.406417 0.399331 0.392266 0.385163 0.378058 0.370985 0.363921 0.356864 0.349783 0.342741 0.335726 0.328706 0.321709 0.314721 0.307761 0.300827 0.293882 0.286983 0.280093 0.273227 0.266408 0.259629 0.252864 0.246135 0.23942 0.232781 0.226196 0.21965 0.213168 0.206759 0.200389 0.194047 0.18782 0.181618 0.175513 0.169499 0.163577 0.157703 0.151957 0.146228 0.140604 0.135054 0.129615 0.124309 0.119043 0.113884 0.108838 0.103913 0.0991138 0.094406 0.0898409 0.0853838 0.0810042 0.0767707 0.0726457 0.0686464 0.0647718 0.0610489 0.0574398 0.0539525 0.0505995 0.0473719 0.0442816 0.0412788 0.0384287 0.0357048 0.0331022 0.0305982 0.0282021 0.0259885 0.0238501 0.0218285 0.0199188 0.0181382 0.0164472 0.0148951 0.0134106 0.0120739 0.0108163 0.00964837 0.00858794 0.00759355 0.00669086 0.00588422 0.00514572 0.00447708 0.00390522 0.00337643 0.00289792 0.00248757 0.00211418 0.001792 0.0015031 0.00125496 0.00104186 0.000855609 0.000696188 0.000560504 0.000443927 0.000358563 0.000278089 0.000220412 0.000166163 0.00013029 9.7181e-005 ];
Precision_AIM = [0.14847 0.165595 0.165624 0.165674 0.165761 0.165893 0.166082 0.166343 0.166679 0.167094 0.167592 0.168169 0.168822 0.169549 0.170347 0.171208 0.172131 0.173112 0.174134 0.175195 0.176291 0.177412 0.178555 0.179711 0.180876 0.182043 0.183209 0.184367 0.185513 0.186648 0.187772 0.188884 0.189983 0.191071 0.192146 0.193211 0.194266 0.195312 0.196348 0.197379 0.198401 0.199415 0.200421 0.201425 0.202422 0.203415 0.204405 0.205393 0.206377 0.207362 0.20835 0.209341 0.210335 0.211336 0.21234 0.213349 0.214365 0.215382 0.216406 0.217436 0.218473 0.219519 0.220573 0.221636 0.222704 0.223782 0.224867 0.225959 0.227064 0.228177 0.229301 0.230433 0.231574 0.232722 0.233877 0.23504 0.236214 0.237397 0.238586 0.239783 0.240995 0.242215 0.243438 0.244676 0.245928 0.247188 0.248458 0.249733 0.251025 0.252327 0.253631 0.254948 0.256277 0.257623 0.258969 0.26033 0.261701 0.263081 0.264466 0.265858 0.267264 0.268679 0.270102 0.271528 0.272972 0.274424 0.275878 0.277336 0.278808 0.280287 0.281776 0.283271 0.284771 0.286283 0.287804 0.289336 0.290876 0.292413 0.293955 0.295508 0.297077 0.298655 0.300229 0.301811 0.303412 0.305005 0.306596 0.308207 0.30982 0.31144 0.313057 0.314685 0.316329 0.317974 0.319629 0.321293 0.322965 0.324642 0.326313 0.327981 0.329655 0.331328 0.333032 0.334736 0.336427 0.338138 0.339845 0.34157 0.343285 0.345016 0.346752 0.348494 0.350257 0.352005 0.353763 0.355516 0.35729 0.359069 0.360863 0.362617 0.364387 0.36616 0.367915 0.36969 0.371472 0.373236 0.375024 0.376788 0.378549 0.380291 0.381999 0.383688 0.385415 0.387118 0.388834 0.39053 0.392227 0.393925 0.395611 0.3973 0.399 0.400681 0.402374 0.404088 0.405753 0.407428 0.409108 0.41079 0.412451 0.414151 0.415755 0.417377 0.419002 0.420678 0.422266 0.423926 0.425453 0.427013 0.428678 0.430231 0.431803 0.433402 0.434993 0.436567 0.438148 0.439756 0.441196 0.442666 0.444216 0.445635 0.447041 0.4486 0.450072 0.451594 0.452952 0.454428 0.455796 0.457209 0.458481 0.459677 0.461044 0.462163 0.463182 0.464405 0.465579 0.466735 0.467817 0.468442 0.46916 0.470014 0.471028 0.471855 0.472823 0.473599 0.474234 0.475328 0.475815 0.476321 0.477245 0.476924 0.477428 0.47811 0.478094 0.478409 0.478563 0.479268 0.478069 0.478064 0.478022 0.478743 0.48014 0.480511 0.478951 0.479943 0.480268 0.48162 ];
TPR_AIM = [1 0.986214 0.986122 0.985912 0.985593 0.985144 0.984566 0.983901 0.983144 0.982291 0.981343 0.980318 0.979198 0.977988 0.976696 0.97532 0.973919 0.97246 0.970958 0.969417 0.967831 0.966208 0.964552 0.962863 0.961149 0.959416 0.957655 0.955862 0.954016 0.952141 0.950238 0.948308 0.94636 0.944397 0.942402 0.940388 0.938354 0.936283 0.934187 0.93207 0.92991 0.927743 0.925536 0.923302 0.921031 0.918738 0.916408 0.91404 0.911631 0.909198 0.906728 0.904224 0.901688 0.899125 0.89652 0.893865 0.891174 0.888448 0.885663 0.88285 0.879993 0.87709 0.874141 0.871147 0.868104 0.865004 0.861855 0.858663 0.855437 0.852158 0.848822 0.84545 0.842016 0.838529 0.834975 0.831385 0.827749 0.824045 0.820295 0.816496 0.812657 0.808751 0.804802 0.800809 0.796763 0.792653 0.788518 0.784284 0.780015 0.775689 0.771289 0.766839 0.76236 0.757827 0.753229 0.748575 0.743856 0.739089 0.734246 0.729346 0.724391 0.719384 0.714299 0.70918 0.704018 0.698794 0.693498 0.688145 0.682733 0.677287 0.6718 0.666239 0.660615 0.654929 0.649208 0.643426 0.637614 0.631744 0.62582 0.619845 0.613823 0.607758 0.601627 0.595455 0.589244 0.58294 0.576601 0.570242 0.563809 0.557337 0.550814 0.544237 0.537638 0.530996 0.524314 0.5176 0.510858 0.504068 0.497237 0.490407 0.483501 0.476574 0.469666 0.462703 0.45572 0.448718 0.441702 0.434679 0.427624 0.420568 0.413513 0.406417 0.399331 0.392266 0.385163 0.378058 0.370985 0.363921 0.356864 0.349783 0.342741 0.335726 0.328706 0.321709 0.314721 0.307761 0.300827 0.293882 0.286983 0.280093 0.273227 0.266408 0.259629 0.252864 0.246135 0.23942 0.232781 0.226196 0.21965 0.213168 0.206759 0.200389 0.194047 0.18782 0.181618 0.175513 0.169499 0.163577 0.157703 0.151957 0.146228 0.140604 0.135054 0.129615 0.124309 0.119043 0.113884 0.108838 0.103913 0.0991138 0.094406 0.0898409 0.0853838 0.0810042 0.0767707 0.0726457 0.0686464 0.0647718 0.0610489 0.0574398 0.0539525 0.0505995 0.0473719 0.0442816 0.0412788 0.0384287 0.0357048 0.0331022 0.0305982 0.0282021 0.0259885 0.0238501 0.0218285 0.0199188 0.0181382 0.0164472 0.0148951 0.0134106 0.0120739 0.0108163 0.00964837 0.00858794 0.00759355 0.00669086 0.00588422 0.00514572 0.00447708 0.00390522 0.00337643 0.00289792 0.00248757 0.00211418 0.001792 0.0015031 0.00125496 0.00104186 0.000855609 0.000696188 0.000560504 0.000443927 0.000358563 0.000278089 0.000220412 0.000166163 0.00013029 9.7181e-005 ];
FPR_AIM = [1 0.861277 0.861005 0.860462 0.859527 0.85811 0.856128 0.853518 0.850248 0.846307 0.841705 0.836501 0.830747 0.824495 0.817823 0.810807 0.803521 0.796015 0.788379 0.78067 0.772924 0.765185 0.757482 0.749866 0.742355 0.73497 0.727714 0.720601 0.713629 0.706795 0.700095 0.693522 0.687075 0.680746 0.67452 0.668397 0.662371 0.656427 0.650561 0.644763 0.639039 0.633374 0.627762 0.622194 0.616677 0.611202 0.605757 0.600348 0.594969 0.589617 0.58428 0.578959 0.573651 0.568359 0.563077 0.557801 0.552533 0.547279 0.542029 0.536793 0.531564 0.52634 0.521122 0.515918 0.510716 0.505521 0.500324 0.495139 0.489958 0.484782 0.479611 0.474442 0.469274 0.464115 0.458959 0.453808 0.448665 0.443522 0.438392 0.43326 0.428134 0.42301 0.417897 0.412787 0.407681 0.402579 0.397496 0.392425 0.387356 0.382305 0.377268 0.372243 0.367228 0.362221 0.357231 0.352251 0.347286 0.342333 0.337394 0.33247 0.327556 0.322661 0.31777 0.312898 0.308043 0.303195 0.298367 0.293557 0.288761 0.283981 0.279225 0.274487 0.269774 0.265072 0.260398 0.255748 0.251126 0.246532 0.241964 0.237425 0.232906 0.228421 0.223969 0.219545 0.215149 0.210783 0.206449 0.202149 0.197879 0.193646 0.18945 0.185286 0.181157 0.177064 0.173016 0.168998 0.165027 0.161095 0.157204 0.153356 0.14955 0.145791 0.142076 0.138404 0.134778 0.131197 0.127659 0.124174 0.120732 0.117342 0.114002 0.110705 0.107457 0.104268 0.101125 0.0980348 0.0949949 0.092003 0.0890645 0.0861802 0.0833481 0.080568 0.0778465 0.0751747 0.0725601 0.0699992 0.0674932 0.0650439 0.0626429 0.0603 0.0580151 0.0557802 0.0535997 0.0514701 0.0493941 0.0473711 0.0454049 0.0434871 0.0416244 0.0398111 0.038049 0.0363396 0.0346816 0.033072 0.0315125 0.0299999 0.0285355 0.02712 0.0257504 0.0244289 0.0231526 0.0219229 0.020734 0.01959 0.0184892 0.0174332 0.016419 0.015447 0.014512 0.0136195 0.0127659 0.0119505 0.0111723 0.0104313 0.00972569 0.00905282 0.00841576 0.00780997 0.00723515 0.00669361 0.00618171 0.00569761 0.00524197 0.00481535 0.0044156 0.00403896 0.00368745 0.00335721 0.00305137 0.00276809 0.00250415 0.00226067 0.00203612 0.00182771 0.00163651 0.0014613 0.00130179 0.00115646 0.00102463 0.000904705 0.000795833 0.000697787 0.00060941 0.000530768 0.000460742 0.00039862 0.000343262 0.000294361 0.000251308 0.000213654 0.00018031 0.000151402 0.00012648 0.000105325 8.69809e-005 7.12866e-005 5.7969e-005 4.70755e-005 3.77657e-005 2.98345e-005 2.34302e-005 1.82019e-005 1.40065e-005 1.066e-005 8.0851e-006 6.06376e-006 ];
plot(Recall_AIM, Precision_AIM, '--g', 'linewidth', 1);
Recall_IT = [1 0.999767 0.999179 0.998376 0.997327 0.995888 0.993797 0.991009 0.987584 0.982732 0.974972 0.965031 0.950854 0.931488 0.903411 0.869522 0.829457 0.770608 0.638749 0.495217 0.455879 0.424135 0.401836 0.383179 0.37014 0.358472 0.348981 0.340615 0.333363 0.326474 0.320452 0.31477 0.309355 0.304178 0.299212 0.294391 0.289735 0.285092 0.280771 0.276554 0.272463 0.268474 0.264578 0.260787 0.257077 0.253484 0.249945 0.246477 0.243092 0.239786 0.23656 0.2334 0.230294 0.227259 0.224246 0.221332 0.218448 0.215625 0.21282 0.210074 0.207368 0.204716 0.202108 0.199527 0.196991 0.194534 0.192097 0.189712 0.187341 0.185024 0.18274 0.180495 0.178282 0.176098 0.173938 0.171824 0.169713 0.167629 0.165582 0.163558 0.161569 0.159586 0.157633 0.155719 0.15384 0.151973 0.150138 0.14833 0.146544 0.144775 0.143023 0.141293 0.139575 0.13788 0.136198 0.134535 0.132878 0.131256 0.129644 0.128032 0.126448 0.124869 0.123342 0.121801 0.120298 0.118807 0.117339 0.115897 0.114458 0.11301 0.11159 0.110198 0.108807 0.107418 0.106039 0.104698 0.103364 0.102036 0.100699 0.0993926 0.0981046 0.0968341 0.0955768 0.0943414 0.0931393 0.0919033 0.0906903 0.0895059 0.0883244 0.0871352 0.085982 0.0848287 0.0836788 0.0825355 0.0814384 0.0803071 0.079212 0.0781197 0.0770466 0.0759928 0.0749382 0.0738898 0.0728497 0.071838 0.0708345 0.0698305 0.0688352 0.0678546 0.0668898 0.0659358 0.0649736 0.0640166 0.0630693 0.062137 0.0612192 0.0603005 0.0593909 0.0584823 0.0575939 0.0567078 0.0558259 0.0549459 0.0540764 0.0532238 0.0523852 0.0515605 0.0507221 0.0498931 0.0490726 0.0482544 0.0474607 0.0466724 0.0458807 0.0451147 0.0443406 0.0435757 0.0428185 0.0420764 0.0413356 0.0406084 0.0398706 0.0391373 0.0384108 0.037704 0.0370121 0.0363276 0.0356311 0.0349455 0.0342682 0.0335968 0.0329217 0.0322737 0.0316218 0.0309732 0.0303259 0.0296886 0.0290579 0.0284275 0.0277949 0.0271804 0.0265717 0.025958 0.0253426 0.0247527 0.024167 0.0235878 0.0230173 0.0224496 0.021878 0.021312 0.0207556 0.0202029 0.0196618 0.0191157 0.0185735 0.0180255 0.0174946 0.0169599 0.0164428 0.0159378 0.0154276 0.0149276 0.0144267 0.0139356 0.013443 0.0129598 0.0124766 0.0120072 0.0115319 0.0110504 0.0105863 0.0101168 0.00965427 0.00919775 0.00874316 0.00830867 0.00786936 0.00743173 0.0070001 0.00657062 0.00614512 0.0057178 0.00529395 0.00486188 0.00445648 0.00406098 0.00366473 0.0032682 0.00287928 0.00248659 0.00210675 0.00171354 0.00133528 0.000963101 0.000595222 0.000246913 ];
Precision_IT = [0.14847 0.148459 0.148432 0.148393 0.148342 0.148271 0.148267 0.148366 0.148475 0.148738 0.149908 0.151517 0.154632 0.160205 0.169003 0.178134 0.190249 0.209545 0.257198 0.317531 0.332944 0.346537 0.356059 0.364301 0.371106 0.376802 0.381462 0.386104 0.390177 0.393997 0.397438 0.400764 0.403926 0.406962 0.409872 0.412687 0.415444 0.418097 0.420686 0.423228 0.425691 0.428076 0.430417 0.432698 0.434951 0.437186 0.439382 0.441541 0.443634 0.445694 0.447717 0.449705 0.451661 0.453569 0.455427 0.457285 0.459093 0.460903 0.462671 0.464431 0.46619 0.467919 0.469622 0.471285 0.472885 0.474451 0.475983 0.477496 0.47899 0.480466 0.481938 0.483365 0.484778 0.486221 0.487594 0.488941 0.490275 0.491577 0.492888 0.49415 0.495405 0.496641 0.497855 0.49907 0.500222 0.501381 0.502511 0.503651 0.504782 0.505858 0.506945 0.508003 0.509019 0.510031 0.51104 0.512038 0.513012 0.513963 0.514935 0.515888 0.51685 0.517762 0.518657 0.519503 0.520334 0.521196 0.522042 0.522853 0.523641 0.52443 0.52524 0.525994 0.526741 0.527456 0.528159 0.528885 0.529599 0.530291 0.530946 0.531561 0.532198 0.532776 0.533378 0.533996 0.534588 0.53513 0.535713 0.536225 0.536728 0.537241 0.537816 0.538364 0.538851 0.539359 0.539821 0.540286 0.540716 0.541161 0.541634 0.542025 0.54246 0.542862 0.543318 0.543698 0.544104 0.544481 0.544813 0.54521 0.545574 0.545943 0.546278 0.546573 0.546874 0.547195 0.54756 0.547868 0.548175 0.548463 0.548751 0.549081 0.54935 0.549631 0.549918 0.550192 0.550437 0.550686 0.550844 0.55105 0.551246 0.551465 0.551665 0.551836 0.552029 0.552257 0.552456 0.552641 0.552856 0.553054 0.553256 0.553457 0.553693 0.553887 0.554117 0.554387 0.554592 0.554822 0.555092 0.555302 0.555515 0.55568 0.555837 0.55604 0.556221 0.556351 0.556587 0.556707 0.55683 0.556983 0.55711 0.557274 0.557438 0.557584 0.557686 0.557868 0.558049 0.558151 0.558277 0.558413 0.558525 0.558677 0.558881 0.559018 0.559136 0.55937 0.559562 0.559599 0.559751 0.559926 0.560013 0.560157 0.560262 0.56043 0.560566 0.560692 0.56082 0.560924 0.561046 0.561161 0.561274 0.56128 0.561292 0.561309 0.561524 0.561446 0.561335 0.561344 0.561233 0.561154 0.561088 0.561021 0.560927 0.560873 0.560806 0.560832 0.56058 0.560203 0.559953 0.559542 0.559393 0.558982 0.558559 0.558377 0.558304 0.558475 0.558499 0.558374 ];
TPR_IT = [1 0.999767 0.999179 0.998376 0.997327 0.995888 0.993797 0.991009 0.987584 0.982732 0.974972 0.965031 0.950854 0.931488 0.903411 0.869522 0.829457 0.770608 0.638749 0.495217 0.455879 0.424135 0.401836 0.383179 0.37014 0.358472 0.348981 0.340615 0.333363 0.326474 0.320452 0.31477 0.309355 0.304178 0.299212 0.294391 0.289735 0.285092 0.280771 0.276554 0.272463 0.268474 0.264578 0.260787 0.257077 0.253484 0.249945 0.246477 0.243092 0.239786 0.23656 0.2334 0.230294 0.227259 0.224246 0.221332 0.218448 0.215625 0.21282 0.210074 0.207368 0.204716 0.202108 0.199527 0.196991 0.194534 0.192097 0.189712 0.187341 0.185024 0.18274 0.180495 0.178282 0.176098 0.173938 0.171824 0.169713 0.167629 0.165582 0.163558 0.161569 0.159586 0.157633 0.155719 0.15384 0.151973 0.150138 0.14833 0.146544 0.144775 0.143023 0.141293 0.139575 0.13788 0.136198 0.134535 0.132878 0.131256 0.129644 0.128032 0.126448 0.124869 0.123342 0.121801 0.120298 0.118807 0.117339 0.115897 0.114458 0.11301 0.11159 0.110198 0.108807 0.107418 0.106039 0.104698 0.103364 0.102036 0.100699 0.0993926 0.0981046 0.0968341 0.0955768 0.0943414 0.0931393 0.0919033 0.0906903 0.0895059 0.0883244 0.0871352 0.085982 0.0848287 0.0836788 0.0825355 0.0814384 0.0803071 0.079212 0.0781197 0.0770466 0.0759928 0.0749382 0.0738898 0.0728497 0.071838 0.0708345 0.0698305 0.0688352 0.0678546 0.0668898 0.0659358 0.0649736 0.0640166 0.0630693 0.062137 0.0612192 0.0603005 0.0593909 0.0584823 0.0575939 0.0567078 0.0558259 0.0549459 0.0540764 0.0532238 0.0523852 0.0515605 0.0507221 0.0498931 0.0490726 0.0482544 0.0474607 0.0466724 0.0458807 0.0451147 0.0443406 0.0435757 0.0428185 0.0420764 0.0413356 0.0406084 0.0398706 0.0391373 0.0384108 0.037704 0.0370121 0.0363276 0.0356311 0.0349455 0.0342682 0.0335968 0.0329217 0.0322737 0.0316218 0.0309732 0.0303259 0.0296886 0.0290579 0.0284275 0.0277949 0.0271804 0.0265717 0.025958 0.0253426 0.0247527 0.024167 0.0235878 0.0230173 0.0224496 0.021878 0.021312 0.0207556 0.0202029 0.0196618 0.0191157 0.0185735 0.0180255 0.0174946 0.0169599 0.0164428 0.0159378 0.0154276 0.0149276 0.0144267 0.0139356 0.013443 0.0129598 0.0124766 0.0120072 0.0115319 0.0110504 0.0105863 0.0101168 0.00965427 0.00919775 0.00874316 0.00830867 0.00786936 0.00743173 0.0070001 0.00657062 0.00614512 0.0057178 0.00529395 0.00486188 0.00445648 0.00406098 0.00366473 0.0032682 0.00287928 0.00248659 0.00210675 0.00171354 0.00133528 0.000963101 0.000595222 0.000246913 ];
FPR_IT = [1 0.999903 0.99966 0.999312 0.998872 0.998256 0.99709 0.995461 0.993144 0.989684 0.981836 0.971702 0.955878 0.930416 0.893495 0.849885 0.797382 0.712015 0.495585 0.248876 0.195587 0.154395 0.128948 0.109389 0.0962608 0.0863028 0.079569 0.0739708 0.0699175 0.0660006 0.0634053 0.0610055 0.0589122 0.0569545 0.0551212 0.0533778 0.051614 0.0499319 0.0484593 0.0470577 0.0457224 0.0444474 0.0432229 0.0420518 0.0409249 0.0398412 0.0387995 0.0377939 0.0368312 0.0359026 0.0350093 0.0341461 0.0333125 0.0325063 0.031729 0.0309769 0.0302473 0.0295396 0.0288547 0.0281891 0.0275406 0.026912 0.0263023 0.0257079 0.0251368 0.0245833 0.0240439 0.0235214 0.0230122 0.0225148 0.0220306 0.0215583 0.0210974 0.020649 0.0202146 0.019791 0.0193781 0.0189747 0.0185808 0.018196 0.0178219 0.0174561 0.0170991 0.0167511 0.016414 0.0160826 0.0157599 0.0154455 0.0151356 0.0148347 0.014539 0.0142494 0.013967 0.0136922 0.0134207 0.0131556 0.0128969 0.0126431 0.012394 0.0121503 0.0119112 0.0116766 0.0114493 0.0112277 0.0110103 0.0107974 0.0105894 0.010386 0.0101858 0.0099891 0.00979586 0.00960798 0.00942303 0.00924117 0.00906335 0.00888961 0.00871711 0.00854913 0.00838441 0.00822455 0.00806661 0.00791201 0.00776088 0.00761249 0.00746773 0.0073261 0.00718587 0.00704982 0.00691608 0.00678341 0.00665316 0.00652608 0.00640009 0.00627754 0.00615608 0.00603677 0.00592079 0.00580726 0.0056935 0.00558355 0.00547436 0.00536688 0.0052604 0.00515728 0.00505643 0.00495783 0.00486063 0.00476402 0.00466984 0.00457683 0.00448601 0.00439669 0.00430971 0.00422423 0.00413895 0.00405608 0.00397474 0.00389474 0.00381589 0.00373819 0.00366211 0.00358698 0.0035128 0.00344024 0.00337009 0.00330076 0.00323265 0.00316526 0.00309896 0.00303343 0.00296952 0.00290651 0.00284372 0.0027828 0.00272259 0.00266353 0.00260549 0.00254782 0.00249092 0.0024354 0.00238049 0.00232574 0.00227165 0.00221883 0.00216813 0.00211808 0.0020688 0.0020199 0.00197204 0.00192532 0.00187902 0.00183351 0.00178873 0.00174482 0.0017014 0.00165844 0.00161629 0.00157438 0.00153289 0.00149189 0.0014515 0.00141088 0.00137294 0.00133552 0.00129885 0.00126303 0.00122729 0.00119275 0.00115842 0.00112434 0.00109085 0.00105791 0.00102497 0.000992949 0.000960968 0.000929311 0.000897825 0.000866126 0.000836765 0.00080804 0.000779489 0.000751128 0.000723754 0.000696798 0.000669814 0.00064371 0.000617562 0.000592396 0.000566925 0.00054181 0.000517406 0.00049264 0.000467394 0.000444129 0.000421709 0.0003997 0.000378062 0.000355949 0.000334811 0.000313441 0.000292591 0.000271769 0.000251007 0.000229364 0.000209803 0.000190625 0.000172342 0.00015369 0.000135235 0.000116967 9.90105e-005 8.05401e-005 6.21421e-005 4.5115e-005 2.85966e-005 1.23988e-005 ];
plot(Recall_IT, Precision_IT, '--r', 'linewidth', 1);
Recall_AVG = [1 0.999972 0.999736 0.999131 0.998305 0.997451 0.996519 0.995578 0.994413 0.993058 0.991481 0.989815 0.988114 0.98637 0.984639 0.982745 0.980806 0.978834 0.976768 0.974754 0.972762 0.970666 0.968592 0.966452 0.964307 0.962098 0.959895 0.957608 0.955371 0.953021 0.950601 0.948198 0.945752 0.943272 0.940746 0.93815 0.935508 0.932742 0.929832 0.927117 0.924363 0.921533 0.918743 0.915946 0.913158 0.910315 0.90733 0.904247 0.901149 0.898145 0.895103 0.892124 0.889119 0.886068 0.882994 0.879865 0.876816 0.873644 0.870526 0.867425 0.864349 0.861231 0.858051 0.85481 0.851525 0.848204 0.844892 0.84157 0.838102 0.834813 0.831433 0.828074 0.824611 0.821193 0.817653 0.814182 0.810585 0.807079 0.803584 0.800025 0.796436 0.792905 0.789228 0.785626 0.781988 0.778379 0.774684 0.770989 0.767378 0.763638 0.760017 0.756289 0.752566 0.748822 0.745026 0.741276 0.73747 0.733811 0.729961 0.726347 0.722636 0.718997 0.715299 0.711722 0.707983 0.704385 0.700599 0.696957 0.693147 0.689417 0.685725 0.681908 0.678254 0.674442 0.670587 0.66689 0.662876 0.659147 0.655166 0.651347 0.647333 0.643341 0.639178 0.635137 0.630825 0.626779 0.622443 0.618231 0.613761 0.609583 0.605268 0.600971 0.59681 0.592554 0.58833 0.583823 0.579627 0.575107 0.570765 0.566452 0.562015 0.557646 0.553151 0.548862 0.544415 0.539989 0.535453 0.531105 0.526668 0.522182 0.517684 0.513381 0.508816 0.504355 0.499815 0.495325 0.490781 0.486271 0.48172 0.477095 0.472438 0.467805 0.462941 0.458152 0.453358 0.448605 0.443861 0.43912 0.434342 0.429511 0.424603 0.419934 0.415273 0.410383 0.405653 0.40078 0.395794 0.390677 0.385928 0.380916 0.37605 0.371101 0.366199 0.36124 0.356504 0.35165 0.346451 0.341514 0.336173 0.331132 0.325942 0.321069 0.316017 0.311077 0.306172 0.301295 0.296486 0.291356 0.286287 0.281272 0.276086 0.271128 0.266203 0.261343 0.256496 0.25165 0.24684 0.242061 0.237228 0.232247 0.22731 0.2226 0.217764 0.2129 0.208147 0.203077 0.1981 0.193008 0.18785 0.182707 0.177504 0.172121 0.166812 0.161533 0.156065 0.151018 0.145912 0.140976 0.135865 0.130734 0.125383 0.120191 0.115022 0.109877 0.104708 0.0995039 0.0943512 0.0890042 0.0834697 0.0782587 0.0731732 0.0679003 0.0626444 0.0574314 0.0519179 0.045958 0.0387851 0.0337269 0.0288794 0.0240838 0.0195712 0.0155708 0.0114401 0.00779457 0.00370417 0.000389557 ];
Precision_AVG = [0.14847 0.149321 0.151934 0.15519 0.158282 0.160793 0.163099 0.165142 0.167607 0.170182 0.172974 0.175684 0.178293 0.180764 0.183083 0.185472 0.187831 0.190104 0.192381 0.194489 0.196509 0.198549 0.200485 0.202413 0.204277 0.20613 0.207921 0.209733 0.211456 0.213215 0.214992 0.21671 0.21844 0.220143 0.221847 0.22358 0.225297 0.22709 0.228929 0.230609 0.232274 0.233968 0.235609 0.237227 0.238826 0.240422 0.242088 0.243772 0.245441 0.247043 0.248641 0.250195 0.251738 0.253287 0.254813 0.256365 0.257863 0.259388 0.260881 0.262344 0.263784 0.265229 0.266674 0.268141 0.26961 0.27108 0.272526 0.273959 0.275438 0.276829 0.278246 0.279633 0.281046 0.282434 0.283865 0.285237 0.286661 0.288026 0.28939 0.290752 0.29213 0.293463 0.294854 0.296187 0.297539 0.29886 0.300213 0.301543 0.30285 0.304185 0.305464 0.306791 0.308086 0.309397 0.310711 0.312001 0.313305 0.314564 0.315856 0.317089 0.318328 0.319541 0.320756 0.321943 0.323151 0.324326 0.325544 0.326702 0.327909 0.329098 0.33024 0.331427 0.332559 0.333725 0.334891 0.336027 0.337207 0.338337 0.339523 0.340645 0.34183 0.342998 0.344205 0.345375 0.346607 0.347761 0.349002 0.3502 0.351451 0.352634 0.353847 0.355041 0.356209 0.357382 0.358549 0.359783 0.360927 0.362154 0.363329 0.364501 0.365685 0.36685 0.368038 0.369177 0.370358 0.37151 0.372691 0.37383 0.374966 0.37612 0.377273 0.378367 0.379516 0.380647 0.381785 0.382906 0.384035 0.385148 0.386276 0.387402 0.388541 0.389673 0.390848 0.392002 0.393155 0.394302 0.395433 0.396556 0.397707 0.398838 0.400001 0.401103 0.402208 0.403358 0.404476 0.405623 0.406777 0.407976 0.409098 0.410244 0.411379 0.412515 0.413656 0.414775 0.415869 0.416972 0.41815 0.419248 0.420485 0.421608 0.422789 0.423891 0.425042 0.426134 0.427236 0.428322 0.429395 0.430514 0.431642 0.432743 0.433883 0.434971 0.436058 0.437117 0.438188 0.439239 0.440269 0.441299 0.442337 0.443394 0.444434 0.445419 0.446419 0.447422 0.448403 0.449442 0.450468 0.451493 0.452555 0.453588 0.454641 0.455737 0.45681 0.457866 0.458973 0.45999 0.461021 0.461998 0.463029 0.46404 0.465106 0.466129 0.46716 0.468159 0.469208 0.470213 0.471223 0.472266 0.473331 0.474356 0.47532 0.476367 0.477364 0.478339 0.479347 0.480497 0.482012 0.483146 0.484267 0.485471 0.486607 0.48751 0.488481 0.489426 0.49069 0.491737 ];
TPR_AVG = [1 0.999972 0.999736 0.999131 0.998305 0.997451 0.996519 0.995578 0.994413 0.993058 0.991481 0.989815 0.988114 0.98637 0.984639 0.982745 0.980806 0.978834 0.976768 0.974754 0.972762 0.970666 0.968592 0.966452 0.964307 0.962098 0.959895 0.957608 0.955371 0.953021 0.950601 0.948198 0.945752 0.943272 0.940746 0.93815 0.935508 0.932742 0.929832 0.927117 0.924363 0.921533 0.918743 0.915946 0.913158 0.910315 0.90733 0.904247 0.901149 0.898145 0.895103 0.892124 0.889119 0.886068 0.882994 0.879865 0.876816 0.873644 0.870526 0.867425 0.864349 0.861231 0.858051 0.85481 0.851525 0.848204 0.844892 0.84157 0.838102 0.834813 0.831433 0.828074 0.824611 0.821193 0.817653 0.814182 0.810585 0.807079 0.803584 0.800025 0.796436 0.792905 0.789228 0.785626 0.781988 0.778379 0.774684 0.770989 0.767378 0.763638 0.760017 0.756289 0.752566 0.748822 0.745026 0.741276 0.73747 0.733811 0.729961 0.726347 0.722636 0.718997 0.715299 0.711722 0.707983 0.704385 0.700599 0.696957 0.693147 0.689417 0.685725 0.681908 0.678254 0.674442 0.670587 0.66689 0.662876 0.659147 0.655166 0.651347 0.647333 0.643341 0.639178 0.635137 0.630825 0.626779 0.622443 0.618231 0.613761 0.609583 0.605268 0.600971 0.59681 0.592554 0.58833 0.583823 0.579627 0.575107 0.570765 0.566452 0.562015 0.557646 0.553151 0.548862 0.544415 0.539989 0.535453 0.531105 0.526668 0.522182 0.517684 0.513381 0.508816 0.504355 0.499815 0.495325 0.490781 0.486271 0.48172 0.477095 0.472438 0.467805 0.462941 0.458152 0.453358 0.448605 0.443861 0.43912 0.434342 0.429511 0.424603 0.419934 0.415273 0.410383 0.405653 0.40078 0.395794 0.390677 0.385928 0.380916 0.37605 0.371101 0.366199 0.36124 0.356504 0.35165 0.346451 0.341514 0.336173 0.331132 0.325942 0.321069 0.316017 0.311077 0.306172 0.301295 0.296486 0.291356 0.286287 0.281272 0.276086 0.271128 0.266203 0.261343 0.256496 0.25165 0.24684 0.242061 0.237228 0.232247 0.22731 0.2226 0.217764 0.2129 0.208147 0.203077 0.1981 0.193008 0.18785 0.182707 0.177504 0.172121 0.166812 0.161533 0.156065 0.151018 0.145912 0.140976 0.135865 0.130734 0.125383 0.120191 0.115022 0.109877 0.104708 0.0995039 0.0943512 0.0890042 0.0834697 0.0782587 0.0731732 0.0679003 0.0626444 0.0574314 0.0519179 0.045958 0.0387851 0.0337269 0.0288794 0.0240838 0.0195712 0.0155708 0.0114401 0.00779457 0.00370417 0.000389557 ];
FPR_AVG = [1 0.993098 0.972226 0.946845 0.923705 0.905371 0.888823 0.87445 0.857527 0.840158 0.821772 0.804423 0.788074 0.77291 0.759042 0.745001 0.73141 0.718613 0.705998 0.694522 0.683728 0.672986 0.662941 0.653099 0.643715 0.634504 0.625728 0.616957 0.608736 0.60042 0.59214 0.584238 0.576384 0.568713 0.561132 0.553549 0.546096 0.538448 0.530683 0.52368 0.516802 0.509884 0.503275 0.496813 0.490509 0.484292 0.477869 0.471442 0.465144 0.459187 0.453279 0.447623 0.442057 0.436524 0.43112 0.425694 0.420524 0.415279 0.410205 0.405276 0.400484 0.395707 0.39097 0.386215 0.381499 0.376821 0.372257 0.367775 0.363194 0.358932 0.354622 0.350441 0.346217 0.34211 0.337919 0.333926 0.32982 0.325917 0.322054 0.318225 0.314393 0.310697 0.306896 0.303267 0.299636 0.296104 0.292518 0.289013 0.285612 0.282158 0.278862 0.275503 0.272209 0.268934 0.265663 0.262475 0.259276 0.256238 0.253108 0.250173 0.247223 0.244367 0.241504 0.238763 0.235951 0.233267 0.230483 0.227857 0.225127 0.222493 0.219935 0.21731 0.214834 0.21228 0.209739 0.207314 0.204746 0.202359 0.199844 0.197477 0.195003 0.19258 0.190079 0.187693 0.185179 0.182846 0.180362 0.17798 0.175495 0.173188 0.170832 0.168516 0.16629 0.164056 0.16185 0.159537 0.157407 0.155135 0.152989 0.15086 0.14872 0.146628 0.144506 0.142506 0.140442 0.138427 0.136382 0.13444 0.132494 0.130541 0.128603 0.12678 0.124861 0.123004 0.121139 0.119318 0.11749 0.115704 0.113912 0.112131 0.11034 0.108584 0.106767 0.104994 0.103241 0.101514 0.09982 0.0981416 0.09646 0.0947908 0.0931076 0.0915139 0.0899428 0.0883058 0.0867373 0.0851375 0.0835316 0.0818885 0.0803832 0.0788188 0.0773098 0.0757984 0.0743117 0.072838 0.071434 0.070013 0.0685131 0.0671089 0.0655948 0.0641867 0.0627519 0.0614204 0.0600474 0.0587348 0.0574398 0.0561702 0.0549288 0.053624 0.0523468 0.0510985 0.0498253 0.048616 0.0474258 0.0462687 0.0451245 0.0439963 0.0428938 0.0418079 0.0407258 0.0396226 0.0385454 0.037528 0.0364986 0.0354723 0.0344783 0.0334268 0.0324046 0.0313727 0.0303372 0.0293201 0.0283008 0.0272563 0.0262372 0.0252339 0.0242107 0.0232738 0.0223392 0.0214458 0.0205287 0.0196169 0.0186774 0.0177721 0.0168825 0.0160092 0.0151391 0.0142828 0.0134393 0.0125817 0.0117025 0.0108835 0.0101029 0.00930435 0.00851915 0.00775417 0.00695843 0.0061005 0.00507884 0.0043741 0.0037058 0.00305421 0.00245668 0.0019363 0.00140969 0.000951141 0.000449706 4.65768e-005 ];
plot(Recall_AVG, Precision_AVG, '--c', 'linewidth', 1);
hold off;
xlabel('Recall');
ylabel('Precision')

legend('HDCT', 'RBD', 'GR', 'MNP', 'UFO', 'MC', 'DSR', 'CHM', 'GC', 'LBI', 'PCA', 'DRFI', 'GMR', 'HS', 'LMLC', 'SF', 'FES', 'CB', 'SVO', 'SWD', 'HC', 'RC', 'SEG', 'MSS', 'CA', 'FT', 'AC', 'LC', 'OBJ', 'BMS', 'COV', 'SS', 'SIM', 'SeR', 'SUN', 'SR', 'GB', 'AIM', 'IT', 'AVG');
grid on;
axis([0 1 0 1]);
title('Precision recall curve');



%%
figure(2);
hold on;
plot(FPR_HDCT, TPR_HDCT,  'k', 'linewidth', 2);
plot(FPR_RBD, TPR_RBD,  'b', 'linewidth', 2);
plot(FPR_GR, TPR_GR,  'g', 'linewidth', 2);
plot(FPR_MNP, TPR_MNP,  'r', 'linewidth', 2);
plot(FPR_UFO, TPR_UFO,  'c', 'linewidth', 2);
plot(FPR_MC, TPR_MC,  'm', 'linewidth', 2);
plot(FPR_DSR, TPR_DSR,  'y', 'linewidth', 2);
plot(FPR_CHM, TPR_CHM,  ':k', 'linewidth', 2);
plot(FPR_GC, TPR_GC,  ':b', 'linewidth', 2);
plot(FPR_LBI, TPR_LBI,  ':g', 'linewidth', 2);
plot(FPR_PCA, TPR_PCA,  ':r', 'linewidth', 2);
plot(FPR_DRFI, TPR_DRFI,  ':c', 'linewidth', 2);
plot(FPR_GMR, TPR_GMR,  ':m', 'linewidth', 2);
plot(FPR_HS, TPR_HS,  ':y', 'linewidth', 2);
plot(FPR_LMLC, TPR_LMLC,  '--k', 'linewidth', 2);
plot(FPR_SF, TPR_SF,  '--b', 'linewidth', 2);
plot(FPR_FES, TPR_FES,  '--g', 'linewidth', 2);
plot(FPR_CB, TPR_CB,  '--r', 'linewidth', 2);
plot(FPR_SVO, TPR_SVO,  '--c', 'linewidth', 2);
plot(FPR_SWD, TPR_SWD,  '--m', 'linewidth', 2);
plot(FPR_HC, TPR_HC,  '--y', 'linewidth', 2);
plot(FPR_RC, TPR_RC,  'k', 'linewidth', 1);
plot(FPR_SEG, TPR_SEG,  'b', 'linewidth', 1);
plot(FPR_MSS, TPR_MSS,  'g', 'linewidth', 1);
plot(FPR_CA, TPR_CA,  'r', 'linewidth', 1);
plot(FPR_FT, TPR_FT,  'c', 'linewidth', 1);
plot(FPR_AC, TPR_AC,  'm', 'linewidth', 1);
plot(FPR_LC, TPR_LC,  'y', 'linewidth', 1);
plot(FPR_OBJ, TPR_OBJ,  ':k', 'linewidth', 1);
plot(FPR_BMS, TPR_BMS,  ':b', 'linewidth', 1);
plot(FPR_COV, TPR_COV,  ':g', 'linewidth', 1);
plot(FPR_SS, TPR_SS,  ':r', 'linewidth', 1);
plot(FPR_SIM, TPR_SIM,  ':c', 'linewidth', 1);
plot(FPR_SeR, TPR_SeR,  ':m', 'linewidth', 1);
plot(FPR_SUN, TPR_SUN,  ':y', 'linewidth', 1);
plot(FPR_SR, TPR_SR,  '--k', 'linewidth', 1);
plot(FPR_GB, TPR_GB,  '--b', 'linewidth', 1);
plot(FPR_AIM, TPR_AIM,  '--g', 'linewidth', 1);
plot(FPR_IT, TPR_IT,  '--r', 'linewidth', 1);
plot(FPR_AVG, TPR_AVG,  '--c', 'linewidth', 1);
hold off;
xlabel('False positive rate');
ylabel('True positive rate')

legend('HDCT', 'RBD', 'GR', 'MNP', 'UFO', 'MC', 'DSR', 'CHM', 'GC', 'LBI', 'PCA', 'DRFI', 'GMR', 'HS', 'LMLC', 'SF', 'FES', 'CB', 'SVO', 'SWD', 'HC', 'RC', 'SEG', 'MSS', 'CA', 'FT', 'AC', 'LC', 'OBJ', 'BMS', 'COV', 'SS', 'SIM', 'SeR', 'SUN', 'SR', 'GB', 'AIM', 'IT', 'AVG');
grid on;
axis([0 1 0 1]);


%%
figure(3);
title('ROC curve');
% HDCT: AUC = 0.869, MeanF = 0.505, MaxF = 0.609, MAE = 0.164
%  RBD: AUC = 0.894, MeanF = 0.551, MaxF = 0.630, MAE = 0.144
%   GR: AUC = 0.846, MeanF = 0.471, MaxF = 0.599, MAE = 0.259
%  MNP: AUC = 0.835, MeanF = 0.370, MaxF = 0.467, MAE = 0.272
%  UFO: AUC = 0.839, MeanF = 0.451, MaxF = 0.545, MAE = 0.173
%   MC: AUC = 0.887, MeanF = 0.529, MaxF = 0.627, MAE = 0.186
%  DSR: AUC = 0.899, MeanF = 0.560, MaxF = 0.626, MAE = 0.139
%  CHM: AUC = 0.890, MeanF = 0.512, MaxF = 0.604, MAE = 0.152
%   GC: AUC = 0.796, MeanF = 0.489, MaxF = 0.535, MAE = 0.197
%  LBI: AUC = 0.854, MeanF = 0.371, MaxF = 0.482, MAE = 0.249
%  PCA: AUC = 0.887, MeanF = 0.429, MaxF = 0.554, MAE = 0.206
% DRFI: AUC = 0.933, MeanF = 0.555, MaxF = 0.665, MAE = 0.155
%  GMR: AUC = 0.853, MeanF = 0.537, MaxF = 0.610, MAE = 0.189
%   HS: AUC = 0.860, MeanF = 0.520, MaxF = 0.616, MAE = 0.227
% LMLC: AUC = 0.817, MeanF = 0.417, MaxF = 0.521, MAE = 0.277
%   SF: AUC = 0.803, MeanF = 0.401, MaxF = 0.519, MAE = 0.183
%  FES: AUC = 0.848, MeanF = 0.370, MaxF = 0.520, MAE = 0.156
%   CB: AUC = 0.831, MeanF = 0.433, MaxF = 0.542, MAE = 0.257
%  SVO: AUC = 0.866, MeanF = 0.361, MaxF = 0.557, MAE = 0.409
%  SWD: AUC = 0.843, MeanF = 0.338, MaxF = 0.478, MAE = 0.310
%   HC: AUC = 0.733, MeanF = 0.331, MaxF = 0.382, MAE = 0.310
%   RC: AUC = 0.859, MeanF = 0.506, MaxF = 0.599, MAE = 0.189
%  SEG: AUC = 0.825, MeanF = 0.378, MaxF = 0.516, MAE = 0.337
%  MSS: AUC = 0.817, MeanF = 0.288, MaxF = 0.476, MAE = 0.177
%   CA: AUC = 0.815, MeanF = 0.328, MaxF = 0.435, MAE = 0.254
%   FT: AUC = 0.682, MeanF = 0.268, MaxF = 0.381, MAE = 0.250
%   AC: AUC = 0.721, MeanF = 0.188, MaxF = 0.354, MAE = 0.190
%   LC: AUC = 0.654, MeanF = 0.251, MaxF = 0.327, MAE = 0.246
%  OBJ: AUC = 0.822, MeanF = 0.353, MaxF = 0.481, MAE = 0.323
%  BMS: AUC = 0.856, MeanF = 0.503, MaxF = 0.573, MAE = 0.175
%  COV: AUC = 0.864, MeanF = 0.334, MaxF = 0.486, MAE = 0.156
%   SS: AUC = 0.784, MeanF = 0.295, MaxF = 0.396, MAE = 0.277
%  SIM: AUC = 0.783, MeanF = 0.258, MaxF = 0.358, MAE = 0.429
%  SeR: AUC = 0.786, MeanF = 0.296, MaxF = 0.385, MAE = 0.352
%  SUN: AUC = 0.708, MeanF = 0.227, MaxF = 0.321, MAE = 0.349
%   SR: AUC = 0.688, MeanF = 0.137, MaxF = 0.298, MAE = 0.181
%   GB: AUC = 0.857, MeanF = 0.361, MaxF = 0.507, MAE = 0.240
%  AIM: AUC = 0.768, MeanF = 0.246, MaxF = 0.361, MAE = 0.322
%   IT: AUC = 0.636, MeanF = 0.216, MaxF = 0.378, MAE = 0.198
%  AVG: AUC = 0.814, MeanF = 0.325, MaxF = 0.406, MAE = 0.288
AUC = [0.868565 0.893709 0.846345 0.834607 0.839211 0.886856 0.898999 0.890384 0.795585 0.854352 0.887113 0.93349 0.852699 0.860216 0.817348 0.80313 0.847533 0.83084 0.865637 0.843402 0.733467 0.859017 0.825088 0.816686 0.81485 0.682119 0.721343 0.653967 0.82188 0.855883 0.863991 0.783604 0.783191 0.786279 0.70752 0.688065 0.856503 0.768416 0.635908 0.813916 ];
MeanFMeasure = [0.504648 0.550716 0.471102 0.370187 0.450664 0.528752 0.560256 0.511686 0.488852 0.371082 0.428607 0.555028 0.536551 0.520477 0.417165 0.401183 0.369582 0.432961 0.361204 0.338265 0.331481 0.506081 0.377705 0.288439 0.327521 0.267643 0.187839 0.251204 0.352997 0.502755 0.334465 0.294746 0.257619 0.295888 0.226511 0.136933 0.361149 0.246368 0.216405 0.324616 ];
MaxFMeasure = [0.609173 0.630284 0.599289 0.46743 0.545436 0.627217 0.62632 0.604016 0.535425 0.481726 0.554384 0.664758 0.609557 0.616042 0.52137 0.519223 0.519913 0.541531 0.557054 0.478483 0.381706 0.598617 0.516395 0.476079 0.434774 0.380909 0.354257 0.326625 0.480559 0.573149 0.486311 0.396163 0.358173 0.385322 0.321417 0.2976 0.507151 0.360546 0.377666 0.405646 ];
MAE = [0.16409 0.143779 0.259087 0.272316 0.173417 0.186266 0.138785 0.151543 0.197337 0.249098 0.206326 0.155376 0.188985 0.227402 0.277173 0.183078 0.155734 0.256632 0.40937 0.310263 0.309997 0.188635 0.336884 0.176883 0.254387 0.249756 0.189875 0.246065 0.322594 0.175414 0.156155 0.276887 0.42936 0.352444 0.349178 0.181143 0.239548 0.322155 0.19792 0.288035 ];
methodLabels = {'HDCT', 'RBD', 'GR', 'MNP', 'UFO', 'MC', 'DSR', 'CHM', 'GC', 'LBI', 'PCA', 'DRFI', 'GMR', 'HS', 'LMLC', 'SF', 'FES', 'CB', 'SVO', 'SWD', 'HC', 'RC', 'SEG', 'MSS', 'CA', 'FT', 'AC', 'LC', 'OBJ', 'BMS', 'COV', 'SS', 'SIM', 'SeR', 'SUN', 'SR', 'GB', 'AIM', 'IT', 'AVG'};

bar([MeanFMeasure; MaxFMeasure; AUC]');
legend('Mean F_\beta', 'Max F_\beta', 'AUC');xlim([0 41]);
grid on;
xticklabel_rotate([1:40],90, methodLabels,'interpreter','none');


figure(4);
bar(MAE);
title('MAE');
grid on;
xlim([0 41]);xticklabel_rotate([1:40],90, methodLabels,'interpreter','none');



figure(5);
PrecisionMaskFT = [0.562351 0.562028 0.56559 0.476548 0.55044 0.606871 0.614836 0.589676 0.54261 0.510911 0.555779 0.588982 0.601569 0.580656 0.502831 0.535708 0.559756 0.570865 0.437444 0.558273 0.37108 0.585472 0.562803 0.486646 0.454773 0.397296 0.380306 0.352933 0.482948 0.580001 0.597283 0.454593 0.401221 0.401367 0.352643 0.362312 0.5706 0.429513 0.499957 0.559857 ];
RecallMaskFT = [0.607352 0.649016 0.468199 0.518335 0.511686 0.591622 0.611178 0.574895 0.483603 0.480581 0.550174 0.667247 0.556422 0.519534 0.464671 0.444977 0.540597 0.440369 0.32895 0.386755 0.414203 0.554031 0.269941 0.500789 0.469658 0.358121 0.393315 0.353666 0.352627 0.56203 0.523838 0.407839 0.405173 0.447569 0.384518 0.3671 0.483158 0.268213 0.334961 0.404546 ];
FMeasureMaskFT = [0.572133 0.579967 0.539684 0.485581 0.540985 0.603283 0.613988 0.586198 0.52775 0.503577 0.554475 0.605368 0.590512 0.565308 0.493478 0.511634 0.555215 0.534326 0.406504 0.506443 0.380215 0.577904 0.450111 0.489838 0.458123 0.387514 0.383231 0.353102 0.444996 0.575752 0.578563 0.442877 0.402126 0.411162 0.359521 0.363406 0.547725 0.377169 0.448926 0.514293 ];
bar([PrecisionMaskFT; RecallMaskFT; FMeasureMaskFT]');
title('SegmentationFT');
grid on
PrecisionMaskSC = [0.668558 0.658905 0.580478 0.574144 0.61439 0.626333 0.644705 0.677737 0.544821 0.601227 0.638636 0.680793 0.599797 0.61262 0.521469 0.436431 0.527505 0.593048 0.587781 0.600276 0.452727 0.631068 0.52113 0.258637 0.568968 0.319047 0.0550545 0.298529 0.569911 0.621365 0.546213 0.542139 0.510573 0.514302 0.455093 0.000772678 0.656161 0.49978 0.00764072 0.51188 ];
RecallMaskSC = [0.568638 0.610519 0.577044 0.581837 0.532089 0.581728 0.468372 0.529915 0.409346 0.637784 0.579053 0.631872 0.562761 0.628544 0.682483 0.260201 0.19651 0.594342 0.694394 0.661783 0.383895 0.589677 0.76199 0.104157 0.43658 0.159101 0.0210233 0.150209 0.608683 0.474619 0.181702 0.402876 0.664948 0.602409 0.415399 0.00015103 0.584486 0.479362 0.00233021 0.625354 ];
FMeasureMaskSC = [0.642504 0.647071 0.579682 0.575901 0.593216 0.615443 0.59317 0.636747 0.506163 0.609286 0.623823 0.668843 0.590824 0.616223 0.551494 0.377439 0.379855 0.593346 0.609371 0.613433 0.434739 0.621009 0.562135 0.192687 0.531756 0.258968 0.0400818 0.243128 0.578413 0.579983 0.373365 0.502087 0.539476 0.532267 0.445274 0.000396274 0.638103 0.494915 0.00500729 0.534251 ];
bar([PrecisionMaskSC; RecallMaskSC; FMeasureMaskSC]');
title('SegmentationSC');
grid on



bar([FMeasureMaskFT; FMeasureMaskSC]');
grid on;
axis([0 41 0 1]);
methodLabels = {'HDCT', 'RBD', 'GR', 'MNP', 'UFO', 'MC', 'DSR', 'CHM', 'GC', 'LBI', 'PCA', 'DRFI', 'GMR', 'HS', 'LMLC', 'SF', 'FES', 'CB', 'SVO', 'SWD', 'HC', 'RC', 'SEG', 'MSS', 'CA', 'FT', 'AC', 'LC', 'OBJ', 'BMS', 'COV', 'SS', 'SIM', 'SeR', 'SUN', 'SR', 'GB', 'AIM', 'IT', 'AVG'};
legend('CutFT', 'CutSC');
xticklabel_rotate([1:40],90, methodLabels,'interpreter','none');title('FMeasure');



==> Results/ECSSDPrRocAuc.m <==
clear;
close all;
clc;


%%
figure(1);
hold on;
Threshold = [0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 50 51 52 53 54 55 56 57 58 59 60 61 62 63 64 65 66 67 68 69 70 71 72 73 74 75 76 77 78 79 80 81 82 83 84 85 86 87 88 89 90 91 92 93 94 95 96 97 98 99 100 101 102 103 104 105 106 107 108 109 110 111 112 113 114 115 116 117 118 119 120 121 122 123 124 125 126 127 128 129 130 131 132 133 134 135 136 137 138 139 140 141 142 143 144 145 146 147 148 149 150 151 152 153 154 155 156 157 158 159 160 161 162 163 164 165 166 167 168 169 170 171 172 173 174 175 176 177 178 179 180 181 182 183 184 185 186 187 188 189 190 191 192 193 194 195 196 197 198 199 200 201 202 203 204 205 206 207 208 209 210 211 212 213 214 215 216 217 218 219 220 221 222 223 224 225 226 227 228 229 230 231 232 233 234 235 236 237 238 239 240 241 242 243 244 245 246 247 248 249 250 251 252 253 254 255 ];

Recall_HDCT = [1 0.977897 0.967336 0.959501 0.95247 0.945993 0.939849 0.933694 0.927862 0.922486 0.917145 0.911464 0.906292 0.901009 0.895764 0.890162 0.884998 0.880448 0.875795 0.871143 0.866221 0.861987 0.857477 0.853245 0.848232 0.843329 0.838706 0.833914 0.829579 0.825204 0.820864 0.816694 0.812604 0.808245 0.804128 0.799791 0.795642 0.791323 0.787026 0.783106 0.779356 0.775493 0.771366 0.767332 0.763568 0.759662 0.755905 0.752252 0.74863 0.745057 0.741553 0.737857 0.734183 0.73029 0.726801 0.72324 0.719516 0.715638 0.71228 0.708734 0.705181 0.701317 0.697865 0.694174 0.690656 0.6875 0.684154 0.680614 0.677257 0.673706 0.670441 0.667287 0.664204 0.661424 0.658374 0.655041 0.651745 0.648404 0.645626 0.642598 0.639606 0.636681 0.633904 0.630902 0.628078 0.625377 0.622498 0.619896 0.617364 0.614835 0.612181 0.609373 0.606495 0.60392 0.601364 0.598465 0.595806 0.593131 0.590711 0.588146 0.585476 0.582844 0.58055 0.57795 0.575345 0.573017 0.570421 0.567948 0.565506 0.563312 0.560844 0.558042 0.555542 0.553349 0.550821 0.548567 0.546008 0.543586 0.54114 0.538721 0.536276 0.533859 0.531458 0.528945 0.526289 0.524024 0.521643 0.519327 0.516939 0.514504 0.512244 0.509896 0.507701 0.505308 0.502861 0.500186 0.497813 0.495338 0.492863 0.490815 0.487915 0.485566 0.483282 0.481149 0.479008 0.476676 0.474397 0.471895 0.46945 0.466802 0.464522 0.461853 0.459332 0.457049 0.454373 0.451735 0.449203 0.446644 0.443643 0.441257 0.439034 0.436644 0.434259 0.431598 0.429008 0.426511 0.424134 0.421271 0.418655 0.416244 0.41387 0.411388 0.408906 0.406421 0.403878 0.401342 0.398835 0.395998 0.393514 0.390817 0.388216 0.385336 0.382834 0.380058 0.377168 0.37428 0.37127 0.368499 0.365651 0.362753 0.359947 0.356698 0.353717 0.351066 0.347996 0.344659 0.341505 0.338303 0.335499 0.332388 0.329182 0.326014 0.322604 0.319275 0.315973 0.312585 0.30944 0.305511 0.302249 0.298771 0.295271 0.29202 0.288213 0.284416 0.280619 0.276374 0.272725 0.268812 0.264585 0.260756 0.256559 0.252419 0.248071 0.243592 0.238946 0.234339 0.229236 0.223667 0.218637 0.213332 0.207336 0.201612 0.195658 0.189459 0.183108 0.175588 0.168928 0.161389 0.154241 0.146521 0.138131 0.129855 0.121178 0.112063 0.102488 0.0922837 0.0825884 0.0725446 0.062276 0.0526721 0.0432715 0.0350536 0.0270238 0.0205959 0.0149803 0.0106494 ];
Precision_HDCT = [0.238314 0.253505 0.26676 0.278018 0.288871 0.29928 0.30934 0.3188 0.327844 0.336793 0.345408 0.353772 0.361741 0.36947 0.377159 0.384597 0.391933 0.39901 0.406335 0.413364 0.420072 0.426789 0.433267 0.439909 0.446276 0.452721 0.458735 0.465026 0.471258 0.47765 0.483359 0.489186 0.495216 0.500986 0.50666 0.512243 0.518106 0.523885 0.52956 0.535176 0.540752 0.546304 0.551424 0.55671 0.561668 0.566659 0.572043 0.576994 0.582275 0.587546 0.592203 0.597612 0.602527 0.606995 0.612121 0.617423 0.62221 0.626983 0.632335 0.636699 0.641688 0.645887 0.650525 0.654628 0.658647 0.663074 0.667249 0.671259 0.675331 0.678751 0.682599 0.686083 0.689403 0.692704 0.696314 0.698915 0.701546 0.703995 0.70672 0.709525 0.712149 0.714397 0.716877 0.719692 0.72191 0.724207 0.726385 0.728257 0.73058 0.732113 0.734275 0.736111 0.737633 0.739282 0.740926 0.742232 0.743443 0.74521 0.746644 0.748471 0.749809 0.75111 0.75259 0.753919 0.755537 0.756879 0.758322 0.759728 0.761182 0.762499 0.763488 0.765009 0.766374 0.767397 0.768285 0.769587 0.770819 0.771433 0.772392 0.773534 0.7746 0.775839 0.777312 0.778368 0.779127 0.779906 0.780874 0.781865 0.783039 0.783816 0.784419 0.785482 0.786472 0.787377 0.788355 0.788954 0.789702 0.790452 0.791428 0.792034 0.792328 0.793005 0.793923 0.794333 0.795014 0.795558 0.796381 0.797286 0.797515 0.797905 0.79859 0.799067 0.799894 0.800409 0.80072 0.801327 0.801511 0.802263 0.802737 0.803798 0.804543 0.805274 0.806061 0.806593 0.806828 0.807223 0.808226 0.808842 0.809155 0.809236 0.809783 0.809829 0.810792 0.811204 0.81177 0.812018 0.813047 0.813579 0.814464 0.815021 0.815578 0.81554 0.815945 0.81609 0.81708 0.817641 0.81759 0.817824 0.818337 0.818544 0.819411 0.819848 0.821113 0.822547 0.823091 0.823899 0.824019 0.824526 0.825311 0.826145 0.826212 0.826459 0.826408 0.826852 0.827005 0.827351 0.827884 0.827934 0.828439 0.829256 0.829249 0.82887 0.828723 0.830097 0.830831 0.831674 0.832649 0.833845 0.834623 0.835597 0.835479 0.83593 0.835495 0.835509 0.83631 0.837091 0.837889 0.838182 0.839448 0.841109 0.841741 0.841888 0.842474 0.843539 0.843553 0.844437 0.844925 0.846429 0.846 0.846124 0.847664 0.848507 0.849171 0.851922 0.851625 0.851829 0.850002 0.848879 0.847472 0.847233 0.847438 0.845702 0.843701 0.845206 0.845341 0.849203 ];
TPR_HDCT = [1 0.977897 0.967336 0.959501 0.95247 0.945993 0.939849 0.933694 0.927862 0.922486 0.917145 0.911464 0.906292 0.901009 0.895764 0.890162 0.884998 0.880448 0.875795 0.871143 0.866221 0.861987 0.857477 0.853245 0.848232 0.843329 0.838706 0.833914 0.829579 0.825204 0.820864 0.816694 0.812604 0.808245 0.804128 0.799791 0.795642 0.791323 0.787026 0.783106 0.779356 0.775493 0.771366 0.767332 0.763568 0.759662 0.755905 0.752252 0.74863 0.745057 0.741553 0.737857 0.734183 0.73029 0.726801 0.72324 0.719516 0.715638 0.71228 0.708734 0.705181 0.701317 0.697865 0.694174 0.690656 0.6875 0.684154 0.680614 0.677257 0.673706 0.670441 0.667287 0.664204 0.661424 0.658374 0.655041 0.651745 0.648404 0.645626 0.642598 0.639606 0.636681 0.633904 0.630902 0.628078 0.625377 0.622498 0.619896 0.617364 0.614835 0.612181 0.609373 0.606495 0.60392 0.601364 0.598465 0.595806 0.593131 0.590711 0.588146 0.585476 0.582844 0.58055 0.57795 0.575345 0.573017 0.570421 0.567948 0.565506 0.563312 0.560844 0.558042 0.555542 0.553349 0.550821 0.548567 0.546008 0.543586 0.54114 0.538721 0.536276 0.533859 0.531458 0.528945 0.526289 0.524024 0.521643 0.519327 0.516939 0.514504 0.512244 0.509896 0.507701 0.505308 0.502861 0.500186 0.497813 0.495338 0.492863 0.490815 0.487915 0.485566 0.483282 0.481149 0.479008 0.476676 0.474397 0.471895 0.46945 0.466802 0.464522 0.461853 0.459332 0.457049 0.454373 0.451735 0.449203 0.446644 0.443643 0.441257 0.439034 0.436644 0.434259 0.431598 0.429008 0.426511 0.424134 0.421271 0.418655 0.416244 0.41387 0.411388 0.408906 0.406421 0.403878 0.401342 0.398835 0.395998 0.393514 0.390817 0.388216 0.385336 0.382834 0.380058 0.377168 0.37428 0.37127 0.368499 0.365651 0.362753 0.359947 0.356698 0.353717 0.351066 0.347996 0.344659 0.341505 0.338303 0.335499 0.332388 0.329182 0.326014 0.322604 0.319275 0.315973 0.312585 0.30944 0.305511 0.302249 0.298771 0.295271 0.29202 0.288213 0.284416 0.280619 0.276374 0.272725 0.268812 0.264585 0.260756 0.256559 0.252419 0.248071 0.243592 0.238946 0.234339 0.229236 0.223667 0.218637 0.213332 0.207336 0.201612 0.195658 0.189459 0.183108 0.175588 0.168928 0.161389 0.154241 0.146521 0.138131 0.129855 0.121178 0.112063 0.102488 0.0922837 0.0825884 0.0725446 0.062276 0.0526721 0.0432715 0.0350536 0.0270238 0.0205959 0.0149803 0.0106494 ];
FPR_HDCT = [1 0.888034 0.812381 0.757013 0.709749 0.668986 0.632784 0.600481 0.571456 0.54491 0.520644 0.497778 0.477265 0.458027 0.439747 0.422572 0.406679 0.391977 0.377529 0.364257 0.35161 0.339742 0.328457 0.317557 0.306964 0.296703 0.287397 0.278157 0.269319 0.26063 0.25286 0.245274 0.237723 0.230536 0.223577 0.216798 0.210197 0.203876 0.197825 0.192107 0.186606 0.181236 0.176139 0.171085 0.16649 0.162047 0.157509 0.153294 0.149052 0.144961 0.141195 0.137191 0.133357 0.130017 0.126375 0.122804 0.119411 0.116163 0.112756 0.109841 0.106791 0.103932 0.101211 0.0984753 0.0960347 0.0935879 0.0912121 0.0888556 0.0866748 0.084733 0.0827732 0.0809421 0.0790987 0.0774168 0.0757138 0.0741706 0.0726551 0.0712528 0.0698267 0.0683214 0.0669172 0.0657153 0.0643844 0.0631792 0.062017 0.0609347 0.0598318 0.0588276 0.0577255 0.0568355 0.0558172 0.0548633 0.0539882 0.0530879 0.0522201 0.0514397 0.0506404 0.0498182 0.0490849 0.048272 0.0474856 0.0467104 0.0460513 0.0453417 0.0446102 0.0439287 0.0432199 0.0425598 0.0418927 0.0412751 0.0406205 0.0400221 0.0394198 0.038846 0.0383148 0.0377748 0.0372384 0.0366876 0.0361836 0.0356808 0.0351986 0.0346709 0.0341681 0.0336784 0.0332162 0.0328077 0.032374 0.0319328 0.0314777 0.0310978 0.0306496 0.0302129 0.0297697 0.0293651 0.0289848 0.0285733 0.0281638 0.0277601 0.0273894 0.0269955 0.0266134 0.0262159 0.025861 0.0255409 0.0252108 0.0248924 0.0245577 0.0242065 0.0238776 0.0235847 0.0232317 0.0229379 0.0226158 0.0223461 0.0220305 0.0217262 0.0214804 0.0211094 0.0208196 0.0205238 0.0202296 0.0199234 0.0196481 0.0193196 0.0190687 0.0188081 0.0184977 0.0182052 0.0179597 0.0177068 0.0174513 0.0172126 0.016938 0.016718 0.0164959 0.0162365 0.0159471 0.0157308 0.0154485 0.0152115 0.0150018 0.0148025 0.0145731 0.0143807 0.0141234 0.0139085 0.0137129 0.0135065 0.0132761 0.0130407 0.0127982 0.0125771 0.0123123 0.0120863 0.0118908 0.0116855 0.011488 0.0112799 0.0110599 0.0108258 0.0106262 0.0103966 0.0102077 0.00997166 0.00978275 0.00961144 0.00941741 0.00922003 0.00903137 0.00883956 0.00865918 0.00850478 0.00832419 0.00812014 0.00786827 0.00766587 0.00745928 0.00717907 0.00696972 0.00672996 0.00650978 0.00630594 0.00612373 0.00596313 0.00576188 0.00561615 0.00541138 0.00520257 0.00498607 0.00482111 0.00460769 0.00444881 0.00427159 0.00405111 0.00384919 0.00369089 0.0034949 0.00328285 0.00310595 0.00290628 0.00269849 0.0025158 0.00230873 0.00209072 0.00194009 0.001716 0.00154647 0.00138928 0.00123476 0.00106116 0.000937782 0.000793407 0.000676285 0.00053317 0.000443539 0.000365846 ];
plot(Recall_HDCT, Precision_HDCT, 'k', 'linewidth', 2);
Recall_RBD = [1 0.931149 0.92662 0.921583 0.916167 0.911017 0.9053 0.899434 0.893724 0.887111 0.880998 0.875371 0.869062 0.864119 0.859215 0.853821 0.8485 0.843691 0.838899 0.834702 0.829698 0.825534 0.821343 0.817681 0.813901 0.809335 0.80561 0.801779 0.798102 0.794447 0.791348 0.787893 0.7845 0.780872 0.777818 0.774389 0.771203 0.767937 0.764261 0.761451 0.759054 0.755647 0.752744 0.749916 0.746664 0.74367 0.740771 0.737627 0.734329 0.731308 0.728092 0.725021 0.722521 0.71993 0.717638 0.715434 0.712549 0.709286 0.706286 0.703386 0.700905 0.698426 0.695173 0.692803 0.690246 0.68811 0.685553 0.682962 0.68056 0.678313 0.675673 0.673008 0.670804 0.667785 0.665011 0.662182 0.659662 0.657451 0.655405 0.652618 0.650677 0.648051 0.645463 0.643395 0.640433 0.63838 0.635887 0.633957 0.631442 0.628895 0.626669 0.623711 0.621322 0.618861 0.616712 0.614635 0.612348 0.609955 0.607393 0.605227 0.602375 0.599886 0.59736 0.595227 0.592883 0.589746 0.586569 0.583964 0.581497 0.57906 0.576532 0.574127 0.571729 0.569865 0.566815 0.564344 0.561188 0.558737 0.555594 0.553033 0.550316 0.547303 0.544319 0.541382 0.538524 0.536238 0.533786 0.531315 0.528754 0.526134 0.523627 0.52091 0.518471 0.515777 0.513491 0.511194 0.508632 0.505901 0.503429 0.500954 0.498299 0.495591 0.492762 0.490104 0.487266 0.484896 0.481807 0.479451 0.477068 0.473946 0.47138 0.468726 0.465796 0.463356 0.460549 0.457679 0.454882 0.452102 0.449059 0.445337 0.442457 0.43972 0.436587 0.434265 0.431568 0.428181 0.425128 0.422674 0.419642 0.416607 0.413353 0.410382 0.407547 0.403969 0.401382 0.398355 0.395068 0.391515 0.388387 0.385696 0.382828 0.37893 0.375868 0.373334 0.370018 0.366341 0.363322 0.359842 0.356628 0.35292 0.348774 0.34518 0.341614 0.337902 0.334956 0.33101 0.328181 0.324688 0.321282 0.316911 0.313395 0.309372 0.304799 0.301085 0.296653 0.292832 0.288621 0.283921 0.279193 0.275385 0.271247 0.267773 0.262533 0.258036 0.253141 0.248297 0.243458 0.238421 0.23344 0.228857 0.224223 0.218943 0.214373 0.208923 0.203527 0.197767 0.192605 0.187163 0.181872 0.17683 0.171407 0.166953 0.161233 0.15649 0.150675 0.145145 0.13926 0.133091 0.126851 0.120281 0.115395 0.10913 0.10345 0.0982468 0.0920386 0.0861602 0.0792152 0.0725163 0.065942 0.0603285 0.054538 0.0484965 0.0437839 0.0372439 0.0310506 0.0266035 ];
Precision_RBD = [0.238314 0.446248 0.46481 0.48021 0.493835 0.50594 0.51756 0.527434 0.537377 0.546551 0.554229 0.561431 0.568354 0.575282 0.581344 0.58667 0.59154 0.596484 0.600801 0.604808 0.608652 0.612731 0.616304 0.620324 0.62362 0.626739 0.629685 0.632743 0.635846 0.639248 0.642149 0.644921 0.647977 0.650798 0.653597 0.655937 0.658465 0.660944 0.663599 0.666153 0.66878 0.670975 0.673524 0.675521 0.677758 0.67982 0.682274 0.684231 0.686365 0.688182 0.690082 0.692084 0.694074 0.696498 0.698547 0.700395 0.70202 0.703522 0.70529 0.706491 0.708308 0.709835 0.711437 0.713398 0.715198 0.717059 0.71897 0.72048 0.72189 0.723306 0.724889 0.72606 0.727207 0.728692 0.729739 0.731404 0.732524 0.734081 0.735278 0.736683 0.738245 0.739699 0.740858 0.742168 0.742836 0.744015 0.745324 0.746732 0.747648 0.748692 0.750001 0.751047 0.752035 0.752937 0.754446 0.75586 0.757122 0.758216 0.759338 0.760723 0.761677 0.763049 0.763808 0.764922 0.765875 0.766731 0.768222 0.769323 0.770231 0.771782 0.77335 0.774151 0.774528 0.775304 0.776205 0.77724 0.778236 0.779141 0.780152 0.780816 0.781578 0.782695 0.783504 0.784166 0.785046 0.78523 0.785786 0.786614 0.787055 0.788395 0.789104 0.790152 0.790143 0.790716 0.79127 0.791769 0.792641 0.793042 0.793329 0.794257 0.795114 0.796175 0.796614 0.797556 0.797599 0.798171 0.798136 0.799198 0.800096 0.800023 0.800868 0.801789 0.802056 0.802954 0.803171 0.804195 0.805556 0.8064 0.806625 0.806067 0.80661 0.807504 0.80863 0.808831 0.809875 0.809723 0.810219 0.811059 0.811528 0.812211 0.812425 0.81314 0.813562 0.813109 0.814067 0.814312 0.813921 0.814316 0.814623 0.815063 0.815485 0.816461 0.817271 0.818079 0.818468 0.82025 0.820968 0.82048 0.820607 0.820624 0.821058 0.8213 0.821961 0.822061 0.821535 0.822309 0.82318 0.82277 0.821885 0.821611 0.823325 0.824528 0.824923 0.825453 0.825539 0.826111 0.824724 0.825295 0.824184 0.824496 0.825411 0.826926 0.826245 0.8262 0.827214 0.827069 0.82712 0.828376 0.827368 0.826645 0.826771 0.825604 0.82604 0.825968 0.825457 0.825649 0.826492 0.825614 0.826367 0.82587 0.824632 0.825367 0.824365 0.824906 0.82526 0.825666 0.825707 0.826751 0.826119 0.824596 0.825645 0.826092 0.825856 0.826674 0.827053 0.828085 0.827991 0.827481 0.825238 0.825135 0.824202 0.822738 0.823785 0.823823 0.822887 0.822509 ];
TPR_RBD = [1 0.931149 0.92662 0.921583 0.916167 0.911017 0.9053 0.899434 0.893724 0.887111 0.880998 0.875371 0.869062 0.864119 0.859215 0.853821 0.8485 0.843691 0.838899 0.834702 0.829698 0.825534 0.821343 0.817681 0.813901 0.809335 0.80561 0.801779 0.798102 0.794447 0.791348 0.787893 0.7845 0.780872 0.777818 0.774389 0.771203 0.767937 0.764261 0.761451 0.759054 0.755647 0.752744 0.749916 0.746664 0.74367 0.740771 0.737627 0.734329 0.731308 0.728092 0.725021 0.722521 0.71993 0.717638 0.715434 0.712549 0.709286 0.706286 0.703386 0.700905 0.698426 0.695173 0.692803 0.690246 0.68811 0.685553 0.682962 0.68056 0.678313 0.675673 0.673008 0.670804 0.667785 0.665011 0.662182 0.659662 0.657451 0.655405 0.652618 0.650677 0.648051 0.645463 0.643395 0.640433 0.63838 0.635887 0.633957 0.631442 0.628895 0.626669 0.623711 0.621322 0.618861 0.616712 0.614635 0.612348 0.609955 0.607393 0.605227 0.602375 0.599886 0.59736 0.595227 0.592883 0.589746 0.586569 0.583964 0.581497 0.57906 0.576532 0.574127 0.571729 0.569865 0.566815 0.564344 0.561188 0.558737 0.555594 0.553033 0.550316 0.547303 0.544319 0.541382 0.538524 0.536238 0.533786 0.531315 0.528754 0.526134 0.523627 0.52091 0.518471 0.515777 0.513491 0.511194 0.508632 0.505901 0.503429 0.500954 0.498299 0.495591 0.492762 0.490104 0.487266 0.484896 0.481807 0.479451 0.477068 0.473946 0.47138 0.468726 0.465796 0.463356 0.460549 0.457679 0.454882 0.452102 0.449059 0.445337 0.442457 0.43972 0.436587 0.434265 0.431568 0.428181 0.425128 0.422674 0.419642 0.416607 0.413353 0.410382 0.407547 0.403969 0.401382 0.398355 0.395068 0.391515 0.388387 0.385696 0.382828 0.37893 0.375868 0.373334 0.370018 0.366341 0.363322 0.359842 0.356628 0.35292 0.348774 0.34518 0.341614 0.337902 0.334956 0.33101 0.328181 0.324688 0.321282 0.316911 0.313395 0.309372 0.304799 0.301085 0.296653 0.292832 0.288621 0.283921 0.279193 0.275385 0.271247 0.267773 0.262533 0.258036 0.253141 0.248297 0.243458 0.238421 0.23344 0.228857 0.224223 0.218943 0.214373 0.208923 0.203527 0.197767 0.192605 0.187163 0.181872 0.17683 0.171407 0.166953 0.161233 0.15649 0.150675 0.145145 0.13926 0.133091 0.126851 0.120281 0.115395 0.10913 0.10345 0.0982468 0.0920386 0.0861602 0.0792152 0.0725163 0.065942 0.0603285 0.054538 0.0484965 0.0437839 0.0372439 0.0310506 0.0266035 ];
FPR_RBD = [1 0.420446 0.384782 0.356049 0.33341 0.314526 0.297233 0.282688 0.269076 0.256795 0.246222 0.236348 0.227647 0.219751 0.212603 0.206074 0.200036 0.194426 0.18921 0.184496 0.179783 0.175279 0.171206 0.167162 0.163361 0.159819 0.156578 0.153289 0.150039 0.146749 0.143805 0.141014 0.138192 0.135388 0.132802 0.130368 0.127881 0.125473 0.123001 0.120629 0.118435 0.116362 0.114198 0.112032 0.110012 0.108044 0.105981 0.104196 0.102311 0.100606 0.0988627 0.0971607 0.0955809 0.0940215 0.0925543 0.0910363 0.0895954 0.0881711 0.0867374 0.0855282 0.0841313 0.0829074 0.0816728 0.0803928 0.0792025 0.0780287 0.0769337 0.0757768 0.0747133 0.0736827 0.072588 0.0716696 0.0707427 0.0697179 0.0687403 0.0676579 0.0667642 0.0657466 0.0649801 0.0639978 0.0630544 0.0622381 0.0613523 0.0606833 0.0600135 0.0592466 0.05834 0.0574832 0.056829 0.0561378 0.0553497 0.0545994 0.0539265 0.0532668 0.0525883 0.0519483 0.0512655 0.0505066 0.04994 0.0492646 0.0485936 0.047836 0.0472798 0.0465314 0.04585 0.045179 0.0445302 0.0438945 0.0432571 0.042585 0.0418886 0.0413458 0.0408757 0.0403386 0.0397015 0.0391988 0.0386738 0.0381105 0.0375831 0.0370007 0.0364548 0.035964 0.0352974 0.0347939 0.0343071 0.0338142 0.0333708 0.0328863 0.0324905 0.031951 0.0315128 0.0309866 0.0305571 0.0301638 0.0298426 0.0294591 0.0290694 0.0287088 0.0283362 0.0277822 0.0274324 0.0270254 0.0266256 0.0261806 0.0258429 0.0254578 0.0251553 0.0247769 0.0243517 0.0240204 0.0235906 0.0232756 0.0228713 0.0225591 0.022243 0.0218544 0.021445 0.0210313 0.0207456 0.0203927 0.0200831 0.0197437 0.019393 0.0191166 0.0187865 0.018504 0.0182154 0.0179178 0.0176937 0.0174086 0.0171699 0.0168419 0.0165364 0.016297 0.0160112 0.0157823 0.015471 0.0152535 0.0150288 0.0147738 0.0145112 0.0142503 0.0139897 0.0137645 0.0134983 0.0132422 0.0129774 0.0127465 0.0125157 0.0122148 0.0119434 0.0116906 0.0114509 0.0112627 0.0110686 0.0107801 0.010582 0.0103684 0.0101588 0.00995074 0.0096678 0.00940003 0.00915409 0.00890682 0.00874338 0.00854142 0.00832116 0.00809497 0.00786629 0.00763793 0.00747286 0.00729507 0.00713319 0.00696894 0.00674559 0.00658964 0.00643355 0.00624136 0.00607698 0.00589341 0.00573744 0.00555554 0.00539553 0.0052257 0.00507877 0.00489347 0.00470473 0.00455814 0.0044224 0.0042225 0.00409294 0.00393543 0.00375781 0.00364755 0.00347746 0.00337125 0.00325871 0.00304977 0.00290174 0.00280724 0.00265544 0.00249719 0.00238138 0.00228498 0.00214793 0.00204126 0.00192827 0.0018226 0.00169499 0.00162344 0.00149536 0.00134839 0.00127367 0.0011561 0.00102996 0.000915737 ];
plot(Recall_RBD, Precision_RBD, 'b', 'linewidth', 2);
Recall_GR = [1 0.99276 0.992653 0.992556 0.992266 0.991881 0.991426 0.990745 0.989853 0.989039 0.987986 0.986423 0.98475 0.983126 0.981368 0.979211 0.977388 0.975639 0.97404 0.972414 0.970526 0.969051 0.966869 0.964976 0.96266 0.961008 0.958502 0.955818 0.953553 0.95085 0.948561 0.945437 0.94254 0.939699 0.936398 0.933625 0.931014 0.928537 0.925783 0.922687 0.919934 0.916596 0.913668 0.910259 0.907159 0.903955 0.900027 0.896356 0.893177 0.889427 0.886264 0.882302 0.878303 0.874279 0.870196 0.865836 0.862025 0.857695 0.85322 0.848931 0.844441 0.839777 0.836082 0.832006 0.828308 0.823942 0.819367 0.815215 0.810629 0.806331 0.801955 0.797525 0.792922 0.788481 0.784638 0.780174 0.775634 0.771092 0.766279 0.761316 0.756291 0.751732 0.747098 0.742374 0.73707 0.73158 0.726585 0.721409 0.71655 0.711963 0.707181 0.702524 0.69799 0.69331 0.688464 0.683466 0.678436 0.673959 0.669262 0.66481 0.659215 0.65366 0.64856 0.644265 0.639056 0.634461 0.629964 0.625486 0.62084 0.616332 0.612414 0.607338 0.602522 0.597715 0.592685 0.588396 0.583632 0.579803 0.575446 0.57109 0.56641 0.561844 0.557725 0.552472 0.548282 0.543801 0.539004 0.534681 0.530597 0.52599 0.520667 0.516639 0.512287 0.508001 0.50363 0.499598 0.495747 0.491739 0.487125 0.482721 0.477588 0.473535 0.469571 0.464843 0.460842 0.456381 0.452639 0.448244 0.444534 0.43997 0.436473 0.43245 0.428483 0.424379 0.420195 0.416323 0.412121 0.408656 0.405254 0.400619 0.396437 0.392585 0.388832 0.384606 0.380121 0.375795 0.372077 0.368268 0.364059 0.359366 0.355743 0.352336 0.348845 0.34481 0.341548 0.337967 0.333861 0.329281 0.325338 0.321564 0.317279 0.313737 0.309806 0.306322 0.302188 0.297847 0.294302 0.290991 0.287253 0.283524 0.279773 0.275882 0.272122 0.268638 0.265643 0.262276 0.258217 0.254362 0.250744 0.2473 0.243529 0.240102 0.236402 0.232764 0.228824 0.224053 0.220301 0.217218 0.213976 0.210329 0.206471 0.203314 0.200057 0.196676 0.19326 0.189097 0.185607 0.182485 0.178979 0.175111 0.17152 0.168099 0.164489 0.160236 0.156884 0.152428 0.148883 0.145414 0.142532 0.138892 0.135317 0.132043 0.129214 0.126164 0.122726 0.119581 0.116336 0.113217 0.109921 0.106221 0.102581 0.0979003 0.093929 0.0895659 0.0861239 0.0818244 0.0770406 0.0732342 0.068784 0.0643684 0.0589331 0.0535965 0.0473715 0.0410282 0.0327268 0.0228907 ];
Precision_GR = [0.238314 0.244383 0.245913 0.247709 0.249893 0.252462 0.255393 0.258476 0.261937 0.26546 0.268837 0.272416 0.275793 0.279614 0.283732 0.288165 0.292528 0.296695 0.301024 0.306112 0.310582 0.31522 0.319731 0.324628 0.329709 0.334871 0.340398 0.345895 0.351297 0.356208 0.361688 0.366943 0.371839 0.377053 0.382484 0.38851 0.393438 0.398489 0.403526 0.408551 0.413782 0.418784 0.423534 0.42834 0.433433 0.43814 0.443319 0.448505 0.453851 0.458857 0.463834 0.468489 0.472844 0.477789 0.483122 0.487452 0.491799 0.496366 0.501255 0.505683 0.510459 0.514735 0.519406 0.523843 0.529138 0.533535 0.537727 0.542478 0.546422 0.550934 0.555216 0.558868 0.562808 0.566203 0.57011 0.573628 0.577435 0.581375 0.585201 0.588562 0.591707 0.594943 0.597569 0.600794 0.603763 0.606721 0.609725 0.612019 0.615335 0.617757 0.620429 0.62366 0.627217 0.630236 0.632652 0.635259 0.638855 0.642679 0.645424 0.648244 0.650542 0.65318 0.655728 0.658364 0.660432 0.662897 0.665362 0.667962 0.671002 0.673727 0.677822 0.679827 0.682227 0.684618 0.686959 0.690006 0.692092 0.694546 0.69561 0.69755 0.699838 0.700934 0.703239 0.703975 0.706607 0.708589 0.711243 0.713385 0.715151 0.717134 0.718649 0.720468 0.723042 0.723774 0.725838 0.728056 0.729714 0.73048 0.731693 0.73298 0.734331 0.735859 0.7365 0.738298 0.740217 0.740623 0.742311 0.743399 0.744454 0.745374 0.745601 0.746702 0.748428 0.749739 0.75068 0.751306 0.752763 0.754353 0.755946 0.756149 0.756408 0.756373 0.757815 0.758857 0.759589 0.760243 0.761208 0.762466 0.763297 0.762005 0.762419 0.763811 0.764976 0.765541 0.766042 0.766287 0.766635 0.767439 0.767683 0.76746 0.768273 0.768065 0.767673 0.768128 0.768033 0.768073 0.769676 0.770415 0.770705 0.771149 0.771487 0.772541 0.771814 0.770814 0.771569 0.772495 0.772077 0.771483 0.771047 0.770072 0.770557 0.770554 0.770233 0.770413 0.770039 0.771514 0.77163 0.771927 0.771477 0.77061 0.771152 0.770453 0.77049 0.769811 0.769451 0.767984 0.767371 0.767255 0.769062 0.769454 0.769538 0.769962 0.769686 0.768865 0.767686 0.76695 0.76572 0.764011 0.763404 0.760598 0.760492 0.759823 0.75948 0.759065 0.758358 0.758231 0.757635 0.755952 0.756354 0.75666 0.757644 0.756143 0.756266 0.756897 0.756664 0.756767 0.757925 0.758068 0.757424 0.757055 0.756839 0.756382 0.755464 0.756562 0.75832 0.758613 ];
TPR_GR = [1 0.99276 0.992653 0.992556 0.992266 0.991881 0.991426 0.990745 0.989853 0.989039 0.987986 0.986423 0.98475 0.983126 0.981368 0.979211 0.977388 0.975639 0.97404 0.972414 0.970526 0.969051 0.966869 0.964976 0.96266 0.961008 0.958502 0.955818 0.953553 0.95085 0.948561 0.945437 0.94254 0.939699 0.936398 0.933625 0.931014 0.928537 0.925783 0.922687 0.919934 0.916596 0.913668 0.910259 0.907159 0.903955 0.900027 0.896356 0.893177 0.889427 0.886264 0.882302 0.878303 0.874279 0.870196 0.865836 0.862025 0.857695 0.85322 0.848931 0.844441 0.839777 0.836082 0.832006 0.828308 0.823942 0.819367 0.815215 0.810629 0.806331 0.801955 0.797525 0.792922 0.788481 0.784638 0.780174 0.775634 0.771092 0.766279 0.761316 0.756291 0.751732 0.747098 0.742374 0.73707 0.73158 0.726585 0.721409 0.71655 0.711963 0.707181 0.702524 0.69799 0.69331 0.688464 0.683466 0.678436 0.673959 0.669262 0.66481 0.659215 0.65366 0.64856 0.644265 0.639056 0.634461 0.629964 0.625486 0.62084 0.616332 0.612414 0.607338 0.602522 0.597715 0.592685 0.588396 0.583632 0.579803 0.575446 0.57109 0.56641 0.561844 0.557725 0.552472 0.548282 0.543801 0.539004 0.534681 0.530597 0.52599 0.520667 0.516639 0.512287 0.508001 0.50363 0.499598 0.495747 0.491739 0.487125 0.482721 0.477588 0.473535 0.469571 0.464843 0.460842 0.456381 0.452639 0.448244 0.444534 0.43997 0.436473 0.43245 0.428483 0.424379 0.420195 0.416323 0.412121 0.408656 0.405254 0.400619 0.396437 0.392585 0.388832 0.384606 0.380121 0.375795 0.372077 0.368268 0.364059 0.359366 0.355743 0.352336 0.348845 0.34481 0.341548 0.337967 0.333861 0.329281 0.325338 0.321564 0.317279 0.313737 0.309806 0.306322 0.302188 0.297847 0.294302 0.290991 0.287253 0.283524 0.279773 0.275882 0.272122 0.268638 0.265643 0.262276 0.258217 0.254362 0.250744 0.2473 0.243529 0.240102 0.236402 0.232764 0.228824 0.224053 0.220301 0.217218 0.213976 0.210329 0.206471 0.203314 0.200057 0.196676 0.19326 0.189097 0.185607 0.182485 0.178979 0.175111 0.17152 0.168099 0.164489 0.160236 0.156884 0.152428 0.148883 0.145414 0.142532 0.138892 0.135317 0.132043 0.129214 0.126164 0.122726 0.119581 0.116336 0.113217 0.109921 0.106221 0.102581 0.0979003 0.093929 0.0895659 0.0861239 0.0818244 0.0770406 0.0732342 0.068784 0.0643684 0.0589331 0.0535965 0.0473715 0.0410282 0.0327268 0.0228907 ];
FPR_GR = [1 0.98441 0.975208 0.964798 0.953059 0.940485 0.92794 0.914766 0.901302 0.888034 0.87505 0.861851 0.849302 0.836736 0.82346 0.810219 0.797095 0.784381 0.771868 0.758842 0.746541 0.734812 0.722911 0.711126 0.699283 0.687555 0.675928 0.664135 0.653047 0.642019 0.630903 0.619905 0.609527 0.599337 0.589471 0.579456 0.569874 0.560194 0.550601 0.541446 0.531825 0.522419 0.513391 0.504328 0.495193 0.486572 0.477317 0.468756 0.459932 0.451391 0.442783 0.434425 0.426665 0.41862 0.410611 0.403069 0.395796 0.388333 0.381039 0.373944 0.366839 0.359876 0.353181 0.346702 0.339993 0.333633 0.327505 0.321429 0.315553 0.309739 0.304085 0.298396 0.292961 0.287718 0.282421 0.27738 0.272196 0.266778 0.261536 0.256608 0.251749 0.247111 0.242634 0.237897 0.233346 0.228745 0.224074 0.219531 0.215297 0.21125 0.20735 0.202951 0.198354 0.194359 0.190688 0.187009 0.183238 0.179292 0.175611 0.171985 0.168594 0.16509 0.161856 0.158684 0.1554 0.152157 0.148934 0.14595 0.142819 0.13987 0.137097 0.134097 0.131322 0.128517 0.125753 0.123157 0.120659 0.118005 0.115691 0.113305 0.110903 0.108579 0.106353 0.104083 0.101694 0.0996967 0.097674 0.0956382 0.0937727 0.0916859 0.0895833 0.0874555 0.085484 0.0836105 0.0816843 0.0798524 0.0781455 0.0766155 0.0751009 0.0733373 0.0717294 0.070077 0.0684856 0.0667354 0.0650952 0.0638244 0.0623759 0.0609019 0.0593376 0.0578671 0.0566141 0.0552671 0.0539722 0.0525873 0.0514546 0.0502609 0.0490452 0.0477973 0.0467038 0.0456366 0.0445126 0.0434919 0.0423426 0.0412361 0.040167 0.0391632 0.0381467 0.0371232 0.0362237 0.0353627 0.0344416 0.0334897 0.0325448 0.0315931 0.0307547 0.0300493 0.0293607 0.0285692 0.0278269 0.0271521 0.0263466 0.0257499 0.0251648 0.0244249 0.0238151 0.0231487 0.0225388 0.0219405 0.0214929 0.0210318 0.0206353 0.0201817 0.0197335 0.0192891 0.0187859 0.0184147 0.0179955 0.0175372 0.0170044 0.0165946 0.0161857 0.0157212 0.0152861 0.0148174 0.0144399 0.0139998 0.0135763 0.0131833 0.0127749 0.0125186 0.0121037 0.0117899 0.0114569 0.0110072 0.0106786 0.0103788 0.0100713 0.00972465 0.00941736 0.00917709 0.00894061 0.00862205 0.00840466 0.00820365 0.00797299 0.00771433 0.00751971 0.00730776 0.00710511 0.00697022 0.00676641 0.00657369 0.00625299 0.00597661 0.00577495 0.00555439 0.00537408 0.00521603 0.00505062 0.00485575 0.00466463 0.00454094 0.0043327 0.00411113 0.00393075 0.00373496 0.00347954 0.00327892 0.00310959 0.00286441 0.0027069 0.00240129 0.00219063 0.00187625 0.00162251 0.00135062 ];
plot(Recall_GR, Precision_GR, 'g', 'linewidth', 2);
Recall_MNP = [1 0.999716 0.999229 0.998819 0.998357 0.997773 0.997036 0.996219 0.995374 0.994406 0.993389 0.992233 0.991063 0.989883 0.988627 0.987284 0.985879 0.984505 0.983126 0.981711 0.980194 0.978652 0.977136 0.975441 0.973729 0.971967 0.970173 0.968498 0.966647 0.964699 0.962779 0.960781 0.9587 0.956808 0.954608 0.952402 0.950205 0.947863 0.945511 0.943104 0.940573 0.938039 0.935382 0.932648 0.9303 0.927518 0.9247 0.921885 0.91898 0.916092 0.913196 0.910262 0.907173 0.904115 0.901159 0.897991 0.894937 0.891711 0.88842 0.885133 0.881754 0.87831 0.874806 0.871199 0.867477 0.864542 0.860749 0.856927 0.853042 0.849149 0.845283 0.841235 0.837319 0.833215 0.828946 0.824805 0.820501 0.816035 0.811998 0.807527 0.802931 0.7985 0.793904 0.789152 0.784596 0.779788 0.774846 0.769917 0.765086 0.760388 0.755491 0.750501 0.745707 0.740658 0.735648 0.730508 0.725274 0.720464 0.715191 0.709953 0.704889 0.699591 0.694294 0.688864 0.683488 0.678321 0.672892 0.667865 0.662303 0.657025 0.651466 0.645883 0.640359 0.634965 0.629453 0.623841 0.61834 0.612709 0.607188 0.601646 0.595968 0.590478 0.584798 0.579097 0.573357 0.567615 0.561822 0.556038 0.551608 0.547344 0.541562 0.535761 0.530032 0.52429 0.518577 0.512864 0.507322 0.501541 0.495941 0.490333 0.484643 0.479066 0.473359 0.467621 0.462205 0.456399 0.450843 0.445148 0.439662 0.433906 0.428587 0.422898 0.41747 0.411883 0.406155 0.400545 0.395022 0.389643 0.384103 0.378509 0.373591 0.36804 0.362652 0.357182 0.351811 0.346731 0.341401 0.336171 0.331058 0.325785 0.320497 0.315206 0.310028 0.304976 0.299976 0.29506 0.290274 0.285262 0.280336 0.275374 0.270846 0.266007 0.261357 0.256543 0.251881 0.247342 0.242664 0.238165 0.233653 0.229115 0.224574 0.220074 0.216508 0.212078 0.207671 0.203386 0.199228 0.194976 0.190935 0.186783 0.182708 0.178924 0.174904 0.171004 0.167185 0.163249 0.159447 0.15572 0.152059 0.148287 0.144568 0.140886 0.13725 0.133591 0.130554 0.127029 0.123536 0.120077 0.116772 0.113402 0.110044 0.106894 0.103682 0.10047 0.0977091 0.094575 0.0915091 0.0885409 0.0854979 0.0825832 0.0796823 0.0769936 0.0741926 0.0713634 0.0686536 0.0660933 0.0633773 0.0607361 0.0583052 0.0557354 0.053315 0.0508024 0.0484433 0.0460717 0.0437116 0.041408 0.0391266 0.03668 0.034446 0.0321178 0.0296524 0.027314 0.0248279 0.0222318 0.0193148 0.0132231 ];
Precision_MNP = [0.238314 0.239341 0.241019 0.243266 0.245736 0.248246 0.250797 0.253482 0.256242 0.259005 0.261723 0.26444 0.267203 0.26999 0.272802 0.275611 0.278524 0.281326 0.284276 0.287052 0.29007 0.2931 0.295978 0.299095 0.302219 0.305329 0.308476 0.3114 0.314598 0.317864 0.321025 0.324288 0.327567 0.33048 0.333747 0.337012 0.340157 0.343469 0.346743 0.349996 0.353281 0.356524 0.359791 0.363073 0.365899 0.369208 0.372518 0.375778 0.379034 0.382184 0.385365 0.38858 0.391859 0.395078 0.398175 0.401376 0.404368 0.40753 0.410701 0.413717 0.416792 0.419875 0.422917 0.425956 0.428979 0.431367 0.434385 0.437366 0.440311 0.443185 0.445997 0.448878 0.451617 0.454378 0.457207 0.459881 0.462644 0.465392 0.467849 0.470534 0.473203 0.475745 0.478268 0.480842 0.483302 0.48585 0.488363 0.490851 0.493283 0.495627 0.497962 0.500309 0.502507 0.504783 0.507012 0.509258 0.511513 0.513519 0.515741 0.517878 0.519956 0.52206 0.524167 0.526311 0.528359 0.530302 0.532341 0.534281 0.536316 0.538272 0.540261 0.542233 0.544169 0.546029 0.547896 0.549797 0.551633 0.553499 0.555337 0.55713 0.558976 0.560757 0.562568 0.564356 0.566117 0.567852 0.569601 0.571362 0.572745 0.57398 0.575687 0.577409 0.579114 0.580777 0.582459 0.584137 0.585748 0.587371 0.588932 0.590499 0.592062 0.593529 0.595037 0.596519 0.597884 0.599423 0.600876 0.602327 0.603749 0.605185 0.606506 0.607896 0.609232 0.610576 0.611949 0.613243 0.614557 0.615854 0.617131 0.618438 0.619624 0.620908 0.622132 0.623374 0.624558 0.625635 0.626834 0.627986 0.629058 0.630131 0.631254 0.632358 0.633441 0.634546 0.635576 0.63663 0.637701 0.638744 0.639855 0.640983 0.641929 0.642968 0.643993 0.645077 0.646127 0.64717 0.648228 0.649267 0.650291 0.651317 0.652354 0.653386 0.654151 0.655196 0.656194 0.657159 0.658129 0.659115 0.66006 0.661042 0.661961 0.662891 0.663835 0.664742 0.665707 0.666704 0.667596 0.668489 0.669337 0.670129 0.670947 0.67181 0.672558 0.673366 0.674022 0.67485 0.675622 0.676431 0.677164 0.677922 0.678649 0.679395 0.680126 0.680913 0.681615 0.68234 0.683022 0.683789 0.684513 0.685303 0.686062 0.686924 0.687689 0.688453 0.689128 0.689785 0.69048 0.691096 0.691844 0.692642 0.693449 0.694238 0.695065 0.695717 0.696606 0.69732 0.698173 0.699199 0.700047 0.70079 0.702044 0.702482 0.70354 0.705073 0.705524 0.703901 ];
TPR_MNP = [1 0.999716 0.999229 0.998819 0.998357 0.997773 0.997036 0.996219 0.995374 0.994406 0.993389 0.992233 0.991063 0.989883 0.988627 0.987284 0.985879 0.984505 0.983126 0.981711 0.980194 0.978652 0.977136 0.975441 0.973729 0.971967 0.970173 0.968498 0.966647 0.964699 0.962779 0.960781 0.9587 0.956808 0.954608 0.952402 0.950205 0.947863 0.945511 0.943104 0.940573 0.938039 0.935382 0.932648 0.9303 0.927518 0.9247 0.921885 0.91898 0.916092 0.913196 0.910262 0.907173 0.904115 0.901159 0.897991 0.894937 0.891711 0.88842 0.885133 0.881754 0.87831 0.874806 0.871199 0.867477 0.864542 0.860749 0.856927 0.853042 0.849149 0.845283 0.841235 0.837319 0.833215 0.828946 0.824805 0.820501 0.816035 0.811998 0.807527 0.802931 0.7985 0.793904 0.789152 0.784596 0.779788 0.774846 0.769917 0.765086 0.760388 0.755491 0.750501 0.745707 0.740658 0.735648 0.730508 0.725274 0.720464 0.715191 0.709953 0.704889 0.699591 0.694294 0.688864 0.683488 0.678321 0.672892 0.667865 0.662303 0.657025 0.651466 0.645883 0.640359 0.634965 0.629453 0.623841 0.61834 0.612709 0.607188 0.601646 0.595968 0.590478 0.584798 0.579097 0.573357 0.567615 0.561822 0.556038 0.551608 0.547344 0.541562 0.535761 0.530032 0.52429 0.518577 0.512864 0.507322 0.501541 0.495941 0.490333 0.484643 0.479066 0.473359 0.467621 0.462205 0.456399 0.450843 0.445148 0.439662 0.433906 0.428587 0.422898 0.41747 0.411883 0.406155 0.400545 0.395022 0.389643 0.384103 0.378509 0.373591 0.36804 0.362652 0.357182 0.351811 0.346731 0.341401 0.336171 0.331058 0.325785 0.320497 0.315206 0.310028 0.304976 0.299976 0.29506 0.290274 0.285262 0.280336 0.275374 0.270846 0.266007 0.261357 0.256543 0.251881 0.247342 0.242664 0.238165 0.233653 0.229115 0.224574 0.220074 0.216508 0.212078 0.207671 0.203386 0.199228 0.194976 0.190935 0.186783 0.182708 0.178924 0.174904 0.171004 0.167185 0.163249 0.159447 0.15572 0.152059 0.148287 0.144568 0.140886 0.13725 0.133591 0.130554 0.127029 0.123536 0.120077 0.116772 0.113402 0.110044 0.106894 0.103682 0.10047 0.0977091 0.094575 0.0915091 0.0885409 0.0854979 0.0825832 0.0796823 0.0769936 0.0741926 0.0713634 0.0686536 0.0660933 0.0633773 0.0607361 0.0583052 0.0557354 0.053315 0.0508024 0.0484433 0.0460717 0.0437116 0.041408 0.0391266 0.03668 0.034446 0.0321178 0.0296524 0.027314 0.0248279 0.0222318 0.0193148 0.0132231 ];
FPR_MNP = [1 0.993213 0.982745 0.970531 0.957479 0.9446 0.931904 0.919058 0.906322 0.893603 0.881292 0.869172 0.857269 0.845551 0.833806 0.822333 0.810547 0.799538 0.78817 0.777752 0.766612 0.755616 0.745439 0.734544 0.72387 0.713406 0.703041 0.693489 0.683354 0.673226 0.663684 0.653932 0.644237 0.635757 0.626344 0.617173 0.60854 0.599409 0.590624 0.581938 0.573221 0.564689 0.55619 0.547759 0.540597 0.532327 0.524164 0.516234 0.50836 0.500791 0.493299 0.485898 0.478276 0.470998 0.464095 0.456906 0.450234 0.443286 0.436409 0.429905 0.423327 0.416743 0.410312 0.403848 0.397394 0.392409 0.386103 0.379938 0.373888 0.368021 0.362343 0.356527 0.35098 0.345436 0.339742 0.334429 0.328998 0.323547 0.318692 0.313508 0.30836 0.303476 0.298588 0.293641 0.289012 0.284205 0.279371 0.274678 0.270138 0.265787 0.26138 0.257012 0.252889 0.248664 0.244554 0.240385 0.236224 0.23251 0.228439 0.224532 0.220787 0.216978 0.213216 0.209382 0.205747 0.202277 0.198665 0.19536 0.191783 0.188434 0.185016 0.181636 0.17837 0.175174 0.172009 0.168795 0.165738 0.16264 0.159641 0.156703 0.153706 0.150858 0.147934 0.145075 0.142272 0.139487 0.136697 0.133935 0.131886 0.129824 0.127177 0.124555 0.12201 0.119533 0.117078 0.114642 0.112328 0.109969 0.107725 0.105497 0.103263 0.101143 0.0989757 0.0968468 0.0948714 0.0927698 0.0907942 0.0888127 0.086925 0.0849613 0.0831954 0.0813297 0.0795546 0.0777633 0.0759453 0.0742211 0.0725348 0.0709281 0.0693071 0.0676692 0.0662388 0.0646602 0.0631717 0.0616607 0.060215 0.0588543 0.0574543 0.0561024 0.0548137 0.0535048 0.0521888 0.0508841 0.049634 0.0484293 0.0472563 0.0460965 0.0449866 0.0438491 0.0427266 0.0416081 0.0406162 0.0395638 0.038569 0.0375375 0.036565 0.035631 0.0346768 0.0337692 0.0328622 0.0319642 0.0310717 0.0301904 0.02951 0.0286612 0.0278361 0.0270509 0.0262847 0.0255102 0.0247789 0.0240424 0.0233302 0.0226625 0.0219731 0.0213131 0.0206813 0.0200234 0.019415 0.0188187 0.0182378 0.0176544 0.0170835 0.0165259 0.0159796 0.0154385 0.0149971 0.0144839 0.0139851 0.0134938 0.0130318 0.0125587 0.0120942 0.0116637 0.0112253 0.0107938 0.0104204 0.0100109 0.00961868 0.00924335 0.00886357 0.00849309 0.00813532 0.00779804 0.00746701 0.00713024 0.00681277 0.00651586 0.00620397 0.00590892 0.00563082 0.00535112 0.00507834 0.00480484 0.00455307 0.0043066 0.00405782 0.00381738 0.00358165 0.0033295 0.0031063 0.00287712 0.00263878 0.00242032 0.00218721 0.00193415 0.00165225 0.00106538 ];
plot(Recall_MNP, Precision_MNP, 'r', 'linewidth', 2);
Recall_UFO = [1 0.982225 0.977603 0.971773 0.963911 0.957465 0.95003 0.940931 0.931816 0.922181 0.913983 0.904387 0.895493 0.887841 0.879799 0.872547 0.864809 0.857693 0.849735 0.843151 0.837214 0.830251 0.824038 0.817727 0.811688 0.806063 0.800284 0.79456 0.788873 0.782047 0.775645 0.768794 0.763281 0.757198 0.750604 0.744956 0.739975 0.734751 0.729847 0.724579 0.719917 0.715748 0.711073 0.707064 0.702912 0.698956 0.695061 0.690873 0.686812 0.682366 0.678278 0.673757 0.670003 0.666383 0.662281 0.657789 0.653784 0.649347 0.645141 0.641512 0.637653 0.633364 0.629618 0.62585 0.621652 0.617887 0.614184 0.610501 0.607013 0.603539 0.599763 0.59585 0.591757 0.588455 0.584216 0.581068 0.577439 0.573893 0.570488 0.566799 0.563501 0.558883 0.555294 0.551606 0.54817 0.544595 0.540967 0.537543 0.533887 0.530015 0.526518 0.522604 0.519123 0.515858 0.512566 0.50868 0.504457 0.500184 0.494817 0.489821 0.484622 0.479328 0.473919 0.46887 0.464144 0.459634 0.455032 0.450448 0.44577 0.441435 0.436883 0.432472 0.427674 0.423589 0.41974 0.415688 0.411532 0.407255 0.403251 0.399089 0.39484 0.39077 0.386389 0.382657 0.378965 0.374923 0.37096 0.36708 0.363253 0.359415 0.355709 0.352046 0.348379 0.34449 0.340901 0.337218 0.333643 0.330006 0.326436 0.322774 0.319344 0.315834 0.311921 0.308746 0.305362 0.301843 0.298633 0.29585 0.292835 0.289809 0.286385 0.283429 0.280287 0.277166 0.273509 0.270275 0.267357 0.264448 0.261803 0.259038 0.255652 0.253062 0.250326 0.247618 0.244557 0.241834 0.239046 0.236358 0.233598 0.230794 0.227915 0.225309 0.22226 0.219649 0.217256 0.214929 0.212605 0.210223 0.208101 0.205637 0.203405 0.201259 0.198753 0.196607 0.194471 0.192319 0.190108 0.188199 0.185817 0.183544 0.181529 0.179442 0.177349 0.175029 0.173082 0.170937 0.168815 0.166683 0.164916 0.162975 0.161018 0.158965 0.156493 0.15431 0.152442 0.15057 0.148923 0.146823 0.145177 0.143043 0.141138 0.139292 0.13726 0.134978 0.13262 0.130587 0.128778 0.126694 0.124968 0.122848 0.120476 0.117917 0.115852 0.114013 0.112263 0.110579 0.108527 0.106446 0.104064 0.101243 0.0989963 0.0967137 0.0947391 0.0925273 0.0905692 0.0887985 0.0866483 0.0844211 0.0819742 0.0797758 0.0778129 0.075155 0.0724341 0.0695488 0.0670806 0.0646129 0.0618919 0.0585702 0.0558935 0.0524753 0.0486823 0.0455591 0.040835 0.0354475 0.0289733 0.0192265 ];
Precision_UFO = [0.238314 0.275758 0.294732 0.312862 0.332924 0.351493 0.370468 0.388435 0.406595 0.422279 0.436154 0.449039 0.462442 0.474687 0.486796 0.499006 0.509532 0.520101 0.53046 0.540045 0.549073 0.557257 0.566886 0.575824 0.583556 0.590615 0.596958 0.60372 0.610212 0.615896 0.622067 0.627164 0.632536 0.637437 0.64209 0.647087 0.651788 0.65609 0.660141 0.663467 0.666752 0.670693 0.674442 0.678171 0.682432 0.685774 0.689046 0.692566 0.696019 0.698308 0.700658 0.703044 0.705922 0.708393 0.71081 0.712816 0.714577 0.716611 0.718519 0.720385 0.722085 0.723841 0.725261 0.726768 0.727454 0.728799 0.73074 0.732293 0.733807 0.735346 0.736736 0.737862 0.739009 0.740661 0.742029 0.743395 0.744169 0.744914 0.745968 0.746839 0.747958 0.749095 0.750391 0.752175 0.753132 0.754008 0.754717 0.755967 0.756642 0.757349 0.758026 0.758797 0.759531 0.760515 0.761327 0.762754 0.764168 0.76572 0.766847 0.767959 0.768637 0.769317 0.769953 0.770584 0.770915 0.771541 0.772037 0.772715 0.773596 0.774561 0.775699 0.776463 0.777233 0.778205 0.778957 0.779644 0.780516 0.780698 0.781662 0.781986 0.782313 0.782539 0.782893 0.78366 0.78389 0.784214 0.7842 0.78384 0.783923 0.784272 0.784402 0.784544 0.785053 0.785109 0.785342 0.786126 0.786359 0.786967 0.786707 0.787564 0.78765 0.787711 0.78727 0.787301 0.787391 0.787212 0.787348 0.787808 0.787716 0.787735 0.787768 0.787654 0.787608 0.787007 0.787118 0.787525 0.787549 0.78755 0.788045 0.788087 0.787534 0.788425 0.788342 0.788281 0.787696 0.787539 0.787344 0.787419 0.787465 0.787968 0.78771 0.787843 0.787756 0.78764 0.787271 0.787062 0.787005 0.787047 0.787247 0.788361 0.788325 0.7882 0.788397 0.788478 0.788333 0.788208 0.787569 0.787431 0.787408 0.786873 0.787216 0.787101 0.787257 0.787405 0.787516 0.787758 0.787146 0.786854 0.786488 0.786503 0.786506 0.786056 0.786284 0.785677 0.786004 0.785861 0.785241 0.785247 0.78407 0.783559 0.7837 0.784367 0.784174 0.78261 0.782183 0.781866 0.781722 0.781671 0.782018 0.782929 0.783076 0.782836 0.783935 0.783249 0.784015 0.783885 0.783919 0.783093 0.783242 0.782625 0.7832 0.784052 0.784863 0.785018 0.784667 0.784135 0.783062 0.782854 0.78174 0.7819 0.782337 0.782351 0.780995 0.780749 0.779678 0.778502 0.779138 0.779707 0.779757 0.780296 0.780222 0.780641 0.778483 0.779439 0.779328 0.776155 ];
TPR_UFO = [1 0.982225 0.977603 0.971773 0.963911 0.957465 0.95003 0.940931 0.931816 0.922181 0.913983 0.904387 0.895493 0.887841 0.879799 0.872547 0.864809 0.857693 0.849735 0.843151 0.837214 0.830251 0.824038 0.817727 0.811688 0.806063 0.800284 0.79456 0.788873 0.782047 0.775645 0.768794 0.763281 0.757198 0.750604 0.744956 0.739975 0.734751 0.729847 0.724579 0.719917 0.715748 0.711073 0.707064 0.702912 0.698956 0.695061 0.690873 0.686812 0.682366 0.678278 0.673757 0.670003 0.666383 0.662281 0.657789 0.653784 0.649347 0.645141 0.641512 0.637653 0.633364 0.629618 0.62585 0.621652 0.617887 0.614184 0.610501 0.607013 0.603539 0.599763 0.59585 0.591757 0.588455 0.584216 0.581068 0.577439 0.573893 0.570488 0.566799 0.563501 0.558883 0.555294 0.551606 0.54817 0.544595 0.540967 0.537543 0.533887 0.530015 0.526518 0.522604 0.519123 0.515858 0.512566 0.50868 0.504457 0.500184 0.494817 0.489821 0.484622 0.479328 0.473919 0.46887 0.464144 0.459634 0.455032 0.450448 0.44577 0.441435 0.436883 0.432472 0.427674 0.423589 0.41974 0.415688 0.411532 0.407255 0.403251 0.399089 0.39484 0.39077 0.386389 0.382657 0.378965 0.374923 0.37096 0.36708 0.363253 0.359415 0.355709 0.352046 0.348379 0.34449 0.340901 0.337218 0.333643 0.330006 0.326436 0.322774 0.319344 0.315834 0.311921 0.308746 0.305362 0.301843 0.298633 0.29585 0.292835 0.289809 0.286385 0.283429 0.280287 0.277166 0.273509 0.270275 0.267357 0.264448 0.261803 0.259038 0.255652 0.253062 0.250326 0.247618 0.244557 0.241834 0.239046 0.236358 0.233598 0.230794 0.227915 0.225309 0.22226 0.219649 0.217256 0.214929 0.212605 0.210223 0.208101 0.205637 0.203405 0.201259 0.198753 0.196607 0.194471 0.192319 0.190108 0.188199 0.185817 0.183544 0.181529 0.179442 0.177349 0.175029 0.173082 0.170937 0.168815 0.166683 0.164916 0.162975 0.161018 0.158965 0.156493 0.15431 0.152442 0.15057 0.148923 0.146823 0.145177 0.143043 0.141138 0.139292 0.13726 0.134978 0.13262 0.130587 0.128778 0.126694 0.124968 0.122848 0.120476 0.117917 0.115852 0.114013 0.112263 0.110579 0.108527 0.106446 0.104064 0.101243 0.0989963 0.0967137 0.0947391 0.0925273 0.0905692 0.0887985 0.0866483 0.0844211 0.0819742 0.0797758 0.0778129 0.075155 0.0724341 0.0695488 0.0670806 0.0646129 0.0618919 0.0585702 0.0558935 0.0524753 0.0486823 0.0455591 0.040835 0.0354475 0.0289733 0.0192265 ];
FPR_UFO = [1 0.822718 0.755069 0.698314 0.638669 0.589402 0.541479 0.50126 0.464989 0.435164 0.408527 0.384824 0.362344 0.343589 0.326005 0.309585 0.294791 0.280439 0.266662 0.25502 0.244777 0.234974 0.224697 0.215495 0.208088 0.200988 0.194451 0.187814 0.181274 0.175265 0.169016 0.16384 0.158976 0.154469 0.150099 0.145687 0.141585 0.137878 0.134323 0.131205 0.128037 0.124841 0.121813 0.118978 0.115924 0.113339 0.110965 0.108423 0.106037 0.103927 0.101934 0.0998955 0.0976907 0.0957822 0.093662 0.0920548 0.0905361 0.0889086 0.0874578 0.0859889 0.0845675 0.0829377 0.0815813 0.0802842 0.0791058 0.077763 0.0763384 0.0750282 0.0738656 0.072668 0.0715594 0.0704455 0.0693157 0.0681411 0.0669839 0.0657817 0.0648998 0.0640408 0.0630846 0.0621725 0.0611843 0.060193 0.0591916 0.0578983 0.0570608 0.0562194 0.0553467 0.0545521 0.0538397 0.0530912 0.0523233 0.0516182 0.0508262 0.0501283 0.0494582 0.0485324 0.0475008 0.0463621 0.0452011 0.0441108 0.0431786 0.0420765 0.0408345 0.0399664 0.0391726 0.0383805 0.0375608 0.0368213 0.0360768 0.0352789 0.0344134 0.0336896 0.0329355 0.032239 0.031554 0.0309284 0.0303142 0.0297615 0.029165 0.0286691 0.0281557 0.0276548 0.0271445 0.0265404 0.0260529 0.0255285 0.0249241 0.0244158 0.0240106 0.0235686 0.0231024 0.0226382 0.0222082 0.0218492 0.021503 0.0210383 0.0206174 0.0201555 0.0198142 0.0193897 0.0190453 0.0186972 0.0183439 0.0179884 0.0176307 0.0173272 0.0170261 0.0167488 0.016479 0.0162079 0.0158857 0.0155715 0.0153351 0.0150496 0.0147775 0.0145517 0.0143438 0.0141058 0.0138784 0.0136927 0.0133851 0.013174 0.012981 0.0127556 0.0124958 0.0123099 0.0121109 0.0119041 0.0117226 0.0115067 0.0113281 0.0110813 0.0108643 0.0106637 0.0105063 0.0103321 0.0101663 0.00999339 0.00980269 0.00949292 0.00932571 0.00917446 0.00899365 0.00884208 0.00869685 0.0085176 0.00838143 0.00823603 0.00806181 0.00788194 0.00771983 0.0075981 0.0074463 0.00727912 0.00713428 0.00701046 0.00690913 0.00679246 0.00668146 0.00653857 0.00632777 0.00621352 0.0060459 0.00594294 0.00580948 0.00571448 0.00562796 0.00552983 0.00542642 0.00533189 0.00522657 0.00510664 0.00500186 0.0048893 0.0047541 0.00467969 0.00460098 0.00451657 0.0044399 0.00430957 0.00422044 0.00415296 0.00406227 0.00399553 0.00392162 0.00383903 0.00376843 0.00370183 0.00362102 0.00354879 0.00347526 0.00340492 0.00327922 0.00320778 0.00312698 0.00303873 0.00296458 0.00285979 0.00278965 0.0027217 0.00265161 0.00258712 0.00251664 0.00244241 0.00237893 0.0023098 0.00222054 0.00212467 0.00203487 0.00194967 0.0017957 0.00167521 0.00157442 0.00143069 0.00120233 0.000824013 ];
plot(Recall_UFO, Precision_UFO, 'c', 'linewidth', 2);
Recall_MC = [1 0.999105 0.998093 0.996606 0.994489 0.992345 0.990228 0.987543 0.98469 0.981708 0.979229 0.976545 0.973412 0.970482 0.967641 0.964605 0.961535 0.958462 0.955343 0.952029 0.94882 0.945141 0.941848 0.938792 0.935612 0.932612 0.929468 0.92665 0.923294 0.920017 0.916505 0.913314 0.909618 0.906384 0.903091 0.900033 0.896967 0.893741 0.890451 0.887315 0.88387 0.880213 0.876393 0.873193 0.869654 0.865822 0.861781 0.858295 0.854693 0.850989 0.847499 0.84424 0.839765 0.836078 0.832132 0.828465 0.824335 0.82077 0.817172 0.813231 0.809203 0.805603 0.80219 0.798418 0.794286 0.790309 0.786237 0.782603 0.778173 0.774088 0.770353 0.765765 0.761245 0.75725 0.75304 0.749346 0.74571 0.741377 0.736905 0.732702 0.7292 0.725051 0.721013 0.717452 0.714023 0.710108 0.705513 0.701669 0.69806 0.694085 0.689931 0.686302 0.68276 0.67923 0.675515 0.671813 0.668056 0.664382 0.660572 0.657106 0.653004 0.649402 0.645813 0.641922 0.638261 0.634623 0.63053 0.627811 0.624748 0.620703 0.617261 0.613742 0.61032 0.606307 0.6026 0.598892 0.595183 0.592192 0.588909 0.58501 0.580821 0.577 0.573628 0.570226 0.5667 0.563107 0.559691 0.55604 0.55242 0.548975 0.54573 0.542248 0.538344 0.533962 0.530372 0.526375 0.522455 0.518788 0.515364 0.511843 0.507949 0.504095 0.500103 0.49658 0.493124 0.489966 0.486543 0.483041 0.479801 0.476816 0.473582 0.469922 0.466984 0.463082 0.459333 0.455856 0.452723 0.449591 0.446681 0.443051 0.439975 0.435512 0.431582 0.428568 0.425211 0.421611 0.418604 0.415656 0.412435 0.408787 0.405314 0.402055 0.399145 0.39578 0.392094 0.388823 0.385324 0.381853 0.37897 0.375669 0.372143 0.369128 0.366094 0.362831 0.35965 0.356284 0.353098 0.349577 0.346486 0.342888 0.339816 0.336208 0.333224 0.330363 0.327391 0.323792 0.320376 0.317093 0.313587 0.310636 0.307209 0.304243 0.301093 0.29789 0.294565 0.291361 0.288408 0.285391 0.282345 0.279358 0.275622 0.27212 0.268973 0.265442 0.262321 0.259338 0.255717 0.252107 0.249089 0.246264 0.242239 0.238954 0.23543 0.232316 0.228784 0.225129 0.221438 0.217904 0.214558 0.210819 0.206907 0.20252 0.198071 0.193599 0.18945 0.18492 0.180667 0.17637 0.172198 0.167462 0.162533 0.157605 0.152704 0.147013 0.142 0.136352 0.129608 0.123365 0.116506 0.109585 0.101506 0.0927518 0.08229 0.0702444 0.0557292 0.0352204 ];
Precision_MC = [0.238314 0.244413 0.257362 0.270721 0.283437 0.295708 0.308284 0.319992 0.330764 0.341088 0.351245 0.361401 0.371522 0.380863 0.389995 0.398425 0.407048 0.415745 0.424084 0.4322 0.440095 0.44769 0.454891 0.462238 0.468775 0.4759 0.482291 0.488819 0.495558 0.501882 0.507939 0.51387 0.520097 0.525955 0.531975 0.537517 0.543215 0.548617 0.554078 0.55895 0.564013 0.569775 0.574333 0.579605 0.584426 0.589182 0.593825 0.598382 0.60294 0.607426 0.61266 0.617631 0.621957 0.626338 0.630637 0.63524 0.639455 0.644119 0.647943 0.652005 0.655852 0.660345 0.664501 0.668344 0.672222 0.67567 0.678885 0.682401 0.686375 0.689788 0.693449 0.697164 0.700894 0.703863 0.706607 0.709355 0.712149 0.715318 0.718032 0.720557 0.723462 0.726332 0.729006 0.731732 0.734176 0.736941 0.739054 0.741071 0.743941 0.746232 0.748713 0.750494 0.752353 0.7548 0.756994 0.75916 0.761619 0.764121 0.766248 0.768407 0.770348 0.771973 0.774058 0.775795 0.777956 0.77954 0.782065 0.784701 0.785707 0.786893 0.788131 0.789989 0.791311 0.792035 0.792287 0.793175 0.794533 0.796053 0.796971 0.79817 0.798985 0.7997 0.800676 0.802118 0.802505 0.803322 0.80455 0.805103 0.80599 0.807255 0.807495 0.808572 0.809201 0.80992 0.810771 0.811627 0.812256 0.812988 0.814308 0.814505 0.814801 0.815902 0.816222 0.816398 0.81567 0.816228 0.816745 0.816909 0.817536 0.817639 0.818594 0.819253 0.819541 0.819975 0.820478 0.820916 0.821426 0.82242 0.823071 0.824124 0.824178 0.824788 0.825975 0.826376 0.826716 0.826704 0.827103 0.828403 0.828763 0.828171 0.828406 0.828507 0.828988 0.82883 0.829398 0.829982 0.830166 0.829969 0.830669 0.830391 0.830313 0.82997 0.831021 0.831522 0.831181 0.832143 0.831788 0.831372 0.832028 0.831651 0.830981 0.831004 0.831372 0.831367 0.831685 0.831784 0.83074 0.830516 0.830609 0.830229 0.828997 0.828865 0.828817 0.829474 0.829522 0.828371 0.828053 0.827141 0.826764 0.825196 0.824454 0.825225 0.824516 0.823924 0.82343 0.823297 0.823086 0.823169 0.822286 0.82185 0.82074 0.821355 0.820746 0.820901 0.820933 0.820226 0.820629 0.821039 0.82085 0.821448 0.820953 0.819903 0.819809 0.820525 0.819455 0.819397 0.818729 0.817685 0.817152 0.81705 0.817101 0.815691 0.815378 0.815134 0.814637 0.814266 0.813743 0.813467 0.813894 0.81442 0.814961 0.814985 0.817204 0.816681 0.815397 0.812361 ];
TPR_MC = [1 0.999105 0.998093 0.996606 0.994489 0.992345 0.990228 0.987543 0.98469 0.981708 0.979229 0.976545 0.973412 0.970482 0.967641 0.964605 0.961535 0.958462 0.955343 0.952029 0.94882 0.945141 0.941848 0.938792 0.935612 0.932612 0.929468 0.92665 0.923294 0.920017 0.916505 0.913314 0.909618 0.906384 0.903091 0.900033 0.896967 0.893741 0.890451 0.887315 0.88387 0.880213 0.876393 0.873193 0.869654 0.865822 0.861781 0.858295 0.854693 0.850989 0.847499 0.84424 0.839765 0.836078 0.832132 0.828465 0.824335 0.82077 0.817172 0.813231 0.809203 0.805603 0.80219 0.798418 0.794286 0.790309 0.786237 0.782603 0.778173 0.774088 0.770353 0.765765 0.761245 0.75725 0.75304 0.749346 0.74571 0.741377 0.736905 0.732702 0.7292 0.725051 0.721013 0.717452 0.714023 0.710108 0.705513 0.701669 0.69806 0.694085 0.689931 0.686302 0.68276 0.67923 0.675515 0.671813 0.668056 0.664382 0.660572 0.657106 0.653004 0.649402 0.645813 0.641922 0.638261 0.634623 0.63053 0.627811 0.624748 0.620703 0.617261 0.613742 0.61032 0.606307 0.6026 0.598892 0.595183 0.592192 0.588909 0.58501 0.580821 0.577 0.573628 0.570226 0.5667 0.563107 0.559691 0.55604 0.55242 0.548975 0.54573 0.542248 0.538344 0.533962 0.530372 0.526375 0.522455 0.518788 0.515364 0.511843 0.507949 0.504095 0.500103 0.49658 0.493124 0.489966 0.486543 0.483041 0.479801 0.476816 0.473582 0.469922 0.466984 0.463082 0.459333 0.455856 0.452723 0.449591 0.446681 0.443051 0.439975 0.435512 0.431582 0.428568 0.425211 0.421611 0.418604 0.415656 0.412435 0.408787 0.405314 0.402055 0.399145 0.39578 0.392094 0.388823 0.385324 0.381853 0.37897 0.375669 0.372143 0.369128 0.366094 0.362831 0.35965 0.356284 0.353098 0.349577 0.346486 0.342888 0.339816 0.336208 0.333224 0.330363 0.327391 0.323792 0.320376 0.317093 0.313587 0.310636 0.307209 0.304243 0.301093 0.29789 0.294565 0.291361 0.288408 0.285391 0.282345 0.279358 0.275622 0.27212 0.268973 0.265442 0.262321 0.259338 0.255717 0.252107 0.249089 0.246264 0.242239 0.238954 0.23543 0.232316 0.228784 0.225129 0.221438 0.217904 0.214558 0.210819 0.206907 0.20252 0.198071 0.193599 0.18945 0.18492 0.180667 0.17637 0.172198 0.167462 0.162533 0.157605 0.152704 0.147013 0.142 0.136352 0.129608 0.123365 0.116506 0.109585 0.101506 0.0927518 0.08229 0.0702444 0.0557292 0.0352204 ];
FPR_MC = [1 0.969611 0.918183 0.869478 0.823494 0.781642 0.741658 0.703994 0.670003 0.638663 0.609518 0.581956 0.555814 0.532611 0.510964 0.491319 0.472545 0.454648 0.438048 0.422331 0.407962 0.394692 0.38223 0.369698 0.358541 0.347129 0.336793 0.326991 0.317198 0.308146 0.299473 0.291151 0.283111 0.275684 0.268422 0.261513 0.254692 0.248213 0.241834 0.23569 0.229788 0.223748 0.218332 0.213013 0.207966 0.202831 0.198083 0.193485 0.188962 0.184483 0.179984 0.175679 0.171569 0.167658 0.163837 0.159803 0.156023 0.152171 0.14892 0.145668 0.142292 0.138952 0.135886 0.132934 0.129979 0.127179 0.124761 0.122142 0.119449 0.11695 0.11458 0.112099 0.109679 0.107536 0.105286 0.103177 0.101139 0.0989473 0.0969151 0.0949186 0.0929822 0.0911357 0.0892778 0.0875813 0.0859263 0.0840665 0.0823142 0.0808663 0.0793128 0.0778492 0.0763381 0.0748236 0.0734199 0.0719199 0.0705035 0.0691669 0.0677654 0.0663692 0.0651478 0.0638455 0.0625767 0.0614146 0.0602934 0.0591898 0.0580358 0.0569535 0.0558796 0.0548378 0.0538004 0.0528363 0.0518862 0.0508352 0.0499456 0.0490275 0.0482398 0.04742 0.0465032 0.0456381 0.0448125 0.0439896 0.0432516 0.0424884 0.0417112 0.0409737 0.0403627 0.0395591 0.0387515 0.0381072 0.0374777 0.0367992 0.0361694 0.0354766 0.0348744 0.0341704 0.0335502 0.0329737 0.0324214 0.0317009 0.0310148 0.0304512 0.0298746 0.0292491 0.0286165 0.0280954 0.0276774 0.0272101 0.0266961 0.0262198 0.0257315 0.0252336 0.0246754 0.0242277 0.0237429 0.023303 0.0228185 0.0223354 0.0219265 0.0215165 0.0210635 0.0207365 0.0203998 0.0200212 0.0195867 0.0191112 0.0187771 0.0184372 0.0181194 0.0176514 0.0172647 0.0170088 0.0167169 0.0164761 0.0161282 0.0157781 0.0154455 0.0151083 0.0147531 0.0144496 0.0141437 0.0138981 0.013662 0.0134436 0.0131751 0.0128406 0.0126017 0.0123498 0.0121713 0.0119738 0.0117511 0.0115653 0.0113707 0.0111071 0.0109143 0.0106745 0.01047 0.0102277 0.0100492 0.0098535 0.00968911 0.00952203 0.00935338 0.00916143 0.00904272 0.00882697 0.00863953 0.00849502 0.00830988 0.00816631 0.00798287 0.00779167 0.00762274 0.00746664 0.00733363 0.00715608 0.00703719 0.00686748 0.00671793 0.00657969 0.00645342 0.00630232 0.00615412 0.00598318 0.00583496 0.00568382 0.00557402 0.00543549 0.00528161 0.00515611 0.00506081 0.00491278 0.00474832 0.00460813 0.00451926 0.00437639 0.00426672 0.00413093 0.00403 0.00396016 0.00385141 0.00371974 0.00354515 0.00339535 0.00327849 0.00314813 0.00301852 0.0029113 0.00274101 0.00259794 0.00242813 0.00229521 0.00213891 0.00195606 0.00172525 0.00155859 0.00134091 0.00111245 ];
plot(Recall_MC, Precision_MC, 'm', 'linewidth', 2);
Recall_DSR = [1 0.981722 0.964723 0.952011 0.941249 0.931534 0.922502 0.914221 0.905607 0.89751 0.889951 0.88277 0.875838 0.869287 0.862772 0.856614 0.850746 0.845047 0.839531 0.834272 0.829156 0.824034 0.819082 0.814166 0.809316 0.804603 0.79983 0.795215 0.790605 0.785957 0.781405 0.777004 0.772732 0.76842 0.764203 0.760016 0.755847 0.751662 0.7476 0.74358 0.739491 0.735362 0.731379 0.727325 0.723395 0.719528 0.715801 0.712196 0.708569 0.704922 0.70127 0.697619 0.694029 0.690598 0.687229 0.683868 0.680349 0.676791 0.673259 0.66982 0.66646 0.66306 0.659706 0.656423 0.653188 0.649978 0.646868 0.643824 0.640714 0.637615 0.634538 0.631464 0.628431 0.625455 0.622509 0.619442 0.616401 0.613347 0.610343 0.607383 0.604396 0.601373 0.598298 0.595294 0.592352 0.589398 0.5864 0.583504 0.580598 0.577708 0.574845 0.572103 0.569359 0.566582 0.563847 0.561109 0.558302 0.555428 0.552569 0.549762 0.547025 0.544348 0.541657 0.5389 0.536124 0.533411 0.530752 0.528161 0.525551 0.522914 0.520294 0.51765 0.515075 0.512558 0.510087 0.507649 0.505231 0.502805 0.500412 0.49805 0.495664 0.493228 0.490861 0.488563 0.486221 0.483856 0.481455 0.479066 0.476694 0.474372 0.472054 0.469687 0.467344 0.464926 0.462474 0.460127 0.457857 0.455514 0.453157 0.450793 0.448395 0.446063 0.443752 0.441436 0.439158 0.436877 0.434587 0.432329 0.43004 0.427711 0.425369 0.423061 0.420757 0.418466 0.416176 0.413831 0.411461 0.409128 0.406864 0.404635 0.402318 0.399937 0.39756 0.395216 0.392856 0.390467 0.388096 0.385754 0.383469 0.381147 0.3787 0.37623 0.373826 0.371446 0.369024 0.366639 0.364218 0.361787 0.359355 0.356885 0.354452 0.352119 0.349797 0.347438 0.344967 0.342478 0.340043 0.337695 0.33532 0.3329 0.330479 0.328096 0.325745 0.323311 0.320845 0.318337 0.315798 0.313287 0.310706 0.308067 0.305458 0.302832 0.300109 0.297393 0.294743 0.291952 0.289121 0.286406 0.283746 0.281071 0.278285 0.275472 0.272529 0.269773 0.266983 0.26412 0.261179 0.25837 0.255516 0.25265 0.249688 0.246707 0.243626 0.240523 0.237424 0.234219 0.230944 0.227572 0.224288 0.220781 0.217245 0.213842 0.210254 0.206542 0.202698 0.198802 0.19496 0.190862 0.186658 0.182402 0.177821 0.173201 0.168398 0.163096 0.15781 0.15201 0.146104 0.139624 0.132802 0.125199 0.116476 0.10689 0.0955697 0.0824158 0.0657946 0.038946 ];
Precision_DSR = [0.238314 0.362037 0.419837 0.450429 0.472237 0.489786 0.504988 0.518396 0.530587 0.54163 0.551847 0.561503 0.570234 0.578179 0.585662 0.59276 0.599401 0.605875 0.611871 0.617585 0.623001 0.628269 0.633547 0.638466 0.64322 0.647816 0.652314 0.65654 0.660675 0.664634 0.668523 0.672232 0.675926 0.679581 0.683111 0.686615 0.690147 0.693522 0.696922 0.700063 0.703151 0.706236 0.709392 0.71249 0.7156 0.718496 0.721352 0.724178 0.726811 0.729288 0.731689 0.734093 0.736452 0.738721 0.740973 0.743189 0.745425 0.747672 0.749816 0.7519 0.753945 0.755939 0.757926 0.759909 0.761881 0.763781 0.76572 0.767592 0.769385 0.771132 0.772835 0.774491 0.776145 0.777779 0.779377 0.78093 0.782458 0.784046 0.785703 0.787387 0.789008 0.79056 0.792101 0.793589 0.794973 0.796395 0.79774 0.799074 0.800364 0.801595 0.80278 0.803971 0.805184 0.806405 0.807612 0.80872 0.809791 0.810854 0.811881 0.812979 0.814081 0.815112 0.816094 0.816937 0.817734 0.818562 0.819408 0.820238 0.821016 0.821736 0.822554 0.823323 0.824112 0.824823 0.825374 0.826007 0.826581 0.827114 0.827533 0.828102 0.8288 0.829534 0.830279 0.831028 0.831783 0.832512 0.833186 0.833831 0.834452 0.835066 0.835642 0.836153 0.836675 0.83716 0.83761 0.838009 0.838417 0.838755 0.839083 0.83931 0.839494 0.839752 0.839967 0.840167 0.840474 0.840943 0.841455 0.841994 0.842496 0.843006 0.843476 0.843919 0.844348 0.844803 0.845251 0.845769 0.846314 0.84685 0.847412 0.848004 0.8485 0.84884 0.849201 0.849586 0.84996 0.850344 0.850756 0.851215 0.851598 0.851883 0.852126 0.852532 0.853034 0.85356 0.854115 0.854522 0.854738 0.854912 0.855193 0.855463 0.855775 0.856151 0.856595 0.856973 0.857342 0.857679 0.857992 0.858466 0.858869 0.859321 0.859739 0.86008 0.86054 0.8612 0.861927 0.862598 0.863147 0.863709 0.864244 0.86466 0.865362 0.866204 0.867027 0.867576 0.867996 0.868294 0.868604 0.869191 0.869912 0.870418 0.870936 0.871436 0.871857 0.872455 0.872935 0.873359 0.873631 0.87415 0.874652 0.874894 0.875501 0.875904 0.876077 0.876184 0.876421 0.876847 0.877071 0.877068 0.877147 0.87707 0.877057 0.876996 0.876451 0.876043 0.87553 0.875413 0.874746 0.87387 0.873457 0.872954 0.872458 0.87264 0.873193 0.873384 0.873512 0.873432 0.873402 0.873876 0.874195 0.874169 0.874351 0.875461 0.875906 0.876986 0.876805 0.879706 ];
TPR_DSR = [1 0.981722 0.964723 0.952011 0.941249 0.931534 0.922502 0.914221 0.905607 0.89751 0.889951 0.88277 0.875838 0.869287 0.862772 0.856614 0.850746 0.845047 0.839531 0.834272 0.829156 0.824034 0.819082 0.814166 0.809316 0.804603 0.79983 0.795215 0.790605 0.785957 0.781405 0.777004 0.772732 0.76842 0.764203 0.760016 0.755847 0.751662 0.7476 0.74358 0.739491 0.735362 0.731379 0.727325 0.723395 0.719528 0.715801 0.712196 0.708569 0.704922 0.70127 0.697619 0.694029 0.690598 0.687229 0.683868 0.680349 0.676791 0.673259 0.66982 0.66646 0.66306 0.659706 0.656423 0.653188 0.649978 0.646868 0.643824 0.640714 0.637615 0.634538 0.631464 0.628431 0.625455 0.622509 0.619442 0.616401 0.613347 0.610343 0.607383 0.604396 0.601373 0.598298 0.595294 0.592352 0.589398 0.5864 0.583504 0.580598 0.577708 0.574845 0.572103 0.569359 0.566582 0.563847 0.561109 0.558302 0.555428 0.552569 0.549762 0.547025 0.544348 0.541657 0.5389 0.536124 0.533411 0.530752 0.528161 0.525551 0.522914 0.520294 0.51765 0.515075 0.512558 0.510087 0.507649 0.505231 0.502805 0.500412 0.49805 0.495664 0.493228 0.490861 0.488563 0.486221 0.483856 0.481455 0.479066 0.476694 0.474372 0.472054 0.469687 0.467344 0.464926 0.462474 0.460127 0.457857 0.455514 0.453157 0.450793 0.448395 0.446063 0.443752 0.441436 0.439158 0.436877 0.434587 0.432329 0.43004 0.427711 0.425369 0.423061 0.420757 0.418466 0.416176 0.413831 0.411461 0.409128 0.406864 0.404635 0.402318 0.399937 0.39756 0.395216 0.392856 0.390467 0.388096 0.385754 0.383469 0.381147 0.3787 0.37623 0.373826 0.371446 0.369024 0.366639 0.364218 0.361787 0.359355 0.356885 0.354452 0.352119 0.349797 0.347438 0.344967 0.342478 0.340043 0.337695 0.33532 0.3329 0.330479 0.328096 0.325745 0.323311 0.320845 0.318337 0.315798 0.313287 0.310706 0.308067 0.305458 0.302832 0.300109 0.297393 0.294743 0.291952 0.289121 0.286406 0.283746 0.281071 0.278285 0.275472 0.272529 0.269773 0.266983 0.26412 0.261179 0.25837 0.255516 0.25265 0.249688 0.246707 0.243626 0.240523 0.237424 0.234219 0.230944 0.227572 0.224288 0.220781 0.217245 0.213842 0.210254 0.206542 0.202698 0.198802 0.19496 0.190862 0.186658 0.182402 0.177821 0.173201 0.168398 0.163096 0.15781 0.15201 0.146104 0.139624 0.132802 0.125199 0.116476 0.10689 0.0955697 0.0824158 0.0657946 0.038946 ];
FPR_DSR = [1 0.59773 0.457072 0.393773 0.352991 0.322469 0.29808 0.27809 0.260787 0.24591 0.23278 0.221086 0.210784 0.201687 0.193394 0.185769 0.178841 0.172441 0.166452 0.160942 0.155804 0.150973 0.146278 0.141936 0.137833 0.133936 0.130175 0.126656 0.1233 0.120112 0.117064 0.114179 0.111383 0.108697 0.106122 0.103644 0.101238 0.0988936 0.0966214 0.0944949 0.0924377 0.0904354 0.0884742 0.0866119 0.0847974 0.0830618 0.0813738 0.0797134 0.078131 0.0766271 0.0751719 0.0737301 0.0723287 0.0709935 0.0697067 0.0684644 0.0672316 0.0660171 0.0648328 0.0636953 0.0625998 0.0615325 0.0604817 0.0594536 0.058444 0.0574698 0.0564957 0.0555366 0.0545955 0.0536803 0.0527948 0.0519368 0.0510852 0.0502523 0.0494463 0.0486514 0.0478675 0.0470867 0.0463112 0.0455498 0.0448069 0.0440801 0.0433773 0.0427004 0.0420375 0.0413739 0.0407129 0.040067 0.0394523 0.0388555 0.0382738 0.0377144 0.0371675 0.0366252 0.0361039 0.035596 0.0350809 0.0345699 0.0340641 0.0335588 0.0330638 0.0325906 0.0321254 0.0316803 0.0312431 0.0308108 0.03038 0.0299602 0.029556 0.0291702 0.0287801 0.0283915 0.0280073 0.0276284 0.0272541 0.0268897 0.0265413 0.0262119 0.0258763 0.025545 0.0252054 0.024863 0.024522 0.0241894 0.0238681 0.0235552 0.0232554 0.0229618 0.0226649 0.022377 0.0220938 0.0218102 0.0215236 0.0212468 0.0209735 0.0207018 0.0204337 0.0201645 0.0199031 0.0196521 0.0194009 0.0191407 0.0188856 0.0186346 0.0183818 0.0181374 0.0178983 0.017655 0.0174077 0.0171577 0.0169116 0.0166717 0.0164434 0.0162114 0.0159775 0.0157373 0.0155069 0.0152868 0.0150649 0.0148392 0.0146225 0.0144184 0.0142137 0.0140166 0.0138223 0.0136216 0.0134189 0.0132089 0.0130056 0.0128185 0.0126346 0.012439 0.0122417 0.0120495 0.0118608 0.0116738 0.0114902 0.0113075 0.0111265 0.0109411 0.0107521 0.0105664 0.0103914 0.0102231 0.0100479 0.00987351 0.00970636 0.00954141 0.00937684 0.00920711 0.00903578 0.00886765 0.00870165 0.00852685 0.0083558 0.00819385 0.00804261 0.00788424 0.00772787 0.00757223 0.00741112 0.00724784 0.00708749 0.00693398 0.00678233 0.00663141 0.00647951 0.00633216 0.00618752 0.00603993 0.00589218 0.00575341 0.00562202 0.00548912 0.00535995 0.005235 0.00511361 0.00500026 0.00488123 0.00476052 0.00464131 0.00452756 0.0044089 0.00428765 0.00416664 0.00405241 0.00394409 0.00383814 0.00373063 0.00362485 0.00352213 0.00341606 0.00331905 0.00321435 0.00310922 0.00300618 0.00289155 0.00278172 0.00267833 0.00256675 0.00245649 0.00233575 0.00220796 0.00208593 0.00195366 0.00181284 0.00168043 0.00154728 0.00140747 0.00126717 0.0011162 0.000968664 0.000812935 0.000646911 0.00045889 0.000220125 ];
plot(Recall_DSR, Precision_DSR, 'y', 'linewidth', 2);
Recall_CHM = [1 0.997141 0.995136 0.992038 0.987419 0.982891 0.977911 0.972213 0.965965 0.959781 0.952963 0.945822 0.939125 0.931865 0.925121 0.917934 0.910654 0.903401 0.895685 0.888466 0.880776 0.872476 0.865163 0.857389 0.84995 0.841816 0.834243 0.826747 0.818538 0.810896 0.803118 0.795767 0.788153 0.780871 0.773832 0.767764 0.760144 0.75311 0.746534 0.73933 0.732711 0.725459 0.718664 0.712752 0.706136 0.700295 0.69385 0.687674 0.681865 0.67623 0.670554 0.665147 0.659731 0.654252 0.648547 0.642215 0.635806 0.629814 0.624287 0.618679 0.613483 0.60804 0.603031 0.598288 0.592905 0.587596 0.58224 0.577479 0.571943 0.566613 0.561391 0.556547 0.551551 0.546777 0.54219 0.537376 0.532947 0.528251 0.523694 0.519352 0.515328 0.510469 0.506676 0.502976 0.499253 0.495695 0.491886 0.488369 0.48495 0.481335 0.477548 0.473914 0.47025 0.466469 0.462719 0.458812 0.45543 0.452556 0.449036 0.446423 0.443363 0.440397 0.437912 0.434691 0.431704 0.42886 0.425975 0.423402 0.420978 0.418044 0.415418 0.412514 0.409539 0.406789 0.404288 0.402189 0.399544 0.397337 0.394353 0.39227 0.389721 0.387391 0.385101 0.383073 0.380903 0.378299 0.37636 0.374403 0.372401 0.369794 0.367518 0.365793 0.364039 0.362372 0.360468 0.358618 0.357047 0.355105 0.353675 0.35197 0.349913 0.348458 0.346529 0.345004 0.343166 0.341477 0.340149 0.338856 0.33743 0.336003 0.334494 0.332984 0.331888 0.33029 0.329155 0.327717 0.326413 0.32476 0.323552 0.322361 0.321015 0.319486 0.318118 0.316932 0.315823 0.314966 0.313685 0.312219 0.311294 0.310055 0.308853 0.307671 0.306524 0.305278 0.304104 0.303042 0.301696 0.30014 0.298889 0.297427 0.296041 0.294909 0.29361 0.292025 0.290374 0.2888 0.287201 0.285705 0.284216 0.2825 0.28088 0.279274 0.277441 0.275778 0.274156 0.272338 0.270178 0.268689 0.266826 0.264625 0.262644 0.260248 0.258185 0.256055 0.253515 0.251559 0.249276 0.247168 0.244646 0.241767 0.239159 0.236424 0.233667 0.230495 0.227603 0.224433 0.221319 0.218119 0.214218 0.210678 0.207068 0.203273 0.199773 0.195751 0.191417 0.187564 0.182457 0.177999 0.173623 0.168984 0.163637 0.158491 0.153932 0.149112 0.144391 0.139103 0.133712 0.127599 0.121683 0.114939 0.108595 0.103076 0.0967337 0.0908566 0.0845044 0.0775044 0.0712872 0.0649175 0.0579052 0.051175 0.0454086 0.039671 0.0342848 0.0287942 0.0241131 0.0193628 ];
Precision_CHM = [0.238314 0.244272 0.257258 0.275066 0.295124 0.316167 0.337094 0.357669 0.376974 0.395361 0.413544 0.431109 0.446963 0.461647 0.475709 0.489178 0.502305 0.514335 0.527139 0.53792 0.549121 0.559431 0.569785 0.579574 0.588968 0.597816 0.606673 0.614411 0.621825 0.629723 0.637372 0.64432 0.650678 0.656726 0.663242 0.669558 0.674689 0.679987 0.68567 0.690748 0.695431 0.700077 0.704704 0.709318 0.71389 0.71697 0.720766 0.724529 0.72888 0.732228 0.735483 0.73859 0.741965 0.7446 0.747187 0.749347 0.751916 0.754095 0.756625 0.759018 0.761368 0.7636 0.76525 0.767448 0.768915 0.770817 0.772558 0.774833 0.776141 0.776985 0.777984 0.77949 0.780437 0.782459 0.784021 0.785648 0.786278 0.786873 0.788162 0.788918 0.789521 0.790056 0.790119 0.790598 0.790864 0.79214 0.79274 0.793503 0.794438 0.79483 0.79524 0.795333 0.795899 0.796172 0.796991 0.797122 0.797317 0.79805 0.798239 0.79884 0.799034 0.799219 0.799931 0.800528 0.80103 0.800896 0.800289 0.800592 0.800277 0.800317 0.800832 0.801015 0.801102 0.800999 0.801195 0.801187 0.800297 0.800541 0.799073 0.799839 0.799716 0.799335 0.799035 0.798895 0.799163 0.798464 0.798372 0.797865 0.795985 0.795206 0.795295 0.795175 0.795303 0.795296 0.795036 0.795069 0.795026 0.794729 0.795056 0.79562 0.795106 0.795429 0.795438 0.795235 0.795186 0.794287 0.794064 0.792667 0.792428 0.792573 0.792366 0.791314 0.7913 0.791286 0.791469 0.79176 0.79191 0.792041 0.792348 0.79224 0.79216 0.791109 0.790493 0.790469 0.790536 0.790672 0.790432 0.789647 0.789923 0.789571 0.790503 0.789513 0.789174 0.789332 0.790277 0.790566 0.790314 0.790079 0.790334 0.790251 0.790129 0.790076 0.790242 0.79018 0.790734 0.791297 0.791496 0.791942 0.792069 0.792154 0.791909 0.792525 0.792746 0.79333 0.793603 0.794769 0.794513 0.794452 0.794541 0.795092 0.796066 0.795807 0.79636 0.796678 0.796504 0.796827 0.796565 0.79722 0.797113 0.798239 0.79878 0.79875 0.799316 0.799713 0.800125 0.799595 0.799608 0.799644 0.800059 0.80031 0.800764 0.800968 0.80118 0.801335 0.801185 0.802036 0.802641 0.803078 0.803357 0.803322 0.803991 0.804345 0.804074 0.804332 0.804396 0.804089 0.80456 0.804878 0.805472 0.80521 0.804823 0.805042 0.804456 0.805577 0.806553 0.806859 0.80748 0.80671 0.808543 0.807919 0.80762 0.808198 0.808172 0.80886 0.809093 0.809741 ];
TPR_CHM = [1 0.997141 0.995136 0.992038 0.987419 0.982891 0.977911 0.972213 0.965965 0.959781 0.952963 0.945822 0.939125 0.931865 0.925121 0.917934 0.910654 0.903401 0.895685 0.888466 0.880776 0.872476 0.865163 0.857389 0.84995 0.841816 0.834243 0.826747 0.818538 0.810896 0.803118 0.795767 0.788153 0.780871 0.773832 0.767764 0.760144 0.75311 0.746534 0.73933 0.732711 0.725459 0.718664 0.712752 0.706136 0.700295 0.69385 0.687674 0.681865 0.67623 0.670554 0.665147 0.659731 0.654252 0.648547 0.642215 0.635806 0.629814 0.624287 0.618679 0.613483 0.60804 0.603031 0.598288 0.592905 0.587596 0.58224 0.577479 0.571943 0.566613 0.561391 0.556547 0.551551 0.546777 0.54219 0.537376 0.532947 0.528251 0.523694 0.519352 0.515328 0.510469 0.506676 0.502976 0.499253 0.495695 0.491886 0.488369 0.48495 0.481335 0.477548 0.473914 0.47025 0.466469 0.462719 0.458812 0.45543 0.452556 0.449036 0.446423 0.443363 0.440397 0.437912 0.434691 0.431704 0.42886 0.425975 0.423402 0.420978 0.418044 0.415418 0.412514 0.409539 0.406789 0.404288 0.402189 0.399544 0.397337 0.394353 0.39227 0.389721 0.387391 0.385101 0.383073 0.380903 0.378299 0.37636 0.374403 0.372401 0.369794 0.367518 0.365793 0.364039 0.362372 0.360468 0.358618 0.357047 0.355105 0.353675 0.35197 0.349913 0.348458 0.346529 0.345004 0.343166 0.341477 0.340149 0.338856 0.33743 0.336003 0.334494 0.332984 0.331888 0.33029 0.329155 0.327717 0.326413 0.32476 0.323552 0.322361 0.321015 0.319486 0.318118 0.316932 0.315823 0.314966 0.313685 0.312219 0.311294 0.310055 0.308853 0.307671 0.306524 0.305278 0.304104 0.303042 0.301696 0.30014 0.298889 0.297427 0.296041 0.294909 0.29361 0.292025 0.290374 0.2888 0.287201 0.285705 0.284216 0.2825 0.28088 0.279274 0.277441 0.275778 0.274156 0.272338 0.270178 0.268689 0.266826 0.264625 0.262644 0.260248 0.258185 0.256055 0.253515 0.251559 0.249276 0.247168 0.244646 0.241767 0.239159 0.236424 0.233667 0.230495 0.227603 0.224433 0.221319 0.218119 0.214218 0.210678 0.207068 0.203273 0.199773 0.195751 0.191417 0.187564 0.182457 0.177999 0.173623 0.168984 0.163637 0.158491 0.153932 0.149112 0.144391 0.139103 0.133712 0.127599 0.121683 0.114939 0.108595 0.103076 0.0967337 0.0908566 0.0845044 0.0775044 0.0712872 0.0649175 0.0579052 0.051175 0.0454086 0.039671 0.0342848 0.0287942 0.0241131 0.0193628 ];
FPR_CHM = [1 0.973266 0.906671 0.833297 0.760937 0.696154 0.638231 0.586446 0.540286 0.499825 0.462011 0.427981 0.398813 0.373278 0.350408 0.329105 0.30927 0.291352 0.273622 0.258601 0.244273 0.230807 0.218432 0.206913 0.196403 0.186509 0.177373 0.168945 0.160979 0.153323 0.146107 0.139771 0.133762 0.12823 0.122665 0.117612 0.113106 0.108453 0.104165 0.100164 0.0966788 0.0929577 0.0895216 0.08646 0.083286 0.0807781 0.0781722 0.0755092 0.0729728 0.0707445 0.0686687 0.0666148 0.0646877 0.0628186 0.0608858 0.0592389 0.0574387 0.0558622 0.0543244 0.052826 0.0514169 0.0500626 0.0488026 0.0474977 0.0463828 0.0452865 0.0441651 0.0430532 0.0419661 0.0410251 0.0401951 0.0393706 0.0384951 0.0376229 0.0367984 0.0360709 0.03532 0.0346542 0.0339507 0.0332361 0.0326595 0.0321254 0.0316155 0.031085 0.0305602 0.0299723 0.0293722 0.0289169 0.0284522 0.0280256 0.0275728 0.0271376 0.0267404 0.0263473 0.0259038 0.0255023 0.0251314 0.0248129 0.0245364 0.0242473 0.0239139 0.0236127 0.0233066 0.0229649 0.0227007 0.0224693 0.0222288 0.0219735 0.0217211 0.0214967 0.0212704 0.0209836 0.0207839 0.0205392 0.0202552 0.0200578 0.0198856 0.0196824 0.0195001 0.0193007 0.0191103 0.0189314 0.018786 0.0186284 0.018452 0.0183756 0.0182001 0.018118 0.0179613 0.0177935 0.0176315 0.0174642 0.0173209 0.017205 0.0170978 0.0170147 0.0169007 0.0167778 0.0166613 0.0165464 0.016383 0.0162508 0.0161197 0.0159946 0.0158748 0.0157942 0.0156656 0.0155613 0.0154665 0.0153442 0.015184 0.0150974 0.0149202 0.0148313 0.0147554 0.0145908 0.0144408 0.014341 0.0142018 0.0141146 0.0140071 0.0138848 0.0137705 0.0136183 0.0134857 0.013345 0.0132357 0.0131026 0.0129754 0.0127847 0.0126645 0.0125758 0.0124608 0.0123508 0.0122326 0.0121531 0.0120437 0.0118834 0.011761 0.0116843 0.0115694 0.0114638 0.0114007 0.0112984 0.0111626 0.0110555 0.0109091 0.0107878 0.0106873 0.0105946 0.0105143 0.0103932 0.0102625 0.0101258 0.00999466 0.00979717 0.00964039 0.00950885 0.00937336 0.00919736 0.00904401 0.00889482 0.00875029 0.00857507 0.008428 0.00828666 0.00814685 0.00799211 0.00785943 0.00771539 0.00754326 0.00739648 0.00721117 0.00706528 0.00691784 0.00676046 0.00658517 0.00642892 0.00629746 0.00614808 0.00596504 0.00579638 0.00565531 0.00542662 0.00531143 0.00514423 0.00497367 0.0048147 0.00470297 0.00456165 0.00440445 0.00420784 0.00403188 0.00391155 0.00372872 0.00357417 0.00345719 0.00332142 0.00313255 0.00302689 0.00288771 0.00274272 0.00260592 0.00243743 0.00226981 0.0021435 0.00197386 0.00185771 0.00166268 0.00155358 0.0014757 0.0013645 0.00128679 0.00116467 0.00104365 0.000911004 ];
plot(Recall_CHM, Precision_CHM, ':k', 'linewidth', 2);
Recall_GC = [1 0.958423 0.922523 0.897921 0.876446 0.857049 0.841073 0.827989 0.816108 0.805725 0.796725 0.788651 0.779785 0.772337 0.765763 0.759044 0.752966 0.74685 0.740677 0.735397 0.730314 0.725276 0.720372 0.715999 0.711597 0.707505 0.703429 0.699109 0.694971 0.690783 0.686575 0.682362 0.678163 0.674339 0.670599 0.66686 0.663442 0.660001 0.656631 0.653294 0.650039 0.646498 0.642497 0.639171 0.635598 0.632648 0.629835 0.627182 0.624619 0.621837 0.618923 0.616254 0.613657 0.610959 0.608406 0.605829 0.603412 0.600691 0.597799 0.595006 0.592155 0.589534 0.587067 0.584562 0.582266 0.579832 0.577537 0.575296 0.573037 0.570504 0.568139 0.566024 0.563706 0.561529 0.559363 0.557118 0.554471 0.552277 0.550067 0.547951 0.545782 0.543741 0.541595 0.538937 0.536431 0.533934 0.531022 0.527956 0.525048 0.522504 0.519913 0.517392 0.515163 0.512809 0.510387 0.508048 0.505938 0.503912 0.501922 0.499931 0.49792 0.495848 0.49382 0.491841 0.489754 0.48764 0.485515 0.48348 0.481431 0.479424 0.477447 0.475494 0.473366 0.47101 0.468804 0.466484 0.464437 0.462319 0.460332 0.458361 0.456439 0.454419 0.452225 0.450158 0.447836 0.445869 0.443962 0.441897 0.440081 0.438287 0.436141 0.434318 0.432143 0.430228 0.428344 0.426361 0.424246 0.422385 0.420389 0.41815 0.415981 0.413802 0.411794 0.40938 0.407152 0.405052 0.402926 0.401014 0.399074 0.397118 0.395133 0.393146 0.391235 0.389295 0.38736 0.385127 0.383105 0.381113 0.378971 0.37627 0.374035 0.372122 0.370067 0.367917 0.365838 0.36375 0.361862 0.359978 0.357926 0.355826 0.35362 0.350747 0.348053 0.345704 0.343443 0.341324 0.339233 0.337273 0.335356 0.333287 0.331285 0.329353 0.327259 0.325238 0.322939 0.320985 0.319014 0.317053 0.314919 0.312805 0.310548 0.308462 0.306515 0.304462 0.302225 0.300204 0.298196 0.295938 0.293675 0.291065 0.288387 0.285737 0.283313 0.28105 0.27864 0.276534 0.274564 0.272436 0.270218 0.268063 0.266062 0.264064 0.261798 0.259549 0.257188 0.254669 0.252203 0.249776 0.247652 0.245012 0.24221 0.239377 0.236672 0.234148 0.231403 0.228557 0.225619 0.222166 0.218253 0.215072 0.212129 0.208796 0.205442 0.201553 0.198487 0.195321 0.19119 0.187681 0.183906 0.180262 0.176376 0.172666 0.169053 0.165177 0.160812 0.156349 0.150674 0.144812 0.139229 0.133351 0.126765 0.119667 0.110879 0.100582 0.0869801 0.0662029 ];
Precision_GC = [0.238314 0.293193 0.343353 0.377335 0.403092 0.425358 0.443462 0.457361 0.471062 0.481575 0.491318 0.500316 0.508205 0.515913 0.52207 0.52842 0.534438 0.53993 0.545418 0.551477 0.556158 0.560564 0.565246 0.569534 0.573797 0.577605 0.581185 0.584491 0.587564 0.590795 0.594237 0.597433 0.600437 0.603475 0.606165 0.608881 0.611602 0.613831 0.616008 0.618058 0.620357 0.622961 0.624912 0.627044 0.628096 0.62986 0.631814 0.633314 0.634758 0.636213 0.637534 0.638929 0.640455 0.641811 0.643277 0.644779 0.646186 0.647492 0.649188 0.650805 0.652649 0.65392 0.65517 0.656331 0.657602 0.658881 0.660004 0.661129 0.662332 0.66336 0.664816 0.665845 0.666818 0.668068 0.66913 0.670399 0.67144 0.672597 0.673688 0.674679 0.67575 0.676736 0.677778 0.678658 0.679705 0.680704 0.682561 0.683892 0.685052 0.686112 0.686985 0.688073 0.689196 0.690283 0.69124 0.692163 0.693178 0.694036 0.695076 0.696219 0.696917 0.697596 0.698454 0.699222 0.700021 0.700898 0.701721 0.702563 0.703303 0.704434 0.705285 0.706289 0.707098 0.708036 0.708949 0.709797 0.710683 0.711592 0.712361 0.713054 0.713758 0.714334 0.715083 0.715988 0.716883 0.718294 0.719048 0.719668 0.720541 0.721383 0.722368 0.723021 0.723636 0.724251 0.724874 0.725458 0.7268 0.727492 0.728672 0.729543 0.730048 0.730635 0.731519 0.732179 0.732677 0.733278 0.733814 0.734336 0.734875 0.735826 0.736386 0.736979 0.737921 0.738429 0.739071 0.739546 0.739795 0.740286 0.740782 0.740931 0.741316 0.741905 0.742161 0.742608 0.743044 0.743484 0.743859 0.744783 0.745344 0.745855 0.746442 0.746978 0.747754 0.748454 0.748933 0.749586 0.750052 0.750868 0.751297 0.752145 0.752661 0.753085 0.753487 0.754038 0.754334 0.7549 0.755352 0.755932 0.756802 0.757241 0.757751 0.758871 0.759974 0.760454 0.761461 0.762448 0.763074 0.763487 0.763737 0.764248 0.765059 0.765602 0.766219 0.766816 0.767271 0.768298 0.768862 0.769686 0.770768 0.771259 0.772282 0.772652 0.772755 0.773061 0.774167 0.774933 0.776005 0.776434 0.777322 0.778695 0.779525 0.78044 0.781177 0.781362 0.78211 0.783032 0.783599 0.784003 0.784579 0.785212 0.785658 0.78599 0.786599 0.786769 0.787425 0.787741 0.788222 0.789145 0.789856 0.790879 0.791451 0.792428 0.793459 0.794305 0.793809 0.794698 0.796383 0.796932 0.796935 0.798469 0.799428 0.800162 0.801164 0.802021 0.80161 0.800479 ];
TPR_GC = [1 0.958423 0.922523 0.897921 0.876446 0.857049 0.841073 0.827989 0.816108 0.805725 0.796725 0.788651 0.779785 0.772337 0.765763 0.759044 0.752966 0.74685 0.740677 0.735397 0.730314 0.725276 0.720372 0.715999 0.711597 0.707505 0.703429 0.699109 0.694971 0.690783 0.686575 0.682362 0.678163 0.674339 0.670599 0.66686 0.663442 0.660001 0.656631 0.653294 0.650039 0.646498 0.642497 0.639171 0.635598 0.632648 0.629835 0.627182 0.624619 0.621837 0.618923 0.616254 0.613657 0.610959 0.608406 0.605829 0.603412 0.600691 0.597799 0.595006 0.592155 0.589534 0.587067 0.584562 0.582266 0.579832 0.577537 0.575296 0.573037 0.570504 0.568139 0.566024 0.563706 0.561529 0.559363 0.557118 0.554471 0.552277 0.550067 0.547951 0.545782 0.543741 0.541595 0.538937 0.536431 0.533934 0.531022 0.527956 0.525048 0.522504 0.519913 0.517392 0.515163 0.512809 0.510387 0.508048 0.505938 0.503912 0.501922 0.499931 0.49792 0.495848 0.49382 0.491841 0.489754 0.48764 0.485515 0.48348 0.481431 0.479424 0.477447 0.475494 0.473366 0.47101 0.468804 0.466484 0.464437 0.462319 0.460332 0.458361 0.456439 0.454419 0.452225 0.450158 0.447836 0.445869 0.443962 0.441897 0.440081 0.438287 0.436141 0.434318 0.432143 0.430228 0.428344 0.426361 0.424246 0.422385 0.420389 0.41815 0.415981 0.413802 0.411794 0.40938 0.407152 0.405052 0.402926 0.401014 0.399074 0.397118 0.395133 0.393146 0.391235 0.389295 0.38736 0.385127 0.383105 0.381113 0.378971 0.37627 0.374035 0.372122 0.370067 0.367917 0.365838 0.36375 0.361862 0.359978 0.357926 0.355826 0.35362 0.350747 0.348053 0.345704 0.343443 0.341324 0.339233 0.337273 0.335356 0.333287 0.331285 0.329353 0.327259 0.325238 0.322939 0.320985 0.319014 0.317053 0.314919 0.312805 0.310548 0.308462 0.306515 0.304462 0.302225 0.300204 0.298196 0.295938 0.293675 0.291065 0.288387 0.285737 0.283313 0.28105 0.27864 0.276534 0.274564 0.272436 0.270218 0.268063 0.266062 0.264064 0.261798 0.259549 0.257188 0.254669 0.252203 0.249776 0.247652 0.245012 0.24221 0.239377 0.236672 0.234148 0.231403 0.228557 0.225619 0.222166 0.218253 0.215072 0.212129 0.208796 0.205442 0.201553 0.198487 0.195321 0.19119 0.187681 0.183906 0.180262 0.176376 0.172666 0.169053 0.165177 0.160812 0.156349 0.150674 0.144812 0.139229 0.133351 0.126765 0.119667 0.110879 0.100582 0.0869801 0.0662029 ];
FPR_GC = [1 0.769154 0.628954 0.550289 0.497106 0.456714 0.424685 0.39952 0.377023 0.35933 0.344315 0.330546 0.318459 0.308115 0.298413 0.289577 0.280666 0.272339 0.265384 0.258818 0.25236 0.246755 0.241069 0.235973 0.231164 0.226588 0.222155 0.218239 0.214492 0.210653 0.207126 0.203688 0.200363 0.197165 0.194026 0.190906 0.187928 0.185331 0.182802 0.180305 0.177913 0.175498 0.17303 0.170794 0.168778 0.166706 0.164596 0.162766 0.160898 0.15889 0.157202 0.155504 0.15388 0.152282 0.150646 0.148978 0.1475 0.145927 0.144377 0.142907 0.141415 0.139985 0.138665 0.137402 0.13605 0.134608 0.133399 0.132183 0.130958 0.129735 0.128521 0.127337 0.126155 0.124926 0.123731 0.122469 0.121333 0.120099 0.118874 0.117767 0.116563 0.115532 0.114384 0.113312 0.11225 0.111229 0.11005 0.108976 0.107816 0.106794 0.105793 0.104674 0.103726 0.102795 0.10189 0.100988 0.100081 0.0992385 0.0984179 0.0974397 0.0966157 0.0958154 0.0949464 0.0940564 0.093214 0.0924475 0.0916112 0.0907956 0.090052 0.0892399 0.0884654 0.0876447 0.0869143 0.0860389 0.0852693 0.0845023 0.0837566 0.0830242 0.0823079 0.0816197 0.0808835 0.0802413 0.0795027 0.0788005 0.0779648 0.0771904 0.0765218 0.0757947 0.0751048 0.0744493 0.0734946 0.0728731 0.0722095 0.071618 0.0709807 0.0703451 0.0694631 0.0687833 0.0681347 0.0672845 0.0667059 0.0661209 0.0654825 0.0647961 0.0642208 0.0636162 0.0630201 0.0624141 0.0618381 0.0612256 0.0606843 0.0601246 0.0595229 0.058958 0.0583656 0.0576944 0.0570575 0.0565498 0.0560401 0.0554152 0.0548573 0.0543312 0.0538263 0.0533069 0.0527842 0.052223 0.0517236 0.0511185 0.050601 0.0500762 0.0495056 0.0489268 0.0481046 0.0474935 0.0468886 0.0463504 0.0458253 0.0452709 0.0447703 0.0441379 0.0436337 0.0431068 0.0426481 0.0421849 0.0417351 0.0412386 0.0407887 0.040201 0.0396286 0.0391609 0.0386956 0.0382019 0.0377237 0.037279 0.0368117 0.0363088 0.0358142 0.0353794 0.0349614 0.0345094 0.0340175 0.0335766 0.0329111 0.0324907 0.0320704 0.0314983 0.0311116 0.0306988 0.0303143 0.0299397 0.0295214 0.0291392 0.0287262 0.028308 0.0278131 0.0271999 0.0267663 0.0262785 0.0258049 0.0252964 0.0248139 0.0242807 0.0238598 0.0234599 0.0229864 0.0225332 0.0220074 0.0216031 0.0211088 0.0206678 0.0202565 0.0198201 0.0193689 0.0189159 0.0184417 0.0180393 0.0176228 0.0171826 0.0167383 0.0163205 0.0158118 0.0153521 0.0149168 0.0144643 0.0139345 0.0134226 0.012715 0.0121323 0.0115583 0.0109112 0.0101731 0.00949358 0.0084536 0.00757425 0.00661484 0.00501438 ];
plot(Recall_GC, Precision_GC, ':b', 'linewidth', 2);
Recall_LBI = [1 0.998874 0.998017 0.997201 0.996534 0.99555 0.994676 0.993926 0.993068 0.991502 0.989915 0.988655 0.987361 0.986095 0.984423 0.983128 0.981649 0.979577 0.977526 0.97597 0.973573 0.971266 0.969234 0.967126 0.964762 0.962455 0.959584 0.957507 0.95452 0.95166 0.949286 0.946644 0.944033 0.940843 0.938619 0.935669 0.932522 0.930083 0.926133 0.922099 0.918564 0.915083 0.91113 0.907859 0.904142 0.900128 0.896378 0.893142 0.889354 0.885343 0.881727 0.877718 0.874245 0.870807 0.866685 0.863349 0.858662 0.854581 0.850739 0.846351 0.841443 0.837042 0.832807 0.828251 0.824336 0.819319 0.814546 0.81013 0.805692 0.800898 0.796478 0.792624 0.788594 0.783932 0.779047 0.774725 0.770364 0.766256 0.761737 0.757218 0.752999 0.7484 0.743897 0.738939 0.73417 0.72952 0.724684 0.72008 0.715686 0.711223 0.707122 0.702493 0.696943 0.691702 0.686565 0.68124 0.676069 0.670283 0.665026 0.659522 0.654638 0.649851 0.645374 0.639907 0.635022 0.630155 0.625374 0.621211 0.615738 0.611127 0.60634 0.601018 0.595848 0.590666 0.585899 0.58052 0.575802 0.5705 0.565827 0.560637 0.554774 0.549549 0.545325 0.540683 0.534962 0.529773 0.524856 0.519875 0.514144 0.509316 0.504583 0.49956 0.493426 0.488006 0.483842 0.478927 0.47323 0.468029 0.462889 0.457631 0.452723 0.446948 0.442513 0.43781 0.432906 0.427953 0.423075 0.418385 0.413391 0.408517 0.403159 0.398293 0.392768 0.38815 0.383447 0.378495 0.373951 0.368827 0.363495 0.358201 0.352789 0.347417 0.342314 0.336284 0.330966 0.325566 0.320883 0.316535 0.311713 0.306981 0.302405 0.297878 0.292875 0.287379 0.282998 0.278827 0.274122 0.269449 0.264911 0.260841 0.25627 0.25204 0.247631 0.24308 0.238963 0.233977 0.229572 0.224878 0.22029 0.216295 0.212244 0.207774 0.202574 0.198282 0.194174 0.190596 0.187075 0.182954 0.178797 0.174705 0.17099 0.167225 0.163198 0.159262 0.155164 0.151713 0.148129 0.144735 0.140648 0.136981 0.13352 0.129849 0.126608 0.122544 0.11944 0.115875 0.112353 0.108979 0.105425 0.102064 0.0982581 0.0949439 0.0916451 0.0880644 0.0842304 0.0808901 0.0780184 0.0750717 0.0715134 0.0688071 0.0660581 0.0630571 0.0597917 0.0567449 0.0536868 0.0509452 0.0480717 0.0453462 0.0426585 0.0399213 0.0364948 0.0336141 0.0313838 0.028927 0.0266698 0.024443 0.0221024 0.0201599 0.0177998 0.0154315 0.0135679 0.0121079 0.0100658 0.00900337 0.00801639 0.00698304 ];
Precision_LBI = [0.238314 0.241912 0.244945 0.247913 0.251207 0.255053 0.258877 0.262405 0.26653 0.270731 0.274288 0.278076 0.282122 0.286578 0.290567 0.294397 0.29872 0.302582 0.306692 0.31097 0.315632 0.319621 0.323437 0.327019 0.330348 0.334228 0.33801 0.342991 0.347034 0.350682 0.354919 0.359006 0.362439 0.366434 0.370485 0.374151 0.377294 0.38094 0.384039 0.387132 0.39029 0.393987 0.397303 0.400891 0.40386 0.40678 0.410291 0.413773 0.417591 0.420413 0.423613 0.42654 0.429818 0.433207 0.436549 0.43976 0.442243 0.444936 0.447726 0.450527 0.452719 0.455973 0.459106 0.46166 0.464452 0.466906 0.469446 0.472273 0.474882 0.477237 0.48031 0.483051 0.486404 0.488651 0.491408 0.493985 0.496417 0.499288 0.501691 0.504161 0.506959 0.509689 0.511957 0.514146 0.516556 0.518851 0.521558 0.523844 0.525978 0.528524 0.530865 0.533083 0.535457 0.537661 0.54015 0.542329 0.544797 0.546996 0.549082 0.550875 0.552847 0.555269 0.557339 0.559514 0.561383 0.563764 0.566133 0.568093 0.570402 0.572576 0.574437 0.576307 0.578361 0.580554 0.582589 0.584581 0.586578 0.589065 0.590634 0.592629 0.594005 0.595903 0.599041 0.601306 0.60294 0.604867 0.606761 0.608749 0.610334 0.612553 0.614714 0.616379 0.617317 0.618846 0.620968 0.623277 0.624401 0.626134 0.627992 0.629855 0.631161 0.632739 0.634747 0.6368 0.638673 0.639856 0.641077 0.642661 0.6443 0.646344 0.647932 0.649597 0.650894 0.651946 0.654161 0.655898 0.657647 0.658937 0.660316 0.661066 0.662267 0.663349 0.6646 0.665389 0.666016 0.666897 0.667844 0.668745 0.670184 0.670756 0.671478 0.672111 0.672898 0.673787 0.67574 0.675921 0.676916 0.677171 0.678407 0.679113 0.680323 0.681289 0.681343 0.681512 0.681392 0.681683 0.683553 0.683534 0.684389 0.685289 0.686987 0.687856 0.688683 0.689885 0.690368 0.691004 0.691037 0.69104 0.691774 0.693052 0.695501 0.695708 0.696315 0.697072 0.69888 0.699282 0.700568 0.699943 0.700645 0.702842 0.703523 0.704854 0.706242 0.705594 0.706891 0.707192 0.708484 0.708754 0.708245 0.707773 0.708917 0.709753 0.71173 0.711807 0.712108 0.711981 0.714069 0.715462 0.713274 0.715119 0.71525 0.715076 0.712364 0.712821 0.716243 0.716988 0.717103 0.718078 0.718635 0.717952 0.716859 0.716593 0.718169 0.716261 0.714337 0.715252 0.713114 0.710408 0.710687 0.708227 0.708372 0.707411 0.707748 0.70676 0.704766 0.704747 ];
TPR_LBI = [1 0.998874 0.998017 0.997201 0.996534 0.99555 0.994676 0.993926 0.993068 0.991502 0.989915 0.988655 0.987361 0.986095 0.984423 0.983128 0.981649 0.979577 0.977526 0.97597 0.973573 0.971266 0.969234 0.967126 0.964762 0.962455 0.959584 0.957507 0.95452 0.95166 0.949286 0.946644 0.944033 0.940843 0.938619 0.935669 0.932522 0.930083 0.926133 0.922099 0.918564 0.915083 0.91113 0.907859 0.904142 0.900128 0.896378 0.893142 0.889354 0.885343 0.881727 0.877718 0.874245 0.870807 0.866685 0.863349 0.858662 0.854581 0.850739 0.846351 0.841443 0.837042 0.832807 0.828251 0.824336 0.819319 0.814546 0.81013 0.805692 0.800898 0.796478 0.792624 0.788594 0.783932 0.779047 0.774725 0.770364 0.766256 0.761737 0.757218 0.752999 0.7484 0.743897 0.738939 0.73417 0.72952 0.724684 0.72008 0.715686 0.711223 0.707122 0.702493 0.696943 0.691702 0.686565 0.68124 0.676069 0.670283 0.665026 0.659522 0.654638 0.649851 0.645374 0.639907 0.635022 0.630155 0.625374 0.621211 0.615738 0.611127 0.60634 0.601018 0.595848 0.590666 0.585899 0.58052 0.575802 0.5705 0.565827 0.560637 0.554774 0.549549 0.545325 0.540683 0.534962 0.529773 0.524856 0.519875 0.514144 0.509316 0.504583 0.49956 0.493426 0.488006 0.483842 0.478927 0.47323 0.468029 0.462889 0.457631 0.452723 0.446948 0.442513 0.43781 0.432906 0.427953 0.423075 0.418385 0.413391 0.408517 0.403159 0.398293 0.392768 0.38815 0.383447 0.378495 0.373951 0.368827 0.363495 0.358201 0.352789 0.347417 0.342314 0.336284 0.330966 0.325566 0.320883 0.316535 0.311713 0.306981 0.302405 0.297878 0.292875 0.287379 0.282998 0.278827 0.274122 0.269449 0.264911 0.260841 0.25627 0.25204 0.247631 0.24308 0.238963 0.233977 0.229572 0.224878 0.22029 0.216295 0.212244 0.207774 0.202574 0.198282 0.194174 0.190596 0.187075 0.182954 0.178797 0.174705 0.17099 0.167225 0.163198 0.159262 0.155164 0.151713 0.148129 0.144735 0.140648 0.136981 0.13352 0.129849 0.126608 0.122544 0.11944 0.115875 0.112353 0.108979 0.105425 0.102064 0.0982581 0.0949439 0.0916451 0.0880644 0.0842304 0.0808901 0.0780184 0.0750717 0.0715134 0.0688071 0.0660581 0.0630571 0.0597917 0.0567449 0.0536868 0.0509452 0.0480717 0.0453462 0.0426585 0.0399213 0.0364948 0.0336141 0.0313838 0.028927 0.0266698 0.024443 0.0221024 0.0201599 0.0177998 0.0154315 0.0135679 0.0121079 0.0100658 0.00900337 0.00801639 0.00698304 ];
FPR_LBI = [1 0.977289 0.958475 0.940702 0.922332 0.902735 0.883657 0.866348 0.847481 0.82895 0.812284 0.79614 0.779183 0.762397 0.747101 0.732949 0.71763 0.703687 0.689417 0.675317 0.661367 0.648681 0.636525 0.625168 0.614155 0.602187 0.590968 0.578959 0.56742 0.556745 0.545934 0.534992 0.525959 0.515567 0.505714 0.496335 0.487569 0.479509 0.471248 0.463057 0.454657 0.446363 0.438252 0.430326 0.423364 0.416342 0.408313 0.40113 0.393842 0.387534 0.381001 0.375098 0.368432 0.361963 0.355409 0.34932 0.343774 0.338235 0.332825 0.327279 0.322325 0.316302 0.311142 0.30619 0.301185 0.29653 0.291701 0.286875 0.281975 0.27772 0.27251 0.267956 0.263046 0.258914 0.254525 0.250352 0.246501 0.242381 0.238601 0.234551 0.230659 0.226626 0.223009 0.219354 0.215491 0.211972 0.208317 0.204753 0.201609 0.198144 0.194842 0.191589 0.188108 0.184744 0.181439 0.17825 0.17501 0.171843 0.168895 0.165974 0.163209 0.160348 0.157701 0.154909 0.152271 0.149533 0.14655 0.144029 0.141082 0.138535 0.135967 0.133478 0.1309 0.12844 0.126064 0.123593 0.121373 0.118703 0.116577 0.11419 0.111884 0.109706 0.10729 0.105056 0.102844 0.100812 0.0986671 0.0965835 0.0945852 0.092487 0.090534 0.0887015 0.0868409 0.0849852 0.083041 0.0811177 0.0793367 0.0774187 0.0757276 0.0739748 0.0723525 0.0707286 0.0691484 0.0675229 0.0659407 0.0644614 0.0630792 0.0616082 0.0602396 0.0588431 0.0573837 0.0560329 0.0546697 0.0534714 0.0521001 0.0508369 0.049527 0.0482924 0.0471778 0.0460938 0.0449919 0.0439013 0.0428473 0.0417412 0.0407259 0.0397723 0.0387661 0.0377368 0.0367719 0.0357867 0.0349119 0.0340363 0.0330664 0.0322191 0.0312613 0.0305363 0.0297163 0.0289546 0.0281453 0.027445 0.0266323 0.025913 0.0252056 0.0244654 0.0238568 0.0232499 0.0225215 0.0218408 0.0212014 0.0205905 0.0198759 0.0193025 0.0186833 0.0180955 0.0175811 0.0170388 0.0165275 0.0161151 0.0155089 0.0149362 0.0144107 0.0139277 0.0135042 0.0130867 0.0126373 0.0121983 0.0117613 0.0114187 0.0110245 0.0105934 0.0101747 0.00975536 0.00938019 0.00905667 0.00869891 0.00840711 0.00810169 0.00782224 0.00752291 0.00721955 0.00690586 0.00658835 0.00630425 0.00605221 0.00579393 0.00549591 0.00520901 0.00496102 0.00469104 0.00444413 0.00423549 0.00402697 0.00380334 0.00358182 0.00337112 0.00318987 0.00299764 0.00282352 0.00268992 0.002525 0.00234727 0.00217028 0.00198696 0.00182628 0.00168717 0.00154208 0.00143659 0.00131304 0.00115283 0.00103867 0.000914276 0.000820047 0.000720436 0.00064141 0.00057778 0.000532619 ];
plot(Recall_LBI, Precision_LBI, ':g', 'linewidth', 2);
Recall_PCA = [1 0.998321 0.996383 0.995163 0.994157 0.993063 0.991839 0.990504 0.989047 0.987472 0.985781 0.98392 0.9819 0.979773 0.977539 0.975105 0.972539 0.969929 0.96717 0.964303 0.961299 0.958317 0.955276 0.952104 0.948903 0.945616 0.942243 0.93876 0.935235 0.931604 0.927958 0.924267 0.920463 0.916639 0.912756 0.908817 0.904842 0.90077 0.896605 0.8924 0.88806 0.883638 0.879097 0.87447 0.86975 0.865009 0.860204 0.855365 0.85049 0.845617 0.840668 0.835709 0.830703 0.825656 0.82056 0.815434 0.810266 0.805075 0.799809 0.7945 0.789149 0.783762 0.778373 0.77301 0.767628 0.762215 0.75678 0.751315 0.745836 0.740312 0.734753 0.729188 0.723594 0.717961 0.712355 0.706671 0.700958 0.695253 0.689533 0.683724 0.677958 0.672171 0.666381 0.660578 0.654781 0.648974 0.643158 0.637375 0.631656 0.625928 0.620194 0.614424 0.608673 0.602925 0.597167 0.591419 0.585729 0.580036 0.574379 0.568663 0.562895 0.557141 0.55145 0.545806 0.540192 0.53461 0.529075 0.523534 0.518004 0.512462 0.506934 0.501406 0.495883 0.490396 0.484928 0.479522 0.474163 0.468835 0.463522 0.458252 0.453007 0.447717 0.44241 0.437115 0.431882 0.426664 0.421415 0.416163 0.410919 0.405716 0.400501 0.395335 0.390178 0.385047 0.379939 0.374855 0.36978 0.364713 0.359696 0.354659 0.349694 0.344804 0.34 0.33526 0.330519 0.325766 0.321063 0.316377 0.311779 0.307214 0.302696 0.298198 0.293695 0.289229 0.284812 0.280457 0.276128 0.271844 0.267594 0.263434 0.25931 0.255199 0.25116 0.247194 0.243257 0.239344 0.235431 0.231563 0.227751 0.223949 0.220158 0.216399 0.212729 0.209064 0.205407 0.201796 0.198276 0.194771 0.191293 0.187835 0.184424 0.181043 0.177719 0.174403 0.171138 0.167889 0.164692 0.161509 0.158397 0.155294 0.152255 0.149247 0.146278 0.143312 0.14037 0.137407 0.134451 0.131526 0.128671 0.125817 0.123066 0.120363 0.117672 0.115034 0.112413 0.109813 0.107282 0.104763 0.102271 0.0998287 0.0974552 0.0950841 0.0927334 0.0904003 0.0881369 0.0858684 0.0836596 0.0814897 0.0793179 0.0772205 0.075159 0.0731289 0.0711094 0.0691465 0.067178 0.0652414 0.0633032 0.0613514 0.0594694 0.0576375 0.0558256 0.0540755 0.0523651 0.050676 0.0490019 0.0473618 0.0457522 0.0441672 0.0426322 0.041134 0.0396601 0.0382439 0.0368792 0.0354988 0.03416 0.0328604 0.031614 0.0304092 0.0292365 0.0280888 0.0269838 0.0259171 0.0249029 0.0239393 0.0229775 0.0219869 ];
Precision_PCA = [0.238314 0.244663 0.251259 0.257459 0.263977 0.270735 0.277605 0.284446 0.291278 0.29817 0.305053 0.311958 0.318829 0.325693 0.332501 0.339284 0.346009 0.352691 0.35926 0.365747 0.372156 0.378564 0.384864 0.391039 0.397162 0.403224 0.409207 0.415115 0.420963 0.426699 0.432325 0.437867 0.443324 0.448686 0.453972 0.459174 0.464305 0.46935 0.474305 0.479188 0.483979 0.488748 0.493421 0.498003 0.502516 0.506971 0.511369 0.515685 0.519952 0.524161 0.528333 0.532453 0.536505 0.540508 0.544458 0.548363 0.552219 0.556003 0.55973 0.563403 0.566997 0.570528 0.57403 0.577483 0.580893 0.584209 0.587482 0.590709 0.593915 0.597072 0.600169 0.603244 0.606279 0.609272 0.612219 0.615113 0.617975 0.62081 0.62359 0.626304 0.629014 0.631673 0.634253 0.636763 0.63925 0.6417 0.644109 0.646485 0.64886 0.651178 0.65348 0.655744 0.657962 0.660146 0.662277 0.664379 0.666484 0.668584 0.670625 0.672614 0.674547 0.676394 0.678219 0.680039 0.681811 0.683616 0.685377 0.687117 0.6888 0.690412 0.691963 0.693485 0.694956 0.696407 0.697821 0.699258 0.700696 0.702084 0.703394 0.704725 0.706077 0.707375 0.708621 0.709849 0.71107 0.712186 0.713286 0.714349 0.715356 0.716341 0.717281 0.71821 0.719134 0.720051 0.720944 0.721838 0.72265 0.723436 0.724177 0.724873 0.725573 0.726287 0.726971 0.727606 0.728187 0.728779 0.729365 0.729935 0.730462 0.731013 0.731541 0.732068 0.732565 0.733043 0.733447 0.733929 0.734359 0.734797 0.735214 0.735607 0.736004 0.736409 0.736796 0.737145 0.73753 0.73791 0.738248 0.738584 0.738972 0.73932 0.739633 0.739896 0.74017 0.740463 0.740782 0.74114 0.741486 0.741867 0.742198 0.742494 0.742827 0.743088 0.7433 0.743532 0.743811 0.744045 0.744304 0.744467 0.744687 0.744925 0.745178 0.745489 0.745771 0.74597 0.746087 0.746184 0.746257 0.746386 0.74657 0.74674 0.746928 0.747171 0.74733 0.747471 0.747636 0.747799 0.748044 0.748177 0.748239 0.748359 0.748513 0.748672 0.748774 0.748901 0.74904 0.74921 0.749388 0.749545 0.749626 0.749849 0.75008 0.75031 0.75055 0.750762 0.750914 0.751067 0.751176 0.751296 0.751352 0.75141 0.751486 0.751494 0.751607 0.751668 0.751641 0.751593 0.751582 0.751598 0.751641 0.751641 0.75166 0.751696 0.751766 0.751805 0.751884 0.751881 0.752105 0.752283 0.752448 0.752704 0.752938 0.753341 0.753653 0.754215 0.754753 0.755284 ];
TPR_PCA = [1 0.998321 0.996383 0.995163 0.994157 0.993063 0.991839 0.990504 0.989047 0.987472 0.985781 0.98392 0.9819 0.979773 0.977539 0.975105 0.972539 0.969929 0.96717 0.964303 0.961299 0.958317 0.955276 0.952104 0.948903 0.945616 0.942243 0.93876 0.935235 0.931604 0.927958 0.924267 0.920463 0.916639 0.912756 0.908817 0.904842 0.90077 0.896605 0.8924 0.88806 0.883638 0.879097 0.87447 0.86975 0.865009 0.860204 0.855365 0.85049 0.845617 0.840668 0.835709 0.830703 0.825656 0.82056 0.815434 0.810266 0.805075 0.799809 0.7945 0.789149 0.783762 0.778373 0.77301 0.767628 0.762215 0.75678 0.751315 0.745836 0.740312 0.734753 0.729188 0.723594 0.717961 0.712355 0.706671 0.700958 0.695253 0.689533 0.683724 0.677958 0.672171 0.666381 0.660578 0.654781 0.648974 0.643158 0.637375 0.631656 0.625928 0.620194 0.614424 0.608673 0.602925 0.597167 0.591419 0.585729 0.580036 0.574379 0.568663 0.562895 0.557141 0.55145 0.545806 0.540192 0.53461 0.529075 0.523534 0.518004 0.512462 0.506934 0.501406 0.495883 0.490396 0.484928 0.479522 0.474163 0.468835 0.463522 0.458252 0.453007 0.447717 0.44241 0.437115 0.431882 0.426664 0.421415 0.416163 0.410919 0.405716 0.400501 0.395335 0.390178 0.385047 0.379939 0.374855 0.36978 0.364713 0.359696 0.354659 0.349694 0.344804 0.34 0.33526 0.330519 0.325766 0.321063 0.316377 0.311779 0.307214 0.302696 0.298198 0.293695 0.289229 0.284812 0.280457 0.276128 0.271844 0.267594 0.263434 0.25931 0.255199 0.25116 0.247194 0.243257 0.239344 0.235431 0.231563 0.227751 0.223949 0.220158 0.216399 0.212729 0.209064 0.205407 0.201796 0.198276 0.194771 0.191293 0.187835 0.184424 0.181043 0.177719 0.174403 0.171138 0.167889 0.164692 0.161509 0.158397 0.155294 0.152255 0.149247 0.146278 0.143312 0.14037 0.137407 0.134451 0.131526 0.128671 0.125817 0.123066 0.120363 0.117672 0.115034 0.112413 0.109813 0.107282 0.104763 0.102271 0.0998287 0.0974552 0.0950841 0.0927334 0.0904003 0.0881369 0.0858684 0.0836596 0.0814897 0.0793179 0.0772205 0.075159 0.0731289 0.0711094 0.0691465 0.067178 0.0652414 0.0633032 0.0613514 0.0594694 0.0576375 0.0558256 0.0540755 0.0523651 0.050676 0.0490019 0.0473618 0.0457522 0.0441672 0.0426322 0.041134 0.0396601 0.0382439 0.0368792 0.0354988 0.03416 0.0328604 0.031614 0.0304092 0.0292365 0.0280888 0.0269838 0.0259171 0.0249029 0.0239393 0.0229775 0.0219869 ];
FPR_PCA = [1 0.962668 0.926542 0.896353 0.867397 0.839201 0.812033 0.785839 0.760639 0.736362 0.713142 0.690731 0.669302 0.648677 0.628897 0.60987 0.591646 0.574154 0.557387 0.541261 0.525731 0.510759 0.496421 0.482644 0.469355 0.456533 0.44418 0.432249 0.420705 0.409589 0.39889 0.388547 0.378523 0.368863 0.359513 0.350466 0.34169 0.333157 0.324904 0.316939 0.309225 0.301704 0.294403 0.287324 0.280452 0.273771 0.267264 0.260943 0.254774 0.248769 0.242919 0.237208 0.231651 0.226217 0.220931 0.215777 0.210758 0.205886 0.201138 0.196508 0.192017 0.187659 0.183395 0.179252 0.175212 0.171294 0.167475 0.163747 0.160101 0.156541 0.153064 0.149671 0.146342 0.143083 0.139884 0.136754 0.133694 0.130696 0.127767 0.12491 0.12211 0.119375 0.116708 0.1141 0.111544 0.10905 0.106614 0.104242 0.101915 0.0996439 0.0974155 0.0952353 0.0931089 0.0910275 0.088981 0.0869908 0.0850381 0.0831288 0.0812694 0.0794483 0.0776595 0.0759195 0.0742149 0.0725515 0.0709206 0.069321 0.0677676 0.06624 0.0647564 0.0633096 0.0619057 0.0605297 0.059184 0.0578679 0.0565792 0.0553112 0.0540689 0.0528578 0.0516841 0.0505236 0.0493902 0.0482867 0.0472081 0.0461522 0.0451166 0.044112 0.0431279 0.0421656 0.0412257 0.0403063 0.0394094 0.0385324 0.0376738 0.0368317 0.0360019 0.0351918 0.0344089 0.0336359 0.0328843 0.032144 0.0314234 0.030712 0.0300155 0.02934 0.0286787 0.0280318 0.0273981 0.026779 0.0261755 0.0255812 0.0249946 0.0244216 0.0238586 0.0233097 0.0227773 0.0222486 0.021731 0.0212258 0.0207329 0.020255 0.0197845 0.0193221 0.0188716 0.0184326 0.0179971 0.0175708 0.0171536 0.0167418 0.0163436 0.0159527 0.0155737 0.0152042 0.0148435 0.0144902 0.0141404 0.0138007 0.0134688 0.0131412 0.0128222 0.0125119 0.0122071 0.0119136 0.0116251 0.0113399 0.0110616 0.0107902 0.010525 0.0102698 0.0100176 0.00977065 0.00952938 0.00928829 0.00905579 0.00882767 0.00860816 0.00839188 0.00818558 0.00798243 0.00778431 0.00758988 0.00740285 0.00721913 0.00703846 0.00686509 0.00669477 0.00652859 0.00636227 0.00620217 0.00604461 0.00588825 0.0057364 0.0055885 0.00544356 0.00530109 0.00516169 0.00502617 0.00489424 0.00476473 0.00463954 0.00451128 0.00438786 0.00427013 0.00415391 0.00403836 0.00392743 0.0038181 0.00371242 0.0036076 0.00350548 0.00340998 0.0033146 0.0032206 0.0031255 0.00303406 0.00294655 0.00286103 0.00277593 0.00269275 0.00260984 0.00253183 0.00245508 0.00237892 0.00230322 0.00222971 0.00215605 0.00208623 0.002017 0.00195032 0.00188458 0.00182068 0.00175774 0.0016947 0.00163373 0.00157324 0.00151469 0.00145588 ];
plot(Recall_PCA, Precision_PCA, ':r', 'linewidth', 2);
Recall_DRFI = [1 0.99826 0.997113 0.995665 0.993997 0.991584 0.989559 0.987686 0.985425 0.983564 0.981116 0.978454 0.974456 0.971706 0.969166 0.965986 0.963016 0.960552 0.957954 0.954931 0.952464 0.949887 0.947969 0.94512 0.942646 0.939977 0.937963 0.935334 0.931806 0.929107 0.92686 0.924225 0.921167 0.918229 0.915043 0.912505 0.909206 0.906324 0.903378 0.900599 0.897697 0.894965 0.892292 0.889333 0.886747 0.88398 0.881167 0.878277 0.875669 0.872927 0.869783 0.866154 0.863249 0.860735 0.858363 0.855649 0.85215 0.849276 0.845917 0.842943 0.8395 0.836456 0.833143 0.830195 0.827407 0.825095 0.821891 0.818997 0.816191 0.813333 0.810429 0.807877 0.804414 0.801629 0.798254 0.794617 0.79208 0.789579 0.786597 0.783921 0.780947 0.778309 0.775694 0.772565 0.76969 0.766725 0.763931 0.761116 0.757078 0.753926 0.751309 0.748364 0.745642 0.742639 0.739285 0.735982 0.733166 0.730128 0.72629 0.722925 0.718745 0.715075 0.712349 0.709357 0.706123 0.702719 0.699902 0.697101 0.694169 0.691232 0.688339 0.685216 0.681667 0.67863 0.675603 0.671446 0.668398 0.665074 0.661963 0.658931 0.655909 0.653495 0.650734 0.647569 0.644367 0.640385 0.636858 0.632368 0.62948 0.626057 0.622029 0.618975 0.615973 0.612963 0.609877 0.606201 0.602156 0.598209 0.595192 0.592301 0.588633 0.585826 0.583273 0.580098 0.576523 0.573445 0.570356 0.566884 0.562515 0.558912 0.554736 0.550452 0.547037 0.543281 0.539687 0.536162 0.532875 0.529826 0.526702 0.523152 0.519278 0.51542 0.512095 0.508176 0.50397 0.499583 0.495288 0.491284 0.487703 0.483881 0.48011 0.47697 0.473213 0.470406 0.467313 0.462471 0.458868 0.454618 0.450857 0.446779 0.443017 0.439193 0.435351 0.43147 0.427348 0.423163 0.418855 0.414461 0.410821 0.405976 0.401971 0.397329 0.392923 0.388967 0.383594 0.379353 0.375022 0.370053 0.365699 0.362106 0.357498 0.353387 0.348799 0.345203 0.340652 0.335314 0.330509 0.326096 0.32171 0.317888 0.312957 0.30877 0.303564 0.299226 0.294504 0.289352 0.28516 0.280567 0.276748 0.271592 0.266498 0.261356 0.25671 0.251209 0.244751 0.238559 0.234627 0.230226 0.225602 0.220729 0.215482 0.210074 0.204978 0.199058 0.193338 0.186987 0.180167 0.173808 0.16753 0.159925 0.151982 0.145068 0.13823 0.12976 0.123208 0.11528 0.107319 0.0997816 0.0925689 0.0838998 0.0758373 0.0674244 0.0589464 0.0496334 0.0395798 0.0267037 ];
Precision_DRFI = [0.238314 0.273392 0.300453 0.323017 0.343068 0.360118 0.375946 0.390805 0.404137 0.417242 0.42976 0.441311 0.451609 0.462205 0.472441 0.481757 0.49075 0.499659 0.508428 0.516687 0.525947 0.533636 0.540782 0.547821 0.554992 0.56176 0.568942 0.575101 0.581589 0.587712 0.593593 0.599318 0.604394 0.610114 0.614963 0.62029 0.625619 0.630654 0.635241 0.639974 0.64441 0.649007 0.652923 0.656372 0.660502 0.664587 0.668869 0.672668 0.677156 0.681091 0.684839 0.688365 0.691536 0.695081 0.698437 0.701714 0.705053 0.708147 0.711136 0.714028 0.716863 0.719883 0.722557 0.725333 0.727956 0.730852 0.733366 0.735744 0.738314 0.741141 0.743276 0.746129 0.748301 0.750537 0.75276 0.755085 0.757197 0.759747 0.762203 0.76495 0.767124 0.769288 0.771592 0.773469 0.775889 0.778028 0.780458 0.782584 0.784695 0.786497 0.788745 0.790938 0.792596 0.795016 0.79636 0.797947 0.799741 0.801502 0.802997 0.804712 0.805769 0.807312 0.809023 0.811096 0.812646 0.814145 0.816003 0.817411 0.818754 0.820315 0.822405 0.823888 0.825122 0.82626 0.827948 0.828999 0.830866 0.832163 0.833456 0.835363 0.836524 0.838276 0.840027 0.841243 0.842313 0.843359 0.844284 0.844819 0.845999 0.846945 0.848244 0.849796 0.850701 0.851646 0.85342 0.854214 0.854811 0.855377 0.856333 0.858313 0.859438 0.860642 0.862119 0.863827 0.864918 0.865843 0.867424 0.868606 0.86992 0.871059 0.872114 0.872567 0.873795 0.874473 0.875782 0.87718 0.877969 0.878759 0.880328 0.88072 0.881593 0.883032 0.883755 0.88459 0.885343 0.885615 0.88629 0.886679 0.8876 0.888134 0.888727 0.889819 0.890777 0.891781 0.892797 0.893503 0.894289 0.895205 0.895441 0.895418 0.896128 0.896294 0.897122 0.89707 0.897898 0.899423 0.900678 0.90099 0.901666 0.902345 0.902663 0.90337 0.90494 0.905088 0.90553 0.907057 0.907582 0.908246 0.908999 0.909472 0.909961 0.909737 0.908659 0.908684 0.909274 0.909196 0.909483 0.910366 0.910829 0.911083 0.911172 0.911297 0.91206 0.911788 0.912244 0.912438 0.913502 0.913705 0.914401 0.913284 0.913197 0.913322 0.91359 0.913447 0.912675 0.912893 0.913303 0.914895 0.915428 0.916744 0.916946 0.915897 0.915918 0.916544 0.9171 0.918195 0.918107 0.917911 0.920295 0.919949 0.918781 0.919368 0.919772 0.919238 0.920375 0.920468 0.920937 0.921863 0.921721 0.921585 0.920844 0.919049 0.918502 0.917633 0.9166 0.916251 ];
TPR_DRFI = [1 0.99826 0.997113 0.995665 0.993997 0.991584 0.989559 0.987686 0.985425 0.983564 0.981116 0.978454 0.974456 0.971706 0.969166 0.965986 0.963016 0.960552 0.957954 0.954931 0.952464 0.949887 0.947969 0.94512 0.942646 0.939977 0.937963 0.935334 0.931806 0.929107 0.92686 0.924225 0.921167 0.918229 0.915043 0.912505 0.909206 0.906324 0.903378 0.900599 0.897697 0.894965 0.892292 0.889333 0.886747 0.88398 0.881167 0.878277 0.875669 0.872927 0.869783 0.866154 0.863249 0.860735 0.858363 0.855649 0.85215 0.849276 0.845917 0.842943 0.8395 0.836456 0.833143 0.830195 0.827407 0.825095 0.821891 0.818997 0.816191 0.813333 0.810429 0.807877 0.804414 0.801629 0.798254 0.794617 0.79208 0.789579 0.786597 0.783921 0.780947 0.778309 0.775694 0.772565 0.76969 0.766725 0.763931 0.761116 0.757078 0.753926 0.751309 0.748364 0.745642 0.742639 0.739285 0.735982 0.733166 0.730128 0.72629 0.722925 0.718745 0.715075 0.712349 0.709357 0.706123 0.702719 0.699902 0.697101 0.694169 0.691232 0.688339 0.685216 0.681667 0.67863 0.675603 0.671446 0.668398 0.665074 0.661963 0.658931 0.655909 0.653495 0.650734 0.647569 0.644367 0.640385 0.636858 0.632368 0.62948 0.626057 0.622029 0.618975 0.615973 0.612963 0.609877 0.606201 0.602156 0.598209 0.595192 0.592301 0.588633 0.585826 0.583273 0.580098 0.576523 0.573445 0.570356 0.566884 0.562515 0.558912 0.554736 0.550452 0.547037 0.543281 0.539687 0.536162 0.532875 0.529826 0.526702 0.523152 0.519278 0.51542 0.512095 0.508176 0.50397 0.499583 0.495288 0.491284 0.487703 0.483881 0.48011 0.47697 0.473213 0.470406 0.467313 0.462471 0.458868 0.454618 0.450857 0.446779 0.443017 0.439193 0.435351 0.43147 0.427348 0.423163 0.418855 0.414461 0.410821 0.405976 0.401971 0.397329 0.392923 0.388967 0.383594 0.379353 0.375022 0.370053 0.365699 0.362106 0.357498 0.353387 0.348799 0.345203 0.340652 0.335314 0.330509 0.326096 0.32171 0.317888 0.312957 0.30877 0.303564 0.299226 0.294504 0.289352 0.28516 0.280567 0.276748 0.271592 0.266498 0.261356 0.25671 0.251209 0.244751 0.238559 0.234627 0.230226 0.225602 0.220729 0.215482 0.210074 0.204978 0.199058 0.193338 0.186987 0.180167 0.173808 0.16753 0.159925 0.151982 0.145068 0.13823 0.12976 0.123208 0.11528 0.107319 0.0997816 0.0925689 0.0838998 0.0758373 0.0674244 0.0589464 0.0496334 0.0395798 0.0267037 ];
FPR_DRFI = [1 0.849128 0.751926 0.683308 0.627718 0.584586 0.54703 0.51427 0.485994 0.459825 0.435687 0.413746 0.394258 0.376117 0.359462 0.344709 0.330839 0.317696 0.30489 0.293251 0.28171 0.271904 0.262929 0.254203 0.245936 0.238076 0.230694 0.223796 0.216477 0.209941 0.203914 0.198144 0.1928 0.187295 0.182218 0.177072 0.171891 0.167291 0.162891 0.158837 0.154771 0.150736 0.147317 0.144169 0.140652 0.137287 0.134106 0.130913 0.127687 0.124432 0.12166 0.118851 0.116258 0.113884 0.111561 0.10912 0.106563 0.10431 0.102078 0.0998505 0.097722 0.0957129 0.0937888 0.0918191 0.0901199 0.0883315 0.0866837 0.0851709 0.0837336 0.0820727 0.0806687 0.0790909 0.0777307 0.076421 0.0750131 0.0734788 0.072269 0.0710668 0.0697487 0.0683741 0.0672502 0.066043 0.0648528 0.0637183 0.0624872 0.0612692 0.0599954 0.0588545 0.0577344 0.0567327 0.0557306 0.0547235 0.0539068 0.0529104 0.0520887 0.0512074 0.0503187 0.0494649 0.0485754 0.0477033 0.0467016 0.0458246 0.0450275 0.0441386 0.0433471 0.0426364 0.0417872 0.0411408 0.0403921 0.0396534 0.0388675 0.0381959 0.0375178 0.036915 0.036229 0.0356013 0.0348334 0.0342267 0.0336828 0.0329779 0.032448 0.0318087 0.0311614 0.0306352 0.0301673 0.0296296 0.0290893 0.0285705 0.0280416 0.0275558 0.027012 0.0264598 0.0260345 0.0256016 0.0249887 0.024563 0.0241504 0.0237689 0.0233258 0.0228832 0.0223442 0.0219539 0.0214935 0.0209798 0.020568 0.0201831 0.0196739 0.0192037 0.0188266 0.0183702 0.0179745 0.0176301 0.0172609 0.0169086 0.0165615 0.0161507 0.0159053 0.0156116 0.0153005 0.0149996 0.0146293 0.0142681 0.0140229 0.013741 0.0134067 0.0131857 0.0129275 0.0126942 0.0123768 0.0121351 0.0118573 0.0115515 0.0112493 0.0110236 0.0108055 0.0105488 0.0103274 0.0101083 0.0099423 0.00976064 0.00958816 0.0094342 0.00925786 0.0090894 0.00886623 0.00860396 0.00841693 0.00824997 0.00808784 0.00786479 0.00770978 0.00752284 0.00726244 0.00713966 0.00688233 0.00671172 0.00652673 0.00637542 0.00620097 0.00604615 0.00586285 0.00572326 0.0056124 0.00548173 0.00532859 0.00521708 0.00507987 0.00491556 0.00475394 0.00459493 0.00447708 0.00435445 0.0042349 0.00414442 0.004032 0.00389865 0.00378219 0.00369799 0.00360578 0.00339113 0.00327387 0.00313304 0.0029696 0.00286978 0.00278986 0.00265528 0.00248755 0.00232127 0.00216556 0.00204617 0.00197143 0.00184386 0.00178196 0.00167972 0.00161007 0.00152225 0.00145497 0.00137896 0.00127921 0.00122192 0.001136 0.00105029 0.000989019 0.000923311 0.000865848 0.000799238 0.00076511 0.000716576 0.000653245 0.000601038 0.000546582 0.00047085 0.000420226 0.000376099 0.000286056 0.000210622 ];
plot(Recall_DRFI, Precision_DRFI, ':c', 'linewidth', 2);
Recall_GMR = [1 0.989934 0.976386 0.966153 0.95733 0.950095 0.943439 0.937124 0.931102 0.926076 0.920962 0.915887 0.91037 0.905485 0.901141 0.896401 0.892356 0.887898 0.883216 0.877959 0.872961 0.868495 0.863875 0.859855 0.854654 0.850508 0.846602 0.842496 0.839193 0.835728 0.831897 0.82901 0.825278 0.821693 0.817921 0.81449 0.811263 0.807512 0.804351 0.800494 0.796462 0.792801 0.789608 0.786419 0.782808 0.779994 0.776672 0.772901 0.769823 0.766807 0.763998 0.760564 0.757407 0.754318 0.75082 0.747716 0.745189 0.742449 0.738563 0.735535 0.732133 0.729024 0.726399 0.72357 0.721035 0.71784 0.714658 0.71105 0.708618 0.705706 0.702793 0.70002 0.697124 0.694202 0.690431 0.687758 0.684525 0.682236 0.679663 0.67664 0.673922 0.671296 0.668162 0.665186 0.662706 0.66026 0.657861 0.655402 0.65331 0.650675 0.647848 0.645138 0.642331 0.639113 0.636732 0.63404 0.631464 0.628973 0.626322 0.623319 0.620671 0.617428 0.613982 0.611571 0.609147 0.606425 0.604077 0.601665 0.598807 0.596161 0.593188 0.591203 0.58819 0.58508 0.582307 0.579515 0.576424 0.573591 0.570673 0.567816 0.564402 0.561858 0.559098 0.556271 0.553541 0.55123 0.548237 0.545812 0.542883 0.540016 0.537666 0.535397 0.532536 0.529824 0.527354 0.524423 0.522106 0.519098 0.516261 0.513286 0.509825 0.50714 0.504318 0.50193 0.499606 0.496483 0.492722 0.489788 0.486624 0.483331 0.479682 0.475834 0.47252 0.469088 0.466131 0.462534 0.459359 0.455869 0.452423 0.44973 0.446303 0.442695 0.439627 0.43637 0.432829 0.428795 0.426067 0.423066 0.420227 0.417239 0.413835 0.411005 0.407555 0.404906 0.401584 0.398701 0.394958 0.391913 0.388729 0.386121 0.382929 0.380004 0.377359 0.374672 0.371796 0.369155 0.36627 0.363449 0.360322 0.356731 0.353637 0.351283 0.348461 0.345263 0.342495 0.33932 0.336521 0.333326 0.33036 0.326918 0.324177 0.321007 0.317747 0.314266 0.310357 0.307588 0.304654 0.302124 0.298579 0.295142 0.292146 0.28884 0.285739 0.282685 0.279156 0.275344 0.271917 0.268041 0.265028 0.261071 0.257405 0.253513 0.25018 0.246396 0.242288 0.237656 0.234183 0.229798 0.225397 0.22158 0.216615 0.212481 0.20756 0.202667 0.197486 0.192568 0.188292 0.183948 0.179162 0.174667 0.170306 0.164576 0.159051 0.153208 0.146934 0.139929 0.134061 0.127328 0.119409 0.109988 0.101747 0.0919535 0.0820195 0.0703904 0.0557097 0.0370516 ];
Precision_GMR = [0.238314 0.285325 0.333021 0.367924 0.395308 0.416501 0.43388 0.449421 0.463225 0.475739 0.487475 0.499106 0.510109 0.519495 0.527993 0.536886 0.54494 0.552327 0.559532 0.566015 0.571599 0.577515 0.582993 0.588728 0.594438 0.599846 0.604805 0.609742 0.615083 0.619504 0.624537 0.628987 0.633156 0.63759 0.641217 0.645231 0.648947 0.652801 0.656989 0.661048 0.664406 0.66733 0.670339 0.673037 0.67628 0.679151 0.682071 0.685205 0.687629 0.690962 0.693545 0.697224 0.699455 0.701777 0.704178 0.705978 0.708423 0.710484 0.712505 0.71489 0.716771 0.718713 0.720697 0.723131 0.725035 0.727235 0.729523 0.731531 0.733702 0.736227 0.738534 0.740149 0.743045 0.744708 0.746052 0.747067 0.748335 0.74991 0.751612 0.753482 0.755278 0.757506 0.758719 0.760068 0.761715 0.762998 0.76468 0.766279 0.767689 0.769273 0.770516 0.772369 0.774016 0.775441 0.776811 0.778029 0.7796 0.780828 0.78202 0.783049 0.784138 0.785095 0.786458 0.787772 0.788944 0.790037 0.791247 0.792509 0.793308 0.794583 0.795729 0.79742 0.797954 0.79929 0.800211 0.801176 0.802123 0.803306 0.804752 0.805403 0.806279 0.807648 0.80887 0.809918 0.811408 0.812773 0.814109 0.814804 0.81567 0.816808 0.818337 0.8193 0.820182 0.821246 0.822427 0.823731 0.824827 0.825305 0.825968 0.82664 0.827214 0.828517 0.829184 0.830144 0.831198 0.832425 0.83328 0.833892 0.834538 0.834795 0.835582 0.836492 0.837117 0.838024 0.838341 0.838791 0.839389 0.83964 0.840434 0.841102 0.840953 0.841521 0.841515 0.842081 0.842205 0.84253 0.842916 0.843644 0.843889 0.84463 0.844649 0.844847 0.844832 0.845464 0.84593 0.846685 0.846679 0.847545 0.847867 0.847993 0.847757 0.847501 0.848235 0.848767 0.848774 0.848777 0.849415 0.849882 0.850166 0.850289 0.850569 0.851475 0.85178 0.851957 0.852192 0.85285 0.85311 0.853411 0.853203 0.853275 0.853672 0.854873 0.855861 0.855957 0.855981 0.856108 0.856225 0.855984 0.85573 0.855741 0.856068 0.856899 0.857319 0.857493 0.857899 0.857916 0.857923 0.857912 0.858471 0.859083 0.858914 0.859096 0.859487 0.859765 0.860492 0.860451 0.860768 0.86058 0.861006 0.861055 0.860566 0.860842 0.86029 0.859839 0.859545 0.859352 0.859181 0.859033 0.859196 0.85972 0.859503 0.859701 0.859398 0.860538 0.85997 0.859798 0.859213 0.859848 0.860339 0.8595 0.860769 0.8616 0.862783 0.862913 0.865834 0.864974 ];
TPR_GMR = [1 0.989934 0.976386 0.966153 0.95733 0.950095 0.943439 0.937124 0.931102 0.926076 0.920962 0.915887 0.91037 0.905485 0.901141 0.896401 0.892356 0.887898 0.883216 0.877959 0.872961 0.868495 0.863875 0.859855 0.854654 0.850508 0.846602 0.842496 0.839193 0.835728 0.831897 0.82901 0.825278 0.821693 0.817921 0.81449 0.811263 0.807512 0.804351 0.800494 0.796462 0.792801 0.789608 0.786419 0.782808 0.779994 0.776672 0.772901 0.769823 0.766807 0.763998 0.760564 0.757407 0.754318 0.75082 0.747716 0.745189 0.742449 0.738563 0.735535 0.732133 0.729024 0.726399 0.72357 0.721035 0.71784 0.714658 0.71105 0.708618 0.705706 0.702793 0.70002 0.697124 0.694202 0.690431 0.687758 0.684525 0.682236 0.679663 0.67664 0.673922 0.671296 0.668162 0.665186 0.662706 0.66026 0.657861 0.655402 0.65331 0.650675 0.647848 0.645138 0.642331 0.639113 0.636732 0.63404 0.631464 0.628973 0.626322 0.623319 0.620671 0.617428 0.613982 0.611571 0.609147 0.606425 0.604077 0.601665 0.598807 0.596161 0.593188 0.591203 0.58819 0.58508 0.582307 0.579515 0.576424 0.573591 0.570673 0.567816 0.564402 0.561858 0.559098 0.556271 0.553541 0.55123 0.548237 0.545812 0.542883 0.540016 0.537666 0.535397 0.532536 0.529824 0.527354 0.524423 0.522106 0.519098 0.516261 0.513286 0.509825 0.50714 0.504318 0.50193 0.499606 0.496483 0.492722 0.489788 0.486624 0.483331 0.479682 0.475834 0.47252 0.469088 0.466131 0.462534 0.459359 0.455869 0.452423 0.44973 0.446303 0.442695 0.439627 0.43637 0.432829 0.428795 0.426067 0.423066 0.420227 0.417239 0.413835 0.411005 0.407555 0.404906 0.401584 0.398701 0.394958 0.391913 0.388729 0.386121 0.382929 0.380004 0.377359 0.374672 0.371796 0.369155 0.36627 0.363449 0.360322 0.356731 0.353637 0.351283 0.348461 0.345263 0.342495 0.33932 0.336521 0.333326 0.33036 0.326918 0.324177 0.321007 0.317747 0.314266 0.310357 0.307588 0.304654 0.302124 0.298579 0.295142 0.292146 0.28884 0.285739 0.282685 0.279156 0.275344 0.271917 0.268041 0.265028 0.261071 0.257405 0.253513 0.25018 0.246396 0.242288 0.237656 0.234183 0.229798 0.225397 0.22158 0.216615 0.212481 0.20756 0.202667 0.197486 0.192568 0.188292 0.183948 0.179162 0.174667 0.170306 0.164576 0.159051 0.153208 0.146934 0.139929 0.134061 0.127328 0.119409 0.109988 0.101747 0.0919535 0.0820195 0.0703904 0.0557097 0.0370516 ];
FPR_GMR = [1 0.835067 0.711341 0.633703 0.578148 0.535687 0.501389 0.472051 0.446655 0.424463 0.404686 0.386528 0.369555 0.355204 0.342351 0.329697 0.318453 0.308324 0.298591 0.289186 0.280912 0.272563 0.264479 0.256908 0.249065 0.242134 0.235387 0.228828 0.22265 0.21701 0.211253 0.206521 0.201973 0.197825 0.193925 0.189728 0.185974 0.182144 0.178173 0.174345 0.170544 0.167419 0.164168 0.161143 0.158002 0.155129 0.152158 0.148723 0.145736 0.142535 0.139982 0.137394 0.135095 0.132647 0.130356 0.128156 0.125753 0.123651 0.121409 0.119311 0.117333 0.115528 0.113708 0.111828 0.110065 0.108274 0.106243 0.104376 0.102577 0.100858 0.0991213 0.0973047 0.0953439 0.09377 0.0921452 0.0908763 0.0894228 0.088026 0.0866692 0.0851964 0.0838543 0.0822735 0.0809484 0.0795984 0.0784858 0.0773027 0.0759761 0.0747909 0.0736084 0.0724121 0.0710619 0.0696076 0.0682719 0.0671145 0.066005 0.0649386 0.0638582 0.0628107 0.0619461 0.061074 0.0601266 0.0591724 0.0580655 0.0570228 0.0560883 0.0552372 0.0543976 0.0536634 0.0529656 0.0521627 0.05138 0.0504799 0.0495863 0.0487622 0.0478426 0.0470155 0.0462782 0.0455957 0.0448407 0.0441982 0.0436045 0.0427677 0.0421027 0.0413959 0.0406589 0.0399234 0.039102 0.0386043 0.0380783 0.0374677 0.0367998 0.0362259 0.035593 0.035071 0.0344539 0.0337853 0.0332685 0.0327228 0.0322069 0.0317273 0.0312243 0.0306178 0.0301373 0.0295948 0.0290729 0.0285781 0.0280858 0.0276137 0.0270334 0.0267029 0.0262397 0.0257122 0.0252228 0.0247292 0.0243692 0.023925 0.0235568 0.0232283 0.022757 0.0224097 0.022034 0.0215426 0.0211934 0.0209042 0.0205361 0.0201748 0.0199175 0.0195441 0.0191612 0.0188853 0.018603 0.0183144 0.0180841 0.017791 0.0175091 0.0172169 0.0169222 0.0166344 0.01637 0.0160847 0.0158869 0.0156933 0.0154186 0.0151438 0.0148342 0.0146521 0.0143179 0.0141198 0.0138635 0.0135671 0.0133164 0.0131121 0.0129035 0.0127266 0.0125463 0.012332 0.0120973 0.0119072 0.01171 0.0114466 0.0112392 0.0110624 0.0108748 0.0106783 0.0104691 0.0103021 0.0101004 0.00995161 0.00973656 0.00950463 0.00929995 0.00908941 0.00892463 0.0088061 0.00858838 0.00835955 0.00815147 0.00796914 0.00778368 0.0075672 0.0074074 0.00728997 0.00716848 0.00697921 0.0067078 0.00652945 0.00635924 0.00619468 0.00600588 0.00582738 0.00569167 0.00551478 0.00538805 0.00520414 0.00510305 0.00494752 0.00478789 0.00461691 0.00440015 0.00421028 0.00406158 0.00387557 0.00367534 0.00348814 0.00325773 0.00310009 0.00290449 0.00269046 0.00251457 0.00232965 0.00206816 0.00182789 0.00164491 0.00144049 0.00114029 0.000918689 ];
plot(Recall_GMR, Precision_GMR, ':m', 'linewidth', 2);
Recall_HS = [1 0.993985 0.993985 0.993985 0.990697 0.989709 0.98853 0.986636 0.986294 0.983826 0.982451 0.981747 0.97864 0.977699 0.975106 0.972642 0.971261 0.968092 0.966638 0.964652 0.961127 0.958857 0.955714 0.953759 0.950541 0.947169 0.945499 0.943161 0.939984 0.937972 0.935665 0.931848 0.930398 0.92787 0.925907 0.922216 0.920043 0.916938 0.91413 0.911424 0.908401 0.905849 0.903774 0.901062 0.896947 0.895149 0.891744 0.888439 0.884605 0.881953 0.878384 0.874743 0.872919 0.870322 0.867719 0.864482 0.860762 0.858487 0.854208 0.850705 0.848346 0.844062 0.841634 0.838023 0.835081 0.832347 0.829357 0.82639 0.824243 0.82087 0.817745 0.814804 0.811957 0.808 0.804991 0.801593 0.798073 0.795194 0.792163 0.788917 0.785437 0.781598 0.776513 0.774294 0.772115 0.768713 0.765737 0.762895 0.759802 0.755309 0.751259 0.746095 0.743159 0.73991 0.737508 0.734055 0.730288 0.726957 0.723516 0.720658 0.716886 0.713582 0.709533 0.708532 0.704871 0.701531 0.698816 0.695522 0.692637 0.689618 0.68565 0.682804 0.67993 0.676234 0.673562 0.670421 0.666945 0.663995 0.661234 0.657922 0.65497 0.651454 0.64771 0.644296 0.641221 0.639009 0.635463 0.631476 0.630673 0.627419 0.623692 0.620547 0.61916 0.61513 0.611907 0.609425 0.606307 0.60372 0.600703 0.597353 0.594195 0.591197 0.588732 0.585355 0.581771 0.578918 0.575559 0.571942 0.568416 0.565681 0.562069 0.558389 0.554034 0.550362 0.5488 0.545241 0.541821 0.538946 0.536065 0.532931 0.529696 0.524978 0.522065 0.519018 0.514676 0.511448 0.507617 0.504465 0.500434 0.496587 0.493407 0.49014 0.485372 0.482511 0.47892 0.474493 0.471471 0.467137 0.464231 0.46222 0.457776 0.454557 0.450895 0.44649 0.442354 0.438886 0.435193 0.431517 0.428411 0.42514 0.42189 0.41944 0.414201 0.411948 0.407793 0.405214 0.401611 0.397664 0.393877 0.390423 0.386369 0.383012 0.379456 0.376785 0.372312 0.370401 0.366291 0.361378 0.357833 0.353878 0.350298 0.346241 0.343179 0.33962 0.335087 0.331828 0.328567 0.324082 0.319744 0.317282 0.312868 0.30967 0.307105 0.303384 0.299288 0.296958 0.292485 0.289013 0.287042 0.281091 0.278123 0.274959 0.268563 0.266558 0.26192 0.255897 0.253115 0.244962 0.240403 0.235843 0.227079 0.22415 0.217 0.20856 0.20618 0.190758 0.188584 0.184169 0.16593 0.164083 0.154726 0.137784 0.136499 0.0999074 0.0999074 0.0999074 ];
Precision_HS = [0.238314 0.263779 0.263779 0.263779 0.280994 0.281983 0.291555 0.298357 0.299617 0.316817 0.319328 0.323005 0.338421 0.341531 0.351207 0.359201 0.362866 0.374906 0.37893 0.385979 0.398788 0.400955 0.411301 0.419416 0.423046 0.432276 0.436494 0.442392 0.450973 0.455432 0.461806 0.468799 0.473456 0.481187 0.48644 0.492539 0.497083 0.504052 0.508132 0.513249 0.518103 0.522875 0.526224 0.531091 0.537645 0.541094 0.546354 0.550183 0.555347 0.559429 0.5629 0.5664 0.568238 0.572221 0.576004 0.579268 0.582972 0.586622 0.589048 0.593108 0.595825 0.598808 0.600373 0.603832 0.606937 0.610889 0.613361 0.61733 0.62067 0.624124 0.627063 0.630469 0.634221 0.637282 0.639184 0.642946 0.645859 0.648072 0.652509 0.655153 0.657322 0.660843 0.664854 0.667937 0.669905 0.672288 0.675104 0.678613 0.681638 0.683955 0.685467 0.688085 0.691052 0.69359 0.695721 0.698065 0.700281 0.702852 0.704457 0.706827 0.709333 0.712809 0.71539 0.717502 0.720671 0.722341 0.72487 0.72781 0.730691 0.731825 0.734835 0.737346 0.738846 0.740977 0.743351 0.745072 0.746642 0.748015 0.750685 0.752441 0.753451 0.755602 0.756638 0.758584 0.760069 0.760899 0.7622 0.764477 0.764916 0.766622 0.768947 0.770553 0.771835 0.774089 0.775553 0.776933 0.778405 0.779492 0.780615 0.78222 0.783275 0.784612 0.785673 0.786731 0.788906 0.790327 0.791246 0.793166 0.794634 0.795486 0.796812 0.798631 0.798796 0.800075 0.800964 0.801681 0.802872 0.803635 0.804113 0.805403 0.807426 0.807782 0.808228 0.808307 0.809294 0.810581 0.811663 0.812204 0.813101 0.813351 0.814125 0.815023 0.815194 0.815986 0.816361 0.816905 0.817768 0.818549 0.81946 0.819933 0.82026 0.821278 0.822311 0.822126 0.822697 0.823354 0.8237 0.824067 0.825827 0.826788 0.827379 0.827437 0.827275 0.827851 0.828557 0.828486 0.829565 0.830221 0.829915 0.830905 0.830842 0.831886 0.833619 0.83407 0.835535 0.836033 0.836812 0.837729 0.838279 0.837535 0.838249 0.838641 0.839195 0.83933 0.839388 0.839587 0.840167 0.839741 0.839688 0.840302 0.839561 0.840466 0.840857 0.840989 0.8408 0.841337 0.841889 0.842508 0.843184 0.843427 0.844009 0.845093 0.846193 0.846217 0.846389 0.847264 0.847422 0.846769 0.847327 0.847319 0.847265 0.847815 0.847293 0.847128 0.846437 0.848358 0.847732 0.848301 0.848768 0.848851 0.852094 0.852203 0.850774 0.854016 0.854016 0.854016 ];
TPR_HS = [1 0.993985 0.993985 0.993985 0.990697 0.989709 0.98853 0.986636 0.986294 0.983826 0.982451 0.981747 0.97864 0.977699 0.975106 0.972642 0.971261 0.968092 0.966638 0.964652 0.961127 0.958857 0.955714 0.953759 0.950541 0.947169 0.945499 0.943161 0.939984 0.937972 0.935665 0.931848 0.930398 0.92787 0.925907 0.922216 0.920043 0.916938 0.91413 0.911424 0.908401 0.905849 0.903774 0.901062 0.896947 0.895149 0.891744 0.888439 0.884605 0.881953 0.878384 0.874743 0.872919 0.870322 0.867719 0.864482 0.860762 0.858487 0.854208 0.850705 0.848346 0.844062 0.841634 0.838023 0.835081 0.832347 0.829357 0.82639 0.824243 0.82087 0.817745 0.814804 0.811957 0.808 0.804991 0.801593 0.798073 0.795194 0.792163 0.788917 0.785437 0.781598 0.776513 0.774294 0.772115 0.768713 0.765737 0.762895 0.759802 0.755309 0.751259 0.746095 0.743159 0.73991 0.737508 0.734055 0.730288 0.726957 0.723516 0.720658 0.716886 0.713582 0.709533 0.708532 0.704871 0.701531 0.698816 0.695522 0.692637 0.689618 0.68565 0.682804 0.67993 0.676234 0.673562 0.670421 0.666945 0.663995 0.661234 0.657922 0.65497 0.651454 0.64771 0.644296 0.641221 0.639009 0.635463 0.631476 0.630673 0.627419 0.623692 0.620547 0.61916 0.61513 0.611907 0.609425 0.606307 0.60372 0.600703 0.597353 0.594195 0.591197 0.588732 0.585355 0.581771 0.578918 0.575559 0.571942 0.568416 0.565681 0.562069 0.558389 0.554034 0.550362 0.5488 0.545241 0.541821 0.538946 0.536065 0.532931 0.529696 0.524978 0.522065 0.519018 0.514676 0.511448 0.507617 0.504465 0.500434 0.496587 0.493407 0.49014 0.485372 0.482511 0.47892 0.474493 0.471471 0.467137 0.464231 0.46222 0.457776 0.454557 0.450895 0.44649 0.442354 0.438886 0.435193 0.431517 0.428411 0.42514 0.42189 0.41944 0.414201 0.411948 0.407793 0.405214 0.401611 0.397664 0.393877 0.390423 0.386369 0.383012 0.379456 0.376785 0.372312 0.370401 0.366291 0.361378 0.357833 0.353878 0.350298 0.346241 0.343179 0.33962 0.335087 0.331828 0.328567 0.324082 0.319744 0.317282 0.312868 0.30967 0.307105 0.303384 0.299288 0.296958 0.292485 0.289013 0.287042 0.281091 0.278123 0.274959 0.268563 0.266558 0.26192 0.255897 0.253115 0.244962 0.240403 0.235843 0.227079 0.22415 0.217 0.20856 0.20618 0.190758 0.188584 0.184169 0.16593 0.164083 0.154726 0.137784 0.136499 0.0999074 0.0999074 0.0999074 ];
FPR_HS = [1 0.905034 0.905034 0.905034 0.845928 0.840877 0.811958 0.791384 0.786729 0.743694 0.733952 0.726752 0.689516 0.680163 0.660593 0.642564 0.634554 0.612832 0.603441 0.591875 0.569528 0.561946 0.543912 0.530117 0.52055 0.506815 0.498959 0.487879 0.475902 0.468986 0.457988 0.446883 0.438894 0.428216 0.419771 0.410126 0.403617 0.392573 0.386653 0.378267 0.371006 0.363909 0.357958 0.351012 0.342079 0.336429 0.328786 0.322369 0.315435 0.309223 0.303871 0.298482 0.295303 0.289897 0.284601 0.27916 0.273542 0.267761 0.263644 0.258332 0.254132 0.248813 0.245676 0.240143 0.235979 0.231088 0.226933 0.222238 0.217777 0.21353 0.20956 0.205107 0.201181 0.197533 0.194438 0.190122 0.186213 0.183247 0.178594 0.175427 0.172954 0.169191 0.164816 0.162495 0.160093 0.157346 0.154916 0.151398 0.147897 0.145069 0.142766 0.139794 0.137007 0.134449 0.1323 0.129783 0.127321 0.125245 0.123189 0.121427 0.118724 0.115963 0.113493 0.112401 0.109249 0.107529 0.105655 0.103617 0.101825 0.10066 0.0986769 0.0968025 0.0950406 0.0933822 0.09184 0.0901552 0.0886961 0.087357 0.0856669 0.084443 0.0832615 0.0818014 0.0805741 0.0792319 0.0779619 0.077178 0.0757779 0.0741825 0.0739308 0.0720333 0.0707273 0.0693079 0.0686134 0.0671941 0.0660801 0.0654615 0.0646203 0.0636392 0.0629166 0.0617508 0.0609567 0.0599219 0.0592179 0.0583369 0.0571202 0.0563729 0.0555109 0.0541743 0.0534814 0.0525818 0.0517581 0.0506722 0.0500488 0.0490948 0.0486549 0.047937 0.0471668 0.0464064 0.0457507 0.0449894 0.044282 0.0435841 0.0431464 0.0424518 0.0418942 0.0411775 0.0403056 0.0397349 0.0390022 0.0385392 0.0379155 0.0372966 0.0367272 0.0359537 0.035508 0.0350078 0.0344171 0.0337166 0.0332105 0.0327584 0.032095 0.0312272 0.0305642 0.0301589 0.0295991 0.028912 0.0284109 0.0280494 0.0273393 0.0268466 0.026504 0.0260785 0.0255757 0.0253034 0.0246791 0.0242062 0.0237323 0.0233755 0.0228929 0.0223774 0.0221605 0.021551 0.0209877 0.0206773 0.020097 0.0198245 0.0194898 0.0189479 0.0187028 0.0184976 0.0180197 0.017657 0.0173982 0.0171377 0.0167676 0.0165386 0.0163025 0.0159764 0.01569 0.015253 0.0149501 0.0146885 0.0143971 0.0140799 0.0138502 0.0136404 0.0132816 0.0129652 0.0127881 0.0125109 0.0123017 0.0120707 0.0117507 0.0115964 0.0113431 0.0110806 0.0108498 0.0104973 0.0102234 0.0100173 0.00955423 0.009381 0.00886062 0.00872282 0.00842643 0.00794216 0.00782187 0.00739302 0.00696681 0.00684031 0.00587568 0.00552994 0.00545965 0.004112 0.004112 0.004112 ];
plot(Recall_HS, Precision_HS, ':y', 'linewidth', 2);
Recall_LMLC = [1 0.977319 0.972667 0.969416 0.96677 0.964251 0.962268 0.960049 0.95773 0.955666 0.953368 0.951164 0.949099 0.947165 0.945044 0.943068 0.941193 0.939275 0.937653 0.935976 0.934322 0.932649 0.930529 0.928763 0.927282 0.925542 0.923907 0.922094 0.920526 0.918632 0.916708 0.914866 0.91264 0.910859 0.909055 0.907146 0.9054 0.903011 0.90151 0.899647 0.89794 0.896035 0.894355 0.892741 0.890871 0.889125 0.88742 0.885787 0.883904 0.881903 0.880011 0.878011 0.876074 0.873997 0.872052 0.870202 0.867978 0.865897 0.863979 0.861645 0.859623 0.857285 0.854705 0.852344 0.850013 0.8479 0.845608 0.843135 0.841088 0.839048 0.836858 0.834677 0.832499 0.830256 0.828328 0.826153 0.824044 0.822156 0.819802 0.817324 0.815037 0.812701 0.810463 0.808015 0.805762 0.80328 0.801164 0.798599 0.796378 0.79387 0.791555 0.789435 0.787231 0.784912 0.782806 0.780736 0.778536 0.776567 0.774369 0.772098 0.769762 0.766739 0.764216 0.761986 0.759795 0.757379 0.754976 0.752731 0.750227 0.748061 0.745504 0.743359 0.74094 0.738515 0.73627 0.734137 0.731872 0.729521 0.727011 0.724771 0.722431 0.719794 0.717212 0.714715 0.712159 0.70985 0.707483 0.705187 0.7028 0.700185 0.697261 0.694412 0.691787 0.689005 0.686268 0.683249 0.680448 0.677887 0.675372 0.672787 0.670441 0.668039 0.665439 0.662909 0.660526 0.65755 0.654872 0.652161 0.649592 0.646502 0.643851 0.641195 0.638623 0.635623 0.632639 0.63003 0.627032 0.62428 0.62127 0.618683 0.61548 0.612716 0.609871 0.60721 0.604375 0.601595 0.59893 0.596147 0.593188 0.590512 0.587555 0.584776 0.582143 0.57857 0.575714 0.572785 0.569553 0.566613 0.563287 0.56017 0.556549 0.553307 0.549933 0.547055 0.543859 0.541132 0.53791 0.534723 0.53143 0.527494 0.524233 0.520677 0.517407 0.513686 0.509995 0.506847 0.502757 0.499814 0.495969 0.492377 0.488965 0.48534 0.481829 0.478028 0.474553 0.471024 0.467645 0.463857 0.45985 0.45571 0.45183 0.447951 0.444195 0.439917 0.434978 0.431221 0.427232 0.423157 0.419198 0.415031 0.410743 0.406614 0.40195 0.397305 0.392449 0.387602 0.383091 0.377735 0.372294 0.367348 0.36212 0.356785 0.351141 0.345046 0.339155 0.33264 0.325971 0.320214 0.313578 0.30696 0.300527 0.294016 0.28685 0.279171 0.270085 0.261347 0.251747 0.241406 0.230038 0.219289 0.207538 0.192834 0.176636 0.156178 0.128184 0.08968 ];
Precision_LMLC = [0.238314 0.278783 0.290146 0.297162 0.303531 0.309372 0.315003 0.319624 0.323778 0.327672 0.331753 0.33569 0.339137 0.342266 0.345721 0.348852 0.352212 0.35545 0.358534 0.361254 0.363916 0.366523 0.368938 0.371616 0.374189 0.376393 0.37937 0.381604 0.384179 0.386587 0.38903 0.391957 0.394118 0.396117 0.39816 0.400268 0.402359 0.40442 0.406568 0.408755 0.411087 0.413459 0.415889 0.418338 0.420617 0.422557 0.424753 0.426694 0.428921 0.431378 0.433518 0.435852 0.437937 0.440033 0.442201 0.444066 0.445992 0.448388 0.450323 0.452554 0.454381 0.456247 0.458376 0.460516 0.462409 0.464358 0.466359 0.468345 0.470424 0.472687 0.474893 0.477112 0.479159 0.481057 0.482782 0.484551 0.486406 0.488138 0.489919 0.491672 0.49368 0.495419 0.497072 0.498749 0.500893 0.502838 0.504665 0.506458 0.508468 0.510699 0.512356 0.514502 0.516449 0.518156 0.520273 0.522209 0.524029 0.526217 0.528071 0.530216 0.532501 0.534182 0.536171 0.537712 0.539598 0.541807 0.543818 0.545633 0.547416 0.549448 0.551476 0.553666 0.555781 0.557772 0.559649 0.561589 0.563873 0.565848 0.567696 0.569718 0.572029 0.574113 0.576301 0.57834 0.580198 0.582462 0.584661 0.586822 0.589184 0.591349 0.593314 0.595152 0.596989 0.59903 0.601128 0.603166 0.605447 0.607379 0.609454 0.611321 0.613135 0.615199 0.617269 0.6193 0.621514 0.623534 0.625194 0.627416 0.629319 0.630902 0.632698 0.635042 0.636678 0.637992 0.639998 0.642135 0.644271 0.646474 0.648821 0.651342 0.653938 0.655699 0.65722 0.658871 0.660552 0.662337 0.664067 0.665919 0.66831 0.670401 0.672433 0.674863 0.677006 0.679275 0.681198 0.683154 0.685094 0.687452 0.689974 0.691973 0.693889 0.696047 0.697734 0.700189 0.701964 0.703292 0.705183 0.707339 0.710045 0.711679 0.714008 0.715937 0.718213 0.719944 0.721442 0.722931 0.723852 0.725743 0.72704 0.728554 0.730709 0.73238 0.734552 0.73673 0.738473 0.739908 0.74134 0.742315 0.742862 0.744056 0.745287 0.747515 0.748409 0.75012 0.752182 0.75392 0.75575 0.756968 0.758355 0.760321 0.762588 0.763547 0.766275 0.768408 0.769231 0.770827 0.771871 0.773656 0.774637 0.776459 0.777431 0.778779 0.780346 0.781991 0.783445 0.785183 0.7863 0.788277 0.789109 0.790403 0.79057 0.793448 0.795584 0.797258 0.797548 0.798634 0.798437 0.80003 0.800746 0.800461 0.800585 0.798856 0.796809 0.795024 0.794704 0.791987 ];
TPR_LMLC = [1 0.977319 0.972667 0.969416 0.96677 0.964251 0.962268 0.960049 0.95773 0.955666 0.953368 0.951164 0.949099 0.947165 0.945044 0.943068 0.941193 0.939275 0.937653 0.935976 0.934322 0.932649 0.930529 0.928763 0.927282 0.925542 0.923907 0.922094 0.920526 0.918632 0.916708 0.914866 0.91264 0.910859 0.909055 0.907146 0.9054 0.903011 0.90151 0.899647 0.89794 0.896035 0.894355 0.892741 0.890871 0.889125 0.88742 0.885787 0.883904 0.881903 0.880011 0.878011 0.876074 0.873997 0.872052 0.870202 0.867978 0.865897 0.863979 0.861645 0.859623 0.857285 0.854705 0.852344 0.850013 0.8479 0.845608 0.843135 0.841088 0.839048 0.836858 0.834677 0.832499 0.830256 0.828328 0.826153 0.824044 0.822156 0.819802 0.817324 0.815037 0.812701 0.810463 0.808015 0.805762 0.80328 0.801164 0.798599 0.796378 0.79387 0.791555 0.789435 0.787231 0.784912 0.782806 0.780736 0.778536 0.776567 0.774369 0.772098 0.769762 0.766739 0.764216 0.761986 0.759795 0.757379 0.754976 0.752731 0.750227 0.748061 0.745504 0.743359 0.74094 0.738515 0.73627 0.734137 0.731872 0.729521 0.727011 0.724771 0.722431 0.719794 0.717212 0.714715 0.712159 0.70985 0.707483 0.705187 0.7028 0.700185 0.697261 0.694412 0.691787 0.689005 0.686268 0.683249 0.680448 0.677887 0.675372 0.672787 0.670441 0.668039 0.665439 0.662909 0.660526 0.65755 0.654872 0.652161 0.649592 0.646502 0.643851 0.641195 0.638623 0.635623 0.632639 0.63003 0.627032 0.62428 0.62127 0.618683 0.61548 0.612716 0.609871 0.60721 0.604375 0.601595 0.59893 0.596147 0.593188 0.590512 0.587555 0.584776 0.582143 0.57857 0.575714 0.572785 0.569553 0.566613 0.563287 0.56017 0.556549 0.553307 0.549933 0.547055 0.543859 0.541132 0.53791 0.534723 0.53143 0.527494 0.524233 0.520677 0.517407 0.513686 0.509995 0.506847 0.502757 0.499814 0.495969 0.492377 0.488965 0.48534 0.481829 0.478028 0.474553 0.471024 0.467645 0.463857 0.45985 0.45571 0.45183 0.447951 0.444195 0.439917 0.434978 0.431221 0.427232 0.423157 0.419198 0.415031 0.410743 0.406614 0.40195 0.397305 0.392449 0.387602 0.383091 0.377735 0.372294 0.367348 0.36212 0.356785 0.351141 0.345046 0.339155 0.33264 0.325971 0.320214 0.313578 0.30696 0.300527 0.294016 0.28685 0.279171 0.270085 0.261347 0.251747 0.241406 0.230038 0.219289 0.207538 0.192834 0.176636 0.156178 0.128184 0.08968 ];
FPR_LMLC = [1 0.82901 0.791293 0.766632 0.745781 0.726948 0.710723 0.696871 0.684406 0.672482 0.661694 0.6512 0.641366 0.632188 0.62229 0.613145 0.603697 0.594996 0.587137 0.579533 0.572344 0.565205 0.558293 0.551426 0.54492 0.538976 0.5319 0.525925 0.519584 0.513412 0.507395 0.501801 0.496148 0.490942 0.485811 0.480577 0.475432 0.470282 0.465058 0.459834 0.454622 0.449662 0.444706 0.439936 0.435259 0.431082 0.42692 0.422955 0.418456 0.413692 0.409426 0.405008 0.400665 0.396659 0.392514 0.388838 0.384925 0.380806 0.377047 0.373095 0.369383 0.365798 0.361792 0.357826 0.354011 0.350409 0.346535 0.342673 0.338914 0.335039 0.331234 0.327098 0.32342 0.320131 0.316974 0.31355 0.310194 0.306897 0.303599 0.300252 0.296916 0.293624 0.290442 0.287296 0.283946 0.280651 0.277533 0.274246 0.270938 0.267327 0.264404 0.261181 0.257976 0.254913 0.251777 0.24898 0.246119 0.24309 0.240224 0.237085 0.233958 0.231075 0.228092 0.225516 0.222856 0.219871 0.216921 0.214414 0.211754 0.209141 0.206655 0.203885 0.200935 0.198338 0.195845 0.193456 0.190966 0.188589 0.186307 0.184057 0.181656 0.179202 0.176819 0.174476 0.172173 0.169939 0.16758 0.165214 0.162733 0.160479 0.158221 0.155902 0.15397 0.151791 0.14967 0.147564 0.145514 0.143473 0.141564 0.139619 0.137804 0.135465 0.133326 0.131243 0.129142 0.127104 0.125308 0.123382 0.121497 0.119755 0.117904 0.116072 0.114276 0.112615 0.11072 0.108933 0.107147 0.105358 0.103357 0.101521 0.0995989 0.0979603 0.0964027 0.0949941 0.0934982 0.0919866 0.0904958 0.0889693 0.0871101 0.0856588 0.0843125 0.0827358 0.0812267 0.0795133 0.0780848 0.0765992 0.074918 0.0733297 0.0718575 0.0705022 0.0690204 0.0674789 0.0659916 0.0647646 0.0634235 0.0621715 0.0608928 0.0595594 0.0582179 0.0569136 0.0557054 0.0545878 0.0534677 0.0523785 0.0513232 0.0501482 0.0490166 0.047991 0.0469136 0.0459612 0.044975 0.044061 0.0430384 0.0420375 0.0411995 0.0403006 0.0393964 0.0385613 0.0376913 0.0368394 0.0360242 0.0351924 0.0343829 0.0334752 0.0325356 0.0315891 0.0306867 0.0298388 0.0289254 0.0280687 0.0272613 0.0264972 0.0256197 0.0248112 0.0240333 0.0232798 0.0225608 0.021819 0.0210869 0.0203052 0.0197004 0.0190646 0.018456 0.017764 0.0170867 0.0163112 0.0155544 0.0146191 0.0139332 0.0131878 0.0124304 0.0118525 0.0112321 0.0106401 0.00998188 0.00933112 0.00877533 0.00784882 0.00716024 0.0064839 0.00593113 0.00536306 0.00470629 0.00401572 0.0032671 0.00224871 ];
plot(Recall_LMLC, Precision_LMLC, '--k', 'linewidth', 2);
Recall_SF = [1 0.999737 0.994887 0.981162 0.961907 0.939821 0.91804 0.896855 0.875426 0.855145 0.83594 0.817077 0.799539 0.782417 0.76604 0.74998 0.734551 0.720435 0.706661 0.693599 0.681096 0.669171 0.657939 0.646816 0.636016 0.62589 0.616332 0.606991 0.597847 0.588837 0.580178 0.571903 0.563816 0.555966 0.548295 0.540779 0.533529 0.526533 0.519819 0.513229 0.506744 0.500433 0.494263 0.48838 0.482649 0.477044 0.471554 0.466097 0.460726 0.455522 0.450519 0.445664 0.440908 0.436271 0.431739 0.427334 0.422957 0.418639 0.414385 0.410136 0.405912 0.401733 0.397654 0.393704 0.389806 0.385964 0.382182 0.378469 0.374793 0.371131 0.367592 0.364113 0.360674 0.357259 0.353977 0.350684 0.347474 0.344322 0.341221 0.338121 0.335071 0.332045 0.329029 0.32601 0.323065 0.320155 0.317263 0.314398 0.311572 0.308813 0.306084 0.303432 0.300791 0.29819 0.295609 0.293018 0.290423 0.287842 0.285282 0.282703 0.280153 0.27763 0.27511 0.27264 0.270198 0.267817 0.26544 0.263058 0.260653 0.258218 0.255774 0.253357 0.250961 0.248619 0.246322 0.244036 0.241795 0.239502 0.23724 0.235026 0.232843 0.230651 0.22844 0.226192 0.223916 0.221658 0.21943 0.217207 0.214986 0.212829 0.210727 0.208637 0.206556 0.204496 0.202445 0.200412 0.198393 0.196371 0.194364 0.192347 0.190336 0.188313 0.186292 0.184309 0.182339 0.180431 0.178557 0.176689 0.17483 0.172974 0.171163 0.169357 0.167582 0.165791 0.163981 0.162176 0.160394 0.158635 0.156861 0.155104 0.153334 0.151583 0.149818 0.148076 0.146357 0.144641 0.142929 0.141213 0.139478 0.137764 0.13605 0.134346 0.132654 0.130991 0.129338 0.127674 0.125992 0.12435 0.122699 0.121079 0.119431 0.117771 0.116115 0.114452 0.112794 0.111129 0.109476 0.107841 0.10622 0.104594 0.102943 0.101303 0.0996784 0.09805 0.0964214 0.0947886 0.0931736 0.0915454 0.0898987 0.0882899 0.0866713 0.0850537 0.0834346 0.0818366 0.0802175 0.0786011 0.0769786 0.0753791 0.0737569 0.0721676 0.0705552 0.068932 0.0673071 0.0656735 0.0640531 0.0624428 0.0608194 0.0591921 0.0575474 0.055885 0.0542131 0.0525449 0.0508714 0.0491821 0.047467 0.0457198 0.0439777 0.0422466 0.0405143 0.0387546 0.0370108 0.0352942 0.0335653 0.0318317 0.0301271 0.0284198 0.0267245 0.0250275 0.0233658 0.0217657 0.0201669 0.0185831 0.017013 0.0154432 0.0139205 0.0124211 0.0109355 0.00947725 0.00804413 0.00668489 0.00534493 0.00407424 0.00284983 0.00169906 0.000781595 0.000176542 ];
Precision_SF = [0.238314 0.243214 0.270716 0.311862 0.352518 0.391037 0.424659 0.452289 0.475448 0.494709 0.510428 0.523399 0.534814 0.544456 0.553334 0.561585 0.568935 0.57611 0.582767 0.588855 0.594454 0.599359 0.603868 0.607803 0.611313 0.61477 0.618349 0.621839 0.625262 0.628485 0.631902 0.634911 0.637581 0.639897 0.642401 0.644788 0.647097 0.64958 0.651554 0.653353 0.654951 0.656493 0.658123 0.659885 0.661562 0.663361 0.665158 0.667139 0.668873 0.669978 0.67102 0.672221 0.673449 0.674699 0.675948 0.676925 0.677782 0.678698 0.679602 0.680398 0.68109 0.681754 0.682491 0.683321 0.684141 0.684818 0.685499 0.686269 0.687196 0.68812 0.689159 0.690317 0.691257 0.692025 0.692766 0.693457 0.694236 0.695057 0.695731 0.696423 0.69711 0.697813 0.698496 0.699144 0.699782 0.700499 0.701258 0.702125 0.702874 0.703565 0.704136 0.704494 0.70474 0.705109 0.705432 0.705825 0.706286 0.706811 0.70732 0.707917 0.708491 0.709013 0.709581 0.710267 0.710818 0.711305 0.71177 0.712226 0.712708 0.713344 0.713927 0.714323 0.714657 0.71495 0.715243 0.715599 0.715987 0.716298 0.716563 0.716849 0.717124 0.717375 0.717594 0.717802 0.718005 0.71812 0.718201 0.718298 0.718372 0.718515 0.718697 0.718813 0.719058 0.719289 0.719327 0.719249 0.71927 0.719444 0.719606 0.719806 0.720004 0.72029 0.720541 0.720715 0.72091 0.721176 0.721513 0.721982 0.722357 0.722337 0.722641 0.722898 0.723184 0.723445 0.723607 0.723748 0.723969 0.724197 0.72435 0.724463 0.724502 0.724469 0.724428 0.724439 0.724569 0.724914 0.725344 0.725658 0.725909 0.726222 0.726178 0.726256 0.72637 0.726458 0.726533 0.726632 0.726548 0.726565 0.726649 0.72683 0.727161 0.727469 0.727665 0.727798 0.727868 0.727998 0.728446 0.728414 0.72835 0.728292 0.728175 0.728098 0.727914 0.727579 0.727052 0.727079 0.727296 0.727606 0.727851 0.728307 0.728302 0.728413 0.728641 0.728998 0.729343 0.729541 0.72979 0.729976 0.73005 0.730202 0.73026 0.730251 0.730127 0.730131 0.730186 0.730375 0.730675 0.731147 0.731328 0.731584 0.732162 0.732791 0.73313 0.733339 0.733672 0.73394 0.734101 0.734375 0.734528 0.734821 0.734863 0.735062 0.735238 0.735397 0.735473 0.735454 0.736106 0.736497 0.736813 0.736967 0.737225 0.737435 0.738056 0.737537 0.737731 0.73812 0.737822 0.738403 0.7387 0.738377 0.738083 0.73795 0.73777 0.737217 0.737434 0.736583 ];
TPR_SF = [1 0.999737 0.994887 0.981162 0.961907 0.939821 0.91804 0.896855 0.875426 0.855145 0.83594 0.817077 0.799539 0.782417 0.76604 0.74998 0.734551 0.720435 0.706661 0.693599 0.681096 0.669171 0.657939 0.646816 0.636016 0.62589 0.616332 0.606991 0.597847 0.588837 0.580178 0.571903 0.563816 0.555966 0.548295 0.540779 0.533529 0.526533 0.519819 0.513229 0.506744 0.500433 0.494263 0.48838 0.482649 0.477044 0.471554 0.466097 0.460726 0.455522 0.450519 0.445664 0.440908 0.436271 0.431739 0.427334 0.422957 0.418639 0.414385 0.410136 0.405912 0.401733 0.397654 0.393704 0.389806 0.385964 0.382182 0.378469 0.374793 0.371131 0.367592 0.364113 0.360674 0.357259 0.353977 0.350684 0.347474 0.344322 0.341221 0.338121 0.335071 0.332045 0.329029 0.32601 0.323065 0.320155 0.317263 0.314398 0.311572 0.308813 0.306084 0.303432 0.300791 0.29819 0.295609 0.293018 0.290423 0.287842 0.285282 0.282703 0.280153 0.27763 0.27511 0.27264 0.270198 0.267817 0.26544 0.263058 0.260653 0.258218 0.255774 0.253357 0.250961 0.248619 0.246322 0.244036 0.241795 0.239502 0.23724 0.235026 0.232843 0.230651 0.22844 0.226192 0.223916 0.221658 0.21943 0.217207 0.214986 0.212829 0.210727 0.208637 0.206556 0.204496 0.202445 0.200412 0.198393 0.196371 0.194364 0.192347 0.190336 0.188313 0.186292 0.184309 0.182339 0.180431 0.178557 0.176689 0.17483 0.172974 0.171163 0.169357 0.167582 0.165791 0.163981 0.162176 0.160394 0.158635 0.156861 0.155104 0.153334 0.151583 0.149818 0.148076 0.146357 0.144641 0.142929 0.141213 0.139478 0.137764 0.13605 0.134346 0.132654 0.130991 0.129338 0.127674 0.125992 0.12435 0.122699 0.121079 0.119431 0.117771 0.116115 0.114452 0.112794 0.111129 0.109476 0.107841 0.10622 0.104594 0.102943 0.101303 0.0996784 0.09805 0.0964214 0.0947886 0.0931736 0.0915454 0.0898987 0.0882899 0.0866713 0.0850537 0.0834346 0.0818366 0.0802175 0.0786011 0.0769786 0.0753791 0.0737569 0.0721676 0.0705552 0.068932 0.0673071 0.0656735 0.0640531 0.0624428 0.0608194 0.0591921 0.0575474 0.055885 0.0542131 0.0525449 0.0508714 0.0491821 0.047467 0.0457198 0.0439777 0.0422466 0.0405143 0.0387546 0.0370108 0.0352942 0.0335653 0.0318317 0.0301271 0.0284198 0.0267245 0.0250275 0.0233658 0.0217657 0.0201669 0.0185831 0.017013 0.0154432 0.0139205 0.0124211 0.0109355 0.00947725 0.00804413 0.00668489 0.00534493 0.00407424 0.00284983 0.00169906 0.000781595 0.000176542 ];
FPR_SF = [1 0.97239 0.861097 0.749482 0.656651 0.5796 0.517364 0.467782 0.42691 0.392992 0.364363 0.339627 0.318236 0.299515 0.282643 0.26757 0.254027 0.241702 0.230543 0.22055 0.211503 0.203131 0.195458 0.188333 0.181665 0.175368 0.169451 0.163821 0.158552 0.153616 0.148891 0.144392 0.14017 0.13613 0.132266 0.128629 0.125153 0.121817 0.11868 0.115692 0.112862 0.110167 0.107553 0.105083 0.102702 0.100404 0.098211 0.0961254 0.0941457 0.0922562 0.0904127 0.0886174 0.0868691 0.0852004 0.0835804 0.082026 0.0805702 0.0791651 0.0778196 0.0765023 0.0752304 0.0739951 0.0727794 0.0716031 0.0704491 0.0693154 0.0681937 0.067077 0.0659722 0.0648908 0.0638432 0.0628037 0.0618011 0.0608269 0.0598785 0.0589332 0.0579859 0.0570624 0.0561628 0.055291 0.054447 0.0536166 0.0528124 0.0520186 0.0512538 0.0505042 0.0497686 0.0490378 0.0483318 0.0476459 0.0469833 0.0463362 0.0456932 0.0450617 0.0444504 0.0438466 0.0432541 0.042664 0.042083 0.0415089 0.0409393 0.040369 0.0397908 0.0392196 0.0386772 0.0381606 0.0376492 0.0371431 0.0366468 0.0361598 0.0356862 0.0352177 0.0347597 0.034302 0.0338561 0.0334045 0.0329594 0.0325218 0.0320868 0.0316572 0.0312328 0.0308127 0.0303998 0.0299885 0.0295797 0.0291685 0.0287611 0.0283525 0.027943 0.0275312 0.0271207 0.02672 0.0263267 0.0259341 0.0255527 0.0251781 0.0248093 0.0244415 0.0240822 0.0237256 0.0233711 0.023015 0.0226634 0.0223262 0.0219899 0.0216438 0.0213132 0.0209805 0.0206561 0.020341 0.0200333 0.0197317 0.0194294 0.0191263 0.018822 0.018521 0.01822 0.0179168 0.0176249 0.0173453 0.0170738 0.0168033 0.016538 0.0162828 0.0160303 0.0157717 0.0155172 0.0152626 0.0150134 0.0147661 0.0145243 0.0142769 0.0140319 0.0137897 0.0135516 0.0133158 0.0130845 0.0128559 0.0126315 0.0124104 0.012189 0.0119711 0.011753 0.0115451 0.0113419 0.0111395 0.0109357 0.0107317 0.0105347 0.0103355 0.0101425 0.00995151 0.00975983 0.0095684 0.00937192 0.0091663 0.00895344 0.00874692 0.00855186 0.00835731 0.00817121 0.00799114 0.0078119 0.0076317 0.00745679 0.00728388 0.00711449 0.00694486 0.00677299 0.00659983 0.00643127 0.00626429 0.00609842 0.00593528 0.0057774 0.00561838 0.00546009 0.00530698 0.00515435 0.00500164 0.00484107 0.00468492 0.00453429 0.00438184 0.00422971 0.004079 0.00393086 0.003782 0.00363521 0.00348849 0.00334154 0.00319474 0.00304912 0.00290265 0.00275644 0.00260672 0.00245483 0.0023061 0.00215295 0.00200272 0.00185423 0.00170681 0.00156194 0.0014167 0.00127359 0.00113391 0.000995724 0.000863485 0.000737304 0.000617207 0.000496293 0.000379411 0.000268165 0.000166228 8.13358e-005 2.12509e-005 ];
plot(Recall_SF, Precision_SF, '--b', 'linewidth', 2);
Recall_FES = [1 0.929756 0.897314 0.875075 0.85686 0.841092 0.82696 0.813992 0.801876 0.790499 0.779712 0.769305 0.759249 0.74967 0.740537 0.73174 0.723119 0.714723 0.706504 0.698497 0.690723 0.683139 0.67569 0.668432 0.661352 0.65437 0.647557 0.640817 0.63416 0.627608 0.621145 0.614786 0.608501 0.602261 0.596098 0.590034 0.584038 0.578081 0.572199 0.566389 0.560628 0.555005 0.549426 0.543883 0.538424 0.533082 0.527802 0.522574 0.5174 0.512296 0.50725 0.502253 0.497346 0.492459 0.48759 0.482817 0.478104 0.473437 0.468787 0.464194 0.459637 0.455125 0.450675 0.446265 0.44189 0.43752 0.433208 0.428921 0.42469 0.420454 0.416215 0.412049 0.407952 0.403874 0.399846 0.395842 0.391851 0.387904 0.383982 0.380051 0.376157 0.3723 0.368477 0.364647 0.360871 0.357126 0.353414 0.349735 0.346054 0.342413 0.338785 0.335196 0.331602 0.328019 0.324442 0.320879 0.317355 0.313846 0.310347 0.306911 0.303488 0.300079 0.296714 0.293366 0.290005 0.286673 0.283387 0.280156 0.27693 0.273707 0.2705 0.267346 0.264227 0.261121 0.25802 0.254945 0.25188 0.248832 0.245819 0.242873 0.239923 0.237005 0.234092 0.231206 0.228348 0.225496 0.222701 0.219901 0.217103 0.2143 0.211502 0.208719 0.205976 0.203218 0.200515 0.19779 0.195089 0.192423 0.18977 0.187132 0.184559 0.181984 0.179426 0.176911 0.174408 0.171947 0.169518 0.167087 0.164667 0.162272 0.159894 0.157519 0.155155 0.152833 0.150507 0.14823 0.145977 0.143716 0.14148 0.139242 0.137031 0.134837 0.132645 0.130484 0.128366 0.126236 0.124127 0.122034 0.119946 0.11789 0.115843 0.113806 0.111788 0.109778 0.107813 0.105853 0.103903 0.101956 0.10002 0.098115 0.0962496 0.0944093 0.0925848 0.0907823 0.088995 0.0872284 0.0854719 0.0837261 0.0819871 0.0802897 0.0785838 0.0769068 0.0752097 0.0735369 0.0718728 0.0702212 0.0686104 0.0669889 0.065389 0.0637986 0.0622623 0.0607321 0.0592129 0.0577257 0.056228 0.0547607 0.0533006 0.0518706 0.0504403 0.0490095 0.0475819 0.0461776 0.044767 0.0433649 0.0420071 0.0406836 0.0393527 0.0380479 0.036748 0.035477 0.0342183 0.0329809 0.0317468 0.0305332 0.0293102 0.0281185 0.026954 0.0257943 0.0246548 0.0235222 0.0224243 0.0213481 0.0202892 0.019245 0.0182321 0.0172109 0.0161968 0.015195 0.0142246 0.0132509 0.012297 0.0113581 0.0104254 0.00952001 0.00864538 0.00777909 0.00694155 0.00613119 0.00533372 0.00455912 0.00380164 0.0030655 0.00234668 0.00165833 0.00098287 0.000338022 ];
Precision_FES = [0.238314 0.404033 0.446551 0.470928 0.488977 0.503593 0.515976 0.526829 0.536505 0.54533 0.553453 0.560931 0.567879 0.574402 0.580545 0.586331 0.591758 0.596885 0.601798 0.606477 0.611014 0.615391 0.619612 0.623706 0.627693 0.63153 0.635228 0.638825 0.642254 0.645546 0.648725 0.651832 0.654836 0.657761 0.660585 0.66336 0.666045 0.668639 0.671168 0.673613 0.675981 0.678336 0.680597 0.682818 0.685003 0.687187 0.689316 0.69143 0.693495 0.695529 0.697549 0.699492 0.701394 0.703277 0.7051 0.706956 0.708793 0.710638 0.712406 0.714123 0.715831 0.717493 0.719144 0.720716 0.722299 0.723807 0.72528 0.726698 0.728155 0.729539 0.730902 0.732247 0.733581 0.734897 0.736246 0.737566 0.738856 0.740142 0.741421 0.742661 0.743915 0.7451 0.746274 0.747416 0.748564 0.749671 0.750775 0.751888 0.752988 0.754021 0.755062 0.756094 0.757123 0.758112 0.759083 0.760032 0.760989 0.761938 0.762832 0.763782 0.764703 0.765568 0.766429 0.767275 0.768101 0.768886 0.769631 0.770412 0.771177 0.771931 0.772655 0.773406 0.774126 0.7748 0.775534 0.776197 0.776867 0.777484 0.778084 0.778726 0.779349 0.779967 0.780523 0.781113 0.781691 0.782274 0.782878 0.783473 0.784034 0.784634 0.785161 0.785693 0.78625 0.786791 0.787304 0.78776 0.7882 0.788683 0.789137 0.789629 0.790104 0.790497 0.790854 0.791199 0.791572 0.79193 0.792295 0.792603 0.792893 0.79316 0.793446 0.793678 0.793878 0.794046 0.794218 0.794358 0.794545 0.794725 0.794875 0.794987 0.795179 0.795311 0.795379 0.795462 0.79561 0.795677 0.795814 0.795918 0.795977 0.796069 0.79621 0.796278 0.796388 0.796489 0.796523 0.796588 0.796559 0.796534 0.796447 0.796408 0.796392 0.796463 0.796376 0.796325 0.796357 0.796393 0.796494 0.796659 0.796663 0.796774 0.796845 0.796869 0.796965 0.797015 0.797052 0.797025 0.797009 0.796922 0.796949 0.796885 0.79682 0.796769 0.796773 0.796776 0.796736 0.796658 0.796567 0.796433 0.796297 0.796227 0.796067 0.79589 0.795614 0.795336 0.7951 0.794831 0.794572 0.794339 0.794184 0.794035 0.79387 0.79358 0.793533 0.793446 0.793373 0.793262 0.793213 0.792813 0.792717 0.792595 0.792686 0.792731 0.792612 0.792472 0.792271 0.791922 0.791523 0.791108 0.790752 0.790345 0.789706 0.789493 0.788975 0.788298 0.78759 0.787078 0.786796 0.78649 0.786068 0.786155 0.786177 0.786066 0.785791 0.784825 0.784328 0.784003 ];
TPR_FES = [1 0.929756 0.897314 0.875075 0.85686 0.841092 0.82696 0.813992 0.801876 0.790499 0.779712 0.769305 0.759249 0.74967 0.740537 0.73174 0.723119 0.714723 0.706504 0.698497 0.690723 0.683139 0.67569 0.668432 0.661352 0.65437 0.647557 0.640817 0.63416 0.627608 0.621145 0.614786 0.608501 0.602261 0.596098 0.590034 0.584038 0.578081 0.572199 0.566389 0.560628 0.555005 0.549426 0.543883 0.538424 0.533082 0.527802 0.522574 0.5174 0.512296 0.50725 0.502253 0.497346 0.492459 0.48759 0.482817 0.478104 0.473437 0.468787 0.464194 0.459637 0.455125 0.450675 0.446265 0.44189 0.43752 0.433208 0.428921 0.42469 0.420454 0.416215 0.412049 0.407952 0.403874 0.399846 0.395842 0.391851 0.387904 0.383982 0.380051 0.376157 0.3723 0.368477 0.364647 0.360871 0.357126 0.353414 0.349735 0.346054 0.342413 0.338785 0.335196 0.331602 0.328019 0.324442 0.320879 0.317355 0.313846 0.310347 0.306911 0.303488 0.300079 0.296714 0.293366 0.290005 0.286673 0.283387 0.280156 0.27693 0.273707 0.2705 0.267346 0.264227 0.261121 0.25802 0.254945 0.25188 0.248832 0.245819 0.242873 0.239923 0.237005 0.234092 0.231206 0.228348 0.225496 0.222701 0.219901 0.217103 0.2143 0.211502 0.208719 0.205976 0.203218 0.200515 0.19779 0.195089 0.192423 0.18977 0.187132 0.184559 0.181984 0.179426 0.176911 0.174408 0.171947 0.169518 0.167087 0.164667 0.162272 0.159894 0.157519 0.155155 0.152833 0.150507 0.14823 0.145977 0.143716 0.14148 0.139242 0.137031 0.134837 0.132645 0.130484 0.128366 0.126236 0.124127 0.122034 0.119946 0.11789 0.115843 0.113806 0.111788 0.109778 0.107813 0.105853 0.103903 0.101956 0.10002 0.098115 0.0962496 0.0944093 0.0925848 0.0907823 0.088995 0.0872284 0.0854719 0.0837261 0.0819871 0.0802897 0.0785838 0.0769068 0.0752097 0.0735369 0.0718728 0.0702212 0.0686104 0.0669889 0.065389 0.0637986 0.0622623 0.0607321 0.0592129 0.0577257 0.056228 0.0547607 0.0533006 0.0518706 0.0504403 0.0490095 0.0475819 0.0461776 0.044767 0.0433649 0.0420071 0.0406836 0.0393527 0.0380479 0.036748 0.035477 0.0342183 0.0329809 0.0317468 0.0305332 0.0293102 0.0281185 0.026954 0.0257943 0.0246548 0.0235222 0.0224243 0.0213481 0.0202892 0.019245 0.0182321 0.0172109 0.0161968 0.015195 0.0142246 0.0132509 0.012297 0.0113581 0.0104254 0.00952001 0.00864538 0.00777909 0.00694155 0.00613119 0.00533372 0.00455912 0.00380164 0.0030655 0.00234668 0.00165833 0.00098287 0.000338022 ];
FPR_FES = [1 0.427587 0.349966 0.310739 0.283848 0.263365 0.246805 0.232829 0.220755 0.210132 0.200652 0.192115 0.184357 0.177256 0.170738 0.164715 0.159135 0.153948 0.149078 0.144508 0.140195 0.136127 0.132259 0.128572 0.125068 0.121734 0.118552 0.115509 0.112604 0.109826 0.107166 0.104595 0.102113 0.0997217 0.0974124 0.0951786 0.0930332 0.0909648 0.0889739 0.0870474 0.0851826 0.0833702 0.0816167 0.0799026 0.0782427 0.0766211 0.0750506 0.0735104 0.0720191 0.0705638 0.0691406 0.0677667 0.0664233 0.0651098 0.0638309 0.0625815 0.0613674 0.0601764 0.0590161 0.0578874 0.0567862 0.0557062 0.0546502 0.0536249 0.0526205 0.0516425 0.0506918 0.0497666 0.048849 0.0479621 0.0470851 0.0462264 0.0453815 0.0445558 0.043744 0.0429552 0.042189 0.0414393 0.0406975 0.0399712 0.0392616 0.0385647 0.0378773 0.0372074 0.0365506 0.035903 0.0352726 0.0346489 0.0340375 0.0334443 0.0328614 0.0322867 0.0317214 0.0311726 0.0306291 0.0301007 0.0295796 0.0290641 0.0285609 0.0280626 0.0275759 0.0271035 0.0266385 0.0261809 0.0257261 0.025281 0.0248458 0.024419 0.0239977 0.023586 0.0231827 0.0227814 0.0223845 0.0219997 0.0216142 0.0212431 0.0208736 0.0205143 0.0201616 0.019813 0.0194736 0.0191365 0.018808 0.0184795 0.0181559 0.0178355 0.0175219 0.0172119 0.0169 0.0165932 0.0162948 0.0159972 0.0157038 0.0154149 0.0151345 0.0148543 0.0145806 0.0143062 0.0140395 0.0137776 0.0135196 0.0132675 0.0130212 0.0127794 0.0125392 0.012307 0.0120747 0.0118465 0.0116218 0.0114007 0.0111828 0.0109685 0.0107591 0.0105556 0.0103525 0.0101571 0.00996393 0.00977256 0.00958482 0.00940105 0.00921806 0.00903629 0.00885594 0.00867954 0.00850473 0.00833124 0.00815659 0.00798461 0.00781303 0.00764261 0.00747447 0.00731094 0.00715146 0.00699417 0.00684362 0.0066936 0.00654747 0.00640185 0.00625868 0.00611703 0.00597479 0.00583339 0.00569646 0.00555997 0.00542838 0.00529758 0.00516977 0.00504209 0.00492029 0.00479665 0.00467576 0.00455745 0.00443931 0.00432591 0.00421325 0.00410468 0.00399748 0.00389418 0.0037919 0.003692 0.00359185 0.00349483 0.00339707 0.003304 0.00321035 0.00311837 0.00302775 0.00293891 0.00285015 0.00276307 0.00267694 0.00259389 0.00251134 0.00243247 0.0023525 0.00227341 0.00219464 0.00211659 0.00204056 0.00196506 0.0018908 0.0018177 0.00174507 0.00167233 0.00160022 0.00153042 0.00146076 0.00139335 0.0013267 0.00126223 0.00119825 0.00113751 0.00107742 0.00101974 0.00096238 0.000906811 0.000853289 0.000800504 0.000748012 0.000697729 0.000646768 0.000597712 0.000549688 0.000503375 0.000455523 0.000410594 0.000366118 0.000323207 0.000281781 0.000241467 0.000202443 0.000164554 0.000126985 8.95231e-005 5.28037e-005 1.82727e-005 ];
plot(Recall_FES, Precision_FES, '--g', 'linewidth', 2);
Recall_CB = [1 0.988925 0.987989 0.987509 0.985888 0.984791 0.982934 0.982317 0.981662 0.97986 0.978495 0.977344 0.975594 0.973938 0.972659 0.97044 0.96764 0.966104 0.964242 0.962707 0.961248 0.959517 0.957241 0.955243 0.952024 0.949656 0.947644 0.944969 0.942669 0.94032 0.936907 0.934032 0.931218 0.928568 0.925271 0.921752 0.918735 0.915163 0.91125 0.90762 0.905057 0.902177 0.899298 0.896626 0.892752 0.889399 0.885627 0.881673 0.878783 0.875185 0.871087 0.866861 0.862918 0.859495 0.856024 0.852341 0.848728 0.84452 0.840093 0.8359 0.83264 0.828905 0.82548 0.822392 0.818419 0.813784 0.809412 0.80524 0.801568 0.796177 0.792901 0.788693 0.784242 0.779476 0.775223 0.771332 0.766968 0.763287 0.758578 0.754723 0.751123 0.748059 0.744476 0.740359 0.737007 0.733532 0.73022 0.726782 0.722071 0.718042 0.714217 0.711167 0.708161 0.704394 0.700067 0.697075 0.692767 0.689013 0.685397 0.681528 0.677798 0.675018 0.670622 0.666062 0.662025 0.657941 0.65381 0.650084 0.645878 0.64152 0.63772 0.633221 0.629756 0.626623 0.623116 0.618853 0.61369 0.610472 0.605314 0.601661 0.598305 0.594972 0.591513 0.58807 0.585382 0.581536 0.57759 0.574299 0.570211 0.564235 0.559215 0.555486 0.550613 0.547163 0.543326 0.538664 0.533983 0.529468 0.525984 0.522803 0.51982 0.516235 0.512303 0.508202 0.504833 0.501143 0.49738 0.492939 0.488705 0.484687 0.480866 0.478043 0.474346 0.470505 0.465492 0.462154 0.457616 0.45446 0.450082 0.445617 0.441231 0.437135 0.432457 0.42839 0.424502 0.420142 0.41559 0.412377 0.408157 0.402726 0.398583 0.395308 0.391407 0.387814 0.383023 0.378751 0.37517 0.371599 0.366823 0.362002 0.359091 0.354887 0.350671 0.346476 0.343084 0.340607 0.337414 0.333685 0.330251 0.327134 0.32421 0.320283 0.315876 0.312515 0.309331 0.304137 0.301018 0.295804 0.291412 0.286289 0.280635 0.276368 0.272511 0.269295 0.265693 0.260093 0.256655 0.253408 0.249361 0.244119 0.240527 0.236963 0.231728 0.226851 0.221565 0.218024 0.214136 0.210107 0.207542 0.202606 0.19936 0.195729 0.19156 0.187179 0.182873 0.178788 0.175134 0.172216 0.169135 0.165497 0.161509 0.158298 0.155621 0.150868 0.147397 0.142964 0.138925 0.135431 0.13142 0.128005 0.123971 0.118101 0.114409 0.1098 0.105914 0.102174 0.0983511 0.0938389 0.0881612 0.0837463 0.0777497 0.0716191 0.0685846 0.0646185 0.0608717 0.0566401 ];
Precision_CB = [0.238314 0.254644 0.258759 0.26267 0.267436 0.272875 0.277944 0.282622 0.287646 0.293954 0.299563 0.304379 0.311612 0.31663 0.321443 0.326372 0.332181 0.338042 0.343787 0.350143 0.355989 0.363255 0.369091 0.375003 0.379986 0.386437 0.391737 0.397896 0.40376 0.40875 0.415702 0.420997 0.427239 0.432897 0.439332 0.445287 0.451893 0.457162 0.463024 0.469002 0.475244 0.482226 0.488122 0.495708 0.499793 0.504104 0.509983 0.514221 0.519314 0.524505 0.530063 0.534967 0.54045 0.545519 0.549359 0.554535 0.559274 0.563456 0.568317 0.57192 0.576497 0.580268 0.585841 0.592575 0.597066 0.600815 0.604246 0.608221 0.61153 0.614939 0.618814 0.622974 0.625614 0.628507 0.63123 0.634265 0.637912 0.642268 0.645988 0.648781 0.65271 0.656108 0.659542 0.66191 0.665279 0.66986 0.672356 0.675455 0.677733 0.681099 0.683899 0.686503 0.689805 0.693272 0.696036 0.698612 0.702494 0.70497 0.707187 0.710636 0.713682 0.717002 0.720051 0.722967 0.725458 0.727713 0.729864 0.734079 0.735563 0.73832 0.740637 0.743237 0.745582 0.747139 0.74921 0.751537 0.753654 0.755349 0.756547 0.758795 0.760834 0.762746 0.764342 0.765723 0.768258 0.770032 0.771579 0.773196 0.773962 0.774947 0.77559 0.776581 0.778225 0.780011 0.781083 0.78172 0.782099 0.783951 0.785585 0.787022 0.788417 0.789518 0.790978 0.793236 0.794963 0.796395 0.79806 0.798405 0.799911 0.80062 0.801356 0.802562 0.804174 0.805156 0.805235 0.805714 0.806098 0.807041 0.807657 0.806959 0.807029 0.806734 0.807373 0.808135 0.808654 0.809826 0.809771 0.811088 0.810682 0.811408 0.81251 0.812663 0.813062 0.814047 0.814189 0.814554 0.814617 0.814825 0.814414 0.815636 0.816802 0.817571 0.816583 0.817164 0.81806 0.819144 0.818195 0.818332 0.818934 0.819962 0.821619 0.821263 0.821841 0.822998 0.823153 0.822695 0.823158 0.823217 0.82386 0.82397 0.82373 0.823279 0.824066 0.825512 0.825904 0.824045 0.823539 0.823403 0.822196 0.823808 0.823335 0.823919 0.821958 0.822731 0.822693 0.82372 0.824123 0.824751 0.825589 0.824354 0.825348 0.824164 0.824543 0.824105 0.82283 0.821936 0.822555 0.821952 0.820858 0.822303 0.821573 0.821023 0.82114 0.821368 0.820256 0.821747 0.822202 0.822385 0.821998 0.82336 0.824517 0.825465 0.826158 0.825079 0.82447 0.823537 0.82427 0.823367 0.821976 0.822044 0.819804 0.817642 0.817972 0.817366 0.816881 0.817836 ];
TPR_CB = [1 0.988925 0.987989 0.987509 0.985888 0.984791 0.982934 0.982317 0.981662 0.97986 0.978495 0.977344 0.975594 0.973938 0.972659 0.97044 0.96764 0.966104 0.964242 0.962707 0.961248 0.959517 0.957241 0.955243 0.952024 0.949656 0.947644 0.944969 0.942669 0.94032 0.936907 0.934032 0.931218 0.928568 0.925271 0.921752 0.918735 0.915163 0.91125 0.90762 0.905057 0.902177 0.899298 0.896626 0.892752 0.889399 0.885627 0.881673 0.878783 0.875185 0.871087 0.866861 0.862918 0.859495 0.856024 0.852341 0.848728 0.84452 0.840093 0.8359 0.83264 0.828905 0.82548 0.822392 0.818419 0.813784 0.809412 0.80524 0.801568 0.796177 0.792901 0.788693 0.784242 0.779476 0.775223 0.771332 0.766968 0.763287 0.758578 0.754723 0.751123 0.748059 0.744476 0.740359 0.737007 0.733532 0.73022 0.726782 0.722071 0.718042 0.714217 0.711167 0.708161 0.704394 0.700067 0.697075 0.692767 0.689013 0.685397 0.681528 0.677798 0.675018 0.670622 0.666062 0.662025 0.657941 0.65381 0.650084 0.645878 0.64152 0.63772 0.633221 0.629756 0.626623 0.623116 0.618853 0.61369 0.610472 0.605314 0.601661 0.598305 0.594972 0.591513 0.58807 0.585382 0.581536 0.57759 0.574299 0.570211 0.564235 0.559215 0.555486 0.550613 0.547163 0.543326 0.538664 0.533983 0.529468 0.525984 0.522803 0.51982 0.516235 0.512303 0.508202 0.504833 0.501143 0.49738 0.492939 0.488705 0.484687 0.480866 0.478043 0.474346 0.470505 0.465492 0.462154 0.457616 0.45446 0.450082 0.445617 0.441231 0.437135 0.432457 0.42839 0.424502 0.420142 0.41559 0.412377 0.408157 0.402726 0.398583 0.395308 0.391407 0.387814 0.383023 0.378751 0.37517 0.371599 0.366823 0.362002 0.359091 0.354887 0.350671 0.346476 0.343084 0.340607 0.337414 0.333685 0.330251 0.327134 0.32421 0.320283 0.315876 0.312515 0.309331 0.304137 0.301018 0.295804 0.291412 0.286289 0.280635 0.276368 0.272511 0.269295 0.265693 0.260093 0.256655 0.253408 0.249361 0.244119 0.240527 0.236963 0.231728 0.226851 0.221565 0.218024 0.214136 0.210107 0.207542 0.202606 0.19936 0.195729 0.19156 0.187179 0.182873 0.178788 0.175134 0.172216 0.169135 0.165497 0.161509 0.158298 0.155621 0.150868 0.147397 0.142964 0.138925 0.135431 0.13142 0.128005 0.123971 0.118101 0.114409 0.1098 0.105914 0.102174 0.0983511 0.0938389 0.0881612 0.0837463 0.0777497 0.0716191 0.0685846 0.0646185 0.0608717 0.0566401 ];
FPR_CB = [1 0.949399 0.931038 0.91492 0.897979 0.879122 0.861983 0.846173 0.830412 0.811867 0.794248 0.779009 0.760417 0.745134 0.730679 0.715344 0.699495 0.685153 0.66945 0.653196 0.638039 0.622422 0.60873 0.594552 0.580285 0.565253 0.552533 0.540174 0.52754 0.517175 0.503712 0.492382 0.480574 0.468972 0.457814 0.446539 0.434988 0.425335 0.415417 0.405591 0.39483 0.383304 0.373837 0.362044 0.354393 0.34672 0.33753 0.329623 0.321384 0.313557 0.305065 0.297168 0.290094 0.282515 0.276108 0.268601 0.262245 0.255851 0.250304 0.245077 0.239541 0.234631 0.228349 0.221701 0.215786 0.210611 0.206262 0.201477 0.197268 0.192453 0.187926 0.183041 0.179571 0.176482 0.172806 0.169572 0.165922 0.161525 0.157678 0.154892 0.1509 0.147393 0.144515 0.142251 0.139002 0.135735 0.133308 0.130247 0.127655 0.124052 0.121813 0.119846 0.116678 0.114022 0.111742 0.109539 0.106607 0.104331 0.10253 0.100024 0.0979721 0.0955121 0.093418 0.0911928 0.089142 0.087192 0.0856749 0.0833297 0.0818321 0.079969 0.0786209 0.0773558 0.0755297 0.0742652 0.0732259 0.0719292 0.0708143 0.0694259 0.0683634 0.0671468 0.0658662 0.0645781 0.0633234 0.0620063 0.0608677 0.0597738 0.0588335 0.0576945 0.0567825 0.0555526 0.0546297 0.0538205 0.0528067 0.0520187 0.0506802 0.0498717 0.0491715 0.0481988 0.0474778 0.0465966 0.0457761 0.0451633 0.0444031 0.04345 0.0426446 0.0419959 0.0412757 0.040416 0.0396944 0.0390689 0.0382636 0.0377251 0.0369986 0.0364354 0.0357685 0.035201 0.0344819 0.0339202 0.0332833 0.0327123 0.0322026 0.0319376 0.0313909 0.0309546 0.0303587 0.0296675 0.0291509 0.0285495 0.0279354 0.0273566 0.02679 0.02624 0.0256997 0.0252024 0.0247264 0.0243597 0.0239272 0.0237066 0.0230325 0.0223679 0.0218502 0.0213051 0.0209677 0.020043 0.0196391 0.0192412 0.018983 0.0185905 0.0184008 0.0180156 0.0176585 0.0173949 0.0169916 0.0165416 0.0162118 0.0157251 0.0152174 0.0148994 0.0145564 0.014263 0.0138504 0.013395 0.0130525 0.0126784 0.0123233 0.0120911 0.0118899 0.0116321 0.0113113 0.0110256 0.0108061 0.010626 0.0104013 0.00998916 0.00975173 0.00937093 0.00913009 0.0089449 0.00865133 0.00813315 0.00784889 0.00766695 0.00761535 0.00694127 0.00675856 0.00660286 0.0064688 0.00612293 0.00598735 0.0056515 0.00543336 0.00530726 0.00511665 0.00483978 0.00465982 0.00448091 0.0043742 0.00424128 0.00409307 0.00384393 0.00374343 0.00335485 0.00322044 0.0030644 0.00291013 0.00281637 0.00271301 0.00262237 0.00255971 0.00241111 0.00224993 0.00211746 0.00203605 0.00193948 0.00182536 0.00181044 ];
plot(Recall_CB, Precision_CB, '--r', 'linewidth', 2);
Recall_SVO = [1 0.999887 0.999886 0.999884 0.999883 0.999883 0.999858 0.999858 0.999858 0.999842 0.999841 0.999809 0.999808 0.999795 0.999784 0.999772 0.999706 0.999699 0.999683 0.999658 0.999651 0.999618 0.999618 0.999615 0.999583 0.999569 0.999489 0.999474 0.999456 0.999396 0.999329 0.999275 0.99918 0.999002 0.998881 0.998781 0.998712 0.998628 0.998494 0.998327 0.998273 0.998036 0.997913 0.99779 0.997674 0.997484 0.997363 0.99697 0.996792 0.99667 0.996432 0.996298 0.995901 0.995754 0.995377 0.99505 0.994749 0.994483 0.994176 0.993894 0.993589 0.993312 0.992953 0.992504 0.992101 0.991321 0.990143 0.9894 0.98895 0.9883 0.987684 0.986698 0.986301 0.985668 0.984638 0.98385 0.98288 0.982152 0.981127 0.979868 0.978728 0.977425 0.976225 0.975163 0.973892 0.972866 0.971631 0.970683 0.969047 0.967585 0.966419 0.965031 0.96376 0.96242 0.960989 0.958871 0.957456 0.955631 0.953921 0.95245 0.950233 0.94821 0.946694 0.944421 0.942542 0.940577 0.938587 0.936581 0.934611 0.931941 0.929507 0.927218 0.924413 0.922225 0.919763 0.917574 0.914955 0.911806 0.908765 0.906109 0.90358 0.90065 0.897963 0.894772 0.891921 0.888632 0.884864 0.881678 0.878403 0.874729 0.870598 0.866822 0.862985 0.858984 0.855341 0.851408 0.847735 0.843325 0.838786 0.834672 0.830579 0.826589 0.822247 0.818323 0.812681 0.808271 0.803271 0.798726 0.79369 0.788809 0.78367 0.778168 0.773288 0.768163 0.76166 0.755229 0.749552 0.743459 0.737388 0.730893 0.724365 0.718406 0.71327 0.707006 0.700815 0.694887 0.688235 0.680942 0.67416 0.669294 0.661696 0.654834 0.647589 0.640033 0.632956 0.62553 0.619112 0.611292 0.603315 0.595868 0.588199 0.580586 0.573309 0.56494 0.557769 0.548735 0.541215 0.533304 0.525383 0.517189 0.509189 0.501386 0.493316 0.485697 0.475653 0.467839 0.459099 0.448692 0.441737 0.433965 0.425217 0.417229 0.408423 0.399834 0.391418 0.382831 0.375395 0.36679 0.359083 0.349406 0.340963 0.332617 0.325333 0.318432 0.309438 0.301047 0.29316 0.285482 0.277436 0.267781 0.26068 0.252771 0.244562 0.23715 0.228859 0.221189 0.21233 0.20367 0.195952 0.18742 0.180167 0.172929 0.164386 0.157112 0.150431 0.143249 0.136138 0.129251 0.122607 0.11527 0.108863 0.10217 0.0952508 0.0895568 0.08345 0.0763474 0.0708067 0.0647203 0.0582287 0.0530556 0.0478107 0.0424484 0.037599 0.0333906 0.0291407 0.0250445 ];
Precision_SVO = [0.238314 0.239249 0.23933 0.239395 0.239483 0.239552 0.239638 0.239733 0.239865 0.240005 0.240134 0.240257 0.240396 0.240536 0.240699 0.240893 0.24108 0.241309 0.241512 0.241788 0.242029 0.242292 0.242573 0.242859 0.243139 0.243432 0.243724 0.244114 0.244442 0.244805 0.245254 0.245856 0.246419 0.246892 0.247637 0.2482 0.248881 0.249389 0.25 0.250677 0.251481 0.252334 0.253149 0.253902 0.254811 0.255732 0.256691 0.257543 0.258537 0.259575 0.260853 0.262022 0.263088 0.26419 0.26574 0.266942 0.268607 0.269877 0.271239 0.272785 0.27444 0.275968 0.277729 0.279239 0.281049 0.282901 0.284588 0.28632 0.288034 0.289615 0.291807 0.293964 0.295893 0.297891 0.299672 0.301907 0.304578 0.306831 0.309185 0.311784 0.314291 0.316587 0.319226 0.322044 0.32454 0.327246 0.32975 0.332218 0.335048 0.337867 0.34088 0.343568 0.346488 0.349752 0.352419 0.355533 0.358276 0.361372 0.364248 0.367811 0.370733 0.373844 0.377252 0.380683 0.38368 0.386589 0.390277 0.393293 0.39661 0.399745 0.40311 0.406635 0.41001 0.413448 0.416865 0.420748 0.424558 0.427693 0.431249 0.435231 0.438588 0.442577 0.446498 0.450196 0.453457 0.457451 0.461382 0.465454 0.469246 0.473123 0.47667 0.480699 0.484676 0.488558 0.491989 0.495851 0.499911 0.503662 0.507361 0.511558 0.515719 0.519891 0.524059 0.527559 0.531215 0.534933 0.538437 0.542006 0.54618 0.549533 0.553305 0.556426 0.560584 0.563835 0.567511 0.570836 0.574868 0.578632 0.581834 0.585119 0.588829 0.592339 0.596266 0.599789 0.603855 0.607671 0.610288 0.613627 0.617324 0.621383 0.624382 0.628296 0.631687 0.634863 0.638437 0.64172 0.64532 0.648353 0.651106 0.652971 0.655953 0.658661 0.660537 0.662257 0.665917 0.667633 0.670492 0.672857 0.674642 0.676601 0.679355 0.682156 0.684676 0.686804 0.688116 0.69095 0.692317 0.693213 0.696334 0.698855 0.700621 0.702537 0.704895 0.708087 0.710393 0.71176 0.714254 0.716134 0.717285 0.718807 0.720854 0.722413 0.723015 0.725294 0.726361 0.72803 0.728757 0.730844 0.732945 0.73544 0.735887 0.738263 0.738312 0.739161 0.740138 0.742609 0.743022 0.744215 0.745954 0.744386 0.743913 0.743642 0.744223 0.746324 0.746373 0.74789 0.74957 0.747672 0.746185 0.746071 0.745134 0.745259 0.745246 0.743014 0.745224 0.747605 0.744687 0.743839 0.745098 0.747002 0.746419 0.747922 0.747224 0.748943 0.746291 0.74665 ];
TPR_SVO = [1 0.999887 0.999886 0.999884 0.999883 0.999883 0.999858 0.999858 0.999858 0.999842 0.999841 0.999809 0.999808 0.999795 0.999784 0.999772 0.999706 0.999699 0.999683 0.999658 0.999651 0.999618 0.999618 0.999615 0.999583 0.999569 0.999489 0.999474 0.999456 0.999396 0.999329 0.999275 0.99918 0.999002 0.998881 0.998781 0.998712 0.998628 0.998494 0.998327 0.998273 0.998036 0.997913 0.99779 0.997674 0.997484 0.997363 0.99697 0.996792 0.99667 0.996432 0.996298 0.995901 0.995754 0.995377 0.99505 0.994749 0.994483 0.994176 0.993894 0.993589 0.993312 0.992953 0.992504 0.992101 0.991321 0.990143 0.9894 0.98895 0.9883 0.987684 0.986698 0.986301 0.985668 0.984638 0.98385 0.98288 0.982152 0.981127 0.979868 0.978728 0.977425 0.976225 0.975163 0.973892 0.972866 0.971631 0.970683 0.969047 0.967585 0.966419 0.965031 0.96376 0.96242 0.960989 0.958871 0.957456 0.955631 0.953921 0.95245 0.950233 0.94821 0.946694 0.944421 0.942542 0.940577 0.938587 0.936581 0.934611 0.931941 0.929507 0.927218 0.924413 0.922225 0.919763 0.917574 0.914955 0.911806 0.908765 0.906109 0.90358 0.90065 0.897963 0.894772 0.891921 0.888632 0.884864 0.881678 0.878403 0.874729 0.870598 0.866822 0.862985 0.858984 0.855341 0.851408 0.847735 0.843325 0.838786 0.834672 0.830579 0.826589 0.822247 0.818323 0.812681 0.808271 0.803271 0.798726 0.79369 0.788809 0.78367 0.778168 0.773288 0.768163 0.76166 0.755229 0.749552 0.743459 0.737388 0.730893 0.724365 0.718406 0.71327 0.707006 0.700815 0.694887 0.688235 0.680942 0.67416 0.669294 0.661696 0.654834 0.647589 0.640033 0.632956 0.62553 0.619112 0.611292 0.603315 0.595868 0.588199 0.580586 0.573309 0.56494 0.557769 0.548735 0.541215 0.533304 0.525383 0.517189 0.509189 0.501386 0.493316 0.485697 0.475653 0.467839 0.459099 0.448692 0.441737 0.433965 0.425217 0.417229 0.408423 0.399834 0.391418 0.382831 0.375395 0.36679 0.359083 0.349406 0.340963 0.332617 0.325333 0.318432 0.309438 0.301047 0.29316 0.285482 0.277436 0.267781 0.26068 0.252771 0.244562 0.23715 0.228859 0.221189 0.21233 0.20367 0.195952 0.18742 0.180167 0.172929 0.164386 0.157112 0.150431 0.143249 0.136138 0.129251 0.122607 0.11527 0.108863 0.10217 0.0952508 0.0895568 0.08345 0.0763474 0.0708067 0.0647203 0.0582287 0.0530556 0.0478107 0.0424484 0.037599 0.0333906 0.0291407 0.0250445 ];
FPR_SVO = [1 0.994463 0.993966 0.993565 0.99302 0.9926 0.992039 0.991512 0.990745 0.98992 0.989153 0.988361 0.987448 0.986532 0.985575 0.984407 0.983216 0.981953 0.980743 0.979367 0.978043 0.976574 0.974973 0.973438 0.971796 0.970168 0.968462 0.966375 0.964443 0.962393 0.959906 0.957056 0.954515 0.951957 0.948654 0.945835 0.942673 0.940257 0.937116 0.93379 0.930236 0.926313 0.922689 0.918971 0.915038 0.910889 0.906517 0.902579 0.898179 0.893831 0.888644 0.883946 0.879485 0.874964 0.868939 0.863942 0.85822 0.853275 0.847964 0.842315 0.836527 0.830744 0.824636 0.818618 0.81202 0.805276 0.798893 0.792802 0.786708 0.7811 0.774273 0.767018 0.7604 0.753914 0.747446 0.740139 0.732784 0.725906 0.718446 0.710514 0.702691 0.695372 0.687538 0.679564 0.671956 0.664077 0.656529 0.649482 0.641259 0.633769 0.625711 0.618256 0.610482 0.601851 0.594784 0.586752 0.579644 0.572077 0.564752 0.556544 0.549063 0.541519 0.533177 0.525468 0.518247 0.511142 0.503106 0.495669 0.488719 0.481417 0.473501 0.466196 0.458695 0.451659 0.444513 0.436982 0.429221 0.4219 0.41498 0.407459 0.400884 0.39372 0.386699 0.380028 0.373779 0.366726 0.360051 0.353297 0.346858 0.340275 0.3335 0.327146 0.320758 0.314527 0.308873 0.302676 0.296398 0.290696 0.284778 0.27871 0.272824 0.266999 0.261452 0.256372 0.251092 0.246278 0.241094 0.235931 0.230597 0.225779 0.220652 0.21605 0.211457 0.206469 0.20149 0.196914 0.191968 0.187371 0.183036 0.178898 0.174392 0.170121 0.166033 0.161863 0.157768 0.153803 0.150175 0.146542 0.142675 0.139068 0.135513 0.13145 0.127869 0.124095 0.120556 0.117043 0.113701 0.110647 0.107388 0.104705 0.101591 0.09867 0.0960193 0.0934505 0.0903746 0.0878246 0.0850148 0.0822958 0.0796508 0.0775443 0.0749911 0.0725698 0.0702742 0.0680474 0.065716 0.0633633 0.0616422 0.0597669 0.0577062 0.0556254 0.0535095 0.0516248 0.0498471 0.0478228 0.0458755 0.0441569 0.0423378 0.0409003 0.0393975 0.0379429 0.036562 0.0352298 0.0340439 0.0324958 0.031284 0.0297031 0.0284119 0.0270697 0.0259251 0.0246848 0.0235754 0.0223184 0.0213171 0.0201603 0.0190612 0.0179417 0.0170087 0.0159741 0.0149668 0.0142609 0.013551 0.0128459 0.0121435 0.0112674 0.010636 0.00994636 0.00931657 0.00881835 0.0083058 0.00761117 0.00716831 0.00653755 0.00596435 0.00554898 0.00502158 0.00457159 0.00418935 0.00377681 0.00346553 0.00309184 0.0027876 0.00246025 0.00220456 0.00195881 0.00174986 0.00151607 ];
plot(Recall_SVO, Precision_SVO, '--c', 'linewidth', 2);
Recall_SWD = [1 0.999953 0.999886 0.999815 0.999732 0.99963 0.999514 0.999388 0.999247 0.999089 0.998915 0.998719 0.998487 0.998232 0.997956 0.997621 0.99728 0.996901 0.996469 0.995998 0.995483 0.994898 0.994234 0.993547 0.992842 0.99209 0.991289 0.990446 0.989564 0.988632 0.987656 0.986617 0.985547 0.984426 0.983248 0.982026 0.980758 0.979482 0.978157 0.976765 0.975323 0.973855 0.972321 0.970725 0.96911 0.967461 0.965769 0.964014 0.962213 0.960343 0.958418 0.956439 0.954414 0.952331 0.950215 0.948064 0.945836 0.943538 0.941183 0.938788 0.936342 0.93383 0.931246 0.928609 0.925895 0.923111 0.92027 0.917362 0.914391 0.911354 0.908251 0.905101 0.901888 0.89864 0.895347 0.892021 0.888624 0.885179 0.88164 0.878049 0.874404 0.870712 0.866972 0.863181 0.859343 0.855457 0.851517 0.847511 0.843419 0.839264 0.835061 0.830784 0.826458 0.822117 0.817723 0.813274 0.808779 0.804226 0.799598 0.794909 0.79013 0.785302 0.780435 0.77547 0.770453 0.765387 0.760265 0.755073 0.749814 0.744505 0.739123 0.733722 0.728302 0.722838 0.717322 0.711861 0.706346 0.700888 0.695364 0.68983 0.684275 0.678668 0.673045 0.667408 0.661787 0.656091 0.65037 0.644658 0.638909 0.633111 0.627256 0.62141 0.615521 0.609625 0.603735 0.597836 0.591912 0.585971 0.580005 0.574015 0.568036 0.562035 0.556031 0.550049 0.544056 0.538036 0.531996 0.525941 0.519896 0.513807 0.507727 0.50164 0.495513 0.489375 0.483251 0.477149 0.471025 0.464921 0.458807 0.452649 0.446501 0.440319 0.434141 0.427944 0.421779 0.415575 0.409336 0.403034 0.396752 0.390472 0.384245 0.378051 0.371845 0.36565 0.359502 0.353303 0.347141 0.341006 0.334902 0.32884 0.322809 0.316815 0.310847 0.304879 0.298956 0.29305 0.287146 0.281314 0.275467 0.269627 0.263801 0.258034 0.252269 0.246583 0.240945 0.235347 0.229837 0.224351 0.218922 0.213549 0.208206 0.202852 0.197553 0.192306 0.187088 0.181889 0.176773 0.171726 0.166673 0.161694 0.15676 0.151863 0.147023 0.142184 0.137426 0.13271 0.128045 0.123482 0.11895 0.11448 0.110023 0.105626 0.101236 0.096903 0.092704 0.0885312 0.084406 0.0803872 0.076413 0.0725259 0.0687051 0.0649484 0.0612671 0.0576431 0.0541176 0.0506776 0.0473357 0.0440765 0.040926 0.0378171 0.0348106 0.0319168 0.0290691 0.0262847 0.0235903 0.0209868 0.0184813 0.0160686 0.0137756 0.0115967 0.00953944 0.00757232 0.00571881 0.00397205 0.00231807 0.000755596 ];
Precision_SWD = [0.238314 0.238463 0.238681 0.238939 0.239273 0.239692 0.240203 0.240819 0.24154 0.242361 0.243281 0.24429 0.245398 0.246612 0.247918 0.249318 0.250827 0.252444 0.25415 0.255951 0.257848 0.259823 0.261881 0.264036 0.266261 0.26856 0.270916 0.273341 0.275826 0.278371 0.280955 0.28358 0.286254 0.288969 0.291701 0.294471 0.297276 0.30012 0.302998 0.305912 0.308883 0.311908 0.314946 0.318002 0.321107 0.324238 0.327407 0.330589 0.333785 0.33702 0.34028 0.343562 0.346839 0.350141 0.353475 0.356828 0.360182 0.363543 0.366931 0.370338 0.373778 0.377224 0.380674 0.384151 0.387627 0.391098 0.394582 0.398056 0.401547 0.40504 0.40854 0.412048 0.415572 0.419118 0.422694 0.426269 0.429859 0.433466 0.437071 0.440686 0.444316 0.447955 0.451605 0.455247 0.458884 0.462528 0.46616 0.469774 0.473373 0.476968 0.48059 0.484204 0.487816 0.491407 0.494967 0.498504 0.502044 0.505576 0.509091 0.512597 0.516083 0.519551 0.523031 0.526507 0.529984 0.53344 0.536873 0.540284 0.543654 0.547042 0.550366 0.553667 0.556932 0.560172 0.56339 0.566599 0.569788 0.572958 0.576105 0.579236 0.582346 0.58542 0.588505 0.591578 0.594644 0.597692 0.600723 0.603762 0.606757 0.609713 0.612646 0.61556 0.618456 0.621306 0.624174 0.627027 0.629851 0.632627 0.635424 0.638179 0.640948 0.643709 0.646456 0.649214 0.651993 0.65473 0.657412 0.660077 0.662765 0.66541 0.667999 0.670547 0.673128 0.675681 0.678219 0.680808 0.683359 0.685923 0.688409 0.690862 0.693339 0.695739 0.698145 0.70055 0.702903 0.705202 0.707467 0.709685 0.711881 0.714043 0.716211 0.718388 0.720453 0.722496 0.724577 0.726531 0.72848 0.730477 0.732496 0.73452 0.7365 0.738487 0.740406 0.742342 0.744272 0.746174 0.748013 0.749845 0.751586 0.753266 0.754933 0.756658 0.758338 0.75998 0.761715 0.763353 0.764953 0.766514 0.768042 0.769566 0.770996 0.772411 0.773817 0.775287 0.776725 0.778127 0.77956 0.780947 0.782211 0.783465 0.784705 0.785925 0.787072 0.788145 0.78935 0.790323 0.791391 0.792536 0.793674 0.794755 0.795849 0.796911 0.797804 0.798771 0.79977 0.800693 0.801508 0.802299 0.803222 0.804092 0.805027 0.805925 0.806717 0.807285 0.807974 0.808422 0.808688 0.808949 0.809253 0.809399 0.809718 0.810023 0.810216 0.810222 0.81001 0.809543 0.808936 0.80871 0.808375 0.808754 0.809167 0.808988 0.808922 0.809481 0.810374 0.81044 ];
TPR_SWD = [1 0.999953 0.999886 0.999815 0.999732 0.99963 0.999514 0.999388 0.999247 0.999089 0.998915 0.998719 0.998487 0.998232 0.997956 0.997621 0.99728 0.996901 0.996469 0.995998 0.995483 0.994898 0.994234 0.993547 0.992842 0.99209 0.991289 0.990446 0.989564 0.988632 0.987656 0.986617 0.985547 0.984426 0.983248 0.982026 0.980758 0.979482 0.978157 0.976765 0.975323 0.973855 0.972321 0.970725 0.96911 0.967461 0.965769 0.964014 0.962213 0.960343 0.958418 0.956439 0.954414 0.952331 0.950215 0.948064 0.945836 0.943538 0.941183 0.938788 0.936342 0.93383 0.931246 0.928609 0.925895 0.923111 0.92027 0.917362 0.914391 0.911354 0.908251 0.905101 0.901888 0.89864 0.895347 0.892021 0.888624 0.885179 0.88164 0.878049 0.874404 0.870712 0.866972 0.863181 0.859343 0.855457 0.851517 0.847511 0.843419 0.839264 0.835061 0.830784 0.826458 0.822117 0.817723 0.813274 0.808779 0.804226 0.799598 0.794909 0.79013 0.785302 0.780435 0.77547 0.770453 0.765387 0.760265 0.755073 0.749814 0.744505 0.739123 0.733722 0.728302 0.722838 0.717322 0.711861 0.706346 0.700888 0.695364 0.68983 0.684275 0.678668 0.673045 0.667408 0.661787 0.656091 0.65037 0.644658 0.638909 0.633111 0.627256 0.62141 0.615521 0.609625 0.603735 0.597836 0.591912 0.585971 0.580005 0.574015 0.568036 0.562035 0.556031 0.550049 0.544056 0.538036 0.531996 0.525941 0.519896 0.513807 0.507727 0.50164 0.495513 0.489375 0.483251 0.477149 0.471025 0.464921 0.458807 0.452649 0.446501 0.440319 0.434141 0.427944 0.421779 0.415575 0.409336 0.403034 0.396752 0.390472 0.384245 0.378051 0.371845 0.36565 0.359502 0.353303 0.347141 0.341006 0.334902 0.32884 0.322809 0.316815 0.310847 0.304879 0.298956 0.29305 0.287146 0.281314 0.275467 0.269627 0.263801 0.258034 0.252269 0.246583 0.240945 0.235347 0.229837 0.224351 0.218922 0.213549 0.208206 0.202852 0.197553 0.192306 0.187088 0.181889 0.176773 0.171726 0.166673 0.161694 0.15676 0.151863 0.147023 0.142184 0.137426 0.13271 0.128045 0.123482 0.11895 0.11448 0.110023 0.105626 0.101236 0.096903 0.092704 0.0885312 0.084406 0.0803872 0.076413 0.0725259 0.0687051 0.0649484 0.0612671 0.0576431 0.0541176 0.0506776 0.0473357 0.0440765 0.040926 0.0378171 0.0348106 0.0319168 0.0290691 0.0262847 0.0235903 0.0209868 0.0184813 0.0160686 0.0137756 0.0115967 0.00953944 0.00757232 0.00571881 0.00397205 0.00231807 0.000755596 ];
FPR_SWD = [1 0.99905 0.997666 0.996015 0.993904 0.991263 0.98807 0.984272 0.979894 0.974965 0.969507 0.963583 0.957166 0.950233 0.942909 0.935164 0.92699 0.918361 0.909382 0.900094 0.89048 0.880608 0.870458 0.860064 0.849513 0.838801 0.827998 0.817092 0.806101 0.795061 0.784023 0.772977 0.761946 0.750985 0.740127 0.729302 0.718519 0.707808 0.697164 0.686569 0.676004 0.66549 0.6551 0.644839 0.634665 0.624614 0.614649 0.604815 0.595113 0.585477 0.575958 0.566537 0.55724 0.548044 0.538943 0.529971 0.521128 0.512384 0.503717 0.495144 0.486653 0.478275 0.470015 0.461822 0.453746 0.445785 0.437923 0.430187 0.42255 0.415008 0.407567 0.400227 0.392985 0.385829 0.378738 0.371753 0.36485 0.358027 0.351313 0.344697 0.338169 0.331744 0.325408 0.319187 0.313065 0.307041 0.301112 0.295277 0.289527 0.283866 0.278278 0.272783 0.267366 0.26207 0.256877 0.251778 0.246746 0.241793 0.236927 0.232138 0.227432 0.222806 0.218257 0.213774 0.20936 0.205032 0.200783 0.196598 0.192494 0.188439 0.184477 0.180601 0.176796 0.173055 0.169384 0.165785 0.162247 0.158771 0.155363 0.152022 0.148747 0.145542 0.142382 0.139272 0.136228 0.133233 0.130307 0.127426 0.124606 0.121839 0.11911 0.116436 0.113798 0.111218 0.108677 0.10619 0.103747 0.101359 0.0990059 0.0966932 0.0944175 0.0921832 0.0899946 0.0878491 0.0857433 0.0836812 0.0816681 0.0797024 0.0777673 0.0758792 0.0740296 0.0722218 0.0704361 0.0686872 0.0669702 0.0652739 0.0636137 0.0619869 0.060407 0.0588545 0.0573261 0.0558395 0.0543728 0.0529333 0.0515299 0.0501592 0.0488145 0.047498 0.0462101 0.0449514 0.043722 0.0425192 0.0413517 0.0402062 0.0390821 0.0379977 0.0369324 0.0358806 0.0348463 0.0338319 0.0328383 0.0318678 0.030923 0.0300004 0.0290962 0.0282123 0.0273526 0.0265113 0.0256852 0.024884 0.0240989 0.0233217 0.0225652 0.0218267 0.0211012 0.0203975 0.019717 0.0190518 0.0184017 0.0177685 0.0171493 0.0165405 0.0159496 0.0153658 0.0147943 0.014237 0.013694 0.0131677 0.0126554 0.0121558 0.0116708 0.0111971 0.0107393 0.0102902 0.00984955 0.00942872 0.00900969 0.00860153 0.00820055 0.00781138 0.00742734 0.00706311 0.0067121 0.00636758 0.00603637 0.00571795 0.00540645 0.00510394 0.0048062 0.00451918 0.00423719 0.00396889 0.00371385 0.00347446 0.00324039 0.00301766 0.00280498 0.00259991 0.00239781 0.00220312 0.00201333 0.00182904 0.00165343 0.0014871 0.00132723 0.00117498 0.00103148 0.000895964 0.0007646 0.000636261 0.000517525 0.00040837 0.000304674 0.000208931 0.000119717 3.85532e-005 ];
plot(Recall_SWD, Precision_SWD, '--m', 'linewidth', 2);
Recall_HC = [1 0.996132 0.993083 0.989207 0.985003 0.980811 0.975644 0.970631 0.965561 0.960233 0.9543 0.948391 0.942584 0.936576 0.931296 0.924943 0.91928 0.913731 0.907918 0.902414 0.897048 0.891429 0.885735 0.879695 0.874569 0.869585 0.864661 0.859325 0.854219 0.848723 0.84316 0.838169 0.83299 0.827009 0.821396 0.815697 0.810289 0.805422 0.799763 0.794712 0.78982 0.784572 0.778994 0.773953 0.769138 0.764568 0.760257 0.755704 0.751188 0.746463 0.741983 0.737584 0.733058 0.728623 0.723967 0.719258 0.714417 0.709862 0.705485 0.701151 0.696899 0.69252 0.687928 0.683202 0.678773 0.673899 0.669871 0.665187 0.660633 0.655903 0.651661 0.647476 0.643171 0.638832 0.634548 0.630333 0.626102 0.622244 0.618017 0.613861 0.609813 0.605536 0.601422 0.597636 0.593695 0.590026 0.586084 0.581862 0.577953 0.573808 0.570078 0.565981 0.56198 0.558068 0.554334 0.550502 0.546432 0.54195 0.538175 0.534001 0.53043 0.526722 0.523238 0.519765 0.516387 0.512971 0.509675 0.506001 0.502474 0.498782 0.495129 0.491471 0.48805 0.484489 0.480966 0.477803 0.474729 0.471312 0.468093 0.464808 0.46175 0.45866 0.45557 0.452501 0.449267 0.44624 0.442804 0.439591 0.43651 0.433217 0.430056 0.426752 0.423508 0.420517 0.417582 0.414504 0.411648 0.408148 0.405215 0.40223 0.399437 0.396462 0.393319 0.389999 0.386771 0.383242 0.38018 0.37687 0.373662 0.370771 0.36798 0.364708 0.361963 0.359316 0.356513 0.353466 0.350647 0.347704 0.344836 0.341453 0.338419 0.335198 0.332116 0.329481 0.326732 0.324123 0.321241 0.318647 0.315977 0.313119 0.310483 0.30715 0.304059 0.301324 0.298853 0.296301 0.293657 0.290767 0.288386 0.285981 0.283474 0.280688 0.277984 0.275242 0.272773 0.270287 0.267611 0.265096 0.262625 0.25991 0.257152 0.254266 0.25169 0.249115 0.246469 0.244136 0.24103 0.238343 0.23607 0.23382 0.230982 0.228412 0.226003 0.223581 0.221097 0.217978 0.215426 0.212875 0.210337 0.207779 0.205368 0.202879 0.200262 0.197766 0.195143 0.192822 0.190299 0.187805 0.185016 0.18229 0.179416 0.176927 0.174284 0.1713 0.168574 0.165986 0.163069 0.160321 0.157469 0.154349 0.151594 0.148178 0.145362 0.142476 0.139576 0.136677 0.133485 0.130641 0.127188 0.123759 0.120425 0.117118 0.113478 0.109237 0.105101 0.100394 0.0951732 0.0900638 0.0844884 0.0789666 0.0727299 0.0666557 0.0593287 0.0497848 0.0399719 0.0262932 ];
Precision_HC = [0.238314 0.243404 0.248438 0.252048 0.256332 0.259755 0.263352 0.266543 0.269338 0.272712 0.275914 0.279004 0.281959 0.285071 0.287787 0.290208 0.29246 0.294659 0.296933 0.299385 0.301631 0.303736 0.306229 0.308474 0.310823 0.312959 0.314882 0.316906 0.319019 0.321133 0.323281 0.325304 0.327538 0.329074 0.331061 0.333072 0.335207 0.337669 0.339439 0.342186 0.344722 0.346722 0.34864 0.350573 0.352479 0.354652 0.356637 0.358824 0.36104 0.363193 0.364983 0.366623 0.368245 0.369809 0.371263 0.37298 0.374398 0.376258 0.378223 0.379922 0.381607 0.383154 0.384629 0.386221 0.38766 0.388653 0.390172 0.391163 0.392171 0.393431 0.394833 0.396173 0.397848 0.398959 0.40031 0.401306 0.402391 0.40353 0.404505 0.405622 0.406914 0.408183 0.409339 0.410671 0.412311 0.414358 0.416101 0.417256 0.418481 0.419418 0.420538 0.421876 0.422607 0.42419 0.425772 0.427242 0.429125 0.430487 0.432452 0.433251 0.434312 0.435222 0.436685 0.437873 0.439269 0.440773 0.442828 0.443846 0.445335 0.44683 0.44821 0.449354 0.450332 0.451374 0.452458 0.453651 0.454946 0.456231 0.457414 0.458555 0.459777 0.46062 0.461507 0.462374 0.46339 0.464391 0.465189 0.466125 0.466995 0.46862 0.469484 0.470633 0.471772 0.472452 0.473186 0.473867 0.474585 0.47522 0.476111 0.477113 0.478543 0.47945 0.48061 0.481157 0.481733 0.482379 0.482844 0.48326 0.483666 0.484629 0.485258 0.485728 0.486488 0.487808 0.488706 0.489425 0.490137 0.49068 0.49203 0.492338 0.492993 0.493355 0.494006 0.494754 0.495721 0.496687 0.498528 0.499359 0.500333 0.500745 0.501207 0.501361 0.501399 0.501986 0.502727 0.503818 0.504174 0.504455 0.505042 0.505799 0.506778 0.507406 0.508069 0.509375 0.510194 0.510965 0.511215 0.511597 0.511899 0.512655 0.513141 0.513597 0.514309 0.515241 0.515993 0.516871 0.516725 0.51684 0.51784 0.518184 0.519263 0.520091 0.520857 0.521839 0.522871 0.522466 0.522765 0.523019 0.523693 0.524133 0.524274 0.52435 0.524532 0.525053 0.52506 0.52545 0.525723 0.526217 0.527966 0.528261 0.52887 0.529063 0.530079 0.530053 0.531728 0.53273 0.532706 0.533538 0.533561 0.533959 0.53459 0.534744 0.534935 0.534517 0.53454 0.535418 0.5355 0.536213 0.537112 0.537635 0.539633 0.540957 0.541554 0.543322 0.543525 0.544297 0.545608 0.546586 0.545103 0.545827 0.543937 0.542214 0.543461 0.544417 0.544301 0.545477 ];
TPR_HC = [1 0.996132 0.993083 0.989207 0.985003 0.980811 0.975644 0.970631 0.965561 0.960233 0.9543 0.948391 0.942584 0.936576 0.931296 0.924943 0.91928 0.913731 0.907918 0.902414 0.897048 0.891429 0.885735 0.879695 0.874569 0.869585 0.864661 0.859325 0.854219 0.848723 0.84316 0.838169 0.83299 0.827009 0.821396 0.815697 0.810289 0.805422 0.799763 0.794712 0.78982 0.784572 0.778994 0.773953 0.769138 0.764568 0.760257 0.755704 0.751188 0.746463 0.741983 0.737584 0.733058 0.728623 0.723967 0.719258 0.714417 0.709862 0.705485 0.701151 0.696899 0.69252 0.687928 0.683202 0.678773 0.673899 0.669871 0.665187 0.660633 0.655903 0.651661 0.647476 0.643171 0.638832 0.634548 0.630333 0.626102 0.622244 0.618017 0.613861 0.609813 0.605536 0.601422 0.597636 0.593695 0.590026 0.586084 0.581862 0.577953 0.573808 0.570078 0.565981 0.56198 0.558068 0.554334 0.550502 0.546432 0.54195 0.538175 0.534001 0.53043 0.526722 0.523238 0.519765 0.516387 0.512971 0.509675 0.506001 0.502474 0.498782 0.495129 0.491471 0.48805 0.484489 0.480966 0.477803 0.474729 0.471312 0.468093 0.464808 0.46175 0.45866 0.45557 0.452501 0.449267 0.44624 0.442804 0.439591 0.43651 0.433217 0.430056 0.426752 0.423508 0.420517 0.417582 0.414504 0.411648 0.408148 0.405215 0.40223 0.399437 0.396462 0.393319 0.389999 0.386771 0.383242 0.38018 0.37687 0.373662 0.370771 0.36798 0.364708 0.361963 0.359316 0.356513 0.353466 0.350647 0.347704 0.344836 0.341453 0.338419 0.335198 0.332116 0.329481 0.326732 0.324123 0.321241 0.318647 0.315977 0.313119 0.310483 0.30715 0.304059 0.301324 0.298853 0.296301 0.293657 0.290767 0.288386 0.285981 0.283474 0.280688 0.277984 0.275242 0.272773 0.270287 0.267611 0.265096 0.262625 0.25991 0.257152 0.254266 0.25169 0.249115 0.246469 0.244136 0.24103 0.238343 0.23607 0.23382 0.230982 0.228412 0.226003 0.223581 0.221097 0.217978 0.215426 0.212875 0.210337 0.207779 0.205368 0.202879 0.200262 0.197766 0.195143 0.192822 0.190299 0.187805 0.185016 0.18229 0.179416 0.176927 0.174284 0.1713 0.168574 0.165986 0.163069 0.160321 0.157469 0.154349 0.151594 0.148178 0.145362 0.142476 0.139576 0.136677 0.133485 0.130641 0.127188 0.123759 0.120425 0.117118 0.113478 0.109237 0.105101 0.100394 0.0951732 0.0900638 0.0844884 0.0789666 0.0727299 0.0666557 0.0593287 0.0497848 0.0399719 0.0262932 ];
FPR_HC = [1 0.974157 0.954039 0.935536 0.91487 0.897121 0.879294 0.862707 0.847666 0.831882 0.816579 0.802157 0.78834 0.774623 0.762853 0.750819 0.73971 0.728839 0.717655 0.706542 0.696095 0.685774 0.674937 0.66473 0.654878 0.645766 0.636804 0.627901 0.618993 0.609849 0.60096 0.592724 0.584504 0.576447 0.568259 0.559677 0.552032 0.544232 0.536819 0.528536 0.520894 0.513494 0.506328 0.499807 0.493234 0.486483 0.480094 0.473286 0.466933 0.46043 0.454478 0.449055 0.443455 0.438037 0.432615 0.42727 0.421857 0.416091 0.410446 0.405088 0.400265 0.395491 0.390716 0.386001 0.381502 0.377186 0.372746 0.368576 0.364534 0.360069 0.355709 0.351762 0.347206 0.342883 0.338843 0.335095 0.331404 0.32774 0.323966 0.320236 0.316587 0.312788 0.30899 0.305208 0.301147 0.297131 0.293 0.289322 0.286057 0.28278 0.279594 0.276216 0.273155 0.269711 0.266251 0.262931 0.259299 0.255831 0.252435 0.249334 0.246346 0.243466 0.240362 0.237397 0.234255 0.231344 0.228213 0.225436 0.222576 0.21956 0.216665 0.214092 0.211662 0.209211 0.206919 0.204563 0.202395 0.200127 0.197613 0.195162 0.19296 0.191021 0.189044 0.186962 0.184936 0.182841 0.180447 0.178389 0.176315 0.173662 0.171577 0.16913 0.167288 0.165411 0.163564 0.161632 0.159642 0.15788 0.156238 0.154489 0.152789 0.150956 0.148846 0.147076 0.145346 0.143578 0.142085 0.140543 0.138897 0.137264 0.135745 0.134187 0.132654 0.131007 0.129438 0.127658 0.126208 0.124627 0.122919 0.121356 0.119966 0.118528 0.116879 0.115452 0.113914 0.112607 0.110535 0.10925 0.107842 0.106424 0.105155 0.104017 0.102885 0.101625 0.10027 0.098895 0.0977621 0.0964987 0.0952753 0.0940165 0.0927794 0.0915439 0.0901567 0.0885365 0.0874483 0.0864183 0.0853057 0.0842251 0.0832013 0.0819496 0.0808907 0.0799506 0.0788753 0.0777395 0.0767449 0.0757055 0.0748248 0.0739257 0.0727814 0.0719013 0.0707268 0.0696886 0.0686661 0.0676037 0.0665959 0.06577 0.0649063 0.0640063 0.0630288 0.0618499 0.0610288 0.060141 0.0589555 0.0580732 0.0572709 0.0563904 0.05516 0.0542693 0.0532533 0.0522972 0.0510202 0.0502241 0.0492376 0.048295 0.0473213 0.0463831 0.0454855 0.0445979 0.043669 0.0428115 0.0418226 0.0409602 0.039979 0.0391028 0.0380498 0.0369766 0.0360198 0.0349917 0.0340593 0.0325557 0.0315287 0.030299 0.0292282 0.027955 0.0267253 0.0256165 0.0243857 0.0232411 0.0219801 0.0204003 0.018811 0.0169882 0.0152321 0.0133159 0.0105569 0.00658291 ];
plot(Recall_HC, Precision_HC, '--y', 'linewidth', 2);
Recall_RC = [1 0.93363 0.933314 0.932964 0.932473 0.932022 0.931359 0.93058 0.929674 0.928666 0.927627 0.926345 0.92518 0.923506 0.922311 0.921329 0.919742 0.917685 0.916433 0.914741 0.912996 0.91146 0.91034 0.909124 0.907293 0.905633 0.903888 0.902167 0.900033 0.898222 0.896402 0.894736 0.892317 0.89041 0.887759 0.885638 0.883559 0.882066 0.880183 0.878236 0.875719 0.87287 0.871236 0.868193 0.865718 0.863373 0.86114 0.858144 0.855769 0.853033 0.85031 0.848354 0.846228 0.843806 0.840994 0.838402 0.835664 0.832387 0.830322 0.827515 0.825289 0.821993 0.81931 0.816353 0.814045 0.811483 0.808237 0.805557 0.802756 0.799783 0.797424 0.795088 0.791469 0.789189 0.786702 0.783781 0.78115 0.778218 0.776009 0.77307 0.770537 0.767761 0.765161 0.761809 0.758996 0.755252 0.752256 0.747941 0.743769 0.74102 0.737458 0.73423 0.731198 0.727919 0.724953 0.721195 0.718574 0.715224 0.711859 0.708578 0.704449 0.701072 0.698118 0.695826 0.693255 0.690521 0.686465 0.682764 0.679302 0.676437 0.672347 0.669094 0.665514 0.662675 0.658235 0.655396 0.652118 0.649193 0.645759 0.641239 0.638084 0.634297 0.630507 0.626067 0.622846 0.618554 0.615188 0.611843 0.609374 0.606164 0.602445 0.598942 0.59575 0.591028 0.587863 0.582287 0.578105 0.575618 0.571203 0.566859 0.563713 0.560374 0.557723 0.554122 0.55142 0.548556 0.545136 0.542249 0.539062 0.53568 0.532224 0.529017 0.525566 0.522557 0.518986 0.515539 0.511809 0.509005 0.505008 0.501838 0.497786 0.494271 0.491549 0.487587 0.483747 0.48039 0.474401 0.471079 0.466653 0.462885 0.459428 0.455538 0.452103 0.448053 0.444077 0.44045 0.437968 0.434281 0.430235 0.426342 0.422319 0.418809 0.414852 0.411356 0.408021 0.404612 0.400333 0.396588 0.392763 0.389749 0.385082 0.380522 0.377244 0.373033 0.369498 0.366221 0.362032 0.35828 0.354308 0.351378 0.347631 0.344241 0.34021 0.336497 0.333387 0.329493 0.325116 0.319537 0.315791 0.311763 0.308478 0.303262 0.29882 0.294713 0.289434 0.284925 0.278246 0.273715 0.268881 0.264121 0.259659 0.255095 0.249604 0.245649 0.240125 0.233878 0.228761 0.223653 0.218613 0.21311 0.208673 0.203756 0.197993 0.193699 0.188838 0.185223 0.179933 0.175696 0.171188 0.166998 0.161718 0.15644 0.14916 0.14317 0.136266 0.130786 0.124618 0.119214 0.114552 0.107824 0.103671 0.0987318 0.0938664 0.0888186 0.0846725 0.0798576 ];
Precision_RC = [0.238314 0.413176 0.417829 0.422654 0.42787 0.432442 0.436832 0.44135 0.446201 0.451036 0.455999 0.462161 0.466952 0.472195 0.477282 0.482662 0.488208 0.492979 0.497787 0.503061 0.507696 0.512733 0.517737 0.522991 0.528119 0.532469 0.536682 0.540757 0.544941 0.550003 0.553567 0.557718 0.562035 0.565754 0.569156 0.573672 0.577277 0.580803 0.584624 0.588325 0.591707 0.594457 0.598429 0.6018 0.605473 0.608966 0.612276 0.615255 0.618381 0.621342 0.62431 0.627516 0.6299 0.632631 0.635054 0.638179 0.640856 0.643144 0.645633 0.648518 0.651741 0.654199 0.657435 0.660123 0.662311 0.665201 0.667877 0.670392 0.672628 0.674915 0.678259 0.681071 0.683284 0.685484 0.688078 0.69045 0.692645 0.695431 0.697821 0.699783 0.702284 0.704796 0.70723 0.709876 0.712078 0.713272 0.715654 0.71724 0.719962 0.722575 0.724574 0.726725 0.72865 0.730861 0.73256 0.734355 0.736704 0.738952 0.741358 0.743039 0.74436 0.746471 0.747924 0.749584 0.751499 0.753803 0.754616 0.756607 0.758843 0.760583 0.762453 0.764794 0.766311 0.767406 0.769086 0.7707 0.771911 0.773373 0.774261 0.775518 0.776595 0.777639 0.778384 0.77926 0.780079 0.780929 0.781676 0.782739 0.784213 0.785248 0.786629 0.788248 0.789448 0.79009 0.791294 0.79285 0.793666 0.795058 0.795554 0.796745 0.798334 0.799765 0.801029 0.802786 0.804983 0.806146 0.807786 0.808964 0.81026 0.811503 0.813412 0.814794 0.816167 0.817701 0.818318 0.81986 0.820829 0.821934 0.82275 0.823653 0.824968 0.826085 0.828046 0.82845 0.829519 0.829951 0.830738 0.832523 0.83352 0.834007 0.835195 0.836403 0.836862 0.836941 0.837248 0.838198 0.83936 0.840047 0.84057 0.840846 0.841028 0.842843 0.843838 0.844708 0.844979 0.845642 0.846278 0.847452 0.848444 0.849371 0.850872 0.851676 0.851722 0.851822 0.851693 0.852469 0.852695 0.853127 0.85357 0.854021 0.854511 0.855268 0.856225 0.857383 0.85737 0.857131 0.857275 0.857836 0.857653 0.857035 0.857129 0.857637 0.85786 0.858881 0.858152 0.857523 0.858522 0.858875 0.858437 0.858182 0.858179 0.858525 0.858125 0.860113 0.860483 0.859804 0.859954 0.859549 0.858538 0.861244 0.861544 0.861984 0.862824 0.863271 0.864635 0.864153 0.86416 0.863647 0.863617 0.864528 0.864627 0.865004 0.862358 0.86298 0.865103 0.86562 0.860867 0.860613 0.860008 0.860319 0.85991 0.85941 0.858546 0.857643 0.85784 0.85725 ];
TPR_RC = [1 0.93363 0.933314 0.932964 0.932473 0.932022 0.931359 0.93058 0.929674 0.928666 0.927627 0.926345 0.92518 0.923506 0.922311 0.921329 0.919742 0.917685 0.916433 0.914741 0.912996 0.91146 0.91034 0.909124 0.907293 0.905633 0.903888 0.902167 0.900033 0.898222 0.896402 0.894736 0.892317 0.89041 0.887759 0.885638 0.883559 0.882066 0.880183 0.878236 0.875719 0.87287 0.871236 0.868193 0.865718 0.863373 0.86114 0.858144 0.855769 0.853033 0.85031 0.848354 0.846228 0.843806 0.840994 0.838402 0.835664 0.832387 0.830322 0.827515 0.825289 0.821993 0.81931 0.816353 0.814045 0.811483 0.808237 0.805557 0.802756 0.799783 0.797424 0.795088 0.791469 0.789189 0.786702 0.783781 0.78115 0.778218 0.776009 0.77307 0.770537 0.767761 0.765161 0.761809 0.758996 0.755252 0.752256 0.747941 0.743769 0.74102 0.737458 0.73423 0.731198 0.727919 0.724953 0.721195 0.718574 0.715224 0.711859 0.708578 0.704449 0.701072 0.698118 0.695826 0.693255 0.690521 0.686465 0.682764 0.679302 0.676437 0.672347 0.669094 0.665514 0.662675 0.658235 0.655396 0.652118 0.649193 0.645759 0.641239 0.638084 0.634297 0.630507 0.626067 0.622846 0.618554 0.615188 0.611843 0.609374 0.606164 0.602445 0.598942 0.59575 0.591028 0.587863 0.582287 0.578105 0.575618 0.571203 0.566859 0.563713 0.560374 0.557723 0.554122 0.55142 0.548556 0.545136 0.542249 0.539062 0.53568 0.532224 0.529017 0.525566 0.522557 0.518986 0.515539 0.511809 0.509005 0.505008 0.501838 0.497786 0.494271 0.491549 0.487587 0.483747 0.48039 0.474401 0.471079 0.466653 0.462885 0.459428 0.455538 0.452103 0.448053 0.444077 0.44045 0.437968 0.434281 0.430235 0.426342 0.422319 0.418809 0.414852 0.411356 0.408021 0.404612 0.400333 0.396588 0.392763 0.389749 0.385082 0.380522 0.377244 0.373033 0.369498 0.366221 0.362032 0.35828 0.354308 0.351378 0.347631 0.344241 0.34021 0.336497 0.333387 0.329493 0.325116 0.319537 0.315791 0.311763 0.308478 0.303262 0.29882 0.294713 0.289434 0.284925 0.278246 0.273715 0.268881 0.264121 0.259659 0.255095 0.249604 0.245649 0.240125 0.233878 0.228761 0.223653 0.218613 0.21311 0.208673 0.203756 0.197993 0.193699 0.188838 0.185223 0.179933 0.175696 0.171188 0.166998 0.161718 0.15644 0.14916 0.14317 0.136266 0.130786 0.124618 0.119214 0.114552 0.107824 0.103671 0.0987318 0.0938664 0.0888186 0.0846725 0.0798576 ];
FPR_RC = [1 0.410972 0.40425 0.397793 0.391074 0.384859 0.378396 0.371831 0.365427 0.359015 0.352773 0.346236 0.340724 0.334965 0.329259 0.323595 0.31794 0.312816 0.307692 0.302832 0.298221 0.293444 0.288824 0.283941 0.279236 0.275307 0.271184 0.267346 0.263478 0.259019 0.255551 0.252237 0.248361 0.245041 0.241821 0.238124 0.234777 0.23153 0.228424 0.225496 0.22255 0.220044 0.216923 0.214101 0.210979 0.208439 0.205533 0.202672 0.199853 0.197202 0.194787 0.192143 0.18992 0.187115 0.184699 0.182185 0.179573 0.1772 0.175063 0.172658 0.170217 0.168077 0.165672 0.163281 0.161302 0.159161 0.157043 0.1548 0.152746 0.150636 0.148371 0.146471 0.144519 0.1427 0.140791 0.139017 0.137384 0.135388 0.133477 0.13191 0.13002 0.128203 0.1263 0.124558 0.122674 0.121114 0.119189 0.117461 0.115615 0.11361 0.111813 0.110048 0.108586 0.107099 0.105629 0.104033 0.1024 0.100705 0.0993613 0.0980399 0.0967466 0.0952886 0.0939956 0.0925799 0.0911155 0.0896999 0.0885905 0.0871453 0.0857747 0.0846491 0.0834768 0.0822219 0.0810106 0.0801689 0.0788369 0.0778436 0.0768364 0.0758572 0.0749444 0.0738758 0.0729284 0.0719475 0.0711904 0.0701206 0.0692081 0.0682016 0.0673601 0.0665036 0.0654654 0.0645193 0.0634749 0.0623591 0.0611317 0.0601827 0.0592333 0.0578266 0.0568366 0.0557953 0.0550986 0.0542142 0.0531049 0.0522505 0.0513504 0.0503605 0.0494063 0.0485662 0.0478641 0.0471038 0.0462627 0.0455171 0.0445266 0.0437232 0.042908 0.0421551 0.0414217 0.0406601 0.0397704 0.0391676 0.0385727 0.0380293 0.0372777 0.036675 0.0359627 0.0352084 0.0346158 0.0340935 0.0335216 0.0328812 0.0321765 0.0314607 0.0307316 0.0301512 0.0296501 0.0292085 0.0286741 0.028187 0.0277948 0.0273241 0.0269216 0.0264182 0.0259334 0.0254197 0.0248747 0.0243181 0.0239928 0.0236576 0.0231997 0.0227293 0.0222096 0.0216879 0.0211281 0.0206278 0.020267 0.0195825 0.0191518 0.018703 0.0183201 0.0180389 0.0175527 0.017279 0.0168957 0.016478 0.0158867 0.0153199 0.0148225 0.0145206 0.0141795 0.0137572 0.0134832 0.013203 0.0129523 0.012638 0.0123378 0.0120215 0.0116757 0.0112886 0.0109766 0.0107209 0.0104155 0.0101752 0.009915 0.00960007 0.00920516 0.00893164 0.00853474 0.00832033 0.00812994 0.00788586 0.00755823 0.00715495 0.00688136 0.00672331 0.00652927 0.00633439 0.00598809 0.00566074 0.00546466 0.00523497 0.00499492 0.00487938 0.00474314 0.00452637 0.00438643 0.00401196 0.00376683 0.00354125 0.00342727 0.00319685 0.00309814 0.00288184 0.0026181 0.00247615 0.00237252 0.00227958 0.00213999 0.00202347 ];
plot(Recall_RC, Precision_RC, 'k', 'linewidth', 1);
Recall_SEG = [1 0.986414 0.986413 0.986413 0.986412 0.986412 0.986411 0.98641 0.986409 0.986408 0.986407 0.986405 0.986404 0.986403 0.986402 0.9864 0.986399 0.986397 0.986395 0.986392 0.986389 0.986386 0.986383 0.986378 0.986373 0.986369 0.986362 0.986353 0.986344 0.986334 0.986323 0.98631 0.986298 0.986283 0.986267 0.986252 0.986236 0.986212 0.986186 0.986158 0.986127 0.986082 0.986031 0.985983 0.98592 0.98584 0.985762 0.985672 0.985567 0.985452 0.985317 0.985147 0.984923 0.984634 0.984296 0.983864 0.983201 0.98214 0.98059 0.978634 0.97619 0.973538 0.97051 0.96729 0.963523 0.959275 0.954996 0.950298 0.945391 0.940231 0.934769 0.92913 0.923325 0.917224 0.9108 0.904166 0.897125 0.889665 0.882078 0.874454 0.866698 0.858893 0.851095 0.843811 0.835949 0.828087 0.820373 0.812707 0.804975 0.797295 0.789502 0.781745 0.773704 0.765328 0.757252 0.749475 0.742055 0.734665 0.727199 0.719899 0.712753 0.705596 0.698355 0.691246 0.683973 0.677176 0.670028 0.663287 0.656583 0.649779 0.643169 0.636384 0.629737 0.622971 0.616483 0.609899 0.603894 0.597691 0.591774 0.585865 0.580064 0.57394 0.567727 0.561963 0.556103 0.550671 0.545201 0.539628 0.534387 0.529148 0.523692 0.518404 0.513027 0.507568 0.502435 0.497339 0.492049 0.487204 0.482249 0.477225 0.472287 0.467558 0.462577 0.457821 0.453229 0.448595 0.44404 0.439188 0.434697 0.430269 0.426042 0.421644 0.417372 0.413133 0.408975 0.404553 0.400046 0.39596 0.391675 0.387476 0.383263 0.379251 0.375069 0.370903 0.367026 0.363266 0.359332 0.355629 0.352001 0.348505 0.345007 0.341535 0.338125 0.334899 0.331423 0.327888 0.324874 0.321821 0.318623 0.315681 0.312591 0.309489 0.306407 0.303169 0.300224 0.297374 0.294355 0.291327 0.288361 0.285101 0.282191 0.279171 0.276238 0.273328 0.269788 0.266601 0.263916 0.260965 0.258034 0.254913 0.251359 0.248418 0.245262 0.242433 0.239298 0.236485 0.233404 0.230911 0.228072 0.225199 0.222312 0.219424 0.216791 0.214088 0.211119 0.208777 0.205997 0.203375 0.200398 0.197427 0.193949 0.191065 0.188287 0.185589 0.18278 0.179926 0.17731 0.174637 0.171941 0.169119 0.166176 0.162748 0.160208 0.15747 0.154725 0.151889 0.14913 0.145784 0.142463 0.139077 0.135878 0.133067 0.129955 0.126843 0.123572 0.12019 0.116755 0.113474 0.109398 0.105289 0.101262 0.0970736 0.0920945 0.0859044 0.0780032 0.0660854 ];
Precision_SEG = [0.238314 0.268402 0.268403 0.268405 0.268407 0.26841 0.268413 0.268416 0.26842 0.268425 0.268429 0.268437 0.268445 0.268454 0.268464 0.268473 0.268484 0.268496 0.268509 0.268524 0.268538 0.268558 0.268579 0.2686 0.268626 0.268652 0.268684 0.268717 0.268753 0.268793 0.26884 0.268889 0.26894 0.269001 0.26908 0.269165 0.269253 0.269348 0.269472 0.269589 0.269722 0.269866 0.270026 0.270207 0.270418 0.270655 0.270936 0.271255 0.271629 0.27209 0.272578 0.273177 0.273915 0.274827 0.27592 0.277248 0.278874 0.2808 0.283204 0.286099 0.289087 0.292291 0.295674 0.299213 0.302847 0.306718 0.310938 0.315285 0.319852 0.324452 0.32931 0.334002 0.338973 0.343974 0.348856 0.3539 0.358833 0.363813 0.36893 0.373665 0.379194 0.384235 0.388995 0.393773 0.398563 0.402942 0.407499 0.412304 0.417116 0.422467 0.426885 0.431548 0.436738 0.441524 0.4462 0.450643 0.455179 0.459642 0.464104 0.468607 0.472798 0.477047 0.481676 0.485816 0.489878 0.494063 0.49787 0.502055 0.505761 0.509909 0.513492 0.517037 0.52109 0.524973 0.529044 0.532231 0.535553 0.538791 0.542032 0.54543 0.548653 0.551667 0.554778 0.557876 0.561108 0.563824 0.567252 0.570829 0.573496 0.576581 0.579423 0.582325 0.58517 0.587474 0.590484 0.593443 0.595708 0.59827 0.600523 0.602902 0.605148 0.607823 0.610338 0.611853 0.614124 0.616385 0.61867 0.620208 0.622607 0.624637 0.626724 0.629 0.63107 0.632715 0.634288 0.635491 0.636349 0.638539 0.639662 0.640927 0.641996 0.643173 0.644283 0.644976 0.646173 0.647434 0.648211 0.649369 0.650161 0.650969 0.651719 0.652906 0.654047 0.6552 0.656138 0.656891 0.65836 0.659782 0.660974 0.662504 0.663592 0.664706 0.66575 0.666326 0.667624 0.668186 0.668801 0.669228 0.669677 0.670454 0.670891 0.671361 0.671131 0.671253 0.671368 0.671436 0.671892 0.672353 0.673034 0.67278 0.672621 0.673868 0.673823 0.674004 0.674042 0.673857 0.67377 0.674368 0.6746 0.67513 0.676029 0.676467 0.676321 0.67652 0.676576 0.676953 0.677801 0.67799 0.677674 0.677699 0.677525 0.677202 0.677008 0.676704 0.675999 0.675475 0.674938 0.674759 0.674143 0.674516 0.674869 0.673563 0.673003 0.672385 0.671588 0.671274 0.671037 0.672001 0.67139 0.671235 0.670662 0.671204 0.67153 0.671334 0.670964 0.670329 0.668263 0.665996 0.664711 0.661765 0.659348 0.656235 0.655005 0.652434 0.643892 0.631314 ];
TPR_SEG = [1 0.986414 0.986413 0.986413 0.986412 0.986412 0.986411 0.98641 0.986409 0.986408 0.986407 0.986405 0.986404 0.986403 0.986402 0.9864 0.986399 0.986397 0.986395 0.986392 0.986389 0.986386 0.986383 0.986378 0.986373 0.986369 0.986362 0.986353 0.986344 0.986334 0.986323 0.98631 0.986298 0.986283 0.986267 0.986252 0.986236 0.986212 0.986186 0.986158 0.986127 0.986082 0.986031 0.985983 0.98592 0.98584 0.985762 0.985672 0.985567 0.985452 0.985317 0.985147 0.984923 0.984634 0.984296 0.983864 0.983201 0.98214 0.98059 0.978634 0.97619 0.973538 0.97051 0.96729 0.963523 0.959275 0.954996 0.950298 0.945391 0.940231 0.934769 0.92913 0.923325 0.917224 0.9108 0.904166 0.897125 0.889665 0.882078 0.874454 0.866698 0.858893 0.851095 0.843811 0.835949 0.828087 0.820373 0.812707 0.804975 0.797295 0.789502 0.781745 0.773704 0.765328 0.757252 0.749475 0.742055 0.734665 0.727199 0.719899 0.712753 0.705596 0.698355 0.691246 0.683973 0.677176 0.670028 0.663287 0.656583 0.649779 0.643169 0.636384 0.629737 0.622971 0.616483 0.609899 0.603894 0.597691 0.591774 0.585865 0.580064 0.57394 0.567727 0.561963 0.556103 0.550671 0.545201 0.539628 0.534387 0.529148 0.523692 0.518404 0.513027 0.507568 0.502435 0.497339 0.492049 0.487204 0.482249 0.477225 0.472287 0.467558 0.462577 0.457821 0.453229 0.448595 0.44404 0.439188 0.434697 0.430269 0.426042 0.421644 0.417372 0.413133 0.408975 0.404553 0.400046 0.39596 0.391675 0.387476 0.383263 0.379251 0.375069 0.370903 0.367026 0.363266 0.359332 0.355629 0.352001 0.348505 0.345007 0.341535 0.338125 0.334899 0.331423 0.327888 0.324874 0.321821 0.318623 0.315681 0.312591 0.309489 0.306407 0.303169 0.300224 0.297374 0.294355 0.291327 0.288361 0.285101 0.282191 0.279171 0.276238 0.273328 0.269788 0.266601 0.263916 0.260965 0.258034 0.254913 0.251359 0.248418 0.245262 0.242433 0.239298 0.236485 0.233404 0.230911 0.228072 0.225199 0.222312 0.219424 0.216791 0.214088 0.211119 0.208777 0.205997 0.203375 0.200398 0.197427 0.193949 0.191065 0.188287 0.185589 0.18278 0.179926 0.17731 0.174637 0.171941 0.169119 0.166176 0.162748 0.160208 0.15747 0.154725 0.151889 0.14913 0.145784 0.142463 0.139077 0.135878 0.133067 0.129955 0.126843 0.123572 0.12019 0.116755 0.113474 0.109398 0.105289 0.101262 0.0970736 0.0920945 0.0859044 0.0780032 0.0660854 ];
FPR_SEG = [1 0.829861 0.829857 0.82985 0.829841 0.829829 0.829816 0.829803 0.829787 0.829765 0.829745 0.829715 0.829678 0.829639 0.829594 0.829554 0.829507 0.829453 0.829398 0.829331 0.829266 0.829175 0.829082 0.828985 0.828868 0.828749 0.828608 0.828457 0.828297 0.828121 0.827917 0.8277 0.827474 0.827206 0.82687 0.826502 0.826116 0.825694 0.825178 0.824663 0.824083 0.823434 0.822718 0.821908 0.820953 0.819892 0.818643 0.817211 0.815562 0.813572 0.811413 0.808775 0.805433 0.801222 0.796184 0.790109 0.78275 0.774424 0.764552 0.753385 0.742068 0.73018 0.71776 0.705116 0.691926 0.678244 0.664177 0.649752 0.635303 0.62102 0.606617 0.592327 0.577819 0.56335 0.549309 0.535328 0.521598 0.507746 0.494061 0.481125 0.467837 0.455216 0.443081 0.431296 0.419909 0.408919 0.39808 0.387146 0.37639 0.365406 0.355194 0.345247 0.335401 0.325751 0.316456 0.307585 0.298734 0.289993 0.281729 0.273682 0.265955 0.258277 0.250579 0.243271 0.236256 0.229549 0.223153 0.216594 0.210601 0.204435 0.198538 0.192785 0.187139 0.181765 0.176386 0.17144 0.166529 0.161843 0.157364 0.152881 0.148646 0.144445 0.140364 0.136573 0.132697 0.129105 0.125423 0.121798 0.118631 0.115419 0.11229 0.10933 0.106456 0.103797 0.100981 0.0980959 0.0955915 0.0931016 0.0906888 0.0882407 0.0859251 0.0836029 0.0814097 0.0793748 0.0772968 0.0753056 0.0733386 0.0715209 0.0696 0.0678887 0.0661743 0.0645159 0.06291 0.061363 0.0598672 0.0585036 0.0571189 0.0557923 0.0544959 0.0531908 0.0519317 0.0507043 0.04951 0.0483216 0.0471978 0.0461193 0.0450351 0.043963 0.0429224 0.0419541 0.0409569 0.0399663 0.0389884 0.0380516 0.0371869 0.0363537 0.0355223 0.0347439 0.0339171 0.0331246 0.0323608 0.0316157 0.0308682 0.0301671 0.0294524 0.0288107 0.0282013 0.0275695 0.0269854 0.0263927 0.0258418 0.0253127 0.0247474 0.0241862 0.0236452 0.0231319 0.0226055 0.0220332 0.0214959 0.0210291 0.0205883 0.0201485 0.0196454 0.0192267 0.0187985 0.0183962 0.0179598 0.0175706 0.0171807 0.0167974 0.0163999 0.0159967 0.0156541 0.0152659 0.0148723 0.0145191 0.0141619 0.0138294 0.0134994 0.0131792 0.0127548 0.0124334 0.0121243 0.0118094 0.0115097 0.0112125 0.010925 0.0106324 0.0103376 0.0100657 0.0097785 0.00949438 0.00919726 0.00891311 0.0086211 0.0083595 0.00811593 0.00784803 0.0075932 0.00732235 0.00706284 0.00680665 0.00655389 0.00629079 0.00606424 0.00577497 0.00551976 0.00530486 0.00498155 0.00476953 0.0045452 0.00426617 0.00395851 0.00359559 0.00315084 0.00262449 ];
plot(Recall_SEG, Precision_SEG, 'b', 'linewidth', 1);
Recall_MSS = [1 0.991378 0.972661 0.954103 0.936273 0.919009 0.902255 0.885938 0.869947 0.854297 0.839094 0.824265 0.809652 0.795332 0.781311 0.767583 0.754049 0.740738 0.727772 0.715078 0.702669 0.690491 0.678614 0.667016 0.65571 0.644582 0.633658 0.622897 0.612346 0.602019 0.591923 0.582062 0.57242 0.563018 0.553791 0.544745 0.535921 0.527284 0.518823 0.510528 0.502421 0.49448 0.486629 0.478933 0.471358 0.463949 0.456672 0.449508 0.442437 0.435511 0.428692 0.421912 0.415298 0.408788 0.402396 0.396089 0.389916 0.383846 0.377895 0.372034 0.366242 0.360541 0.35493 0.349424 0.344021 0.33868 0.333392 0.328217 0.323091 0.318058 0.313111 0.308244 0.303446 0.298696 0.293998 0.289385 0.284861 0.280359 0.275923 0.271531 0.26719 0.262912 0.258692 0.254534 0.25045 0.246424 0.242471 0.238549 0.2347 0.230893 0.227158 0.223455 0.219803 0.216216 0.212647 0.209117 0.205634 0.202181 0.198778 0.195426 0.192125 0.188873 0.185656 0.182523 0.179449 0.176432 0.173471 0.170536 0.167646 0.164774 0.161963 0.159182 0.156418 0.153692 0.150987 0.148353 0.145788 0.143239 0.140699 0.138204 0.135742 0.133278 0.13087 0.1285 0.126137 0.123824 0.121553 0.119314 0.117122 0.114955 0.112816 0.110693 0.108597 0.106532 0.104481 0.102457 0.100471 0.0984759 0.0965412 0.0946291 0.0927395 0.0908814 0.0890805 0.0873138 0.0855472 0.0838254 0.0821424 0.0804671 0.0788206 0.0772007 0.0756246 0.0740698 0.0725402 0.0710269 0.0695399 0.0680804 0.0666267 0.0652081 0.0637935 0.0624051 0.0610393 0.0596888 0.0583586 0.0570669 0.0557803 0.0545098 0.0532608 0.052023 0.0507933 0.0495939 0.0484066 0.0472388 0.0460831 0.0449354 0.0438103 0.04271 0.0416302 0.0405668 0.039537 0.0385173 0.0375328 0.0365424 0.035577 0.0346061 0.0336768 0.0327609 0.0318642 0.0309943 0.0301389 0.0292924 0.0284663 0.0276567 0.0268679 0.0261093 0.0253472 0.0246073 0.0238825 0.0231603 0.0224573 0.0217639 0.0210859 0.0204314 0.0197743 0.0191196 0.018489 0.0178742 0.0172613 0.0166659 0.016085 0.0155095 0.0149435 0.0143883 0.0138381 0.013303 0.0127731 0.0122474 0.0117559 0.0112718 0.0107943 0.0103245 0.0098686 0.00941904 0.00898353 0.00856061 0.00814291 0.00773502 0.00732423 0.00693926 0.00655407 0.00617098 0.00579585 0.00543405 0.00508782 0.00474388 0.00441629 0.00409935 0.00378702 0.00349164 0.003206 0.00291388 0.00264015 0.00239422 0.00214654 0.00191497 0.00168934 0.00147078 0.00126335 0.00107023 0.000893221 0.000720416 0.000557085 0.000420514 0.000298437 0.000192119 0.000108479 5.47908e-005 ];
Precision_MSS = [0.238314 0.255766 0.274057 0.2889 0.301967 0.314 0.325229 0.335901 0.346122 0.355929 0.365369 0.374413 0.383068 0.391442 0.399556 0.40726 0.414646 0.421707 0.42861 0.435329 0.441827 0.448155 0.454307 0.460277 0.466065 0.471695 0.477175 0.482444 0.487528 0.49246 0.497224 0.50186 0.50633 0.510673 0.514894 0.518931 0.522858 0.526694 0.530403 0.53401 0.537462 0.540873 0.544101 0.547259 0.550341 0.553368 0.556302 0.559214 0.562 0.564774 0.56747 0.570069 0.57262 0.575089 0.577534 0.579892 0.582245 0.584488 0.586751 0.588999 0.591135 0.593268 0.595411 0.597487 0.599507 0.601466 0.603398 0.605318 0.607162 0.608979 0.610799 0.612536 0.614251 0.615891 0.617477 0.619085 0.620666 0.622114 0.623516 0.624908 0.626268 0.627592 0.628907 0.630115 0.631319 0.632583 0.633728 0.634843 0.635943 0.636988 0.638074 0.639013 0.639906 0.640858 0.64186 0.642874 0.643868 0.644764 0.645657 0.64654 0.647359 0.648043 0.648673 0.649298 0.649853 0.650471 0.650985 0.651489 0.652073 0.652763 0.653474 0.653971 0.654397 0.654735 0.654941 0.655309 0.655935 0.656625 0.657162 0.657745 0.658266 0.658762 0.659293 0.659662 0.65998 0.660282 0.660567 0.660987 0.661428 0.661793 0.662174 0.662434 0.662704 0.663027 0.663171 0.663436 0.663489 0.66342 0.663475 0.663491 0.663662 0.663788 0.664016 0.664232 0.664471 0.664678 0.664858 0.665127 0.66505 0.665124 0.665171 0.66509 0.664869 0.664501 0.664324 0.664247 0.663899 0.663751 0.663519 0.663443 0.663132 0.662899 0.662683 0.662529 0.662147 0.661881 0.661421 0.661241 0.66096 0.660915 0.660661 0.660414 0.660023 0.659521 0.658877 0.658454 0.657942 0.657581 0.657128 0.656609 0.65637 0.656095 0.655794 0.655517 0.654927 0.654289 0.653858 0.653392 0.652847 0.652196 0.651612 0.651415 0.650934 0.650404 0.650117 0.649619 0.649233 0.649314 0.649278 0.648978 0.648651 0.648445 0.648054 0.647721 0.647457 0.647109 0.646876 0.646505 0.645913 0.645336 0.644461 0.643933 0.643084 0.64203 0.641059 0.63972 0.6386 0.63754 0.636391 0.635437 0.634243 0.632666 0.631746 0.63101 0.630713 0.630077 0.629561 0.629155 0.62876 0.628333 0.628013 0.62758 0.627622 0.62785 0.62751 0.626991 0.626588 0.626261 0.624942 0.624002 0.622994 0.622062 0.62134 0.621482 0.621667 0.621412 0.62123 0.621468 0.620864 0.620862 0.620558 0.621428 0.622019 0.622352 0.620813 0.6205 ];
TPR_MSS = [1 0.991378 0.972661 0.954103 0.936273 0.919009 0.902255 0.885938 0.869947 0.854297 0.839094 0.824265 0.809652 0.795332 0.781311 0.767583 0.754049 0.740738 0.727772 0.715078 0.702669 0.690491 0.678614 0.667016 0.65571 0.644582 0.633658 0.622897 0.612346 0.602019 0.591923 0.582062 0.57242 0.563018 0.553791 0.544745 0.535921 0.527284 0.518823 0.510528 0.502421 0.49448 0.486629 0.478933 0.471358 0.463949 0.456672 0.449508 0.442437 0.435511 0.428692 0.421912 0.415298 0.408788 0.402396 0.396089 0.389916 0.383846 0.377895 0.372034 0.366242 0.360541 0.35493 0.349424 0.344021 0.33868 0.333392 0.328217 0.323091 0.318058 0.313111 0.308244 0.303446 0.298696 0.293998 0.289385 0.284861 0.280359 0.275923 0.271531 0.26719 0.262912 0.258692 0.254534 0.25045 0.246424 0.242471 0.238549 0.2347 0.230893 0.227158 0.223455 0.219803 0.216216 0.212647 0.209117 0.205634 0.202181 0.198778 0.195426 0.192125 0.188873 0.185656 0.182523 0.179449 0.176432 0.173471 0.170536 0.167646 0.164774 0.161963 0.159182 0.156418 0.153692 0.150987 0.148353 0.145788 0.143239 0.140699 0.138204 0.135742 0.133278 0.13087 0.1285 0.126137 0.123824 0.121553 0.119314 0.117122 0.114955 0.112816 0.110693 0.108597 0.106532 0.104481 0.102457 0.100471 0.0984759 0.0965412 0.0946291 0.0927395 0.0908814 0.0890805 0.0873138 0.0855472 0.0838254 0.0821424 0.0804671 0.0788206 0.0772007 0.0756246 0.0740698 0.0725402 0.0710269 0.0695399 0.0680804 0.0666267 0.0652081 0.0637935 0.0624051 0.0610393 0.0596888 0.0583586 0.0570669 0.0557803 0.0545098 0.0532608 0.052023 0.0507933 0.0495939 0.0484066 0.0472388 0.0460831 0.0449354 0.0438103 0.04271 0.0416302 0.0405668 0.039537 0.0385173 0.0375328 0.0365424 0.035577 0.0346061 0.0336768 0.0327609 0.0318642 0.0309943 0.0301389 0.0292924 0.0284663 0.0276567 0.0268679 0.0261093 0.0253472 0.0246073 0.0238825 0.0231603 0.0224573 0.0217639 0.0210859 0.0204314 0.0197743 0.0191196 0.018489 0.0178742 0.0172613 0.0166659 0.016085 0.0155095 0.0149435 0.0143883 0.0138381 0.013303 0.0127731 0.0122474 0.0117559 0.0112718 0.0107943 0.0103245 0.0098686 0.00941904 0.00898353 0.00856061 0.00814291 0.00773502 0.00732423 0.00693926 0.00655407 0.00617098 0.00579585 0.00543405 0.00508782 0.00474388 0.00441629 0.00409935 0.00378702 0.00349164 0.003206 0.00291388 0.00264015 0.00239422 0.00214654 0.00191497 0.00168934 0.00147078 0.00126335 0.00107023 0.000893221 0.000720416 0.000557085 0.000420514 0.000298437 0.000192119 0.000108479 5.47908e-005 ];
FPR_MSS = [1 0.900446 0.80448 0.735454 0.679788 0.632522 0.591429 0.55512 0.52254 0.49312 0.466381 0.441963 0.419534 0.39881 0.379608 0.361821 0.345281 0.329861 0.315364 0.301766 0.288988 0.276942 0.265588 0.254845 0.244708 0.235098 0.225967 0.217312 0.209093 0.201292 0.19385 0.186783 0.180045 0.173637 0.167522 0.161678 0.156099 0.150748 0.145623 0.140719 0.136044 0.131551 0.127253 0.123138 0.119179 0.115376 0.111717 0.108193 0.104803 0.101525 0.0983628 0.0953186 0.0923908 0.0895711 0.0868388 0.0842191 0.0816805 0.0792377 0.0768708 0.0745885 0.072378 0.0702345 0.0681675 0.066166 0.0642384 0.0623687 0.0605572 0.0587998 0.0570932 0.0554339 0.0538304 0.0522846 0.0507838 0.0493341 0.0479249 0.0465557 0.0452364 0.0439594 0.0427196 0.0415097 0.0403364 0.0392012 0.0380939 0.0370377 0.0360133 0.0350008 0.0340304 0.0330856 0.0321668 0.0312756 0.0304092 0.0295681 0.0287428 0.0279436 0.0271642 0.0264037 0.0256683 0.0249548 0.0242594 0.0235891 0.0229398 0.0223092 0.0216996 0.0211085 0.0205346 0.0199783 0.0194393 0.018915 0.0184042 0.0179038 0.0174209 0.0169551 0.0164999 0.0160582 0.0156327 0.0152139 0.0148076 0.0144115 0.0140282 0.0136516 0.0132893 0.0129315 0.0125842 0.0122441 0.0119158 0.0115935 0.0112814 0.0109721 0.0106761 0.010382 0.0100975 0.00982262 0.00955117 0.00928886 0.00903387 0.00878332 0.0085444 0.00831123 0.00808021 0.00785576 0.00763489 0.00742442 0.00721811 0.00701943 0.00682385 0.00663388 0.00645133 0.0062706 0.00609727 0.00592607 0.00575861 0.00559898 0.00544434 0.00529296 0.00514648 0.00500288 0.00486441 0.00472995 0.00459973 0.00446922 0.00434264 0.00422098 0.00410172 0.00398291 0.00386893 0.00375544 0.003646 0.00353992 0.00343505 0.00333227 0.00323029 0.00313351 0.00303663 0.00294461 0.00285563 0.00276822 0.00268462 0.00260284 0.0025228 0.00244292 0.00236403 0.00228693 0.00221132 0.00213926 0.00206977 0.00200269 0.00193618 0.00187038 0.00180709 0.0017465 0.00168683 0.00162708 0.00156843 0.0015122 0.00145916 0.00140673 0.00135425 0.00130364 0.0012539 0.00120726 0.00116166 0.00111665 0.00107286 0.00103161 0.000990348 0.000950039 0.000911214 0.000873316 0.000835825 0.000799237 0.000762901 0.000728266 0.000694263 0.000661886 0.000632262 0.000602163 0.000573476 0.000545134 0.000518152 0.000491286 0.000466053 0.000440774 0.000417127 0.000395523 0.00037346 0.000353305 0.000333413 0.000315311 0.00029722 0.000280472 0.000264295 0.000248435 0.000233584 0.000218295 0.000204378 0.000190631 0.000177323 0.000164352 0.00015192 0.000140327 0.000128306 0.000117304 0.000106419 9.58558e-005 8.57837e-005 7.62747e-005 6.78756e-005 5.89897e-005 5.06e-005 4.18951e-005 3.43624e-005 2.73638e-005 2.16214e-005 1.56329e-005 1.06045e-005 6.32058e-006 ];
plot(Recall_MSS, Precision_MSS, 'g', 'linewidth', 1);
Recall_CA = [1 0.999659 0.999108 0.99842 0.997524 0.996312 0.994962 0.993489 0.991775 0.989849 0.987756 0.985588 0.983339 0.981055 0.978699 0.976257 0.973744 0.971105 0.968343 0.965523 0.962716 0.959757 0.956695 0.953577 0.950413 0.947152 0.943774 0.940444 0.93707 0.933587 0.929971 0.926316 0.922596 0.918786 0.914859 0.910924 0.906983 0.902963 0.898858 0.894639 0.890352 0.885964 0.881451 0.876994 0.872456 0.867759 0.862948 0.858108 0.853254 0.848329 0.843359 0.838392 0.833395 0.828371 0.823286 0.818204 0.81309 0.807931 0.802686 0.797414 0.792195 0.786976 0.78169 0.776433 0.771193 0.766151 0.760823 0.755511 0.750272 0.744981 0.739666 0.734348 0.729068 0.723731 0.718388 0.71305 0.707744 0.702426 0.697052 0.691699 0.686373 0.68106 0.675713 0.670423 0.665075 0.659703 0.654317 0.648945 0.643596 0.638224 0.632847 0.627499 0.622155 0.616811 0.611428 0.606034 0.600679 0.595366 0.590022 0.584726 0.579461 0.574186 0.568929 0.563668 0.558456 0.553242 0.54805 0.542866 0.537711 0.532492 0.527267 0.522082 0.516929 0.511793 0.506641 0.501528 0.496405 0.491292 0.48617 0.481052 0.475952 0.470817 0.465716 0.460614 0.455544 0.450492 0.445498 0.440531 0.437806 0.43286 0.427882 0.422928 0.418029 0.413122 0.408189 0.40327 0.398365 0.393442 0.388574 0.383704 0.378904 0.374086 0.369304 0.364589 0.35985 0.355145 0.350438 0.345729 0.341073 0.336416 0.331787 0.327166 0.322527 0.317942 0.313347 0.308733 0.304189 0.299666 0.295149 0.290659 0.286171 0.281691 0.277269 0.272832 0.268399 0.263993 0.259643 0.255288 0.251004 0.246762 0.24249 0.238249 0.234083 0.229899 0.225724 0.221591 0.217484 0.213394 0.209324 0.205316 0.201296 0.197323 0.193349 0.189378 0.185458 0.181547 0.177644 0.173777 0.169939 0.166083 0.162274 0.158464 0.154789 0.151041 0.147335 0.143629 0.139943 0.136276 0.132639 0.128993 0.125414 0.12186 0.118346 0.114842 0.111354 0.107904 0.104474 0.101047 0.0976633 0.09433 0.0910136 0.0877181 0.0844878 0.0812233 0.0780058 0.0748343 0.0716883 0.0685792 0.0655323 0.0625107 0.0595268 0.056571 0.0536278 0.050733 0.0478859 0.0450964 0.0424131 0.0397658 0.0372374 0.0347603 0.03236 0.0299895 0.027742 0.0255504 0.023469 0.0214858 0.0195666 0.0177682 0.0160596 0.0144353 0.0129005 0.0114651 0.0101387 0.00888664 0.00773311 0.00665041 0.00562157 0.00467862 0.00380035 0.00300901 0.0023257 0.00172778 0.00119953 0.000753251 0.0003959 0.000130379 ];
Precision_CA = [0.238314 0.239824 0.242502 0.245432 0.248461 0.251563 0.254759 0.258013 0.261255 0.264501 0.26772 0.270914 0.274023 0.277136 0.28027 0.283357 0.2864 0.28942 0.292473 0.295524 0.298529 0.301573 0.304601 0.307555 0.310488 0.313434 0.316389 0.319323 0.322228 0.325132 0.328009 0.330857 0.333688 0.336544 0.339401 0.342265 0.345109 0.347975 0.350835 0.353678 0.356452 0.359236 0.362011 0.364783 0.367485 0.370186 0.372882 0.375559 0.378221 0.380876 0.383543 0.38618 0.388789 0.391393 0.393979 0.396535 0.399075 0.401598 0.40409 0.406559 0.408997 0.411448 0.413868 0.416239 0.418601 0.420909 0.423262 0.425604 0.427933 0.430238 0.432535 0.434829 0.437097 0.439353 0.441607 0.443826 0.446066 0.448305 0.450474 0.452613 0.454749 0.456883 0.458989 0.461098 0.46317 0.465209 0.467227 0.469267 0.471257 0.473241 0.47523 0.477201 0.479112 0.48103 0.482927 0.484779 0.486632 0.48849 0.490333 0.492174 0.493961 0.495768 0.497522 0.499269 0.501023 0.50275 0.504503 0.506222 0.507939 0.509633 0.511311 0.512975 0.514628 0.516247 0.517877 0.519479 0.521045 0.522579 0.52411 0.525616 0.527072 0.528491 0.529904 0.531293 0.532656 0.534032 0.535391 0.536689 0.53744 0.538739 0.540024 0.541264 0.542505 0.543679 0.544829 0.545942 0.547075 0.548174 0.5493 0.550367 0.551437 0.552465 0.553513 0.554581 0.555613 0.556638 0.557658 0.558645 0.559648 0.560655 0.561648 0.562625 0.563625 0.564613 0.565579 0.566523 0.567462 0.568402 0.569344 0.570289 0.571187 0.572085 0.573018 0.573899 0.574764 0.575589 0.576436 0.577243 0.578061 0.578867 0.579633 0.580422 0.581264 0.58203 0.582788 0.583575 0.584387 0.585092 0.585865 0.586673 0.587411 0.588208 0.588935 0.589611 0.590332 0.590991 0.591691 0.592353 0.592958 0.593518 0.594225 0.594925 0.595619 0.596256 0.596992 0.597642 0.598308 0.598926 0.599631 0.600288 0.60091 0.601456 0.602029 0.602668 0.603269 0.603968 0.604591 0.605172 0.605779 0.606484 0.607136 0.607812 0.608485 0.609017 0.609631 0.610209 0.61087 0.611487 0.612067 0.612811 0.613413 0.614264 0.615029 0.615774 0.616488 0.61722 0.618209 0.619017 0.619793 0.620649 0.620936 0.621511 0.621908 0.622016 0.621914 0.62181 0.621646 0.621795 0.62165 0.621372 0.622341 0.622228 0.622732 0.622598 0.622801 0.622455 0.621763 0.621444 0.620525 0.618702 0.618821 0.615887 0.614993 0.615378 0.616955 0.610392 ];
TPR_CA = [1 0.999659 0.999108 0.99842 0.997524 0.996312 0.994962 0.993489 0.991775 0.989849 0.987756 0.985588 0.983339 0.981055 0.978699 0.976257 0.973744 0.971105 0.968343 0.965523 0.962716 0.959757 0.956695 0.953577 0.950413 0.947152 0.943774 0.940444 0.93707 0.933587 0.929971 0.926316 0.922596 0.918786 0.914859 0.910924 0.906983 0.902963 0.898858 0.894639 0.890352 0.885964 0.881451 0.876994 0.872456 0.867759 0.862948 0.858108 0.853254 0.848329 0.843359 0.838392 0.833395 0.828371 0.823286 0.818204 0.81309 0.807931 0.802686 0.797414 0.792195 0.786976 0.78169 0.776433 0.771193 0.766151 0.760823 0.755511 0.750272 0.744981 0.739666 0.734348 0.729068 0.723731 0.718388 0.71305 0.707744 0.702426 0.697052 0.691699 0.686373 0.68106 0.675713 0.670423 0.665075 0.659703 0.654317 0.648945 0.643596 0.638224 0.632847 0.627499 0.622155 0.616811 0.611428 0.606034 0.600679 0.595366 0.590022 0.584726 0.579461 0.574186 0.568929 0.563668 0.558456 0.553242 0.54805 0.542866 0.537711 0.532492 0.527267 0.522082 0.516929 0.511793 0.506641 0.501528 0.496405 0.491292 0.48617 0.481052 0.475952 0.470817 0.465716 0.460614 0.455544 0.450492 0.445498 0.440531 0.437806 0.43286 0.427882 0.422928 0.418029 0.413122 0.408189 0.40327 0.398365 0.393442 0.388574 0.383704 0.378904 0.374086 0.369304 0.364589 0.35985 0.355145 0.350438 0.345729 0.341073 0.336416 0.331787 0.327166 0.322527 0.317942 0.313347 0.308733 0.304189 0.299666 0.295149 0.290659 0.286171 0.281691 0.277269 0.272832 0.268399 0.263993 0.259643 0.255288 0.251004 0.246762 0.24249 0.238249 0.234083 0.229899 0.225724 0.221591 0.217484 0.213394 0.209324 0.205316 0.201296 0.197323 0.193349 0.189378 0.185458 0.181547 0.177644 0.173777 0.169939 0.166083 0.162274 0.158464 0.154789 0.151041 0.147335 0.143629 0.139943 0.136276 0.132639 0.128993 0.125414 0.12186 0.118346 0.114842 0.111354 0.107904 0.104474 0.101047 0.0976633 0.09433 0.0910136 0.0877181 0.0844878 0.0812233 0.0780058 0.0748343 0.0716883 0.0685792 0.0655323 0.0625107 0.0595268 0.056571 0.0536278 0.050733 0.0478859 0.0450964 0.0424131 0.0397658 0.0372374 0.0347603 0.03236 0.0299895 0.027742 0.0255504 0.023469 0.0214858 0.0195666 0.0177682 0.0160596 0.0144353 0.0129005 0.0114651 0.0101387 0.00888664 0.00773311 0.00665041 0.00562157 0.00467862 0.00380035 0.00300901 0.0023257 0.00172778 0.00119953 0.000753251 0.0003959 0.000130379 ];
FPR_CA = [1 0.990494 0.974373 0.95771 0.941051 0.924359 0.907792 0.89152 0.875675 0.86005 0.844896 0.830231 0.816163 0.802375 0.788818 0.775646 0.762843 0.750319 0.737867 0.725675 0.713974 0.702298 0.690793 0.679688 0.668808 0.658041 0.647357 0.636952 0.62677 0.616713 0.606838 0.597187 0.587737 0.578354 0.569046 0.559895 0.550941 0.542058 0.533301 0.524651 0.51626 0.50792 0.499679 0.491605 0.483756 0.47594 0.468177 0.460553 0.453058 0.44565 0.438302 0.431093 0.424006 0.417006 0.41009 0.403324 0.396677 0.390122 0.383661 0.377313 0.371123 0.364995 0.358949 0.353034 0.347234 0.341691 0.336029 0.330437 0.324967 0.319552 0.314206 0.308928 0.303759 0.298643 0.293571 0.288629 0.283743 0.278908 0.27415 0.269504 0.264924 0.260413 0.255945 0.251559 0.247256 0.243022 0.238838 0.234719 0.230697 0.226713 0.22277 0.218903 0.215101 0.211341 0.207627 0.203992 0.200415 0.196891 0.193417 0.190007 0.186678 0.183386 0.180158 0.176976 0.173849 0.170777 0.167744 0.164768 0.161853 0.158975 0.156134 0.153352 0.150615 0.147924 0.145271 0.142678 0.140132 0.137625 0.135154 0.132741 0.130363 0.128022 0.125711 0.12344 0.12121 0.119009 0.116847 0.114727 0.113572 0.111505 0.109451 0.107436 0.105453 0.103502 0.101574 0.0996762 0.0978102 0.0959758 0.0941643 0.0923877 0.0906433 0.0889203 0.0872198 0.0855435 0.0838929 0.0822605 0.0806495 0.0790607 0.0775057 0.0759675 0.0744545 0.0729597 0.0714756 0.0700141 0.0685774 0.0671555 0.0657627 0.0643871 0.0630231 0.0616749 0.0603533 0.0590503 0.0577522 0.0564764 0.055224 0.0539913 0.0527731 0.0515674 0.0503839 0.0492177 0.0480574 0.0469185 0.0458032 0.0446966 0.0436115 0.0425436 0.0414824 0.0404449 0.0394184 0.0384041 0.0374071 0.0364222 0.0354526 0.034502 0.0335651 0.0326451 0.0317319 0.0308352 0.029953 0.0290853 0.0282238 0.0273766 0.0265696 0.0257585 0.0249485 0.0241543 0.0233704 0.0226023 0.0218454 0.0210949 0.0203573 0.0196341 0.0189229 0.0182215 0.017538 0.016866 0.0162043 0.0155549 0.0149191 0.014291 0.0136831 0.0130819 0.0124939 0.0119146 0.0113471 0.0107918 0.0102444 0.00970795 0.00918525 0.00866876 0.00817174 0.0076827 0.007209 0.00674625 0.0063011 0.00587097 0.0054542 0.00505499 0.00467324 0.00430732 0.00396377 0.00363768 0.00332993 0.00304059 0.00276628 0.00250935 0.00226713 0.00203807 0.00182606 0.00162739 0.00144022 0.00126792 0.00110775 0.000963914 0.000832083 0.000708144 0.00059657 0.000494607 0.000404897 0.000323359 0.000249964 0.000187363 0.000133203 8.63819e-005 4.66234e-005 1.55134e-005 ];
plot(Recall_CA, Precision_CA, 'r', 'linewidth', 1);
Recall_FT = [1 0.99507 0.982052 0.968479 0.954563 0.940675 0.926914 0.913298 0.899957 0.886707 0.873627 0.860891 0.848384 0.83609 0.823918 0.811905 0.800101 0.788485 0.776965 0.765483 0.754021 0.742788 0.731686 0.720661 0.709802 0.699392 0.68921 0.679127 0.669143 0.659373 0.64977 0.640157 0.630735 0.62138 0.612122 0.603047 0.594072 0.585273 0.576766 0.56845 0.560336 0.552411 0.544567 0.536958 0.529508 0.522117 0.514803 0.507678 0.500738 0.493896 0.487125 0.480375 0.473644 0.467066 0.460583 0.454228 0.447926 0.44168 0.435534 0.429447 0.423456 0.417509 0.411749 0.406084 0.400338 0.394815 0.389444 0.384193 0.379018 0.373901 0.368845 0.363838 0.35892 0.354026 0.349219 0.344481 0.339816 0.33518 0.33065 0.326128 0.321648 0.317297 0.31302 0.308789 0.304595 0.300483 0.296413 0.292388 0.288357 0.284322 0.280372 0.276414 0.272493 0.26865 0.264886 0.261174 0.257481 0.253952 0.25044 0.246997 0.243611 0.240291 0.236989 0.233693 0.23047 0.227279 0.224114 0.221059 0.218067 0.21512 0.212234 0.209421 0.206602 0.203831 0.201094 0.198379 0.195712 0.193038 0.190351 0.187686 0.18504 0.182424 0.179896 0.177378 0.174879 0.17242 0.170008 0.167625 0.165226 0.162839 0.160519 0.158204 0.155925 0.153637 0.151356 0.149106 0.14689 0.144697 0.14251 0.140314 0.13811 0.135954 0.133855 0.131773 0.129722 0.127687 0.125667 0.123647 0.121719 0.119812 0.117908 0.116056 0.114235 0.112426 0.110633 0.108838 0.107091 0.105363 0.103622 0.101886 0.100125 0.0984037 0.0967115 0.0950109 0.0932075 0.0915606 0.0899568 0.0883443 0.0867785 0.0851819 0.08359 0.0820056 0.0804374 0.0788909 0.0773339 0.0758107 0.0742679 0.0727966 0.0713498 0.0699274 0.0685138 0.0671146 0.0657403 0.0643801 0.0630271 0.0617023 0.0603864 0.0590696 0.0577817 0.0565057 0.055264 0.0540491 0.0528467 0.0516765 0.0504965 0.0493411 0.0481707 0.0470278 0.0458628 0.0447366 0.0436196 0.0425283 0.0414347 0.0403743 0.0393169 0.0382608 0.0372072 0.0361517 0.0350867 0.0340713 0.0330616 0.0320701 0.0311185 0.0301769 0.029271 0.0283505 0.0274325 0.0265279 0.025629 0.0247557 0.0238892 0.0230386 0.0221958 0.0213498 0.0205095 0.0196631 0.018827 0.0179611 0.0171192 0.0162834 0.0154351 0.0146084 0.0138171 0.0130604 0.0123194 0.0116097 0.0109206 0.0102539 0.00958689 0.00890182 0.00820901 0.00749838 0.00682036 0.00621354 0.00558599 0.00496885 0.00434912 0.00373277 0.00316759 0.00263289 0.00214785 0.0016982 0.00127867 0.000888333 0.00054948 0.000213302 ];
Precision_FT = [0.238314 0.239331 0.243283 0.247614 0.251876 0.256338 0.26097 0.266245 0.271274 0.275741 0.280124 0.284443 0.288828 0.293238 0.297577 0.301872 0.306102 0.310307 0.314467 0.318491 0.322568 0.326742 0.330885 0.334866 0.338917 0.34294 0.346745 0.350412 0.354076 0.357676 0.361332 0.364734 0.368093 0.371578 0.374712 0.377964 0.380803 0.383548 0.386208 0.388878 0.391743 0.394271 0.396763 0.39938 0.401996 0.404426 0.406935 0.409302 0.411648 0.414066 0.416513 0.418767 0.420802 0.422821 0.424854 0.426949 0.429015 0.43104 0.432983 0.434924 0.437045 0.438895 0.440667 0.442382 0.444179 0.446112 0.447836 0.449522 0.451194 0.452759 0.454391 0.456073 0.457849 0.459866 0.461613 0.46362 0.465208 0.467062 0.468642 0.470479 0.472269 0.474117 0.475916 0.477813 0.479556 0.481227 0.482748 0.484437 0.485741 0.487211 0.488601 0.490012 0.491405 0.492709 0.494087 0.495732 0.496948 0.498216 0.499384 0.500865 0.502459 0.503603 0.504714 0.505679 0.506703 0.507638 0.508596 0.509607 0.510476 0.511503 0.512509 0.513577 0.514589 0.515929 0.516981 0.518188 0.519612 0.520633 0.521701 0.522719 0.523558 0.524021 0.525065 0.525843 0.526588 0.527343 0.528069 0.528799 0.529516 0.530374 0.531718 0.532379 0.532994 0.534873 0.53558 0.536847 0.538081 0.539564 0.540233 0.540855 0.54118 0.541763 0.542411 0.542916 0.543416 0.543898 0.54431 0.544331 0.545076 0.54561 0.546261 0.546655 0.546974 0.548207 0.548573 0.548967 0.549372 0.549829 0.550153 0.550504 0.550911 0.551274 0.551464 0.551804 0.551955 0.552579 0.553012 0.553117 0.55419 0.554141 0.55483 0.554956 0.555021 0.555108 0.555037 0.554084 0.553826 0.553634 0.553668 0.553497 0.553558 0.553881 0.554221 0.554883 0.554927 0.555108 0.55548 0.555347 0.55574 0.556563 0.556071 0.556236 0.55684 0.556905 0.556603 0.556629 0.555939 0.555689 0.555734 0.557557 0.557579 0.557671 0.55787 0.557841 0.557642 0.556957 0.556655 0.556301 0.556271 0.556433 0.556543 0.556458 0.556665 0.556303 0.557209 0.556559 0.556754 0.556959 0.556653 0.555672 0.55669 0.557107 0.556483 0.556037 0.555523 0.555947 0.556219 0.556585 0.557513 0.557442 0.557417 0.556832 0.556333 0.555658 0.554731 0.554954 0.554181 0.553367 0.552848 0.552309 0.55151 0.552062 0.552143 0.552968 0.55447 0.554461 0.556337 0.555789 0.555819 0.555381 0.555255 0.555463 0.555107 0.556025 0.555357 0.553809 ];
TPR_FT = [1 0.99507 0.982052 0.968479 0.954563 0.940675 0.926914 0.913298 0.899957 0.886707 0.873627 0.860891 0.848384 0.83609 0.823918 0.811905 0.800101 0.788485 0.776965 0.765483 0.754021 0.742788 0.731686 0.720661 0.709802 0.699392 0.68921 0.679127 0.669143 0.659373 0.64977 0.640157 0.630735 0.62138 0.612122 0.603047 0.594072 0.585273 0.576766 0.56845 0.560336 0.552411 0.544567 0.536958 0.529508 0.522117 0.514803 0.507678 0.500738 0.493896 0.487125 0.480375 0.473644 0.467066 0.460583 0.454228 0.447926 0.44168 0.435534 0.429447 0.423456 0.417509 0.411749 0.406084 0.400338 0.394815 0.389444 0.384193 0.379018 0.373901 0.368845 0.363838 0.35892 0.354026 0.349219 0.344481 0.339816 0.33518 0.33065 0.326128 0.321648 0.317297 0.31302 0.308789 0.304595 0.300483 0.296413 0.292388 0.288357 0.284322 0.280372 0.276414 0.272493 0.26865 0.264886 0.261174 0.257481 0.253952 0.25044 0.246997 0.243611 0.240291 0.236989 0.233693 0.23047 0.227279 0.224114 0.221059 0.218067 0.21512 0.212234 0.209421 0.206602 0.203831 0.201094 0.198379 0.195712 0.193038 0.190351 0.187686 0.18504 0.182424 0.179896 0.177378 0.174879 0.17242 0.170008 0.167625 0.165226 0.162839 0.160519 0.158204 0.155925 0.153637 0.151356 0.149106 0.14689 0.144697 0.14251 0.140314 0.13811 0.135954 0.133855 0.131773 0.129722 0.127687 0.125667 0.123647 0.121719 0.119812 0.117908 0.116056 0.114235 0.112426 0.110633 0.108838 0.107091 0.105363 0.103622 0.101886 0.100125 0.0984037 0.0967115 0.0950109 0.0932075 0.0915606 0.0899568 0.0883443 0.0867785 0.0851819 0.08359 0.0820056 0.0804374 0.0788909 0.0773339 0.0758107 0.0742679 0.0727966 0.0713498 0.0699274 0.0685138 0.0671146 0.0657403 0.0643801 0.0630271 0.0617023 0.0603864 0.0590696 0.0577817 0.0565057 0.055264 0.0540491 0.0528467 0.0516765 0.0504965 0.0493411 0.0481707 0.0470278 0.0458628 0.0447366 0.0436196 0.0425283 0.0414347 0.0403743 0.0393169 0.0382608 0.0372072 0.0361517 0.0350867 0.0340713 0.0330616 0.0320701 0.0311185 0.0301769 0.029271 0.0283505 0.0274325 0.0265279 0.025629 0.0247557 0.0238892 0.0230386 0.0221958 0.0213498 0.0205095 0.0196631 0.018827 0.0179611 0.0171192 0.0162834 0.0154351 0.0146084 0.0138171 0.0130604 0.0123194 0.0116097 0.0109206 0.0102539 0.00958689 0.00890182 0.00820901 0.00749838 0.00682036 0.00621354 0.00558599 0.00496885 0.00434912 0.00373277 0.00316759 0.00263289 0.00214785 0.0016982 0.00127867 0.000888333 0.00054948 0.000213302 ];
FPR_FT = [1 0.987646 0.954957 0.922808 0.891239 0.860478 0.830963 0.802272 0.775887 0.751526 0.728442 0.706198 0.684787 0.664269 0.644684 0.625958 0.608187 0.591135 0.57474 0.558847 0.54337 0.528397 0.513924 0.500197 0.48657 0.473773 0.461508 0.449619 0.437859 0.426476 0.415459 0.405 0.394914 0.385024 0.375566 0.366171 0.357426 0.348932 0.340736 0.332801 0.325154 0.317842 0.31072 0.303757 0.296986 0.290402 0.283923 0.277626 0.2715 0.26552 0.259723 0.254149 0.248753 0.243516 0.238366 0.233298 0.228486 0.223777 0.219152 0.214585 0.209996 0.205616 0.201407 0.197241 0.192769 0.188599 0.184826 0.181134 0.177453 0.173914 0.170429 0.166955 0.163533 0.160172 0.156785 0.153249 0.150082 0.146881 0.143893 0.140856 0.137896 0.134995 0.132128 0.12925 0.126589 0.124027 0.12151 0.118917 0.116456 0.113927 0.111556 0.109153 0.106855 0.104664 0.102487 0.100163 0.0981096 0.0961461 0.0941676 0.0921043 0.0901862 0.0883527 0.086497 0.0846734 0.0829145 0.0812216 0.0795437 0.0778909 0.0762974 0.0747542 0.073288 0.0718586 0.070447 0.0689175 0.0675625 0.0662334 0.064943 0.0635465 0.0623412 0.061164 0.0600305 0.0589287 0.0578279 0.0567832 0.0557342 0.0546838 0.0536389 0.0526052 0.0515874 0.0506001 0.0494098 0.0484947 0.04757 0.0466034 0.0456883 0.04456 0.0435413 0.0426111 0.0418223 0.0410434 0.0402866 0.0395272 0.0387907 0.0380272 0.03731 0.0366242 0.0359522 0.035296 0.0346471 0.0339983 0.0333533 0.0327164 0.0320877 0.0313923 0.0308055 0.0302166 0.0296418 0.0290681 0.0284911 0.0279107 0.0272483 0.0267072 0.0261866 0.0256878 0.0251875 0.0245208 0.0240605 0.0236099 0.0229744 0.0225319 0.0220858 0.0216367 0.0212129 0.0207942 0.0203977 0.0199992 0.0196147 0.0192435 0.0188747 0.0185119 0.0181098 0.0177673 0.0174206 0.0170766 0.0167444 0.0164205 0.0160973 0.0157702 0.0154656 0.0151544 0.0148426 0.0145016 0.014161 0.0137224 0.0133501 0.0129427 0.0126353 0.0123111 0.0119823 0.0116186 0.011356 0.0110951 0.0108328 0.0105821 0.0103312 0.0100732 0.00982603 0.00957621 0.00926464 0.00899191 0.00876353 0.00852524 0.00828438 0.00804813 0.00778488 0.00755592 0.0073248 0.00710698 0.0068865 0.00667951 0.00648269 0.00626858 0.00608005 0.00589971 0.00571386 0.00553325 0.00535399 0.00515848 0.00494067 0.0047602 0.00458493 0.00441463 0.00424041 0.00406931 0.00389309 0.00372231 0.0035491 0.00337174 0.0031659 0.00297426 0.00278381 0.00251597 0.00231928 0.00213377 0.00196186 0.00180087 0.00162774 0.00149258 0.00136463 0.00124267 0.00108063 0.000946518 0.000831855 0.000713067 0.0004543 0.000347915 ];
plot(Recall_FT, Precision_FT, 'c', 'linewidth', 1);
Recall_AC = [1 0.993324 0.963294 0.929456 0.896066 0.86445 0.834839 0.807371 0.78208 0.758355 0.735927 0.71478 0.694812 0.675801 0.657609 0.640338 0.623902 0.608262 0.593207 0.578725 0.564789 0.551286 0.538213 0.525556 0.513233 0.501324 0.489649 0.478377 0.467484 0.456879 0.446517 0.436424 0.426592 0.41703 0.407738 0.398696 0.389864 0.381259 0.37291 0.364797 0.35684 0.34908 0.341502 0.334073 0.32677 0.319663 0.312679 0.305902 0.299265 0.292819 0.286552 0.280471 0.274555 0.268715 0.263027 0.257483 0.252057 0.246759 0.241581 0.236551 0.231643 0.226787 0.222067 0.217485 0.21299 0.208596 0.204263 0.200047 0.195896 0.191839 0.187876 0.18401 0.180237 0.176517 0.172878 0.169308 0.165814 0.16237 0.159004 0.15572 0.152507 0.149328 0.146223 0.143188 0.140215 0.137276 0.134397 0.131601 0.128853 0.126167 0.123525 0.120942 0.118412 0.115935 0.11352 0.111182 0.108866 0.106627 0.104427 0.102265 0.10014 0.0980805 0.0960517 0.0940534 0.0920891 0.0901733 0.0882684 0.0863862 0.08452 0.082708 0.0809068 0.0791555 0.0774397 0.0757561 0.074103 0.0724796 0.070897 0.0693351 0.0677827 0.0662713 0.0647805 0.0633275 0.0618703 0.0604329 0.0590269 0.057633 0.0562664 0.0549329 0.053609 0.0523067 0.0510328 0.049805 0.0485937 0.0474069 0.0462206 0.045098 0.0439695 0.0428656 0.0417819 0.040726 0.0397062 0.0386911 0.0376752 0.0366964 0.0357462 0.0348146 0.0339148 0.0330328 0.0321697 0.0313294 0.0305194 0.0297152 0.0289129 0.0281408 0.0273744 0.0266191 0.0258948 0.0251947 0.0245021 0.0238131 0.0231494 0.0224945 0.0218573 0.0212403 0.0206196 0.0200347 0.0194393 0.0188656 0.0183078 0.0177605 0.0172229 0.016696 0.0161943 0.0156961 0.0152212 0.0147562 0.0142956 0.013869 0.0134412 0.0130202 0.0126141 0.0122267 0.0118443 0.0114631 0.0111126 0.010767 0.010438 0.0101018 0.00977441 0.00944991 0.00912202 0.00879834 0.00849521 0.00819433 0.00791497 0.00763435 0.00735438 0.00707925 0.00681498 0.00655598 0.0063032 0.00606265 0.00582099 0.00558488 0.00534452 0.00512164 0.00490393 0.00469427 0.00449518 0.00429903 0.0040995 0.00390971 0.00371637 0.0035356 0.00335983 0.00319385 0.00302948 0.0028737 0.00270951 0.0025629 0.00241697 0.00227862 0.00214671 0.00202055 0.0019032 0.00178272 0.00167457 0.0015697 0.0014629 0.00136495 0.00126443 0.00117827 0.00109126 0.000997889 0.000914914 0.000832778 0.000762273 0.000695328 0.000628744 0.000563271 0.000507646 0.000450034 0.000397124 0.000348119 0.000297774 0.000254581 0.000219091 0.000186242 0.000154826 0.000129035 0.000103563 8.39922e-005 6.61625e-005 4.83198e-005 3.76864e-005 2.72569e-005 ];
Precision_AC = [0.238314 0.242117 0.252185 0.262017 0.271194 0.279468 0.287092 0.294277 0.301047 0.307506 0.313629 0.319533 0.325225 0.330694 0.335964 0.341089 0.346053 0.350894 0.355589 0.360168 0.364531 0.368728 0.37279 0.376695 0.380456 0.384081 0.387564 0.390944 0.394297 0.397554 0.400713 0.403775 0.406755 0.409666 0.412505 0.415264 0.417917 0.420518 0.423072 0.425542 0.427979 0.430383 0.432692 0.434966 0.437167 0.439311 0.44134 0.44336 0.445311 0.447244 0.449135 0.451008 0.452856 0.454608 0.456381 0.458043 0.459675 0.461288 0.462905 0.464461 0.466013 0.467467 0.468926 0.470336 0.471705 0.473041 0.474306 0.475566 0.476775 0.477982 0.479193 0.480369 0.481543 0.482617 0.48366 0.484647 0.485653 0.486628 0.487567 0.488424 0.489338 0.490188 0.491038 0.491885 0.492743 0.493562 0.494234 0.495088 0.495884 0.496601 0.497235 0.497938 0.498613 0.499309 0.500046 0.500736 0.501369 0.502033 0.502776 0.503476 0.504141 0.50478 0.505515 0.506152 0.506887 0.507487 0.508135 0.508739 0.50922 0.509842 0.510524 0.51108 0.511585 0.512201 0.512794 0.513409 0.513799 0.51435 0.514853 0.515303 0.515692 0.515912 0.516141 0.516276 0.516479 0.516624 0.516718 0.516858 0.516892 0.516773 0.516773 0.516747 0.516619 0.516607 0.516457 0.51644 0.516292 0.51638 0.516284 0.516175 0.516215 0.515844 0.515734 0.515459 0.515355 0.515337 0.515001 0.5148 0.514571 0.514485 0.514296 0.514188 0.513862 0.513497 0.513535 0.51321 0.513247 0.513218 0.512656 0.512429 0.512012 0.511624 0.511128 0.510568 0.50977 0.509448 0.508835 0.508242 0.50791 0.507741 0.507249 0.506874 0.506629 0.505888 0.50573 0.505418 0.505316 0.505142 0.504937 0.504399 0.504245 0.503888 0.503295 0.502688 0.502532 0.502158 0.501474 0.500593 0.499891 0.499109 0.497678 0.497034 0.495966 0.495542 0.495309 0.494428 0.49395 0.493679 0.493776 0.49324 0.492457 0.49159 0.491242 0.491249 0.490562 0.490648 0.48965 0.489596 0.48913 0.489619 0.488987 0.488727 0.488802 0.488171 0.487726 0.486892 0.485659 0.484757 0.482289 0.481527 0.480186 0.478796 0.477731 0.476916 0.476057 0.475813 0.474518 0.473223 0.474018 0.473743 0.473096 0.473019 0.471845 0.472468 0.470165 0.468085 0.467263 0.467203 0.46619 0.464998 0.465244 0.467071 0.466516 0.467374 0.466877 0.465228 0.463972 0.465117 0.465268 0.465721 0.464949 0.466179 0.465552 0.4659 0.464833 0.4635 ];
TPR_AC = [1 0.993324 0.963294 0.929456 0.896066 0.86445 0.834839 0.807371 0.78208 0.758355 0.735927 0.71478 0.694812 0.675801 0.657609 0.640338 0.623902 0.608262 0.593207 0.578725 0.564789 0.551286 0.538213 0.525556 0.513233 0.501324 0.489649 0.478377 0.467484 0.456879 0.446517 0.436424 0.426592 0.41703 0.407738 0.398696 0.389864 0.381259 0.37291 0.364797 0.35684 0.34908 0.341502 0.334073 0.32677 0.319663 0.312679 0.305902 0.299265 0.292819 0.286552 0.280471 0.274555 0.268715 0.263027 0.257483 0.252057 0.246759 0.241581 0.236551 0.231643 0.226787 0.222067 0.217485 0.21299 0.208596 0.204263 0.200047 0.195896 0.191839 0.187876 0.18401 0.180237 0.176517 0.172878 0.169308 0.165814 0.16237 0.159004 0.15572 0.152507 0.149328 0.146223 0.143188 0.140215 0.137276 0.134397 0.131601 0.128853 0.126167 0.123525 0.120942 0.118412 0.115935 0.11352 0.111182 0.108866 0.106627 0.104427 0.102265 0.10014 0.0980805 0.0960517 0.0940534 0.0920891 0.0901733 0.0882684 0.0863862 0.08452 0.082708 0.0809068 0.0791555 0.0774397 0.0757561 0.074103 0.0724796 0.070897 0.0693351 0.0677827 0.0662713 0.0647805 0.0633275 0.0618703 0.0604329 0.0590269 0.057633 0.0562664 0.0549329 0.053609 0.0523067 0.0510328 0.049805 0.0485937 0.0474069 0.0462206 0.045098 0.0439695 0.0428656 0.0417819 0.040726 0.0397062 0.0386911 0.0376752 0.0366964 0.0357462 0.0348146 0.0339148 0.0330328 0.0321697 0.0313294 0.0305194 0.0297152 0.0289129 0.0281408 0.0273744 0.0266191 0.0258948 0.0251947 0.0245021 0.0238131 0.0231494 0.0224945 0.0218573 0.0212403 0.0206196 0.0200347 0.0194393 0.0188656 0.0183078 0.0177605 0.0172229 0.016696 0.0161943 0.0156961 0.0152212 0.0147562 0.0142956 0.013869 0.0134412 0.0130202 0.0126141 0.0122267 0.0118443 0.0114631 0.0111126 0.010767 0.010438 0.0101018 0.00977441 0.00944991 0.00912202 0.00879834 0.00849521 0.00819433 0.00791497 0.00763435 0.00735438 0.00707925 0.00681498 0.00655598 0.0063032 0.00606265 0.00582099 0.00558488 0.00534452 0.00512164 0.00490393 0.00469427 0.00449518 0.00429903 0.0040995 0.00390971 0.00371637 0.0035356 0.00335983 0.00319385 0.00302948 0.0028737 0.00270951 0.0025629 0.00241697 0.00227862 0.00214671 0.00202055 0.0019032 0.00178272 0.00167457 0.0015697 0.0014629 0.00136495 0.00126443 0.00117827 0.00109126 0.000997889 0.000914914 0.000832778 0.000762273 0.000695328 0.000628744 0.000563271 0.000507646 0.000450034 0.000397124 0.000348119 0.000297774 0.000254581 0.000219091 0.000186242 0.000154826 0.000129035 0.000103563 8.39922e-005 6.61625e-005 4.83198e-005 3.76864e-005 2.72569e-005 ];
FPR_AC = [1 0.96881 0.887615 0.814359 0.751321 0.697367 0.650645 0.609455 0.573095 0.540573 0.511321 0.484717 0.460392 0.438045 0.417452 0.398372 0.380608 0.364038 0.348545 0.333999 0.320388 0.307567 0.295435 0.283992 0.273166 0.262876 0.253087 0.243802 0.234926 0.226491 0.218452 0.210791 0.203498 0.196536 0.189857 0.183479 0.177391 0.171556 0.165972 0.160626 0.155469 0.150519 0.145761 0.141188 0.13679 0.132577 0.128514 0.124616 0.120869 0.117255 0.113766 0.110401 0.107159 0.104019 0.100976 0.0980396 0.0951847 0.0924243 0.0897385 0.087149 0.0846348 0.0821917 0.0798348 0.0775549 0.0753513 0.0732201 0.0711606 0.0691608 0.0672308 0.0653515 0.0635297 0.0617531 0.0600303 0.0583642 0.0567411 0.0551717 0.0536444 0.0521548 0.0507049 0.0493034 0.0479319 0.0466025 0.0453005 0.0440449 0.0428114 0.0416028 0.0404422 0.0392997 0.0381881 0.0371164 0.0360941 0.0350968 0.0341222 0.0331765 0.0322566 0.0313632 0.0304953 0.0296553 0.0288348 0.0280403 0.0272641 0.0265129 0.0257817 0.0250797 0.0243942 0.0237375 0.0230985 0.0224721 0.0218669 0.0212759 0.0206967 0.0201381 0.0195936 0.0190647 0.0185514 0.0180514 0.0175681 0.0170956 0.0166364 0.0161901 0.0157491 0.0153225 0.0149086 0.0145039 0.0141129 0.0137309 0.0133529 0.0129873 0.0126327 0.0122904 0.0119547 0.0116265 0.0113072 0.0109966 0.0106924 0.0103947 0.0101068 0.00982648 0.0095524 0.00927959 0.00901627 0.00876173 0.00850925 0.00826546 0.00803074 0.00779916 0.00757268 0.00735217 0.0071415 0.00693384 0.00673433 0.0065382 0.00634905 0.00616493 0.00598493 0.00581123 0.00564008 0.00547457 0.00531255 0.00515436 0.00500193 0.00485389 0.00470665 0.00456663 0.0044275 0.00429399 0.00416246 0.00403394 0.0039082 0.00378311 0.00366532 0.00354892 0.00343619 0.00332794 0.00322035 0.00311624 0.00301335 0.00291417 0.00281778 0.00272608 0.00263461 0.00254777 0.00246359 0.00238069 0.00230038 0.00222338 0.00214873 0.00207406 0.00199966 0.00192979 0.00186214 0.00179638 0.00173203 0.00166965 0.00160725 0.00154689 0.00148859 0.00143134 0.00137656 0.00132355 0.00127284 0.0012243 0.00117766 0.00113277 0.00108736 0.00104306 0.00100099 0.000960442 0.000921405 0.000883008 0.000844764 0.00080817 0.000772001 0.000737997 0.000704161 0.000670969 0.000637402 0.000605737 0.000574679 0.000543874 0.00051454 0.000486578 0.000459922 0.000434944 0.000410566 0.000386702 0.000364269 0.00034181 0.000321253 0.000302033 0.000283001 0.000265596 0.000248373 0.000232211 0.000216977 0.000201755 0.000187434 0.000173268 0.000159174 0.000145701 0.000133851 0.000120969 0.000109783 9.77534e-005 8.69966e-005 7.63339e-005 6.58372e-005 5.59734e-005 4.70291e-005 3.896e-005 3.18234e-005 2.51491e-005 1.96401e-005 1.46957e-005 1.1115e-005 7.47226e-006 ];
plot(Recall_AC, Precision_AC, 'm', 'linewidth', 1);
Recall_LC = [1 0.945938 0.905974 0.878521 0.856138 0.836703 0.819281 0.803568 0.788912 0.775348 0.762059 0.74976 0.737713 0.726243 0.7154 0.704626 0.694491 0.684456 0.674832 0.66557 0.656728 0.647955 0.639376 0.63102 0.622874 0.614662 0.607094 0.599364 0.592096 0.584622 0.577416 0.570622 0.563566 0.556791 0.549985 0.543156 0.536995 0.530136 0.524142 0.517603 0.511473 0.505077 0.499222 0.493182 0.487152 0.481564 0.475829 0.470351 0.464982 0.459302 0.454171 0.448959 0.443831 0.438745 0.433696 0.428742 0.424061 0.419093 0.414487 0.40961 0.405058 0.400502 0.395899 0.39128 0.386893 0.382522 0.37822 0.373984 0.369796 0.365528 0.361542 0.357177 0.353295 0.349217 0.345397 0.341313 0.337631 0.3336 0.330007 0.3264 0.322456 0.318841 0.31532 0.311641 0.308151 0.304616 0.301034 0.297692 0.294107 0.290839 0.287251 0.284196 0.280529 0.277302 0.273958 0.270794 0.267309 0.264136 0.260738 0.25768 0.25449 0.251266 0.248103 0.245205 0.241908 0.239037 0.235975 0.233048 0.230047 0.227188 0.22418 0.221506 0.218581 0.215765 0.213053 0.210228 0.207477 0.204888 0.202204 0.199379 0.196984 0.194216 0.191699 0.189294 0.186525 0.184223 0.181531 0.179225 0.176719 0.17426 0.171972 0.169578 0.167173 0.164829 0.162543 0.160239 0.157972 0.155856 0.153563 0.151389 0.149242 0.146849 0.144939 0.142641 0.14057 0.138466 0.136477 0.134238 0.132386 0.130334 0.128224 0.126369 0.124512 0.122319 0.120564 0.118625 0.116723 0.114922 0.113104 0.111307 0.109434 0.107597 0.105848 0.104046 0.102402 0.100527 0.0990749 0.097319 0.0955892 0.0940772 0.0924877 0.0908742 0.0892596 0.0877331 0.0861404 0.0845605 0.0831348 0.0817353 0.0801905 0.0787396 0.0773274 0.0757565 0.0745149 0.0730949 0.0715504 0.0702674 0.0689672 0.067533 0.066111 0.064913 0.0635122 0.0622001 0.0609588 0.0596956 0.0582432 0.0569586 0.0557469 0.0543093 0.0530682 0.0518056 0.0504457 0.0492036 0.0479033 0.0466946 0.0454834 0.0443846 0.0431804 0.0420448 0.0410041 0.0398774 0.0388856 0.037794 0.0367488 0.0358293 0.0347024 0.0338122 0.0328248 0.0316038 0.0306732 0.0297668 0.0286168 0.0278371 0.0267366 0.0259113 0.024992 0.0240553 0.0230926 0.0223147 0.0214258 0.0204368 0.0196929 0.0187848 0.0178066 0.0168416 0.0161238 0.0150255 0.0142153 0.0133014 0.0123147 0.0116821 0.0106637 0.00997918 0.00923929 0.0084566 0.00791422 0.00704965 0.00654166 0.0059639 0.00528359 0.00469242 0.00411836 0.00351828 0.00292187 0.00212107 0.00133756 0.0013338 ];
Precision_LC = [0.238314 0.244573 0.25043 0.255187 0.25869 0.262346 0.265561 0.268637 0.272013 0.275019 0.277701 0.280433 0.283117 0.285689 0.288126 0.290483 0.292986 0.295359 0.297666 0.300123 0.302355 0.30487 0.307114 0.309373 0.31172 0.31399 0.316097 0.318508 0.32051 0.322848 0.325124 0.327637 0.32983 0.332138 0.334189 0.336623 0.33865 0.341065 0.343056 0.345309 0.347422 0.349218 0.351295 0.353284 0.355209 0.357382 0.359442 0.361484 0.363516 0.365272 0.367254 0.368858 0.370536 0.372259 0.374118 0.375719 0.377601 0.379435 0.381152 0.382789 0.384547 0.38623 0.387644 0.389476 0.391046 0.392568 0.393914 0.395653 0.3971 0.398212 0.399678 0.400752 0.402125 0.403317 0.404734 0.405847 0.40732 0.408614 0.409863 0.411208 0.412509 0.413723 0.415046 0.416339 0.417541 0.419127 0.420591 0.421752 0.422965 0.423984 0.425162 0.42626 0.427347 0.428425 0.429336 0.430543 0.431319 0.432439 0.43322 0.434508 0.435558 0.436811 0.437956 0.439131 0.439713 0.441356 0.442052 0.442869 0.443683 0.444707 0.445602 0.446483 0.447803 0.449106 0.44988 0.450919 0.451692 0.453296 0.454126 0.454976 0.456125 0.456607 0.457694 0.458661 0.459178 0.460841 0.461603 0.46257 0.463429 0.464343 0.465271 0.466136 0.466433 0.467196 0.468237 0.469488 0.470123 0.470999 0.472342 0.472968 0.474583 0.475242 0.476141 0.476894 0.477491 0.478095 0.47872 0.479131 0.479732 0.480129 0.480441 0.481068 0.481183 0.481826 0.482313 0.48259 0.483527 0.484095 0.484946 0.485722 0.485508 0.485865 0.486372 0.486398 0.486721 0.486883 0.488173 0.488809 0.488732 0.48901 0.489793 0.489633 0.490034 0.490808 0.490834 0.491287 0.492434 0.492756 0.493277 0.494642 0.495304 0.495847 0.496331 0.496812 0.497115 0.497873 0.498284 0.498784 0.499222 0.499597 0.500198 0.500726 0.501018 0.501316 0.501215 0.500793 0.500949 0.501473 0.500824 0.500676 0.500984 0.50147 0.502233 0.502604 0.502925 0.504706 0.504658 0.504527 0.505834 0.50608 0.506428 0.50806 0.509041 0.509642 0.51075 0.510735 0.511906 0.512359 0.513024 0.513836 0.514554 0.515152 0.516001 0.5175 0.517206 0.518359 0.519435 0.520713 0.521577 0.522965 0.523335 0.524296 0.525486 0.526858 0.526735 0.526967 0.527817 0.52792 0.528265 0.528796 0.528405 0.529678 0.52931 0.530205 0.530469 0.531284 0.53102 0.529453 0.529914 0.529968 0.527973 0.527684 0.528299 0.528757 0.524996 0.52464 ];
TPR_LC = [1 0.945938 0.905974 0.878521 0.856138 0.836703 0.819281 0.803568 0.788912 0.775348 0.762059 0.74976 0.737713 0.726243 0.7154 0.704626 0.694491 0.684456 0.674832 0.66557 0.656728 0.647955 0.639376 0.63102 0.622874 0.614662 0.607094 0.599364 0.592096 0.584622 0.577416 0.570622 0.563566 0.556791 0.549985 0.543156 0.536995 0.530136 0.524142 0.517603 0.511473 0.505077 0.499222 0.493182 0.487152 0.481564 0.475829 0.470351 0.464982 0.459302 0.454171 0.448959 0.443831 0.438745 0.433696 0.428742 0.424061 0.419093 0.414487 0.40961 0.405058 0.400502 0.395899 0.39128 0.386893 0.382522 0.37822 0.373984 0.369796 0.365528 0.361542 0.357177 0.353295 0.349217 0.345397 0.341313 0.337631 0.3336 0.330007 0.3264 0.322456 0.318841 0.31532 0.311641 0.308151 0.304616 0.301034 0.297692 0.294107 0.290839 0.287251 0.284196 0.280529 0.277302 0.273958 0.270794 0.267309 0.264136 0.260738 0.25768 0.25449 0.251266 0.248103 0.245205 0.241908 0.239037 0.235975 0.233048 0.230047 0.227188 0.22418 0.221506 0.218581 0.215765 0.213053 0.210228 0.207477 0.204888 0.202204 0.199379 0.196984 0.194216 0.191699 0.189294 0.186525 0.184223 0.181531 0.179225 0.176719 0.17426 0.171972 0.169578 0.167173 0.164829 0.162543 0.160239 0.157972 0.155856 0.153563 0.151389 0.149242 0.146849 0.144939 0.142641 0.14057 0.138466 0.136477 0.134238 0.132386 0.130334 0.128224 0.126369 0.124512 0.122319 0.120564 0.118625 0.116723 0.114922 0.113104 0.111307 0.109434 0.107597 0.105848 0.104046 0.102402 0.100527 0.0990749 0.097319 0.0955892 0.0940772 0.0924877 0.0908742 0.0892596 0.0877331 0.0861404 0.0845605 0.0831348 0.0817353 0.0801905 0.0787396 0.0773274 0.0757565 0.0745149 0.0730949 0.0715504 0.0702674 0.0689672 0.067533 0.066111 0.064913 0.0635122 0.0622001 0.0609588 0.0596956 0.0582432 0.0569586 0.0557469 0.0543093 0.0530682 0.0518056 0.0504457 0.0492036 0.0479033 0.0466946 0.0454834 0.0443846 0.0431804 0.0420448 0.0410041 0.0398774 0.0388856 0.037794 0.0367488 0.0358293 0.0347024 0.0338122 0.0328248 0.0316038 0.0306732 0.0297668 0.0286168 0.0278371 0.0267366 0.0259113 0.024992 0.0240553 0.0230926 0.0223147 0.0214258 0.0204368 0.0196929 0.0187848 0.0178066 0.0168416 0.0161238 0.0150255 0.0142153 0.0133014 0.0123147 0.0116821 0.0106637 0.00997918 0.00923929 0.0084566 0.00791422 0.00704965 0.00654166 0.0059639 0.00528359 0.00469242 0.00411836 0.00351828 0.00292187 0.00212107 0.00133756 0.0013338 ];
FPR_LC = [1 0.90793 0.840882 0.79611 0.760973 0.730102 0.703443 0.679654 0.657076 0.637142 0.618499 0.601232 0.584681 0.569242 0.555031 0.541061 0.527809 0.515188 0.503152 0.491321 0.480487 0.469441 0.45909 0.449121 0.439557 0.429986 0.421207 0.41209 0.40401 0.395509 0.387348 0.379488 0.371921 0.364362 0.357192 0.349895 0.3433 0.336297 0.330174 0.323649 0.317518 0.311588 0.305738 0.300015 0.294379 0.288848 0.283362 0.278242 0.273132 0.268111 0.263336 0.258767 0.254329 0.249807 0.245424 0.241136 0.236978 0.232703 0.228835 0.224736 0.220978 0.21723 0.213645 0.209978 0.206477 0.203022 0.199687 0.196228 0.193081 0.189967 0.186874 0.183784 0.180868 0.177899 0.175154 0.172121 0.169498 0.166534 0.16401 0.161413 0.158654 0.156212 0.153713 0.151249 0.148925 0.146365 0.143919 0.141806 0.139449 0.137446 0.135154 0.13318 0.130995 0.128933 0.127051 0.124975 0.122998 0.120979 0.119007 0.117051 0.11512 0.112973 0.111112 0.109318 0.107614 0.105312 0.10365 0.102026 0.100399 0.0988346 0.0971805 0.0957253 0.0939626 0.0922334 0.0908175 0.0893695 0.0880302 0.0865095 0.0851007 0.0837715 0.0822221 0.0809472 0.07967 0.0783974 0.0771426 0.0758994 0.0746252 0.0734884 0.0724072 0.071266 0.0701496 0.0690479 0.0680527 0.0670024 0.0657038 0.0645883 0.0636928 0.0626361 0.0616265 0.060719 0.0596195 0.0586838 0.0577963 0.0568504 0.0558989 0.0550663 0.054276 0.0532985 0.0524801 0.0516352 0.0507895 0.0500098 0.0491808 0.0483597 0.0475899 0.0468926 0.0460177 0.0451622 0.0444385 0.0437111 0.043071 0.0423571 0.0416237 0.0409944 0.0402558 0.0395866 0.0388476 0.0380813 0.0374764 0.0368609 0.0362453 0.0356548 0.0350978 0.0343958 0.0337947 0.0332672 0.0326817 0.0320845 0.0315645 0.0309156 0.030355 0.0298289 0.0292766 0.0287345 0.0282603 0.0276683 0.0272234 0.0267551 0.0262447 0.0257915 0.0252303 0.0246831 0.0242691 0.0238718 0.0233983 0.022963 0.0225335 0.0220847 0.0216329 0.021296 0.0208512 0.0203681 0.0199106 0.0195782 0.0191847 0.0186525 0.0182948 0.0178819 0.0173691 0.016999 0.0165562 0.0159575 0.0155319 0.0151312 0.0147424 0.0143851 0.0139516 0.0135979 0.013208 0.0128586 0.012509 0.0121566 0.0118066 0.0115246 0.0112134 0.0108405 0.0105832 0.0102535 0.00992065 0.0096596 0.00941363 0.00912703 0.00875501 0.00847065 0.0082276 0.00793593 0.00760282 0.00736097 0.00709855 0.0068744 0.00656964 0.00623146 0.00582732 0.00559388 0.00534828 0.00505615 0.00475151 0.00445622 0.00419271 0.00394406 0.00355246 0.00325646 0.00299656 0.00219047 0.00188957 0.00188009 ];
plot(Recall_LC, Precision_LC, 'y', 'linewidth', 1);
Recall_OBJ = [1 0.995789 0.995789 0.995789 0.995789 0.995789 0.995789 0.995789 0.995789 0.995789 0.995789 0.995789 0.995789 0.995789 0.995789 0.995789 0.995402 0.995359 0.995359 0.995359 0.995313 0.995299 0.99528 0.995253 0.995066 0.994704 0.994528 0.99331 0.992551 0.991517 0.989706 0.988388 0.986634 0.984818 0.982182 0.98003 0.977166 0.976392 0.973311 0.971568 0.97044 0.969415 0.967775 0.966711 0.96451 0.963444 0.962573 0.960868 0.959553 0.957363 0.956346 0.955085 0.953734 0.952092 0.950271 0.946452 0.943157 0.939912 0.938653 0.934888 0.932266 0.929454 0.927899 0.92524 0.923055 0.919913 0.917092 0.911754 0.909381 0.906641 0.9042 0.899806 0.896664 0.894079 0.889602 0.885935 0.882994 0.879421 0.875662 0.873924 0.871466 0.868672 0.866387 0.863837 0.859488 0.856819 0.852173 0.84731 0.840957 0.836725 0.832325 0.829533 0.827463 0.82457 0.82165 0.818047 0.812928 0.807703 0.80305 0.799227 0.795481 0.789936 0.786118 0.782024 0.778283 0.774593 0.771616 0.768 0.761542 0.756984 0.75141 0.747109 0.74159 0.736325 0.729894 0.722797 0.715615 0.710668 0.707631 0.703813 0.697856 0.694065 0.690866 0.68702 0.683832 0.679925 0.676914 0.671536 0.664217 0.658394 0.649523 0.639968 0.633821 0.628248 0.623255 0.618503 0.613895 0.608614 0.605064 0.601553 0.597531 0.592709 0.587161 0.580132 0.574922 0.567893 0.560559 0.553649 0.546783 0.542108 0.535419 0.529028 0.522258 0.516931 0.510363 0.505404 0.499529 0.494034 0.488947 0.483129 0.477987 0.470937 0.462219 0.455982 0.450589 0.444467 0.439239 0.432452 0.427935 0.422638 0.416897 0.408992 0.402881 0.396356 0.389326 0.383272 0.377777 0.374239 0.369303 0.364416 0.358659 0.353642 0.348204 0.341659 0.334277 0.326304 0.318098 0.311463 0.306486 0.302138 0.293983 0.286579 0.280162 0.272069 0.265041 0.25764 0.252499 0.246964 0.241883 0.235239 0.229362 0.223256 0.216959 0.21125 0.208638 0.204665 0.201102 0.197047 0.193462 0.18911 0.184952 0.182251 0.179198 0.176876 0.173818 0.169505 0.165393 0.159692 0.155003 0.149817 0.144402 0.138327 0.131981 0.125021 0.11807 0.110702 0.102969 0.0960096 0.0876308 0.0818745 0.0755373 0.0716125 0.0671383 0.062452 0.0607106 0.0580971 0.0567244 0.055259 0.0547931 0.0540513 0.0533432 0.0526634 0.0520675 0.051745 0.051384 0.0506112 0.0498591 0.0482496 0.0468076 0.0463256 0.0450706 0.0436623 0.0426003 0.0414351 0.039398 0.0373931 ];
Precision_OBJ = [0.238314 0.261911 0.261911 0.261911 0.261911 0.261911 0.261911 0.261911 0.261911 0.261911 0.261911 0.261911 0.261927 0.261927 0.261927 0.26194 0.262357 0.26239 0.262408 0.262409 0.262532 0.262772 0.263147 0.263303 0.264879 0.266333 0.267685 0.271189 0.274823 0.279175 0.283315 0.28795 0.293187 0.298681 0.304318 0.309369 0.313127 0.316611 0.31975 0.322761 0.324971 0.326969 0.328313 0.329451 0.330928 0.332023 0.333483 0.334048 0.335001 0.336067 0.338063 0.339795 0.341576 0.343699 0.346128 0.348007 0.350344 0.353578 0.357564 0.361009 0.364422 0.368259 0.372228 0.375758 0.379558 0.383906 0.38728 0.390704 0.393663 0.397286 0.398971 0.401501 0.403903 0.406959 0.410208 0.413234 0.415836 0.418999 0.420941 0.422655 0.425081 0.426469 0.428562 0.430398 0.432646 0.436188 0.438394 0.441778 0.444382 0.447712 0.449983 0.453518 0.455946 0.458193 0.460801 0.463752 0.46736 0.469745 0.473025 0.476365 0.479596 0.482091 0.484612 0.485867 0.487391 0.489342 0.491366 0.49324 0.494521 0.496974 0.499243 0.502279 0.504646 0.507572 0.510295 0.511934 0.51421 0.516555 0.519086 0.52102 0.52309 0.524683 0.526906 0.529112 0.531096 0.533508 0.536613 0.539234 0.542881 0.546705 0.549961 0.552177 0.554612 0.556799 0.558262 0.560366 0.561924 0.562817 0.564358 0.565794 0.566909 0.567658 0.569373 0.571372 0.572908 0.575861 0.577839 0.579938 0.581686 0.584805 0.585984 0.587175 0.588672 0.590108 0.591428 0.594466 0.596092 0.598234 0.599243 0.601005 0.603803 0.606443 0.608292 0.610272 0.612447 0.613574 0.614927 0.615799 0.617314 0.61859 0.618817 0.619861 0.620558 0.621266 0.621622 0.622211 0.622517 0.624108 0.624532 0.625345 0.627342 0.628236 0.630058 0.632122 0.631898 0.632688 0.631753 0.633642 0.636043 0.637026 0.635898 0.637372 0.638323 0.638023 0.637746 0.639225 0.642234 0.642499 0.643824 0.642879 0.643512 0.645979 0.646962 0.646973 0.64872 0.648408 0.650089 0.649967 0.65101 0.65109 0.6516 0.652474 0.651087 0.651564 0.652064 0.65116 0.652357 0.651041 0.650932 0.650735 0.651313 0.65179 0.654092 0.65694 0.654832 0.652621 0.652314 0.652927 0.65153 0.652876 0.650204 0.652706 0.651262 0.651823 0.652658 0.652608 0.653153 0.652127 0.6524 0.650638 0.651402 0.650351 0.649629 0.650189 0.648895 0.649377 0.64886 0.647178 0.646827 0.648971 0.648299 0.647396 0.645251 0.644005 0.642392 0.64198 ];
TPR_OBJ = [1 0.995789 0.995789 0.995789 0.995789 0.995789 0.995789 0.995789 0.995789 0.995789 0.995789 0.995789 0.995789 0.995789 0.995789 0.995789 0.995402 0.995359 0.995359 0.995359 0.995313 0.995299 0.99528 0.995253 0.995066 0.994704 0.994528 0.99331 0.992551 0.991517 0.989706 0.988388 0.986634 0.984818 0.982182 0.98003 0.977166 0.976392 0.973311 0.971568 0.97044 0.969415 0.967775 0.966711 0.96451 0.963444 0.962573 0.960868 0.959553 0.957363 0.956346 0.955085 0.953734 0.952092 0.950271 0.946452 0.943157 0.939912 0.938653 0.934888 0.932266 0.929454 0.927899 0.92524 0.923055 0.919913 0.917092 0.911754 0.909381 0.906641 0.9042 0.899806 0.896664 0.894079 0.889602 0.885935 0.882994 0.879421 0.875662 0.873924 0.871466 0.868672 0.866387 0.863837 0.859488 0.856819 0.852173 0.84731 0.840957 0.836725 0.832325 0.829533 0.827463 0.82457 0.82165 0.818047 0.812928 0.807703 0.80305 0.799227 0.795481 0.789936 0.786118 0.782024 0.778283 0.774593 0.771616 0.768 0.761542 0.756984 0.75141 0.747109 0.74159 0.736325 0.729894 0.722797 0.715615 0.710668 0.707631 0.703813 0.697856 0.694065 0.690866 0.68702 0.683832 0.679925 0.676914 0.671536 0.664217 0.658394 0.649523 0.639968 0.633821 0.628248 0.623255 0.618503 0.613895 0.608614 0.605064 0.601553 0.597531 0.592709 0.587161 0.580132 0.574922 0.567893 0.560559 0.553649 0.546783 0.542108 0.535419 0.529028 0.522258 0.516931 0.510363 0.505404 0.499529 0.494034 0.488947 0.483129 0.477987 0.470937 0.462219 0.455982 0.450589 0.444467 0.439239 0.432452 0.427935 0.422638 0.416897 0.408992 0.402881 0.396356 0.389326 0.383272 0.377777 0.374239 0.369303 0.364416 0.358659 0.353642 0.348204 0.341659 0.334277 0.326304 0.318098 0.311463 0.306486 0.302138 0.293983 0.286579 0.280162 0.272069 0.265041 0.25764 0.252499 0.246964 0.241883 0.235239 0.229362 0.223256 0.216959 0.21125 0.208638 0.204665 0.201102 0.197047 0.193462 0.18911 0.184952 0.182251 0.179198 0.176876 0.173818 0.169505 0.165393 0.159692 0.155003 0.149817 0.144402 0.138327 0.131981 0.125021 0.11807 0.110702 0.102969 0.0960096 0.0876308 0.0818745 0.0755373 0.0716125 0.0671383 0.062452 0.0607106 0.0580971 0.0567244 0.055259 0.0547931 0.0540513 0.0533432 0.0526634 0.0520675 0.051745 0.051384 0.0506112 0.0498591 0.0482496 0.0468076 0.0463256 0.0450706 0.0436623 0.0426003 0.0414351 0.039398 0.0373931 ];
FPR_OBJ = [1 0.883837 0.883837 0.883837 0.883837 0.883837 0.883837 0.883837 0.883837 0.883837 0.883837 0.883837 0.883755 0.883754 0.883754 0.883696 0.882898 0.882635 0.882562 0.882552 0.882248 0.88127 0.880113 0.879549 0.876131 0.872814 0.867615 0.85772 0.845793 0.833283 0.817352 0.801928 0.783862 0.767304 0.748841 0.732528 0.717869 0.706327 0.69263 0.682752 0.674236 0.666717 0.660521 0.655638 0.648926 0.64433 0.640467 0.637959 0.635004 0.63105 0.626593 0.62262 0.618604 0.613895 0.608617 0.6025 0.596683 0.588459 0.581172 0.573077 0.564885 0.556294 0.548379 0.53946 0.531711 0.521748 0.512703 0.503728 0.496608 0.487903 0.48174 0.474732 0.466863 0.459225 0.451454 0.444395 0.43814 0.431351 0.426261 0.422617 0.417257 0.413126 0.408376 0.404121 0.398728 0.392406 0.385946 0.379884 0.373569 0.367398 0.362367 0.356642 0.352524 0.348182 0.344076 0.339374 0.332693 0.327002 0.32104 0.316084 0.310808 0.305991 0.301512 0.297808 0.294762 0.290605 0.287901 0.28471 0.28023 0.27464 0.26929 0.26338 0.259065 0.2532 0.248148 0.243488 0.239182 0.235317 0.231357 0.228054 0.224318 0.221721 0.218927 0.215378 0.212435 0.208946 0.204989 0.200879 0.194901 0.190189 0.185189 0.180749 0.177938 0.174885 0.172265 0.169211 0.166438 0.164072 0.161508 0.159045 0.157249 0.155192 0.152151 0.14872 0.145653 0.142135 0.138509 0.134862 0.131512 0.127958 0.124853 0.122156 0.119005 0.11671 0.114465 0.112182 0.110052 0.108131 0.105724 0.103901 0.101487 0.0987114 0.0958981 0.0935749 0.0909917 0.0889482 0.0872024 0.0851626 0.0832699 0.0814619 0.0797973 0.0776656 0.0756381 0.0739194 0.0722846 0.0699909 0.0684117 0.0673116 0.0659253 0.064446 0.0629112 0.061587 0.0599297 0.0578172 0.0560883 0.0533745 0.0518467 0.0496227 0.0479679 0.0465619 0.0453161 0.0438175 0.0425516 0.0414591 0.0403162 0.0389294 0.0378012 0.0366657 0.0356937 0.0350188 0.0339874 0.0330706 0.0321181 0.0312236 0.0305204 0.0292953 0.0284748 0.0277277 0.0269241 0.0257706 0.0246645 0.023976 0.0235096 0.0226151 0.0219264 0.0207843 0.0196471 0.0187795 0.0179104 0.0167969 0.0158485 0.0147304 0.0134779 0.0122798 0.0115309 0.0104369 0.00983129 0.00893398 0.0083316 0.00774317 0.00738235 0.00682367 0.00668116 0.00653537 0.00633842 0.00625396 0.00615063 0.0059096 0.00580184 0.00569161 0.00551305 0.00548319 0.00536487 0.00527581 0.00522 0.00496556 0.00491974 0.00484076 0.00478131 0.00453771 0.00428443 0.0040917 0.00393586 0.00377747 0.00355261 0.0032461 ];
plot(Recall_OBJ, Precision_OBJ, ':k', 'linewidth', 1);
Recall_BMS = [1 0.952132 0.950073 0.947158 0.941877 0.938736 0.936042 0.933841 0.931756 0.930021 0.927281 0.924724 0.921403 0.918617 0.915061 0.911353 0.908181 0.904054 0.899879 0.89563 0.891626 0.888277 0.885121 0.881511 0.878171 0.873901 0.870298 0.86666 0.862798 0.858778 0.854653 0.850325 0.846233 0.842071 0.837778 0.834495 0.831098 0.826794 0.823525 0.820083 0.815698 0.811735 0.808057 0.804998 0.8001 0.795209 0.791895 0.787795 0.784601 0.780979 0.777401 0.772635 0.768633 0.764158 0.760908 0.756363 0.752056 0.748668 0.743919 0.73908 0.734819 0.730866 0.727665 0.723493 0.718912 0.714328 0.710422 0.707454 0.703719 0.699805 0.695435 0.691231 0.687189 0.682341 0.678097 0.674573 0.670925 0.66778 0.663717 0.659612 0.656377 0.652432 0.648663 0.644652 0.641 0.636279 0.631015 0.62749 0.62325 0.619717 0.616156 0.612784 0.609478 0.60626 0.602522 0.599012 0.594127 0.590056 0.587103 0.583001 0.579758 0.576504 0.572426 0.56838 0.563077 0.560464 0.557416 0.554164 0.550686 0.546803 0.543418 0.54019 0.537029 0.534282 0.530105 0.526271 0.522895 0.519776 0.516787 0.514008 0.510271 0.507272 0.503668 0.500475 0.49678 0.494762 0.490995 0.487596 0.485683 0.477258 0.474143 0.471704 0.468502 0.466069 0.462839 0.460012 0.456562 0.453843 0.450962 0.447186 0.442589 0.439391 0.43597 0.433674 0.430285 0.427562 0.424155 0.421552 0.418796 0.415571 0.412224 0.408663 0.40628 0.403137 0.399802 0.395301 0.392798 0.389264 0.386119 0.382201 0.379356 0.376591 0.374375 0.371293 0.368733 0.36626 0.363691 0.361643 0.357709 0.354374 0.351025 0.346754 0.344343 0.341572 0.339395 0.336565 0.334166 0.33167 0.328571 0.326696 0.32342 0.320742 0.318328 0.316031 0.313265 0.311516 0.308912 0.306408 0.304065 0.301254 0.299188 0.296958 0.294071 0.291035 0.288392 0.285328 0.282655 0.279824 0.277139 0.274838 0.271125 0.268052 0.265911 0.263103 0.260508 0.257434 0.254756 0.251161 0.248311 0.246091 0.242557 0.240256 0.23777 0.234715 0.232054 0.229759 0.227543 0.225397 0.22361 0.221415 0.218339 0.215739 0.213201 0.209921 0.207735 0.205693 0.204009 0.201556 0.198627 0.196416 0.194743 0.192221 0.190059 0.187798 0.184833 0.182129 0.179301 0.176861 0.174369 0.171328 0.169342 0.165332 0.16242 0.16001 0.156755 0.154263 0.150641 0.146753 0.143407 0.139089 0.135365 0.131404 0.128065 0.124775 0.121605 0.119337 ];
Precision_BMS = [0.238314 0.32956 0.333925 0.342779 0.352673 0.359191 0.364342 0.369674 0.375737 0.3808 0.387103 0.393589 0.40099 0.408299 0.415972 0.42315 0.430428 0.437627 0.445114 0.452284 0.459858 0.465633 0.472655 0.479244 0.485278 0.491671 0.497666 0.503257 0.509119 0.514459 0.520875 0.526404 0.531644 0.537528 0.541519 0.546716 0.55121 0.557772 0.561834 0.565983 0.571095 0.575137 0.579554 0.583654 0.58752 0.591314 0.595117 0.599911 0.603499 0.60625 0.609773 0.612961 0.617398 0.620722 0.623714 0.626338 0.629753 0.632043 0.634752 0.638806 0.641177 0.644383 0.645972 0.64852 0.652915 0.657472 0.660166 0.661631 0.663898 0.66589 0.66703 0.668506 0.670518 0.673998 0.675735 0.677631 0.679128 0.680922 0.682564 0.685419 0.686971 0.688487 0.690164 0.692429 0.693771 0.69675 0.699088 0.701069 0.703402 0.704622 0.706217 0.707615 0.708994 0.710468 0.711361 0.712531 0.714251 0.716485 0.717762 0.718753 0.72031 0.722111 0.723907 0.725681 0.727406 0.728125 0.728928 0.729878 0.730584 0.732195 0.73271 0.733926 0.734816 0.736087 0.737577 0.737587 0.73857 0.739155 0.740752 0.741553 0.741828 0.743359 0.744067 0.744715 0.745 0.745316 0.74635 0.748471 0.74849 0.750028 0.751439 0.751588 0.752737 0.753817 0.754645 0.755717 0.756486 0.757426 0.758626 0.758357 0.75875 0.759511 0.760103 0.761438 0.761409 0.762366 0.763292 0.7651 0.766062 0.766947 0.767378 0.76736 0.76782 0.768791 0.77005 0.769982 0.770993 0.770955 0.770404 0.770527 0.77178 0.772342 0.773329 0.773708 0.774017 0.77514 0.776127 0.776667 0.774805 0.774563 0.774669 0.775362 0.775644 0.774632 0.775667 0.775647 0.7759 0.775584 0.77588 0.776595 0.777269 0.777673 0.777671 0.778322 0.780426 0.780757 0.781069 0.781259 0.782371 0.782472 0.783092 0.78418 0.784685 0.785069 0.784888 0.784897 0.785149 0.785033 0.786223 0.786999 0.78632 0.786725 0.786909 0.786618 0.786994 0.78733 0.787812 0.787792 0.787985 0.788384 0.788671 0.788712 0.790047 0.790388 0.790728 0.790817 0.790295 0.790348 0.791732 0.792081 0.791934 0.791967 0.79241 0.792037 0.791666 0.791451 0.790989 0.79056 0.791347 0.792279 0.792505 0.79308 0.79276 0.792736 0.792704 0.79307 0.791279 0.791633 0.79233 0.792233 0.791925 0.791807 0.792259 0.792944 0.791302 0.791513 0.791287 0.791283 0.791123 0.791381 0.791496 0.792771 0.792961 0.791524 0.790359 0.789076 ];
TPR_BMS = [1 0.952132 0.950073 0.947158 0.941877 0.938736 0.936042 0.933841 0.931756 0.930021 0.927281 0.924724 0.921403 0.918617 0.915061 0.911353 0.908181 0.904054 0.899879 0.89563 0.891626 0.888277 0.885121 0.881511 0.878171 0.873901 0.870298 0.86666 0.862798 0.858778 0.854653 0.850325 0.846233 0.842071 0.837778 0.834495 0.831098 0.826794 0.823525 0.820083 0.815698 0.811735 0.808057 0.804998 0.8001 0.795209 0.791895 0.787795 0.784601 0.780979 0.777401 0.772635 0.768633 0.764158 0.760908 0.756363 0.752056 0.748668 0.743919 0.73908 0.734819 0.730866 0.727665 0.723493 0.718912 0.714328 0.710422 0.707454 0.703719 0.699805 0.695435 0.691231 0.687189 0.682341 0.678097 0.674573 0.670925 0.66778 0.663717 0.659612 0.656377 0.652432 0.648663 0.644652 0.641 0.636279 0.631015 0.62749 0.62325 0.619717 0.616156 0.612784 0.609478 0.60626 0.602522 0.599012 0.594127 0.590056 0.587103 0.583001 0.579758 0.576504 0.572426 0.56838 0.563077 0.560464 0.557416 0.554164 0.550686 0.546803 0.543418 0.54019 0.537029 0.534282 0.530105 0.526271 0.522895 0.519776 0.516787 0.514008 0.510271 0.507272 0.503668 0.500475 0.49678 0.494762 0.490995 0.487596 0.485683 0.477258 0.474143 0.471704 0.468502 0.466069 0.462839 0.460012 0.456562 0.453843 0.450962 0.447186 0.442589 0.439391 0.43597 0.433674 0.430285 0.427562 0.424155 0.421552 0.418796 0.415571 0.412224 0.408663 0.40628 0.403137 0.399802 0.395301 0.392798 0.389264 0.386119 0.382201 0.379356 0.376591 0.374375 0.371293 0.368733 0.36626 0.363691 0.361643 0.357709 0.354374 0.351025 0.346754 0.344343 0.341572 0.339395 0.336565 0.334166 0.33167 0.328571 0.326696 0.32342 0.320742 0.318328 0.316031 0.313265 0.311516 0.308912 0.306408 0.304065 0.301254 0.299188 0.296958 0.294071 0.291035 0.288392 0.285328 0.282655 0.279824 0.277139 0.274838 0.271125 0.268052 0.265911 0.263103 0.260508 0.257434 0.254756 0.251161 0.248311 0.246091 0.242557 0.240256 0.23777 0.234715 0.232054 0.229759 0.227543 0.225397 0.22361 0.221415 0.218339 0.215739 0.213201 0.209921 0.207735 0.205693 0.204009 0.201556 0.198627 0.196416 0.194743 0.192221 0.190059 0.187798 0.184833 0.182129 0.179301 0.176861 0.174369 0.171328 0.169342 0.165332 0.16242 0.16001 0.156755 0.154263 0.150641 0.146753 0.143407 0.139089 0.135365 0.131404 0.128065 0.124775 0.121605 0.119337 ];
FPR_BMS = [1 0.646326 0.628852 0.59852 0.565427 0.544426 0.529359 0.516465 0.503833 0.494076 0.481844 0.468789 0.455824 0.44324 0.429589 0.416952 0.404869 0.393434 0.382227 0.370365 0.359482 0.351045 0.342008 0.332282 0.323737 0.31464 0.306567 0.299216 0.292206 0.284943 0.276605 0.269926 0.263961 0.257825 0.251773 0.245949 0.240766 0.233226 0.228832 0.224152 0.218384 0.213889 0.208916 0.204623 0.20011 0.195841 0.192381 0.187981 0.18462 0.181766 0.178181 0.174662 0.170139 0.167008 0.164209 0.16128 0.15821 0.156102 0.153245 0.149055 0.146682 0.143483 0.141799 0.139111 0.135167 0.132211 0.129606 0.128279 0.125543 0.123519 0.121487 0.119669 0.118017 0.114694 0.112725 0.110946 0.109371 0.108283 0.106689 0.104823 0.103469 0.102193 0.100606 0.0990091 0.0971212 0.0950468 0.0924544 0.0909197 0.0889218 0.0875312 0.0861286 0.0849322 0.0838644 0.0827723 0.0816952 0.0803999 0.0791388 0.0776103 0.0766988 0.075615 0.0744097 0.0732108 0.0714768 0.0699983 0.0685384 0.0677995 0.0671346 0.0663354 0.065507 0.0643117 0.0632949 0.0623372 0.0615757 0.0605279 0.0589869 0.0581432 0.0573936 0.0565504 0.0558255 0.0549945 0.0544678 0.0535489 0.0528659 0.0523569 0.0515662 0.051265 0.0501852 0.0492789 0.0490236 0.0468511 0.0461921 0.0457923 0.0451195 0.0446503 0.0439987 0.0434054 0.0428303 0.0422786 0.0416453 0.0412059 0.0403932 0.0399092 0.0395136 0.0389655 0.0384952 0.0379886 0.0373155 0.0367052 0.0361306 0.0357042 0.035136 0.0348077 0.0343424 0.0337439 0.0330068 0.0324845 0.032139 0.0316448 0.0314298 0.0308155 0.0302912 0.0300048 0.0296002 0.0290936 0.0288318 0.0285205 0.0282014 0.0279125 0.027348 0.0270515 0.0267769 0.0258674 0.0256212 0.0253077 0.024976 0.0244644 0.0242133 0.0240067 0.0237161 0.0234754 0.0229035 0.0225605 0.0222332 0.0219394 0.021407 0.0212268 0.0210195 0.0207425 0.0204258 0.0201216 0.0198568 0.0193627 0.0190806 0.0188547 0.0186086 0.0183119 0.0179082 0.0177264 0.0173624 0.0170944 0.0168355 0.0164986 0.0162702 0.0159509 0.0157124 0.0154007 0.0152629 0.0149972 0.0148371 0.014733 0.0145315 0.0144088 0.0141114 0.0139325 0.01374 0.0136178 0.0134017 0.0133119 0.013083 0.012884 0.0127047 0.0125186 0.0123245 0.0120704 0.0119652 0.0118426 0.0117825 0.0116282 0.0110587 0.0107305 0.0106427 0.0103522 0.0102453 0.0101302 0.00997897 0.00984109 0.00975621 0.00961162 0.00947312 0.00938338 0.00919922 0.00911539 0.00898557 0.00871388 0.00862014 0.00849386 0.0082706 0.00804328 0.00791491 0.00774182 0.00760965 0.00731324 0.0070867 0.00690174 0.00686054 0.00683801 ];
plot(Recall_BMS, Precision_BMS, ':b', 'linewidth', 1);
Recall_COV = [1 0.968375 0.931088 0.901377 0.875646 0.852964 0.832773 0.814213 0.79696 0.7806 0.76512 0.75058 0.736783 0.723618 0.710959 0.698715 0.686947 0.675528 0.664468 0.65391 0.643726 0.633808 0.624181 0.614814 0.60567 0.596744 0.588055 0.579521 0.571133 0.562971 0.554952 0.547159 0.539536 0.532025 0.524747 0.517571 0.510555 0.503695 0.49698 0.490324 0.48376 0.477362 0.471042 0.464836 0.458715 0.452696 0.44681 0.441034 0.435418 0.429847 0.42436 0.418969 0.413663 0.408432 0.403284 0.398223 0.393217 0.388294 0.383463 0.378698 0.374008 0.369368 0.364785 0.360307 0.355898 0.35154 0.347251 0.342988 0.338747 0.334628 0.330485 0.326409 0.32237 0.31841 0.314446 0.310553 0.306709 0.302916 0.299118 0.295404 0.291745 0.28811 0.284513 0.28095 0.277389 0.27387 0.270419 0.266993 0.263595 0.26023 0.256908 0.253582 0.250306 0.247067 0.243836 0.24064 0.237486 0.234337 0.231205 0.228151 0.225125 0.222142 0.219183 0.216254 0.213371 0.210511 0.207713 0.204939 0.202178 0.199476 0.196782 0.194132 0.191502 0.188891 0.186294 0.183742 0.181214 0.178698 0.176172 0.173701 0.171281 0.16885 0.166436 0.164049 0.161677 0.159343 0.157025 0.154726 0.152457 0.15019 0.147951 0.145796 0.143646 0.141511 0.139411 0.137304 0.135235 0.133176 0.131133 0.129116 0.12712 0.125146 0.123206 0.121293 0.119393 0.117519 0.115671 0.113824 0.112002 0.110202 0.108437 0.106682 0.104934 0.103236 0.101493 0.0997731 0.0980812 0.0963823 0.0947345 0.0930954 0.0914895 0.0898758 0.0882808 0.0867106 0.085148 0.0836281 0.0820896 0.0805746 0.0790765 0.0776121 0.0761681 0.0747355 0.073332 0.07193 0.0705586 0.0692125 0.0678763 0.0665464 0.0652458 0.0639431 0.0626837 0.0614359 0.0601957 0.0589484 0.0576997 0.0564777 0.0552869 0.0541063 0.0529312 0.0517498 0.050579 0.0494309 0.0482991 0.0471664 0.0460605 0.044961 0.0438833 0.0428146 0.041772 0.0407216 0.0396873 0.0386713 0.0376799 0.0366822 0.035728 0.0347702 0.0338333 0.0329134 0.0320075 0.031112 0.0301929 0.0293113 0.0284347 0.0275735 0.0267229 0.0258834 0.0250373 0.0242084 0.0233932 0.0225737 0.0217705 0.0209779 0.0202082 0.0194443 0.0187023 0.0179509 0.0172057 0.0164819 0.0157604 0.0150497 0.0143401 0.0136481 0.0129607 0.0122847 0.0116345 0.0109908 0.010336 0.00971042 0.00908237 0.00845505 0.00786018 0.00725693 0.00665158 0.00607142 0.0055236 0.00498514 0.00445389 0.00392622 0.00342042 0.00293348 0.00245965 0.00198463 0.00152778 0.00108086 0.00064753 0.000226628 ];
Precision_COV = [0.238314 0.34835 0.414656 0.452727 0.479595 0.500378 0.517556 0.532101 0.544781 0.555971 0.565926 0.574996 0.583265 0.590942 0.598124 0.604811 0.61108 0.616934 0.622438 0.6277 0.632707 0.637462 0.641994 0.646316 0.650456 0.654435 0.658248 0.661935 0.665437 0.668785 0.671997 0.675075 0.678056 0.680899 0.683664 0.686359 0.688967 0.691538 0.694038 0.696402 0.698729 0.70099 0.703195 0.705289 0.707364 0.709346 0.711354 0.713266 0.715186 0.717015 0.718829 0.72058 0.722292 0.723966 0.725615 0.727256 0.728843 0.730381 0.731944 0.733439 0.734966 0.736441 0.737872 0.739303 0.740723 0.742077 0.743433 0.744749 0.746017 0.747316 0.748563 0.749798 0.75105 0.752287 0.753455 0.754578 0.755673 0.756737 0.757787 0.75885 0.759902 0.760923 0.761886 0.762821 0.763707 0.764581 0.765478 0.766339 0.76719 0.768025 0.768834 0.769603 0.770379 0.771163 0.771938 0.772686 0.773414 0.774146 0.774841 0.775524 0.776209 0.776857 0.777494 0.778093 0.778694 0.779303 0.779903 0.780479 0.781024 0.781617 0.782143 0.78273 0.783291 0.783775 0.784245 0.784747 0.785226 0.785693 0.786141 0.786625 0.787124 0.787537 0.787965 0.788305 0.788719 0.789088 0.789468 0.789803 0.79015 0.790516 0.790862 0.791205 0.79156 0.791924 0.79224 0.792519 0.792833 0.793188 0.793456 0.793738 0.793958 0.794242 0.794549 0.794885 0.795183 0.795514 0.795809 0.796065 0.796332 0.796525 0.796746 0.797005 0.797246 0.797533 0.797678 0.797874 0.798114 0.798261 0.798529 0.798746 0.798908 0.799073 0.799238 0.799408 0.799563 0.799694 0.799842 0.799967 0.800081 0.800243 0.800236 0.800285 0.800404 0.800402 0.800553 0.800682 0.800774 0.800857 0.800815 0.800866 0.800918 0.801005 0.801089 0.801165 0.801233 0.801298 0.801387 0.801494 0.801585 0.801664 0.801704 0.801774 0.801818 0.801923 0.801949 0.802062 0.80216 0.802334 0.802466 0.802433 0.802519 0.802507 0.802596 0.802542 0.802609 0.802566 0.802782 0.802843 0.802981 0.803147 0.803284 0.8033 0.803411 0.80357 0.803997 0.804228 0.804421 0.804604 0.804905 0.805204 0.805513 0.805783 0.806065 0.80624 0.806482 0.806677 0.806933 0.807051 0.807278 0.807457 0.807427 0.807542 0.807641 0.807899 0.808356 0.80842 0.808649 0.808929 0.809465 0.809552 0.809485 0.80976 0.809601 0.809594 0.809664 0.809639 0.80935 0.809441 0.808774 0.808524 0.808593 0.808372 0.807542 0.807227 0.808167 0.80599 ];
TPR_COV = [1 0.968375 0.931088 0.901377 0.875646 0.852964 0.832773 0.814213 0.79696 0.7806 0.76512 0.75058 0.736783 0.723618 0.710959 0.698715 0.686947 0.675528 0.664468 0.65391 0.643726 0.633808 0.624181 0.614814 0.60567 0.596744 0.588055 0.579521 0.571133 0.562971 0.554952 0.547159 0.539536 0.532025 0.524747 0.517571 0.510555 0.503695 0.49698 0.490324 0.48376 0.477362 0.471042 0.464836 0.458715 0.452696 0.44681 0.441034 0.435418 0.429847 0.42436 0.418969 0.413663 0.408432 0.403284 0.398223 0.393217 0.388294 0.383463 0.378698 0.374008 0.369368 0.364785 0.360307 0.355898 0.35154 0.347251 0.342988 0.338747 0.334628 0.330485 0.326409 0.32237 0.31841 0.314446 0.310553 0.306709 0.302916 0.299118 0.295404 0.291745 0.28811 0.284513 0.28095 0.277389 0.27387 0.270419 0.266993 0.263595 0.26023 0.256908 0.253582 0.250306 0.247067 0.243836 0.24064 0.237486 0.234337 0.231205 0.228151 0.225125 0.222142 0.219183 0.216254 0.213371 0.210511 0.207713 0.204939 0.202178 0.199476 0.196782 0.194132 0.191502 0.188891 0.186294 0.183742 0.181214 0.178698 0.176172 0.173701 0.171281 0.16885 0.166436 0.164049 0.161677 0.159343 0.157025 0.154726 0.152457 0.15019 0.147951 0.145796 0.143646 0.141511 0.139411 0.137304 0.135235 0.133176 0.131133 0.129116 0.12712 0.125146 0.123206 0.121293 0.119393 0.117519 0.115671 0.113824 0.112002 0.110202 0.108437 0.106682 0.104934 0.103236 0.101493 0.0997731 0.0980812 0.0963823 0.0947345 0.0930954 0.0914895 0.0898758 0.0882808 0.0867106 0.085148 0.0836281 0.0820896 0.0805746 0.0790765 0.0776121 0.0761681 0.0747355 0.073332 0.07193 0.0705586 0.0692125 0.0678763 0.0665464 0.0652458 0.0639431 0.0626837 0.0614359 0.0601957 0.0589484 0.0576997 0.0564777 0.0552869 0.0541063 0.0529312 0.0517498 0.050579 0.0494309 0.0482991 0.0471664 0.0460605 0.044961 0.0438833 0.0428146 0.041772 0.0407216 0.0396873 0.0386713 0.0376799 0.0366822 0.035728 0.0347702 0.0338333 0.0329134 0.0320075 0.031112 0.0301929 0.0293113 0.0284347 0.0275735 0.0267229 0.0258834 0.0250373 0.0242084 0.0233932 0.0225737 0.0217705 0.0209779 0.0202082 0.0194443 0.0187023 0.0179509 0.0172057 0.0164819 0.0157604 0.0150497 0.0143401 0.0136481 0.0129607 0.0122847 0.0116345 0.0109908 0.010336 0.00971042 0.00908237 0.00845505 0.00786018 0.00725693 0.00665158 0.00607142 0.0055236 0.00498514 0.00445389 0.00392622 0.00342042 0.00293348 0.00245965 0.00198463 0.00152778 0.00108086 0.00064753 0.000226628 ];
FPR_COV = [1 0.555672 0.394495 0.32175 0.276974 0.245692 0.221931 0.203069 0.187549 0.174485 0.16332 0.153598 0.145035 0.137372 0.130449 0.124183 0.118481 0.113276 0.10848 0.104043 0.099915 0.0960722 0.0924845 0.0891318 0.0859832 0.0830157 0.0802206 0.077575 0.0750799 0.0727164 0.0704758 0.068353 0.0663346 0.0644162 0.0625905 0.0608387 0.0591597 0.057551 0.0560037 0.0545208 0.05309 0.0517146 0.0503859 0.0491128 0.0478769 0.0466923 0.0455474 0.0444533 0.0433929 0.0423698 0.0413729 0.0404147 0.0394872 0.0385862 0.0377111 0.0368575 0.0360279 0.0352269 0.0344466 0.0336936 0.0329559 0.03224 0.0315459 0.0308751 0.0302205 0.0295906 0.0289776 0.0283814 0.0277968 0.0272319 0.0266781 0.0261399 0.0256104 0.0250952 0.0245952 0.024109 0.023636 0.0231784 0.0227297 0.0222893 0.0218568 0.0214348 0.0210248 0.0206228 0.0202329 0.0198482 0.0194741 0.0191096 0.0187523 0.0184008 0.0180583 0.017725 0.0173949 0.0170718 0.016755 0.0164442 0.0161398 0.0158379 0.015545 0.0152562 0.0149722 0.014699 0.0144298 0.0141683 0.0139097 0.0136556 0.0134089 0.0131651 0.012929 0.0126953 0.0124662 0.0122357 0.0120111 0.0117959 0.0115867 0.011376 0.0111721 0.0109697 0.01077 0.0105734 0.0103796 0.0101938 0.0100077 0.00982766 0.00964863 0.00947386 0.00930244 0.0091348 0.00897046 0.00880604 0.00864374 0.00848708 0.00833143 0.00817691 0.00802722 0.00788096 0.007737 0.0075934 0.00745499 0.00731746 0.00718459 0.00705182 0.00691964 0.00679044 0.0066642 0.00653894 0.00641757 0.00629798 0.00618085 0.00606706 0.00595404 0.00584269 0.00573319 0.00562371 0.00551946 0.00541509 0.0053123 0.0052115 0.0051099 0.00501149 0.00491668 0.0048203 0.00472522 0.00463274 0.00454063 0.00445002 0.00436042 0.00427209 0.00418538 0.00409994 0.00401865 0.0039368 0.0038566 0.00377793 0.00369806 0.00361996 0.0035434 0.00346793 0.0033945 0.00332001 0.003248 0.00317468 0.0031044 0.00303432 0.00296437 0.00289471 0.00282631 0.00275777 0.00269112 0.00262452 0.00255921 0.00249409 0.00243027 0.00236572 0.00230472 0.00224364 0.00218381 0.00212452 0.00206572 0.00200953 0.00195232 0.00189806 0.00184342 0.00178966 0.0017353 0.00168468 0.00163202 0.00158119 0.00153243 0.001483 0.00143563 0.001389 0.00134301 0.00129746 0.00125123 0.00120767 0.00116448 0.00112279 0.00108126 0.00104086 0.00100106 0.00096185 0.000924087 0.000887455 0.00085162 0.000815298 0.000780869 0.000747031 0.000713151 0.00068011 0.000648232 0.000616745 0.000586142 0.000555444 0.000524505 0.000495168 0.000466036 0.000437467 0.000408568 0.0003818 0.000355537 0.00032948 0.000304534 0.000279408 0.000254089 0.000230327 0.000206627 0.00018294 0.000159878 0.000137553 0.000115001 9.39296e-005 7.25658e-005 5.14769e-005 3.07359e-005 1.08943e-005 ];
plot(Recall_COV, Precision_COV, ':g', 'linewidth', 1);
Recall_SS = [1 0.999983 0.999952 0.999906 0.999838 0.99974 0.999578 0.999317 0.998911 0.998297 0.997527 0.996604 0.995537 0.994316 0.992935 0.991338 0.989639 0.987782 0.985722 0.983619 0.981345 0.979023 0.976557 0.973948 0.971123 0.968163 0.964941 0.961566 0.957936 0.954113 0.95007 0.945871 0.941529 0.936885 0.932014 0.926993 0.921912 0.916746 0.911593 0.906373 0.901062 0.895568 0.889976 0.88422 0.878387 0.872465 0.866501 0.860431 0.854301 0.84811 0.841905 0.835446 0.828892 0.822251 0.815554 0.808787 0.802035 0.795282 0.788463 0.781655 0.774856 0.768029 0.761184 0.75434 0.747512 0.740682 0.733783 0.726911 0.720096 0.713313 0.706549 0.69985 0.693121 0.686393 0.679636 0.672975 0.666364 0.659739 0.653074 0.646378 0.63971 0.63304 0.626395 0.619725 0.613002 0.606299 0.599615 0.592942 0.586271 0.57961 0.572942 0.566289 0.559623 0.552919 0.546218 0.539532 0.532928 0.526361 0.519821 0.513281 0.506754 0.500224 0.493722 0.487262 0.480828 0.474424 0.468107 0.461809 0.455551 0.449357 0.44316 0.437003 0.430913 0.424846 0.418766 0.412741 0.4068 0.400935 0.395067 0.389238 0.383378 0.377618 0.371959 0.366323 0.360706 0.35516 0.349663 0.344226 0.340841 0.335472 0.330128 0.324835 0.319577 0.314392 0.309278 0.304237 0.299211 0.294295 0.289351 0.28452 0.279726 0.275019 0.27035 0.265758 0.261247 0.256781 0.252352 0.247966 0.243667 0.239347 0.235111 0.230917 0.226763 0.222707 0.218675 0.214726 0.210784 0.206909 0.203039 0.199226 0.195423 0.191649 0.187931 0.184253 0.180649 0.177096 0.173582 0.170124 0.166726 0.163389 0.160075 0.156781 0.153547 0.150358 0.147231 0.144096 0.141007 0.137974 0.134978 0.132024 0.129107 0.126222 0.123393 0.12063 0.117889 0.115162 0.112478 0.109854 0.107241 0.104709 0.102221 0.0997382 0.0973111 0.0949118 0.0925457 0.0901907 0.0878675 0.0855879 0.0833373 0.0811074 0.0789066 0.0767612 0.0746208 0.0725767 0.0705143 0.0685032 0.0665169 0.0645191 0.0625617 0.0606604 0.0587554 0.056874 0.0550322 0.0532281 0.051448 0.049696 0.0479715 0.0462899 0.0446024 0.0429328 0.0413141 0.0397082 0.0381083 0.0365417 0.0350077 0.0334981 0.0320106 0.0305698 0.02913 0.0277382 0.0263698 0.025034 0.0237152 0.0224172 0.0211425 0.0199006 0.0187008 0.0175278 0.0164019 0.015284 0.0141853 0.0131063 0.0120471 0.0109921 0.0099518 0.00891291 0.00789628 0.0068855 0.00589782 0.00493534 0.00399366 0.0030965 0.00222588 0.00141704 0.000684276 0.000166082 ];
Precision_SS = [0.238314 0.238356 0.238438 0.238618 0.238964 0.239534 0.240398 0.241493 0.242818 0.244401 0.246196 0.248138 0.250276 0.252573 0.255132 0.25794 0.26088 0.26391 0.26703 0.270254 0.273593 0.276944 0.280307 0.283644 0.286929 0.290213 0.293472 0.296728 0.299926 0.303079 0.306168 0.30922 0.312267 0.31526 0.318154 0.321014 0.323898 0.326719 0.329515 0.332289 0.335031 0.3377 0.340395 0.343041 0.34565 0.348224 0.350776 0.353272 0.355744 0.35819 0.360649 0.363033 0.365402 0.367717 0.370008 0.372227 0.37441 0.376582 0.378734 0.380864 0.382982 0.38505 0.387056 0.38906 0.391052 0.39299 0.394913 0.396839 0.398752 0.400673 0.402549 0.404455 0.406341 0.408215 0.410075 0.411948 0.413838 0.415731 0.417608 0.41945 0.421326 0.423168 0.424998 0.426854 0.428674 0.430468 0.43228 0.434076 0.435853 0.437635 0.439434 0.441229 0.443017 0.444767 0.446492 0.44821 0.449894 0.451548 0.453156 0.454778 0.456348 0.457897 0.459406 0.460922 0.462382 0.463818 0.465256 0.466665 0.46806 0.469439 0.470791 0.472078 0.473414 0.474759 0.476045 0.477331 0.478598 0.479908 0.48121 0.482492 0.483767 0.484955 0.48622 0.487427 0.488632 0.489852 0.49103 0.492229 0.492929 0.49407 0.495194 0.496314 0.497417 0.498499 0.499598 0.500661 0.501656 0.502678 0.503659 0.504674 0.505663 0.506673 0.507669 0.508636 0.509647 0.510682 0.511697 0.512672 0.513647 0.514588 0.515638 0.516652 0.517687 0.518738 0.51974 0.520814 0.521876 0.522919 0.523884 0.524889 0.525867 0.526862 0.527877 0.528856 0.529892 0.530895 0.53191 0.53295 0.533971 0.534918 0.535863 0.536709 0.537611 0.538512 0.539385 0.540264 0.541157 0.542076 0.542935 0.543782 0.54463 0.545533 0.546319 0.54711 0.547915 0.548741 0.549598 0.550453 0.551329 0.552255 0.553116 0.554015 0.554913 0.55589 0.556879 0.55767 0.5585 0.559355 0.56019 0.560951 0.561771 0.562579 0.563374 0.564401 0.565368 0.566376 0.567281 0.568056 0.568987 0.569834 0.570646 0.571465 0.572229 0.572953 0.57366 0.574449 0.575214 0.575987 0.576768 0.577449 0.578128 0.578921 0.579655 0.580463 0.581303 0.58213 0.582961 0.583828 0.58452 0.585258 0.586026 0.586857 0.587666 0.58852 0.589535 0.590608 0.59142 0.592213 0.593239 0.593996 0.595046 0.595867 0.596716 0.597784 0.598515 0.599273 0.599891 0.6004 0.600162 0.600459 0.600404 0.600467 0.599884 0.599628 0.596074 0.590452 ];
TPR_SS = [1 0.999983 0.999952 0.999906 0.999838 0.99974 0.999578 0.999317 0.998911 0.998297 0.997527 0.996604 0.995537 0.994316 0.992935 0.991338 0.989639 0.987782 0.985722 0.983619 0.981345 0.979023 0.976557 0.973948 0.971123 0.968163 0.964941 0.961566 0.957936 0.954113 0.95007 0.945871 0.941529 0.936885 0.932014 0.926993 0.921912 0.916746 0.911593 0.906373 0.901062 0.895568 0.889976 0.88422 0.878387 0.872465 0.866501 0.860431 0.854301 0.84811 0.841905 0.835446 0.828892 0.822251 0.815554 0.808787 0.802035 0.795282 0.788463 0.781655 0.774856 0.768029 0.761184 0.75434 0.747512 0.740682 0.733783 0.726911 0.720096 0.713313 0.706549 0.69985 0.693121 0.686393 0.679636 0.672975 0.666364 0.659739 0.653074 0.646378 0.63971 0.63304 0.626395 0.619725 0.613002 0.606299 0.599615 0.592942 0.586271 0.57961 0.572942 0.566289 0.559623 0.552919 0.546218 0.539532 0.532928 0.526361 0.519821 0.513281 0.506754 0.500224 0.493722 0.487262 0.480828 0.474424 0.468107 0.461809 0.455551 0.449357 0.44316 0.437003 0.430913 0.424846 0.418766 0.412741 0.4068 0.400935 0.395067 0.389238 0.383378 0.377618 0.371959 0.366323 0.360706 0.35516 0.349663 0.344226 0.340841 0.335472 0.330128 0.324835 0.319577 0.314392 0.309278 0.304237 0.299211 0.294295 0.289351 0.28452 0.279726 0.275019 0.27035 0.265758 0.261247 0.256781 0.252352 0.247966 0.243667 0.239347 0.235111 0.230917 0.226763 0.222707 0.218675 0.214726 0.210784 0.206909 0.203039 0.199226 0.195423 0.191649 0.187931 0.184253 0.180649 0.177096 0.173582 0.170124 0.166726 0.163389 0.160075 0.156781 0.153547 0.150358 0.147231 0.144096 0.141007 0.137974 0.134978 0.132024 0.129107 0.126222 0.123393 0.12063 0.117889 0.115162 0.112478 0.109854 0.107241 0.104709 0.102221 0.0997382 0.0973111 0.0949118 0.0925457 0.0901907 0.0878675 0.0855879 0.0833373 0.0811074 0.0789066 0.0767612 0.0746208 0.0725767 0.0705143 0.0685032 0.0665169 0.0645191 0.0625617 0.0606604 0.0587554 0.056874 0.0550322 0.0532281 0.051448 0.049696 0.0479715 0.0462899 0.0446024 0.0429328 0.0413141 0.0397082 0.0381083 0.0365417 0.0350077 0.0334981 0.0320106 0.0305698 0.02913 0.0277382 0.0263698 0.025034 0.0237152 0.0224172 0.0211425 0.0199006 0.0187008 0.0175278 0.0164019 0.015284 0.0141853 0.0131063 0.0120471 0.0109921 0.0099518 0.00891291 0.00789628 0.0068855 0.00589782 0.00493534 0.00399366 0.0030965 0.00222588 0.00141704 0.000684276 0.000166082 ];
FPR_SS = [1 0.999726 0.999168 0.997959 0.995772 0.992375 0.987603 0.98178 0.974803 0.966721 0.957731 0.948099 0.937734 0.926867 0.915182 0.902922 0.89034 0.877708 0.864973 0.852269 0.839392 0.826746 0.814243 0.801916 0.789744 0.777777 0.765876 0.754146 0.742579 0.731125 0.719812 0.708695 0.697663 0.686791 0.676185 0.665777 0.655502 0.645437 0.635562 0.625807 0.616237 0.606854 0.597535 0.588357 0.579297 0.570358 0.56159 0.552968 0.544453 0.536073 0.527828 0.519682 0.511624 0.503694 0.495864 0.488173 0.480618 0.473137 0.465727 0.458435 0.451197 0.444056 0.437044 0.43011 0.423261 0.416517 0.409819 0.403195 0.396673 0.390185 0.383785 0.377464 0.371227 0.365067 0.358985 0.352965 0.346984 0.341045 0.335174 0.32938 0.323657 0.318009 0.31245 0.306942 0.301505 0.296142 0.290828 0.285585 0.280403 0.275261 0.270168 0.26516 0.260208 0.255331 0.250538 0.245821 0.241193 0.236631 0.23213 0.227688 0.223303 0.218992 0.214751 0.210561 0.206451 0.202405 0.198433 0.194522 0.190661 0.186855 0.183091 0.179413 0.175792 0.172219 0.168706 0.165247 0.161848 0.158509 0.155221 0.15199 0.1488 0.145663 0.142559 0.139505 0.136491 0.133505 0.130574 0.127709 0.125868 0.123074 0.120328 0.117623 0.114971 0.112364 0.109787 0.107247 0.104754 0.102316 0.0999078 0.0975376 0.0952166 0.0929352 0.090686 0.0884947 0.0863371 0.0842215 0.0821316 0.080088 0.0780944 0.0761341 0.074195 0.0722855 0.0704111 0.0685769 0.0667878 0.0650437 0.0633268 0.0616561 0.0600195 0.0584262 0.0568582 0.0553263 0.0538272 0.0523677 0.050933 0.0495281 0.0481559 0.0468126 0.0455022 0.0442296 0.0429866 0.0417764 0.0405912 0.039428 0.0382894 0.0371648 0.0360668 0.0349955 0.0339518 0.0329359 0.0319432 0.030974 0.0300293 0.0291049 0.0281998 0.027306 0.0264384 0.0255942 0.0247719 0.023965 0.0231874 0.0224247 0.0216835 0.020962 0.0202584 0.0195692 0.0188917 0.0182396 0.0176001 0.0169818 0.0163752 0.0157859 0.0152107 0.0146497 0.0140996 0.0135603 0.0130435 0.01254 0.012048 0.0115727 0.0111083 0.0106562 0.0102183 0.00978939 0.00937327 0.00896563 0.00857011 0.00818712 0.00781268 0.0074494 0.00710015 0.00676144 0.00642858 0.00610747 0.00580009 0.00550226 0.00521371 0.00493863 0.00466979 0.00440713 0.00415294 0.00390548 0.00366493 0.00343165 0.00320667 0.00299283 0.00279012 0.00258945 0.00239808 0.00221129 0.00203064 0.00185963 0.00169171 0.00152684 0.00137014 0.00121892 0.00107317 0.000930516 0.000793764 0.00065995 0.00053206 0.000411582 0.000296926 0.000190023 9.58796e-005 2.33444e-005 ];
plot(Recall_SS, Precision_SS, ':r', 'linewidth', 1);
Recall_SIM = [1 0.99991 0.999773 0.99962 0.999441 0.999226 0.998995 0.998746 0.998481 0.998195 0.997893 0.997574 0.997235 0.996883 0.996509 0.9961 0.995666 0.995211 0.994745 0.994272 0.993782 0.993257 0.992707 0.992126 0.991519 0.990908 0.990269 0.989598 0.988902 0.988183 0.987448 0.986701 0.985944 0.985167 0.984393 0.983585 0.982764 0.9819 0.981013 0.9801 0.979155 0.97818 0.977188 0.976165 0.975111 0.974041 0.972944 0.971825 0.970672 0.969485 0.96827 0.967029 0.965758 0.964433 0.963091 0.961717 0.960338 0.95891 0.957449 0.955939 0.954413 0.952864 0.951263 0.949614 0.947935 0.946219 0.944449 0.94262 0.940756 0.938837 0.936866 0.934831 0.932742 0.930608 0.92846 0.926259 0.923991 0.921708 0.919362 0.916958 0.914509 0.911997 0.909436 0.906853 0.904221 0.901503 0.898775 0.895997 0.893169 0.890273 0.887339 0.884353 0.881309 0.878226 0.875076 0.87189 0.868625 0.865333 0.861975 0.858541 0.855057 0.851516 0.847917 0.844245 0.840514 0.836693 0.832776 0.828818 0.824803 0.820667 0.816482 0.812265 0.807989 0.80363 0.799257 0.794807 0.790314 0.785794 0.781216 0.776568 0.771855 0.767079 0.762256 0.757364 0.752392 0.747363 0.742305 0.737205 0.732692 0.72751 0.722254 0.716969 0.711607 0.706206 0.700782 0.695309 0.689786 0.684191 0.678538 0.672821 0.667001 0.661131 0.655158 0.64912 0.643083 0.636998 0.630847 0.624669 0.618426 0.612082 0.605707 0.599268 0.592762 0.586193 0.57957 0.572906 0.566148 0.559404 0.552575 0.545732 0.538835 0.531871 0.524945 0.518005 0.511059 0.504045 0.49699 0.48987 0.482765 0.475564 0.46838 0.461181 0.453953 0.446719 0.439472 0.43218 0.424897 0.417625 0.41041 0.403198 0.395982 0.388745 0.381523 0.374267 0.367012 0.359802 0.352548 0.345319 0.338113 0.330984 0.323837 0.316712 0.309574 0.302381 0.295226 0.288068 0.28097 0.273898 0.266853 0.259819 0.252888 0.245984 0.239084 0.232255 0.225409 0.218639 0.211922 0.205242 0.198617 0.192062 0.185597 0.179225 0.172908 0.166666 0.160461 0.154323 0.14827 0.14234 0.136492 0.130797 0.125213 0.119722 0.114318 0.10901 0.103816 0.0987298 0.0936934 0.0887383 0.0838511 0.0790328 0.074352 0.069739 0.0652032 0.0607414 0.056326 0.0520407 0.0479338 0.0439593 0.0401264 0.0364274 0.0328371 0.0294028 0.0261416 0.0230427 0.0201051 0.0173898 0.0148042 0.0123881 0.0101515 0.00810673 0.00625222 0.0045721 0.0031109 0.00182568 0.000820063 0.000137482 ];
Precision_SIM = [0.238314 0.238371 0.238461 0.238582 0.238733 0.238908 0.2391 0.239308 0.239533 0.239771 0.240026 0.240299 0.240591 0.240901 0.241229 0.241565 0.241915 0.24228 0.242652 0.243039 0.243441 0.243851 0.244268 0.244694 0.245129 0.245579 0.24604 0.246503 0.246973 0.247456 0.24794 0.24844 0.248947 0.249467 0.249998 0.250541 0.251089 0.251642 0.252207 0.252784 0.253369 0.253967 0.254577 0.255202 0.255843 0.256497 0.257159 0.257835 0.25852 0.25921 0.259914 0.260633 0.261365 0.262109 0.262868 0.263634 0.26442 0.265206 0.266002 0.266805 0.26763 0.268472 0.269321 0.27018 0.271051 0.271936 0.272829 0.273727 0.274641 0.275562 0.27649 0.277431 0.278381 0.279347 0.280331 0.28132 0.282313 0.283334 0.284372 0.28542 0.28648 0.287544 0.288622 0.289716 0.290825 0.291945 0.293095 0.29426 0.295442 0.296629 0.297828 0.299052 0.300286 0.30154 0.302801 0.304076 0.305357 0.306655 0.307956 0.309272 0.31061 0.311959 0.313314 0.314688 0.316072 0.317455 0.318847 0.320244 0.321644 0.323051 0.324457 0.325881 0.327328 0.328773 0.330235 0.331695 0.333175 0.334661 0.336156 0.337655 0.339186 0.340715 0.342276 0.343847 0.345411 0.346985 0.348571 0.350181 0.351602 0.353242 0.3549 0.356572 0.358277 0.359979 0.361701 0.363443 0.365188 0.366943 0.368693 0.370436 0.372157 0.373885 0.375618 0.377352 0.379105 0.380859 0.382626 0.384397 0.386178 0.387927 0.389695 0.391456 0.393206 0.394941 0.396661 0.39837 0.400071 0.4018 0.403519 0.405231 0.406941 0.408608 0.410332 0.412034 0.413752 0.415453 0.417153 0.418826 0.420498 0.422109 0.423786 0.425453 0.427113 0.428823 0.430516 0.432203 0.433865 0.435529 0.437197 0.438914 0.440578 0.442242 0.443895 0.445497 0.44707 0.44865 0.450218 0.451809 0.453364 0.454908 0.456408 0.457893 0.459359 0.460771 0.462166 0.46365 0.465228 0.466797 0.468384 0.469934 0.471614 0.473266 0.474885 0.47651 0.478058 0.4796 0.481091 0.482645 0.484199 0.485803 0.487339 0.488966 0.490577 0.492117 0.493613 0.495035 0.49641 0.497744 0.49908 0.500358 0.50173 0.503129 0.504752 0.5064 0.508141 0.509933 0.51178 0.513492 0.515278 0.517064 0.518838 0.520612 0.522332 0.523927 0.525423 0.5268 0.528191 0.529507 0.530431 0.531627 0.532422 0.533084 0.533464 0.534252 0.534932 0.535663 0.536255 0.536678 0.536558 0.536472 0.53514 0.534857 0.534674 0.534928 0.537974 0.531146 ];
TPR_SIM = [1 0.99991 0.999773 0.99962 0.999441 0.999226 0.998995 0.998746 0.998481 0.998195 0.997893 0.997574 0.997235 0.996883 0.996509 0.9961 0.995666 0.995211 0.994745 0.994272 0.993782 0.993257 0.992707 0.992126 0.991519 0.990908 0.990269 0.989598 0.988902 0.988183 0.987448 0.986701 0.985944 0.985167 0.984393 0.983585 0.982764 0.9819 0.981013 0.9801 0.979155 0.97818 0.977188 0.976165 0.975111 0.974041 0.972944 0.971825 0.970672 0.969485 0.96827 0.967029 0.965758 0.964433 0.963091 0.961717 0.960338 0.95891 0.957449 0.955939 0.954413 0.952864 0.951263 0.949614 0.947935 0.946219 0.944449 0.94262 0.940756 0.938837 0.936866 0.934831 0.932742 0.930608 0.92846 0.926259 0.923991 0.921708 0.919362 0.916958 0.914509 0.911997 0.909436 0.906853 0.904221 0.901503 0.898775 0.895997 0.893169 0.890273 0.887339 0.884353 0.881309 0.878226 0.875076 0.87189 0.868625 0.865333 0.861975 0.858541 0.855057 0.851516 0.847917 0.844245 0.840514 0.836693 0.832776 0.828818 0.824803 0.820667 0.816482 0.812265 0.807989 0.80363 0.799257 0.794807 0.790314 0.785794 0.781216 0.776568 0.771855 0.767079 0.762256 0.757364 0.752392 0.747363 0.742305 0.737205 0.732692 0.72751 0.722254 0.716969 0.711607 0.706206 0.700782 0.695309 0.689786 0.684191 0.678538 0.672821 0.667001 0.661131 0.655158 0.64912 0.643083 0.636998 0.630847 0.624669 0.618426 0.612082 0.605707 0.599268 0.592762 0.586193 0.57957 0.572906 0.566148 0.559404 0.552575 0.545732 0.538835 0.531871 0.524945 0.518005 0.511059 0.504045 0.49699 0.48987 0.482765 0.475564 0.46838 0.461181 0.453953 0.446719 0.439472 0.43218 0.424897 0.417625 0.41041 0.403198 0.395982 0.388745 0.381523 0.374267 0.367012 0.359802 0.352548 0.345319 0.338113 0.330984 0.323837 0.316712 0.309574 0.302381 0.295226 0.288068 0.28097 0.273898 0.266853 0.259819 0.252888 0.245984 0.239084 0.232255 0.225409 0.218639 0.211922 0.205242 0.198617 0.192062 0.185597 0.179225 0.172908 0.166666 0.160461 0.154323 0.14827 0.14234 0.136492 0.130797 0.125213 0.119722 0.114318 0.10901 0.103816 0.0987298 0.0936934 0.0887383 0.0838511 0.0790328 0.074352 0.069739 0.0652032 0.0607414 0.056326 0.0520407 0.0479338 0.0439593 0.0401264 0.0364274 0.0328371 0.0294028 0.0261416 0.0230427 0.0201051 0.0173898 0.0148042 0.0123881 0.0101515 0.00810673 0.00625222 0.0045721 0.0031109 0.00182568 0.000820063 0.000137482 ];
FPR_SIM = [1 0.999543 0.998829 0.997919 0.996797 0.99549 0.994061 0.992515 0.990863 0.989111 0.98724 0.98525 0.983143 0.980936 0.978629 0.976246 0.973757 0.971177 0.968535 0.96581 0.96299 0.960093 0.957133 0.954098 0.950998 0.947821 0.944578 0.941283 0.937929 0.93451 0.931069 0.92755 0.923991 0.920364 0.91669 0.912943 0.909167 0.905334 0.901445 0.897495 0.893478 0.88939 0.885255 0.881055 0.87678 0.872444 0.868074 0.863635 0.859158 0.854646 0.850068 0.845423 0.840726 0.835963 0.831134 0.826279 0.821359 0.816423 0.811441 0.80642 0.801322 0.796188 0.79101 0.785786 0.780528 0.775214 0.769854 0.764461 0.759022 0.753544 0.748035 0.742475 0.73688 0.731245 0.725572 0.719878 0.714161 0.708383 0.70255 0.696685 0.690785 0.684866 0.67892 0.672949 0.666937 0.660882 0.654782 0.648657 0.642496 0.636335 0.630145 0.623888 0.617632 0.611349 0.605045 0.598727 0.59241 0.586087 0.579755 0.573417 0.56705 0.560678 0.554306 0.547917 0.541525 0.535149 0.528762 0.522396 0.516042 0.509696 0.503356 0.497017 0.490666 0.484326 0.478001 0.471691 0.465369 0.459086 0.452802 0.446537 0.440257 0.434015 0.427752 0.421516 0.415299 0.409105 0.402939 0.396782 0.391408 0.385281 0.379166 0.373087 0.366996 0.360954 0.354939 0.34894 0.342973 0.337035 0.331128 0.325279 0.319482 0.313698 0.307938 0.302218 0.296537 0.290906 0.285311 0.279754 0.274223 0.268744 0.263305 0.257917 0.252581 0.247303 0.242079 0.236916 0.231782 0.226706 0.221675 0.216708 0.211805 0.206962 0.202153 0.197404 0.192703 0.188042 0.183451 0.178929 0.174466 0.170072 0.165715 0.161412 0.157163 0.15297 0.148822 0.144739 0.14072 0.13676 0.132869 0.129026 0.125269 0.12156 0.117922 0.114351 0.11084 0.107397 0.104009 0.100688 0.0974455 0.0942721 0.0911718 0.0881283 0.0851423 0.0822057 0.0793321 0.0765011 0.0737169 0.0709933 0.0683326 0.0657181 0.0631409 0.06063 0.0581759 0.0557794 0.0534436 0.0511694 0.0489595 0.0468014 0.0447041 0.04266 0.040669 0.038746 0.0368857 0.0350886 0.0333469 0.0316648 0.030037 0.0284613 0.0269362 0.0254522 0.0240075 0.0226136 0.0212594 0.019952 0.0186933 0.0174793 0.0163079 0.0151954 0.0141247 0.0130999 0.0121213 0.0111872 0.0102965 0.00945041 0.00865025 0.00789205 0.00717335 0.00648786 0.00584442 0.00523758 0.00467124 0.00413693 0.00363879 0.00317371 0.00273728 0.00234287 0.00198098 0.00164859 0.00134105 0.00106535 0.000819025 0.000603252 0.000411156 0.000247768 0.000108867 1.49373e-005 ];
plot(Recall_SIM, Precision_SIM, ':c', 'linewidth', 1);
Recall_SeR = [1 0.999638 0.998839 0.997927 0.996942 0.995915 0.994827 0.993694 0.992554 0.991365 0.99014 0.988835 0.987515 0.986176 0.984778 0.983317 0.981815 0.980252 0.978585 0.976901 0.975143 0.973313 0.971444 0.969489 0.967495 0.965459 0.963381 0.961244 0.959055 0.956815 0.954508 0.952167 0.949792 0.947336 0.944862 0.942356 0.939801 0.937206 0.934585 0.931933 0.929246 0.926543 0.923829 0.921097 0.918337 0.915553 0.912738 0.909924 0.907059 0.904209 0.901331 0.898424 0.895492 0.892518 0.889552 0.886567 0.883587 0.880596 0.877594 0.874548 0.871493 0.86842 0.865301 0.862121 0.858913 0.855655 0.852384 0.849138 0.845884 0.842591 0.839247 0.835875 0.832495 0.829093 0.825672 0.822219 0.81876 0.815282 0.811768 0.808275 0.804772 0.801219 0.797646 0.794054 0.790419 0.786763 0.783057 0.779343 0.775597 0.771854 0.768079 0.764269 0.760486 0.756672 0.752848 0.749013 0.745157 0.741315 0.737436 0.733541 0.729617 0.725692 0.721721 0.717748 0.713787 0.709779 0.705786 0.701783 0.697763 0.693689 0.689595 0.685442 0.681276 0.67708 0.672826 0.66858 0.664332 0.660044 0.655756 0.651467 0.647159 0.64282 0.638441 0.634077 0.629693 0.625277 0.620844 0.616397 0.611882 0.607351 0.602798 0.598205 0.593603 0.589006 0.584371 0.579711 0.575079 0.570416 0.565733 0.561054 0.556375 0.551638 0.546935 0.542206 0.53748 0.532733 0.527984 0.523198 0.51842 0.51359 0.508792 0.503925 0.49901 0.49407 0.489141 0.484185 0.479244 0.474288 0.469316 0.464279 0.459224 0.454153 0.449079 0.443984 0.438842 0.433691 0.428505 0.423291 0.418049 0.4128 0.407573 0.402335 0.397075 0.391838 0.386558 0.381262 0.375945 0.370608 0.365246 0.359901 0.354538 0.349175 0.343795 0.33841 0.333018 0.327612 0.322247 0.316863 0.311506 0.306137 0.300766 0.295349 0.289907 0.284496 0.279093 0.273724 0.268382 0.263063 0.257772 0.252466 0.247126 0.241782 0.236479 0.231192 0.225919 0.220638 0.21538 0.210144 0.204881 0.199647 0.194373 0.189156 0.183919 0.178713 0.173541 0.168371 0.163174 0.158026 0.152852 0.147802 0.142818 0.137829 0.13294 0.128093 0.12329 0.118501 0.113788 0.109119 0.10445 0.099785 0.0951365 0.0904403 0.0858959 0.0813864 0.0769239 0.0724316 0.0680365 0.0636893 0.0594124 0.0552482 0.051161 0.047125 0.0431491 0.0392904 0.0354877 0.0317482 0.0281596 0.0246368 0.021242 0.0179614 0.0148356 0.0117676 0.00877903 0.00589366 0.00326495 0.000904194 ];
Precision_SeR = [0.238314 0.239358 0.241575 0.243749 0.245662 0.247387 0.248904 0.25033 0.25173 0.253064 0.254321 0.255544 0.256734 0.257899 0.259021 0.260117 0.261201 0.262283 0.263339 0.264395 0.265436 0.266475 0.267491 0.268479 0.26945 0.270412 0.271363 0.2723 0.273232 0.274159 0.275091 0.276034 0.276972 0.277891 0.278802 0.279705 0.28061 0.281505 0.282392 0.283283 0.284177 0.285071 0.28598 0.286878 0.287775 0.288672 0.289578 0.290492 0.2914 0.292318 0.293249 0.294185 0.295122 0.296052 0.296996 0.297944 0.2989 0.299873 0.300835 0.301789 0.302753 0.303726 0.304689 0.305657 0.306613 0.307562 0.308518 0.309489 0.310471 0.311433 0.312397 0.313355 0.314325 0.315302 0.31626 0.317222 0.318185 0.31915 0.320122 0.321104 0.322097 0.323073 0.324043 0.325015 0.325985 0.326964 0.327936 0.328904 0.329864 0.330838 0.33182 0.332797 0.333785 0.334773 0.335767 0.336767 0.337766 0.338782 0.339797 0.340816 0.341839 0.342874 0.343893 0.344924 0.345975 0.347008 0.348058 0.349112 0.350169 0.351238 0.352296 0.35334 0.354383 0.35542 0.356449 0.357483 0.358524 0.359549 0.360587 0.361642 0.362708 0.363773 0.364829 0.365893 0.366969 0.368034 0.369114 0.370207 0.371294 0.372372 0.373458 0.374538 0.375619 0.376729 0.377829 0.37893 0.380053 0.381178 0.382287 0.383393 0.384528 0.385648 0.386789 0.38792 0.389072 0.39024 0.391416 0.392591 0.393779 0.394952 0.396142 0.397328 0.39852 0.399678 0.40086 0.402041 0.403227 0.404398 0.405574 0.40675 0.407935 0.409113 0.41031 0.411496 0.41268 0.413858 0.415023 0.416184 0.417322 0.418468 0.419641 0.420833 0.421997 0.423195 0.424404 0.425599 0.426782 0.427949 0.429138 0.430336 0.431519 0.432701 0.43385 0.435006 0.436147 0.437265 0.438405 0.439526 0.440671 0.441827 0.442976 0.444105 0.445254 0.44644 0.447565 0.448761 0.449969 0.451229 0.452516 0.45384 0.455108 0.456327 0.457573 0.458833 0.460156 0.46145 0.462669 0.463905 0.465111 0.466297 0.467438 0.468595 0.469741 0.47084 0.471984 0.473043 0.473948 0.47488 0.475745 0.476743 0.477708 0.478513 0.479444 0.480325 0.481228 0.482084 0.483087 0.484167 0.485298 0.486433 0.487537 0.488624 0.48983 0.491141 0.492429 0.493817 0.495088 0.496231 0.497326 0.498302 0.499155 0.49966 0.499641 0.499465 0.499235 0.499441 0.499883 0.500927 0.501642 0.501746 0.502071 0.502107 0.500428 0.499278 0.502475 0.502476 ];
TPR_SeR = [1 0.999638 0.998839 0.997927 0.996942 0.995915 0.994827 0.993694 0.992554 0.991365 0.99014 0.988835 0.987515 0.986176 0.984778 0.983317 0.981815 0.980252 0.978585 0.976901 0.975143 0.973313 0.971444 0.969489 0.967495 0.965459 0.963381 0.961244 0.959055 0.956815 0.954508 0.952167 0.949792 0.947336 0.944862 0.942356 0.939801 0.937206 0.934585 0.931933 0.929246 0.926543 0.923829 0.921097 0.918337 0.915553 0.912738 0.909924 0.907059 0.904209 0.901331 0.898424 0.895492 0.892518 0.889552 0.886567 0.883587 0.880596 0.877594 0.874548 0.871493 0.86842 0.865301 0.862121 0.858913 0.855655 0.852384 0.849138 0.845884 0.842591 0.839247 0.835875 0.832495 0.829093 0.825672 0.822219 0.81876 0.815282 0.811768 0.808275 0.804772 0.801219 0.797646 0.794054 0.790419 0.786763 0.783057 0.779343 0.775597 0.771854 0.768079 0.764269 0.760486 0.756672 0.752848 0.749013 0.745157 0.741315 0.737436 0.733541 0.729617 0.725692 0.721721 0.717748 0.713787 0.709779 0.705786 0.701783 0.697763 0.693689 0.689595 0.685442 0.681276 0.67708 0.672826 0.66858 0.664332 0.660044 0.655756 0.651467 0.647159 0.64282 0.638441 0.634077 0.629693 0.625277 0.620844 0.616397 0.611882 0.607351 0.602798 0.598205 0.593603 0.589006 0.584371 0.579711 0.575079 0.570416 0.565733 0.561054 0.556375 0.551638 0.546935 0.542206 0.53748 0.532733 0.527984 0.523198 0.51842 0.51359 0.508792 0.503925 0.49901 0.49407 0.489141 0.484185 0.479244 0.474288 0.469316 0.464279 0.459224 0.454153 0.449079 0.443984 0.438842 0.433691 0.428505 0.423291 0.418049 0.4128 0.407573 0.402335 0.397075 0.391838 0.386558 0.381262 0.375945 0.370608 0.365246 0.359901 0.354538 0.349175 0.343795 0.33841 0.333018 0.327612 0.322247 0.316863 0.311506 0.306137 0.300766 0.295349 0.289907 0.284496 0.279093 0.273724 0.268382 0.263063 0.257772 0.252466 0.247126 0.241782 0.236479 0.231192 0.225919 0.220638 0.21538 0.210144 0.204881 0.199647 0.194373 0.189156 0.183919 0.178713 0.173541 0.168371 0.163174 0.158026 0.152852 0.147802 0.142818 0.137829 0.13294 0.128093 0.12329 0.118501 0.113788 0.109119 0.10445 0.099785 0.0951365 0.0904403 0.0858959 0.0813864 0.0769239 0.0724316 0.0680365 0.0636893 0.0594124 0.0552482 0.051161 0.047125 0.0431491 0.0392904 0.0354877 0.0317482 0.0281596 0.0246368 0.021242 0.0179614 0.0148356 0.0117676 0.00877903 0.00589366 0.00326495 0.000904194 ];
FPR_SeR = [1 0.993563 0.980451 0.968344 0.957944 0.948805 0.940729 0.933225 0.925962 0.919029 0.912447 0.906035 0.899818 0.893726 0.887798 0.881969 0.876197 0.870443 0.864736 0.859056 0.853432 0.84784 0.842342 0.836923 0.831574 0.826267 0.820989 0.815748 0.810522 0.805318 0.8001 0.794855 0.789641 0.784471 0.779345 0.774234 0.76913 0.764041 0.758975 0.753905 0.748828 0.743778 0.738704 0.73367 0.728661 0.723649 0.718627 0.713618 0.708603 0.703584 0.698555 0.693521 0.68851 0.683516 0.67853 0.673546 0.668564 0.663573 0.658623 0.653692 0.648776 0.64388 0.639012 0.634143 0.629302 0.624475 0.619656 0.614854 0.610066 0.605299 0.600533 0.595768 0.59099 0.586211 0.58146 0.576714 0.571979 0.567238 0.56248 0.557743 0.552998 0.548281 0.54358 0.538906 0.534248 0.529573 0.524904 0.520268 0.515639 0.511007 0.50637 0.501733 0.497122 0.492522 0.487929 0.483334 0.478751 0.474177 0.469614 0.465073 0.460542 0.456019 0.451514 0.447025 0.442537 0.438083 0.433642 0.4292 0.424768 0.420333 0.415922 0.411525 0.40714 0.402774 0.398409 0.394065 0.389723 0.385392 0.381071 0.376738 0.372434 0.368127 0.363855 0.359591 0.355338 0.351109 0.346874 0.342648 0.338435 0.334236 0.330046 0.32587 0.3217 0.31753 0.313391 0.309257 0.305129 0.301012 0.296898 0.292824 0.288758 0.284717 0.280695 0.276686 0.272677 0.268686 0.264711 0.260738 0.25679 0.252875 0.248982 0.245112 0.241251 0.237437 0.233631 0.22984 0.226083 0.222356 0.21865 0.214972 0.211314 0.20767 0.204051 0.200439 0.196853 0.193291 0.189769 0.186264 0.182794 0.179354 0.175921 0.172511 0.169152 0.165793 0.162459 0.159161 0.15589 0.152639 0.149403 0.146193 0.143023 0.139884 0.13677 0.13369 0.130633 0.1276 0.124605 0.121634 0.118677 0.115752 0.112844 0.109978 0.107123 0.104305 0.101519 0.0987641 0.0960421 0.0933388 0.0906643 0.0880095 0.0854011 0.0828232 0.0802714 0.077759 0.0752687 0.0728224 0.0704159 0.0680473 0.0657011 0.0633986 0.0611309 0.0588993 0.0567092 0.0545676 0.052458 0.0503947 0.0483711 0.0463889 0.0444346 0.0425263 0.0406629 0.0388504 0.0370539 0.0352933 0.0335678 0.0318848 0.0302481 0.028648 0.0270841 0.0255683 0.02409 0.022642 0.0212304 0.019842 0.0184928 0.0171793 0.0159034 0.0146682 0.0134733 0.0123294 0.0112361 0.010191 0.00918887 0.00822084 0.00729395 0.00640399 0.00557253 0.00478 0.00403184 0.00332734 0.00267306 0.00206703 0.00151484 0.00100369 0.000545953 0.000165851 ];
plot(Recall_SeR, Precision_SeR, ':m', 'linewidth', 1);
Recall_SUN = [1 0.999828 0.99947 0.998892 0.99816 0.997237 0.99612 0.994874 0.993514 0.992078 0.990581 0.988984 0.987318 0.985554 0.983645 0.981568 0.97934 0.976983 0.974552 0.972085 0.969431 0.966718 0.964066 0.961265 0.95836 0.95533 0.952416 0.949197 0.94586 0.942396 0.938813 0.935113 0.931317 0.927889 0.923949 0.919965 0.915871 0.91171 0.907404 0.903007 0.898578 0.894063 0.889548 0.88492 0.881204 0.876432 0.871613 0.866749 0.861795 0.856795 0.851711 0.846558 0.841319 0.835969 0.830547 0.82504 0.819618 0.813985 0.808203 0.802344 0.796398 0.790355 0.784257 0.778095 0.771881 0.767528 0.761168 0.754776 0.748306 0.741794 0.735242 0.72863 0.722032 0.715337 0.708622 0.701865 0.695069 0.688255 0.681841 0.674998 0.668124 0.661283 0.654379 0.64742 0.640486 0.633599 0.626662 0.619693 0.612732 0.605811 0.598818 0.591846 0.58499 0.57798 0.57093 0.563876 0.556844 0.550782 0.543752 0.536769 0.529819 0.522847 0.515906 0.508999 0.502081 0.495234 0.488331 0.481697 0.474828 0.467969 0.461082 0.454283 0.447538 0.440814 0.434073 0.42737 0.420685 0.413986 0.407349 0.400724 0.394158 0.38763 0.381124 0.374662 0.368239 0.361897 0.355548 0.349293 0.345296 0.340143 0.334001 0.327875 0.321802 0.315793 0.30981 0.303898 0.298023 0.292217 0.286486 0.280773 0.275113 0.269492 0.263945 0.258421 0.252991 0.247553 0.242177 0.236842 0.231591 0.226359 0.221375 0.216324 0.211332 0.206389 0.201489 0.196657 0.191918 0.187192 0.182546 0.177972 0.174041 0.169564 0.165165 0.160856 0.156567 0.152434 0.148274 0.14421 0.140225 0.136285 0.132398 0.12858 0.124839 0.121126 0.117493 0.113931 0.110497 0.107064 0.103655 0.100334 0.0972877 0.0941022 0.0909947 0.0879394 0.0849579 0.0820275 0.0791465 0.0763469 0.0736066 0.0709261 0.0682892 0.0657031 0.0639524 0.0614792 0.0590585 0.0567099 0.0543891 0.0521484 0.0499861 0.0478732 0.0458182 0.0438505 0.0419105 0.0400227 0.0381968 0.0364085 0.0346901 0.0330435 0.0314297 0.0298428 0.028277 0.0267975 0.0253624 0.023966 0.0229128 0.0216076 0.0203605 0.0191505 0.0180069 0.0168939 0.0158184 0.014798 0.0138363 0.0128851 0.0120983 0.0112442 0.0104362 0.00964993 0.0089205 0.0082389 0.00761853 0.00700383 0.00641556 0.00585383 0.00531958 0.00483569 0.00437148 0.00392912 0.00351967 0.00312329 0.00276023 0.00242528 0.00211132 0.00182002 0.0015534 0.00130733 0.00108719 0.000884293 0.000708025 0.000545519 0.000408888 0.000296512 0.000208382 0.000136802 7.99587e-005 4.03718e-005 ];
Precision_SUN = [0.238314 0.238624 0.238683 0.238781 0.238959 0.23922 0.239594 0.240105 0.240761 0.241573 0.242524 0.243604 0.244788 0.246047 0.247354 0.248682 0.249998 0.251321 0.252664 0.254022 0.25538 0.256766 0.258122 0.259505 0.260897 0.26228 0.263573 0.264996 0.26642 0.267849 0.269282 0.270699 0.272088 0.273307 0.274615 0.275909 0.277176 0.278416 0.279625 0.280822 0.282012 0.283219 0.284454 0.285687 0.286667 0.287944 0.289234 0.290538 0.291846 0.293164 0.294491 0.295824 0.297162 0.298489 0.299834 0.301183 0.302528 0.303871 0.30519 0.306486 0.307783 0.309074 0.310357 0.311629 0.312893 0.313775 0.315027 0.316282 0.317515 0.31876 0.320011 0.321263 0.322521 0.32375 0.324989 0.326219 0.327437 0.328632 0.329763 0.330958 0.33216 0.333371 0.334573 0.335779 0.336996 0.338241 0.339465 0.340691 0.341937 0.343207 0.344463 0.345723 0.34699 0.348281 0.349558 0.350852 0.352142 0.3533 0.354602 0.355919 0.357252 0.358581 0.359904 0.361229 0.362549 0.363888 0.36519 0.366478 0.367785 0.369079 0.370357 0.371656 0.372972 0.374243 0.375529 0.376794 0.378058 0.379291 0.380528 0.381752 0.383003 0.384251 0.385486 0.386753 0.387998 0.389278 0.390536 0.391838 0.392732 0.393727 0.395058 0.39635 0.397685 0.399004 0.400338 0.401683 0.403029 0.404389 0.405732 0.407033 0.408374 0.40969 0.411093 0.412464 0.413855 0.415232 0.416634 0.418058 0.419413 0.420793 0.422095 0.423511 0.424889 0.426265 0.427627 0.429006 0.430414 0.431714 0.433092 0.434454 0.435624 0.436921 0.438265 0.439585 0.440817 0.442086 0.443267 0.444498 0.445728 0.446914 0.448105 0.449229 0.450433 0.451477 0.452601 0.453679 0.454789 0.455806 0.456731 0.457764 0.458698 0.459638 0.460531 0.46149 0.46243 0.463358 0.464358 0.465362 0.466325 0.467368 0.468399 0.469397 0.47001 0.471108 0.472165 0.473196 0.474233 0.475237 0.476404 0.477393 0.478505 0.479676 0.480735 0.481787 0.482816 0.483882 0.484909 0.485994 0.486904 0.487894 0.488569 0.489541 0.490503 0.491274 0.491959 0.492842 0.493627 0.494344 0.495075 0.495876 0.496439 0.497105 0.497697 0.498273 0.499164 0.499715 0.500502 0.501313 0.502165 0.503198 0.504044 0.504882 0.505763 0.506513 0.507092 0.507741 0.508687 0.50966 0.510743 0.511393 0.51201 0.51251 0.513116 0.513143 0.513542 0.513791 0.513363 0.512613 0.513266 0.513672 0.514056 0.514467 0.51425 0.513888 0.510949 0.512167 ];
TPR_SUN = [1 0.999828 0.99947 0.998892 0.99816 0.997237 0.99612 0.994874 0.993514 0.992078 0.990581 0.988984 0.987318 0.985554 0.983645 0.981568 0.97934 0.976983 0.974552 0.972085 0.969431 0.966718 0.964066 0.961265 0.95836 0.95533 0.952416 0.949197 0.94586 0.942396 0.938813 0.935113 0.931317 0.927889 0.923949 0.919965 0.915871 0.91171 0.907404 0.903007 0.898578 0.894063 0.889548 0.88492 0.881204 0.876432 0.871613 0.866749 0.861795 0.856795 0.851711 0.846558 0.841319 0.835969 0.830547 0.82504 0.819618 0.813985 0.808203 0.802344 0.796398 0.790355 0.784257 0.778095 0.771881 0.767528 0.761168 0.754776 0.748306 0.741794 0.735242 0.72863 0.722032 0.715337 0.708622 0.701865 0.695069 0.688255 0.681841 0.674998 0.668124 0.661283 0.654379 0.64742 0.640486 0.633599 0.626662 0.619693 0.612732 0.605811 0.598818 0.591846 0.58499 0.57798 0.57093 0.563876 0.556844 0.550782 0.543752 0.536769 0.529819 0.522847 0.515906 0.508999 0.502081 0.495234 0.488331 0.481697 0.474828 0.467969 0.461082 0.454283 0.447538 0.440814 0.434073 0.42737 0.420685 0.413986 0.407349 0.400724 0.394158 0.38763 0.381124 0.374662 0.368239 0.361897 0.355548 0.349293 0.345296 0.340143 0.334001 0.327875 0.321802 0.315793 0.30981 0.303898 0.298023 0.292217 0.286486 0.280773 0.275113 0.269492 0.263945 0.258421 0.252991 0.247553 0.242177 0.236842 0.231591 0.226359 0.221375 0.216324 0.211332 0.206389 0.201489 0.196657 0.191918 0.187192 0.182546 0.177972 0.174041 0.169564 0.165165 0.160856 0.156567 0.152434 0.148274 0.14421 0.140225 0.136285 0.132398 0.12858 0.124839 0.121126 0.117493 0.113931 0.110497 0.107064 0.103655 0.100334 0.0972877 0.0941022 0.0909947 0.0879394 0.0849579 0.0820275 0.0791465 0.0763469 0.0736066 0.0709261 0.0682892 0.0657031 0.0639524 0.0614792 0.0590585 0.0567099 0.0543891 0.0521484 0.0499861 0.0478732 0.0458182 0.0438505 0.0419105 0.0400227 0.0381968 0.0364085 0.0346901 0.0330435 0.0314297 0.0298428 0.028277 0.0267975 0.0253624 0.023966 0.0229128 0.0216076 0.0203605 0.0191505 0.0180069 0.0168939 0.0158184 0.014798 0.0138363 0.0128851 0.0120983 0.0112442 0.0104362 0.00964993 0.0089205 0.0082389 0.00761853 0.00700383 0.00641556 0.00585383 0.00531958 0.00483569 0.00437148 0.00392912 0.00351967 0.00312329 0.00276023 0.00242528 0.00211132 0.00182002 0.0015534 0.00130733 0.00108719 0.000884293 0.000708025 0.000545519 0.000408888 0.000296512 0.000208382 0.000136802 7.99587e-005 4.03718e-005 ];
FPR_SUN = [1 0.998102 0.997396 0.996207 0.994329 0.99176 0.988385 0.984176 0.979173 0.973478 0.967263 0.960603 0.953648 0.946452 0.939034 0.931513 0.924005 0.916466 0.908887 0.901345 0.893743 0.886087 0.878689 0.871113 0.863511 0.855939 0.848796 0.841182 0.833615 0.826087 0.8186 0.811219 0.80396 0.797569 0.790539 0.783565 0.776652 0.769803 0.762998 0.756232 0.74952 0.742765 0.736 0.729233 0.723831 0.716995 0.710152 0.703313 0.696486 0.689675 0.68287 0.676072 0.669286 0.662549 0.655828 0.649116 0.642534 0.635887 0.629261 0.622711 0.616177 0.609655 0.603168 0.596724 0.590282 0.585924 0.579512 0.573116 0.566746 0.560382 0.55401 0.547632 0.541304 0.534978 0.528669 0.522371 0.516099 0.509878 0.504004 0.497817 0.491645 0.485507 0.479392 0.473279 0.467183 0.461096 0.455045 0.449001 0.442972 0.436947 0.430952 0.42496 0.419102 0.413137 0.407196 0.40127 0.39537 0.390281 0.384407 0.378561 0.372742 0.36695 0.361176 0.355437 0.349749 0.344087 0.338458 0.333056 0.327493 0.321945 0.316444 0.310972 0.305539 0.300176 0.294814 0.289473 0.28418 0.278913 0.273686 0.2685 0.263362 0.258272 0.253193 0.248164 0.243184 0.238242 0.233329 0.228444 0.225294 0.221285 0.216491 0.211751 0.207042 0.202375 0.197743 0.19317 0.188665 0.184192 0.179784 0.175434 0.171141 0.166906 0.162714 0.158582 0.154531 0.150514 0.146552 0.142651 0.138815 0.135032 0.131459 0.127799 0.124184 0.120643 0.117151 0.11373 0.110368 0.107072 0.103833 0.100659 0.0979783 0.0949178 0.0919083 0.0889549 0.0860848 0.0833119 0.0805544 0.0778629 0.0752241 0.0726474 0.0701214 0.0676562 0.0652369 0.0628925 0.0605907 0.0583496 0.0561845 0.0540543 0.0519838 0.049973 0.0481452 0.0462409 0.0443891 0.0425773 0.0408247 0.0391125 0.0374546 0.0358394 0.0342679 0.0327411 0.0312565 0.0298144 0.028819 0.0274611 0.0261488 0.0248787 0.0236506 0.0224645 0.0213223 0.0202172 0.0191526 0.0181506 0.0171665 0.0162181 0.015305 0.0144271 0.0135875 0.0127861 0.0120208 0.0112881 0.0105914 0.00992703 0.00928809 0.0086788 0.00824257 0.0076868 0.00716265 0.0066641 0.00619576 0.00574926 0.00532675 0.00492918 0.00454714 0.00418687 0.00388726 0.00356901 0.00326608 0.00297858 0.00270629 0.00245353 0.00222562 0.0020088 0.00180139 0.00160755 0.00142999 0.00126854 0.00111852 0.000981634 0.000856922 0.000742947 0.000643203 0.00055104 0.00046755 0.000394479 0.000329604 0.000270814 0.000221688 0.00017809 0.000140662 0.000108969 8.15758e-005 5.87758e-005 4.12827e-005 2.68833e-005 1.63647e-005 8.21962e-006 ];
plot(Recall_SUN, Precision_SUN, ':y', 'linewidth', 1);
Recall_SR = [1 0.982677 0.939472 0.896417 0.856058 0.818673 0.784064 0.751896 0.721735 0.693217 0.666283 0.640823 0.616774 0.594132 0.572685 0.552311 0.532777 0.514187 0.496392 0.479454 0.463204 0.447691 0.432762 0.418485 0.404725 0.391556 0.378868 0.366735 0.355041 0.343737 0.332907 0.322551 0.312515 0.302856 0.293559 0.28461 0.275984 0.267656 0.259545 0.251798 0.244283 0.237063 0.230101 0.223329 0.216811 0.210513 0.204397 0.198466 0.192696 0.187156 0.181811 0.176623 0.171612 0.166713 0.161967 0.157432 0.152999 0.148712 0.144554 0.140568 0.136687 0.132924 0.129292 0.12577 0.122303 0.119015 0.115789 0.112666 0.109622 0.106658 0.103803 0.101001 0.0983046 0.0956973 0.0931568 0.0906828 0.088274 0.0859314 0.0836698 0.0814757 0.0793293 0.0772511 0.0752444 0.0732703 0.0713442 0.0694648 0.067654 0.0658935 0.0642017 0.062558 0.0609537 0.0593861 0.0578832 0.0563956 0.0549612 0.0535619 0.0522 0.0508841 0.0496073 0.0483574 0.0471639 0.045988 0.0448409 0.0437276 0.0426279 0.0415738 0.0405271 0.0395162 0.0385203 0.0375605 0.0366323 0.0357177 0.034834 0.0339727 0.0331363 0.0323114 0.0315147 0.0307417 0.0299831 0.0292487 0.0285171 0.0278174 0.0271385 0.0264788 0.0258318 0.0252015 0.0245715 0.0239574 0.0233847 0.022815 0.0222621 0.0217261 0.0212017 0.0206959 0.0201899 0.0196989 0.0192265 0.018768 0.0183058 0.0178712 0.0174492 0.0170319 0.0166144 0.0162199 0.0158221 0.0154439 0.0150803 0.0147144 0.0143591 0.0139996 0.0136616 0.0133265 0.0130076 0.0126872 0.0123768 0.0120718 0.0117733 0.0114851 0.0111989 0.0109265 0.0106589 0.0103989 0.0101346 0.00988528 0.00964545 0.00940353 0.00916498 0.00893461 0.0087044 0.00848953 0.00827618 0.00807051 0.0078692 0.0076739 0.00747055 0.0072775 0.00709654 0.00690981 0.00672961 0.0065571 0.0063809 0.00621679 0.00605815 0.00589614 0.00574105 0.00558942 0.00543603 0.00528654 0.00514791 0.00500366 0.00486906 0.00473808 0.00460795 0.00448032 0.00435888 0.00423751 0.00411706 0.00400142 0.00388568 0.00377664 0.00366674 0.00356166 0.00346137 0.00336083 0.0032646 0.00316627 0.00306827 0.00297153 0.00287676 0.00279246 0.00271404 0.00262605 0.00254436 0.00246238 0.00239058 0.00231377 0.00224236 0.0021727 0.00210119 0.00202965 0.00196324 0.00189941 0.00182994 0.00176183 0.0016984 0.00163993 0.00157566 0.00151801 0.00145765 0.00140449 0.00135115 0.00129137 0.00124082 0.00118593 0.00113751 0.00108841 0.00104082 0.000994589 0.000950501 0.000904933 0.000858405 0.000813411 0.000768952 0.000728669 0.000689274 0.000645749 0.000605749 0.000568299 0.000532091 0.000498043 0.000463618 0.000427154 0.000395424 0.000363072 0.000330888 0.000299322 ];
Precision_SR = [0.238314 0.243221 0.257593 0.269745 0.279521 0.287868 0.295332 0.302126 0.308347 0.3141 0.319483 0.324541 0.32934 0.333936 0.338337 0.342587 0.346585 0.350444 0.354116 0.357683 0.361079 0.364417 0.367598 0.370658 0.373578 0.376431 0.379208 0.381929 0.384552 0.387048 0.389491 0.391926 0.394263 0.396493 0.398699 0.40082 0.40289 0.404908 0.406847 0.408773 0.410637 0.412441 0.414218 0.415904 0.417596 0.419227 0.420802 0.422349 0.423798 0.42524 0.426668 0.428066 0.429418 0.430676 0.431893 0.433113 0.434288 0.435456 0.436573 0.437719 0.438814 0.439894 0.440939 0.441955 0.442936 0.44395 0.444898 0.445896 0.446913 0.447799 0.448767 0.449666 0.450539 0.4514 0.45227 0.453092 0.453957 0.454738 0.455478 0.456262 0.45698 0.457713 0.458461 0.459161 0.459782 0.460354 0.460979 0.461638 0.462274 0.462975 0.463678 0.464438 0.465172 0.465891 0.466562 0.467225 0.467889 0.468587 0.469363 0.470017 0.470726 0.471348 0.472053 0.472732 0.473297 0.473843 0.474313 0.47476 0.475231 0.475737 0.476301 0.476688 0.477123 0.477499 0.477887 0.478208 0.478655 0.479177 0.479542 0.480029 0.480338 0.48058 0.481063 0.481473 0.481833 0.482187 0.482448 0.482827 0.483128 0.483361 0.483761 0.484049 0.484372 0.484632 0.484762 0.48493 0.485 0.485343 0.485493 0.485719 0.485969 0.486335 0.486637 0.487089 0.487383 0.48773 0.488181 0.488544 0.488804 0.489194 0.489412 0.48969 0.490059 0.490238 0.490674 0.491229 0.491719 0.492077 0.492374 0.492573 0.492931 0.493177 0.49371 0.494213 0.494349 0.494758 0.494972 0.49526 0.495375 0.495671 0.495855 0.495999 0.496259 0.49681 0.496827 0.496884 0.497144 0.4974 0.497338 0.497594 0.497935 0.498394 0.498623 0.498929 0.49912 0.499096 0.499361 0.499498 0.499658 0.499613 0.500007 0.50032 0.500524 0.500945 0.501185 0.501232 0.501249 0.501173 0.501047 0.501393 0.501768 0.502043 0.502194 0.502332 0.502662 0.502663 0.502789 0.502627 0.502331 0.502442 0.502807 0.503015 0.503083 0.503383 0.503751 0.503657 0.504089 0.504333 0.504331 0.504864 0.504711 0.504864 0.504497 0.504094 0.504057 0.504382 0.504507 0.504291 0.503964 0.504363 0.504284 0.504154 0.504244 0.504014 0.504336 0.504158 0.504072 0.504079 0.504407 0.504399 0.50504 0.505052 0.505521 0.506201 0.507213 0.507269 0.507187 0.506957 0.506574 0.506976 0.506978 0.506444 0.506591 0.505885 0.505813 0.505989 ];
TPR_SR = [1 0.982677 0.939472 0.896417 0.856058 0.818673 0.784064 0.751896 0.721735 0.693217 0.666283 0.640823 0.616774 0.594132 0.572685 0.552311 0.532777 0.514187 0.496392 0.479454 0.463204 0.447691 0.432762 0.418485 0.404725 0.391556 0.378868 0.366735 0.355041 0.343737 0.332907 0.322551 0.312515 0.302856 0.293559 0.28461 0.275984 0.267656 0.259545 0.251798 0.244283 0.237063 0.230101 0.223329 0.216811 0.210513 0.204397 0.198466 0.192696 0.187156 0.181811 0.176623 0.171612 0.166713 0.161967 0.157432 0.152999 0.148712 0.144554 0.140568 0.136687 0.132924 0.129292 0.12577 0.122303 0.119015 0.115789 0.112666 0.109622 0.106658 0.103803 0.101001 0.0983046 0.0956973 0.0931568 0.0906828 0.088274 0.0859314 0.0836698 0.0814757 0.0793293 0.0772511 0.0752444 0.0732703 0.0713442 0.0694648 0.067654 0.0658935 0.0642017 0.062558 0.0609537 0.0593861 0.0578832 0.0563956 0.0549612 0.0535619 0.0522 0.0508841 0.0496073 0.0483574 0.0471639 0.045988 0.0448409 0.0437276 0.0426279 0.0415738 0.0405271 0.0395162 0.0385203 0.0375605 0.0366323 0.0357177 0.034834 0.0339727 0.0331363 0.0323114 0.0315147 0.0307417 0.0299831 0.0292487 0.0285171 0.0278174 0.0271385 0.0264788 0.0258318 0.0252015 0.0245715 0.0239574 0.0233847 0.022815 0.0222621 0.0217261 0.0212017 0.0206959 0.0201899 0.0196989 0.0192265 0.018768 0.0183058 0.0178712 0.0174492 0.0170319 0.0166144 0.0162199 0.0158221 0.0154439 0.0150803 0.0147144 0.0143591 0.0139996 0.0136616 0.0133265 0.0130076 0.0126872 0.0123768 0.0120718 0.0117733 0.0114851 0.0111989 0.0109265 0.0106589 0.0103989 0.0101346 0.00988528 0.00964545 0.00940353 0.00916498 0.00893461 0.0087044 0.00848953 0.00827618 0.00807051 0.0078692 0.0076739 0.00747055 0.0072775 0.00709654 0.00690981 0.00672961 0.0065571 0.0063809 0.00621679 0.00605815 0.00589614 0.00574105 0.00558942 0.00543603 0.00528654 0.00514791 0.00500366 0.00486906 0.00473808 0.00460795 0.00448032 0.00435888 0.00423751 0.00411706 0.00400142 0.00388568 0.00377664 0.00366674 0.00356166 0.00346137 0.00336083 0.0032646 0.00316627 0.00306827 0.00297153 0.00287676 0.00279246 0.00271404 0.00262605 0.00254436 0.00246238 0.00239058 0.00231377 0.00224236 0.0021727 0.00210119 0.00202965 0.00196324 0.00189941 0.00182994 0.00176183 0.0016984 0.00163993 0.00157566 0.00151801 0.00145765 0.00140449 0.00135115 0.00129137 0.00124082 0.00118593 0.00113751 0.00108841 0.00104082 0.000994589 0.000950501 0.000904933 0.000858405 0.000813411 0.000768952 0.000728669 0.000689274 0.000645749 0.000605749 0.000568299 0.000532091 0.000498043 0.000463618 0.000427154 0.000395424 0.000363072 0.000330888 0.000299322 ];
FPR_SR = [1 0.957016 0.856877 0.778193 0.715392 0.662522 0.616749 0.576465 0.540576 0.508217 0.478782 0.451886 0.427184 0.404407 0.383325 0.363715 0.345475 0.328481 0.312606 0.297749 0.283842 0.270759 0.258475 0.246924 0.236035 0.225742 0.216012 0.206799 0.198086 0.189843 0.182008 0.174567 0.167511 0.160797 0.154411 0.148336 0.142544 0.137025 0.131739 0.126707 0.121887 0.117299 0.112914 0.108725 0.104702 0.100859 0.0971818 0.0936508 0.0902827 0.0870494 0.083936 0.0809587 0.0781019 0.0753639 0.0727333 0.0702088 0.0677797 0.0654448 0.0631978 0.0610425 0.0589656 0.0569643 0.055044 0.0531978 0.0514142 0.0497052 0.0480468 0.0464458 0.0449148 0.0434396 0.0420177 0.0406432 0.039326 0.0380532 0.0368289 0.035649 0.0345089 0.0334051 0.0323411 0.0313136 0.0303242 0.0293674 0.0284457 0.027546 0.0266835 0.0258469 0.0250398 0.0242598 0.0235033 0.0227764 0.0220735 0.0213861 0.020729 0.0200973 0.0194799 0.0188864 0.0183109 0.0177545 0.0172133 0.0166892 0.0161848 0.0157 0.0152238 0.0147665 0.0143279 0.0139037 0.0134894 0.0130896 0.0126984 0.0123176 0.0119503 0.0115965 0.0112573 0.0109266 0.010608 0.0102985 0.00999821 0.00970113 0.00941922 0.00914107 0.00887576 0.00861936 0.00836524 0.00811993 0.00788473 0.0076586 0.0074369 0.00722047 0.00701655 0.00681514 0.00661984 0.00642866 0.00624597 0.00606808 0.0058964 0.00572929 0.0055666 0.00540677 0.00525166 0.00510029 0.00495461 0.00481117 0.00467233 0.00453654 0.00440673 0.00428161 0.00415938 0.00404023 0.00392588 0.0038141 0.00370617 0.00360174 0.00350093 0.00340266 0.00330617 0.00321048 0.003119 0.00302995 0.00294488 0.00286198 0.00278109 0.00270291 0.00262449 0.00254955 0.00247897 0.00240652 0.00233754 0.0022711 0.00220672 0.00214428 0.00208227 0.00202451 0.00196596 0.00190916 0.00185452 0.00180196 0.00175034 0.00169955 0.00165078 0.00160301 0.00155582 0.00150926 0.0014656 0.00142115 0.00137885 0.00133811 0.00129837 0.00126024 0.0012232 0.00118611 0.00114992 0.00111457 0.00108129 0.00104832 0.00101667 0.000985053 0.000955193 0.000925152 0.000897181 0.000868496 0.000841653 0.00081495 0.000788267 0.000763151 0.000738902 0.000715387 0.00069239 0.000670267 0.000647812 0.000626475 0.000605362 0.000585574 0.000566323 0.000546604 0.000527289 0.000508805 0.000491093 0.000475433 0.000458176 0.00044122 0.00042548 0.000409772 0.000395649 0.000381199 0.000367277 0.000353807 0.000339575 0.000325797 0.000313028 0.000300493 0.000288186 0.000276599 0.000265222 0.000254001 0.000243059 0.000231939 0.000221281 0.000211279 0.000200791 0.000192017 0.000182103 0.000172487 0.000163073 0.000153725 0.000144901 0.000136705 0.000128392 0.000120572 0.000113105 0.000105498 9.78511e-005 9.12324e-005 8.34961e-005 7.67031e-005 6.97106e-005 6.33987e-005 ];
plot(Recall_SR, Precision_SR, '--k', 'linewidth', 1);
Recall_GB = [1 0.999665 0.998844 0.997818 0.996396 0.994597 0.992591 0.990478 0.988235 0.985911 0.983591 0.981271 0.979016 0.976805 0.974617 0.972471 0.970337 0.968237 0.966154 0.964077 0.962016 0.95996 0.957923 0.955868 0.953809 0.951745 0.949687 0.947611 0.945551 0.943459 0.941374 0.939274 0.937154 0.935017 0.932838 0.930635 0.92842 0.926169 0.923895 0.921576 0.919226 0.916824 0.914404 0.911905 0.909377 0.906785 0.904134 0.901444 0.89869 0.895839 0.892962 0.890048 0.887094 0.884091 0.881055 0.877941 0.874788 0.871491 0.868096 0.864653 0.861217 0.857745 0.854228 0.850668 0.84707 0.84346 0.839813 0.836101 0.832345 0.828551 0.824744 0.820837 0.816879 0.812828 0.808747 0.804595 0.800366 0.796001 0.791539 0.786974 0.782253 0.777466 0.772658 0.76786 0.76298 0.758048 0.753065 0.748075 0.742967 0.737816 0.732566 0.72724 0.721828 0.716408 0.710937 0.705468 0.699918 0.694384 0.688777 0.68309 0.677394 0.671688 0.665891 0.660098 0.654206 0.648277 0.642275 0.636265 0.630241 0.624176 0.618078 0.611976 0.60585 0.599658 0.593413 0.587134 0.580845 0.574493 0.568108 0.561754 0.555463 0.549169 0.542875 0.536562 0.530192 0.523819 0.517468 0.511172 0.504904 0.498651 0.49241 0.486084 0.479725 0.473351 0.467031 0.460684 0.45435 0.448038 0.441802 0.435558 0.429331 0.423089 0.416859 0.410598 0.404364 0.398163 0.391999 0.385845 0.379725 0.373602 0.367544 0.361508 0.355511 0.349501 0.34352 0.337564 0.331679 0.325825 0.319999 0.31419 0.308409 0.302698 0.297068 0.291458 0.285944 0.280444 0.274998 0.269603 0.264276 0.258976 0.253728 0.248559 0.243422 0.238319 0.233225 0.228222 0.223288 0.218435 0.213613 0.208868 0.20415 0.199464 0.194845 0.190239 0.185733 0.1813 0.176905 0.17255 0.168221 0.163966 0.159756 0.155594 0.151493 0.147386 0.143338 0.139307 0.13535 0.131416 0.12755 0.12379 0.120071 0.116441 0.112937 0.10946 0.106045 0.102687 0.0993732 0.0961708 0.0929903 0.0898486 0.0867638 0.0837759 0.0808181 0.0779034 0.0750361 0.0722287 0.0694484 0.0667124 0.0640383 0.0614266 0.0588783 0.0563573 0.0539167 0.0515058 0.0491553 0.0468716 0.0446423 0.042458 0.0403231 0.0382224 0.0361742 0.0342005 0.0322676 0.0303786 0.0285366 0.0267416 0.0249716 0.0232678 0.0215767 0.0199466 0.018378 0.016877 0.0154139 0.014019 0.012647 0.0112939 0.0100109 0.00877968 0.00757247 0.00643164 0.00532293 0.00427406 0.00325177 0.0022808 0.00134352 0.000448931 ];
Precision_GB = [0.238314 0.240836 0.246199 0.251665 0.25734 0.263173 0.269127 0.275127 0.281044 0.286848 0.292468 0.297846 0.302998 0.307935 0.312647 0.317193 0.321583 0.325831 0.329946 0.333956 0.337878 0.341725 0.345516 0.34923 0.352894 0.356512 0.360086 0.36363 0.36715 0.370638 0.374096 0.37754 0.380968 0.384374 0.387752 0.39112 0.394467 0.397808 0.401144 0.40448 0.407807 0.411107 0.414404 0.417685 0.420954 0.4242 0.427443 0.430684 0.433928 0.437145 0.440385 0.44363 0.446882 0.450137 0.453397 0.456666 0.45993 0.463178 0.466422 0.469659 0.472914 0.476153 0.479417 0.482675 0.4859 0.489132 0.492366 0.495592 0.498829 0.502067 0.505336 0.508566 0.511791 0.515011 0.518243 0.521471 0.524691 0.5279 0.531094 0.53426 0.537383 0.540487 0.543587 0.54669 0.549787 0.552875 0.555931 0.559004 0.562029 0.565018 0.567972 0.570894 0.573804 0.576687 0.579551 0.58245 0.585353 0.58824 0.591103 0.593924 0.596752 0.59957 0.602305 0.6051 0.607849 0.610578 0.613294 0.615964 0.618615 0.621216 0.623751 0.62628 0.628771 0.631213 0.633621 0.636018 0.638385 0.640726 0.642981 0.645215 0.647503 0.64978 0.65206 0.65432 0.656532 0.658747 0.660954 0.663127 0.665256 0.667401 0.66952 0.671581 0.673664 0.675654 0.677684 0.679685 0.681669 0.683671 0.685666 0.687616 0.68953 0.691419 0.693322 0.695155 0.696999 0.698863 0.700644 0.702393 0.70415 0.705884 0.707622 0.709296 0.710942 0.712529 0.714117 0.715681 0.717279 0.718907 0.720536 0.722131 0.723688 0.725275 0.726883 0.728435 0.729936 0.731452 0.732961 0.734514 0.735925 0.737336 0.73867 0.739982 0.741234 0.742436 0.743568 0.744774 0.746009 0.747256 0.748462 0.749669 0.750712 0.751822 0.752892 0.753917 0.754928 0.755998 0.757051 0.758115 0.759169 0.76029 0.761376 0.762488 0.763591 0.76469 0.765687 0.766536 0.767433 0.768308 0.769246 0.770042 0.770854 0.771708 0.772605 0.773353 0.774061 0.774719 0.775316 0.775914 0.776571 0.777157 0.777726 0.778378 0.778929 0.779478 0.779988 0.780542 0.781088 0.781511 0.781897 0.782175 0.782515 0.7827 0.78294 0.783206 0.783339 0.783649 0.78414 0.78455 0.785063 0.785384 0.785878 0.78625 0.786579 0.786639 0.786934 0.787376 0.787872 0.788433 0.788773 0.78908 0.789465 0.789974 0.790708 0.791635 0.792498 0.79292 0.793069 0.793462 0.794091 0.794309 0.794272 0.794016 0.793792 0.793175 0.793276 0.794516 ];
TPR_GB = [1 0.999665 0.998844 0.997818 0.996396 0.994597 0.992591 0.990478 0.988235 0.985911 0.983591 0.981271 0.979016 0.976805 0.974617 0.972471 0.970337 0.968237 0.966154 0.964077 0.962016 0.95996 0.957923 0.955868 0.953809 0.951745 0.949687 0.947611 0.945551 0.943459 0.941374 0.939274 0.937154 0.935017 0.932838 0.930635 0.92842 0.926169 0.923895 0.921576 0.919226 0.916824 0.914404 0.911905 0.909377 0.906785 0.904134 0.901444 0.89869 0.895839 0.892962 0.890048 0.887094 0.884091 0.881055 0.877941 0.874788 0.871491 0.868096 0.864653 0.861217 0.857745 0.854228 0.850668 0.84707 0.84346 0.839813 0.836101 0.832345 0.828551 0.824744 0.820837 0.816879 0.812828 0.808747 0.804595 0.800366 0.796001 0.791539 0.786974 0.782253 0.777466 0.772658 0.76786 0.76298 0.758048 0.753065 0.748075 0.742967 0.737816 0.732566 0.72724 0.721828 0.716408 0.710937 0.705468 0.699918 0.694384 0.688777 0.68309 0.677394 0.671688 0.665891 0.660098 0.654206 0.648277 0.642275 0.636265 0.630241 0.624176 0.618078 0.611976 0.60585 0.599658 0.593413 0.587134 0.580845 0.574493 0.568108 0.561754 0.555463 0.549169 0.542875 0.536562 0.530192 0.523819 0.517468 0.511172 0.504904 0.498651 0.49241 0.486084 0.479725 0.473351 0.467031 0.460684 0.45435 0.448038 0.441802 0.435558 0.429331 0.423089 0.416859 0.410598 0.404364 0.398163 0.391999 0.385845 0.379725 0.373602 0.367544 0.361508 0.355511 0.349501 0.34352 0.337564 0.331679 0.325825 0.319999 0.31419 0.308409 0.302698 0.297068 0.291458 0.285944 0.280444 0.274998 0.269603 0.264276 0.258976 0.253728 0.248559 0.243422 0.238319 0.233225 0.228222 0.223288 0.218435 0.213613 0.208868 0.20415 0.199464 0.194845 0.190239 0.185733 0.1813 0.176905 0.17255 0.168221 0.163966 0.159756 0.155594 0.151493 0.147386 0.143338 0.139307 0.13535 0.131416 0.12755 0.12379 0.120071 0.116441 0.112937 0.10946 0.106045 0.102687 0.0993732 0.0961708 0.0929903 0.0898486 0.0867638 0.0837759 0.0808181 0.0779034 0.0750361 0.0722287 0.0694484 0.0667124 0.0640383 0.0614266 0.0588783 0.0563573 0.0539167 0.0515058 0.0491553 0.0468716 0.0446423 0.042458 0.0403231 0.0382224 0.0361742 0.0342005 0.0322676 0.0303786 0.0285366 0.0267416 0.0249716 0.0232678 0.0215767 0.0199466 0.018378 0.016877 0.0154139 0.014019 0.012647 0.0112939 0.0100109 0.00877968 0.00757247 0.00643164 0.00532293 0.00427406 0.00325177 0.0022808 0.00134352 0.000448931 ];
FPR_GB = [1 0.984274 0.952399 0.921746 0.891192 0.861019 0.831634 0.803313 0.776468 0.75118 0.727663 0.705924 0.68588 0.667334 0.650183 0.634169 0.619159 0.605066 0.591776 0.579155 0.567136 0.555641 0.544604 0.53402 0.523821 0.513976 0.504452 0.495219 0.486265 0.477569 0.469126 0.460903 0.452879 0.445055 0.437424 0.429975 0.422715 0.415604 0.408647 0.401824 0.395133 0.388599 0.382191 0.375896 0.369721 0.363666 0.357719 0.351875 0.346116 0.340456 0.334856 0.329345 0.323915 0.318559 0.313285 0.308059 0.302931 0.297874 0.292889 0.287987 0.283149 0.278387 0.27369 0.269064 0.264512 0.260023 0.2556 0.251239 0.246941 0.242699 0.238494 0.234369 0.230289 0.226259 0.222277 0.218342 0.214456 0.210604 0.206811 0.203076 0.19939 0.195754 0.192168 0.188644 0.185157 0.181706 0.178323 0.174981 0.171682 0.168444 0.165251 0.162096 0.158983 0.155909 0.152888 0.149902 0.146953 0.144054 0.141197 0.138382 0.135615 0.132875 0.130197 0.12754 0.124934 0.122364 0.119839 0.117354 0.114905 0.112502 0.110143 0.107824 0.105544 0.103302 0.1011 0.0989203 0.0967851 0.094686 0.0926276 0.0906018 0.088607 0.0866439 0.0847005 0.0828012 0.0809214 0.0790755 0.0772614 0.0754914 0.07375 0.0720354 0.0703455 0.0686823 0.0670378 0.0654389 0.0638564 0.0623062 0.0607875 0.0592932 0.0578289 0.0563965 0.0549917 0.053613 0.0522599 0.0509356 0.0496355 0.048356 0.0471167 0.045895 0.0447031 0.0435291 0.0423724 0.041238 0.0401131 0.0390112 0.0379322 0.0368766 0.0358399 0.0348169 0.033818 0.0328362 0.0318771 0.030944 0.0300319 0.029139 0.0282761 0.0274282 0.0266089 0.0258047 0.025031 0.024277 0.0235487 0.0228395 0.022148 0.0214724 0.0208159 0.0201708 0.0195391 0.0189194 0.0183201 0.017729 0.017166 0.0166113 0.0160743 0.0155558 0.015051 0.0145582 0.014073 0.0136038 0.0131458 0.0127006 0.0122647 0.0118413 0.0114264 0.0110265 0.0106372 0.0102611 0.00989376 0.00953434 0.00918036 0.00884277 0.00851567 0.00819413 0.0078788 0.00757341 0.00727765 0.00698635 0.00670546 0.00643247 0.00616265 0.00590188 0.00565149 0.00540774 0.005175 0.0049484 0.00473047 0.00451712 0.00431141 0.00411336 0.00392211 0.0037379 0.00355786 0.00338412 0.00321573 0.00305257 0.00289858 0.00274697 0.00260044 0.00246182 0.0023254 0.00219475 0.00206545 0.00194208 0.00182218 0.00170826 0.00159733 0.00149173 0.00138872 0.00128876 0.00119306 0.00110064 0.00101094 0.000925224 0.000840289 0.000759003 0.00067997 0.000604921 0.000534496 0.000466724 0.000402259 0.000340272 0.000281641 0.000224849 0.000171314 0.000119121 6.98883e-005 2.26744e-005 ];
plot(Recall_GB, Precision_GB, '--b', 'linewidth', 1);
Recall_AIM = [1 0.988504 0.9884 0.988157 0.98774 0.987121 0.986295 0.985289 0.984126 0.982819 0.98138 0.97984 0.978185 0.976405 0.974526 0.972541 0.970442 0.96824 0.965987 0.963645 0.96123 0.958745 0.956187 0.95358 0.950923 0.948216 0.945477 0.942687 0.939867 0.936984 0.934039 0.931066 0.928036 0.924933 0.921787 0.918557 0.915272 0.91192 0.908551 0.905072 0.901552 0.897976 0.894341 0.89065 0.886938 0.883146 0.879295 0.875383 0.871455 0.867462 0.863419 0.859293 0.855124 0.850907 0.846661 0.842324 0.837927 0.833487 0.828995 0.824407 0.81977 0.815095 0.81037 0.805557 0.800686 0.795741 0.790749 0.785701 0.780624 0.775468 0.770271 0.764979 0.759671 0.754348 0.748967 0.743487 0.737968 0.732452 0.726885 0.721276 0.715611 0.709897 0.704148 0.698383 0.692577 0.686761 0.68089 0.674984 0.669015 0.66304 0.657053 0.651038 0.64501 0.638934 0.632817 0.626688 0.620516 0.614344 0.608129 0.601919 0.595695 0.589408 0.583143 0.576849 0.570505 0.564152 0.557796 0.551411 0.544992 0.53859 0.532175 0.525695 0.519256 0.512801 0.506319 0.499829 0.493327 0.486838 0.48033 0.473809 0.467327 0.460827 0.454304 0.447758 0.441229 0.43472 0.428195 0.421684 0.415193 0.408672 0.402193 0.395701 0.389244 0.382774 0.376312 0.369833 0.363378 0.356938 0.350497 0.344088 0.337713 0.331376 0.325031 0.318685 0.312395 0.306163 0.299972 0.293784 0.287627 0.281514 0.275402 0.269386 0.263396 0.25745 0.251516 0.245656 0.239832 0.234028 0.228279 0.222605 0.216959 0.21136 0.205826 0.200379 0.194928 0.18956 0.184269 0.179013 0.173815 0.168683 0.163616 0.158609 0.153685 0.148822 0.144009 0.139277 0.13462 0.130032 0.125498 0.12105 0.116698 0.112404 0.108198 0.104101 0.100043 0.0960644 0.0921637 0.0883693 0.0846504 0.0810304 0.0774774 0.0740025 0.070609 0.0673368 0.0641666 0.0610726 0.0580402 0.055086 0.0522585 0.0495039 0.0468406 0.0442391 0.041731 0.0393392 0.0370336 0.0347805 0.032637 0.0305703 0.0285918 0.0267019 0.0248869 0.0231725 0.0215274 0.01997 0.0184785 0.0170814 0.0157377 0.0144704 0.0132799 0.0121605 0.0111076 0.0101143 0.00918324 0.00830881 0.00750601 0.00676169 0.00607416 0.00542836 0.00483573 0.00429659 0.00381309 0.00336779 0.0029712 0.00259265 0.00226765 0.00197578 0.00171332 0.00148502 0.00128457 0.00109239 0.000934159 0.000793621 0.000672391 0.000563379 0.000467308 0.000390353 0.000318722 0.000256011 0.000206011 0.00016887 0.000130933 0.000104698 8.20176e-005 6.36692e-005 4.83766e-005 3.75155e-005 ];
Precision_AIM = [0.238314 0.265571 0.265606 0.26567 0.265783 0.265954 0.266203 0.266542 0.266982 0.267524 0.268171 0.268908 0.269725 0.270615 0.271573 0.272586 0.273643 0.274738 0.27587 0.27704 0.278236 0.279458 0.280692 0.281949 0.283219 0.284501 0.285795 0.287102 0.288413 0.289725 0.291044 0.292376 0.293709 0.295048 0.296401 0.297763 0.299131 0.300503 0.301901 0.303298 0.304709 0.306135 0.307571 0.309012 0.310473 0.311937 0.313414 0.314908 0.316426 0.317963 0.319507 0.32106 0.322633 0.324221 0.325831 0.327452 0.329086 0.330739 0.332395 0.334061 0.335735 0.337421 0.339124 0.340829 0.342552 0.344273 0.346012 0.347768 0.349526 0.35127 0.353034 0.354798 0.356562 0.358356 0.360148 0.361931 0.363708 0.365512 0.367319 0.369127 0.370925 0.372725 0.37454 0.376381 0.378211 0.38005 0.38188 0.383716 0.385545 0.387372 0.389204 0.391032 0.392848 0.394676 0.396499 0.398315 0.400131 0.401949 0.403753 0.40555 0.407371 0.409197 0.411024 0.412841 0.414649 0.416464 0.418282 0.420069 0.421865 0.423666 0.425458 0.427265 0.429069 0.430884 0.432672 0.434466 0.436277 0.438078 0.439846 0.441625 0.443388 0.445146 0.446885 0.448586 0.450329 0.452068 0.453783 0.455497 0.457245 0.458958 0.460665 0.462355 0.464014 0.465666 0.467345 0.468974 0.470653 0.472305 0.473951 0.475577 0.477202 0.478878 0.480528 0.482139 0.483808 0.485499 0.487192 0.48885 0.490507 0.492138 0.493841 0.495551 0.497282 0.498983 0.500617 0.502314 0.503947 0.505574 0.507203 0.50878 0.51037 0.512001 0.513636 0.515333 0.516819 0.518433 0.519984 0.52147 0.523016 0.524487 0.526045 0.527515 0.528992 0.530347 0.531689 0.533083 0.534403 0.535701 0.537006 0.538398 0.539708 0.541097 0.542277 0.543692 0.544871 0.546047 0.547255 0.548413 0.549532 0.550552 0.551621 0.552644 0.553553 0.554497 0.555514 0.556532 0.557445 0.558182 0.55911 0.559947 0.56085 0.561625 0.562539 0.563424 0.564298 0.565192 0.565718 0.566539 0.567142 0.567621 0.56833 0.569342 0.569962 0.570636 0.570932 0.571883 0.572355 0.573299 0.574209 0.575149 0.57596 0.576159 0.577244 0.577824 0.57906 0.579291 0.579568 0.579383 0.580136 0.580932 0.581765 0.582873 0.583019 0.583159 0.583314 0.582606 0.582634 0.582927 0.583709 0.583242 0.583135 0.583885 0.58344 0.585375 0.586685 0.588956 0.588023 0.585584 0.585216 0.585327 0.584952 0.588096 0.587053 0.584836 0.584424 0.587333 ];
TPR_AIM = [1 0.988504 0.9884 0.988157 0.98774 0.987121 0.986295 0.985289 0.984126 0.982819 0.98138 0.97984 0.978185 0.976405 0.974526 0.972541 0.970442 0.96824 0.965987 0.963645 0.96123 0.958745 0.956187 0.95358 0.950923 0.948216 0.945477 0.942687 0.939867 0.936984 0.934039 0.931066 0.928036 0.924933 0.921787 0.918557 0.915272 0.91192 0.908551 0.905072 0.901552 0.897976 0.894341 0.89065 0.886938 0.883146 0.879295 0.875383 0.871455 0.867462 0.863419 0.859293 0.855124 0.850907 0.846661 0.842324 0.837927 0.833487 0.828995 0.824407 0.81977 0.815095 0.81037 0.805557 0.800686 0.795741 0.790749 0.785701 0.780624 0.775468 0.770271 0.764979 0.759671 0.754348 0.748967 0.743487 0.737968 0.732452 0.726885 0.721276 0.715611 0.709897 0.704148 0.698383 0.692577 0.686761 0.68089 0.674984 0.669015 0.66304 0.657053 0.651038 0.64501 0.638934 0.632817 0.626688 0.620516 0.614344 0.608129 0.601919 0.595695 0.589408 0.583143 0.576849 0.570505 0.564152 0.557796 0.551411 0.544992 0.53859 0.532175 0.525695 0.519256 0.512801 0.506319 0.499829 0.493327 0.486838 0.48033 0.473809 0.467327 0.460827 0.454304 0.447758 0.441229 0.43472 0.428195 0.421684 0.415193 0.408672 0.402193 0.395701 0.389244 0.382774 0.376312 0.369833 0.363378 0.356938 0.350497 0.344088 0.337713 0.331376 0.325031 0.318685 0.312395 0.306163 0.299972 0.293784 0.287627 0.281514 0.275402 0.269386 0.263396 0.25745 0.251516 0.245656 0.239832 0.234028 0.228279 0.222605 0.216959 0.21136 0.205826 0.200379 0.194928 0.18956 0.184269 0.179013 0.173815 0.168683 0.163616 0.158609 0.153685 0.148822 0.144009 0.139277 0.13462 0.130032 0.125498 0.12105 0.116698 0.112404 0.108198 0.104101 0.100043 0.0960644 0.0921637 0.0883693 0.0846504 0.0810304 0.0774774 0.0740025 0.070609 0.0673368 0.0641666 0.0610726 0.0580402 0.055086 0.0522585 0.0495039 0.0468406 0.0442391 0.041731 0.0393392 0.0370336 0.0347805 0.032637 0.0305703 0.0285918 0.0267019 0.0248869 0.0231725 0.0215274 0.01997 0.0184785 0.0170814 0.0157377 0.0144704 0.0132799 0.0121605 0.0111076 0.0101143 0.00918324 0.00830881 0.00750601 0.00676169 0.00607416 0.00542836 0.00483573 0.00429659 0.00381309 0.00336779 0.0029712 0.00259265 0.00226765 0.00197578 0.00171332 0.00148502 0.00128457 0.00109239 0.000934159 0.000793621 0.000672391 0.000563379 0.000467308 0.000390353 0.000318722 0.000256011 0.000206011 0.00016887 0.000130933 0.000104698 8.20176e-005 6.36692e-005 4.83766e-005 3.75155e-005 ];
FPR_AIM = [1 0.845218 0.844958 0.844414 0.843455 0.842007 0.83999 0.837353 0.834089 0.830223 0.825795 0.820916 0.815651 0.810055 0.804184 0.7981 0.791856 0.785479 0.779015 0.772448 0.765812 0.75912 0.752409 0.745666 0.738917 0.732176 0.72544 0.718705 0.712008 0.705329 0.698659 0.69199 0.685348 0.67871 0.672091 0.665472 0.658865 0.652284 0.645684 0.639091 0.632517 0.625936 0.619386 0.612853 0.606335 0.599846 0.593361 0.586885 0.580414 0.573944 0.567504 0.561067 0.55465 0.548244 0.541857 0.535464 0.529087 0.522721 0.516382 0.510041 0.50373 0.497439 0.491151 0.484886 0.478643 0.472421 0.466213 0.460023 0.453877 0.447776 0.441692 0.435638 0.429617 0.423621 0.417662 0.411728 0.405836 0.399962 0.394134 0.38832 0.38256 0.376835 0.37113 0.365443 0.359802 0.354202 0.348645 0.343124 0.33764 0.332212 0.326819 0.321481 0.31619 0.310931 0.305718 0.30056 0.295448 0.290385 0.285374 0.280415 0.275488 0.270592 0.265745 0.260945 0.256174 0.25143 0.246733 0.242084 0.237463 0.232878 0.228356 0.223858 0.219401 0.215 0.210646 0.206336 0.202063 0.197848 0.19368 0.189554 0.185498 0.181496 0.177531 0.173629 0.169769 0.165951 0.162188 0.158467 0.154782 0.151149 0.147561 0.144035 0.140562 0.137135 0.133747 0.130412 0.127114 0.123864 0.120661 0.117502 0.114398 0.11133 0.108306 0.105338 0.102409 0.0995269 0.0966766 0.0938813 0.0911361 0.0884431 0.0857807 0.0831803 0.080616 0.0781055 0.0756383 0.0732173 0.0708456 0.0685216 0.0662419 0.0640159 0.0618319 0.0596865 0.0575924 0.0555359 0.0535434 0.051578 0.0496619 0.0477947 0.0459798 0.0442121 0.0424842 0.0408031 0.0391675 0.0375668 0.0360098 0.0344984 0.033029 0.0316007 0.0302076 0.0288516 0.0275419 0.0262733 0.0250424 0.0238439 0.0226828 0.0215601 0.0204711 0.0194241 0.0184185 0.0174465 0.0165022 0.0155981 0.0147267 0.0138894 0.0130848 0.0123154 0.0115716 0.0108665 0.0101917 0.00954428 0.00892721 0.0083448 0.00778562 0.00725338 0.00674987 0.00627312 0.00582558 0.00539303 0.00498895 0.00460817 0.00424865 0.00390901 0.00359339 0.00329467 0.00302041 0.00275929 0.00251694 0.00229076 0.0020798 0.00188669 0.00170446 0.00153965 0.00138757 0.00124647 0.00111474 0.000995553 0.000888634 0.000791336 0.000701383 0.000619079 0.000546327 0.000480932 0.000421601 0.000368372 0.000322867 0.000281567 0.000243879 0.000210113 0.00018035 0.000154844 0.00013093 0.000110927 9.38103e-005 7.83321e-005 6.54176e-005 5.4089e-005 4.45041e-005 3.68051e-005 2.96651e-005 2.37969e-005 1.88112e-005 1.48777e-005 1.15377e-005 9.26738e-006 7.15914e-006 5.52119e-006 ];
plot(Recall_AIM, Precision_AIM, '--g', 'linewidth', 1);
Recall_IT = [1 0.999808 0.999314 0.998629 0.997717 0.996442 0.994785 0.992588 0.988877 0.98502 0.978818 0.966339 0.95291 0.935348 0.904255 0.868272 0.825402 0.750395 0.586887 0.417871 0.373547 0.339091 0.307951 0.287958 0.272288 0.26188 0.250889 0.242225 0.234603 0.22825 0.222796 0.217673 0.212808 0.208234 0.20384 0.199657 0.195623 0.191729 0.187994 0.184415 0.18097 0.177632 0.174417 0.171301 0.168252 0.165357 0.162494 0.159714 0.156996 0.154349 0.151762 0.149264 0.146812 0.144406 0.142062 0.139764 0.137513 0.135306 0.133148 0.131033 0.128967 0.126963 0.124973 0.123043 0.121134 0.119264 0.117442 0.11568 0.113934 0.112209 0.110537 0.108885 0.107269 0.105685 0.1041 0.102545 0.101027 0.0995439 0.0980712 0.0966399 0.0952269 0.0938293 0.0924456 0.0910724 0.0897227 0.0884126 0.0871032 0.0858483 0.0845952 0.0833534 0.0821447 0.0809668 0.0797863 0.0786468 0.0775208 0.0764154 0.0752833 0.0741921 0.073097 0.0720522 0.0710182 0.0699871 0.0689697 0.067958 0.066976 0.0660167 0.0650683 0.064119 0.0631923 0.062259 0.0613524 0.060476 0.0595977 0.0587218 0.0578921 0.0570598 0.0562341 0.0554194 0.0546295 0.0538266 0.0530418 0.0522593 0.0514851 0.0507305 0.0499882 0.0492527 0.0485411 0.0478257 0.0471181 0.0464258 0.0457444 0.0450703 0.0443789 0.0437074 0.0430337 0.0423831 0.0417291 0.0410889 0.0404671 0.0398442 0.0392423 0.0386328 0.0380236 0.0374411 0.0368474 0.0362553 0.0356796 0.0351145 0.0345527 0.0339963 0.0334423 0.0328978 0.0323769 0.0318418 0.0313102 0.0307912 0.0302711 0.0297553 0.029249 0.0287567 0.0282549 0.0277627 0.027278 0.0267987 0.0263229 0.0258519 0.0253881 0.0249279 0.0244782 0.0240443 0.0236057 0.0231611 0.0227383 0.0223194 0.0218911 0.0214709 0.0210676 0.02066 0.0202479 0.0198448 0.0194586 0.0190669 0.0186649 0.018291 0.0179147 0.0175434 0.0171683 0.0167985 0.0164301 0.0160838 0.0157325 0.0153783 0.0150315 0.0146848 0.0143606 0.0140361 0.0137123 0.0133987 0.0130803 0.0127607 0.0124591 0.0121579 0.0118605 0.0115625 0.0112727 0.0109929 0.0107096 0.0104383 0.0101563 0.00988262 0.00959982 0.00934083 0.00906547 0.00880283 0.00855099 0.00828802 0.00803038 0.00777725 0.00752755 0.00728092 0.00703154 0.00678866 0.00655237 0.00631406 0.006078 0.00585414 0.00562184 0.00539056 0.00516801 0.0049434 0.00473194 0.00451476 0.00429398 0.00408737 0.00387418 0.00367392 0.00347302 0.00326916 0.00307012 0.00287096 0.00267644 0.00248355 0.0022958 0.00210742 0.0019264 0.0017466 0.00157635 0.00140462 0.00123509 0.00106731 0.000899744 0.000730042 0.000569783 0.000409883 0.000254374 0.000101721 ];
Precision_IT = [0.238314 0.2383 0.238262 0.238211 0.23814 0.238044 0.237919 0.237755 0.238448 0.238371 0.238731 0.241948 0.243838 0.248459 0.253118 0.262369 0.272912 0.291754 0.344046 0.402989 0.418854 0.431677 0.445923 0.455137 0.462558 0.467472 0.472789 0.477153 0.481464 0.484463 0.487279 0.489962 0.492481 0.494947 0.497301 0.49957 0.501708 0.503819 0.505886 0.507859 0.509793 0.511731 0.513588 0.515415 0.517229 0.519111 0.520831 0.522549 0.524272 0.525933 0.527471 0.529068 0.53062 0.532107 0.533571 0.534985 0.536346 0.537732 0.539126 0.540416 0.541759 0.543075 0.544373 0.545663 0.546906 0.548099 0.549345 0.550636 0.551918 0.553092 0.554278 0.555416 0.55654 0.557617 0.558569 0.559612 0.56063 0.561634 0.562625 0.563617 0.564605 0.565602 0.566502 0.567392 0.56827 0.569211 0.570025 0.570921 0.571779 0.572651 0.573496 0.574326 0.57512 0.575957 0.576736 0.577547 0.578314 0.579049 0.579701 0.580379 0.581009 0.581546 0.582124 0.582727 0.58326 0.583811 0.584296 0.584748 0.585171 0.585597 0.586046 0.586494 0.586939 0.587365 0.587822 0.588177 0.588582 0.589052 0.589471 0.589867 0.590371 0.590696 0.591125 0.591491 0.591755 0.592043 0.592438 0.592824 0.593241 0.593578 0.593931 0.5943 0.594535 0.594757 0.595064 0.595266 0.595605 0.595793 0.596038 0.596372 0.596702 0.596927 0.597138 0.597453 0.597773 0.59789 0.598071 0.59836 0.598547 0.598769 0.598946 0.599186 0.599512 0.599632 0.599828 0.599975 0.60018 0.600291 0.600451 0.600591 0.600668 0.600959 0.60123 0.601388 0.601439 0.601464 0.601591 0.601626 0.601659 0.601642 0.60159 0.601642 0.601606 0.601696 0.601752 0.601849 0.60179 0.601807 0.601731 0.601563 0.60152 0.601542 0.601507 0.601385 0.601441 0.601375 0.601298 0.601302 0.601035 0.60107 0.600897 0.600598 0.600478 0.600477 0.60029 0.600295 0.600248 0.600334 0.600308 0.600236 0.600326 0.600467 0.600585 0.600559 0.600641 0.600777 0.600893 0.601044 0.601392 0.601735 0.601804 0.602164 0.602439 0.602582 0.602675 0.602762 0.602817 0.602919 0.602956 0.603109 0.603334 0.603593 0.603643 0.603709 0.603754 0.60389 0.604179 0.604087 0.604083 0.604337 0.604162 0.604121 0.604137 0.604388 0.604358 0.604516 0.604339 0.603996 0.604017 0.603842 0.603207 0.602799 0.602791 0.602471 0.602028 0.602094 0.601784 0.601871 0.602192 0.602592 0.602717 0.601861 0.601594 0.601687 0.601585 0.601208 ];
TPR_IT = [1 0.999808 0.999314 0.998629 0.997717 0.996442 0.994785 0.992588 0.988877 0.98502 0.978818 0.966339 0.95291 0.935348 0.904255 0.868272 0.825402 0.750395 0.586887 0.417871 0.373547 0.339091 0.307951 0.287958 0.272288 0.26188 0.250889 0.242225 0.234603 0.22825 0.222796 0.217673 0.212808 0.208234 0.20384 0.199657 0.195623 0.191729 0.187994 0.184415 0.18097 0.177632 0.174417 0.171301 0.168252 0.165357 0.162494 0.159714 0.156996 0.154349 0.151762 0.149264 0.146812 0.144406 0.142062 0.139764 0.137513 0.135306 0.133148 0.131033 0.128967 0.126963 0.124973 0.123043 0.121134 0.119264 0.117442 0.11568 0.113934 0.112209 0.110537 0.108885 0.107269 0.105685 0.1041 0.102545 0.101027 0.0995439 0.0980712 0.0966399 0.0952269 0.0938293 0.0924456 0.0910724 0.0897227 0.0884126 0.0871032 0.0858483 0.0845952 0.0833534 0.0821447 0.0809668 0.0797863 0.0786468 0.0775208 0.0764154 0.0752833 0.0741921 0.073097 0.0720522 0.0710182 0.0699871 0.0689697 0.067958 0.066976 0.0660167 0.0650683 0.064119 0.0631923 0.062259 0.0613524 0.060476 0.0595977 0.0587218 0.0578921 0.0570598 0.0562341 0.0554194 0.0546295 0.0538266 0.0530418 0.0522593 0.0514851 0.0507305 0.0499882 0.0492527 0.0485411 0.0478257 0.0471181 0.0464258 0.0457444 0.0450703 0.0443789 0.0437074 0.0430337 0.0423831 0.0417291 0.0410889 0.0404671 0.0398442 0.0392423 0.0386328 0.0380236 0.0374411 0.0368474 0.0362553 0.0356796 0.0351145 0.0345527 0.0339963 0.0334423 0.0328978 0.0323769 0.0318418 0.0313102 0.0307912 0.0302711 0.0297553 0.029249 0.0287567 0.0282549 0.0277627 0.027278 0.0267987 0.0263229 0.0258519 0.0253881 0.0249279 0.0244782 0.0240443 0.0236057 0.0231611 0.0227383 0.0223194 0.0218911 0.0214709 0.0210676 0.02066 0.0202479 0.0198448 0.0194586 0.0190669 0.0186649 0.018291 0.0179147 0.0175434 0.0171683 0.0167985 0.0164301 0.0160838 0.0157325 0.0153783 0.0150315 0.0146848 0.0143606 0.0140361 0.0137123 0.0133987 0.0130803 0.0127607 0.0124591 0.0121579 0.0118605 0.0115625 0.0112727 0.0109929 0.0107096 0.0104383 0.0101563 0.00988262 0.00959982 0.00934083 0.00906547 0.00880283 0.00855099 0.00828802 0.00803038 0.00777725 0.00752755 0.00728092 0.00703154 0.00678866 0.00655237 0.00631406 0.006078 0.00585414 0.00562184 0.00539056 0.00516801 0.0049434 0.00473194 0.00451476 0.00429398 0.00408737 0.00387418 0.00367392 0.00347302 0.00326916 0.00307012 0.00287096 0.00267644 0.00248355 0.0022958 0.00210742 0.0019264 0.0017466 0.00157635 0.00140462 0.00123509 0.00106731 0.000899744 0.000730042 0.000569783 0.000409883 0.000254374 0.000101721 ];
FPR_IT = [1 0.999916 0.999709 0.99941 0.999034 0.99851 0.99781 0.996858 0.993748 0.99127 0.987003 0.973735 0.961961 0.943359 0.911409 0.872468 0.825425 0.735663 0.509122 0.272691 0.218154 0.179651 0.139816 0.117566 0.100826 0.0924417 0.0830987 0.0764063 0.0702059 0.0669122 0.0643838 0.0620419 0.0598718 0.0578393 0.0559502 0.0541668 0.0524828 0.0508819 0.0493651 0.0479292 0.046559 0.0452435 0.0439951 0.0428012 0.0416504 0.040543 0.0394791 0.0384641 0.0374801 0.0365376 0.0356345 0.0347639 0.0339156 0.0330973 0.0323075 0.0315429 0.0308041 0.0300821 0.0293766 0.0287041 0.0280441 0.027408 0.0267882 0.0261856 0.025601 0.0250371 0.0244826 0.023944 0.0234213 0.0229147 0.0224194 0.0219374 0.0214696 0.0210178 0.0205784 0.020144 0.0197226 0.0193116 0.0189112 0.0185212 0.0181406 0.0177648 0.0174023 0.0170489 0.0167033 0.0163648 0.0160372 0.0157141 0.0153988 0.0150873 0.0147894 0.0144975 0.014211 0.0139345 0.0136614 0.0133948 0.0131339 0.0128807 0.0126296 0.0123816 0.0121456 0.0119099 0.0116823 0.0114591 0.0112378 0.0110218 0.0108129 0.010605 0.0104024 0.0102018 0.0100044 0.00981183 0.00962276 0.00943698 0.00925532 0.00908197 0.00890617 0.00873649 0.00856782 0.00840512 0.00824281 0.0080855 0.00792895 0.00777724 0.00763132 0.00748577 0.00734142 0.00719765 0.0070587 0.00692441 0.0067933 0.00666156 0.00653231 0.00640806 0.00628418 0.00616469 0.00604605 0.00593078 0.00581711 0.00570334 0.00559095 0.00548236 0.00537409 0.00526645 0.00516245 0.00506073 0.0049597 0.00486258 0.00476737 0.00467239 0.00457989 0.00448626 0.00439431 0.00430897 0.00422129 0.00413572 0.00405071 0.00396699 0.00388582 0.00380489 0.00372494 0.00364611 0.00356706 0.0034913 0.00341735 0.00334521 0.00327501 0.0032057 0.00313613 0.00306992 0.003006 0.00294207 0.00288007 0.00281853 0.00275605 0.00269466 0.00263618 0.00257833 0.0025205 0.00246541 0.00240866 0.00235392 0.00230105 0.00225187 0.00220038 0.00214916 0.00210087 0.00205261 0.00200596 0.0019571 0.00191117 0.00186669 0.0018215 0.00177596 0.00173281 0.00168939 0.00164673 0.00160553 0.00156328 0.00152284 0.00148149 0.00144033 0.00140137 0.00136318 0.00132463 0.0012871 0.00124991 0.0012128 0.00117734 0.0011427 0.00110873 0.00107466 0.00104175 0.00101008 0.000978413 0.000946665 0.000915979 0.000885622 0.00085569 0.000826897 0.000797491 0.000768523 0.000740389 0.000712555 0.000685251 0.000658992 0.000631853 0.000605935 0.000581259 0.000555319 0.000530656 0.000504938 0.000478675 0.000454412 0.000431392 0.000408575 0.000386685 0.000363856 0.000341823 0.000320411 0.000298721 0.000277441 0.000255454 0.000234684 0.000214212 0.000194501 0.000174966 0.000156383 0.000137651 0.000119378 0.000100524 8.24671e-005 6.33463e-005 4.61975e-005 2.91918e-005 1.22587e-005 ];
plot(Recall_IT, Precision_IT, '--r', 'linewidth', 1);
Recall_AVG = [1 0.999965 0.999785 0.999483 0.999033 0.998459 0.997902 0.997171 0.996377 0.995587 0.994419 0.992987 0.991323 0.989791 0.988398 0.986868 0.985258 0.983742 0.982204 0.980597 0.978907 0.977133 0.97535 0.973531 0.971566 0.969535 0.967586 0.965554 0.963447 0.961357 0.959294 0.957234 0.95514 0.952986 0.950872 0.948661 0.94649 0.944144 0.941718 0.939128 0.936389 0.933882 0.931479 0.929023 0.926703 0.924285 0.921876 0.919509 0.917005 0.914542 0.91204 0.909505 0.9069 0.904245 0.901576 0.898853 0.896021 0.893278 0.89045 0.887674 0.884887 0.882148 0.879368 0.876554 0.87376 0.870831 0.867961 0.864962 0.861997 0.858872 0.855825 0.852656 0.849631 0.846529 0.843381 0.840299 0.83712 0.833982 0.830712 0.827459 0.824253 0.820866 0.817582 0.814306 0.811027 0.807685 0.804523 0.801236 0.798027 0.794695 0.791499 0.788143 0.784882 0.781386 0.778039 0.774589 0.770921 0.767391 0.763751 0.760026 0.756344 0.752534 0.748645 0.744921 0.741078 0.737325 0.73363 0.729835 0.726341 0.722741 0.719256 0.71566 0.711986 0.708318 0.704341 0.700519 0.696467 0.692637 0.688434 0.684376 0.68036 0.676099 0.672012 0.667724 0.663419 0.659279 0.655047 0.650867 0.64688 0.642696 0.638686 0.634527 0.6303 0.626083 0.621844 0.61752 0.613122 0.608738 0.604163 0.599826 0.595496 0.591143 0.586716 0.582271 0.577769 0.573288 0.568832 0.564294 0.559876 0.555528 0.551032 0.546642 0.542149 0.537763 0.533161 0.528573 0.523966 0.519144 0.514265 0.509483 0.504587 0.499634 0.494904 0.490123 0.485559 0.480894 0.476094 0.471619 0.466813 0.462296 0.457576 0.453167 0.448708 0.444403 0.439981 0.435498 0.431191 0.426348 0.421843 0.417031 0.412459 0.407637 0.402813 0.397905 0.392929 0.38796 0.382892 0.377963 0.373075 0.368014 0.3629 0.358066 0.353173 0.348439 0.343555 0.338664 0.333443 0.328474 0.32339 0.318419 0.313529 0.308557 0.303488 0.298619 0.293449 0.288395 0.283357 0.278357 0.273128 0.267929 0.262649 0.257258 0.251982 0.246624 0.240992 0.23547 0.229981 0.224339 0.219056 0.21384 0.208381 0.203151 0.197565 0.192168 0.186548 0.181321 0.17615 0.170937 0.165934 0.160546 0.155213 0.149594 0.143928 0.138396 0.133038 0.127711 0.122337 0.116798 0.111281 0.105804 0.100315 0.0945233 0.0885637 0.0822845 0.0758708 0.0696255 0.0625848 0.0547186 0.0454604 0.0381755 0.031143 0.0252199 0.0184284 0.00866017 0.0033011 0.000274115 ];
Precision_AVG = [0.238314 0.239769 0.243949 0.248123 0.252461 0.25673 0.260129 0.263975 0.267667 0.270864 0.275236 0.280306 0.285778 0.290454 0.294421 0.298511 0.30256 0.30616 0.309608 0.313042 0.316519 0.320029 0.32342 0.326762 0.330258 0.333745 0.336981 0.340238 0.343524 0.346682 0.349705 0.352628 0.355514 0.358428 0.361202 0.364044 0.366782 0.369683 0.37261 0.375675 0.378876 0.381723 0.384405 0.387104 0.389613 0.392166 0.394678 0.397103 0.399629 0.402067 0.404488 0.406911 0.409346 0.411798 0.414223 0.416654 0.419158 0.421535 0.423975 0.426331 0.428666 0.430917 0.433181 0.435441 0.437649 0.439934 0.442164 0.444448 0.446695 0.449022 0.451283 0.4536 0.455793 0.458029 0.460256 0.462433 0.464638 0.466807 0.469036 0.471219 0.47338 0.475621 0.477778 0.479903 0.482022 0.484125 0.486139 0.488178 0.490169 0.492204 0.494149 0.496157 0.498114 0.500162 0.50214 0.504149 0.506253 0.508292 0.510361 0.512456 0.514537 0.516651 0.518817 0.520891 0.522968 0.525016 0.527005 0.52903 0.530863 0.532774 0.534587 0.536444 0.538338 0.540209 0.542206 0.544138 0.546139 0.548036 0.550088 0.552066 0.554019 0.556059 0.558021 0.560052 0.562089 0.564038 0.566021 0.567966 0.569823 0.571736 0.573577 0.575459 0.577364 0.579261 0.581143 0.583062 0.585001 0.586929 0.588943 0.590814 0.59271 0.594559 0.596473 0.598373 0.600282 0.602164 0.604042 0.605939 0.607777 0.609591 0.611427 0.613252 0.615085 0.616878 0.618733 0.620571 0.622402 0.624325 0.626255 0.628144 0.630073 0.632009 0.633844 0.6357 0.637482 0.639263 0.641107 0.642826 0.644646 0.646378 0.648148 0.649814 0.651463 0.65306 0.654687 0.656327 0.65788 0.659626 0.66123 0.662947 0.664579 0.666278 0.667952 0.669682 0.671411 0.673145 0.674903 0.676615 0.678299 0.680057 0.681797 0.683432 0.685078 0.686687 0.688318 0.689945 0.691655 0.693333 0.694966 0.696581 0.698178 0.699798 0.701412 0.702945 0.704575 0.706164 0.707771 0.709307 0.710925 0.712537 0.714154 0.715824 0.717424 0.719058 0.720775 0.722462 0.724109 0.72582 0.727404 0.728951 0.730568 0.732106 0.733736 0.735309 0.736936 0.738447 0.73993 0.741424 0.742814 0.744297 0.745803 0.74728 0.748833 0.750312 0.75172 0.75318 0.754536 0.755957 0.757328 0.758663 0.759982 0.761348 0.762712 0.764079 0.765402 0.766744 0.768142 0.769809 0.77183 0.773501 0.775117 0.776273 0.777679 0.780048 0.782285 0.784579 ];
TPR_AVG = [1 0.999965 0.999785 0.999483 0.999033 0.998459 0.997902 0.997171 0.996377 0.995587 0.994419 0.992987 0.991323 0.989791 0.988398 0.986868 0.985258 0.983742 0.982204 0.980597 0.978907 0.977133 0.97535 0.973531 0.971566 0.969535 0.967586 0.965554 0.963447 0.961357 0.959294 0.957234 0.95514 0.952986 0.950872 0.948661 0.94649 0.944144 0.941718 0.939128 0.936389 0.933882 0.931479 0.929023 0.926703 0.924285 0.921876 0.919509 0.917005 0.914542 0.91204 0.909505 0.9069 0.904245 0.901576 0.898853 0.896021 0.893278 0.89045 0.887674 0.884887 0.882148 0.879368 0.876554 0.87376 0.870831 0.867961 0.864962 0.861997 0.858872 0.855825 0.852656 0.849631 0.846529 0.843381 0.840299 0.83712 0.833982 0.830712 0.827459 0.824253 0.820866 0.817582 0.814306 0.811027 0.807685 0.804523 0.801236 0.798027 0.794695 0.791499 0.788143 0.784882 0.781386 0.778039 0.774589 0.770921 0.767391 0.763751 0.760026 0.756344 0.752534 0.748645 0.744921 0.741078 0.737325 0.73363 0.729835 0.726341 0.722741 0.719256 0.71566 0.711986 0.708318 0.704341 0.700519 0.696467 0.692637 0.688434 0.684376 0.68036 0.676099 0.672012 0.667724 0.663419 0.659279 0.655047 0.650867 0.64688 0.642696 0.638686 0.634527 0.6303 0.626083 0.621844 0.61752 0.613122 0.608738 0.604163 0.599826 0.595496 0.591143 0.586716 0.582271 0.577769 0.573288 0.568832 0.564294 0.559876 0.555528 0.551032 0.546642 0.542149 0.537763 0.533161 0.528573 0.523966 0.519144 0.514265 0.509483 0.504587 0.499634 0.494904 0.490123 0.485559 0.480894 0.476094 0.471619 0.466813 0.462296 0.457576 0.453167 0.448708 0.444403 0.439981 0.435498 0.431191 0.426348 0.421843 0.417031 0.412459 0.407637 0.402813 0.397905 0.392929 0.38796 0.382892 0.377963 0.373075 0.368014 0.3629 0.358066 0.353173 0.348439 0.343555 0.338664 0.333443 0.328474 0.32339 0.318419 0.313529 0.308557 0.303488 0.298619 0.293449 0.288395 0.283357 0.278357 0.273128 0.267929 0.262649 0.257258 0.251982 0.246624 0.240992 0.23547 0.229981 0.224339 0.219056 0.21384 0.208381 0.203151 0.197565 0.192168 0.186548 0.181321 0.17615 0.170937 0.165934 0.160546 0.155213 0.149594 0.143928 0.138396 0.133038 0.127711 0.122337 0.116798 0.111281 0.105804 0.100315 0.0945233 0.0885637 0.0822845 0.0758708 0.0696255 0.0625848 0.0547186 0.0454604 0.0381755 0.031143 0.0252199 0.0184284 0.00866017 0.0033011 0.000274115 ];
FPR_AVG = [1 0.991596 0.96792 0.944875 0.921614 0.899322 0.881981 0.862792 0.844793 0.8295 0.80906 0.786109 0.762161 0.742361 0.726011 0.709534 0.693621 0.679789 0.666789 0.654086 0.641475 0.628998 0.617174 0.605732 0.59399 0.582495 0.572032 0.561671 0.551412 0.541709 0.532579 0.523876 0.515408 0.50699 0.499087 0.491105 0.483534 0.475611 0.467742 0.45962 0.45129 0.44399 0.437207 0.430473 0.424295 0.418086 0.412045 0.406286 0.400357 0.394698 0.389139 0.383644 0.378177 0.372738 0.367423 0.36215 0.356787 0.35175 0.346652 0.341777 0.337004 0.332449 0.327914 0.323435 0.3191 0.314657 0.310377 0.306029 0.301807 0.29747 0.293311 0.28909 0.285143 0.281157 0.27723 0.273429 0.269616 0.265912 0.262138 0.258475 0.254905 0.251224 0.247723 0.244308 0.240939 0.237612 0.234479 0.231316 0.228266 0.22517 0.222242 0.219239 0.216347 0.213337 0.21047 0.207579 0.204573 0.201704 0.198812 0.195908 0.193069 0.190201 0.187303 0.184569 0.181831 0.17918 0.176621 0.174042 0.171723 0.169335 0.167086 0.164801 0.162494 0.160231 0.157837 0.155549 0.15319 0.150985 0.148614 0.146355 0.144154 0.141868 0.1397 0.137475 0.135269 0.133181 0.13108 0.129038 0.127112 0.125137 0.123264 0.121357 0.119451 0.117574 0.115722 0.113855 0.11199 0.110152 0.108263 0.10651 0.104771 0.103071 0.101346 0.0996471 0.0979555 0.0963023 0.094674 0.0930448 0.0914809 0.0899623 0.0884275 0.0869304 0.0854337 0.0839911 0.0825063 0.08105 0.0796143 0.0781271 0.0766484 0.0752196 0.0737782 0.0723457 0.0709994 0.0696587 0.0683899 0.0671226 0.0658312 0.0646413 0.0633896 0.062221 0.0610284 0.0599232 0.0588307 0.0577864 0.0567305 0.0556756 0.0546813 0.0535736 0.0525658 0.0515006 0.0505008 0.0494656 0.0484474 0.0474202 0.0463985 0.0453876 0.0443755 0.0434025 0.0424537 0.0414824 0.0405226 0.039629 0.0387392 0.037885 0.0370218 0.0361691 0.0352799 0.0344354 0.0335974 0.032784 0.0319965 0.0312047 0.030416 0.0296726 0.0288906 0.0281393 0.0273958 0.0266778 0.0259363 0.0252055 0.0244796 0.0237469 0.0230448 0.0223407 0.0216134 0.0209085 0.0202258 0.0195329 0.0188947 0.0182773 0.0176402 0.0170419 0.0164129 0.0158147 0.0152021 0.0146429 0.0140956 0.013557 0.0130478 0.0125095 0.0119823 0.0114421 0.0109026 0.0103873 0.00989722 0.00941655 0.00894264 0.00846302 0.0079962 0.00753631 0.00708753 0.00662197 0.00615152 0.00566687 0.0051835 0.00471655 0.00420412 0.00363582 0.0029819 0.00247397 0.00199601 0.00160397 0.00116153 0.000536059 0.00020097 1.58256e-005 ];
plot(Recall_AVG, Precision_AVG, '--c', 'linewidth', 1);
hold off;
xlabel('Recall');
ylabel('Precision')

legend('HDCT', 'RBD', 'GR', 'MNP', 'UFO', 'MC', 'DSR', 'CHM', 'GC', 'LBI', 'PCA', 'DRFI', 'GMR', 'HS', 'LMLC', 'SF', 'FES', 'CB', 'SVO', 'SWD', 'HC', 'RC', 'SEG', 'MSS', 'CA', 'FT', 'AC', 'LC', 'OBJ', 'BMS', 'COV', 'SS', 'SIM', 'SeR', 'SUN', 'SR', 'GB', 'AIM', 'IT', 'AVG');
grid on;
axis([0 1 0 1]);
title('Precision recall curve');



%%
figure(2);
hold on;
plot(FPR_HDCT, TPR_HDCT,  'k', 'linewidth', 2);
plot(FPR_RBD, TPR_RBD,  'b', 'linewidth', 2);
plot(FPR_GR, TPR_GR,  'g', 'linewidth', 2);
plot(FPR_MNP, TPR_MNP,  'r', 'linewidth', 2);
plot(FPR_UFO, TPR_UFO,  'c', 'linewidth', 2);
plot(FPR_MC, TPR_MC,  'm', 'linewidth', 2);
plot(FPR_DSR, TPR_DSR,  'y', 'linewidth', 2);
plot(FPR_CHM, TPR_CHM,  ':k', 'linewidth', 2);
plot(FPR_GC, TPR_GC,  ':b', 'linewidth', 2);
plot(FPR_LBI, TPR_LBI,  ':g', 'linewidth', 2);
plot(FPR_PCA, TPR_PCA,  ':r', 'linewidth', 2);
plot(FPR_DRFI, TPR_DRFI,  ':c', 'linewidth', 2);
plot(FPR_GMR, TPR_GMR,  ':m', 'linewidth', 2);
plot(FPR_HS, TPR_HS,  ':y', 'linewidth', 2);
plot(FPR_LMLC, TPR_LMLC,  '--k', 'linewidth', 2);
plot(FPR_SF, TPR_SF,  '--b', 'linewidth', 2);
plot(FPR_FES, TPR_FES,  '--g', 'linewidth', 2);
plot(FPR_CB, TPR_CB,  '--r', 'linewidth', 2);
plot(FPR_SVO, TPR_SVO,  '--c', 'linewidth', 2);
plot(FPR_SWD, TPR_SWD,  '--m', 'linewidth', 2);
plot(FPR_HC, TPR_HC,  '--y', 'linewidth', 2);
plot(FPR_RC, TPR_RC,  'k', 'linewidth', 1);
plot(FPR_SEG, TPR_SEG,  'b', 'linewidth', 1);
plot(FPR_MSS, TPR_MSS,  'g', 'linewidth', 1);
plot(FPR_CA, TPR_CA,  'r', 'linewidth', 1);
plot(FPR_FT, TPR_FT,  'c', 'linewidth', 1);
plot(FPR_AC, TPR_AC,  'm', 'linewidth', 1);
plot(FPR_LC, TPR_LC,  'y', 'linewidth', 1);
plot(FPR_OBJ, TPR_OBJ,  ':k', 'linewidth', 1);
plot(FPR_BMS, TPR_BMS,  ':b', 'linewidth', 1);
plot(FPR_COV, TPR_COV,  ':g', 'linewidth', 1);
plot(FPR_SS, TPR_SS,  ':r', 'linewidth', 1);
plot(FPR_SIM, TPR_SIM,  ':c', 'linewidth', 1);
plot(FPR_SeR, TPR_SeR,  ':m', 'linewidth', 1);
plot(FPR_SUN, TPR_SUN,  ':y', 'linewidth', 1);
plot(FPR_SR, TPR_SR,  '--k', 'linewidth', 1);
plot(FPR_GB, TPR_GB,  '--b', 'linewidth', 1);
plot(FPR_AIM, TPR_AIM,  '--g', 'linewidth', 1);
plot(FPR_IT, TPR_IT,  '--r', 'linewidth', 1);
plot(FPR_AVG, TPR_AVG,  '--c', 'linewidth', 1);
hold off;
xlabel('False positive rate');
ylabel('True positive rate')

legend('HDCT', 'RBD', 'GR', 'MNP', 'UFO', 'MC', 'DSR', 'CHM', 'GC', 'LBI', 'PCA', 'DRFI', 'GMR', 'HS', 'LMLC', 'SF', 'FES', 'CB', 'SVO', 'SWD', 'HC', 'RC', 'SEG', 'MSS', 'CA', 'FT', 'AC', 'LC', 'OBJ', 'BMS', 'COV', 'SS', 'SIM', 'SeR', 'SUN', 'SR', 'GB', 'AIM', 'IT', 'AVG');
grid on;
axis([0 1 0 1]);


%%
figure(3);
title('ROC curve');
% HDCT: AUC = 0.866, MeanF = 0.590, MaxF = 0.705, MAE = 0.199
%  RBD: AUC = 0.894, MeanF = 0.622, MaxF = 0.718, MAE = 0.173
%   GR: AUC = 0.831, MeanF = 0.518, MaxF = 0.664, MAE = 0.285
%  MNP: AUC = 0.820, MeanF = 0.433, MaxF = 0.568, MAE = 0.307
%  UFO: AUC = 0.875, MeanF = 0.533, MaxF = 0.701, MAE = 0.207
%   MC: AUC = 0.910, MeanF = 0.611, MaxF = 0.742, MAE = 0.204
%  DSR: AUC = 0.914, MeanF = 0.645, MaxF = 0.737, MAE = 0.173
%  CHM: AUC = 0.903, MeanF = 0.576, MaxF = 0.722, MAE = 0.195
%   GC: AUC = 0.805, MeanF = 0.577, MaxF = 0.641, MAE = 0.214
%  LBI: AUC = 0.842, MeanF = 0.442, MaxF = 0.586, MAE = 0.280
%  PCA: AUC = 0.876, MeanF = 0.465, MaxF = 0.646, MAE = 0.248
% DRFI: AUC = 0.944, MeanF = 0.667, MaxF = 0.787, MAE = 0.166
%  GMR: AUC = 0.889, MeanF = 0.643, MaxF = 0.740, MAE = 0.189
%   HS: AUC = 0.883, MeanF = 0.623, MaxF = 0.731, MAE = 0.228
% LMLC: AUC = 0.849, MeanF = 0.562, MaxF = 0.659, MAE = 0.260
%   SF: AUC = 0.817, MeanF = 0.414, MaxF = 0.619, MAE = 0.230
%  FES: AUC = 0.860, MeanF = 0.421, MaxF = 0.645, MAE = 0.215
%   CB: AUC = 0.875, MeanF = 0.571, MaxF = 0.717, MAE = 0.241
%  SVO: AUC = 0.857, MeanF = 0.443, MaxF = 0.639, MAE = 0.404
%  SWD: AUC = 0.857, MeanF = 0.443, MaxF = 0.624, MAE = 0.318
%   HC: AUC = 0.704, MeanF = 0.401, MaxF = 0.460, MAE = 0.331
%   RC: AUC = 0.892, MeanF = 0.637, MaxF = 0.741, MAE = 0.187
%  SEG: AUC = 0.808, MeanF = 0.441, MaxF = 0.568, MAE = 0.342
%  MSS: AUC = 0.779, MeanF = 0.290, MaxF = 0.530, MAE = 0.245
%   CA: AUC = 0.784, MeanF = 0.378, MaxF = 0.515, MAE = 0.310
%   FT: AUC = 0.661, MeanF = 0.286, MaxF = 0.434, MAE = 0.291
%   AC: AUC = 0.668, MeanF = 0.191, MaxF = 0.411, MAE = 0.265
%   LC: AUC = 0.627, MeanF = 0.274, MaxF = 0.390, MAE = 0.296
%  OBJ: AUC = 0.818, MeanF = 0.434, MaxF = 0.574, MAE = 0.337
%  BMS: AUC = 0.865, MeanF = 0.582, MaxF = 0.683, MAE = 0.216
%  COV: AUC = 0.879, MeanF = 0.371, MaxF = 0.641, MAE = 0.217
%   SS: AUC = 0.725, MeanF = 0.331, MaxF = 0.467, MAE = 0.344
%  SIM: AUC = 0.734, MeanF = 0.332, MaxF = 0.433, MAE = 0.433
%  SeR: AUC = 0.695, MeanF = 0.346, MaxF = 0.419, MAE = 0.404
%  SUN: AUC = 0.623, MeanF = 0.270, MaxF = 0.388, MAE = 0.396
%   SR: AUC = 0.633, MeanF = 0.143, MaxF = 0.381, MAE = 0.266
%   GB: AUC = 0.865, MeanF = 0.438, MaxF = 0.624, MAE = 0.263
%  AIM: AUC = 0.730, MeanF = 0.303, MaxF = 0.449, MAE = 0.339
%   IT: AUC = 0.577, MeanF = 0.177, MaxF = 0.407, MAE = 0.273
%  AVG: AUC = 0.863, MeanF = 0.484, MaxF = 0.597, MAE = 0.276
AUC = [0.865951 0.893905 0.831008 0.820204 0.874903 0.909623 0.913717 0.903 0.805065 0.841726 0.875904 0.944065 0.888865 0.883368 0.849191 0.817242 0.859733 0.874537 0.856889 0.857276 0.703629 0.891924 0.808435 0.779075 0.784337 0.661392 0.668489 0.62668 0.817502 0.865134 0.878726 0.725355 0.734014 0.694606 0.623473 0.632833 0.865439 0.729749 0.576523 0.863409 ];
MeanFMeasure = [0.590386 0.622243 0.51803 0.433155 0.532891 0.611491 0.645147 0.575851 0.576997 0.441888 0.464651 0.667071 0.642718 0.62335 0.56237 0.413792 0.420504 0.570639 0.442749 0.442655 0.400675 0.637012 0.441123 0.289503 0.378245 0.285868 0.191194 0.273602 0.433616 0.582413 0.370726 0.330884 0.331784 0.346446 0.270443 0.143459 0.438456 0.303043 0.176521 0.483728 ];
MaxFMeasure = [0.704973 0.718145 0.664212 0.567797 0.700741 0.741915 0.737054 0.721851 0.640606 0.58614 0.646022 0.787184 0.73962 0.730592 0.659176 0.619169 0.645416 0.716596 0.639417 0.623522 0.460231 0.740678 0.568468 0.529852 0.51524 0.433833 0.411395 0.390447 0.574366 0.683362 0.641012 0.467069 0.433398 0.418727 0.388 0.380832 0.624121 0.448692 0.407449 0.596635 ];
MAE = [0.199435 0.173277 0.284848 0.306923 0.206945 0.20369 0.172936 0.195268 0.21393 0.280344 0.24784 0.165877 0.18892 0.228301 0.25984 0.229907 0.21463 0.24077 0.403942 0.318185 0.33062 0.186893 0.341511 0.245466 0.309724 0.291197 0.26544 0.296061 0.337082 0.216133 0.217425 0.344313 0.432981 0.403999 0.396028 0.266175 0.263486 0.338968 0.273206 0.276466 ];
methodLabels = {'HDCT', 'RBD', 'GR', 'MNP', 'UFO', 'MC', 'DSR', 'CHM', 'GC', 'LBI', 'PCA', 'DRFI', 'GMR', 'HS', 'LMLC', 'SF', 'FES', 'CB', 'SVO', 'SWD', 'HC', 'RC', 'SEG', 'MSS', 'CA', 'FT', 'AC', 'LC', 'OBJ', 'BMS', 'COV', 'SS', 'SIM', 'SeR', 'SUN', 'SR', 'GB', 'AIM', 'IT', 'AVG'};

bar([MeanFMeasure; MaxFMeasure; AUC]');
legend('Mean F_\beta', 'Max F_\beta', 'AUC');xlim([0 41]);
grid on;
xticklabel_rotate([1:40],90, methodLabels,'interpreter','none');


figure(4);
bar(MAE);
title('MAE');
grid on;
xlim([0 41]);xticklabel_rotate([1:40],90, methodLabels,'interpreter','none');



figure(5);
PrecisionMaskFT = [0.728903 0.723615 0.69701 0.630764 0.727908 0.77776 0.783423 0.759312 0.688645 0.661005 0.70999 0.782136 0.789974 0.755023 0.667952 0.672924 0.725105 0.755603 0.4757 0.730492 0.486817 0.767604 0.619137 0.598785 0.580835 0.502291 0.473124 0.454659 0.580475 0.72703 0.763968 0.557638 0.497257 0.459931 0.45181 0.457928 0.715041 0.538968 0.56445 0.742098 ];
RecallMaskFT = [0.52407 0.565848 0.378139 0.39736 0.488842 0.534954 0.557716 0.515071 0.446162 0.377358 0.452109 0.60489 0.535991 0.462027 0.448792 0.389397 0.496097 0.455694 0.195114 0.300763 0.336812 0.544755 0.190743 0.396634 0.329998 0.292506 0.283279 0.275995 0.266593 0.50209 0.491072 0.259337 0.227786 0.260054 0.240486 0.252385 0.414784 0.1677 0.219721 0.413128 ];
FMeasureMaskFT = [0.668598 0.679871 0.583467 0.55547 0.65409 0.70402 0.716507 0.684418 0.611901 0.563295 0.627405 0.732597 0.712104 0.658636 0.600302 0.57612 0.655298 0.655975 0.35717 0.549357 0.441446 0.70139 0.407785 0.53577 0.494155 0.430964 0.409754 0.395566 0.456455 0.658908 0.677131 0.440667 0.390618 0.390643 0.375636 0.385481 0.612691 0.356721 0.414408 0.626899 ];
bar([PrecisionMaskFT; RecallMaskFT; FMeasureMaskFT]');
title('SegmentationFT');
grid on
PrecisionMaskSC = [0.825424 0.835857 0.713308 0.748039 0.822521 0.803 0.835637 0.832574 0.707839 0.769666 0.796079 0.876907 0.810538 0.818642 0.740008 0.485884 0.725352 0.813844 0.754642 0.815452 0.576049 0.840115 0.698396 0.296024 0.706933 0.350124 0.0615624 0.331935 0.72611 0.799374 0.748124 0.652782 0.685329 0.611787 0.545426 0.0029893 0.842271 0.650692 0.00596652 0.790451 ];
RecallMaskSC = [0.549391 0.575569 0.57747 0.603459 0.551601 0.60143 0.46006 0.528456 0.383959 0.649217 0.546233 0.620716 0.562479 0.640761 0.720104 0.217817 0.213502 0.624677 0.685103 0.684226 0.344461 0.618775 0.774805 0.0992125 0.449788 0.135913 0.016475 0.102559 0.618986 0.473295 0.165796 0.40855 0.630225 0.549817 0.339565 0.00054975 0.585193 0.404871 0.00142634 0.660135 ];
FMeasureMaskSC = [0.739663 0.75687 0.676581 0.708847 0.738785 0.745353 0.703166 0.734968 0.592503 0.738066 0.720073 0.800648 0.735668 0.769354 0.735318 0.378412 0.466991 0.760686 0.73737 0.780891 0.498679 0.776054 0.71466 0.203064 0.624537 0.256744 0.0377325 0.218937 0.698225 0.689716 0.413206 0.573645 0.671775 0.596278 0.478484 0.00147689 0.764743 0.570725 0.00343979 0.75601 ];
bar([PrecisionMaskSC; RecallMaskSC; FMeasureMaskSC]');
title('SegmentationSC');
grid on



bar([FMeasureMaskFT; FMeasureMaskSC]');
grid on;
axis([0 41 0 1]);
methodLabels = {'HDCT', 'RBD', 'GR', 'MNP', 'UFO', 'MC', 'DSR', 'CHM', 'GC', 'LBI', 'PCA', 'DRFI', 'GMR', 'HS', 'LMLC', 'SF', 'FES', 'CB', 'SVO', 'SWD', 'HC', 'RC', 'SEG', 'MSS', 'CA', 'FT', 'AC', 'LC', 'OBJ', 'BMS', 'COV', 'SS', 'SIM', 'SeR', 'SUN', 'SR', 'GB', 'AIM', 'IT', 'AVG'};
legend('CutFT', 'CutSC');
xticklabel_rotate([1:40],90, methodLabels,'interpreter','none');title('FMeasure');



==> Results/JuddDBPrRocAuc.m <==
clear;
close all;
clc;


%%
figure(1);
hold on;
Threshold = [0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 50 51 52 53 54 55 56 57 58 59 60 61 62 63 64 65 66 67 68 69 70 71 72 73 74 75 76 77 78 79 80 81 82 83 84 85 86 87 88 89 90 91 92 93 94 95 96 97 98 99 100 101 102 103 104 105 106 107 108 109 110 111 112 113 114 115 116 117 118 119 120 121 122 123 124 125 126 127 128 129 130 131 132 133 134 135 136 137 138 139 140 141 142 143 144 145 146 147 148 149 150 151 152 153 154 155 156 157 158 159 160 161 162 163 164 165 166 167 168 169 170 171 172 173 174 175 176 177 178 179 180 181 182 183 184 185 186 187 188 189 190 191 192 193 194 195 196 197 198 199 200 201 202 203 204 205 206 207 208 209 210 211 212 213 214 215 216 217 218 219 220 221 222 223 224 225 226 227 228 229 230 231 232 233 234 235 236 237 238 239 240 241 242 243 244 245 246 247 248 249 250 251 252 253 254 255 ];

Recall_HDCT = [1 0.944442 0.924608 0.909483 0.898372 0.888015 0.878559 0.869165 0.860189 0.852668 0.843714 0.836208 0.82874 0.820927 0.814401 0.808078 0.801099 0.795062 0.78886 0.781986 0.775048 0.768261 0.762721 0.757537 0.75162 0.746339 0.740876 0.735037 0.729397 0.722988 0.71783 0.712696 0.708169 0.703047 0.697922 0.692259 0.686556 0.681556 0.676971 0.67222 0.665816 0.661173 0.656212 0.651776 0.646792 0.641943 0.636704 0.632286 0.626923 0.622737 0.617875 0.612677 0.608609 0.603948 0.599505 0.593965 0.588767 0.584847 0.580066 0.576201 0.57121 0.566997 0.561763 0.557735 0.552856 0.5487 0.544916 0.541133 0.537173 0.532768 0.528441 0.525263 0.521655 0.517512 0.512822 0.507832 0.504418 0.500758 0.497081 0.493955 0.490811 0.48732 0.483817 0.480211 0.47702 0.473608 0.470614 0.465418 0.462767 0.459189 0.456497 0.452285 0.449547 0.446724 0.442617 0.439525 0.436245 0.433687 0.43106 0.427544 0.424876 0.420688 0.418023 0.415374 0.412169 0.409574 0.407657 0.404848 0.401284 0.39972 0.397337 0.39479 0.392701 0.390411 0.387479 0.384922 0.382958 0.380547 0.37786 0.375249 0.373037 0.37066 0.368667 0.365598 0.363619 0.361691 0.360081 0.358093 0.355965 0.353574 0.351258 0.349715 0.348119 0.345958 0.343379 0.341176 0.338673 0.336124 0.334186 0.332207 0.329507 0.327342 0.324813 0.321992 0.319466 0.317421 0.315543 0.312383 0.310522 0.308621 0.307061 0.304945 0.303089 0.301451 0.299354 0.29761 0.295552 0.293424 0.290641 0.289096 0.287127 0.284711 0.282542 0.280871 0.279405 0.277431 0.27539 0.273429 0.271256 0.269213 0.267284 0.265022 0.263201 0.260864 0.258729 0.256906 0.254501 0.252193 0.250491 0.248095 0.246599 0.244576 0.242743 0.241087 0.238564 0.236769 0.234583 0.232692 0.230372 0.228527 0.226427 0.224742 0.223033 0.221272 0.218942 0.216886 0.214512 0.212647 0.210278 0.208144 0.206076 0.203666 0.202068 0.199587 0.196829 0.19469 0.192255 0.189566 0.187711 0.184877 0.182614 0.180426 0.178531 0.175974 0.173845 0.170933 0.168377 0.166315 0.163245 0.160667 0.158096 0.155189 0.152556 0.149691 0.146829 0.143997 0.140785 0.137936 0.135306 0.132247 0.128444 0.125 0.121232 0.11766 0.113633 0.10962 0.104367 0.100342 0.0950694 0.0897825 0.0857129 0.0803671 0.0754425 0.0701935 0.0653666 0.0595383 0.053686 0.0486609 0.0440791 0.039207 0.034262 0.0296336 0.0244281 0.0196153 0.0158801 0.0136003 ];
Precision_HDCT = [0.167637 0.175233 0.182259 0.188197 0.193888 0.199391 0.204434 0.209229 0.213756 0.218268 0.222408 0.226597 0.230713 0.234677 0.238706 0.242217 0.245832 0.249065 0.252542 0.255598 0.258653 0.261878 0.265199 0.268482 0.271355 0.274293 0.277308 0.280273 0.283349 0.286212 0.28884 0.291589 0.294531 0.296989 0.299632 0.30213 0.304617 0.307116 0.309968 0.312137 0.314431 0.316865 0.319375 0.321435 0.32409 0.326289 0.32815 0.330396 0.332489 0.334779 0.336957 0.338927 0.340728 0.342914 0.345188 0.347247 0.349288 0.351521 0.353526 0.355715 0.357611 0.359761 0.361855 0.363752 0.365417 0.367842 0.369753 0.371699 0.373742 0.37532 0.376772 0.378156 0.379862 0.381085 0.382209 0.3836 0.385188 0.386329 0.387638 0.389068 0.39035 0.391728 0.392692 0.393629 0.394886 0.39574 0.396878 0.397751 0.398628 0.399586 0.400688 0.401027 0.402018 0.403111 0.403463 0.404085 0.404813 0.405868 0.406157 0.406511 0.407368 0.408273 0.409197 0.409798 0.410303 0.411395 0.412118 0.41271 0.413649 0.414484 0.415436 0.416195 0.416716 0.41749 0.417703 0.417782 0.418312 0.418233 0.418801 0.419315 0.419796 0.42023 0.421073 0.421165 0.421738 0.421987 0.422569 0.422211 0.422519 0.423445 0.423886 0.424119 0.424601 0.425159 0.425223 0.425323 0.425336 0.426148 0.426063 0.426438 0.426537 0.426534 0.426674 0.427081 0.427603 0.427832 0.428086 0.428635 0.429314 0.43033 0.430616 0.430393 0.430629 0.431111 0.431861 0.433098 0.433795 0.434444 0.434992 0.435551 0.436017 0.438189 0.439153 0.439412 0.440301 0.440607 0.441073 0.441598 0.442404 0.442346 0.442592 0.44334 0.444209 0.445047 0.445428 0.446353 0.446626 0.447243 0.447448 0.448343 0.449506 0.450485 0.451714 0.451788 0.451759 0.451651 0.45193 0.45178 0.452125 0.452573 0.453079 0.454185 0.455298 0.456475 0.45636 0.456454 0.457796 0.457441 0.457542 0.458584 0.459535 0.460156 0.459994 0.460657 0.460712 0.46182 0.462459 0.463003 0.463528 0.463987 0.464139 0.464326 0.464522 0.464653 0.465512 0.464658 0.465079 0.464954 0.465924 0.465812 0.466322 0.467378 0.467564 0.467176 0.468358 0.468145 0.468969 0.471525 0.472583 0.472775 0.473108 0.474825 0.475111 0.476424 0.477107 0.47768 0.478496 0.478701 0.477743 0.478044 0.479151 0.48058 0.48089 0.480779 0.480834 0.480404 0.480126 0.479478 0.480531 0.482683 0.48315 0.485256 0.484206 0.486093 0.485403 0.486578 ];
TPR_HDCT = [1 0.944442 0.924608 0.909483 0.898372 0.888015 0.878559 0.869165 0.860189 0.852668 0.843714 0.836208 0.82874 0.820927 0.814401 0.808078 0.801099 0.795062 0.78886 0.781986 0.775048 0.768261 0.762721 0.757537 0.75162 0.746339 0.740876 0.735037 0.729397 0.722988 0.71783 0.712696 0.708169 0.703047 0.697922 0.692259 0.686556 0.681556 0.676971 0.67222 0.665816 0.661173 0.656212 0.651776 0.646792 0.641943 0.636704 0.632286 0.626923 0.622737 0.617875 0.612677 0.608609 0.603948 0.599505 0.593965 0.588767 0.584847 0.580066 0.576201 0.57121 0.566997 0.561763 0.557735 0.552856 0.5487 0.544916 0.541133 0.537173 0.532768 0.528441 0.525263 0.521655 0.517512 0.512822 0.507832 0.504418 0.500758 0.497081 0.493955 0.490811 0.48732 0.483817 0.480211 0.47702 0.473608 0.470614 0.465418 0.462767 0.459189 0.456497 0.452285 0.449547 0.446724 0.442617 0.439525 0.436245 0.433687 0.43106 0.427544 0.424876 0.420688 0.418023 0.415374 0.412169 0.409574 0.407657 0.404848 0.401284 0.39972 0.397337 0.39479 0.392701 0.390411 0.387479 0.384922 0.382958 0.380547 0.37786 0.375249 0.373037 0.37066 0.368667 0.365598 0.363619 0.361691 0.360081 0.358093 0.355965 0.353574 0.351258 0.349715 0.348119 0.345958 0.343379 0.341176 0.338673 0.336124 0.334186 0.332207 0.329507 0.327342 0.324813 0.321992 0.319466 0.317421 0.315543 0.312383 0.310522 0.308621 0.307061 0.304945 0.303089 0.301451 0.299354 0.29761 0.295552 0.293424 0.290641 0.289096 0.287127 0.284711 0.282542 0.280871 0.279405 0.277431 0.27539 0.273429 0.271256 0.269213 0.267284 0.265022 0.263201 0.260864 0.258729 0.256906 0.254501 0.252193 0.250491 0.248095 0.246599 0.244576 0.242743 0.241087 0.238564 0.236769 0.234583 0.232692 0.230372 0.228527 0.226427 0.224742 0.223033 0.221272 0.218942 0.216886 0.214512 0.212647 0.210278 0.208144 0.206076 0.203666 0.202068 0.199587 0.196829 0.19469 0.192255 0.189566 0.187711 0.184877 0.182614 0.180426 0.178531 0.175974 0.173845 0.170933 0.168377 0.166315 0.163245 0.160667 0.158096 0.155189 0.152556 0.149691 0.146829 0.143997 0.140785 0.137936 0.135306 0.132247 0.128444 0.125 0.121232 0.11766 0.113633 0.10962 0.104367 0.100342 0.0950694 0.0897825 0.0857129 0.0803671 0.0754425 0.0701935 0.0653666 0.0595383 0.053686 0.0486609 0.0440791 0.039207 0.034262 0.0296336 0.0244281 0.0196153 0.0158801 0.0136003 ];
FPR_HDCT = [1 0.870606 0.793834 0.738929 0.69403 0.655524 0.622266 0.592785 0.56583 0.542066 0.520399 0.500585 0.481673 0.464452 0.448259 0.433653 0.419687 0.406874 0.394547 0.383207 0.372463 0.361718 0.351333 0.341726 0.332645 0.324053 0.315647 0.307408 0.299419 0.292005 0.284825 0.278028 0.271329 0.264873 0.258601 0.252507 0.246583 0.240887 0.235259 0.230117 0.224977 0.220045 0.215177 0.210549 0.206002 0.20183 0.19759 0.193332 0.189263 0.185402 0.181589 0.17798 0.174453 0.170875 0.167443 0.163971 0.160653 0.157504 0.154202 0.151204 0.148231 0.145215 0.142291 0.139547 0.136852 0.13431 0.131681 0.129192 0.126822 0.124653 0.122495 0.120456 0.1185 0.11648 0.114564 0.112691 0.110955 0.109201 0.107417 0.105767 0.10419 0.102759 0.101249 0.0997893 0.0982732 0.096821 0.0955112 0.0941261 0.0928727 0.0915545 0.0902958 0.0890241 0.087881 0.0865891 0.0853615 0.0842308 0.0830702 0.082017 0.0810692 0.0801281 0.0790995 0.0780919 0.0771664 0.0762431 0.0753004 0.0743717 0.0734466 0.072528 0.0716384 0.0708267 0.0699357 0.0690875 0.06823 0.0674873 0.0667247 0.0658962 0.0650798 0.06434 0.0636261 0.0629917 0.0622701 0.0615905 0.0608658 0.0602155 0.0595766 0.0588998 0.0582444 0.0576235 0.0569689 0.0564056 0.0557828 0.0551981 0.0546327 0.0540099 0.0534326 0.0529094 0.052361 0.0517769 0.0512477 0.050707 0.050217 0.0497105 0.0491833 0.0485817 0.0480538 0.0474567 0.0469486 0.046453 0.0458597 0.0453455 0.0448039 0.0443915 0.0439351 0.0434375 0.0429707 0.0425032 0.0419758 0.0414424 0.0409589 0.0404357 0.0400117 0.0395708 0.0390071 0.0385515 0.0381223 0.0376798 0.0372456 0.0367759 0.0363286 0.0358714 0.0354408 0.0349866 0.034513 0.0340393 0.0336052 0.0331937 0.0328062 0.0323482 0.0320029 0.0315462 0.0310543 0.0305867 0.0301693 0.029785 0.0293558 0.0289257 0.0284747 0.0280743 0.0276357 0.027209 0.0268637 0.026425 0.0261074 0.025713 0.0252914 0.0249016 0.0244757 0.0239817 0.0235924 0.0231929 0.0228459 0.0224859 0.0221026 0.0216942 0.0213436 0.0209483 0.020585 0.0201072 0.0197049 0.01938 0.0189729 0.0186114 0.0182274 0.0178948 0.0175125 0.0171221 0.0168036 0.0164962 0.016136 0.0158197 0.015469 0.015065 0.0146868 0.0143439 0.0139134 0.0135355 0.0131468 0.0126791 0.01222 0.011844 0.0114292 0.0110585 0.0106522 0.0102245 0.00981714 0.00939126 0.00889587 0.00847568 0.00805837 0.00757518 0.00710668 0.00668824 0.00626227 0.00580828 0.00534982 0.00485273 0.00441882 0.00397328 0.00349678 0.00305399 0.00263887 0.00223376 0.00187115 0.0015424 0.00128736 0.00106208 ];
plot(Recall_HDCT, Precision_HDCT, 'k', 'linewidth', 2);
Recall_RBD = [1 0.91697 0.906648 0.897692 0.890621 0.883888 0.878137 0.872729 0.867421 0.86303 0.858335 0.854259 0.850146 0.846453 0.842792 0.839272 0.835735 0.832567 0.829814 0.827025 0.824 0.82133 0.818701 0.815735 0.812955 0.810434 0.807493 0.804623 0.801892 0.799465 0.796238 0.793929 0.79095 0.788339 0.784955 0.782474 0.780269 0.778082 0.775433 0.773082 0.77089 0.768479 0.766341 0.764498 0.761753 0.75965 0.756665 0.754479 0.75197 0.749806 0.747511 0.745843 0.744123 0.742462 0.740168 0.738506 0.736116 0.733884 0.731699 0.729524 0.727684 0.725745 0.723833 0.722402 0.72049 0.718735 0.716843 0.714914 0.712684 0.710095 0.707728 0.705249 0.703169 0.700511 0.698121 0.696262 0.694199 0.692449 0.690504 0.688872 0.687192 0.68564 0.684118 0.681906 0.679538 0.677606 0.675711 0.67348 0.671632 0.670114 0.668572 0.665964 0.663938 0.661637 0.66013 0.658295 0.656707 0.654536 0.652598 0.650741 0.648982 0.647475 0.645545 0.643704 0.641727 0.640166 0.637933 0.635957 0.634578 0.633267 0.631352 0.629968 0.628501 0.626863 0.625134 0.623341 0.621277 0.619035 0.616947 0.614437 0.612516 0.61058 0.6089 0.606681 0.60493 0.602823 0.600752 0.598118 0.596068 0.593641 0.591279 0.589295 0.585567 0.583381 0.581454 0.579257 0.57746 0.575118 0.573091 0.570245 0.56842 0.566206 0.564236 0.562242 0.560183 0.557905 0.555366 0.552915 0.550096 0.547828 0.544944 0.542191 0.539867 0.538021 0.53555 0.533333 0.530773 0.527939 0.525591 0.52337 0.520251 0.517614 0.514818 0.512619 0.509981 0.50745 0.50501 0.502106 0.49931 0.496708 0.493843 0.490897 0.488124 0.485108 0.48186 0.479382 0.47578 0.471802 0.469334 0.466293 0.462852 0.459481 0.456418 0.452531 0.448901 0.444971 0.441715 0.438335 0.434871 0.431933 0.428236 0.424228 0.420649 0.416472 0.412454 0.408833 0.405138 0.400618 0.396476 0.392385 0.387555 0.383342 0.378594 0.37363 0.369789 0.365038 0.360439 0.355469 0.35146 0.346926 0.343123 0.337639 0.333123 0.328843 0.323939 0.31985 0.315206 0.309819 0.304834 0.299401 0.293864 0.287578 0.281916 0.275953 0.271055 0.265013 0.258849 0.253238 0.247218 0.241977 0.235011 0.227934 0.221597 0.214414 0.206615 0.198866 0.190952 0.183655 0.175571 0.167072 0.158885 0.150349 0.141173 0.131701 0.122809 0.114215 0.104906 0.0953977 0.0858192 0.0761694 0.0659568 0.055496 0.0454545 0.0348864 0.0246006 0.0125835 ];
Precision_RBD = [0.167637 0.273804 0.284596 0.29144 0.296831 0.301145 0.304545 0.307668 0.310396 0.31272 0.31495 0.317171 0.319183 0.321119 0.32272 0.324396 0.325924 0.327463 0.329065 0.330579 0.332072 0.333509 0.335037 0.336543 0.33791 0.339427 0.341031 0.342362 0.343783 0.34526 0.346524 0.348021 0.349369 0.350583 0.351809 0.353131 0.354287 0.355615 0.35684 0.358122 0.359383 0.360702 0.361762 0.363005 0.364024 0.365194 0.366302 0.367322 0.368338 0.369324 0.370399 0.371464 0.372695 0.373742 0.374678 0.375729 0.37654 0.377548 0.378446 0.379358 0.380253 0.381143 0.382018 0.382856 0.383576 0.384285 0.385106 0.385828 0.386609 0.387263 0.387854 0.388451 0.389158 0.389739 0.390334 0.390909 0.39154 0.392217 0.392761 0.393358 0.393962 0.394659 0.395219 0.395827 0.396344 0.396788 0.397376 0.397951 0.398466 0.399098 0.399701 0.400159 0.400829 0.401386 0.401866 0.402475 0.402904 0.403573 0.403962 0.404447 0.404944 0.405605 0.406082 0.406532 0.406987 0.407561 0.408096 0.408621 0.409245 0.409935 0.410535 0.411126 0.41165 0.412302 0.412873 0.413407 0.413897 0.414562 0.415044 0.41573 0.416252 0.416771 0.417108 0.417672 0.418343 0.418964 0.419556 0.419956 0.420323 0.420894 0.421468 0.422201 0.422468 0.423051 0.423679 0.42422 0.424656 0.425284 0.426124 0.426617 0.427194 0.42754 0.4281 0.428744 0.429425 0.430132 0.4308 0.431424 0.432022 0.43275 0.433303 0.434039 0.434692 0.435351 0.436285 0.436885 0.437158 0.437737 0.43864 0.439368 0.439803 0.440465 0.441447 0.441974 0.4427 0.443035 0.4436 0.444212 0.445005 0.445769 0.446708 0.447438 0.448088 0.448701 0.449246 0.449964 0.450452 0.450915 0.451396 0.452213 0.45273 0.453626 0.454329 0.454804 0.455318 0.455828 0.456549 0.457138 0.45778 0.458631 0.459611 0.460021 0.460843 0.461611 0.462186 0.463297 0.463851 0.464629 0.465152 0.465826 0.466274 0.466951 0.467571 0.468383 0.46952 0.470167 0.470879 0.471759 0.472748 0.473357 0.474376 0.475385 0.475547 0.476945 0.478044 0.479615 0.480599 0.482281 0.482807 0.483374 0.484679 0.485827 0.48678 0.488872 0.489883 0.491121 0.49274 0.494035 0.495158 0.496366 0.498392 0.499548 0.501584 0.502449 0.503962 0.505072 0.507227 0.509505 0.511455 0.512571 0.512781 0.514718 0.515227 0.515279 0.515095 0.515154 0.517 0.518659 0.518869 0.518154 0.516171 0.516913 0.518708 0.522526 0.528352 0.529107 ];
TPR_RBD = [1 0.91697 0.906648 0.897692 0.890621 0.883888 0.878137 0.872729 0.867421 0.86303 0.858335 0.854259 0.850146 0.846453 0.842792 0.839272 0.835735 0.832567 0.829814 0.827025 0.824 0.82133 0.818701 0.815735 0.812955 0.810434 0.807493 0.804623 0.801892 0.799465 0.796238 0.793929 0.79095 0.788339 0.784955 0.782474 0.780269 0.778082 0.775433 0.773082 0.77089 0.768479 0.766341 0.764498 0.761753 0.75965 0.756665 0.754479 0.75197 0.749806 0.747511 0.745843 0.744123 0.742462 0.740168 0.738506 0.736116 0.733884 0.731699 0.729524 0.727684 0.725745 0.723833 0.722402 0.72049 0.718735 0.716843 0.714914 0.712684 0.710095 0.707728 0.705249 0.703169 0.700511 0.698121 0.696262 0.694199 0.692449 0.690504 0.688872 0.687192 0.68564 0.684118 0.681906 0.679538 0.677606 0.675711 0.67348 0.671632 0.670114 0.668572 0.665964 0.663938 0.661637 0.66013 0.658295 0.656707 0.654536 0.652598 0.650741 0.648982 0.647475 0.645545 0.643704 0.641727 0.640166 0.637933 0.635957 0.634578 0.633267 0.631352 0.629968 0.628501 0.626863 0.625134 0.623341 0.621277 0.619035 0.616947 0.614437 0.612516 0.61058 0.6089 0.606681 0.60493 0.602823 0.600752 0.598118 0.596068 0.593641 0.591279 0.589295 0.585567 0.583381 0.581454 0.579257 0.57746 0.575118 0.573091 0.570245 0.56842 0.566206 0.564236 0.562242 0.560183 0.557905 0.555366 0.552915 0.550096 0.547828 0.544944 0.542191 0.539867 0.538021 0.53555 0.533333 0.530773 0.527939 0.525591 0.52337 0.520251 0.517614 0.514818 0.512619 0.509981 0.50745 0.50501 0.502106 0.49931 0.496708 0.493843 0.490897 0.488124 0.485108 0.48186 0.479382 0.47578 0.471802 0.469334 0.466293 0.462852 0.459481 0.456418 0.452531 0.448901 0.444971 0.441715 0.438335 0.434871 0.431933 0.428236 0.424228 0.420649 0.416472 0.412454 0.408833 0.405138 0.400618 0.396476 0.392385 0.387555 0.383342 0.378594 0.37363 0.369789 0.365038 0.360439 0.355469 0.35146 0.346926 0.343123 0.337639 0.333123 0.328843 0.323939 0.31985 0.315206 0.309819 0.304834 0.299401 0.293864 0.287578 0.281916 0.275953 0.271055 0.265013 0.258849 0.253238 0.247218 0.241977 0.235011 0.227934 0.221597 0.214414 0.206615 0.198866 0.190952 0.183655 0.175571 0.167072 0.158885 0.150349 0.141173 0.131701 0.122809 0.114215 0.104906 0.0953977 0.0858192 0.0761694 0.0659568 0.055496 0.0454545 0.0348864 0.0246006 0.0125835 ];
FPR_RBD = [1 0.491928 0.449922 0.425899 0.408686 0.395538 0.384585 0.375174 0.366947 0.359751 0.353162 0.347184 0.341653 0.336568 0.331929 0.327421 0.323094 0.31892 0.314823 0.311008 0.307212 0.303438 0.299767 0.296152 0.292701 0.289231 0.285837 0.282643 0.279391 0.276218 0.273214 0.270263 0.267343 0.264448 0.26175 0.25911 0.256642 0.25409 0.251635 0.249178 0.246848 0.244425 0.242231 0.240061 0.238012 0.23598 0.233939 0.231869 0.229945 0.228111 0.226208 0.224422 0.222571 0.220839 0.219091 0.217409 0.215759 0.214069 0.212534 0.210956 0.209421 0.207857 0.206291 0.20481 0.203369 0.201962 0.200519 0.199151 0.197739 0.19641 0.195125 0.193828 0.192554 0.191253 0.189987 0.188713 0.187503 0.186277 0.185112 0.183884 0.182685 0.181491 0.180283 0.179112 0.177945 0.176835 0.175783 0.174697 0.173594 0.172535 0.171426 0.170288 0.169251 0.168143 0.167115 0.166034 0.164935 0.163873 0.162813 0.161736 0.16069 0.159603 0.158579 0.157522 0.156522 0.155483 0.15449 0.153484 0.152509 0.151492 0.150481 0.1495 0.148493 0.147458 0.146468 0.145488 0.144549 0.143482 0.142487 0.141426 0.140488 0.1395 0.138548 0.13759 0.136628 0.135676 0.134741 0.133838 0.132874 0.131926 0.130935 0.129951 0.128989 0.128053 0.127054 0.126076 0.125106 0.124092 0.123109 0.122146 0.121177 0.12015 0.119186 0.118204 0.117244 0.11629 0.115331 0.114378 0.113374 0.112368 0.111412 0.110433 0.109497 0.108566 0.107595 0.106649 0.105701 0.104771 0.103799 0.102896 0.101952 0.101031 0.100124 0.0992193 0.098254 0.0973878 0.0964466 0.0955108 0.0946169 0.0937077 0.092738 0.091912 0.0909876 0.0900256 0.0891113 0.0881634 0.0872281 0.0862411 0.0853242 0.0843839 0.0833756 0.0823676 0.081378 0.080401 0.0794783 0.0784932 0.0775263 0.0765549 0.0755761 0.074541 0.0735219 0.0725205 0.0715206 0.0705108 0.0695496 0.0684686 0.0674702 0.0665127 0.0654441 0.0644281 0.0633707 0.0623177 0.061263 0.0601348 0.0591119 0.0580849 0.0569916 0.0559177 0.0548432 0.0537671 0.0526921 0.0516076 0.0505504 0.0493935 0.0483116 0.0471869 0.0461498 0.0450059 0.0439382 0.042876 0.0417866 0.0406473 0.0395752 0.0384497 0.0373522 0.0362119 0.0350492 0.0339719 0.0328237 0.0316051 0.0304578 0.0293477 0.0281825 0.0270262 0.0258319 0.024636 0.0234506 0.0222564 0.0210563 0.0198213 0.0186698 0.0174539 0.0162637 0.0150462 0.0138618 0.0126991 0.0114457 0.0101658 0.0088489 0.0075852 0.00635232 0.00506633 0.00379982 0.00263544 0.00157492 0.000650034 ];
plot(Recall_RBD, Precision_RBD, 'b', 'linewidth', 2);
Recall_GR = [1 0.990466 0.989763 0.988445 0.98705 0.985214 0.984452 0.983657 0.982788 0.981523 0.98009 0.978625 0.976179 0.974541 0.972452 0.970631 0.968681 0.966525 0.96447 0.961929 0.959416 0.956498 0.953051 0.949704 0.946809 0.942907 0.940018 0.936878 0.932998 0.929392 0.925874 0.922696 0.918269 0.914819 0.912148 0.907951 0.90427 0.900625 0.895002 0.890036 0.885842 0.882823 0.878572 0.874294 0.870417 0.866276 0.862944 0.858885 0.855033 0.849166 0.845209 0.840844 0.836459 0.830428 0.825939 0.820347 0.815178 0.808822 0.803508 0.798078 0.792691 0.787504 0.781854 0.776475 0.770631 0.766901 0.762128 0.756418 0.752214 0.74899 0.744668 0.738862 0.733424 0.728675 0.724207 0.719943 0.714073 0.708063 0.704546 0.699582 0.695189 0.688993 0.684436 0.680607 0.675973 0.670322 0.666663 0.661192 0.654514 0.649991 0.645116 0.640425 0.634115 0.629568 0.624202 0.618756 0.612794 0.607937 0.60214 0.597607 0.592706 0.58768 0.583538 0.57875 0.575043 0.569918 0.566252 0.560896 0.556123 0.551354 0.547774 0.543035 0.53802 0.533952 0.526726 0.522379 0.51796 0.512021 0.504942 0.499802 0.492387 0.487449 0.482992 0.479939 0.475813 0.471308 0.465164 0.461712 0.456583 0.452329 0.448803 0.44353 0.438872 0.436038 0.43266 0.428886 0.42566 0.422349 0.418534 0.413316 0.410311 0.406834 0.402529 0.398851 0.39311 0.390137 0.385768 0.38109 0.377342 0.373306 0.367463 0.362707 0.359433 0.35558 0.351542 0.346778 0.342855 0.338415 0.333896 0.330213 0.326941 0.324125 0.320815 0.316322 0.313599 0.308997 0.305187 0.301929 0.2993 0.296627 0.292292 0.289931 0.286375 0.283756 0.280314 0.276495 0.273406 0.270646 0.268019 0.263549 0.261269 0.258087 0.25594 0.253089 0.250284 0.247309 0.243988 0.241387 0.238101 0.234728 0.231998 0.229603 0.226478 0.223333 0.219303 0.215533 0.213406 0.210483 0.208575 0.205983 0.203475 0.199519 0.196853 0.194104 0.192081 0.190059 0.18778 0.184922 0.182644 0.179729 0.177445 0.172824 0.169461 0.166964 0.163981 0.161251 0.158351 0.155112 0.151935 0.149739 0.146458 0.143442 0.141279 0.138937 0.134943 0.132129 0.130139 0.1271 0.12519 0.122582 0.120059 0.117079 0.114558 0.111377 0.109163 0.107124 0.104888 0.101466 0.0988244 0.0955228 0.0921904 0.0899256 0.0870355 0.0841771 0.0803548 0.0759221 0.073319 0.0702068 0.0673731 0.0640097 0.0603513 0.0570451 0.0529754 0.0481527 0.042421 0.0346736 ];
Precision_GR = [0.167637 0.174692 0.176035 0.177741 0.180416 0.182596 0.184424 0.186253 0.188213 0.190197 0.192264 0.194832 0.197832 0.20061 0.203203 0.205515 0.208166 0.210881 0.213433 0.215841 0.218433 0.221181 0.223693 0.225617 0.227817 0.230579 0.233361 0.235727 0.237666 0.239591 0.241257 0.243207 0.245026 0.246939 0.248667 0.250271 0.252271 0.254348 0.25597 0.257704 0.259598 0.261647 0.263088 0.26478 0.266843 0.269057 0.2711 0.273085 0.275274 0.27697 0.279979 0.282989 0.285233 0.287104 0.289638 0.292055 0.294384 0.296165 0.298023 0.300141 0.30181 0.303941 0.305767 0.307628 0.309618 0.311721 0.313751 0.315209 0.317429 0.319571 0.32149 0.322976 0.324939 0.326162 0.327925 0.329798 0.33156 0.332708 0.334645 0.336552 0.338445 0.340322 0.341901 0.344391 0.346008 0.346935 0.348219 0.349615 0.351249 0.352608 0.354141 0.355887 0.358105 0.359212 0.360563 0.360809 0.361539 0.362952 0.363858 0.365773 0.368182 0.370282 0.372279 0.374425 0.376143 0.37821 0.379706 0.381477 0.382888 0.383894 0.38542 0.386461 0.38827 0.389052 0.389765 0.392326 0.393618 0.394448 0.395632 0.396685 0.396813 0.39833 0.399426 0.399481 0.400304 0.400801 0.400726 0.402023 0.402406 0.403964 0.405022 0.405517 0.406386 0.408236 0.409919 0.411674 0.412224 0.413899 0.417166 0.418731 0.420069 0.420667 0.421074 0.42196 0.422899 0.425242 0.426004 0.426489 0.42812 0.428816 0.428745 0.429038 0.429783 0.429766 0.430113 0.430201 0.429111 0.429162 0.429677 0.43014 0.430105 0.431976 0.431976 0.432181 0.432564 0.433912 0.434515 0.435482 0.436575 0.437645 0.436973 0.437455 0.437766 0.439133 0.440013 0.439513 0.441537 0.44378 0.445041 0.444976 0.44594 0.447611 0.449242 0.449897 0.451114 0.45138 0.450811 0.45076 0.451463 0.452348 0.452136 0.453758 0.452378 0.452502 0.453861 0.453761 0.455688 0.45548 0.45595 0.456995 0.458596 0.459365 0.460679 0.461711 0.460594 0.461798 0.462925 0.462775 0.463762 0.464339 0.46614 0.466136 0.46683 0.467046 0.467004 0.467511 0.467625 0.467591 0.466901 0.46754 0.468074 0.466693 0.467479 0.467038 0.467085 0.467057 0.467179 0.468392 0.469539 0.46878 0.468326 0.464871 0.46405 0.463831 0.464389 0.464371 0.465063 0.464581 0.464783 0.464373 0.464028 0.464224 0.463856 0.464255 0.464803 0.463843 0.463855 0.46335 0.463119 0.461836 0.460823 0.461625 0.461701 0.461996 0.461523 0.462042 ];
TPR_GR = [1 0.990466 0.989763 0.988445 0.98705 0.985214 0.984452 0.983657 0.982788 0.981523 0.98009 0.978625 0.976179 0.974541 0.972452 0.970631 0.968681 0.966525 0.96447 0.961929 0.959416 0.956498 0.953051 0.949704 0.946809 0.942907 0.940018 0.936878 0.932998 0.929392 0.925874 0.922696 0.918269 0.914819 0.912148 0.907951 0.90427 0.900625 0.895002 0.890036 0.885842 0.882823 0.878572 0.874294 0.870417 0.866276 0.862944 0.858885 0.855033 0.849166 0.845209 0.840844 0.836459 0.830428 0.825939 0.820347 0.815178 0.808822 0.803508 0.798078 0.792691 0.787504 0.781854 0.776475 0.770631 0.766901 0.762128 0.756418 0.752214 0.74899 0.744668 0.738862 0.733424 0.728675 0.724207 0.719943 0.714073 0.708063 0.704546 0.699582 0.695189 0.688993 0.684436 0.680607 0.675973 0.670322 0.666663 0.661192 0.654514 0.649991 0.645116 0.640425 0.634115 0.629568 0.624202 0.618756 0.612794 0.607937 0.60214 0.597607 0.592706 0.58768 0.583538 0.57875 0.575043 0.569918 0.566252 0.560896 0.556123 0.551354 0.547774 0.543035 0.53802 0.533952 0.526726 0.522379 0.51796 0.512021 0.504942 0.499802 0.492387 0.487449 0.482992 0.479939 0.475813 0.471308 0.465164 0.461712 0.456583 0.452329 0.448803 0.44353 0.438872 0.436038 0.43266 0.428886 0.42566 0.422349 0.418534 0.413316 0.410311 0.406834 0.402529 0.398851 0.39311 0.390137 0.385768 0.38109 0.377342 0.373306 0.367463 0.362707 0.359433 0.35558 0.351542 0.346778 0.342855 0.338415 0.333896 0.330213 0.326941 0.324125 0.320815 0.316322 0.313599 0.308997 0.305187 0.301929 0.2993 0.296627 0.292292 0.289931 0.286375 0.283756 0.280314 0.276495 0.273406 0.270646 0.268019 0.263549 0.261269 0.258087 0.25594 0.253089 0.250284 0.247309 0.243988 0.241387 0.238101 0.234728 0.231998 0.229603 0.226478 0.223333 0.219303 0.215533 0.213406 0.210483 0.208575 0.205983 0.203475 0.199519 0.196853 0.194104 0.192081 0.190059 0.18778 0.184922 0.182644 0.179729 0.177445 0.172824 0.169461 0.166964 0.163981 0.161251 0.158351 0.155112 0.151935 0.149739 0.146458 0.143442 0.141279 0.138937 0.134943 0.132129 0.130139 0.1271 0.12519 0.122582 0.120059 0.117079 0.114558 0.111377 0.109163 0.107124 0.104888 0.101466 0.0988244 0.0955228 0.0921904 0.0899256 0.0870355 0.0841771 0.0803548 0.0759221 0.073319 0.0702068 0.0673731 0.0640097 0.0603513 0.0570451 0.0529754 0.0481527 0.042421 0.0346736 ];
FPR_GR = [1 0.981114 0.969402 0.957233 0.944975 0.933304 0.922062 0.911329 0.900556 0.889276 0.878129 0.86674 0.854976 0.843163 0.831499 0.820253 0.809125 0.798028 0.787349 0.777139 0.766752 0.756764 0.746852 0.737195 0.727469 0.717992 0.708626 0.699511 0.690619 0.682375 0.674083 0.665534 0.657289 0.649072 0.641029 0.633243 0.625373 0.617397 0.609453 0.601439 0.593534 0.585622 0.577607 0.569693 0.561612 0.553773 0.546277 0.538423 0.530792 0.523561 0.515971 0.50842 0.501121 0.493611 0.486108 0.478511 0.471091 0.463877 0.456928 0.449692 0.443075 0.436135 0.429982 0.42414 0.417764 0.411691 0.405643 0.400159 0.394306 0.38837 0.382419 0.377362 0.371792 0.36658 0.361142 0.355947 0.350459 0.345392 0.340339 0.335147 0.330246 0.325274 0.320764 0.315992 0.311405 0.306961 0.302377 0.297652 0.293096 0.288732 0.284161 0.279542 0.275421 0.27145 0.267335 0.263333 0.259551 0.255657 0.25166 0.2475 0.243726 0.239728 0.235756 0.231896 0.228124 0.224398 0.220981 0.217465 0.213792 0.210632 0.207255 0.204129 0.200962 0.198027 0.194824 0.191891 0.18872 0.185468 0.182538 0.179604 0.176813 0.174067 0.171398 0.168746 0.165856 0.163202 0.160511 0.157937 0.155145 0.152574 0.150144 0.147654 0.145381 0.142821 0.140352 0.138164 0.135814 0.133364 0.131004 0.128489 0.126115 0.12396 0.121803 0.119617 0.117672 0.115564 0.113385 0.111292 0.109335 0.107368 0.105533 0.103884 0.102194 0.100162 0.0985674 0.0968623 0.0953389 0.0938724 0.0921783 0.0903347 0.0886596 0.087103 0.0856174 0.0840512 0.0826227 0.0810879 0.0798251 0.0781478 0.0766647 0.0751395 0.0737547 0.0725427 0.071056 0.0695925 0.0681147 0.0668773 0.0654036 0.064105 0.0627556 0.0614496 0.0603977 0.0589609 0.0575886 0.0564144 0.0553634 0.0541884 0.0531123 0.0522094 0.0512212 0.0502032 0.0493239 0.0483892 0.0473576 0.0464938 0.0454086 0.044346 0.0433295 0.0424114 0.0414938 0.0404983 0.0394928 0.0386604 0.0378997 0.0370485 0.0362516 0.0354734 0.0347867 0.034058 0.0333309 0.0325596 0.031856 0.031248 0.0305771 0.0300168 0.0293545 0.0287296 0.0279609 0.0273479 0.0267262 0.0260868 0.0255106 0.0249358 0.0244238 0.0236682 0.0230627 0.0224351 0.0218871 0.0212201 0.0206237 0.0200241 0.0194602 0.018814 0.0182288 0.0175872 0.0169152 0.0163336 0.015901 0.015342 0.0147999 0.0142073 0.0136385 0.0130111 0.0124458 0.0118275 0.0111842 0.0104858 0.00975748 0.00902335 0.00842279 0.00772578 0.0071115 0.00634198 0.00561173 0.00477685 0.00377969 0.00290606 ];
plot(Recall_GR, Precision_GR, 'g', 'linewidth', 2);
Recall_MNP = [1 0.998432 0.996812 0.994344 0.991415 0.988288 0.9851 0.981739 0.978422 0.975205 0.971996 0.968702 0.965198 0.961584 0.957904 0.954133 0.950282 0.946286 0.942178 0.938113 0.933859 0.929571 0.925352 0.921056 0.916753 0.91236 0.907972 0.903795 0.899475 0.895219 0.890898 0.886599 0.882325 0.878146 0.873777 0.869422 0.865099 0.860671 0.856165 0.851686 0.847174 0.842664 0.838111 0.833523 0.829286 0.824671 0.82004 0.815403 0.810678 0.806009 0.801198 0.79633 0.791452 0.78659 0.78171 0.776839 0.772058 0.767157 0.762155 0.757193 0.752116 0.746972 0.741762 0.736522 0.731157 0.726474 0.72115 0.715752 0.7103 0.704841 0.699403 0.693976 0.688665 0.683243 0.677847 0.672502 0.667108 0.661744 0.656518 0.651097 0.645675 0.64043 0.635031 0.629641 0.624288 0.618885 0.613486 0.608069 0.602666 0.597285 0.591921 0.586474 0.581105 0.57564 0.570172 0.564741 0.559273 0.554007 0.548537 0.54303 0.537583 0.532079 0.526535 0.521016 0.515523 0.510109 0.504667 0.49941 0.493967 0.488539 0.483094 0.477662 0.472237 0.466969 0.461547 0.456088 0.450796 0.44545 0.44007 0.43476 0.429484 0.424263 0.419085 0.413943 0.408813 0.403742 0.39866 0.393637 0.38953 0.385282 0.380411 0.375583 0.370825 0.366104 0.361441 0.356817 0.352294 0.347773 0.343267 0.338836 0.334422 0.330127 0.325829 0.321585 0.317501 0.313369 0.309253 0.305187 0.301225 0.297287 0.293502 0.289688 0.28589 0.282145 0.278437 0.274793 0.271205 0.26767 0.264127 0.260648 0.257343 0.253951 0.250612 0.247312 0.244062 0.24091 0.237752 0.234628 0.231537 0.228457 0.225439 0.222473 0.219522 0.216614 0.21369 0.210842 0.208115 0.205281 0.202482 0.19971 0.196992 0.194216 0.191468 0.188711 0.185967 0.183276 0.180616 0.177971 0.175358 0.172755 0.170126 0.167535 0.165332 0.162762 0.160226 0.157709 0.155202 0.152738 0.150269 0.147819 0.145383 0.143023 0.140595 0.138212 0.135818 0.133445 0.131078 0.128782 0.126518 0.124176 0.121898 0.11957 0.117288 0.115043 0.112984 0.110786 0.108599 0.106427 0.10431 0.102175 0.100041 0.0979341 0.0957861 0.0936827 0.0917219 0.0896692 0.0876509 0.085656 0.0836814 0.0817318 0.0797988 0.0779225 0.0760012 0.0740452 0.0721342 0.0702916 0.0683463 0.0664556 0.0645447 0.0626037 0.0608112 0.0589028 0.0571024 0.0553262 0.0534791 0.0516783 0.0498984 0.0478586 0.045928 0.0438714 0.0415029 0.039344 0.0370536 0.0345268 0.0318897 0.0262478 ];
Precision_MNP = [0.167637 0.172007 0.175295 0.178517 0.181763 0.185076 0.188543 0.191941 0.195141 0.198257 0.201245 0.204171 0.206963 0.209626 0.212149 0.214532 0.21691 0.219216 0.22149 0.223637 0.225799 0.227888 0.229844 0.231825 0.233736 0.235603 0.237459 0.239259 0.241081 0.242879 0.244644 0.246397 0.248118 0.249735 0.251437 0.253127 0.254785 0.256419 0.258014 0.259577 0.26114 0.26271 0.264265 0.2658 0.267172 0.268694 0.270202 0.27169 0.273176 0.274561 0.276007 0.277421 0.278817 0.280201 0.281562 0.282917 0.284241 0.285556 0.286834 0.288094 0.289344 0.290595 0.29183 0.293058 0.294275 0.295268 0.296471 0.29766 0.298838 0.300011 0.301173 0.302333 0.303475 0.304619 0.305751 0.306886 0.308019 0.309149 0.310251 0.311359 0.312481 0.313522 0.314612 0.315704 0.316806 0.317894 0.318989 0.320065 0.321154 0.322228 0.323286 0.324339 0.325357 0.326372 0.327391 0.328414 0.329425 0.330398 0.3314 0.332397 0.333357 0.33432 0.335264 0.33622 0.33717 0.338096 0.339021 0.339917 0.340827 0.341724 0.342601 0.343473 0.344341 0.345154 0.345998 0.346839 0.347649 0.348459 0.349249 0.350033 0.350828 0.351617 0.352412 0.353193 0.353968 0.354726 0.35548 0.356225 0.356825 0.357461 0.35819 0.358901 0.359607 0.360302 0.360989 0.361677 0.362366 0.36303 0.363689 0.364337 0.364987 0.365622 0.366256 0.366899 0.367494 0.368124 0.368731 0.369341 0.369939 0.370549 0.371116 0.371701 0.37227 0.372865 0.373455 0.374054 0.374651 0.375223 0.375796 0.376379 0.376935 0.377495 0.378062 0.378642 0.379227 0.379802 0.380401 0.380985 0.381579 0.38219 0.382807 0.383434 0.384064 0.384705 0.38536 0.386004 0.386655 0.387337 0.388004 0.388732 0.38942 0.390098 0.39079 0.391485 0.392181 0.392863 0.393544 0.394221 0.394943 0.39565 0.396356 0.397071 0.397681 0.398384 0.399099 0.399834 0.400535 0.401275 0.40197 0.402674 0.403393 0.404114 0.404843 0.405565 0.406271 0.406984 0.407687 0.408394 0.409094 0.409811 0.410557 0.411309 0.412053 0.412796 0.41348 0.414236 0.415003 0.415785 0.416565 0.417366 0.418146 0.418907 0.419725 0.420548 0.421365 0.422249 0.423075 0.423904 0.424814 0.425667 0.426679 0.427592 0.428552 0.429595 0.430555 0.431453 0.432455 0.433416 0.434413 0.435392 0.436311 0.437346 0.438311 0.439292 0.440364 0.44138 0.442462 0.443746 0.444752 0.445789 0.447097 0.4481 0.449246 0.450648 0.451348 0.4511 ];
TPR_MNP = [1 0.998432 0.996812 0.994344 0.991415 0.988288 0.9851 0.981739 0.978422 0.975205 0.971996 0.968702 0.965198 0.961584 0.957904 0.954133 0.950282 0.946286 0.942178 0.938113 0.933859 0.929571 0.925352 0.921056 0.916753 0.91236 0.907972 0.903795 0.899475 0.895219 0.890898 0.886599 0.882325 0.878146 0.873777 0.869422 0.865099 0.860671 0.856165 0.851686 0.847174 0.842664 0.838111 0.833523 0.829286 0.824671 0.82004 0.815403 0.810678 0.806009 0.801198 0.79633 0.791452 0.78659 0.78171 0.776839 0.772058 0.767157 0.762155 0.757193 0.752116 0.746972 0.741762 0.736522 0.731157 0.726474 0.72115 0.715752 0.7103 0.704841 0.699403 0.693976 0.688665 0.683243 0.677847 0.672502 0.667108 0.661744 0.656518 0.651097 0.645675 0.64043 0.635031 0.629641 0.624288 0.618885 0.613486 0.608069 0.602666 0.597285 0.591921 0.586474 0.581105 0.57564 0.570172 0.564741 0.559273 0.554007 0.548537 0.54303 0.537583 0.532079 0.526535 0.521016 0.515523 0.510109 0.504667 0.49941 0.493967 0.488539 0.483094 0.477662 0.472237 0.466969 0.461547 0.456088 0.450796 0.44545 0.44007 0.43476 0.429484 0.424263 0.419085 0.413943 0.408813 0.403742 0.39866 0.393637 0.38953 0.385282 0.380411 0.375583 0.370825 0.366104 0.361441 0.356817 0.352294 0.347773 0.343267 0.338836 0.334422 0.330127 0.325829 0.321585 0.317501 0.313369 0.309253 0.305187 0.301225 0.297287 0.293502 0.289688 0.28589 0.282145 0.278437 0.274793 0.271205 0.26767 0.264127 0.260648 0.257343 0.253951 0.250612 0.247312 0.244062 0.24091 0.237752 0.234628 0.231537 0.228457 0.225439 0.222473 0.219522 0.216614 0.21369 0.210842 0.208115 0.205281 0.202482 0.19971 0.196992 0.194216 0.191468 0.188711 0.185967 0.183276 0.180616 0.177971 0.175358 0.172755 0.170126 0.167535 0.165332 0.162762 0.160226 0.157709 0.155202 0.152738 0.150269 0.147819 0.145383 0.143023 0.140595 0.138212 0.135818 0.133445 0.131078 0.128782 0.126518 0.124176 0.121898 0.11957 0.117288 0.115043 0.112984 0.110786 0.108599 0.106427 0.10431 0.102175 0.100041 0.0979341 0.0957861 0.0936827 0.0917219 0.0896692 0.0876509 0.085656 0.0836814 0.0817318 0.0797988 0.0779225 0.0760012 0.0740452 0.0721342 0.0702916 0.0683463 0.0664556 0.0645447 0.0626037 0.0608112 0.0589028 0.0571024 0.0553262 0.0534791 0.0516783 0.0498984 0.0478586 0.045928 0.0438714 0.0415029 0.039344 0.0370536 0.0345268 0.0318897 0.0262478 ];
FPR_MNP = [1 0.97187 0.950988 0.929268 0.906978 0.884411 0.861954 0.840591 0.820857 0.802306 0.784856 0.768205 0.752424 0.737451 0.723374 0.710004 0.696957 0.684668 0.672553 0.661211 0.649902 0.63903 0.628887 0.618564 0.6086 0.598915 0.58943 0.580412 0.571296 0.562393 0.553694 0.545159 0.536797 0.529003 0.52092 0.512998 0.505335 0.497728 0.490293 0.48314 0.476003 0.468967 0.462043 0.455228 0.449146 0.442527 0.436015 0.42964 0.423304 0.417355 0.411234 0.405222 0.399263 0.393394 0.387648 0.381953 0.376464 0.370923 0.365435 0.360081 0.354763 0.349484 0.344315 0.339151 0.334041 0.329774 0.324785 0.319858 0.314997 0.310177 0.305432 0.300717 0.296118 0.291556 0.287009 0.282508 0.278037 0.273616 0.269357 0.265039 0.260734 0.256635 0.25246 0.248298 0.244183 0.240091 0.23604 0.232053 0.228081 0.2242 0.220389 0.216564 0.212851 0.209132 0.20545 0.201807 0.198183 0.194751 0.191206 0.187701 0.184298 0.18089 0.177525 0.17419 0.170897 0.167704 0.164518 0.161475 0.158357 0.155294 0.152269 0.149286 0.146354 0.143532 0.140675 0.137858 0.135135 0.132417 0.129734 0.127093 0.124487 0.121952 0.119431 0.116965 0.114536 0.112152 0.10981 0.107512 0.105657 0.10373 0.101544 0.0994015 0.0973009 0.0952399 0.09323 0.0912531 0.0893364 0.0874413 0.0855862 0.083771 0.0819923 0.0802732 0.0785639 0.0768914 0.0753042 0.0737043 0.0721486 0.0706158 0.0691238 0.0676606 0.0662818 0.0648883 0.0635399 0.062203 0.0608955 0.0596203 0.0583717 0.0571691 0.0559772 0.0548084 0.0537095 0.0525947 0.0515097 0.0504378 0.0493942 0.0483841 0.0473817 0.0464131 0.0454577 0.0445117 0.0435862 0.0426756 0.0417847 0.0409113 0.0400513 0.0392139 0.0384054 0.0375887 0.0367901 0.0359976 0.0352419 0.0344804 0.0337306 0.0329898 0.032269 0.03156 0.0308539 0.0301614 0.0294757 0.0288026 0.0281396 0.0274852 0.0269399 0.0263059 0.0256813 0.0250685 0.0244664 0.0238695 0.0232856 0.0227067 0.0221421 0.0215909 0.0210397 0.0204969 0.0199637 0.0194389 0.0189248 0.018418 0.0179316 0.0174395 0.0169577 0.0164821 0.0160148 0.015558 0.0151441 0.0147028 0.014272 0.013846 0.0134356 0.013026 0.0126229 0.0122327 0.0118407 0.01146 0.0111003 0.0107287 0.0103702 0.0100179 0.00967064 0.00933421 0.00899848 0.0086797 0.00836275 0.00804091 0.00773463 0.00744417 0.00714043 0.00685222 0.00656912 0.00628739 0.00602395 0.00574664 0.00548494 0.00523312 0.00496502 0.00471346 0.00446658 0.00419636 0.00395719 0.00371081 0.00344318 0.00320215 0.0029505 0.00267715 0.00236453 0.00171879 ];
plot(Recall_MNP, Precision_MNP, 'r', 'linewidth', 2);
Recall_UFO = [1 0.968023 0.955139 0.942293 0.931606 0.923247 0.909622 0.898767 0.885702 0.872792 0.859778 0.848435 0.837134 0.827446 0.818517 0.809623 0.798901 0.78892 0.780537 0.771145 0.763557 0.754562 0.745271 0.737342 0.73004 0.721747 0.714458 0.705427 0.69868 0.691822 0.684887 0.678932 0.673279 0.667176 0.661928 0.655868 0.650498 0.644831 0.638644 0.633346 0.627695 0.621811 0.616785 0.611912 0.607016 0.600184 0.5942 0.588634 0.583786 0.579167 0.574901 0.570394 0.565063 0.560346 0.555951 0.551105 0.547195 0.543335 0.538685 0.533602 0.529197 0.52466 0.52007 0.515661 0.510916 0.5071 0.502481 0.499028 0.495438 0.491984 0.487963 0.483042 0.479228 0.475403 0.471001 0.467068 0.463351 0.459672 0.45588 0.452607 0.448793 0.445145 0.441889 0.438474 0.435199 0.430523 0.427004 0.423585 0.42052 0.41723 0.414136 0.410572 0.407725 0.404776 0.400646 0.39585 0.392244 0.388806 0.385024 0.380896 0.3769 0.372424 0.36825 0.363695 0.35952 0.355241 0.350544 0.346308 0.342431 0.338226 0.334278 0.329531 0.325671 0.321284 0.317028 0.313267 0.309659 0.305895 0.301877 0.297914 0.294077 0.29027 0.2867 0.282984 0.279294 0.27517 0.271489 0.267825 0.26471 0.260517 0.257511 0.2544 0.251716 0.249147 0.246651 0.244051 0.241583 0.238844 0.236279 0.233554 0.231101 0.228595 0.225447 0.223151 0.220716 0.218101 0.215464 0.213092 0.210933 0.208693 0.206033 0.202966 0.200372 0.198066 0.195994 0.193759 0.191496 0.18925 0.187061 0.18521 0.183161 0.181253 0.17939 0.177161 0.174951 0.17317 0.171251 0.169306 0.167646 0.165818 0.163841 0.162048 0.159576 0.157882 0.156171 0.153843 0.15175 0.150068 0.147776 0.146097 0.144522 0.142939 0.141361 0.139655 0.138033 0.136131 0.13457 0.133136 0.131117 0.129511 0.127519 0.126013 0.124587 0.12291 0.120791 0.11897 0.117552 0.116143 0.114828 0.113391 0.111961 0.110558 0.109085 0.107307 0.105937 0.104382 0.103042 0.101625 0.100363 0.099032 0.097329 0.0960456 0.0947328 0.0933495 0.092189 0.0908936 0.0894953 0.0882778 0.087057 0.0858506 0.0845933 0.0833606 0.0822104 0.0809374 0.0797405 0.0784233 0.0772015 0.0755578 0.0741432 0.0728224 0.0716865 0.0700532 0.0681147 0.0666503 0.0651332 0.0636454 0.0622735 0.0610369 0.0597671 0.0585132 0.0572136 0.0554937 0.054071 0.0521432 0.0502081 0.0479184 0.0462333 0.0442446 0.0418964 0.039507 0.0369749 0.0346118 0.0305037 0.0265239 0.0217985 0.0152872 ];
Precision_UFO = [0.167637 0.201527 0.211666 0.222277 0.231449 0.240981 0.248932 0.255519 0.262961 0.269445 0.276125 0.281434 0.286727 0.292783 0.298148 0.302509 0.308166 0.311773 0.316052 0.320714 0.324937 0.328262 0.331368 0.334619 0.338567 0.341194 0.343888 0.346665 0.349494 0.351789 0.35434 0.35641 0.358531 0.361581 0.363973 0.366233 0.368472 0.369854 0.371309 0.373257 0.375583 0.377743 0.379982 0.382024 0.384193 0.386171 0.3881 0.389969 0.392012 0.394297 0.396282 0.397898 0.398948 0.4006 0.40239 0.403817 0.405506 0.406649 0.407532 0.408091 0.40869 0.409313 0.409828 0.410542 0.410829 0.411647 0.411996 0.412728 0.413509 0.414051 0.415098 0.416038 0.416682 0.417567 0.418461 0.418797 0.419516 0.420161 0.420567 0.421013 0.421416 0.422432 0.42318 0.424192 0.424673 0.425067 0.425352 0.425808 0.426455 0.427177 0.427857 0.428328 0.429118 0.430014 0.430222 0.43058 0.431038 0.431606 0.432445 0.432934 0.433762 0.43395 0.434025 0.434146 0.434668 0.43526 0.435768 0.43575 0.435975 0.435915 0.436136 0.435927 0.436295 0.436378 0.435848 0.436071 0.436894 0.437162 0.437782 0.438438 0.438599 0.438982 0.439387 0.439833 0.439771 0.43983 0.439168 0.438973 0.439529 0.43977 0.439648 0.4399 0.440679 0.441702 0.442238 0.442827 0.443001 0.443812 0.44397 0.44411 0.444735 0.444754 0.445269 0.445889 0.445948 0.445507 0.44498 0.444823 0.444969 0.445062 0.4452 0.444748 0.444687 0.445113 0.44549 0.44562 0.4454 0.445364 0.445376 0.446531 0.446972 0.446445 0.446209 0.445974 0.445874 0.445683 0.445698 0.44519 0.444971 0.445108 0.444987 0.445605 0.445664 0.44574 0.445787 0.445636 0.444456 0.444186 0.444001 0.444589 0.444969 0.445156 0.445586 0.44616 0.447038 0.446525 0.446993 0.447856 0.448235 0.449716 0.449655 0.449999 0.450448 0.450431 0.450127 0.449299 0.448974 0.449258 0.449519 0.449758 0.450702 0.451302 0.45165 0.451379 0.452016 0.452961 0.453117 0.453291 0.45261 0.452736 0.452821 0.45248 0.452651 0.452302 0.452213 0.452063 0.45136 0.451412 0.451322 0.450913 0.450606 0.451538 0.451911 0.452212 0.45282 0.454615 0.455749 0.455414 0.454334 0.453896 0.455006 0.455459 0.455446 0.456418 0.45662 0.457093 0.457293 0.456683 0.456658 0.456823 0.456584 0.456662 0.457422 0.457848 0.457679 0.458216 0.458456 0.459143 0.459239 0.459935 0.460804 0.459594 0.459814 0.459185 0.458007 0.457119 ];
TPR_UFO = [1 0.968023 0.955139 0.942293 0.931606 0.923247 0.909622 0.898767 0.885702 0.872792 0.859778 0.848435 0.837134 0.827446 0.818517 0.809623 0.798901 0.78892 0.780537 0.771145 0.763557 0.754562 0.745271 0.737342 0.73004 0.721747 0.714458 0.705427 0.69868 0.691822 0.684887 0.678932 0.673279 0.667176 0.661928 0.655868 0.650498 0.644831 0.638644 0.633346 0.627695 0.621811 0.616785 0.611912 0.607016 0.600184 0.5942 0.588634 0.583786 0.579167 0.574901 0.570394 0.565063 0.560346 0.555951 0.551105 0.547195 0.543335 0.538685 0.533602 0.529197 0.52466 0.52007 0.515661 0.510916 0.5071 0.502481 0.499028 0.495438 0.491984 0.487963 0.483042 0.479228 0.475403 0.471001 0.467068 0.463351 0.459672 0.45588 0.452607 0.448793 0.445145 0.441889 0.438474 0.435199 0.430523 0.427004 0.423585 0.42052 0.41723 0.414136 0.410572 0.407725 0.404776 0.400646 0.39585 0.392244 0.388806 0.385024 0.380896 0.3769 0.372424 0.36825 0.363695 0.35952 0.355241 0.350544 0.346308 0.342431 0.338226 0.334278 0.329531 0.325671 0.321284 0.317028 0.313267 0.309659 0.305895 0.301877 0.297914 0.294077 0.29027 0.2867 0.282984 0.279294 0.27517 0.271489 0.267825 0.26471 0.260517 0.257511 0.2544 0.251716 0.249147 0.246651 0.244051 0.241583 0.238844 0.236279 0.233554 0.231101 0.228595 0.225447 0.223151 0.220716 0.218101 0.215464 0.213092 0.210933 0.208693 0.206033 0.202966 0.200372 0.198066 0.195994 0.193759 0.191496 0.18925 0.187061 0.18521 0.183161 0.181253 0.17939 0.177161 0.174951 0.17317 0.171251 0.169306 0.167646 0.165818 0.163841 0.162048 0.159576 0.157882 0.156171 0.153843 0.15175 0.150068 0.147776 0.146097 0.144522 0.142939 0.141361 0.139655 0.138033 0.136131 0.13457 0.133136 0.131117 0.129511 0.127519 0.126013 0.124587 0.12291 0.120791 0.11897 0.117552 0.116143 0.114828 0.113391 0.111961 0.110558 0.109085 0.107307 0.105937 0.104382 0.103042 0.101625 0.100363 0.099032 0.097329 0.0960456 0.0947328 0.0933495 0.092189 0.0908936 0.0894953 0.0882778 0.087057 0.0858506 0.0845933 0.0833606 0.0822104 0.0809374 0.0797405 0.0784233 0.0772015 0.0755578 0.0741432 0.0728224 0.0716865 0.0700532 0.0681147 0.0666503 0.0651332 0.0636454 0.0622735 0.0610369 0.0597671 0.0585132 0.0572136 0.0554937 0.054071 0.0521432 0.0502081 0.0479184 0.0462333 0.0442446 0.0418964 0.039507 0.0369749 0.0346118 0.0305037 0.0265239 0.0217985 0.0152872 ];
FPR_UFO = [1 0.804313 0.753013 0.702707 0.66125 0.623458 0.587845 0.560251 0.532307 0.508565 0.485645 0.466829 0.447823 0.431239 0.416294 0.403146 0.38941 0.378054 0.366633 0.355908 0.345149 0.335317 0.326683 0.31797 0.308663 0.300782 0.294239 0.287121 0.28112 0.274745 0.269217 0.264132 0.259 0.252951 0.247792 0.242463 0.238021 0.233818 0.229025 0.224527 0.219988 0.215518 0.211463 0.207396 0.203747 0.199872 0.196191 0.192882 0.189762 0.18663 0.183795 0.18083 0.178081 0.175042 0.172422 0.169769 0.167094 0.164646 0.162209 0.160096 0.158046 0.155991 0.154062 0.151916 0.149901 0.147854 0.146127 0.144476 0.142804 0.141006 0.139073 0.137221 0.135565 0.13376 0.131713 0.129892 0.128111 0.126336 0.124647 0.123103 0.121404 0.119583 0.118149 0.116483 0.115059 0.113399 0.112039 0.110512 0.109114 0.10753 0.106056 0.104681 0.103225 0.101552 0.100001 0.0981286 0.0965328 0.0949076 0.093223 0.0914189 0.0895039 0.0880772 0.0866581 0.0851589 0.0836561 0.0822025 0.0807914 0.0795393 0.078327 0.0770978 0.0757317 0.0745633 0.0734856 0.0724446 0.0713511 0.070215 0.0689647 0.067987 0.0669481 0.0657657 0.0648074 0.0639168 0.0629343 0.0619392 0.061089 0.0602309 0.0589479 0.0580542 0.0572066 0.0562542 0.0553137 0.054442 0.0534439 0.0524372 0.0517473 0.0509714 0.0501862 0.0493357 0.0486845 0.047819 0.0470598 0.0464577 0.0455492 0.0449249 0.0443169 0.0436989 0.0431616 0.0424165 0.0418986 0.0412869 0.0407961 0.0402631 0.0397705 0.0391783 0.0387048 0.0382034 0.0376997 0.037173 0.0365526 0.0359845 0.0355388 0.0351166 0.0346748 0.0341263 0.0335933 0.0330951 0.0326211 0.0322107 0.0317928 0.0312925 0.0308555 0.0304156 0.0300169 0.0296262 0.0292804 0.028907 0.0284351 0.0280379 0.0275571 0.0270652 0.0266084 0.0261783 0.0258007 0.0253348 0.0247346 0.0242355 0.0239182 0.0235893 0.0229958 0.022528 0.0222449 0.0219415 0.0216726 0.0213746 0.0210776 0.0207365 0.0203483 0.0200424 0.0197018 0.0193846 0.018992 0.0186952 0.018405 0.0181129 0.0177046 0.0174426 0.0172096 0.0169612 0.0167335 0.0164858 0.0162581 0.0160441 0.0157462 0.0155005 0.0152022 0.0149008 0.0146727 0.0144019 0.0141401 0.0138568 0.0135379 0.0132948 0.0130616 0.0128196 0.0125537 0.0122788 0.0120477 0.0118393 0.011542 0.0112297 0.0108889 0.0106385 0.0103866 0.0101745 0.00993773 0.00972709 0.00951416 0.0092399 0.00888659 0.00868114 0.00834819 0.00808388 0.00777656 0.00747653 0.00721946 0.00689705 0.00660377 0.00629642 0.00600446 0.00561872 0.00531168 0.0049379 0.00450761 0.00401185 0.00336972 0.00242412 ];
plot(Recall_UFO, Precision_UFO, 'c', 'linewidth', 2);
Recall_MC = [1 0.996273 0.992899 0.990035 0.987011 0.983983 0.980094 0.975586 0.971095 0.965843 0.962028 0.955781 0.951463 0.947127 0.942631 0.937569 0.931008 0.924862 0.920642 0.915717 0.911406 0.907368 0.901801 0.896963 0.892238 0.887767 0.88281 0.877812 0.873025 0.866444 0.861585 0.856554 0.850585 0.845644 0.841119 0.836384 0.831619 0.826583 0.821998 0.816105 0.811141 0.805808 0.802076 0.797018 0.790698 0.78612 0.78109 0.77666 0.772075 0.76665 0.76175 0.75809 0.753116 0.747551 0.742602 0.737753 0.733629 0.729358 0.725146 0.721047 0.717113 0.712074 0.706548 0.703337 0.6987 0.694335 0.687545 0.682299 0.678245 0.673155 0.668264 0.663406 0.658827 0.6511 0.646534 0.640589 0.635599 0.630682 0.625609 0.620722 0.615655 0.610827 0.606555 0.601844 0.598253 0.594024 0.590488 0.586797 0.582243 0.578926 0.574448 0.56996 0.566283 0.562251 0.556714 0.552509 0.547819 0.54498 0.54161 0.537774 0.534219 0.530277 0.526849 0.523675 0.521042 0.517415 0.513669 0.510798 0.50787 0.504298 0.501227 0.497119 0.493642 0.490423 0.485974 0.483063 0.481003 0.477707 0.474625 0.470851 0.46793 0.464965 0.462342 0.458585 0.456434 0.453408 0.449448 0.446862 0.443605 0.440935 0.438539 0.433146 0.430752 0.427797 0.424487 0.420831 0.417444 0.414082 0.410967 0.408333 0.40531 0.401169 0.396656 0.393598 0.390957 0.387742 0.384498 0.381486 0.378883 0.374448 0.371024 0.367653 0.363051 0.360147 0.356994 0.354881 0.351998 0.347879 0.345153 0.341785 0.339022 0.336517 0.332651 0.329726 0.327592 0.325364 0.321573 0.318677 0.31657 0.312621 0.309395 0.305487 0.30294 0.300565 0.29819 0.296138 0.293767 0.291085 0.28897 0.285981 0.283846 0.281321 0.279221 0.276769 0.274289 0.270936 0.269317 0.266683 0.264531 0.261542 0.259419 0.256131 0.254023 0.251994 0.249639 0.247498 0.243383 0.240652 0.237624 0.23502 0.232563 0.230697 0.228181 0.225345 0.222356 0.219753 0.217828 0.213887 0.210907 0.208432 0.205894 0.202407 0.199136 0.196881 0.194739 0.191922 0.189821 0.18744 0.183908 0.181374 0.179291 0.175465 0.172842 0.170024 0.167034 0.162576 0.159662 0.156835 0.154012 0.150508 0.148435 0.145543 0.142004 0.139642 0.136841 0.133896 0.131182 0.128717 0.126222 0.122467 0.119322 0.115914 0.11295 0.109608 0.106624 0.103703 0.0989639 0.094394 0.0906592 0.0867388 0.0820582 0.0770075 0.0702444 0.0620387 0.054007 0.0440028 ];
Precision_MC = [0.167637 0.172546 0.180568 0.187888 0.195617 0.203051 0.209392 0.215654 0.222027 0.228023 0.233088 0.238088 0.242898 0.247732 0.252551 0.257137 0.261097 0.264856 0.26893 0.272281 0.276136 0.279467 0.282559 0.28604 0.289477 0.292522 0.296038 0.299349 0.30303 0.305935 0.308524 0.311037 0.314159 0.316697 0.319676 0.322776 0.325857 0.329019 0.332291 0.335008 0.337658 0.340127 0.342874 0.345064 0.347455 0.349839 0.352032 0.354308 0.356104 0.357986 0.360496 0.363052 0.364792 0.366807 0.368924 0.370671 0.372683 0.374446 0.376818 0.378761 0.380598 0.382616 0.384868 0.387189 0.388453 0.390523 0.392178 0.393132 0.394408 0.395605 0.396896 0.398209 0.399645 0.401088 0.40205 0.404305 0.405239 0.406423 0.40738 0.408861 0.410286 0.411998 0.413167 0.414933 0.416608 0.417765 0.419608 0.420752 0.421275 0.422969 0.423348 0.424487 0.425933 0.427348 0.428995 0.429725 0.430941 0.431876 0.432724 0.433159 0.43453 0.436105 0.437559 0.439041 0.440401 0.441126 0.441801 0.443168 0.444509 0.445511 0.446533 0.447175 0.448816 0.449647 0.450352 0.451504 0.452927 0.453503 0.455268 0.455777 0.45608 0.457676 0.458883 0.460167 0.460881 0.462513 0.462886 0.463695 0.464964 0.465615 0.467147 0.46812 0.468869 0.469741 0.470186 0.469809 0.46955 0.469987 0.470744 0.471335 0.471862 0.472203 0.472539 0.473083 0.473469 0.473617 0.474345 0.475302 0.477429 0.476997 0.478549 0.478871 0.478465 0.478718 0.478212 0.479071 0.479237 0.479384 0.479359 0.479196 0.478803 0.479554 0.479988 0.480409 0.481804 0.482551 0.483207 0.48351 0.483758 0.484605 0.484839 0.484809 0.485217 0.484828 0.485398 0.48609 0.48613 0.486573 0.487501 0.488235 0.489713 0.490491 0.491347 0.492217 0.491809 0.491984 0.49296 0.493309 0.494295 0.494213 0.494786 0.493568 0.493235 0.493831 0.494562 0.495418 0.495691 0.495648 0.495578 0.496713 0.497521 0.498032 0.498342 0.498291 0.498852 0.499157 0.500062 0.499398 0.50004 0.499728 0.499217 0.499091 0.498948 0.498693 0.498731 0.499016 0.498464 0.499171 0.499308 0.500531 0.500691 0.502205 0.502195 0.502437 0.502708 0.503176 0.50301 0.502005 0.502188 0.503682 0.504567 0.505303 0.505354 0.505661 0.50454 0.504988 0.505157 0.504748 0.50435 0.503429 0.503097 0.502286 0.50285 0.504117 0.503894 0.503473 0.502661 0.501567 0.501993 0.5029 0.504095 0.504251 0.504194 0.504011 0.503429 0.503763 ];
TPR_MC = [1 0.996273 0.992899 0.990035 0.987011 0.983983 0.980094 0.975586 0.971095 0.965843 0.962028 0.955781 0.951463 0.947127 0.942631 0.937569 0.931008 0.924862 0.920642 0.915717 0.911406 0.907368 0.901801 0.896963 0.892238 0.887767 0.88281 0.877812 0.873025 0.866444 0.861585 0.856554 0.850585 0.845644 0.841119 0.836384 0.831619 0.826583 0.821998 0.816105 0.811141 0.805808 0.802076 0.797018 0.790698 0.78612 0.78109 0.77666 0.772075 0.76665 0.76175 0.75809 0.753116 0.747551 0.742602 0.737753 0.733629 0.729358 0.725146 0.721047 0.717113 0.712074 0.706548 0.703337 0.6987 0.694335 0.687545 0.682299 0.678245 0.673155 0.668264 0.663406 0.658827 0.6511 0.646534 0.640589 0.635599 0.630682 0.625609 0.620722 0.615655 0.610827 0.606555 0.601844 0.598253 0.594024 0.590488 0.586797 0.582243 0.578926 0.574448 0.56996 0.566283 0.562251 0.556714 0.552509 0.547819 0.54498 0.54161 0.537774 0.534219 0.530277 0.526849 0.523675 0.521042 0.517415 0.513669 0.510798 0.50787 0.504298 0.501227 0.497119 0.493642 0.490423 0.485974 0.483063 0.481003 0.477707 0.474625 0.470851 0.46793 0.464965 0.462342 0.458585 0.456434 0.453408 0.449448 0.446862 0.443605 0.440935 0.438539 0.433146 0.430752 0.427797 0.424487 0.420831 0.417444 0.414082 0.410967 0.408333 0.40531 0.401169 0.396656 0.393598 0.390957 0.387742 0.384498 0.381486 0.378883 0.374448 0.371024 0.367653 0.363051 0.360147 0.356994 0.354881 0.351998 0.347879 0.345153 0.341785 0.339022 0.336517 0.332651 0.329726 0.327592 0.325364 0.321573 0.318677 0.31657 0.312621 0.309395 0.305487 0.30294 0.300565 0.29819 0.296138 0.293767 0.291085 0.28897 0.285981 0.283846 0.281321 0.279221 0.276769 0.274289 0.270936 0.269317 0.266683 0.264531 0.261542 0.259419 0.256131 0.254023 0.251994 0.249639 0.247498 0.243383 0.240652 0.237624 0.23502 0.232563 0.230697 0.228181 0.225345 0.222356 0.219753 0.217828 0.213887 0.210907 0.208432 0.205894 0.202407 0.199136 0.196881 0.194739 0.191922 0.189821 0.18744 0.183908 0.181374 0.179291 0.175465 0.172842 0.170024 0.167034 0.162576 0.159662 0.156835 0.154012 0.150508 0.148435 0.145543 0.142004 0.139642 0.136841 0.133896 0.131182 0.128717 0.126222 0.122467 0.119322 0.115914 0.11295 0.109608 0.106624 0.103703 0.0989639 0.094394 0.0906592 0.0867388 0.0820582 0.0770075 0.0702444 0.0620387 0.054007 0.0440028 ];
FPR_MC = [1 0.969045 0.926899 0.886449 0.848042 0.811851 0.779476 0.748332 0.719875 0.692667 0.668026 0.645054 0.623171 0.603021 0.584397 0.566561 0.549899 0.534066 0.519393 0.505807 0.491768 0.479175 0.4674 0.455939 0.444545 0.434084 0.423575 0.414037 0.404674 0.395723 0.387385 0.379288 0.371368 0.363886 0.356179 0.348761 0.341528 0.334686 0.327658 0.321594 0.315671 0.309668 0.303846 0.298118 0.292374 0.28691 0.281683 0.276825 0.271932 0.267254 0.262227 0.257639 0.253325 0.249156 0.245095 0.240915 0.236672 0.23277 0.228846 0.225212 0.221477 0.217941 0.214257 0.210712 0.207413 0.204084 0.201004 0.198048 0.194946 0.191828 0.18908 0.18607 0.183077 0.180097 0.177262 0.174603 0.172273 0.169725 0.167308 0.164852 0.162005 0.159576 0.157211 0.154848 0.152495 0.150045 0.147669 0.145549 0.143567 0.141244 0.13905 0.137011 0.134972 0.133086 0.131098 0.129314 0.127488 0.125702 0.12383 0.121952 0.120121 0.118379 0.116744 0.115068 0.113325 0.111619 0.110114 0.10868 0.107118 0.10549 0.104106 0.102698 0.101019 0.0995714 0.0980689 0.0967491 0.0954305 0.0940944 0.0926862 0.0913534 0.0902071 0.0888019 0.0875541 0.0862981 0.0851346 0.0838266 0.0826361 0.0812871 0.0801752 0.0791181 0.0779103 0.0768042 0.0758363 0.0746013 0.0736868 0.0726059 0.0714982 0.0703435 0.0692747 0.0682697 0.0672904 0.0661646 0.0650852 0.0642168 0.0633264 0.0624295 0.0614039 0.0605124 0.0595974 0.0587558 0.0578354 0.0570118 0.056119 0.0552628 0.054398 0.0534953 0.0526951 0.0519166 0.0510137 0.0501709 0.0493014 0.0486566 0.0478274 0.0471406 0.0464322 0.0457887 0.0450952 0.0444917 0.0438269 0.0431758 0.0426125 0.0419792 0.0413381 0.040704 0.0401448 0.03952 0.0388406 0.0382584 0.0377425 0.0369658 0.0363458 0.035733 0.0350892 0.0345587 0.0340137 0.0335084 0.0329901 0.0324572 0.0319071 0.0313992 0.030913 0.0305084 0.0300041 0.0295089 0.028957 0.0285076 0.0279529 0.0273983 0.02701 0.0266011 0.0261036 0.0256345 0.0252632 0.0248297 0.0243624 0.0239402 0.0234587 0.0231114 0.0226916 0.0223271 0.0219345 0.0214245 0.0210198 0.0206256 0.0202764 0.0199392 0.0195734 0.019234 0.0187824 0.0184149 0.0179956 0.017535 0.0171288 0.0167781 0.01639 0.0160205 0.0155865 0.015209 0.0147883 0.0142431 0.013827 0.0134628 0.0131244 0.0127969 0.0124141 0.0121044 0.0116905 0.0113097 0.0109132 0.0104471 0.00998019 0.00951767 0.00906625 0.00870229 0.00833097 0.00792476 0.00758683 0.0072354 0.00681579 0.00643139 0.00607285 0.0056487 0.0051648 0.00446121 0.00371921 0.00288494 ];
plot(Recall_MC, Precision_MC, 'm', 'linewidth', 2);
Recall_DSR = [1 0.972284 0.945514 0.927005 0.912605 0.89915 0.886624 0.875059 0.865206 0.856147 0.847279 0.838929 0.830903 0.823502 0.816048 0.808289 0.800851 0.793605 0.786466 0.779713 0.773139 0.766697 0.760797 0.755004 0.749059 0.743402 0.737762 0.732058 0.72639 0.720711 0.715121 0.710119 0.705316 0.700084 0.694941 0.69018 0.685612 0.681018 0.676549 0.672095 0.667568 0.662636 0.657704 0.652942 0.648249 0.643701 0.639161 0.634623 0.630471 0.626221 0.62169 0.61696 0.61221 0.607627 0.603432 0.599233 0.595174 0.591209 0.587128 0.583077 0.579181 0.575444 0.571705 0.567936 0.564096 0.560313 0.556671 0.552999 0.549213 0.545358 0.54143 0.537487 0.533806 0.530087 0.526009 0.522265 0.518675 0.514965 0.511354 0.50791 0.50454 0.50123 0.497981 0.494876 0.491788 0.48856 0.485501 0.482512 0.479679 0.47677 0.473996 0.471289 0.468408 0.46542 0.462578 0.459841 0.456904 0.453808 0.450816 0.448172 0.445506 0.442773 0.439983 0.437251 0.434712 0.432309 0.429897 0.427387 0.424732 0.422083 0.419583 0.417261 0.414813 0.412342 0.409873 0.407261 0.404628 0.402286 0.399956 0.397678 0.395368 0.393089 0.39081 0.388536 0.386347 0.384141 0.38195 0.379762 0.37747 0.375153 0.372871 0.370511 0.368217 0.365827 0.363435 0.361044 0.358561 0.356192 0.353881 0.351666 0.349458 0.347063 0.344744 0.342452 0.340205 0.337889 0.335428 0.333069 0.330737 0.328575 0.326427 0.324319 0.322117 0.319965 0.317847 0.315685 0.313444 0.311215 0.309152 0.307139 0.305173 0.303121 0.301024 0.298955 0.296888 0.294598 0.292258 0.290132 0.288046 0.285881 0.283766 0.281612 0.279464 0.277231 0.275023 0.272782 0.270585 0.268525 0.266508 0.264544 0.26249 0.26033 0.258019 0.255388 0.253021 0.250923 0.248769 0.246617 0.244507 0.242356 0.240155 0.237992 0.23585 0.233638 0.231492 0.22937 0.227048 0.224956 0.222703 0.220537 0.218501 0.216326 0.214315 0.212125 0.209989 0.207747 0.205543 0.203375 0.201125 0.199064 0.196763 0.194452 0.19218 0.189711 0.187287 0.184779 0.18207 0.179345 0.176744 0.174138 0.17162 0.168867 0.166216 0.163795 0.161264 0.158517 0.156043 0.153569 0.15098 0.148297 0.145585 0.142735 0.139819 0.137015 0.134121 0.130977 0.127785 0.124755 0.121794 0.118472 0.115082 0.111449 0.107811 0.10388 0.100309 0.0961881 0.0920243 0.0873462 0.0819876 0.0768633 0.0713179 0.0650467 0.0583036 0.0501624 0.0394779 0.0254353 ];
Precision_DSR = [0.167637 0.225291 0.252276 0.267009 0.277184 0.285359 0.292599 0.298724 0.30422 0.309284 0.314107 0.318589 0.322756 0.326865 0.330761 0.334203 0.337624 0.34085 0.343806 0.346649 0.349311 0.351819 0.354244 0.356502 0.358808 0.361115 0.363263 0.365371 0.36756 0.369601 0.371649 0.37364 0.375677 0.377684 0.379586 0.381459 0.383149 0.384759 0.386434 0.38806 0.389675 0.391203 0.392745 0.394203 0.395555 0.397011 0.398455 0.399863 0.401359 0.402771 0.404141 0.405396 0.406608 0.407744 0.408976 0.410222 0.411422 0.412574 0.413706 0.414838 0.415854 0.416925 0.418045 0.419183 0.420437 0.421632 0.422723 0.423786 0.424906 0.426055 0.427105 0.428206 0.429336 0.430343 0.431308 0.432261 0.433238 0.43431 0.435494 0.436752 0.4379 0.438946 0.440035 0.441059 0.442091 0.443038 0.443893 0.444712 0.44556 0.446412 0.447298 0.448237 0.449212 0.450143 0.450931 0.451765 0.452682 0.453684 0.454715 0.455685 0.456644 0.457556 0.458463 0.459405 0.460287 0.46114 0.462007 0.462874 0.463723 0.464525 0.4654 0.466234 0.467018 0.467613 0.468299 0.469005 0.470109 0.470717 0.471325 0.471973 0.472633 0.473385 0.474238 0.475062 0.475807 0.476484 0.477253 0.477987 0.478601 0.47908 0.479627 0.480212 0.480825 0.48145 0.482039 0.482612 0.483185 0.483745 0.48438 0.48512 0.485766 0.486365 0.486913 0.487396 0.487886 0.488394 0.489002 0.489429 0.489736 0.490095 0.490452 0.490821 0.491105 0.491473 0.491857 0.492183 0.49253 0.49286 0.49332 0.493724 0.494127 0.49447 0.494874 0.495146 0.495383 0.495856 0.496746 0.49718 0.497616 0.498119 0.498646 0.499167 0.499716 0.500117 0.500348 0.500509 0.500577 0.500861 0.501102 0.501416 0.501633 0.501813 0.501963 0.502002 0.502162 0.502377 0.502484 0.502515 0.502634 0.502884 0.503071 0.503293 0.503533 0.50378 0.504039 0.5043 0.504376 0.504451 0.504321 0.504361 0.504621 0.504951 0.505308 0.505653 0.505891 0.506006 0.505992 0.506048 0.506125 0.506189 0.50618 0.506217 0.506202 0.506194 0.506275 0.506529 0.506678 0.506561 0.506555 0.50663 0.506966 0.507372 0.507716 0.508036 0.508694 0.509298 0.509832 0.510655 0.511414 0.511841 0.512257 0.512369 0.512495 0.512373 0.512635 0.512134 0.511839 0.511545 0.511534 0.511474 0.511582 0.512367 0.512869 0.513558 0.513811 0.514193 0.514022 0.514956 0.51649 0.518354 0.520705 0.52083 0.523843 0.52297 0.523428 0.529618 ];
TPR_DSR = [1 0.972284 0.945514 0.927005 0.912605 0.89915 0.886624 0.875059 0.865206 0.856147 0.847279 0.838929 0.830903 0.823502 0.816048 0.808289 0.800851 0.793605 0.786466 0.779713 0.773139 0.766697 0.760797 0.755004 0.749059 0.743402 0.737762 0.732058 0.72639 0.720711 0.715121 0.710119 0.705316 0.700084 0.694941 0.69018 0.685612 0.681018 0.676549 0.672095 0.667568 0.662636 0.657704 0.652942 0.648249 0.643701 0.639161 0.634623 0.630471 0.626221 0.62169 0.61696 0.61221 0.607627 0.603432 0.599233 0.595174 0.591209 0.587128 0.583077 0.579181 0.575444 0.571705 0.567936 0.564096 0.560313 0.556671 0.552999 0.549213 0.545358 0.54143 0.537487 0.533806 0.530087 0.526009 0.522265 0.518675 0.514965 0.511354 0.50791 0.50454 0.50123 0.497981 0.494876 0.491788 0.48856 0.485501 0.482512 0.479679 0.47677 0.473996 0.471289 0.468408 0.46542 0.462578 0.459841 0.456904 0.453808 0.450816 0.448172 0.445506 0.442773 0.439983 0.437251 0.434712 0.432309 0.429897 0.427387 0.424732 0.422083 0.419583 0.417261 0.414813 0.412342 0.409873 0.407261 0.404628 0.402286 0.399956 0.397678 0.395368 0.393089 0.39081 0.388536 0.386347 0.384141 0.38195 0.379762 0.37747 0.375153 0.372871 0.370511 0.368217 0.365827 0.363435 0.361044 0.358561 0.356192 0.353881 0.351666 0.349458 0.347063 0.344744 0.342452 0.340205 0.337889 0.335428 0.333069 0.330737 0.328575 0.326427 0.324319 0.322117 0.319965 0.317847 0.315685 0.313444 0.311215 0.309152 0.307139 0.305173 0.303121 0.301024 0.298955 0.296888 0.294598 0.292258 0.290132 0.288046 0.285881 0.283766 0.281612 0.279464 0.277231 0.275023 0.272782 0.270585 0.268525 0.266508 0.264544 0.26249 0.26033 0.258019 0.255388 0.253021 0.250923 0.248769 0.246617 0.244507 0.242356 0.240155 0.237992 0.23585 0.233638 0.231492 0.22937 0.227048 0.224956 0.222703 0.220537 0.218501 0.216326 0.214315 0.212125 0.209989 0.207747 0.205543 0.203375 0.201125 0.199064 0.196763 0.194452 0.19218 0.189711 0.187287 0.184779 0.18207 0.179345 0.176744 0.174138 0.17162 0.168867 0.166216 0.163795 0.161264 0.158517 0.156043 0.153569 0.15098 0.148297 0.145585 0.142735 0.139819 0.137015 0.134121 0.130977 0.127785 0.124755 0.121794 0.118472 0.115082 0.111449 0.107811 0.10388 0.100309 0.0961881 0.0920243 0.0873462 0.0819876 0.0768633 0.0713179 0.0650467 0.0583036 0.0501624 0.0394779 0.0254353 ];
FPR_DSR = [1 0.70627 0.579362 0.518425 0.478742 0.448447 0.423834 0.403138 0.385258 0.3694 0.355171 0.342307 0.330504 0.319603 0.309436 0.300216 0.291636 0.283616 0.276253 0.269359 0.262918 0.256806 0.251098 0.245728 0.240591 0.235741 0.231149 0.226736 0.222457 0.218406 0.214503 0.210791 0.207203 0.203711 0.200275 0.196936 0.193703 0.190573 0.187543 0.184551 0.181645 0.17881 0.176086 0.173469 0.170919 0.168372 0.165865 0.16346 0.161095 0.158797 0.156555 0.154321 0.152152 0.150031 0.147923 0.145852 0.14385 0.141896 0.139969 0.138079 0.136248 0.134491 0.132777 0.13112 0.12946 0.127831 0.126208 0.124562 0.122954 0.12138 0.119837 0.11832 0.116826 0.115368 0.113944 0.112549 0.111157 0.109777 0.10843 0.107131 0.105849 0.104563 0.103304 0.102074 0.100868 0.0996948 0.0985358 0.0973924 0.0962572 0.0951439 0.0940568 0.0929826 0.0919079 0.0908582 0.0898499 0.0888577 0.0878671 0.0868835 0.0859181 0.0849876 0.0840731 0.0831772 0.082277 0.0813741 0.080475 0.0796019 0.0787608 0.0779446 0.077141 0.076358 0.0755818 0.074812 0.0740517 0.0732845 0.0725155 0.0717704 0.0710519 0.0703413 0.0696474 0.0689659 0.0682821 0.0675971 0.0669242 0.0662563 0.0655943 0.0649326 0.064275 0.0636316 0.0629905 0.0623478 0.0617042 0.0610723 0.0604465 0.0598155 0.0591952 0.0585979 0.0580004 0.0574191 0.0568466 0.0562831 0.0556987 0.055109 0.0545391 0.0539817 0.0534247 0.0528774 0.0523333 0.0517984 0.0512794 0.0507746 0.0502717 0.049761 0.0492391 0.0487216 0.0482213 0.0477184 0.0472122 0.0467153 0.0462326 0.0457532 0.0452731 0.0447892 0.0442976 0.0438032 0.0433148 0.0428437 0.0423733 0.0419048 0.0414399 0.0409801 0.0405291 0.0400859 0.0396313 0.0391706 0.0387174 0.0382706 0.0378328 0.0373995 0.0369674 0.0365334 0.0361098 0.0356783 0.0352398 0.0347948 0.0343537 0.0339204 0.033494 0.0330705 0.0326393 0.0322071 0.031777 0.0313436 0.0309108 0.0304785 0.0300421 0.0296049 0.0291797 0.0287533 0.0283308 0.027912 0.0274962 0.0270862 0.026677 0.0262566 0.025852 0.0254522 0.0250413 0.0246293 0.024237 0.0238427 0.0234403 0.0230329 0.0226316 0.0221966 0.0217708 0.0213414 0.0208997 0.0204814 0.02006 0.0196403 0.0192223 0.0187819 0.0183356 0.0179052 0.0174789 0.017042 0.0165991 0.0161408 0.0157059 0.0152837 0.0148564 0.0144412 0.0140236 0.0135916 0.0131804 0.0127515 0.0123261 0.0119035 0.0114578 0.0110229 0.0105606 0.0100912 0.00961632 0.00912573 0.00864428 0.00815899 0.00767019 0.00714278 0.00655762 0.00598971 0.00543613 0.00481841 0.00408396 0.00325191 0.00227923 0.00106247 ];
plot(Recall_DSR, Precision_DSR, 'y', 'linewidth', 2);
Recall_CHM = [1 0.996341 0.990927 0.983555 0.976178 0.967255 0.959331 0.951195 0.94354 0.935603 0.927356 0.918761 0.910121 0.902152 0.893415 0.884325 0.876617 0.869372 0.862255 0.855474 0.847619 0.840455 0.834107 0.827695 0.821496 0.815237 0.809072 0.802972 0.796207 0.789492 0.782702 0.776014 0.768871 0.762607 0.755759 0.749001 0.742252 0.734833 0.728243 0.720273 0.712965 0.705401 0.698661 0.691618 0.684969 0.677524 0.671037 0.664018 0.657151 0.650845 0.644142 0.636024 0.628403 0.621445 0.614848 0.609004 0.602471 0.595888 0.589774 0.583447 0.577313 0.570481 0.564174 0.558257 0.552174 0.546097 0.540142 0.5347 0.528881 0.522182 0.516736 0.510666 0.504849 0.499278 0.493654 0.48877 0.484195 0.479241 0.474248 0.470077 0.465675 0.460186 0.454825 0.449929 0.445229 0.440564 0.436047 0.431819 0.426957 0.422014 0.4175 0.413226 0.409738 0.406019 0.401709 0.397616 0.393353 0.389534 0.386469 0.382808 0.378823 0.375343 0.371409 0.368137 0.365069 0.362266 0.358946 0.35518 0.352616 0.349718 0.347125 0.344589 0.341855 0.339554 0.337214 0.334825 0.33179 0.329479 0.326917 0.325072 0.322539 0.3204 0.317697 0.31569 0.313801 0.311689 0.309655 0.307538 0.305659 0.303657 0.301596 0.299554 0.297718 0.295501 0.293691 0.291789 0.289676 0.287961 0.285991 0.284036 0.282412 0.280526 0.278805 0.27667 0.275032 0.273386 0.271549 0.270013 0.268239 0.266824 0.26526 0.26367 0.26222 0.260616 0.258942 0.257137 0.255342 0.253522 0.25177 0.250252 0.248547 0.246774 0.24514 0.243892 0.241977 0.240509 0.238913 0.237327 0.235727 0.233642 0.232146 0.230785 0.22906 0.227369 0.22563 0.224057 0.222485 0.220618 0.218979 0.217476 0.215954 0.214165 0.212597 0.210678 0.208833 0.207071 0.205261 0.203469 0.201629 0.199763 0.197824 0.195759 0.19341 0.191578 0.189825 0.187941 0.185979 0.183983 0.181809 0.179577 0.177292 0.175413 0.172921 0.170578 0.168458 0.16615 0.163697 0.161163 0.15849 0.15582 0.152692 0.149731 0.146484 0.143272 0.140248 0.136514 0.133587 0.130362 0.127174 0.123536 0.120009 0.117004 0.1138 0.110336 0.107101 0.103569 0.100014 0.09614 0.0920293 0.0884474 0.0844831 0.0808939 0.0767624 0.0728144 0.0689674 0.0653847 0.0618282 0.058247 0.0547871 0.0508725 0.0471588 0.0436727 0.0399746 0.0365882 0.0336604 0.030665 0.02742 0.024283 0.0213236 0.0185372 0.0156043 0.0132866 0.0108166 0.00880298 0.00609057 0.00452288 ];
Precision_CHM = [0.167637 0.174532 0.184835 0.193612 0.203334 0.2127 0.220218 0.227183 0.234565 0.241801 0.248501 0.254551 0.260685 0.266428 0.27169 0.276307 0.28144 0.286552 0.291486 0.296114 0.30015 0.304215 0.307979 0.311627 0.314867 0.318246 0.321372 0.32451 0.327529 0.330778 0.333553 0.336126 0.338523 0.340981 0.343305 0.345688 0.34777 0.349992 0.352068 0.354108 0.356214 0.357974 0.359796 0.361817 0.363892 0.365504 0.367126 0.368687 0.370198 0.371598 0.372839 0.374045 0.375404 0.376694 0.378127 0.379466 0.380715 0.38189 0.383042 0.384072 0.384965 0.385873 0.386949 0.387899 0.388971 0.389609 0.390504 0.391244 0.391897 0.392391 0.393061 0.393621 0.394419 0.39513 0.395766 0.39636 0.397082 0.398051 0.398878 0.399564 0.40001 0.400107 0.400469 0.400804 0.400973 0.401405 0.401757 0.401751 0.402078 0.402383 0.40291 0.403196 0.403721 0.404101 0.403908 0.403604 0.403701 0.403318 0.403609 0.403304 0.403124 0.403213 0.403284 0.403603 0.403535 0.403356 0.403034 0.40292 0.403056 0.403395 0.403946 0.404297 0.404024 0.404612 0.404935 0.405483 0.405376 0.405782 0.405929 0.406386 0.406517 0.406885 0.407006 0.407581 0.407781 0.408435 0.408691 0.408679 0.408987 0.409241 0.409536 0.409894 0.410119 0.410097 0.410244 0.410248 0.409708 0.409955 0.409683 0.40902 0.408786 0.408413 0.408201 0.408278 0.408211 0.408066 0.408293 0.408174 0.408234 0.408629 0.408554 0.408216 0.407976 0.408116 0.407383 0.407191 0.407147 0.407233 0.406913 0.406871 0.406604 0.406326 0.405886 0.406073 0.40591 0.405861 0.405699 0.4057 0.405605 0.405813 0.405563 0.405731 0.406236 0.406112 0.405843 0.405737 0.40598 0.406326 0.406407 0.406703 0.407026 0.407215 0.40723 0.407293 0.407246 0.407553 0.407884 0.408179 0.408424 0.408434 0.408791 0.408914 0.409195 0.409886 0.410369 0.410862 0.411302 0.411804 0.412451 0.413471 0.413364 0.414318 0.414983 0.415912 0.416413 0.416973 0.417791 0.418538 0.419732 0.420821 0.421135 0.422201 0.423664 0.424858 0.426059 0.42738 0.427927 0.429107 0.430663 0.431811 0.432679 0.434517 0.435013 0.435589 0.43686 0.437896 0.439419 0.43994 0.44122 0.442371 0.44282 0.444096 0.444949 0.44667 0.447687 0.4494 0.450677 0.451976 0.451841 0.453413 0.454558 0.455096 0.455494 0.454933 0.456374 0.456823 0.456694 0.458858 0.460397 0.462623 0.463291 0.466358 0.467149 0.466731 0.467522 0.467195 ];
TPR_CHM = [1 0.996341 0.990927 0.983555 0.976178 0.967255 0.959331 0.951195 0.94354 0.935603 0.927356 0.918761 0.910121 0.902152 0.893415 0.884325 0.876617 0.869372 0.862255 0.855474 0.847619 0.840455 0.834107 0.827695 0.821496 0.815237 0.809072 0.802972 0.796207 0.789492 0.782702 0.776014 0.768871 0.762607 0.755759 0.749001 0.742252 0.734833 0.728243 0.720273 0.712965 0.705401 0.698661 0.691618 0.684969 0.677524 0.671037 0.664018 0.657151 0.650845 0.644142 0.636024 0.628403 0.621445 0.614848 0.609004 0.602471 0.595888 0.589774 0.583447 0.577313 0.570481 0.564174 0.558257 0.552174 0.546097 0.540142 0.5347 0.528881 0.522182 0.516736 0.510666 0.504849 0.499278 0.493654 0.48877 0.484195 0.479241 0.474248 0.470077 0.465675 0.460186 0.454825 0.449929 0.445229 0.440564 0.436047 0.431819 0.426957 0.422014 0.4175 0.413226 0.409738 0.406019 0.401709 0.397616 0.393353 0.389534 0.386469 0.382808 0.378823 0.375343 0.371409 0.368137 0.365069 0.362266 0.358946 0.35518 0.352616 0.349718 0.347125 0.344589 0.341855 0.339554 0.337214 0.334825 0.33179 0.329479 0.326917 0.325072 0.322539 0.3204 0.317697 0.31569 0.313801 0.311689 0.309655 0.307538 0.305659 0.303657 0.301596 0.299554 0.297718 0.295501 0.293691 0.291789 0.289676 0.287961 0.285991 0.284036 0.282412 0.280526 0.278805 0.27667 0.275032 0.273386 0.271549 0.270013 0.268239 0.266824 0.26526 0.26367 0.26222 0.260616 0.258942 0.257137 0.255342 0.253522 0.25177 0.250252 0.248547 0.246774 0.24514 0.243892 0.241977 0.240509 0.238913 0.237327 0.235727 0.233642 0.232146 0.230785 0.22906 0.227369 0.22563 0.224057 0.222485 0.220618 0.218979 0.217476 0.215954 0.214165 0.212597 0.210678 0.208833 0.207071 0.205261 0.203469 0.201629 0.199763 0.197824 0.195759 0.19341 0.191578 0.189825 0.187941 0.185979 0.183983 0.181809 0.179577 0.177292 0.175413 0.172921 0.170578 0.168458 0.16615 0.163697 0.161163 0.15849 0.15582 0.152692 0.149731 0.146484 0.143272 0.140248 0.136514 0.133587 0.130362 0.127174 0.123536 0.120009 0.117004 0.1138 0.110336 0.107101 0.103569 0.100014 0.09614 0.0920293 0.0884474 0.0844831 0.0808939 0.0767624 0.0728144 0.0689674 0.0653847 0.0618282 0.058247 0.0547871 0.0508725 0.0471588 0.0436727 0.0399746 0.0365882 0.0336604 0.030665 0.02742 0.024283 0.0213236 0.0185372 0.0156043 0.0132866 0.0108166 0.00880298 0.00609057 0.00452288 ];
FPR_CHM = [1 0.962908 0.899653 0.847064 0.797567 0.7527 0.713078 0.676081 0.641502 0.609759 0.581637 0.555977 0.532264 0.510437 0.490611 0.471867 0.453944 0.436639 0.421257 0.406829 0.393529 0.38148 0.370275 0.359495 0.349565 0.339874 0.330888 0.32209 0.313878 0.305786 0.298341 0.291352 0.284709 0.278306 0.272238 0.266057 0.2603 0.254555 0.249078 0.243729 0.238611 0.233808 0.229067 0.224552 0.22012 0.215894 0.2119 0.207971 0.204161 0.20054 0.197033 0.193556 0.19013 0.186758 0.18353 0.180392 0.177302 0.174404 0.171605 0.168905 0.166329 0.163708 0.161168 0.158762 0.156347 0.154126 0.151841 0.149623 0.147477 0.145402 0.143292 0.141297 0.139319 0.137376 0.13557 0.133734 0.131869 0.130098 0.128294 0.126703 0.125119 0.123586 0.122002 0.120493 0.119024 0.117561 0.116085 0.114726 0.113368 0.112043 0.110761 0.109524 0.10827 0.107006 0.105829 0.104682 0.103485 0.102397 0.101313 0.100295 0.0993037 0.0982861 0.0973408 0.0964542 0.0955303 0.0946717 0.093801 0.0929578 0.0921233 0.0912818 0.0904047 0.0895319 0.0887382 0.087948 0.0871781 0.0863991 0.0856096 0.0848972 0.0841704 0.0834686 0.0826887 0.0819444 0.0812426 0.0805614 0.0798992 0.079231 0.0785587 0.0778526 0.0772053 0.0765441 0.0759164 0.0752883 0.0746733 0.0740813 0.0735349 0.0729754 0.0724692 0.0719448 0.0714369 0.0709213 0.0703975 0.0699091 0.0694099 0.0689199 0.0684547 0.0679888 0.067528 0.0670838 0.0666188 0.0661996 0.0657513 0.0652996 0.0648579 0.0643909 0.063965 0.0635016 0.0630368 0.0625733 0.0620819 0.0615736 0.0610665 0.0605959 0.0601099 0.0596036 0.0591442 0.0586728 0.0581956 0.0577399 0.0572648 0.0567863 0.0563113 0.0558369 0.0553282 0.0548191 0.0543562 0.0538677 0.0533865 0.0528619 0.0523495 0.0518255 0.0513086 0.0507705 0.0501763 0.0496406 0.0490905 0.0485098 0.0479643 0.0474233 0.0468756 0.0462806 0.0456904 0.0450413 0.0444317 0.0438133 0.0431755 0.0425077 0.0418275 0.0411411 0.0404136 0.0396993 0.0390396 0.0383161 0.0376364 0.0369158 0.0361666 0.0354324 0.0346745 0.0339074 0.0331198 0.0322711 0.0312581 0.0304286 0.029597 0.0287575 0.0278771 0.0269778 0.026136 0.0252799 0.0244419 0.0236428 0.0227614 0.0218856 0.0210149 0.0201856 0.0193463 0.0185075 0.0176851 0.0168942 0.0161082 0.01529 0.0145837 0.0138599 0.0130788 0.0123756 0.0116123 0.0108749 0.0101874 0.00949207 0.00883308 0.00814093 0.00750014 0.00681894 0.0062075 0.0055703 0.00496324 0.00440435 0.00381952 0.00331584 0.00281696 0.00235623 0.00192906 0.00152752 0.00115935 0.000832659 0.000559792 0.00037835 ];
plot(Recall_CHM, Precision_CHM, ':k', 'linewidth', 2);
Recall_GC = [1 0.946669 0.90823 0.882247 0.860254 0.841737 0.822648 0.807169 0.792555 0.778909 0.767743 0.758037 0.748605 0.739241 0.730945 0.723693 0.716198 0.708557 0.701692 0.694019 0.686728 0.679541 0.674325 0.668247 0.663169 0.658105 0.653404 0.648028 0.643205 0.638404 0.633668 0.629465 0.625217 0.621221 0.614798 0.610584 0.606425 0.602013 0.598312 0.59491 0.591458 0.588334 0.585467 0.582446 0.579563 0.576728 0.573555 0.570448 0.567529 0.564609 0.561596 0.558861 0.555824 0.552865 0.549844 0.547254 0.543252 0.540554 0.537606 0.534739 0.531562 0.528329 0.525667 0.522723 0.519867 0.517399 0.514648 0.511394 0.508619 0.505873 0.503038 0.500752 0.498684 0.495868 0.493406 0.490793 0.488336 0.486258 0.484149 0.48182 0.478559 0.475942 0.473679 0.471009 0.468849 0.466446 0.463594 0.461108 0.458813 0.456288 0.45392 0.451373 0.449314 0.447113 0.44489 0.442856 0.440846 0.438662 0.436441 0.434531 0.432588 0.430444 0.428493 0.426583 0.424108 0.422249 0.420215 0.418525 0.416679 0.41431 0.412376 0.41013 0.408241 0.406257 0.404263 0.402497 0.400765 0.39882 0.397076 0.395158 0.393435 0.391659 0.390039 0.388082 0.386233 0.38456 0.382704 0.380947 0.379234 0.377298 0.375245 0.373474 0.371534 0.369185 0.367555 0.365676 0.364127 0.362559 0.360987 0.359302 0.357488 0.355587 0.353772 0.351647 0.350038 0.34839 0.346597 0.344966 0.343266 0.341199 0.339679 0.337926 0.336172 0.33452 0.333025 0.331323 0.329711 0.328184 0.326653 0.325065 0.323413 0.321504 0.319173 0.316982 0.315407 0.313644 0.312114 0.31048 0.307701 0.306124 0.304167 0.301763 0.299673 0.297841 0.296068 0.294397 0.292636 0.290334 0.288511 0.286363 0.284763 0.28299 0.281415 0.279729 0.278039 0.276522 0.275002 0.273554 0.271933 0.270265 0.267942 0.266301 0.264255 0.261927 0.259646 0.257949 0.255832 0.253974 0.252219 0.249853 0.247971 0.245135 0.243295 0.241594 0.239745 0.237965 0.236426 0.23478 0.23298 0.231023 0.229156 0.227356 0.225587 0.22396 0.221951 0.220241 0.218011 0.216029 0.214076 0.211623 0.209605 0.207396 0.20451 0.202397 0.19984 0.197516 0.195152 0.19301 0.190136 0.187842 0.185569 0.182699 0.180008 0.177108 0.174702 0.172193 0.169936 0.165814 0.163004 0.160117 0.15762 0.154086 0.151011 0.147864 0.143863 0.140779 0.136283 0.13187 0.127104 0.121573 0.115815 0.109545 0.103209 0.0938471 0.0814171 0.0653638 ];
Precision_GC = [0.167637 0.202103 0.215998 0.228315 0.237242 0.245849 0.253397 0.259252 0.264218 0.268511 0.273539 0.277761 0.281218 0.28495 0.287669 0.291396 0.293701 0.296405 0.298581 0.301054 0.302763 0.304309 0.306678 0.308003 0.3096 0.311578 0.312918 0.314102 0.316025 0.317563 0.31904 0.320006 0.321662 0.322784 0.323363 0.324398 0.326302 0.328272 0.329249 0.330213 0.331547 0.33271 0.333644 0.334437 0.33541 0.336405 0.336779 0.337424 0.338405 0.339096 0.340058 0.340686 0.341409 0.34203 0.342657 0.343448 0.343975 0.344586 0.345584 0.346191 0.3471 0.347244 0.347899 0.348281 0.348794 0.349836 0.350279 0.350909 0.351488 0.352333 0.35293 0.354347 0.354997 0.355546 0.356031 0.356914 0.357682 0.358224 0.358749 0.359205 0.359558 0.360017 0.36062 0.361012 0.361529 0.362592 0.363384 0.364004 0.36459 0.36511 0.366151 0.366619 0.367063 0.367671 0.36821 0.3687 0.369213 0.370063 0.370468 0.370863 0.371699 0.372175 0.372725 0.373204 0.373514 0.37386 0.374498 0.374928 0.375217 0.375516 0.375906 0.376213 0.376904 0.377261 0.377735 0.378676 0.379043 0.379495 0.380199 0.380363 0.380771 0.38151 0.38193 0.382627 0.383048 0.383316 0.383519 0.383965 0.38425 0.384767 0.385054 0.385887 0.385954 0.386279 0.386578 0.387058 0.387799 0.388117 0.388371 0.388676 0.388912 0.390001 0.390212 0.390534 0.390966 0.391301 0.391799 0.392102 0.393064 0.393253 0.393625 0.394003 0.394499 0.394948 0.395222 0.395469 0.395716 0.396065 0.396345 0.396587 0.396908 0.397154 0.397386 0.398067 0.398622 0.398729 0.399348 0.399565 0.399357 0.399621 0.399846 0.400449 0.400789 0.401007 0.401317 0.401501 0.401862 0.402219 0.402228 0.402366 0.402522 0.402602 0.402769 0.402955 0.403172 0.403514 0.404082 0.405164 0.405392 0.405898 0.406287 0.406485 0.406462 0.407372 0.407622 0.407754 0.407879 0.407979 0.408226 0.408486 0.408692 0.408414 0.408793 0.409265 0.409361 0.40992 0.410388 0.410795 0.411589 0.412323 0.412827 0.413244 0.413895 0.41442 0.41474 0.414965 0.415701 0.415945 0.416284 0.416479 0.416899 0.416874 0.417147 0.417202 0.417587 0.41783 0.418368 0.418435 0.419229 0.419593 0.419871 0.420756 0.42174 0.421991 0.422599 0.422833 0.423938 0.42301 0.423122 0.423983 0.426098 0.426109 0.427552 0.428276 0.428581 0.430096 0.431389 0.432617 0.433278 0.433229 0.433229 0.433368 0.432941 0.433634 0.434702 0.43662 ];
TPR_GC = [1 0.946669 0.90823 0.882247 0.860254 0.841737 0.822648 0.807169 0.792555 0.778909 0.767743 0.758037 0.748605 0.739241 0.730945 0.723693 0.716198 0.708557 0.701692 0.694019 0.686728 0.679541 0.674325 0.668247 0.663169 0.658105 0.653404 0.648028 0.643205 0.638404 0.633668 0.629465 0.625217 0.621221 0.614798 0.610584 0.606425 0.602013 0.598312 0.59491 0.591458 0.588334 0.585467 0.582446 0.579563 0.576728 0.573555 0.570448 0.567529 0.564609 0.561596 0.558861 0.555824 0.552865 0.549844 0.547254 0.543252 0.540554 0.537606 0.534739 0.531562 0.528329 0.525667 0.522723 0.519867 0.517399 0.514648 0.511394 0.508619 0.505873 0.503038 0.500752 0.498684 0.495868 0.493406 0.490793 0.488336 0.486258 0.484149 0.48182 0.478559 0.475942 0.473679 0.471009 0.468849 0.466446 0.463594 0.461108 0.458813 0.456288 0.45392 0.451373 0.449314 0.447113 0.44489 0.442856 0.440846 0.438662 0.436441 0.434531 0.432588 0.430444 0.428493 0.426583 0.424108 0.422249 0.420215 0.418525 0.416679 0.41431 0.412376 0.41013 0.408241 0.406257 0.404263 0.402497 0.400765 0.39882 0.397076 0.395158 0.393435 0.391659 0.390039 0.388082 0.386233 0.38456 0.382704 0.380947 0.379234 0.377298 0.375245 0.373474 0.371534 0.369185 0.367555 0.365676 0.364127 0.362559 0.360987 0.359302 0.357488 0.355587 0.353772 0.351647 0.350038 0.34839 0.346597 0.344966 0.343266 0.341199 0.339679 0.337926 0.336172 0.33452 0.333025 0.331323 0.329711 0.328184 0.326653 0.325065 0.323413 0.321504 0.319173 0.316982 0.315407 0.313644 0.312114 0.31048 0.307701 0.306124 0.304167 0.301763 0.299673 0.297841 0.296068 0.294397 0.292636 0.290334 0.288511 0.286363 0.284763 0.28299 0.281415 0.279729 0.278039 0.276522 0.275002 0.273554 0.271933 0.270265 0.267942 0.266301 0.264255 0.261927 0.259646 0.257949 0.255832 0.253974 0.252219 0.249853 0.247971 0.245135 0.243295 0.241594 0.239745 0.237965 0.236426 0.23478 0.23298 0.231023 0.229156 0.227356 0.225587 0.22396 0.221951 0.220241 0.218011 0.216029 0.214076 0.211623 0.209605 0.207396 0.20451 0.202397 0.19984 0.197516 0.195152 0.19301 0.190136 0.187842 0.185569 0.182699 0.180008 0.177108 0.174702 0.172193 0.169936 0.165814 0.163004 0.160117 0.15762 0.154086 0.151011 0.147864 0.143863 0.140779 0.136283 0.13187 0.127104 0.121573 0.115815 0.109545 0.103209 0.0938471 0.0814171 0.0653638 ];
FPR_GC = [1 0.804192 0.717027 0.662439 0.620936 0.587571 0.560735 0.538443 0.517925 0.500136 0.483588 0.470121 0.458155 0.445421 0.434561 0.424507 0.415508 0.406355 0.398138 0.389485 0.381889 0.37468 0.368434 0.362372 0.356483 0.350666 0.346201 0.341737 0.337192 0.332716 0.328339 0.324111 0.320348 0.316997 0.31335 0.309581 0.305747 0.301614 0.298344 0.295449 0.292272 0.289239 0.286469 0.284025 0.281354 0.278828 0.276392 0.273934 0.271484 0.269113 0.266504 0.2645 0.262262 0.260196 0.25815 0.255832 0.253438 0.251457 0.249275 0.247273 0.244889 0.243171 0.241374 0.239654 0.237625 0.236012 0.234195 0.232134 0.23032 0.228131 0.226529 0.224588 0.222744 0.221061 0.219411 0.217685 0.215771 0.214223 0.212714 0.211286 0.209865 0.208298 0.2065 0.205168 0.203782 0.20235 0.200818 0.199191 0.197842 0.196371 0.194818 0.193604 0.192357 0.190302 0.188898 0.187658 0.186347 0.185026 0.183807 0.182717 0.18141 0.180237 0.179067 0.177953 0.176658 0.175477 0.174425 0.173052 0.172058 0.170905 0.169767 0.168769 0.167645 0.166566 0.165571 0.164394 0.163365 0.162035 0.160758 0.159861 0.158798 0.157746 0.156766 0.155749 0.154835 0.153892 0.153042 0.15216 0.151341 0.150419 0.149469 0.148638 0.147783 0.146562 0.145665 0.144679 0.143566 0.142719 0.141922 0.141005 0.13989 0.138596 0.137391 0.136286 0.135466 0.134711 0.133493 0.132725 0.131853 0.130796 0.130004 0.129157 0.128347 0.126921 0.126214 0.125313 0.124582 0.123817 0.1231 0.12233 0.121417 0.120664 0.119848 0.118485 0.11756 0.116754 0.115912 0.114916 0.113561 0.112782 0.111992 0.11095 0.110047 0.109207 0.108427 0.107673 0.106765 0.105874 0.105204 0.104475 0.103726 0.102959 0.102214 0.101467 0.100672 0.0999124 0.0989269 0.0979238 0.0971662 0.0962065 0.0950164 0.0943047 0.0933503 0.09185 0.090898 0.0900254 0.0889015 0.0881238 0.0872571 0.0864311 0.0856106 0.0845621 0.0836332 0.0828222 0.0820967 0.0810988 0.0802113 0.0794215 0.0785726 0.0778126 0.077015 0.0761635 0.0753854 0.0744933 0.0736629 0.0728036 0.0719993 0.0710045 0.0699538 0.0690264 0.0681037 0.0671868 0.0661289 0.0653086 0.0644275 0.0635442 0.0623466 0.0614501 0.0602442 0.059329 0.0581475 0.0568683 0.0558066 0.0548778 0.0537614 0.0526018 0.0514278 0.0501757 0.0488659 0.0472407 0.046085 0.0448464 0.0434509 0.0422183 0.0408221 0.0395884 0.0380995 0.0363287 0.0347625 0.0328153 0.0309188 0.0289376 0.0266764 0.0233883 0.0190025 0.0138202 ];
plot(Recall_GC, Precision_GC, ':b', 'linewidth', 2);
Recall_LBI = [1 0.996824 0.992936 0.990087 0.987512 0.98449 0.981834 0.978942 0.976513 0.973948 0.970737 0.967703 0.964838 0.961754 0.959207 0.955618 0.952095 0.948979 0.945571 0.942151 0.938333 0.934866 0.930835 0.927073 0.922829 0.918439 0.914508 0.911042 0.907142 0.90313 0.899297 0.895729 0.891099 0.885329 0.880615 0.87604 0.87127 0.867227 0.863098 0.85854 0.853965 0.849142 0.84485 0.840427 0.836118 0.831815 0.827351 0.822747 0.817504 0.81303 0.808176 0.803819 0.798895 0.794525 0.789245 0.784331 0.778908 0.774413 0.768595 0.763348 0.758669 0.754231 0.749287 0.744331 0.739078 0.733904 0.728808 0.723253 0.718178 0.712884 0.708603 0.703443 0.698836 0.694221 0.688708 0.683495 0.678764 0.674047 0.669027 0.664542 0.659276 0.654262 0.649252 0.644449 0.639693 0.63499 0.629702 0.624903 0.619882 0.614571 0.608934 0.603778 0.598836 0.593995 0.589567 0.584423 0.580149 0.575904 0.571459 0.567176 0.562428 0.557167 0.552121 0.547855 0.542817 0.538412 0.53398 0.529205 0.523661 0.519377 0.515005 0.510536 0.506119 0.500656 0.49618 0.49129 0.486284 0.481502 0.476552 0.472135 0.467468 0.46282 0.458106 0.453805 0.449378 0.444378 0.440039 0.434422 0.429794 0.424949 0.420758 0.415758 0.411527 0.406028 0.401593 0.396959 0.391757 0.387237 0.382744 0.377733 0.3733 0.368641 0.364537 0.360554 0.355958 0.351391 0.347404 0.343276 0.338551 0.334211 0.330336 0.326106 0.322507 0.318464 0.314089 0.309833 0.305942 0.301741 0.297539 0.293286 0.289571 0.285564 0.282222 0.278221 0.274763 0.271192 0.267444 0.26327 0.259491 0.255423 0.251725 0.248409 0.244753 0.240941 0.237104 0.233615 0.229864 0.226119 0.222361 0.218718 0.215074 0.210597 0.207215 0.203479 0.199633 0.196504 0.193018 0.189954 0.186607 0.183151 0.179804 0.176493 0.172581 0.16957 0.165958 0.162597 0.159865 0.156784 0.153558 0.15037 0.146923 0.144059 0.140529 0.137475 0.13353 0.130347 0.126637 0.123536 0.120682 0.117905 0.114843 0.111936 0.109356 0.10608 0.103031 0.100262 0.0973849 0.0941223 0.0911893 0.0885296 0.0862365 0.0839362 0.0804187 0.0775329 0.0751419 0.0727619 0.0698643 0.0671083 0.0645455 0.0616135 0.0586248 0.0556564 0.0533786 0.051269 0.0492221 0.0465727 0.0442913 0.0418888 0.037893 0.035191 0.0328166 0.0305016 0.0279321 0.0250016 0.0229234 0.0204095 0.018693 0.0173659 0.0153802 0.0126491 0.0110142 0.00946587 0.00696545 0.00528319 0.00375062 0.00256004 ];
Precision_LBI = [0.167637 0.172522 0.178399 0.182303 0.185988 0.189368 0.192667 0.195813 0.199027 0.202109 0.204768 0.207469 0.210098 0.212446 0.214942 0.217459 0.220177 0.222588 0.225128 0.227253 0.229343 0.231613 0.234179 0.236357 0.238278 0.240312 0.242143 0.244306 0.245996 0.248025 0.250199 0.252147 0.25396 0.255421 0.256996 0.258578 0.260601 0.262179 0.263762 0.265343 0.267157 0.268891 0.270394 0.271719 0.273072 0.274292 0.275478 0.276781 0.27837 0.279822 0.281082 0.282223 0.283582 0.285112 0.286159 0.287389 0.288623 0.290089 0.290924 0.292078 0.29316 0.294295 0.29536 0.296234 0.297395 0.298242 0.299197 0.300203 0.301122 0.302118 0.30338 0.304576 0.305667 0.306725 0.307753 0.308881 0.310029 0.310903 0.312109 0.313188 0.314354 0.315425 0.31647 0.317539 0.318356 0.319199 0.320143 0.321395 0.322102 0.323333 0.324179 0.325324 0.326158 0.326941 0.328016 0.328574 0.329397 0.330273 0.330987 0.331981 0.332658 0.333278 0.33396 0.334976 0.335532 0.336397 0.337506 0.338472 0.339464 0.340482 0.341286 0.342253 0.343264 0.343967 0.344764 0.345434 0.34614 0.34685 0.347649 0.348444 0.349296 0.35014 0.350845 0.35155 0.352515 0.353056 0.353928 0.354901 0.355645 0.356481 0.35754 0.358329 0.359257 0.360289 0.360909 0.362078 0.36255 0.363611 0.364459 0.365038 0.365788 0.366414 0.367346 0.368023 0.368852 0.36924 0.370245 0.370864 0.371671 0.372719 0.373902 0.374398 0.375548 0.376231 0.37649 0.377244 0.377961 0.378395 0.378934 0.379697 0.38047 0.381338 0.382042 0.382459 0.383354 0.384185 0.384183 0.384778 0.38557 0.386058 0.386977 0.388419 0.389005 0.390504 0.391314 0.392401 0.392693 0.392883 0.393203 0.393885 0.394115 0.394402 0.395515 0.396102 0.396367 0.397027 0.397828 0.398315 0.398809 0.399507 0.399114 0.399692 0.400841 0.401046 0.402067 0.402713 0.403371 0.403344 0.403885 0.40506 0.405667 0.40593 0.406271 0.406579 0.40669 0.407909 0.40869 0.408765 0.409378 0.409575 0.409588 0.410014 0.410558 0.409906 0.40977 0.410204 0.410112 0.411257 0.411807 0.411846 0.413371 0.413626 0.414386 0.415236 0.415455 0.415756 0.415904 0.416688 0.417091 0.415712 0.4144 0.413288 0.414444 0.414671 0.415211 0.415099 0.416096 0.417049 0.415221 0.414701 0.415845 0.413488 0.412393 0.412658 0.411694 0.413269 0.413949 0.416593 0.417804 0.414879 0.416166 0.420457 0.420671 0.423159 0.424107 0.424988 ];
TPR_LBI = [1 0.996824 0.992936 0.990087 0.987512 0.98449 0.981834 0.978942 0.976513 0.973948 0.970737 0.967703 0.964838 0.961754 0.959207 0.955618 0.952095 0.948979 0.945571 0.942151 0.938333 0.934866 0.930835 0.927073 0.922829 0.918439 0.914508 0.911042 0.907142 0.90313 0.899297 0.895729 0.891099 0.885329 0.880615 0.87604 0.87127 0.867227 0.863098 0.85854 0.853965 0.849142 0.84485 0.840427 0.836118 0.831815 0.827351 0.822747 0.817504 0.81303 0.808176 0.803819 0.798895 0.794525 0.789245 0.784331 0.778908 0.774413 0.768595 0.763348 0.758669 0.754231 0.749287 0.744331 0.739078 0.733904 0.728808 0.723253 0.718178 0.712884 0.708603 0.703443 0.698836 0.694221 0.688708 0.683495 0.678764 0.674047 0.669027 0.664542 0.659276 0.654262 0.649252 0.644449 0.639693 0.63499 0.629702 0.624903 0.619882 0.614571 0.608934 0.603778 0.598836 0.593995 0.589567 0.584423 0.580149 0.575904 0.571459 0.567176 0.562428 0.557167 0.552121 0.547855 0.542817 0.538412 0.53398 0.529205 0.523661 0.519377 0.515005 0.510536 0.506119 0.500656 0.49618 0.49129 0.486284 0.481502 0.476552 0.472135 0.467468 0.46282 0.458106 0.453805 0.449378 0.444378 0.440039 0.434422 0.429794 0.424949 0.420758 0.415758 0.411527 0.406028 0.401593 0.396959 0.391757 0.387237 0.382744 0.377733 0.3733 0.368641 0.364537 0.360554 0.355958 0.351391 0.347404 0.343276 0.338551 0.334211 0.330336 0.326106 0.322507 0.318464 0.314089 0.309833 0.305942 0.301741 0.297539 0.293286 0.289571 0.285564 0.282222 0.278221 0.274763 0.271192 0.267444 0.26327 0.259491 0.255423 0.251725 0.248409 0.244753 0.240941 0.237104 0.233615 0.229864 0.226119 0.222361 0.218718 0.215074 0.210597 0.207215 0.203479 0.199633 0.196504 0.193018 0.189954 0.186607 0.183151 0.179804 0.176493 0.172581 0.16957 0.165958 0.162597 0.159865 0.156784 0.153558 0.15037 0.146923 0.144059 0.140529 0.137475 0.13353 0.130347 0.126637 0.123536 0.120682 0.117905 0.114843 0.111936 0.109356 0.10608 0.103031 0.100262 0.0973849 0.0941223 0.0911893 0.0885296 0.0862365 0.0839362 0.0804187 0.0775329 0.0751419 0.0727619 0.0698643 0.0671083 0.0645455 0.0616135 0.0586248 0.0556564 0.0533786 0.051269 0.0492221 0.0465727 0.0442913 0.0418888 0.037893 0.035191 0.0328166 0.0305016 0.0279321 0.0250016 0.0229234 0.0204095 0.018693 0.0173659 0.0153802 0.0126491 0.0110142 0.00946587 0.00696545 0.00528319 0.00375062 0.00256004 ];
FPR_LBI = [1 0.958158 0.911232 0.88171 0.856287 0.833385 0.812584 0.79258 0.772826 0.754482 0.738111 0.722227 0.706993 0.692941 0.679161 0.665453 0.651637 0.639125 0.626468 0.614017 0.60275 0.591376 0.579921 0.568725 0.558807 0.54893 0.539506 0.529593 0.520801 0.512034 0.503195 0.495132 0.487226 0.479512 0.471574 0.46397 0.456157 0.448924 0.442201 0.43519 0.428135 0.421177 0.414652 0.408441 0.402622 0.396764 0.391132 0.385103 0.378907 0.373314 0.368033 0.362903 0.357768 0.352486 0.347416 0.342054 0.337016 0.332173 0.327377 0.322426 0.317716 0.313027 0.308516 0.304171 0.299861 0.295453 0.291043 0.286902 0.282772 0.278754 0.274695 0.270667 0.266724 0.26282 0.259105 0.255078 0.251333 0.247708 0.2438 0.240194 0.236556 0.232903 0.229391 0.225969 0.222609 0.219494 0.215955 0.212421 0.209418 0.206144 0.203021 0.199903 0.196897 0.193957 0.191061 0.188129 0.185288 0.182484 0.179736 0.17697 0.174301 0.171738 0.169116 0.166443 0.163837 0.161215 0.158632 0.15621 0.153658 0.151224 0.148836 0.146512 0.144116 0.141821 0.139613 0.137355 0.135154 0.132909 0.130689 0.128559 0.126417 0.124307 0.122189 0.120156 0.118111 0.116085 0.114014 0.111909 0.109843 0.107866 0.105807 0.103855 0.101944 0.100032 0.0982556 0.096365 0.0945297 0.0926858 0.0909417 0.0892779 0.0875595 0.0858807 0.0841558 0.0825275 0.0807937 0.0793034 0.077766 0.0762722 0.0746828 0.0731016 0.0716891 0.0702521 0.0687602 0.0674168 0.0661441 0.0646238 0.0633674 0.0621055 0.0608694 0.0596025 0.0583934 0.0570396 0.0558818 0.0547822 0.0536127 0.052454 0.0513638 0.0502518 0.0490926 0.0480023 0.0469936 0.045896 0.0448729 0.0438299 0.0427884 0.0418512 0.040852 0.0398812 0.0389631 0.0379915 0.0371137 0.0362078 0.0353417 0.0344513 0.0336445 0.0328264 0.0319538 0.0311018 0.0302835 0.0295309 0.0287681 0.027934 0.0272038 0.0264547 0.0256292 0.0248441 0.0241741 0.0235483 0.0228776 0.0222133 0.0215474 0.0208931 0.020253 0.0196575 0.0190701 0.0184543 0.017868 0.0172564 0.0166573 0.0161203 0.015538 0.0150013 0.0145126 0.014049 0.0135534 0.0130645 0.0125841 0.0121091 0.0116172 0.0111269 0.0106772 0.0102556 0.00975028 0.0093044 0.00885818 0.00844953 0.00804526 0.00761215 0.00725067 0.00680273 0.00639523 0.00603018 0.00562741 0.00526096 0.00486893 0.00453194 0.00417821 0.00386152 0.00354282 0.00321926 0.00290727 0.00262684 0.00236052 0.00211258 0.00188093 0.00166224 0.00144121 0.00123705 0.00104186 0.000881795 0.000725471 0.000586759 0.000465282 0.000362887 0.000254447 0.000171715 ];
plot(Recall_LBI, Precision_LBI, ':g', 'linewidth', 2);
Recall_PCA = [1 0.875726 0.823395 0.792456 0.76912 0.749971 0.733598 0.718981 0.705812 0.693668 0.682364 0.671655 0.661407 0.651609 0.642303 0.633474 0.625066 0.617094 0.609388 0.601978 0.594873 0.588006 0.581336 0.574934 0.568725 0.562593 0.556529 0.550573 0.544712 0.538922 0.533256 0.527692 0.522225 0.516812 0.511522 0.506339 0.501277 0.496264 0.491373 0.486553 0.481847 0.477166 0.47253 0.467974 0.463484 0.459036 0.45465 0.450357 0.446109 0.4419 0.437787 0.433679 0.429593 0.425509 0.421424 0.417437 0.413496 0.409595 0.405732 0.401938 0.398186 0.39451 0.390799 0.387194 0.38361 0.380059 0.376536 0.373052 0.369593 0.366176 0.362764 0.359406 0.356038 0.352694 0.34939 0.346129 0.342905 0.33971 0.336589 0.333487 0.330436 0.327343 0.324318 0.321265 0.318268 0.315316 0.312376 0.30947 0.306573 0.303728 0.300916 0.298127 0.295357 0.292575 0.289829 0.287111 0.284385 0.281658 0.278958 0.276298 0.273652 0.270997 0.268373 0.265758 0.263081 0.260477 0.257845 0.255265 0.252759 0.250279 0.247809 0.245347 0.242891 0.240448 0.238036 0.235634 0.233252 0.230865 0.228503 0.226118 0.223769 0.221415 0.219067 0.216783 0.214535 0.21232 0.210109 0.207925 0.205772 0.203633 0.201519 0.1994 0.197284 0.195205 0.193103 0.191028 0.188969 0.18693 0.184875 0.182839 0.180819 0.178815 0.176836 0.174885 0.172938 0.171039 0.169152 0.167286 0.165431 0.163618 0.161823 0.160056 0.158324 0.156582 0.154887 0.153208 0.151548 0.149893 0.148246 0.146622 0.14501 0.143412 0.141791 0.14019 0.138588 0.137043 0.135471 0.133929 0.132381 0.130841 0.129342 0.127846 0.126366 0.124898 0.123426 0.121973 0.120518 0.119076 0.117627 0.116185 0.114757 0.113345 0.111935 0.110533 0.109135 0.107772 0.106408 0.10506 0.10373 0.102401 0.101097 0.0997782 0.0985109 0.0972459 0.0959595 0.0946682 0.0933782 0.0920739 0.0908077 0.0895342 0.0882744 0.0870832 0.0858873 0.0847319 0.0835724 0.0824468 0.0813281 0.0802187 0.0791051 0.0780204 0.0769467 0.0758733 0.0748068 0.0737225 0.0726464 0.0715699 0.0705009 0.0694366 0.0683744 0.0673208 0.06626 0.0652483 0.0642479 0.0632287 0.0622205 0.0612107 0.0602132 0.0592457 0.0582909 0.0573438 0.0563886 0.0554602 0.0545537 0.0536372 0.0527418 0.0518454 0.0509502 0.0500766 0.0491983 0.0483411 0.0474727 0.0466011 0.0457647 0.0449311 0.0441107 0.0433087 0.0425195 0.0417677 0.0409756 0.0402088 0.0394588 0.0387054 0.0379915 0.0372759 0.0365537 0.0358301 ];
Precision_PCA = [0.167637 0.265189 0.291044 0.30536 0.315612 0.323858 0.330805 0.3368 0.342203 0.347066 0.351465 0.35547 0.359182 0.362691 0.36598 0.369073 0.372004 0.374813 0.377502 0.380073 0.382573 0.384943 0.387241 0.389463 0.391593 0.393626 0.395581 0.397494 0.399355 0.401164 0.402889 0.404551 0.406149 0.407701 0.409207 0.410694 0.412175 0.413638 0.415065 0.416415 0.417752 0.419084 0.420385 0.421672 0.422944 0.424163 0.425351 0.426514 0.427635 0.428752 0.429857 0.430953 0.432017 0.433055 0.434061 0.435074 0.436064 0.437019 0.437969 0.438905 0.439845 0.440762 0.441651 0.442528 0.443386 0.444225 0.445046 0.445873 0.446683 0.447477 0.448268 0.449034 0.44976 0.45051 0.451235 0.451936 0.452647 0.45334 0.454002 0.454657 0.455316 0.455949 0.456588 0.457206 0.45782 0.458411 0.459008 0.459596 0.460166 0.460734 0.461296 0.461847 0.462378 0.462854 0.463369 0.463821 0.464293 0.464741 0.465187 0.465641 0.466077 0.466512 0.466929 0.467349 0.467736 0.46813 0.468518 0.468911 0.469291 0.469676 0.470085 0.470467 0.47084 0.471195 0.471572 0.471925 0.472279 0.472633 0.472993 0.473354 0.473723 0.474066 0.474413 0.474771 0.475131 0.475499 0.47585 0.476193 0.47653 0.476842 0.477146 0.47743 0.477726 0.478015 0.478255 0.478516 0.478777 0.479039 0.479297 0.47952 0.479746 0.479966 0.48021 0.480432 0.480636 0.480847 0.481054 0.481259 0.481456 0.481646 0.481858 0.482068 0.482286 0.482519 0.482757 0.483016 0.483288 0.483554 0.483799 0.484066 0.484299 0.484536 0.484746 0.484978 0.485187 0.485406 0.485609 0.485811 0.486 0.48619 0.48639 0.486566 0.486753 0.486923 0.487088 0.48727 0.487412 0.487567 0.487741 0.487891 0.488061 0.488231 0.48841 0.488552 0.488718 0.488899 0.489083 0.489274 0.489467 0.489661 0.489882 0.490066 0.490272 0.490466 0.490622 0.49081 0.490951 0.491115 0.491251 0.491377 0.491513 0.4917 0.491867 0.492077 0.492297 0.492524 0.492759 0.492955 0.493154 0.493356 0.493554 0.493726 0.49387 0.493991 0.494103 0.494218 0.494348 0.494458 0.494528 0.494618 0.494709 0.494779 0.494863 0.494926 0.494998 0.495047 0.495115 0.495177 0.495274 0.495366 0.495447 0.495507 0.495543 0.495587 0.495636 0.495705 0.495787 0.495806 0.495884 0.49596 0.496004 0.496052 0.496124 0.496185 0.4963 0.496444 0.496553 0.496783 0.496973 0.497134 0.497241 0.497339 0.497423 0.497479 0.49749 0.497485 ];
TPR_PCA = [1 0.875726 0.823395 0.792456 0.76912 0.749971 0.733598 0.718981 0.705812 0.693668 0.682364 0.671655 0.661407 0.651609 0.642303 0.633474 0.625066 0.617094 0.609388 0.601978 0.594873 0.588006 0.581336 0.574934 0.568725 0.562593 0.556529 0.550573 0.544712 0.538922 0.533256 0.527692 0.522225 0.516812 0.511522 0.506339 0.501277 0.496264 0.491373 0.486553 0.481847 0.477166 0.47253 0.467974 0.463484 0.459036 0.45465 0.450357 0.446109 0.4419 0.437787 0.433679 0.429593 0.425509 0.421424 0.417437 0.413496 0.409595 0.405732 0.401938 0.398186 0.39451 0.390799 0.387194 0.38361 0.380059 0.376536 0.373052 0.369593 0.366176 0.362764 0.359406 0.356038 0.352694 0.34939 0.346129 0.342905 0.33971 0.336589 0.333487 0.330436 0.327343 0.324318 0.321265 0.318268 0.315316 0.312376 0.30947 0.306573 0.303728 0.300916 0.298127 0.295357 0.292575 0.289829 0.287111 0.284385 0.281658 0.278958 0.276298 0.273652 0.270997 0.268373 0.265758 0.263081 0.260477 0.257845 0.255265 0.252759 0.250279 0.247809 0.245347 0.242891 0.240448 0.238036 0.235634 0.233252 0.230865 0.228503 0.226118 0.223769 0.221415 0.219067 0.216783 0.214535 0.21232 0.210109 0.207925 0.205772 0.203633 0.201519 0.1994 0.197284 0.195205 0.193103 0.191028 0.188969 0.18693 0.184875 0.182839 0.180819 0.178815 0.176836 0.174885 0.172938 0.171039 0.169152 0.167286 0.165431 0.163618 0.161823 0.160056 0.158324 0.156582 0.154887 0.153208 0.151548 0.149893 0.148246 0.146622 0.14501 0.143412 0.141791 0.14019 0.138588 0.137043 0.135471 0.133929 0.132381 0.130841 0.129342 0.127846 0.126366 0.124898 0.123426 0.121973 0.120518 0.119076 0.117627 0.116185 0.114757 0.113345 0.111935 0.110533 0.109135 0.107772 0.106408 0.10506 0.10373 0.102401 0.101097 0.0997782 0.0985109 0.0972459 0.0959595 0.0946682 0.0933782 0.0920739 0.0908077 0.0895342 0.0882744 0.0870832 0.0858873 0.0847319 0.0835724 0.0824468 0.0813281 0.0802187 0.0791051 0.0780204 0.0769467 0.0758733 0.0748068 0.0737225 0.0726464 0.0715699 0.0705009 0.0694366 0.0683744 0.0673208 0.06626 0.0652483 0.0642479 0.0632287 0.0622205 0.0612107 0.0602132 0.0592457 0.0582909 0.0573438 0.0563886 0.0554602 0.0545537 0.0536372 0.0527418 0.0518454 0.0509502 0.0500766 0.0491983 0.0483411 0.0474727 0.0466011 0.0457647 0.0449311 0.0441107 0.0433087 0.0425195 0.0417677 0.0409756 0.0402088 0.0394588 0.0387054 0.0379915 0.0372759 0.0365537 0.0358301 ];
FPR_PCA = [1 0.444244 0.355855 0.31417 0.286688 0.26616 0.249779 0.236123 0.224451 0.214288 0.20531 0.197285 0.19003 0.183373 0.17726 0.171634 0.166422 0.161558 0.156978 0.152668 0.148587 0.144752 0.141115 0.137657 0.134361 0.131228 0.128235 0.125369 0.122623 0.11998 0.117443 0.115004 0.112651 0.110378 0.108182 0.106059 0.103995 0.102 0.100069 0.0981944 0.0963796 0.0946151 0.092902 0.0912297 0.0895985 0.0880189 0.0864855 0.0849953 0.0835411 0.0821209 0.0807375 0.0793827 0.0780586 0.0767642 0.0755038 0.0742675 0.0730598 0.071876 0.0707225 0.0695899 0.0684761 0.0673857 0.0663236 0.065282 0.0642623 0.0632597 0.0622749 0.0613062 0.0603584 0.0594265 0.0585127 0.0576133 0.056725 0.0558488 0.0549894 0.0541475 0.0533204 0.0525085 0.0517131 0.0509327 0.050164 0.0494147 0.0486747 0.0479477 0.0472327 0.046532 0.0458396 0.0451591 0.0444879 0.0438278 0.0431774 0.0425396 0.0419139 0.0412974 0.0406899 0.0400936 0.0395061 0.0389282 0.0383604 0.037799 0.0372473 0.0367036 0.0361684 0.0356394 0.0351185 0.0346041 0.0340965 0.033596 0.0331012 0.0326109 0.0321226 0.0316428 0.0311711 0.0307075 0.0302494 0.0297957 0.0293483 0.0289048 0.0284656 0.0280343 0.027608 0.0271881 0.0267725 0.0263634 0.0259601 0.0255618 0.0251687 0.0247799 0.0243948 0.0240168 0.0236451 0.0232792 0.0229186 0.022563 0.0222132 0.0218679 0.0215259 0.0211876 0.0208542 0.0205259 0.0202024 0.0198842 0.019569 0.019259 0.0189537 0.0186544 0.0183602 0.0180698 0.0177826 0.0175002 0.017222 0.0169492 0.0166815 0.0164153 0.016154 0.015895 0.0156382 0.015385 0.0151379 0.0148932 0.0146537 0.0144166 0.0141832 0.0139521 0.0137251 0.0135008 0.0132802 0.0130631 0.0128492 0.0126385 0.0124297 0.0122241 0.0120207 0.0118203 0.0116234 0.0114278 0.0112345 0.0110423 0.0108515 0.0106647 0.0104806 0.0102989 0.0101211 0.00994558 0.00977074 0.00959837 0.00942828 0.00926231 0.00909921 0.00893803 0.00877876 0.00862166 0.0084672 0.00831605 0.00816793 0.00802167 0.00787829 0.00773597 0.00759595 0.00745753 0.00732115 0.00718523 0.00705141 0.0069181 0.00678766 0.00665813 0.00653061 0.00640494 0.00628087 0.00615881 0.00603904 0.00592269 0.00580821 0.00569459 0.00558345 0.00547308 0.00536412 0.00525656 0.00515212 0.00504876 0.0049478 0.004848 0.00475031 0.00465319 0.00455756 0.00446309 0.00437072 0.00428043 0.00419201 0.00410482 0.00401989 0.00393557 0.00385243 0.00377074 0.00369149 0.00361322 0.00353534 0.00346024 0.00338616 0.00331311 0.00324183 0.00317153 0.00310196 0.0030342 0.00296719 0.00290136 0.00283778 0.00277518 0.00271355 0.00265401 0.00259579 0.0025392 0.00248309 0.00242857 0.00237506 0.00232219 ];
plot(Recall_PCA, Precision_PCA, ':r', 'linewidth', 2);
Recall_DRFI = [1 0.993944 0.991297 0.988399 0.983847 0.981291 0.977287 0.973799 0.970672 0.966703 0.962873 0.958191 0.954186 0.949883 0.945779 0.94152 0.936335 0.930705 0.925839 0.921303 0.915856 0.911556 0.906379 0.901954 0.895756 0.890328 0.885698 0.881499 0.876326 0.872933 0.867178 0.862659 0.858503 0.854058 0.848432 0.842927 0.838158 0.833017 0.828805 0.823765 0.818659 0.815136 0.809604 0.804923 0.800785 0.795909 0.791909 0.787229 0.782772 0.7787 0.77399 0.769134 0.763505 0.758016 0.753801 0.748844 0.743478 0.739464 0.735139 0.72996 0.725489 0.721103 0.716258 0.712263 0.706818 0.701987 0.697121 0.693318 0.688469 0.684516 0.679659 0.674769 0.670565 0.666678 0.662438 0.6585 0.654836 0.649581 0.645222 0.640503 0.636202 0.632606 0.628116 0.624236 0.619173 0.614677 0.60855 0.604197 0.599914 0.596017 0.592082 0.588128 0.583353 0.578426 0.574763 0.570393 0.566598 0.560874 0.556311 0.552351 0.548119 0.544376 0.540234 0.536551 0.532892 0.528865 0.523623 0.519696 0.514991 0.511146 0.507597 0.503786 0.499162 0.494965 0.489956 0.485751 0.482617 0.478909 0.475014 0.470922 0.466858 0.463447 0.459913 0.455635 0.451693 0.448034 0.444513 0.440843 0.43686 0.433178 0.429451 0.425965 0.422416 0.418669 0.415404 0.411611 0.408563 0.405032 0.400727 0.397201 0.393514 0.389741 0.386265 0.382938 0.379194 0.376254 0.373704 0.368858 0.365612 0.361392 0.357134 0.353709 0.350359 0.346925 0.344178 0.340744 0.337664 0.333638 0.329633 0.325847 0.322173 0.318899 0.315561 0.312635 0.30991 0.304963 0.300498 0.297325 0.294263 0.291286 0.287013 0.283222 0.279415 0.275894 0.272421 0.268488 0.265201 0.261857 0.258071 0.255401 0.252787 0.249744 0.246379 0.243291 0.240022 0.236369 0.23295 0.228884 0.225972 0.223053 0.220328 0.216795 0.213846 0.211009 0.207786 0.20405 0.200749 0.197338 0.194743 0.189966 0.186564 0.182942 0.179718 0.175593 0.172413 0.168908 0.16607 0.162473 0.159079 0.156285 0.152651 0.14951 0.145956 0.142941 0.139855 0.136474 0.132561 0.128694 0.124944 0.121183 0.117814 0.113574 0.11029 0.106067 0.10295 0.100004 0.0960555 0.0927566 0.0895686 0.0863078 0.0827816 0.0799605 0.0770321 0.0734859 0.0701651 0.0657997 0.0626278 0.0599921 0.0569348 0.0545158 0.0519261 0.0492584 0.0467967 0.0435976 0.0410714 0.0387639 0.0353342 0.0323528 0.0293237 0.0261797 0.0237496 0.0213428 0.018342 0.0161732 0.013458 0.0109851 ];
Precision_DRFI = [0.167637 0.184142 0.192603 0.199864 0.205683 0.212311 0.218523 0.224693 0.230442 0.236009 0.241165 0.246123 0.250919 0.255017 0.259459 0.264443 0.269071 0.273689 0.277705 0.281799 0.28601 0.289879 0.293224 0.297061 0.300862 0.30439 0.3081 0.311653 0.315135 0.318681 0.322069 0.324959 0.328115 0.330856 0.333441 0.337193 0.340315 0.342991 0.345827 0.349115 0.351733 0.354678 0.357032 0.359553 0.362059 0.364622 0.367216 0.36942 0.371646 0.373799 0.376193 0.378054 0.379548 0.38149 0.383754 0.385843 0.387748 0.38959 0.391065 0.392878 0.395022 0.396689 0.398819 0.400315 0.401699 0.403284 0.40454 0.40657 0.408182 0.410323 0.411731 0.413429 0.414855 0.416866 0.4189 0.420364 0.421949 0.42338 0.425137 0.426835 0.42819 0.429928 0.431283 0.432774 0.433858 0.435216 0.435908 0.43666 0.437736 0.439003 0.440463 0.441667 0.442515 0.443571 0.444928 0.446338 0.447843 0.449 0.450058 0.451341 0.452498 0.453645 0.454792 0.456101 0.457334 0.458711 0.459965 0.461277 0.462295 0.463553 0.465247 0.466537 0.467773 0.468445 0.469398 0.470451 0.47184 0.472736 0.473479 0.474833 0.475451 0.476409 0.477849 0.478381 0.479509 0.480582 0.481932 0.483414 0.484456 0.485948 0.487479 0.488956 0.49046 0.491374 0.492851 0.493621 0.494941 0.496078 0.497388 0.498967 0.499775 0.501148 0.502339 0.503423 0.503762 0.504404 0.505578 0.506676 0.508057 0.508673 0.509802 0.510609 0.511527 0.512491 0.513848 0.514896 0.515812 0.517144 0.5182 0.519556 0.520587 0.522053 0.523616 0.524337 0.525468 0.526778 0.527248 0.527502 0.529002 0.530386 0.530528 0.531854 0.53347 0.534744 0.535898 0.537108 0.538885 0.5396 0.540808 0.542751 0.543718 0.544788 0.5462 0.547652 0.548432 0.549021 0.550251 0.551057 0.553027 0.553612 0.554416 0.554793 0.556489 0.557181 0.5583 0.560518 0.562474 0.564014 0.564985 0.565308 0.56637 0.566433 0.567167 0.56879 0.569056 0.570493 0.57101 0.572201 0.571687 0.572843 0.573463 0.575942 0.576732 0.577854 0.578891 0.581059 0.580636 0.580861 0.580719 0.581413 0.58123 0.581361 0.581786 0.583168 0.583981 0.582248 0.581995 0.581604 0.583047 0.585795 0.586581 0.587491 0.589181 0.589744 0.588547 0.5904 0.589246 0.590877 0.589368 0.590232 0.590287 0.589685 0.590677 0.590384 0.58724 0.586893 0.586683 0.587811 0.586613 0.586918 0.588447 0.589882 0.589109 0.588896 0.588089 0.584937 ];
TPR_DRFI = [1 0.993944 0.991297 0.988399 0.983847 0.981291 0.977287 0.973799 0.970672 0.966703 0.962873 0.958191 0.954186 0.949883 0.945779 0.94152 0.936335 0.930705 0.925839 0.921303 0.915856 0.911556 0.906379 0.901954 0.895756 0.890328 0.885698 0.881499 0.876326 0.872933 0.867178 0.862659 0.858503 0.854058 0.848432 0.842927 0.838158 0.833017 0.828805 0.823765 0.818659 0.815136 0.809604 0.804923 0.800785 0.795909 0.791909 0.787229 0.782772 0.7787 0.77399 0.769134 0.763505 0.758016 0.753801 0.748844 0.743478 0.739464 0.735139 0.72996 0.725489 0.721103 0.716258 0.712263 0.706818 0.701987 0.697121 0.693318 0.688469 0.684516 0.679659 0.674769 0.670565 0.666678 0.662438 0.6585 0.654836 0.649581 0.645222 0.640503 0.636202 0.632606 0.628116 0.624236 0.619173 0.614677 0.60855 0.604197 0.599914 0.596017 0.592082 0.588128 0.583353 0.578426 0.574763 0.570393 0.566598 0.560874 0.556311 0.552351 0.548119 0.544376 0.540234 0.536551 0.532892 0.528865 0.523623 0.519696 0.514991 0.511146 0.507597 0.503786 0.499162 0.494965 0.489956 0.485751 0.482617 0.478909 0.475014 0.470922 0.466858 0.463447 0.459913 0.455635 0.451693 0.448034 0.444513 0.440843 0.43686 0.433178 0.429451 0.425965 0.422416 0.418669 0.415404 0.411611 0.408563 0.405032 0.400727 0.397201 0.393514 0.389741 0.386265 0.382938 0.379194 0.376254 0.373704 0.368858 0.365612 0.361392 0.357134 0.353709 0.350359 0.346925 0.344178 0.340744 0.337664 0.333638 0.329633 0.325847 0.322173 0.318899 0.315561 0.312635 0.30991 0.304963 0.300498 0.297325 0.294263 0.291286 0.287013 0.283222 0.279415 0.275894 0.272421 0.268488 0.265201 0.261857 0.258071 0.255401 0.252787 0.249744 0.246379 0.243291 0.240022 0.236369 0.23295 0.228884 0.225972 0.223053 0.220328 0.216795 0.213846 0.211009 0.207786 0.20405 0.200749 0.197338 0.194743 0.189966 0.186564 0.182942 0.179718 0.175593 0.172413 0.168908 0.16607 0.162473 0.159079 0.156285 0.152651 0.14951 0.145956 0.142941 0.139855 0.136474 0.132561 0.128694 0.124944 0.121183 0.117814 0.113574 0.11029 0.106067 0.10295 0.100004 0.0960555 0.0927566 0.0895686 0.0863078 0.0827816 0.0799605 0.0770321 0.0734859 0.0701651 0.0657997 0.0626278 0.0599921 0.0569348 0.0545158 0.0519261 0.0492584 0.0467967 0.0435976 0.0410714 0.0387639 0.0353342 0.0323528 0.0293237 0.0261797 0.0237496 0.0213428 0.018342 0.0161732 0.013458 0.0109851 ];
FPR_DRFI = [1 0.909307 0.860782 0.818308 0.781202 0.745204 0.715535 0.685598 0.658617 0.635205 0.611575 0.5906 0.571651 0.553544 0.535716 0.518764 0.502194 0.485821 0.472068 0.457873 0.444094 0.431322 0.41951 0.40864 0.397468 0.386508 0.37653 0.36735 0.35829 0.349524 0.340648 0.333181 0.325493 0.318 0.310357 0.302474 0.295207 0.288219 0.28199 0.275594 0.269307 0.263453 0.257454 0.25179 0.246849 0.241737 0.236746 0.232019 0.227655 0.223587 0.219208 0.215051 0.211314 0.207055 0.203171 0.199276 0.195778 0.191862 0.188705 0.185471 0.18203 0.178659 0.175328 0.172507 0.169617 0.166868 0.164464 0.161516 0.158853 0.155894 0.15338 0.150677 0.148183 0.145568 0.142945 0.140703 0.13869 0.136243 0.133855 0.131574 0.129536 0.127414 0.12559 0.123605 0.121754 0.119795 0.117806 0.116102 0.114372 0.112684 0.111048 0.109438 0.10775 0.106038 0.10451 0.102922 0.101344 0.0996113 0.0978662 0.0962573 0.0946851 0.093312 0.0917797 0.0903582 0.0889445 0.0875421 0.0861204 0.084781 0.0833304 0.0819794 0.0805472 0.0792416 0.0780099 0.0767936 0.0755692 0.074407 0.0731703 0.0720406 0.0708893 0.0697981 0.0686992 0.067671 0.0666624 0.0657053 0.0646637 0.0636854 0.0626551 0.0616147 0.0606319 0.0596307 0.0586801 0.0576992 0.0564718 0.0555435 0.0545806 0.0536971 0.0528449 0.0520215 0.0510788 0.0502947 0.0494476 0.0485499 0.0475509 0.0467166 0.0458961 0.0450922 0.0442241 0.0433917 0.0425081 0.0417546 0.0409938 0.0402775 0.0395661 0.0389594 0.0380812 0.0373668 0.0366981 0.0359818 0.0353455 0.0346563 0.0338486 0.0332573 0.0324134 0.0318388 0.0312033 0.0306223 0.0299933 0.0294783 0.0288317 0.0282459 0.0276914 0.0271516 0.0265264 0.0257719 0.0252835 0.0247072 0.0241927 0.0237139 0.0231056 0.0224959 0.0220491 0.0215469 0.0210475 0.0206204 0.0201556 0.0196529 0.019186 0.0187745 0.0183738 0.0179173 0.0175274 0.0171643 0.0165991 0.0162018 0.0157666 0.0152751 0.0148705 0.0145319 0.0141525 0.0136986 0.0133311 0.0130098 0.0125921 0.0122131 0.0118818 0.011466 0.011087 0.0106737 0.0103871 0.010097 0.00974235 0.00939695 0.00905641 0.00880886 0.00834423 0.00805702 0.00779884 0.00747845 0.00720678 0.00696748 0.0067472 0.00647183 0.00626355 0.00605107 0.00587163 0.00565194 0.00545165 0.00503252 0.00480042 0.00461234 0.00431593 0.00411069 0.00391807 0.00377068 0.00361449 0.00335568 0.00321569 0.00304911 0.00289223 0.00274744 0.00257157 0.00239282 0.00225942 0.00205129 0.00191367 0.0017419 0.00155003 0.00132397 0.00122724 0.00112431 0.000957567 0.000829497 0.000738359 0.000667497 0.000588417 0.000429373 ];
plot(Recall_DRFI, Precision_DRFI, ':c', 'linewidth', 2);
Recall_GMR = [1 0.984813 0.972963 0.960752 0.951975 0.942084 0.932472 0.925305 0.91659 0.910964 0.904642 0.89859 0.893599 0.887946 0.881417 0.875747 0.87053 0.865353 0.860203 0.855188 0.848171 0.84179 0.836853 0.832087 0.825408 0.820043 0.814707 0.809967 0.806241 0.801997 0.796764 0.79154 0.78636 0.781584 0.776283 0.771694 0.768312 0.764625 0.75965 0.756422 0.751144 0.746999 0.743773 0.740159 0.735758 0.732534 0.729397 0.723954 0.719855 0.715433 0.712702 0.709773 0.706517 0.702735 0.700511 0.696754 0.693748 0.690104 0.686676 0.683628 0.680442 0.677775 0.674059 0.669996 0.666049 0.662444 0.658611 0.655383 0.65188 0.649517 0.645774 0.642633 0.638688 0.635227 0.630478 0.626363 0.621762 0.618499 0.614952 0.611004 0.606757 0.604235 0.600961 0.598024 0.595222 0.592916 0.589416 0.586037 0.58248 0.578926 0.57503 0.571155 0.568867 0.565695 0.563561 0.559495 0.556876 0.553815 0.550373 0.547114 0.54425 0.540979 0.538337 0.53513 0.532182 0.529269 0.526926 0.523491 0.520125 0.518079 0.51546 0.513205 0.510595 0.508344 0.505551 0.502728 0.498373 0.49434 0.492016 0.489265 0.486434 0.483302 0.480463 0.477514 0.475485 0.473001 0.470292 0.468496 0.464325 0.461614 0.459087 0.455862 0.451797 0.448957 0.445952 0.442823 0.440401 0.43835 0.435856 0.433241 0.430595 0.428081 0.426074 0.422836 0.419934 0.416723 0.414109 0.411529 0.40773 0.405628 0.403412 0.400948 0.398495 0.395608 0.393498 0.391216 0.388669 0.386139 0.383652 0.381123 0.37898 0.375636 0.37255 0.369351 0.365976 0.36356 0.361463 0.358247 0.356511 0.35303 0.351006 0.347599 0.343795 0.341467 0.339502 0.338007 0.335379 0.333116 0.329669 0.326243 0.322232 0.320134 0.316529 0.313542 0.310982 0.309077 0.307081 0.304047 0.300583 0.297267 0.294615 0.292543 0.289722 0.285919 0.282108 0.279994 0.277852 0.274918 0.271727 0.268135 0.265196 0.262059 0.259098 0.256625 0.254483 0.25219 0.249725 0.247512 0.24503 0.242767 0.239081 0.234201 0.231771 0.228839 0.226095 0.222717 0.220851 0.216823 0.213368 0.210293 0.208338 0.204096 0.200546 0.196921 0.192717 0.189816 0.185235 0.182034 0.178635 0.175399 0.172788 0.168952 0.166058 0.163176 0.15928 0.155237 0.150858 0.146741 0.139222 0.135099 0.130785 0.126153 0.121755 0.117835 0.113405 0.109043 0.103811 0.0995106 0.0944796 0.0884057 0.0820048 0.0752463 0.0692086 0.0604216 0.0496521 0.0400937 ];
Precision_GMR = [0.167637 0.193925 0.214382 0.228591 0.240069 0.249481 0.25731 0.26418 0.269748 0.275189 0.279764 0.283917 0.287373 0.291174 0.294802 0.297712 0.300669 0.304271 0.307037 0.309958 0.312532 0.315434 0.318153 0.320365 0.322594 0.324896 0.327106 0.329164 0.331309 0.333943 0.336486 0.33838 0.340212 0.341259 0.343753 0.345596 0.347666 0.349339 0.351529 0.353295 0.354918 0.356716 0.359251 0.360785 0.362041 0.36368 0.36539 0.366723 0.368322 0.369375 0.370659 0.371792 0.373175 0.373973 0.375606 0.377256 0.378213 0.378992 0.380291 0.382097 0.38355 0.384469 0.385798 0.386516 0.387488 0.388647 0.389485 0.390466 0.391936 0.393559 0.394526 0.395437 0.396865 0.398171 0.399419 0.400264 0.401265 0.402526 0.403313 0.404404 0.405934 0.407695 0.408645 0.409937 0.410827 0.411922 0.412824 0.413778 0.414604 0.415995 0.416931 0.418049 0.418937 0.419945 0.420857 0.421849 0.422947 0.423625 0.424569 0.425375 0.425954 0.4268 0.427823 0.428682 0.429523 0.430848 0.432052 0.432879 0.433974 0.435225 0.436482 0.437694 0.438628 0.439798 0.440315 0.441408 0.441678 0.442172 0.443035 0.443844 0.444336 0.444944 0.445474 0.446425 0.447268 0.448089 0.448812 0.449421 0.449955 0.450989 0.452479 0.453243 0.453329 0.453934 0.454164 0.454485 0.455419 0.456135 0.456982 0.457706 0.458458 0.459046 0.459994 0.460469 0.461347 0.461898 0.461842 0.462756 0.464355 0.465682 0.466201 0.467218 0.468551 0.468911 0.470575 0.471571 0.472786 0.473674 0.474942 0.475491 0.476172 0.476493 0.477477 0.477389 0.477467 0.47764 0.478052 0.478532 0.479422 0.48006 0.480933 0.480857 0.481243 0.48233 0.482827 0.483715 0.484404 0.4849 0.485233 0.485899 0.486299 0.486939 0.487845 0.488264 0.489095 0.489801 0.490153 0.490068 0.491097 0.490766 0.491168 0.491777 0.492191 0.493196 0.493482 0.494216 0.494386 0.494577 0.495034 0.494793 0.495068 0.495699 0.496069 0.496335 0.496288 0.496906 0.497395 0.498404 0.499363 0.49982 0.499876 0.500398 0.500489 0.500266 0.501385 0.50203 0.503276 0.504188 0.504981 0.505186 0.50614 0.506013 0.506227 0.506661 0.506105 0.506064 0.505834 0.505645 0.506151 0.505344 0.506006 0.505482 0.505462 0.506211 0.506504 0.506692 0.507597 0.50859 0.506862 0.506972 0.507376 0.508978 0.508543 0.508407 0.51103 0.510921 0.511374 0.511146 0.511914 0.512991 0.514886 0.513573 0.518738 0.517755 0.515973 0.518248 ];
TPR_GMR = [1 0.984813 0.972963 0.960752 0.951975 0.942084 0.932472 0.925305 0.91659 0.910964 0.904642 0.89859 0.893599 0.887946 0.881417 0.875747 0.87053 0.865353 0.860203 0.855188 0.848171 0.84179 0.836853 0.832087 0.825408 0.820043 0.814707 0.809967 0.806241 0.801997 0.796764 0.79154 0.78636 0.781584 0.776283 0.771694 0.768312 0.764625 0.75965 0.756422 0.751144 0.746999 0.743773 0.740159 0.735758 0.732534 0.729397 0.723954 0.719855 0.715433 0.712702 0.709773 0.706517 0.702735 0.700511 0.696754 0.693748 0.690104 0.686676 0.683628 0.680442 0.677775 0.674059 0.669996 0.666049 0.662444 0.658611 0.655383 0.65188 0.649517 0.645774 0.642633 0.638688 0.635227 0.630478 0.626363 0.621762 0.618499 0.614952 0.611004 0.606757 0.604235 0.600961 0.598024 0.595222 0.592916 0.589416 0.586037 0.58248 0.578926 0.57503 0.571155 0.568867 0.565695 0.563561 0.559495 0.556876 0.553815 0.550373 0.547114 0.54425 0.540979 0.538337 0.53513 0.532182 0.529269 0.526926 0.523491 0.520125 0.518079 0.51546 0.513205 0.510595 0.508344 0.505551 0.502728 0.498373 0.49434 0.492016 0.489265 0.486434 0.483302 0.480463 0.477514 0.475485 0.473001 0.470292 0.468496 0.464325 0.461614 0.459087 0.455862 0.451797 0.448957 0.445952 0.442823 0.440401 0.43835 0.435856 0.433241 0.430595 0.428081 0.426074 0.422836 0.419934 0.416723 0.414109 0.411529 0.40773 0.405628 0.403412 0.400948 0.398495 0.395608 0.393498 0.391216 0.388669 0.386139 0.383652 0.381123 0.37898 0.375636 0.37255 0.369351 0.365976 0.36356 0.361463 0.358247 0.356511 0.35303 0.351006 0.347599 0.343795 0.341467 0.339502 0.338007 0.335379 0.333116 0.329669 0.326243 0.322232 0.320134 0.316529 0.313542 0.310982 0.309077 0.307081 0.304047 0.300583 0.297267 0.294615 0.292543 0.289722 0.285919 0.282108 0.279994 0.277852 0.274918 0.271727 0.268135 0.265196 0.262059 0.259098 0.256625 0.254483 0.25219 0.249725 0.247512 0.24503 0.242767 0.239081 0.234201 0.231771 0.228839 0.226095 0.222717 0.220851 0.216823 0.213368 0.210293 0.208338 0.204096 0.200546 0.196921 0.192717 0.189816 0.185235 0.182034 0.178635 0.175399 0.172788 0.168952 0.166058 0.163176 0.15928 0.155237 0.150858 0.146741 0.139222 0.135099 0.130785 0.126153 0.121755 0.117835 0.113405 0.109043 0.103811 0.0995106 0.0944796 0.0884057 0.0820048 0.0752463 0.0692086 0.0604216 0.0496521 0.0400937 ];
FPR_GMR = [1 0.88901 0.806905 0.7565 0.717198 0.682743 0.654109 0.629833 0.608818 0.589179 0.571922 0.556715 0.543042 0.529643 0.516945 0.5056 0.494963 0.484125 0.474844 0.465207 0.456742 0.447375 0.439007 0.431639 0.424416 0.417274 0.410301 0.403222 0.396871 0.390774 0.384268 0.378975 0.373897 0.368358 0.363024 0.35803 0.353128 0.348282 0.343294 0.338601 0.33424 0.330188 0.32587 0.321886 0.318194 0.314291 0.310378 0.307094 0.303371 0.299848 0.296416 0.292926 0.289491 0.286245 0.282926 0.279527 0.276546 0.273627 0.270424 0.267249 0.263879 0.260936 0.257479 0.254614 0.251807 0.248696 0.245628 0.242627 0.239707 0.236933 0.233909 0.231196 0.22842 0.225542 0.222865 0.22025 0.217848 0.215262 0.212602 0.210061 0.207395 0.204828 0.202581 0.200181 0.19806 0.19604 0.193956 0.191983 0.190082 0.187846 0.185579 0.183564 0.181915 0.17992 0.177881 0.175935 0.173902 0.171927 0.16985 0.167909 0.166093 0.164383 0.162528 0.160679 0.158691 0.156842 0.155254 0.153402 0.151755 0.149962 0.14822 0.146729 0.145091 0.143352 0.141587 0.139819 0.138138 0.136437 0.134843 0.133399 0.131816 0.130235 0.128677 0.127057 0.125532 0.124003 0.122453 0.121024 0.119542 0.117798 0.116162 0.114678 0.113432 0.112112 0.110658 0.10927 0.107809 0.106473 0.105109 0.104055 0.102746 0.101514 0.100261 0.0989599 0.0976919 0.0964808 0.0953245 0.0941129 0.0929503 0.0918924 0.0908354 0.0898707 0.0886557 0.0876432 0.0864532 0.0852867 0.0841822 0.0831865 0.0820727 0.0809814 0.0798935 0.0790206 0.0780084 0.0771879 0.0762957 0.0754889 0.0745973 0.073644 0.0727307 0.0718122 0.0710433 0.0701814 0.0694187 0.0685226 0.0675514 0.0666287 0.065753 0.0649562 0.0641662 0.0632707 0.0622328 0.0612241 0.0603525 0.0594055 0.0584517 0.0574793 0.0566949 0.0557013 0.0547419 0.0538782 0.0529108 0.0520344 0.0510151 0.0500114 0.0491662 0.0482273 0.0474018 0.0462874 0.0453059 0.0444344 0.0434555 0.0426127 0.0418747 0.0409035 0.0402335 0.039446 0.0387175 0.0379614 0.0371896 0.0364685 0.0358228 0.0350481 0.034428 0.0338194 0.0329741 0.0322197 0.0315507 0.0308059 0.0301317 0.0295371 0.028979 0.028282 0.0274778 0.0267701 0.0261283 0.0255094 0.0247775 0.0240982 0.0233091 0.0225664 0.0217813 0.0211365 0.020301 0.0196056 0.018937 0.0181312 0.0173474 0.0166597 0.015937 0.0151578 0.0144088 0.0135378 0.0127723 0.0121643 0.0116194 0.0109697 0.0102871 0.009504 0.00878735 0.00796378 0.0072501 0.00646885 0.00538694 0.00468987 0.0040172 0.00294115 ];
plot(Recall_GMR, Precision_GMR, ':m', 'linewidth', 2);
Recall_HS = [1 0.981821 0.981821 0.981821 0.969392 0.969387 0.96104 0.957982 0.957978 0.95063 0.949469 0.945615 0.942031 0.941864 0.935204 0.934231 0.932733 0.92676 0.926409 0.921014 0.916738 0.915425 0.908669 0.907705 0.904837 0.900499 0.899848 0.894599 0.892274 0.888943 0.885947 0.88348 0.879357 0.877601 0.873614 0.869079 0.864604 0.861632 0.859512 0.857689 0.851975 0.850632 0.847095 0.844374 0.84187 0.837651 0.834255 0.830596 0.827368 0.823907 0.816942 0.812715 0.81215 0.806776 0.80305 0.798629 0.795266 0.792643 0.78681 0.782634 0.779915 0.774208 0.771868 0.764464 0.762138 0.757354 0.754722 0.751345 0.74784 0.744213 0.742442 0.737042 0.733349 0.727849 0.722593 0.718429 0.71375 0.710049 0.706785 0.702186 0.698547 0.694085 0.687385 0.683848 0.681216 0.679142 0.675052 0.672681 0.668656 0.662926 0.659572 0.655024 0.65107 0.646265 0.643538 0.640036 0.636668 0.632916 0.630121 0.625831 0.621927 0.617758 0.61258 0.611879 0.607414 0.601495 0.597443 0.591388 0.588208 0.584269 0.57871 0.575773 0.573404 0.568758 0.564574 0.559794 0.557969 0.553981 0.549315 0.544347 0.543194 0.53956 0.535095 0.530642 0.527976 0.525689 0.520724 0.51524 0.513517 0.509611 0.504396 0.500049 0.496942 0.495795 0.491474 0.487496 0.483892 0.482486 0.47886 0.473956 0.471177 0.468881 0.46359 0.458719 0.454106 0.452518 0.449411 0.445417 0.442259 0.438545 0.434603 0.431162 0.427613 0.422209 0.421528 0.418514 0.414363 0.410978 0.408443 0.405038 0.401666 0.397445 0.395048 0.391914 0.390357 0.38684 0.382994 0.380902 0.375486 0.373228 0.370406 0.365738 0.362896 0.360256 0.357493 0.353133 0.350903 0.34868 0.344313 0.3412 0.339135 0.333978 0.330362 0.327791 0.323059 0.321464 0.318504 0.316985 0.312327 0.310167 0.306237 0.304164 0.301251 0.299981 0.294562 0.293114 0.287818 0.285904 0.281804 0.277095 0.274825 0.270721 0.26843 0.265826 0.262575 0.261679 0.258918 0.255618 0.252668 0.24879 0.244661 0.242418 0.237762 0.234231 0.230645 0.22786 0.225411 0.22161 0.219405 0.217621 0.214286 0.21144 0.209449 0.205835 0.203349 0.198223 0.195821 0.192236 0.191095 0.187529 0.183217 0.181567 0.177481 0.174617 0.173866 0.165672 0.165478 0.162089 0.157958 0.156801 0.151892 0.150987 0.148248 0.1408 0.139982 0.132974 0.127633 0.126679 0.114207 0.113846 0.113394 0.101552 0.101448 0.0771354 0.0771354 0.0771354 ];
Precision_HS = [0.167637 0.192299 0.192299 0.192299 0.200837 0.200858 0.209947 0.210427 0.210451 0.2181 0.21821 0.222996 0.226298 0.226356 0.23363 0.234406 0.237418 0.240233 0.240577 0.245893 0.248208 0.248273 0.253912 0.254248 0.256973 0.25948 0.259685 0.265145 0.266807 0.269026 0.273132 0.273575 0.276609 0.279185 0.281742 0.283409 0.285086 0.288042 0.289327 0.290453 0.294733 0.296531 0.298065 0.30046 0.301824 0.305776 0.307074 0.308876 0.311593 0.312024 0.31453 0.316143 0.316602 0.318482 0.319862 0.321398 0.32399 0.324971 0.327674 0.330135 0.33087 0.334351 0.335006 0.337209 0.338098 0.33992 0.342363 0.343559 0.344498 0.346893 0.347677 0.350564 0.351207 0.354129 0.35486 0.357089 0.359945 0.361348 0.363213 0.365115 0.365505 0.366444 0.36925 0.370666 0.372267 0.373301 0.374135 0.375523 0.376236 0.377932 0.379454 0.381587 0.38215 0.38255 0.38327 0.384245 0.38643 0.387796 0.38887 0.389329 0.390874 0.392173 0.393573 0.393726 0.395205 0.396015 0.396505 0.396393 0.397618 0.398869 0.399802 0.401137 0.401814 0.402822 0.404082 0.404717 0.404997 0.406214 0.408339 0.409212 0.409238 0.409904 0.411102 0.411336 0.412031 0.412885 0.413525 0.414015 0.414218 0.416034 0.417101 0.419127 0.41982 0.419955 0.421969 0.422504 0.423718 0.424023 0.42561 0.427398 0.42875 0.430328 0.432492 0.434782 0.436239 0.437048 0.43745 0.43882 0.440242 0.441898 0.443688 0.443953 0.444946 0.444574 0.445741 0.446985 0.447988 0.448818 0.450727 0.451024 0.451623 0.453513 0.454818 0.454921 0.455446 0.4562 0.458078 0.458876 0.460073 0.460587 0.461258 0.461098 0.462025 0.462407 0.463083 0.464868 0.466121 0.466723 0.467963 0.467857 0.468146 0.468323 0.468387 0.468386 0.467757 0.468633 0.471414 0.472024 0.471323 0.471552 0.472251 0.472859 0.473593 0.473665 0.475574 0.476239 0.477472 0.478616 0.479336 0.480285 0.480544 0.482223 0.483331 0.484212 0.484943 0.485112 0.486269 0.487208 0.486931 0.488147 0.487898 0.488511 0.489932 0.489827 0.489757 0.490489 0.490964 0.491866 0.492203 0.492291 0.491832 0.492884 0.492667 0.49238 0.493252 0.492735 0.492881 0.492417 0.492434 0.492812 0.49337 0.493142 0.493468 0.49451 0.493695 0.495005 0.495199 0.494283 0.49651 0.496353 0.497854 0.499486 0.501413 0.505514 0.5063 0.507659 0.508892 0.508713 0.517229 0.516514 0.516431 0.523592 0.523364 0.526629 0.526629 0.526629 ];
TPR_HS = [1 0.981821 0.981821 0.981821 0.969392 0.969387 0.96104 0.957982 0.957978 0.95063 0.949469 0.945615 0.942031 0.941864 0.935204 0.934231 0.932733 0.92676 0.926409 0.921014 0.916738 0.915425 0.908669 0.907705 0.904837 0.900499 0.899848 0.894599 0.892274 0.888943 0.885947 0.88348 0.879357 0.877601 0.873614 0.869079 0.864604 0.861632 0.859512 0.857689 0.851975 0.850632 0.847095 0.844374 0.84187 0.837651 0.834255 0.830596 0.827368 0.823907 0.816942 0.812715 0.81215 0.806776 0.80305 0.798629 0.795266 0.792643 0.78681 0.782634 0.779915 0.774208 0.771868 0.764464 0.762138 0.757354 0.754722 0.751345 0.74784 0.744213 0.742442 0.737042 0.733349 0.727849 0.722593 0.718429 0.71375 0.710049 0.706785 0.702186 0.698547 0.694085 0.687385 0.683848 0.681216 0.679142 0.675052 0.672681 0.668656 0.662926 0.659572 0.655024 0.65107 0.646265 0.643538 0.640036 0.636668 0.632916 0.630121 0.625831 0.621927 0.617758 0.61258 0.611879 0.607414 0.601495 0.597443 0.591388 0.588208 0.584269 0.57871 0.575773 0.573404 0.568758 0.564574 0.559794 0.557969 0.553981 0.549315 0.544347 0.543194 0.53956 0.535095 0.530642 0.527976 0.525689 0.520724 0.51524 0.513517 0.509611 0.504396 0.500049 0.496942 0.495795 0.491474 0.487496 0.483892 0.482486 0.47886 0.473956 0.471177 0.468881 0.46359 0.458719 0.454106 0.452518 0.449411 0.445417 0.442259 0.438545 0.434603 0.431162 0.427613 0.422209 0.421528 0.418514 0.414363 0.410978 0.408443 0.405038 0.401666 0.397445 0.395048 0.391914 0.390357 0.38684 0.382994 0.380902 0.375486 0.373228 0.370406 0.365738 0.362896 0.360256 0.357493 0.353133 0.350903 0.34868 0.344313 0.3412 0.339135 0.333978 0.330362 0.327791 0.323059 0.321464 0.318504 0.316985 0.312327 0.310167 0.306237 0.304164 0.301251 0.299981 0.294562 0.293114 0.287818 0.285904 0.281804 0.277095 0.274825 0.270721 0.26843 0.265826 0.262575 0.261679 0.258918 0.255618 0.252668 0.24879 0.244661 0.242418 0.237762 0.234231 0.230645 0.22786 0.225411 0.22161 0.219405 0.217621 0.214286 0.21144 0.209449 0.205835 0.203349 0.198223 0.195821 0.192236 0.191095 0.187529 0.183217 0.181567 0.177481 0.174617 0.173866 0.165672 0.165478 0.162089 0.157958 0.156801 0.151892 0.150987 0.148248 0.1408 0.139982 0.132974 0.127633 0.126679 0.114207 0.113846 0.113394 0.101552 0.101448 0.0771354 0.0771354 0.0771354 ];
FPR_HS = [1 0.897105 0.897105 0.897105 0.842561 0.842533 0.800742 0.797045 0.796987 0.759992 0.758432 0.743363 0.726292 0.725698 0.700413 0.694964 0.6882 0.67115 0.669468 0.649943 0.639282 0.638186 0.618171 0.614781 0.605556 0.59582 0.59429 0.578704 0.571199 0.56497 0.55119 0.547274 0.537498 0.530228 0.52164 0.514885 0.507436 0.498446 0.493365 0.488996 0.478016 0.472979 0.46806 0.461283 0.455276 0.446141 0.439932 0.434012 0.426892 0.42363 0.415558 0.409074 0.407796 0.402275 0.39777 0.393285 0.386619 0.383476 0.376234 0.369572 0.366306 0.356829 0.354246 0.347101 0.34385 0.339399 0.335111 0.33112 0.327653 0.322484 0.320337 0.314887 0.31219 0.306541 0.302661 0.298359 0.293785 0.290414 0.287011 0.282832 0.279993 0.276927 0.270681 0.267933 0.265213 0.2625 0.260363 0.257145 0.25444 0.250261 0.247226 0.244405 0.241575 0.239474 0.237102 0.234473 0.230596 0.227861 0.224432 0.221524 0.218461 0.215252 0.212735 0.212015 0.207679 0.205033 0.202637 0.199459 0.197146 0.195212 0.191481 0.189347 0.187581 0.185295 0.18283 0.180156 0.17918 0.176686 0.172119 0.169266 0.168388 0.166714 0.163209 0.160767 0.159024 0.157082 0.154705 0.152151 0.151378 0.148917 0.14645 0.142977 0.14192 0.141132 0.138453 0.136777 0.133779 0.133102 0.130941 0.128715 0.127005 0.125493 0.122434 0.119799 0.117749 0.116645 0.115073 0.112577 0.110709 0.109537 0.107912 0.106683 0.10468 0.103125 0.102579 0.10026 0.0980124 0.0968814 0.0943479 0.0933958 0.0923802 0.0901947 0.0887885 0.0875482 0.0867364 0.0856217 0.0839321 0.0831283 0.0813845 0.0805517 0.0795814 0.0782612 0.0771976 0.07616 0.0744742 0.0725638 0.0710532 0.0701725 0.0688143 0.0682054 0.0674647 0.0664279 0.0655754 0.0646171 0.0637415 0.0629228 0.0607768 0.0602663 0.0591936 0.0587214 0.0578494 0.0570525 0.0554524 0.0550948 0.0530185 0.0525466 0.0510671 0.0504675 0.0497052 0.0486218 0.0478992 0.0468651 0.0459989 0.0450717 0.0441874 0.0439484 0.0426945 0.0421345 0.041694 0.0404413 0.0397623 0.0391087 0.038213 0.037784 0.0365811 0.0361248 0.0354502 0.0347181 0.034262 0.0333335 0.0328295 0.0320701 0.0316016 0.0310129 0.0300353 0.0295531 0.0289583 0.0283732 0.0281731 0.0272157 0.0263913 0.0259296 0.0254082 0.0247886 0.0243639 0.0230991 0.0230263 0.0220229 0.0212897 0.0211043 0.0193683 0.0191411 0.0185934 0.0171383 0.016901 0.0151661 0.0146428 0.0146046 0.0111458 0.0111409 0.0109052 0.00908113 0.00901062 0.00654021 0.00654021 0.00654021 ];
plot(Recall_HS, Precision_HS, ':y', 'linewidth', 2);
Recall_LMLC = [1 0.940443 0.928194 0.917573 0.910642 0.904538 0.898991 0.894168 0.890074 0.88523 0.88142 0.878385 0.875656 0.87197 0.868418 0.864509 0.860677 0.85706 0.853817 0.85094 0.848386 0.845748 0.843254 0.841085 0.838185 0.835301 0.832355 0.828995 0.825834 0.82282 0.819937 0.817072 0.813692 0.810581 0.807245 0.803853 0.800888 0.797496 0.794064 0.790864 0.787448 0.78429 0.781214 0.778495 0.775089 0.771958 0.76894 0.766127 0.76309 0.75962 0.756862 0.75371 0.750651 0.747115 0.743395 0.740269 0.736864 0.733574 0.730406 0.727564 0.724189 0.720816 0.71722 0.714179 0.710721 0.707436 0.703922 0.700554 0.697584 0.694258 0.691216 0.687998 0.685312 0.682246 0.679339 0.676622 0.673659 0.670527 0.667822 0.664651 0.661303 0.658272 0.655144 0.652052 0.64923 0.646352 0.643341 0.640039 0.636711 0.632477 0.629191 0.626263 0.62323 0.620395 0.617362 0.614271 0.611333 0.608416 0.605454 0.602508 0.599418 0.596297 0.593128 0.589832 0.586862 0.583585 0.580597 0.577674 0.574457 0.571653 0.568997 0.565851 0.562575 0.559512 0.556334 0.553357 0.550469 0.547495 0.543692 0.540259 0.536786 0.533788 0.530899 0.527823 0.524793 0.521475 0.518377 0.514684 0.511352 0.508328 0.505454 0.502774 0.500412 0.497851 0.495155 0.492446 0.489834 0.487003 0.484503 0.481673 0.478851 0.476029 0.473554 0.470565 0.468018 0.465243 0.462837 0.460288 0.457871 0.455019 0.452126 0.449647 0.446371 0.443788 0.441201 0.438166 0.435454 0.432723 0.430028 0.427193 0.424404 0.421778 0.418852 0.415815 0.413047 0.409907 0.407151 0.40412 0.401302 0.398284 0.395576 0.392439 0.389303 0.386399 0.383423 0.380539 0.377799 0.37519 0.372015 0.369038 0.366251 0.36329 0.360238 0.357316 0.354714 0.352025 0.348958 0.346358 0.343307 0.340696 0.337791 0.33512 0.331883 0.328903 0.32593 0.322264 0.318765 0.31531 0.312148 0.308884 0.305469 0.301798 0.298789 0.295319 0.292135 0.288721 0.285335 0.282087 0.278496 0.275515 0.272093 0.26865 0.264855 0.261476 0.258584 0.255395 0.252193 0.248431 0.245343 0.242106 0.23894 0.234933 0.231736 0.228042 0.224559 0.220989 0.217857 0.214548 0.211026 0.207458 0.203982 0.200507 0.196667 0.192673 0.187635 0.183078 0.178628 0.174293 0.170157 0.166047 0.161339 0.156739 0.151895 0.14682 0.141114 0.135865 0.129126 0.123658 0.117544 0.111028 0.104306 0.0974003 0.0891296 0.0789768 0.0668415 0.0473044 ];
Precision_LMLC = [0.167637 0.206603 0.212762 0.215702 0.219227 0.222625 0.225576 0.22796 0.230626 0.232311 0.233939 0.236034 0.237728 0.239163 0.240544 0.24172 0.242907 0.244268 0.245736 0.247033 0.248054 0.249453 0.250622 0.251498 0.252757 0.253841 0.255074 0.256286 0.258109 0.259351 0.260206 0.261094 0.262455 0.263202 0.263926 0.264718 0.265736 0.266595 0.267427 0.268343 0.269051 0.269917 0.270865 0.271756 0.272609 0.273409 0.27421 0.274886 0.275751 0.276658 0.277449 0.278088 0.278873 0.27992 0.280537 0.281577 0.282378 0.283288 0.284187 0.285153 0.285944 0.286619 0.287319 0.288315 0.289098 0.289823 0.290465 0.291219 0.292192 0.293299 0.294112 0.294868 0.295943 0.296588 0.297205 0.297935 0.29912 0.299833 0.300617 0.301481 0.302379 0.303219 0.304062 0.304819 0.305802 0.30666 0.307672 0.308902 0.309521 0.310447 0.311249 0.311884 0.311545 0.312276 0.313204 0.313904 0.314428 0.314907 0.315632 0.316606 0.317669 0.318379 0.319382 0.320349 0.321303 0.322119 0.322924 0.323354 0.324302 0.325936 0.326781 0.327192 0.327647 0.328186 0.328788 0.329338 0.330051 0.330784 0.331152 0.331845 0.332741 0.333652 0.334402 0.334847 0.335454 0.336215 0.337144 0.337638 0.338114 0.338539 0.338993 0.339264 0.340048 0.340984 0.342692 0.34275 0.343588 0.344198 0.344777 0.34616 0.34667 0.347533 0.347998 0.348661 0.349138 0.349627 0.350284 0.350738 0.351087 0.351741 0.352352 0.352886 0.353738 0.35429 0.355285 0.35625 0.356907 0.357402 0.35866 0.359042 0.359247 0.359793 0.360619 0.361752 0.362749 0.36324 0.364131 0.364837 0.365783 0.366351 0.367215 0.368274 0.369726 0.370944 0.371935 0.372651 0.373189 0.374319 0.375505 0.376058 0.376672 0.378745 0.378481 0.379513 0.380517 0.381421 0.382323 0.383245 0.38404 0.384902 0.385743 0.386407 0.386962 0.387499 0.388604 0.389242 0.391007 0.391627 0.393828 0.3948 0.396033 0.396799 0.397927 0.398682 0.399684 0.400738 0.40163 0.401594 0.402387 0.403477 0.404889 0.406381 0.407694 0.408539 0.408848 0.409333 0.409936 0.4105 0.412453 0.414865 0.415286 0.416614 0.417423 0.417538 0.419355 0.421083 0.421063 0.422961 0.425502 0.424619 0.424828 0.425644 0.426878 0.42824 0.428679 0.427251 0.426859 0.428078 0.429157 0.429084 0.431263 0.432363 0.432388 0.432551 0.434534 0.434935 0.434902 0.437055 0.435862 0.434725 0.437021 0.438008 0.437008 0.439682 0.438973 0.434709 ];
TPR_LMLC = [1 0.940443 0.928194 0.917573 0.910642 0.904538 0.898991 0.894168 0.890074 0.88523 0.88142 0.878385 0.875656 0.87197 0.868418 0.864509 0.860677 0.85706 0.853817 0.85094 0.848386 0.845748 0.843254 0.841085 0.838185 0.835301 0.832355 0.828995 0.825834 0.82282 0.819937 0.817072 0.813692 0.810581 0.807245 0.803853 0.800888 0.797496 0.794064 0.790864 0.787448 0.78429 0.781214 0.778495 0.775089 0.771958 0.76894 0.766127 0.76309 0.75962 0.756862 0.75371 0.750651 0.747115 0.743395 0.740269 0.736864 0.733574 0.730406 0.727564 0.724189 0.720816 0.71722 0.714179 0.710721 0.707436 0.703922 0.700554 0.697584 0.694258 0.691216 0.687998 0.685312 0.682246 0.679339 0.676622 0.673659 0.670527 0.667822 0.664651 0.661303 0.658272 0.655144 0.652052 0.64923 0.646352 0.643341 0.640039 0.636711 0.632477 0.629191 0.626263 0.62323 0.620395 0.617362 0.614271 0.611333 0.608416 0.605454 0.602508 0.599418 0.596297 0.593128 0.589832 0.586862 0.583585 0.580597 0.577674 0.574457 0.571653 0.568997 0.565851 0.562575 0.559512 0.556334 0.553357 0.550469 0.547495 0.543692 0.540259 0.536786 0.533788 0.530899 0.527823 0.524793 0.521475 0.518377 0.514684 0.511352 0.508328 0.505454 0.502774 0.500412 0.497851 0.495155 0.492446 0.489834 0.487003 0.484503 0.481673 0.478851 0.476029 0.473554 0.470565 0.468018 0.465243 0.462837 0.460288 0.457871 0.455019 0.452126 0.449647 0.446371 0.443788 0.441201 0.438166 0.435454 0.432723 0.430028 0.427193 0.424404 0.421778 0.418852 0.415815 0.413047 0.409907 0.407151 0.40412 0.401302 0.398284 0.395576 0.392439 0.389303 0.386399 0.383423 0.380539 0.377799 0.37519 0.372015 0.369038 0.366251 0.36329 0.360238 0.357316 0.354714 0.352025 0.348958 0.346358 0.343307 0.340696 0.337791 0.33512 0.331883 0.328903 0.32593 0.322264 0.318765 0.31531 0.312148 0.308884 0.305469 0.301798 0.298789 0.295319 0.292135 0.288721 0.285335 0.282087 0.278496 0.275515 0.272093 0.26865 0.264855 0.261476 0.258584 0.255395 0.252193 0.248431 0.245343 0.242106 0.23894 0.234933 0.231736 0.228042 0.224559 0.220989 0.217857 0.214548 0.211026 0.207458 0.203982 0.200507 0.196667 0.192673 0.187635 0.183078 0.178628 0.174293 0.170157 0.166047 0.161339 0.156739 0.151895 0.14682 0.141114 0.135865 0.129126 0.123658 0.117544 0.111028 0.104306 0.0974003 0.0891296 0.0789768 0.0668415 0.0473044 ];
FPR_LMLC = [1 0.758072 0.725822 0.705359 0.687946 0.674005 0.661316 0.64964 0.638475 0.629492 0.621098 0.611993 0.604783 0.597384 0.590066 0.583197 0.577124 0.570637 0.563892 0.558322 0.553677 0.54826 0.543804 0.539716 0.534893 0.53018 0.525222 0.519767 0.514575 0.510185 0.505921 0.501595 0.495999 0.491949 0.488035 0.483865 0.479835 0.475919 0.47217 0.468495 0.465214 0.461368 0.457136 0.453395 0.449663 0.446207 0.442601 0.439244 0.435348 0.431471 0.428346 0.425135 0.422053 0.418692 0.415334 0.412013 0.408773 0.405545 0.402246 0.399195 0.396289 0.392889 0.389644 0.386019 0.382718 0.379609 0.376366 0.373057 0.369852 0.366964 0.364074 0.36107 0.358528 0.35589 0.353371 0.350619 0.347681 0.345039 0.342502 0.340011 0.337311 0.334691 0.331962 0.329401 0.326685 0.324164 0.321125 0.318712 0.316025 0.312923 0.310421 0.307957 0.305463 0.302851 0.300332 0.297476 0.295113 0.292624 0.290178 0.287595 0.284725 0.282264 0.279395 0.276882 0.274526 0.271719 0.269306 0.267107 0.264483 0.262292 0.259953 0.257854 0.25561 0.253607 0.251409 0.249199 0.246906 0.244469 0.242269 0.240355 0.238084 0.235877 0.233757 0.231668 0.229537 0.227357 0.225109 0.223075 0.220926 0.218934 0.217019 0.214995 0.213137 0.211131 0.208989 0.207048 0.204843 0.202979 0.200867 0.198743 0.196642 0.194159 0.192332 0.190386 0.188612 0.186694 0.184737 0.182601 0.180844 0.178644 0.176822 0.175103 0.173019 0.171308 0.169295 0.167282 0.165595 0.163731 0.161729 0.159724 0.157867 0.155913 0.153729 0.151415 0.149469 0.14776 0.145943 0.144048 0.142173 0.140457 0.138762 0.137002 0.135027 0.133289 0.131627 0.129906 0.128099 0.126341 0.124519 0.122812 0.120849 0.119146 0.117495 0.115689 0.114044 0.112524 0.110992 0.109453 0.107943 0.106439 0.104927 0.103386 0.101801 0.100226 0.0983747 0.0964365 0.0948836 0.0931925 0.0915349 0.0898614 0.0881537 0.0865352 0.0849733 0.0835102 0.0820301 0.080373 0.0788431 0.0773736 0.075893 0.0744616 0.0726456 0.0709881 0.0693983 0.0677542 0.0662662 0.0648548 0.0634766 0.061798 0.060302 0.0588064 0.0573071 0.055781 0.0544303 0.0530475 0.0516588 0.0502745 0.049007 0.0477463 0.0461344 0.0447511 0.0435072 0.0420241 0.0405943 0.0392557 0.037838 0.0365755 0.0352697 0.0340175 0.0325896 0.0313064 0.0299273 0.0287284 0.0275821 0.0262315 0.024978 0.0238368 0.02264 0.0214885 0.0201812 0.0186357 0.0170821 0.0154875 0.0136569 0.0112987 0.00914062 0.00610542 ];
plot(Recall_LMLC, Precision_LMLC, '--k', 'linewidth', 2);
Recall_SF = [1 0.997346 0.982847 0.963954 0.93775 0.910533 0.883519 0.854014 0.824595 0.798071 0.773755 0.749341 0.727894 0.708901 0.689014 0.670781 0.654094 0.638419 0.62339 0.609598 0.595447 0.582318 0.569811 0.557957 0.546595 0.535947 0.525917 0.516003 0.506041 0.496283 0.486932 0.477438 0.468863 0.460916 0.453177 0.445904 0.438836 0.431862 0.4251 0.418806 0.412588 0.406578 0.400607 0.394698 0.38897 0.383311 0.377795 0.372435 0.367218 0.362126 0.35721 0.352329 0.347707 0.343149 0.338619 0.334142 0.329632 0.32458 0.3203 0.316041 0.311847 0.307809 0.303839 0.2999 0.295933 0.291921 0.287947 0.284089 0.280293 0.27657 0.272948 0.269388 0.265856 0.262417 0.259121 0.255927 0.252793 0.249723 0.246694 0.243738 0.240887 0.238138 0.235446 0.232791 0.230174 0.227543 0.224962 0.222442 0.219933 0.217421 0.214944 0.212533 0.210196 0.207939 0.205696 0.203473 0.201267 0.199052 0.196865 0.194704 0.192553 0.190382 0.188212 0.186095 0.184025 0.182008 0.179976 0.177932 0.17587 0.173902 0.171993 0.170077 0.168169 0.166253 0.164331 0.162382 0.16038 0.158412 0.15642 0.154463 0.152515 0.150595 0.148709 0.146819 0.144956 0.143072 0.141203 0.139368 0.137539 0.135743 0.134005 0.13231 0.130654 0.129009 0.127372 0.125751 0.12417 0.122617 0.121094 0.119586 0.118085 0.116644 0.115222 0.113823 0.112428 0.111028 0.109638 0.108257 0.106859 0.105467 0.104046 0.102635 0.101248 0.0998482 0.0984496 0.0971002 0.0957833 0.0945102 0.0932725 0.0920737 0.0908591 0.089693 0.0885383 0.0873712 0.0862021 0.0850264 0.0838354 0.0826303 0.0815023 0.0803879 0.0792773 0.0781743 0.0770437 0.0759643 0.0749097 0.0738509 0.0727716 0.0717135 0.0706703 0.0696422 0.0686177 0.0675945 0.0665735 0.0655222 0.064453 0.0633941 0.0623555 0.0613321 0.0603157 0.0592981 0.0582861 0.0572793 0.0562723 0.0552486 0.0542276 0.0532103 0.0522045 0.051199 0.0502011 0.0492029 0.0482219 0.0472388 0.0462575 0.0452848 0.0442984 0.0433409 0.0424048 0.0414651 0.0405373 0.0396031 0.0386727 0.0377452 0.0368186 0.0358962 0.0349816 0.0340943 0.0332285 0.0323462 0.0314829 0.0306181 0.0297701 0.0289251 0.0280701 0.0272363 0.0263907 0.0255306 0.0246749 0.0237926 0.0229206 0.0220415 0.0211657 0.020311 0.019456 0.0185889 0.0177123 0.0168176 0.0159694 0.0151207 0.0142785 0.0134434 0.0126108 0.0117618 0.0109244 0.0100504 0.00918008 0.00829674 0.00743201 0.0066117 0.00580041 0.00498221 0.00415687 0.00336862 0.00257175 0.00170111 0.000846025 0.000104282 ];
Precision_SF = [0.167637 0.172919 0.189479 0.210446 0.230252 0.247137 0.261021 0.27182 0.280664 0.28843 0.295304 0.301153 0.307565 0.312418 0.316771 0.320622 0.324328 0.327471 0.330278 0.332889 0.334761 0.336046 0.337096 0.338666 0.339994 0.341248 0.342572 0.343633 0.344631 0.345423 0.346286 0.347065 0.347837 0.348783 0.349639 0.350631 0.351399 0.352166 0.352838 0.353527 0.354272 0.355125 0.355599 0.356323 0.356906 0.357392 0.358238 0.359153 0.35998 0.360864 0.36173 0.362472 0.363131 0.363644 0.364125 0.364668 0.365207 0.365804 0.36652 0.367095 0.367526 0.367927 0.368174 0.368527 0.368927 0.369329 0.36973 0.370167 0.370601 0.371193 0.371669 0.37215 0.372584 0.372937 0.373367 0.373824 0.374297 0.374563 0.374879 0.37524 0.375536 0.375886 0.376222 0.376544 0.376809 0.377135 0.377455 0.377844 0.378235 0.378524 0.378797 0.379003 0.379217 0.379391 0.37957 0.379793 0.380086 0.380405 0.380679 0.380897 0.381164 0.381388 0.381516 0.381611 0.38171 0.381797 0.381874 0.382009 0.382267 0.38252 0.382772 0.383055 0.383376 0.383708 0.384013 0.384283 0.384522 0.384699 0.384851 0.384997 0.385188 0.385314 0.385414 0.385449 0.385438 0.385337 0.385291 0.385356 0.385503 0.385652 0.385764 0.385795 0.385799 0.385742 0.385477 0.38548 0.385596 0.385762 0.385936 0.386117 0.386252 0.386565 0.386872 0.387174 0.387406 0.387559 0.38773 0.387966 0.388319 0.38855 0.388698 0.38887 0.389021 0.389136 0.389106 0.389206 0.389309 0.389442 0.389566 0.38973 0.389876 0.390002 0.390211 0.390413 0.390659 0.39088 0.39108 0.391365 0.39185 0.392327 0.39262 0.392848 0.392987 0.393209 0.393492 0.393852 0.394149 0.394402 0.394631 0.394873 0.395036 0.395189 0.395357 0.395571 0.39573 0.395885 0.396109 0.396865 0.397129 0.397382 0.397691 0.397925 0.398168 0.398471 0.398773 0.399077 0.399426 0.39971 0.40002 0.400313 0.400558 0.400706 0.400947 0.401168 0.40142 0.401766 0.402183 0.40256 0.402938 0.403175 0.403453 0.403693 0.403935 0.40418 0.40444 0.404643 0.404885 0.405089 0.405316 0.405617 0.406087 0.40651 0.406649 0.406509 0.406438 0.406512 0.406527 0.406578 0.406659 0.406757 0.406804 0.406695 0.406703 0.40669 0.406541 0.406469 0.406739 0.40668 0.40679 0.406678 0.40655 0.405687 0.405498 0.405135 0.404703 0.404238 0.403833 0.404067 0.404252 0.403427 0.402493 0.402845 0.402043 0.401835 0.401368 0.400805 ];
TPR_SF = [1 0.997346 0.982847 0.963954 0.93775 0.910533 0.883519 0.854014 0.824595 0.798071 0.773755 0.749341 0.727894 0.708901 0.689014 0.670781 0.654094 0.638419 0.62339 0.609598 0.595447 0.582318 0.569811 0.557957 0.546595 0.535947 0.525917 0.516003 0.506041 0.496283 0.486932 0.477438 0.468863 0.460916 0.453177 0.445904 0.438836 0.431862 0.4251 0.418806 0.412588 0.406578 0.400607 0.394698 0.38897 0.383311 0.377795 0.372435 0.367218 0.362126 0.35721 0.352329 0.347707 0.343149 0.338619 0.334142 0.329632 0.32458 0.3203 0.316041 0.311847 0.307809 0.303839 0.2999 0.295933 0.291921 0.287947 0.284089 0.280293 0.27657 0.272948 0.269388 0.265856 0.262417 0.259121 0.255927 0.252793 0.249723 0.246694 0.243738 0.240887 0.238138 0.235446 0.232791 0.230174 0.227543 0.224962 0.222442 0.219933 0.217421 0.214944 0.212533 0.210196 0.207939 0.205696 0.203473 0.201267 0.199052 0.196865 0.194704 0.192553 0.190382 0.188212 0.186095 0.184025 0.182008 0.179976 0.177932 0.17587 0.173902 0.171993 0.170077 0.168169 0.166253 0.164331 0.162382 0.16038 0.158412 0.15642 0.154463 0.152515 0.150595 0.148709 0.146819 0.144956 0.143072 0.141203 0.139368 0.137539 0.135743 0.134005 0.13231 0.130654 0.129009 0.127372 0.125751 0.12417 0.122617 0.121094 0.119586 0.118085 0.116644 0.115222 0.113823 0.112428 0.111028 0.109638 0.108257 0.106859 0.105467 0.104046 0.102635 0.101248 0.0998482 0.0984496 0.0971002 0.0957833 0.0945102 0.0932725 0.0920737 0.0908591 0.089693 0.0885383 0.0873712 0.0862021 0.0850264 0.0838354 0.0826303 0.0815023 0.0803879 0.0792773 0.0781743 0.0770437 0.0759643 0.0749097 0.0738509 0.0727716 0.0717135 0.0706703 0.0696422 0.0686177 0.0675945 0.0665735 0.0655222 0.064453 0.0633941 0.0623555 0.0613321 0.0603157 0.0592981 0.0582861 0.0572793 0.0562723 0.0552486 0.0542276 0.0532103 0.0522045 0.051199 0.0502011 0.0492029 0.0482219 0.0472388 0.0462575 0.0452848 0.0442984 0.0433409 0.0424048 0.0414651 0.0405373 0.0396031 0.0386727 0.0377452 0.0368186 0.0358962 0.0349816 0.0340943 0.0332285 0.0323462 0.0314829 0.0306181 0.0297701 0.0289251 0.0280701 0.0272363 0.0263907 0.0255306 0.0246749 0.0237926 0.0229206 0.0220415 0.0211657 0.020311 0.019456 0.0185889 0.0177123 0.0168176 0.0159694 0.0151207 0.0142785 0.0134434 0.0126108 0.0117618 0.0109244 0.0100504 0.00918008 0.00829674 0.00743201 0.0066117 0.00580041 0.00498221 0.00415687 0.00336862 0.00257175 0.00170111 0.000846025 0.000104282 ];
FPR_SF = [1 0.967253 0.877647 0.790016 0.713477 0.649644 0.597216 0.55346 0.517014 0.486047 0.458858 0.434569 0.412739 0.39355 0.376357 0.360885 0.346812 0.334007 0.322153 0.311284 0.301174 0.291762 0.282998 0.274854 0.267197 0.259947 0.253026 0.246457 0.240146 0.234113 0.228326 0.222863 0.217589 0.21251 0.207694 0.203034 0.198585 0.194337 0.190226 0.18633 0.18258 0.178955 0.175451 0.172016 0.168671 0.16543 0.162259 0.159218 0.156392 0.153658 0.151023 0.148464 0.145989 0.143561 0.141174 0.13884 0.13657 0.134322 0.132139 0.129997 0.127895 0.125857 0.123888 0.121947 0.12003 0.118142 0.116286 0.114482 0.11272 0.110978 0.109292 0.107648 0.106048 0.104485 0.102945 0.10144 0.0999533 0.0984962 0.0970654 0.0956407 0.0942509 0.0928993 0.0915784 0.0902837 0.0890304 0.0878006 0.0865883 0.0853885 0.0841994 0.0830337 0.0818989 0.0807962 0.079702 0.0786352 0.0775753 0.0765178 0.0754705 0.0744284 0.0734007 0.0723884 0.0713932 0.0704156 0.0694583 0.0685021 0.0675509 0.0666018 0.06566 0.0647304 0.0638097 0.0628954 0.0619843 0.0610944 0.060216 0.0593549 0.058511 0.0576855 0.0568761 0.0560784 0.0552912 0.0545015 0.0537235 0.0529526 0.0521968 0.051456 0.0507263 0.0500095 0.049302 0.0485979 0.0479 0.047211 0.0465318 0.045857 0.0451851 0.0445209 0.0438678 0.0432181 0.042574 0.0419284 0.0412888 0.0406614 0.0400502 0.0394459 0.0388512 0.0382678 0.0376946 0.037132 0.0365736 0.0360148 0.035461 0.0349114 0.034373 0.0338373 0.0333057 0.0327721 0.0322443 0.0317213 0.03121 0.0307059 0.030206 0.0297105 0.0292179 0.0287274 0.0282421 0.0277614 0.0272847 0.0268109 0.0263389 0.025865 0.0253962 0.0249324 0.0244772 0.024033 0.0236004 0.0231705 0.0227466 0.0223203 0.0219046 0.0214977 0.0210952 0.0206954 0.0203032 0.0199152 0.0195253 0.0191405 0.018761 0.0183861 0.0180145 0.0176413 0.0172743 0.0169111 0.0165523 0.0161995 0.0158473 0.0154963 0.0151487 0.0148037 0.0144665 0.0141325 0.0138011 0.0134772 0.0131562 0.0128401 0.0125263 0.0122154 0.0119101 0.0116051 0.0113051 0.0110113 0.0107197 0.0104321 0.0101477 0.00986458 0.00958187 0.00929913 0.00902025 0.00874153 0.00846018 0.00817778 0.00789914 0.00762799 0.00736284 0.0071043 0.00684614 0.00659625 0.00635043 0.00610362 0.00586134 0.00561954 0.0053758 0.00513524 0.00489593 0.0046571 0.00442112 0.0041844 0.0039498 0.00371845 0.00349129 0.00326624 0.00304451 0.00282579 0.00261301 0.00240573 0.00220153 0.00200003 0.0018039 0.0016127 0.00142388 0.00124029 0.00105868 0.000883234 0.000710377 0.000546222 0.000396069 0.00026076 0.000139682 3.67588e-005 ];
plot(Recall_SF, Precision_SF, '--b', 'linewidth', 2);
Recall_FES = [1 0.892609 0.849187 0.822248 0.8007 0.782327 0.765738 0.750166 0.736015 0.722949 0.711011 0.700005 0.689705 0.679929 0.67065 0.661764 0.653347 0.645273 0.637448 0.629643 0.62175 0.614216 0.607138 0.600239 0.59365 0.587198 0.580932 0.574824 0.568796 0.562863 0.557011 0.551217 0.545474 0.539876 0.534424 0.529064 0.523757 0.518521 0.513366 0.508202 0.503056 0.497973 0.492962 0.487977 0.483082 0.478301 0.47365 0.469 0.46439 0.459807 0.455301 0.450882 0.446548 0.442317 0.438141 0.434019 0.429915 0.425827 0.421747 0.4177 0.413693 0.409705 0.405751 0.401824 0.397925 0.394035 0.390213 0.386454 0.382729 0.379049 0.375367 0.371687 0.368068 0.364422 0.360824 0.357239 0.353714 0.350199 0.34669 0.343191 0.339698 0.336242 0.332778 0.329356 0.325942 0.322522 0.319126 0.315756 0.312389 0.308999 0.305668 0.302341 0.299043 0.295814 0.292583 0.28939 0.286231 0.283117 0.279972 0.276923 0.273895 0.270888 0.267889 0.264944 0.262019 0.259141 0.256282 0.253455 0.250617 0.247822 0.24508 0.242352 0.239661 0.236982 0.23435 0.23171 0.229063 0.226509 0.22399 0.221502 0.219 0.216531 0.214079 0.211648 0.20925 0.206872 0.2045 0.202152 0.199813 0.197473 0.195195 0.192888 0.19061 0.188349 0.18611 0.183883 0.181658 0.179447 0.177233 0.175014 0.172824 0.170642 0.168464 0.166306 0.164164 0.162035 0.159898 0.157785 0.155685 0.153593 0.151503 0.1494 0.147343 0.145279 0.143234 0.141199 0.139207 0.137245 0.135259 0.133295 0.131376 0.129437 0.127511 0.125588 0.12367 0.121769 0.119871 0.117982 0.116113 0.114273 0.112431 0.110591 0.108748 0.10691 0.105091 0.103276 0.101453 0.0996399 0.0978397 0.0960781 0.0943466 0.092627 0.090919 0.0892252 0.0875349 0.0858758 0.0842332 0.0826063 0.0810034 0.0794035 0.0778136 0.0762417 0.074706 0.0731904 0.0716781 0.0701828 0.0686704 0.0671969 0.0657238 0.0642626 0.062818 0.061398 0.0599874 0.0585825 0.0572015 0.0558194 0.0544491 0.0530878 0.0517346 0.0503928 0.0490826 0.047772 0.046489 0.0452368 0.0439823 0.0427289 0.0415012 0.0402511 0.0390083 0.0377542 0.0364997 0.0352438 0.0340041 0.0327754 0.0315577 0.0303564 0.0291665 0.0279731 0.0267975 0.025612 0.0244359 0.0232685 0.0220991 0.0209456 0.0197898 0.0186462 0.0175377 0.0164396 0.0153711 0.0143097 0.0132928 0.0122854 0.0112874 0.01032 0.00937193 0.0084436 0.00753486 0.00667268 0.00582369 0.00498051 0.00414275 0.00332882 0.00253544 0.00176411 0.00101445 0.000329882 ];
Precision_FES = [0.167637 0.266308 0.288051 0.300197 0.309063 0.316335 0.322431 0.327612 0.332213 0.336443 0.340346 0.34396 0.347334 0.350532 0.353578 0.356485 0.359243 0.361878 0.364358 0.366657 0.368876 0.371017 0.373106 0.375125 0.37707 0.378938 0.380754 0.382566 0.384342 0.386063 0.387734 0.389328 0.390918 0.392469 0.394017 0.395549 0.397022 0.398487 0.399915 0.401305 0.402635 0.403915 0.40516 0.406392 0.407646 0.408885 0.410117 0.411336 0.412547 0.413758 0.414961 0.416162 0.417365 0.418575 0.41978 0.42099 0.422197 0.423403 0.424606 0.425811 0.426995 0.428162 0.429301 0.430424 0.431517 0.432585 0.433635 0.43467 0.435715 0.436759 0.437792 0.438829 0.439854 0.440852 0.441847 0.442853 0.443851 0.444834 0.445807 0.44678 0.447755 0.448738 0.449709 0.450658 0.451582 0.452492 0.453383 0.454274 0.455142 0.456017 0.456919 0.457798 0.458656 0.459519 0.460366 0.461221 0.462062 0.462882 0.463689 0.464514 0.465325 0.466129 0.466911 0.467723 0.468537 0.469213 0.469866 0.470537 0.471165 0.47179 0.472399 0.472971 0.47352 0.474046 0.474564 0.475031 0.475518 0.476037 0.47654 0.477029 0.477488 0.477947 0.478399 0.478901 0.479431 0.479948 0.480426 0.480904 0.481384 0.481879 0.482377 0.482862 0.483344 0.483849 0.48436 0.484867 0.485371 0.485881 0.48637 0.486851 0.48736 0.48786 0.488366 0.48886 0.489338 0.489831 0.490337 0.490837 0.491401 0.491853 0.49223 0.492615 0.492972 0.493322 0.493699 0.494071 0.494458 0.494847 0.495226 0.495594 0.495975 0.496367 0.496735 0.497116 0.49748 0.497839 0.498164 0.498406 0.498641 0.498883 0.499069 0.499223 0.499407 0.499612 0.499831 0.500083 0.50027 0.500433 0.500587 0.500721 0.500843 0.500917 0.501019 0.501107 0.501172 0.501238 0.501334 0.50148 0.501646 0.501784 0.501884 0.501997 0.5022 0.502372 0.502481 0.502493 0.502466 0.502505 0.502486 0.502448 0.502461 0.50248 0.502519 0.502543 0.502593 0.502631 0.502643 0.502594 0.502441 0.502318 0.50238 0.502462 0.502603 0.50267 0.502677 0.502643 0.502651 0.502607 0.502579 0.502414 0.502108 0.501853 0.501602 0.501153 0.500643 0.500349 0.500045 0.499715 0.499424 0.499026 0.498484 0.498021 0.497642 0.497394 0.49718 0.496908 0.496734 0.496563 0.496399 0.496118 0.495793 0.495381 0.495235 0.495121 0.495211 0.495142 0.495191 0.495191 0.495269 0.495335 0.495515 0.495491 0.495492 0.495241 0.49493 0.493582 ];
TPR_FES = [1 0.892609 0.849187 0.822248 0.8007 0.782327 0.765738 0.750166 0.736015 0.722949 0.711011 0.700005 0.689705 0.679929 0.67065 0.661764 0.653347 0.645273 0.637448 0.629643 0.62175 0.614216 0.607138 0.600239 0.59365 0.587198 0.580932 0.574824 0.568796 0.562863 0.557011 0.551217 0.545474 0.539876 0.534424 0.529064 0.523757 0.518521 0.513366 0.508202 0.503056 0.497973 0.492962 0.487977 0.483082 0.478301 0.47365 0.469 0.46439 0.459807 0.455301 0.450882 0.446548 0.442317 0.438141 0.434019 0.429915 0.425827 0.421747 0.4177 0.413693 0.409705 0.405751 0.401824 0.397925 0.394035 0.390213 0.386454 0.382729 0.379049 0.375367 0.371687 0.368068 0.364422 0.360824 0.357239 0.353714 0.350199 0.34669 0.343191 0.339698 0.336242 0.332778 0.329356 0.325942 0.322522 0.319126 0.315756 0.312389 0.308999 0.305668 0.302341 0.299043 0.295814 0.292583 0.28939 0.286231 0.283117 0.279972 0.276923 0.273895 0.270888 0.267889 0.264944 0.262019 0.259141 0.256282 0.253455 0.250617 0.247822 0.24508 0.242352 0.239661 0.236982 0.23435 0.23171 0.229063 0.226509 0.22399 0.221502 0.219 0.216531 0.214079 0.211648 0.20925 0.206872 0.2045 0.202152 0.199813 0.197473 0.195195 0.192888 0.19061 0.188349 0.18611 0.183883 0.181658 0.179447 0.177233 0.175014 0.172824 0.170642 0.168464 0.166306 0.164164 0.162035 0.159898 0.157785 0.155685 0.153593 0.151503 0.1494 0.147343 0.145279 0.143234 0.141199 0.139207 0.137245 0.135259 0.133295 0.131376 0.129437 0.127511 0.125588 0.12367 0.121769 0.119871 0.117982 0.116113 0.114273 0.112431 0.110591 0.108748 0.10691 0.105091 0.103276 0.101453 0.0996399 0.0978397 0.0960781 0.0943466 0.092627 0.090919 0.0892252 0.0875349 0.0858758 0.0842332 0.0826063 0.0810034 0.0794035 0.0778136 0.0762417 0.074706 0.0731904 0.0716781 0.0701828 0.0686704 0.0671969 0.0657238 0.0642626 0.062818 0.061398 0.0599874 0.0585825 0.0572015 0.0558194 0.0544491 0.0530878 0.0517346 0.0503928 0.0490826 0.047772 0.046489 0.0452368 0.0439823 0.0427289 0.0415012 0.0402511 0.0390083 0.0377542 0.0364997 0.0352438 0.0340041 0.0327754 0.0315577 0.0303564 0.0291665 0.0279731 0.0267975 0.025612 0.0244359 0.0232685 0.0220991 0.0209456 0.0197898 0.0186462 0.0175377 0.0164396 0.0153711 0.0143097 0.0132928 0.0122854 0.0112874 0.01032 0.00937193 0.0084436 0.00753486 0.00667268 0.00582369 0.00498051 0.00414275 0.00332882 0.00253544 0.00176411 0.00101445 0.000329882 ];
FPR_FES = [1 0.451071 0.379241 0.342423 0.317053 0.297479 0.281538 0.268033 0.256375 0.246103 0.236918 0.228606 0.220998 0.213988 0.207497 0.201443 0.195778 0.190488 0.18551 0.180814 0.17635 0.172103 0.168065 0.164201 0.160506 0.156961 0.153547 0.150253 0.147077 0.144009 0.141042 0.138186 0.135424 0.132758 0.130167 0.127648 0.125214 0.122856 0.120563 0.118322 0.116141 0.11402 0.111959 0.109951 0.107986 0.106068 0.104199 0.102376 0.100586 0.0988334 0.0971194 0.0954398 0.0937947 0.0921825 0.0906061 0.0890622 0.0875499 0.086068 0.0846139 0.0831891 0.0817934 0.0804295 0.0790968 0.077787 0.0765043 0.0752417 0.0740039 0.0727903 0.0715973 0.0704234 0.0692751 0.0681438 0.0670369 0.065947 0.0648802 0.0638307 0.0628048 0.061798 0.060809 0.0598328 0.058871 0.0579226 0.0569916 0.0560759 0.055177 0.0542954 0.0534299 0.0525817 0.0517486 0.0509309 0.050128 0.0493345 0.0485547 0.0477868 0.0470308 0.0462894 0.0455633 0.0448503 0.0441454 0.043452 0.0427688 0.0420933 0.0414303 0.040777 0.0401344 0.0395027 0.0388793 0.0382625 0.0376568 0.0370577 0.0364704 0.035892 0.0353221 0.0347601 0.0342071 0.0336643 0.033126 0.0325946 0.0320696 0.0315532 0.031044 0.0305409 0.0300489 0.029563 0.0290835 0.0286106 0.0281434 0.0276822 0.0272257 0.0267735 0.0263275 0.025887 0.0254542 0.0250256 0.0246018 0.0241839 0.0237722 0.0233649 0.0229635 0.0225679 0.0221769 0.021791 0.0214105 0.0210336 0.0206633 0.0203001 0.0199411 0.0195871 0.0192369 0.0188936 0.0185564 0.0182216 0.0178941 0.017571 0.0172504 0.0169331 0.0166188 0.0163085 0.0159999 0.0156946 0.0153943 0.0151023 0.0148135 0.0145288 0.0142481 0.0139706 0.0136967 0.0134269 0.0131611 0.0128996 0.0126404 0.0123835 0.0121281 0.0118754 0.0116267 0.0113809 0.0111387 0.0108999 0.0106635 0.0104302 0.0101992 0.00997088 0.00974671 0.00952604 0.00930789 0.00909207 0.00887928 0.00866954 0.00846359 0.00826206 0.00806362 0.00786796 0.00767472 0.00748468 0.00729755 0.0071147 0.00693444 0.0067572 0.00658379 0.00641287 0.00624451 0.00607717 0.00591275 0.00575214 0.00559252 0.00543743 0.00528407 0.00513188 0.00498255 0.00483354 0.00468576 0.00453904 0.00439641 0.0042572 0.00411922 0.00398471 0.00385078 0.00371998 0.0035908 0.00346426 0.00334017 0.00321655 0.0030952 0.0029758 0.00285936 0.00274295 0.00262931 0.00251718 0.00240665 0.00229938 0.00219267 0.00208728 0.00198387 0.00188202 0.00178188 0.00168236 0.00158421 0.00148897 0.00139477 0.00130172 0.00120975 0.00111934 0.00103043 0.000942469 0.00085609 0.000771856 0.000689951 0.000609375 0.000529191 0.000452291 0.000378133 0.00030565 0.000234798 0.00016562 9.80583e-005 3.25313e-005 ];
plot(Recall_FES, Precision_FES, '--g', 'linewidth', 2);
Recall_CB = [1 0.98362 0.981427 0.980775 0.977943 0.975335 0.973538 0.971789 0.970427 0.968187 0.964557 0.962498 0.960567 0.957469 0.954276 0.951262 0.949224 0.945427 0.943049 0.940046 0.936324 0.930316 0.92632 0.923635 0.919044 0.915509 0.91176 0.908004 0.901714 0.897293 0.893537 0.889662 0.886775 0.881437 0.877107 0.873025 0.868126 0.863347 0.859215 0.855761 0.85045 0.842777 0.837588 0.833595 0.829537 0.825297 0.820449 0.815102 0.80914 0.803887 0.798429 0.793927 0.788881 0.785751 0.780609 0.776638 0.771085 0.767158 0.763641 0.758066 0.75472 0.749021 0.742632 0.737133 0.732976 0.728535 0.724554 0.719528 0.714457 0.710173 0.705496 0.701875 0.696914 0.69241 0.687172 0.681986 0.676215 0.670393 0.665935 0.660584 0.656448 0.650716 0.647056 0.643327 0.638169 0.633032 0.628158 0.623215 0.618076 0.614109 0.609979 0.60638 0.602896 0.599262 0.595612 0.591919 0.587316 0.582958 0.579113 0.574704 0.571261 0.567192 0.56373 0.558698 0.554187 0.550546 0.546626 0.543439 0.539369 0.535535 0.530409 0.526206 0.521615 0.517947 0.514735 0.511257 0.507524 0.504166 0.501235 0.498091 0.493877 0.487536 0.484669 0.47978 0.47615 0.472277 0.469253 0.465819 0.462542 0.458529 0.454994 0.449841 0.444169 0.441362 0.438804 0.435703 0.432801 0.429771 0.426436 0.423227 0.41884 0.414327 0.410911 0.408008 0.402844 0.399807 0.396035 0.390728 0.387545 0.383593 0.380286 0.377146 0.373449 0.369853 0.36647 0.362364 0.359813 0.356216 0.353291 0.349534 0.34582 0.343105 0.339933 0.336134 0.333668 0.329893 0.326838 0.323328 0.320117 0.315346 0.312338 0.308667 0.303632 0.300607 0.29642 0.293083 0.29011 0.287064 0.283758 0.279918 0.276368 0.273821 0.269845 0.265362 0.263003 0.260304 0.256463 0.253635 0.250455 0.2456 0.242243 0.240085 0.235521 0.231768 0.228193 0.224794 0.221152 0.218532 0.216256 0.213255 0.211038 0.207941 0.204917 0.201566 0.198269 0.195945 0.192794 0.189201 0.187045 0.184046 0.182281 0.179942 0.174747 0.172422 0.169927 0.168024 0.165633 0.162974 0.160296 0.156301 0.153957 0.150483 0.147491 0.144213 0.140888 0.13899 0.137237 0.13316 0.130383 0.128277 0.124855 0.122323 0.120259 0.118219 0.116206 0.112841 0.111079 0.108224 0.105426 0.102839 0.0997459 0.0967418 0.0926477 0.0897938 0.0859414 0.0834645 0.0806067 0.0784142 0.0733684 0.0705496 0.0686331 0.0641556 0.0598714 0.0576885 0.0523616 0.049515 ];
Precision_CB = [0.167637 0.177154 0.178699 0.180645 0.182526 0.184421 0.186199 0.189929 0.1919 0.194933 0.197573 0.199504 0.201477 0.203636 0.205259 0.207433 0.209616 0.21149 0.21417 0.217096 0.219204 0.220764 0.223493 0.226408 0.228945 0.23126 0.233134 0.236104 0.238394 0.240571 0.242605 0.245311 0.248256 0.250874 0.253134 0.255942 0.25804 0.260988 0.263378 0.265322 0.267314 0.269304 0.271716 0.274013 0.276913 0.279856 0.282297 0.28529 0.287473 0.290741 0.29378 0.296729 0.300156 0.302441 0.304787 0.308357 0.31047 0.312917 0.315862 0.317303 0.320044 0.322075 0.324609 0.32638 0.328585 0.331037 0.33397 0.336389 0.338745 0.341455 0.344348 0.346362 0.349265 0.351743 0.353519 0.355163 0.356908 0.358728 0.360425 0.362256 0.363057 0.365185 0.366732 0.369711 0.371728 0.372744 0.375243 0.376564 0.378579 0.38066 0.382912 0.384313 0.385205 0.386476 0.38716 0.38937 0.390855 0.392126 0.393494 0.395274 0.397558 0.39895 0.401136 0.401496 0.402244 0.403945 0.405777 0.40714 0.408521 0.410045 0.411716 0.41334 0.414907 0.415997 0.417186 0.417575 0.418743 0.419976 0.422942 0.42483 0.426708 0.428317 0.430641 0.432344 0.434056 0.43537 0.43621 0.437112 0.438488 0.439441 0.439828 0.440755 0.44077 0.442083 0.443174 0.444036 0.445046 0.446306 0.44659 0.447002 0.447588 0.448095 0.449948 0.45112 0.451251 0.452124 0.453726 0.454738 0.455023 0.455522 0.456055 0.45628 0.456557 0.457199 0.457183 0.45705 0.458056 0.458612 0.459676 0.460082 0.460105 0.460869 0.461391 0.461896 0.462742 0.463116 0.463838 0.463958 0.46495 0.465695 0.465787 0.466964 0.467646 0.468481 0.468172 0.4693 0.470501 0.471675 0.472901 0.473315 0.474029 0.475023 0.475996 0.475124 0.475442 0.475473 0.47636 0.476562 0.477523 0.477148 0.476552 0.477398 0.477017 0.47687 0.47603 0.475306 0.475209 0.475998 0.477186 0.476522 0.477033 0.476836 0.478132 0.478659 0.479528 0.480276 0.48134 0.481776 0.482755 0.482931 0.483168 0.482944 0.481755 0.482711 0.482557 0.482134 0.482144 0.483257 0.483571 0.484229 0.484404 0.484244 0.485167 0.484316 0.484213 0.4842 0.483831 0.482832 0.483391 0.483722 0.483087 0.482525 0.481807 0.480881 0.481253 0.48283 0.484599 0.485338 0.485426 0.485078 0.485204 0.486095 0.487053 0.485462 0.484215 0.484073 0.483221 0.483054 0.482098 0.480057 0.479005 0.479384 0.479038 0.478951 0.478149 0.478666 ];
TPR_CB = [1 0.98362 0.981427 0.980775 0.977943 0.975335 0.973538 0.971789 0.970427 0.968187 0.964557 0.962498 0.960567 0.957469 0.954276 0.951262 0.949224 0.945427 0.943049 0.940046 0.936324 0.930316 0.92632 0.923635 0.919044 0.915509 0.91176 0.908004 0.901714 0.897293 0.893537 0.889662 0.886775 0.881437 0.877107 0.873025 0.868126 0.863347 0.859215 0.855761 0.85045 0.842777 0.837588 0.833595 0.829537 0.825297 0.820449 0.815102 0.80914 0.803887 0.798429 0.793927 0.788881 0.785751 0.780609 0.776638 0.771085 0.767158 0.763641 0.758066 0.75472 0.749021 0.742632 0.737133 0.732976 0.728535 0.724554 0.719528 0.714457 0.710173 0.705496 0.701875 0.696914 0.69241 0.687172 0.681986 0.676215 0.670393 0.665935 0.660584 0.656448 0.650716 0.647056 0.643327 0.638169 0.633032 0.628158 0.623215 0.618076 0.614109 0.609979 0.60638 0.602896 0.599262 0.595612 0.591919 0.587316 0.582958 0.579113 0.574704 0.571261 0.567192 0.56373 0.558698 0.554187 0.550546 0.546626 0.543439 0.539369 0.535535 0.530409 0.526206 0.521615 0.517947 0.514735 0.511257 0.507524 0.504166 0.501235 0.498091 0.493877 0.487536 0.484669 0.47978 0.47615 0.472277 0.469253 0.465819 0.462542 0.458529 0.454994 0.449841 0.444169 0.441362 0.438804 0.435703 0.432801 0.429771 0.426436 0.423227 0.41884 0.414327 0.410911 0.408008 0.402844 0.399807 0.396035 0.390728 0.387545 0.383593 0.380286 0.377146 0.373449 0.369853 0.36647 0.362364 0.359813 0.356216 0.353291 0.349534 0.34582 0.343105 0.339933 0.336134 0.333668 0.329893 0.326838 0.323328 0.320117 0.315346 0.312338 0.308667 0.303632 0.300607 0.29642 0.293083 0.29011 0.287064 0.283758 0.279918 0.276368 0.273821 0.269845 0.265362 0.263003 0.260304 0.256463 0.253635 0.250455 0.2456 0.242243 0.240085 0.235521 0.231768 0.228193 0.224794 0.221152 0.218532 0.216256 0.213255 0.211038 0.207941 0.204917 0.201566 0.198269 0.195945 0.192794 0.189201 0.187045 0.184046 0.182281 0.179942 0.174747 0.172422 0.169927 0.168024 0.165633 0.162974 0.160296 0.156301 0.153957 0.150483 0.147491 0.144213 0.140888 0.13899 0.137237 0.13316 0.130383 0.128277 0.124855 0.122323 0.120259 0.118219 0.116206 0.112841 0.111079 0.108224 0.105426 0.102839 0.0997459 0.0967418 0.0926477 0.0897938 0.0859414 0.0834645 0.0806067 0.0784142 0.0733684 0.0705496 0.0686331 0.0641556 0.0598714 0.0576885 0.0523616 0.049515 ];
FPR_CB = [1 0.950717 0.939501 0.927956 0.916182 0.904601 0.894352 0.879857 0.869357 0.857224 0.844362 0.833077 0.822169 0.811382 0.79977 0.788802 0.777677 0.767477 0.755033 0.743344 0.732368 0.720638 0.708857 0.697869 0.68761 0.676616 0.667554 0.656313 0.645683 0.635663 0.625506 0.615399 0.605219 0.595115 0.586307 0.574915 0.566075 0.554792 0.546559 0.537204 0.528314 0.519875 0.510962 0.502283 0.493618 0.484924 0.47513 0.46685 0.459284 0.45071 0.442431 0.434452 0.426023 0.419368 0.41119 0.403017 0.39607 0.389402 0.382343 0.37669 0.370396 0.363503 0.357163 0.351158 0.344485 0.338022 0.332219 0.326387 0.320256 0.313734 0.30719 0.301956 0.296546 0.291475 0.286903 0.281834 0.277715 0.272161 0.267693 0.262383 0.259031 0.254497 0.250156 0.245826 0.241242 0.237832 0.233448 0.229427 0.225901 0.222061 0.218326 0.215548 0.212877 0.209865 0.206814 0.202707 0.199515 0.19611 0.192673 0.189558 0.186551 0.183538 0.181122 0.178856 0.176762 0.17428 0.170035 0.167686 0.165065 0.162224 0.159679 0.157446 0.155021 0.152752 0.150726 0.148958 0.147031 0.144931 0.141281 0.139648 0.137357 0.135286 0.133113 0.130266 0.127518 0.125601 0.123925 0.122371 0.120833 0.118899 0.117061 0.114811 0.112634 0.111307 0.109467 0.107964 0.105325 0.103915 0.102465 0.100957 0.0993364 0.0978182 0.0961167 0.0948534 0.0934301 0.0919902 0.0901302 0.0887992 0.0868014 0.0854316 0.0842364 0.0833766 0.0822064 0.0805935 0.0796038 0.078443 0.0765118 0.0746801 0.0734448 0.0724826 0.0716153 0.0703227 0.0690502 0.0682283 0.0673594 0.0662772 0.0653232 0.0641308 0.0633011 0.0624022 0.0616451 0.0603175 0.0594865 0.0586005 0.0574677 0.0563553 0.0556651 0.0546479 0.0533661 0.052611 0.0518114 0.0511259 0.0503797 0.049762 0.0491446 0.0484499 0.0477646 0.046788 0.046235 0.0457397 0.0449829 0.0443926 0.0433034 0.0423422 0.0416083 0.040994 0.04049 0.0397043 0.0388449 0.0383223 0.0377687 0.0371757 0.0365523 0.0357712 0.0344797 0.0339422 0.0333402 0.0327161 0.0322452 0.0315508 0.0310644 0.0306205 0.0299756 0.0293375 0.028863 0.0282058 0.0277499 0.0269788 0.0264033 0.0256251 0.0252767 0.0248313 0.0238139 0.0231629 0.0226645 0.0221532 0.0215234 0.0206578 0.0201449 0.0197282 0.0192718 0.0187267 0.018205 0.0174571 0.0170192 0.0163597 0.0155975 0.0151763 0.0148178 0.0143787 0.0138525 0.0134769 0.0127905 0.0124971 0.0122338 0.0117915 0.0114054 0.0108608 0.0102641 0.00968174 0.00929834 0.0087704 0.00820797 0.00757716 0.00726357 0.00659197 ];
plot(Recall_CB, Precision_CB, '--r', 'linewidth', 2);
Recall_SVO = [1 0.999797 0.999643 0.999639 0.999627 0.999539 0.999409 0.998501 0.998212 0.998165 0.997523 0.997387 0.997339 0.997269 0.9969 0.996759 0.996567 0.996456 0.99634 0.995881 0.995756 0.995646 0.995501 0.995447 0.995293 0.994706 0.994357 0.993902 0.993302 0.993096 0.992994 0.992601 0.992358 0.992176 0.991765 0.991126 0.990251 0.989523 0.989216 0.98887 0.98823 0.987912 0.987379 0.986966 0.986179 0.985585 0.984793 0.984202 0.983554 0.982391 0.981155 0.979689 0.979033 0.978073 0.976941 0.975805 0.974913 0.973244 0.971781 0.971034 0.969698 0.969005 0.967967 0.966542 0.964925 0.963648 0.962588 0.961602 0.960147 0.958695 0.957217 0.955417 0.954023 0.953058 0.951902 0.95026 0.948245 0.94603 0.944093 0.940738 0.93932 0.937751 0.935019 0.932844 0.930426 0.928025 0.925558 0.923798 0.921619 0.919283 0.915551 0.913171 0.909891 0.906404 0.904086 0.901543 0.89877 0.896502 0.893355 0.890059 0.887763 0.884639 0.882061 0.879276 0.876049 0.872367 0.868651 0.866347 0.863927 0.859101 0.855017 0.851104 0.845798 0.841953 0.838239 0.834775 0.831414 0.827956 0.822214 0.819444 0.814752 0.811309 0.80725 0.802049 0.797839 0.793493 0.787826 0.782997 0.778886 0.774928 0.770229 0.764649 0.761549 0.75706 0.751186 0.745349 0.740548 0.73471 0.729963 0.725654 0.721447 0.717135 0.712485 0.708159 0.702717 0.698868 0.694779 0.69014 0.683003 0.677523 0.671521 0.666382 0.660689 0.655281 0.650704 0.643802 0.638823 0.634357 0.628392 0.620725 0.614561 0.607146 0.602143 0.597511 0.591973 0.5847 0.577946 0.571025 0.563949 0.5553 0.550304 0.543986 0.536237 0.529141 0.521455 0.515614 0.508607 0.502775 0.496859 0.491077 0.48548 0.478392 0.472935 0.466711 0.46029 0.452594 0.445797 0.438619 0.432148 0.42626 0.419629 0.412962 0.407025 0.400017 0.394831 0.384501 0.377194 0.368301 0.362609 0.356675 0.349885 0.343817 0.335713 0.329806 0.322606 0.315923 0.309851 0.303097 0.296158 0.290709 0.282794 0.277346 0.27167 0.264399 0.257587 0.251705 0.24575 0.238888 0.233475 0.227588 0.222481 0.218283 0.213255 0.207774 0.202096 0.194595 0.189572 0.182645 0.177794 0.173246 0.169314 0.163012 0.158767 0.152498 0.14468 0.139241 0.134361 0.12875 0.12415 0.116604 0.108419 0.104509 0.0987154 0.0940497 0.0914352 0.0859305 0.0805513 0.073057 0.0690466 0.0659065 0.0604866 0.0569532 0.0523395 0.0471911 0.0440687 0.0431027 ];
Precision_SVO = [0.167637 0.168433 0.168523 0.168677 0.168833 0.169022 0.16928 0.170144 0.170361 0.170681 0.170811 0.171395 0.171609 0.171848 0.172248 0.172605 0.173024 0.173372 0.173743 0.174107 0.17447 0.174976 0.175582 0.176054 0.176537 0.177055 0.177561 0.178061 0.178415 0.179034 0.179724 0.180414 0.181172 0.181791 0.182369 0.182959 0.183797 0.18486 0.185807 0.186464 0.187499 0.188376 0.189274 0.190001 0.191032 0.191709 0.192502 0.193512 0.194408 0.195272 0.196234 0.197217 0.198136 0.199213 0.200266 0.201254 0.202494 0.20332 0.204356 0.206134 0.206984 0.208212 0.209292 0.210152 0.211338 0.212618 0.213803 0.215241 0.216416 0.217571 0.218948 0.220267 0.221653 0.223116 0.224686 0.225875 0.227499 0.228692 0.230052 0.231418 0.232974 0.23482 0.236219 0.237517 0.23911 0.240835 0.242467 0.244045 0.245352 0.247334 0.248204 0.249399 0.250816 0.252685 0.253983 0.255769 0.25779 0.259786 0.261272 0.263004 0.264585 0.266029 0.267682 0.269465 0.271479 0.272571 0.274012 0.276195 0.277686 0.279402 0.281511 0.283195 0.284822 0.286422 0.288092 0.289434 0.291015 0.292776 0.294896 0.296621 0.298227 0.300213 0.302044 0.303905 0.305537 0.308125 0.309647 0.310852 0.312825 0.314744 0.316804 0.318409 0.320379 0.322264 0.324081 0.326033 0.328361 0.329201 0.330999 0.332914 0.334658 0.336181 0.337971 0.339967 0.341516 0.343068 0.345182 0.34674 0.348198 0.350099 0.351658 0.353093 0.354781 0.356767 0.358459 0.360101 0.361889 0.363777 0.365493 0.366724 0.368379 0.369518 0.371875 0.374023 0.375685 0.376742 0.378397 0.379656 0.381342 0.382453 0.384438 0.386286 0.386023 0.387522 0.389159 0.390126 0.391123 0.392484 0.394776 0.395771 0.3965 0.397835 0.399503 0.400295 0.400843 0.402032 0.404385 0.406438 0.407275 0.408151 0.407945 0.410986 0.41319 0.414443 0.415359 0.415816 0.417214 0.416063 0.416912 0.416487 0.415785 0.419092 0.420475 0.421498 0.422632 0.424329 0.424283 0.423035 0.424663 0.425387 0.426912 0.428702 0.42902 0.429633 0.431308 0.433569 0.433703 0.435695 0.437502 0.439167 0.441083 0.442176 0.443954 0.442131 0.442516 0.442967 0.444324 0.441475 0.442168 0.444271 0.444215 0.446772 0.449106 0.451114 0.451577 0.452164 0.452804 0.453713 0.45448 0.455246 0.455699 0.458642 0.459823 0.461271 0.461053 0.466046 0.467065 0.464587 0.466179 0.467827 0.467452 0.465734 0.464765 0.464702 0.465095 0.46697 ];
TPR_SVO = [1 0.999797 0.999643 0.999639 0.999627 0.999539 0.999409 0.998501 0.998212 0.998165 0.997523 0.997387 0.997339 0.997269 0.9969 0.996759 0.996567 0.996456 0.99634 0.995881 0.995756 0.995646 0.995501 0.995447 0.995293 0.994706 0.994357 0.993902 0.993302 0.993096 0.992994 0.992601 0.992358 0.992176 0.991765 0.991126 0.990251 0.989523 0.989216 0.98887 0.98823 0.987912 0.987379 0.986966 0.986179 0.985585 0.984793 0.984202 0.983554 0.982391 0.981155 0.979689 0.979033 0.978073 0.976941 0.975805 0.974913 0.973244 0.971781 0.971034 0.969698 0.969005 0.967967 0.966542 0.964925 0.963648 0.962588 0.961602 0.960147 0.958695 0.957217 0.955417 0.954023 0.953058 0.951902 0.95026 0.948245 0.94603 0.944093 0.940738 0.93932 0.937751 0.935019 0.932844 0.930426 0.928025 0.925558 0.923798 0.921619 0.919283 0.915551 0.913171 0.909891 0.906404 0.904086 0.901543 0.89877 0.896502 0.893355 0.890059 0.887763 0.884639 0.882061 0.879276 0.876049 0.872367 0.868651 0.866347 0.863927 0.859101 0.855017 0.851104 0.845798 0.841953 0.838239 0.834775 0.831414 0.827956 0.822214 0.819444 0.814752 0.811309 0.80725 0.802049 0.797839 0.793493 0.787826 0.782997 0.778886 0.774928 0.770229 0.764649 0.761549 0.75706 0.751186 0.745349 0.740548 0.73471 0.729963 0.725654 0.721447 0.717135 0.712485 0.708159 0.702717 0.698868 0.694779 0.69014 0.683003 0.677523 0.671521 0.666382 0.660689 0.655281 0.650704 0.643802 0.638823 0.634357 0.628392 0.620725 0.614561 0.607146 0.602143 0.597511 0.591973 0.5847 0.577946 0.571025 0.563949 0.5553 0.550304 0.543986 0.536237 0.529141 0.521455 0.515614 0.508607 0.502775 0.496859 0.491077 0.48548 0.478392 0.472935 0.466711 0.46029 0.452594 0.445797 0.438619 0.432148 0.42626 0.419629 0.412962 0.407025 0.400017 0.394831 0.384501 0.377194 0.368301 0.362609 0.356675 0.349885 0.343817 0.335713 0.329806 0.322606 0.315923 0.309851 0.303097 0.296158 0.290709 0.282794 0.277346 0.27167 0.264399 0.257587 0.251705 0.24575 0.238888 0.233475 0.227588 0.222481 0.218283 0.213255 0.207774 0.202096 0.194595 0.189572 0.182645 0.177794 0.173246 0.169314 0.163012 0.158767 0.152498 0.14468 0.139241 0.134361 0.12875 0.12415 0.116604 0.108419 0.104509 0.0987154 0.0940497 0.0914352 0.0859305 0.0805513 0.073057 0.0690466 0.0659065 0.0604866 0.0569532 0.0523395 0.0471911 0.0440687 0.0431027 ];
FPR_SVO = [1 0.993566 0.992882 0.991793 0.990829 0.989379 0.9875 0.985041 0.983773 0.982004 0.980222 0.978366 0.976756 0.97496 0.9726 0.970602 0.967839 0.96523 0.962662 0.959937 0.957252 0.95408 0.950603 0.947454 0.944361 0.940562 0.936959 0.933483 0.929616 0.92578 0.921557 0.917301 0.913022 0.909112 0.904974 0.900768 0.895939 0.890258 0.885686 0.881579 0.87651 0.871781 0.866885 0.862423 0.856767 0.852271 0.84738 0.841932 0.836971 0.831721 0.826667 0.821339 0.816129 0.810712 0.805069 0.799665 0.793691 0.78783 0.782096 0.775425 0.769842 0.76444 0.75897 0.752925 0.747144 0.740692 0.734428 0.728126 0.721964 0.715641 0.70926 0.703257 0.696831 0.690553 0.68411 0.678366 0.671851 0.66593 0.65983 0.653627 0.647434 0.640397 0.634185 0.628276 0.622081 0.615757 0.609219 0.603167 0.59645 0.588477 0.582762 0.577004 0.570833 0.564368 0.558404 0.55226 0.545991 0.539375 0.533373 0.526847 0.520669 0.514398 0.508598 0.502199 0.495393 0.489847 0.483422 0.477626 0.472295 0.466321 0.460326 0.454335 0.448334 0.442734 0.437176 0.431949 0.425766 0.420116 0.413633 0.408337 0.402471 0.396662 0.39105 0.38541 0.379915 0.374219 0.368419 0.363016 0.35711 0.351647 0.345876 0.339955 0.334671 0.329605 0.324428 0.319342 0.313696 0.309129 0.304051 0.299129 0.294139 0.289079 0.284163 0.278869 0.27486 0.270364 0.265707 0.261126 0.25615 0.251097 0.246659 0.24233 0.238178 0.234193 0.229558 0.225018 0.220935 0.216839 0.212848 0.209086 0.204583 0.201053 0.197019 0.193569 0.189441 0.185573 0.18213 0.17855 0.174887 0.171172 0.167424 0.163755 0.160453 0.156796 0.153394 0.15021 0.146587 0.143301 0.139837 0.136881 0.13419 0.131488 0.128407 0.12523 0.122591 0.119613 0.116426 0.1133 0.110617 0.10797 0.105283 0.102199 0.0993936 0.0970162 0.0943603 0.0918068 0.0890396 0.0867241 0.0843827 0.0819369 0.0799096 0.0774296 0.0751381 0.0730784 0.0710368 0.069043 0.067055 0.0650047 0.0629268 0.0608101 0.0585928 0.0565689 0.0547375 0.052614 0.0507624 0.0487828 0.0471807 0.0452698 0.0435124 0.0417009 0.0399735 0.0386461 0.0368434 0.0351984 0.0335909 0.0320036 0.0306541 0.029318 0.027975 0.0269568 0.025862 0.0246481 0.0234229 0.0221271 0.0208435 0.0197039 0.0184447 0.0173192 0.0163899 0.0154578 0.014534 0.0133617 0.0123284 0.011464 0.0106693 0.00969111 0.00875605 0.00797271 0.00723658 0.00640223 0.00569821 0.00516897 0.00455089 0.0040343 0.00345532 0.00309056 ];
plot(Recall_SVO, Precision_SVO, '--c', 'linewidth', 2);
Recall_SWD = [1 0.999985 0.999923 0.999799 0.999625 0.99941 0.999145 0.998798 0.998352 0.997815 0.997191 0.996466 0.995614 0.994651 0.993585 0.992384 0.991032 0.989517 0.987873 0.986141 0.984403 0.982529 0.98057 0.97851 0.976349 0.974068 0.971685 0.969149 0.966487 0.963708 0.960862 0.95789 0.95482 0.951649 0.948317 0.944817 0.9412 0.937488 0.933685 0.929762 0.92573 0.921551 0.917311 0.912988 0.908653 0.904293 0.89997 0.895616 0.891213 0.886771 0.882251 0.877639 0.872942 0.868183 0.863242 0.858064 0.852952 0.847793 0.842679 0.837546 0.832342 0.827052 0.821767 0.816451 0.811059 0.805558 0.799924 0.794147 0.788337 0.782391 0.776322 0.770062 0.763792 0.757528 0.751226 0.744958 0.738685 0.732419 0.726095 0.719755 0.713361 0.706906 0.700423 0.693994 0.687617 0.681257 0.67497 0.668666 0.662351 0.656083 0.649706 0.643141 0.63658 0.630111 0.623756 0.617418 0.611059 0.604591 0.59822 0.591917 0.585626 0.579372 0.573127 0.566866 0.560723 0.554659 0.548569 0.542502 0.536434 0.530377 0.524456 0.51854 0.512684 0.506848 0.500943 0.495021 0.489096 0.483176 0.477256 0.471354 0.465424 0.459546 0.453703 0.447867 0.442014 0.436121 0.430245 0.424321 0.418299 0.411788 0.405502 0.399504 0.393517 0.387582 0.381618 0.375664 0.369735 0.36385 0.35802 0.352203 0.34639 0.340579 0.334848 0.329187 0.323531 0.317943 0.312391 0.306945 0.301559 0.296222 0.290916 0.285663 0.280437 0.275209 0.270051 0.264977 0.259962 0.254955 0.249996 0.24513 0.24023 0.23538 0.230517 0.225643 0.220825 0.216026 0.211242 0.206484 0.201744 0.197045 0.192426 0.187907 0.183479 0.179087 0.174672 0.17027 0.165952 0.161722 0.157551 0.153444 0.149345 0.14531 0.141353 0.13744 0.133567 0.129761 0.126031 0.122339 0.118731 0.115187 0.111723 0.108337 0.105041 0.101788 0.0985709 0.0954026 0.0922584 0.0892282 0.086238 0.0833486 0.0804947 0.0777094 0.0749925 0.0723616 0.069752 0.0672614 0.0648496 0.062505 0.0602089 0.0579437 0.0557456 0.0535665 0.0514208 0.0492746 0.0471358 0.045089 0.043108 0.0412207 0.0393645 0.0375763 0.0357903 0.0340691 0.0324092 0.0307896 0.0292504 0.0277786 0.0263102 0.0248892 0.0235461 0.0222352 0.0209885 0.0197692 0.0186229 0.0174964 0.0163642 0.0153099 0.0142695 0.0132804 0.0122913 0.0113393 0.0104253 0.00952498 0.00866438 0.00784307 0.00702947 0.00624862 0.00548195 0.00474324 0.00405989 0.00338233 0.00276464 0.00218766 0.00165337 0.00116941 0.000701494 0.000226156 ];
Precision_SWD = [0.167637 0.167695 0.167916 0.168314 0.1689 0.169653 0.170582 0.171667 0.172929 0.174354 0.175903 0.177569 0.179343 0.181237 0.183225 0.185298 0.187459 0.189689 0.191969 0.1943 0.196702 0.199156 0.201658 0.204193 0.206772 0.209448 0.212134 0.214778 0.217441 0.220127 0.22285 0.225573 0.228316 0.231056 0.23379 0.236488 0.239142 0.241802 0.244451 0.247082 0.249725 0.252385 0.255035 0.257681 0.260296 0.262902 0.265518 0.268137 0.270748 0.27332 0.275865 0.2784 0.280934 0.283467 0.285976 0.288485 0.290973 0.293465 0.29594 0.298406 0.300859 0.303276 0.305691 0.308109 0.310525 0.312878 0.31519 0.317497 0.319784 0.32206 0.324325 0.326594 0.328872 0.331123 0.333353 0.335572 0.337746 0.339928 0.342117 0.344296 0.346471 0.348623 0.350766 0.352876 0.354995 0.357076 0.359144 0.361204 0.36326 0.365322 0.367392 0.369435 0.371468 0.373508 0.375562 0.377624 0.379659 0.381689 0.383721 0.385743 0.387778 0.389794 0.391798 0.393779 0.395754 0.397706 0.399635 0.401586 0.40351 0.405438 0.407381 0.40931 0.411225 0.413094 0.414919 0.416738 0.418529 0.420294 0.422049 0.42378 0.425483 0.427181 0.428832 0.430472 0.432075 0.433667 0.43525 0.43682 0.438383 0.439907 0.441392 0.442843 0.444248 0.445647 0.44702 0.448389 0.449746 0.451111 0.452426 0.453714 0.45495 0.456151 0.457374 0.458604 0.459789 0.460962 0.462111 0.463259 0.464381 0.465526 0.466676 0.467808 0.468899 0.46998 0.471073 0.47218 0.473352 0.47447 0.475561 0.476631 0.477647 0.478664 0.479626 0.480543 0.481443 0.482347 0.483185 0.484008 0.484769 0.485433 0.486071 0.486742 0.487491 0.488232 0.488984 0.489712 0.490457 0.49118 0.491963 0.492811 0.493681 0.494447 0.495233 0.495993 0.496746 0.497502 0.498294 0.499062 0.499783 0.500459 0.501143 0.501869 0.502612 0.503266 0.503893 0.504472 0.504926 0.505457 0.505991 0.506592 0.507179 0.507855 0.508595 0.509269 0.509912 0.510692 0.511481 0.512278 0.513042 0.513777 0.514631 0.515457 0.516312 0.517026 0.517689 0.518301 0.518949 0.51956 0.520037 0.52047 0.520793 0.521046 0.521377 0.521714 0.522187 0.522681 0.523106 0.523536 0.523993 0.524494 0.525115 0.525734 0.52642 0.526885 0.527336 0.527599 0.528007 0.52852 0.528773 0.529015 0.52912 0.529148 0.529199 0.529437 0.529559 0.529636 0.529793 0.530267 0.531264 0.531961 0.531732 0.531516 0.531299 0.532263 0.532693 0.533389 ];
TPR_SWD = [1 0.999985 0.999923 0.999799 0.999625 0.99941 0.999145 0.998798 0.998352 0.997815 0.997191 0.996466 0.995614 0.994651 0.993585 0.992384 0.991032 0.989517 0.987873 0.986141 0.984403 0.982529 0.98057 0.97851 0.976349 0.974068 0.971685 0.969149 0.966487 0.963708 0.960862 0.95789 0.95482 0.951649 0.948317 0.944817 0.9412 0.937488 0.933685 0.929762 0.92573 0.921551 0.917311 0.912988 0.908653 0.904293 0.89997 0.895616 0.891213 0.886771 0.882251 0.877639 0.872942 0.868183 0.863242 0.858064 0.852952 0.847793 0.842679 0.837546 0.832342 0.827052 0.821767 0.816451 0.811059 0.805558 0.799924 0.794147 0.788337 0.782391 0.776322 0.770062 0.763792 0.757528 0.751226 0.744958 0.738685 0.732419 0.726095 0.719755 0.713361 0.706906 0.700423 0.693994 0.687617 0.681257 0.67497 0.668666 0.662351 0.656083 0.649706 0.643141 0.63658 0.630111 0.623756 0.617418 0.611059 0.604591 0.59822 0.591917 0.585626 0.579372 0.573127 0.566866 0.560723 0.554659 0.548569 0.542502 0.536434 0.530377 0.524456 0.51854 0.512684 0.506848 0.500943 0.495021 0.489096 0.483176 0.477256 0.471354 0.465424 0.459546 0.453703 0.447867 0.442014 0.436121 0.430245 0.424321 0.418299 0.411788 0.405502 0.399504 0.393517 0.387582 0.381618 0.375664 0.369735 0.36385 0.35802 0.352203 0.34639 0.340579 0.334848 0.329187 0.323531 0.317943 0.312391 0.306945 0.301559 0.296222 0.290916 0.285663 0.280437 0.275209 0.270051 0.264977 0.259962 0.254955 0.249996 0.24513 0.24023 0.23538 0.230517 0.225643 0.220825 0.216026 0.211242 0.206484 0.201744 0.197045 0.192426 0.187907 0.183479 0.179087 0.174672 0.17027 0.165952 0.161722 0.157551 0.153444 0.149345 0.14531 0.141353 0.13744 0.133567 0.129761 0.126031 0.122339 0.118731 0.115187 0.111723 0.108337 0.105041 0.101788 0.0985709 0.0954026 0.0922584 0.0892282 0.086238 0.0833486 0.0804947 0.0777094 0.0749925 0.0723616 0.069752 0.0672614 0.0648496 0.062505 0.0602089 0.0579437 0.0557456 0.0535665 0.0514208 0.0492746 0.0471358 0.045089 0.043108 0.0412207 0.0393645 0.0375763 0.0357903 0.0340691 0.0324092 0.0307896 0.0292504 0.0277786 0.0263102 0.0248892 0.0235461 0.0222352 0.0209885 0.0197692 0.0186229 0.0174964 0.0163642 0.0153099 0.0142695 0.0132804 0.0122913 0.0113393 0.0104253 0.00952498 0.00866438 0.00784307 0.00702947 0.00624862 0.00548195 0.00474324 0.00405989 0.00338233 0.00276464 0.00218766 0.00165337 0.00116941 0.000701494 0.000226156 ];
FPR_SWD = [1 0.999495 0.99754 0.994038 0.989022 0.982769 0.975264 0.966752 0.957235 0.946812 0.935739 0.924069 0.9119 0.899275 0.8863 0.873067 0.859634 0.846069 0.8324 0.818658 0.80488 0.791092 0.777279 0.763492 0.749813 0.736184 0.722635 0.709162 0.695816 0.682605 0.669527 0.656645 0.643929 0.631414 0.619055 0.606934 0.595072 0.583402 0.571952 0.560688 0.549578 0.538605 0.527862 0.517315 0.506999 0.496887 0.48696 0.477234 0.46771 0.458414 0.449333 0.440447 0.431713 0.423132 0.414724 0.406455 0.398352 0.390381 0.382575 0.374911 0.36737 0.359986 0.352739 0.345627 0.33863 0.331803 0.325097 0.318491 0.312014 0.305648 0.29939 0.29323 0.287174 0.281244 0.275428 0.26973 0.264164 0.258689 0.253301 0.247995 0.242808 0.237733 0.232755 0.22788 0.223105 0.21844 0.213874 0.209399 0.205004 0.200678 0.19642 0.192237 0.188132 0.18411 0.180162 0.176285 0.172473 0.168733 0.165044 0.161429 0.157872 0.154399 0.150987 0.147633 0.144343 0.14113 0.137986 0.1349 0.131867 0.128889 0.125959 0.123089 0.12028 0.117536 0.114845 0.112192 0.109601 0.107068 0.104581 0.102143 0.0997608 0.0974249 0.0951344 0.0928842 0.0906782 0.0885112 0.086383 0.0842949 0.0822457 0.0802411 0.0782733 0.0763451 0.0744545 0.0725963 0.0707791 0.0689968 0.0672445 0.0655203 0.0638323 0.0621769 0.0605574 0.0589765 0.0574214 0.0558994 0.0544167 0.052968 0.0515488 0.0501582 0.0487945 0.0474514 0.0461364 0.0448479 0.043588 0.0423506 0.0411378 0.0399529 0.0387948 0.037659 0.0365465 0.0354572 0.034395 0.0333633 0.0323528 0.0313639 0.0303962 0.0294486 0.0285268 0.0276269 0.0267494 0.0258892 0.0250486 0.0242272 0.0234264 0.0226487 0.0218908 0.0211505 0.0204294 0.0197255 0.0190377 0.01837 0.0177242 0.0170978 0.0164843 0.01589 0.0153076 0.0147397 0.0141868 0.0136492 0.0131297 0.0126235 0.0121278 0.0116438 0.0111731 0.0107172 0.0102767 0.00985134 0.00944105 0.00904105 0.00865547 0.0082807 0.00791667 0.00756705 0.00722479 0.00689713 0.0065828 0.00627791 0.00598232 0.00569707 0.00542417 0.00516183 0.00490841 0.00466429 0.00442711 0.00419786 0.00397798 0.00376692 0.00356381 0.00336798 0.00317949 0.00299908 0.00282673 0.00266183 0.00250324 0.00234897 0.00220246 0.00206239 0.00192871 0.00180123 0.00167922 0.00156284 0.00145123 0.00134417 0.00124241 0.00114682 0.00105592 0.000969908 0.000888032 0.000809941 0.000736929 0.000668724 0.000604328 0.00054237 0.000483743 0.000429767 0.000378825 0.000330501 0.000285908 0.000244338 0.000206248 0.000171166 0.000138689 0.000108321 8.01569e-005 5.41608e-005 3.0471e-005 9.60309e-006 ];
plot(Recall_SWD, Precision_SWD, '--m', 'linewidth', 2);
Recall_HC = [1 0.981969 0.972881 0.963656 0.952954 0.94359 0.933809 0.925908 0.917894 0.910543 0.903486 0.896785 0.888663 0.88097 0.874039 0.867727 0.860837 0.854905 0.848756 0.842387 0.835736 0.828496 0.822602 0.815965 0.810102 0.804147 0.796246 0.788175 0.78203 0.776681 0.770903 0.765029 0.759346 0.75429 0.748863 0.743928 0.737163 0.732118 0.72592 0.720228 0.715194 0.71076 0.705773 0.701209 0.696018 0.690763 0.686123 0.681694 0.676918 0.671666 0.667525 0.663391 0.659245 0.655001 0.65104 0.646404 0.642484 0.637039 0.63257 0.62717 0.623134 0.619148 0.614477 0.610724 0.60663 0.602248 0.597212 0.593047 0.58944 0.585813 0.58197 0.577868 0.574174 0.570475 0.566535 0.562987 0.559571 0.555827 0.551532 0.547241 0.542808 0.539088 0.535256 0.531578 0.527982 0.523874 0.520218 0.516926 0.513077 0.509565 0.506208 0.502228 0.49883 0.495129 0.491635 0.486821 0.4833 0.479607 0.47629 0.472411 0.467994 0.464435 0.461008 0.457915 0.454787 0.451642 0.44784 0.444671 0.441386 0.438218 0.434793 0.431153 0.427927 0.42423 0.421238 0.418383 0.414928 0.411559 0.408843 0.406159 0.402986 0.400225 0.396973 0.393549 0.390905 0.388183 0.385591 0.383093 0.380351 0.377541 0.374707 0.372229 0.369532 0.366929 0.364098 0.361336 0.359018 0.356618 0.353576 0.350755 0.348036 0.345196 0.342415 0.339572 0.337151 0.334942 0.33234 0.32963 0.327202 0.325075 0.322415 0.319648 0.316248 0.313718 0.311019 0.308797 0.306437 0.303945 0.301616 0.299033 0.296781 0.294221 0.291824 0.289314 0.286523 0.284366 0.282102 0.279694 0.277431 0.275118 0.272808 0.270324 0.267638 0.265431 0.262661 0.260575 0.258454 0.255851 0.253256 0.250365 0.247813 0.245725 0.243583 0.241014 0.238764 0.236058 0.233891 0.230168 0.228209 0.226163 0.223302 0.221385 0.219468 0.217022 0.214846 0.212516 0.209129 0.206518 0.202838 0.200629 0.19853 0.196242 0.193926 0.191698 0.189579 0.186653 0.184408 0.181507 0.179171 0.176661 0.174221 0.172123 0.170096 0.167632 0.165478 0.163287 0.161112 0.159132 0.157203 0.154919 0.152154 0.150032 0.147461 0.145322 0.143192 0.140969 0.139061 0.13702 0.134849 0.132355 0.129703 0.12783 0.125064 0.122727 0.120501 0.118222 0.11584 0.113294 0.10957 0.106813 0.104114 0.101467 0.0976003 0.0947191 0.091614 0.0872748 0.0831069 0.079036 0.0746084 0.0708357 0.065655 0.0610969 0.0544165 0.0472062 0.0399659 0.0292811 ];
Precision_HC = [0.167637 0.17803 0.183213 0.186291 0.189421 0.191888 0.193139 0.194549 0.195989 0.196733 0.198119 0.199133 0.200163 0.200794 0.20226 0.20311 0.203912 0.204709 0.205375 0.206239 0.2075 0.208292 0.20921 0.209907 0.2108 0.211848 0.2122 0.213404 0.214042 0.2148 0.215454 0.21637 0.216848 0.217637 0.218425 0.21896 0.219443 0.220019 0.220661 0.221628 0.222625 0.223755 0.224797 0.225749 0.226321 0.226897 0.228087 0.228416 0.229026 0.22944 0.230065 0.230919 0.23172 0.232238 0.232896 0.233677 0.234458 0.235133 0.236114 0.236494 0.236958 0.237415 0.238168 0.238598 0.239616 0.240237 0.240466 0.240707 0.241398 0.241978 0.243009 0.243465 0.2441 0.244653 0.245316 0.246251 0.247218 0.247714 0.248597 0.249032 0.249571 0.250267 0.250705 0.250776 0.251032 0.251532 0.251851 0.25192 0.251945 0.252232 0.252863 0.25294 0.253134 0.253623 0.253924 0.254594 0.254926 0.255287 0.255551 0.255595 0.255313 0.256084 0.256402 0.256648 0.256771 0.257064 0.256998 0.257284 0.258156 0.258503 0.259054 0.259057 0.259485 0.259568 0.26001 0.260667 0.260699 0.261001 0.261039 0.261636 0.261837 0.262207 0.26235 0.26285 0.263008 0.263218 0.263894 0.264524 0.264925 0.265581 0.266389 0.266628 0.266848 0.267052 0.267499 0.267739 0.267957 0.268212 0.268438 0.268784 0.268907 0.268724 0.268878 0.269629 0.269438 0.269824 0.270165 0.270202 0.2704 0.270454 0.270364 0.270265 0.270851 0.270964 0.271445 0.271919 0.27196 0.272566 0.2726 0.272804 0.273076 0.273132 0.273441 0.273701 0.273738 0.273839 0.274175 0.274279 0.274671 0.275462 0.275562 0.276018 0.276713 0.276626 0.276727 0.277002 0.277451 0.27753 0.277518 0.277397 0.277052 0.277896 0.277793 0.277737 0.277732 0.277778 0.278165 0.277778 0.279092 0.279884 0.279235 0.2797 0.279766 0.279792 0.279846 0.279849 0.280342 0.280332 0.279803 0.280293 0.28121 0.281402 0.281839 0.281984 0.282014 0.281922 0.281832 0.281752 0.281715 0.281774 0.281538 0.281881 0.281955 0.281425 0.281343 0.281281 0.281401 0.281321 0.281829 0.28207 0.28192 0.284258 0.285013 0.285021 0.285281 0.285125 0.285584 0.284942 0.285014 0.284741 0.284018 0.284409 0.284017 0.284584 0.285321 0.285611 0.285613 0.286489 0.287293 0.287825 0.290093 0.291208 0.291021 0.291768 0.291892 0.292988 0.292299 0.292455 0.29271 0.293822 0.294392 0.294751 0.294936 0.294339 0.29365 0.294598 ];
TPR_HC = [1 0.981969 0.972881 0.963656 0.952954 0.94359 0.933809 0.925908 0.917894 0.910543 0.903486 0.896785 0.888663 0.88097 0.874039 0.867727 0.860837 0.854905 0.848756 0.842387 0.835736 0.828496 0.822602 0.815965 0.810102 0.804147 0.796246 0.788175 0.78203 0.776681 0.770903 0.765029 0.759346 0.75429 0.748863 0.743928 0.737163 0.732118 0.72592 0.720228 0.715194 0.71076 0.705773 0.701209 0.696018 0.690763 0.686123 0.681694 0.676918 0.671666 0.667525 0.663391 0.659245 0.655001 0.65104 0.646404 0.642484 0.637039 0.63257 0.62717 0.623134 0.619148 0.614477 0.610724 0.60663 0.602248 0.597212 0.593047 0.58944 0.585813 0.58197 0.577868 0.574174 0.570475 0.566535 0.562987 0.559571 0.555827 0.551532 0.547241 0.542808 0.539088 0.535256 0.531578 0.527982 0.523874 0.520218 0.516926 0.513077 0.509565 0.506208 0.502228 0.49883 0.495129 0.491635 0.486821 0.4833 0.479607 0.47629 0.472411 0.467994 0.464435 0.461008 0.457915 0.454787 0.451642 0.44784 0.444671 0.441386 0.438218 0.434793 0.431153 0.427927 0.42423 0.421238 0.418383 0.414928 0.411559 0.408843 0.406159 0.402986 0.400225 0.396973 0.393549 0.390905 0.388183 0.385591 0.383093 0.380351 0.377541 0.374707 0.372229 0.369532 0.366929 0.364098 0.361336 0.359018 0.356618 0.353576 0.350755 0.348036 0.345196 0.342415 0.339572 0.337151 0.334942 0.33234 0.32963 0.327202 0.325075 0.322415 0.319648 0.316248 0.313718 0.311019 0.308797 0.306437 0.303945 0.301616 0.299033 0.296781 0.294221 0.291824 0.289314 0.286523 0.284366 0.282102 0.279694 0.277431 0.275118 0.272808 0.270324 0.267638 0.265431 0.262661 0.260575 0.258454 0.255851 0.253256 0.250365 0.247813 0.245725 0.243583 0.241014 0.238764 0.236058 0.233891 0.230168 0.228209 0.226163 0.223302 0.221385 0.219468 0.217022 0.214846 0.212516 0.209129 0.206518 0.202838 0.200629 0.19853 0.196242 0.193926 0.191698 0.189579 0.186653 0.184408 0.181507 0.179171 0.176661 0.174221 0.172123 0.170096 0.167632 0.165478 0.163287 0.161112 0.159132 0.157203 0.154919 0.152154 0.150032 0.147461 0.145322 0.143192 0.140969 0.139061 0.13702 0.134849 0.132355 0.129703 0.12783 0.125064 0.122727 0.120501 0.118222 0.11584 0.113294 0.10957 0.106813 0.104114 0.101467 0.0976003 0.0947191 0.091614 0.0872748 0.0831069 0.079036 0.0746084 0.0708357 0.065655 0.0610969 0.0544165 0.0472062 0.0399659 0.0292811 ];
FPR_HC = [1 0.944315 0.918367 0.8968 0.875856 0.856971 0.841656 0.827212 0.813418 0.801652 0.789249 0.778483 0.766386 0.755125 0.743538 0.734155 0.724412 0.715269 0.706722 0.698129 0.688908 0.680216 0.671164 0.662618 0.654586 0.646034 0.637088 0.628219 0.620217 0.613302 0.606097 0.599543 0.593062 0.586241 0.579457 0.573322 0.566796 0.560852 0.553872 0.546868 0.541143 0.534171 0.527964 0.521494 0.515771 0.509944 0.503475 0.498679 0.493214 0.487817 0.482463 0.47718 0.471746 0.467085 0.46264 0.457786 0.453282 0.447824 0.442925 0.438059 0.433925 0.429869 0.42488 0.420395 0.415748 0.410687 0.406689 0.403139 0.398857 0.39525 0.391292 0.387598 0.383823 0.380394 0.376627 0.372527 0.368967 0.365575 0.362218 0.358771 0.355204 0.351346 0.347958 0.344761 0.341527 0.33857 0.335602 0.333016 0.330271 0.327179 0.323721 0.320938 0.318141 0.314485 0.311293 0.307778 0.304933 0.302311 0.299782 0.297219 0.294679 0.291546 0.289383 0.287046 0.284789 0.282641 0.280069 0.27772 0.27463 0.272081 0.269723 0.267551 0.265162 0.262694 0.26058 0.258292 0.256294 0.254336 0.252559 0.250452 0.248589 0.246634 0.244712 0.242563 0.240531 0.238602 0.236728 0.234626 0.232784 0.230838 0.228026 0.225961 0.224027 0.222353 0.220229 0.218177 0.216671 0.214715 0.212804 0.211085 0.209428 0.207586 0.205419 0.203361 0.201758 0.199831 0.197866 0.196133 0.194551 0.193128 0.191646 0.190109 0.188148 0.186299 0.184145 0.181881 0.18032 0.178801 0.177152 0.175642 0.17417 0.17237 0.170615 0.168458 0.166461 0.165112 0.163353 0.161753 0.160132 0.158503 0.157088 0.155189 0.153125 0.151539 0.150044 0.148444 0.146975 0.145631 0.144301 0.142804 0.141501 0.139725 0.13838 0.136918 0.135392 0.133865 0.132142 0.130642 0.129021 0.126987 0.125327 0.123679 0.122169 0.120485 0.119096 0.117559 0.116118 0.114516 0.113285 0.111927 0.110393 0.109178 0.107756 0.106572 0.105438 0.104399 0.103133 0.101983 0.100739 0.0996425 0.0982698 0.0967461 0.0952937 0.0941585 0.0925661 0.0910874 0.0898269 0.0886834 0.0871705 0.0854664 0.0837685 0.0804696 0.0789145 0.0776127 0.0762062 0.0748808 0.0732743 0.0721171 0.0708006 0.0695602 0.0684056 0.0670053 0.0656215 0.0640509 0.0628728 0.0613321 0.0600175 0.0581585 0.0567352 0.0550688 0.0534867 0.0519531 0.0504046 0.048452 0.0468786 0.0445815 0.0426429 0.0408703 0.039138 0.0371075 0.0345533 0.0322145 0.0288262 0.0256391 0.0220284 0.0159786 ];
plot(Recall_HC, Precision_HC, '--y', 'linewidth', 2);
Recall_RC = [1 0.935528 0.933224 0.932476 0.931263 0.929961 0.92833 0.926734 0.925453 0.92366 0.921928 0.920512 0.918713 0.916502 0.91485 0.913299 0.911365 0.909372 0.907139 0.905165 0.902362 0.899661 0.896347 0.89325 0.890803 0.888589 0.885858 0.883462 0.880869 0.878639 0.876241 0.87309 0.870926 0.868571 0.864963 0.861758 0.858816 0.856537 0.852882 0.850235 0.846852 0.843994 0.840053 0.836457 0.833313 0.830472 0.827255 0.824702 0.821536 0.817175 0.814916 0.811458 0.807741 0.803219 0.799022 0.795871 0.792458 0.788756 0.784803 0.782275 0.778921 0.774934 0.770625 0.766545 0.762636 0.759035 0.754993 0.750539 0.745031 0.741014 0.737802 0.732745 0.728723 0.724669 0.720624 0.716261 0.712938 0.70832 0.704623 0.70078 0.696641 0.691763 0.687345 0.682138 0.67811 0.67286 0.668772 0.664564 0.661242 0.657127 0.652584 0.649281 0.644918 0.640049 0.636441 0.632517 0.629116 0.625195 0.62155 0.618673 0.615169 0.611844 0.608278 0.604695 0.599676 0.596216 0.592236 0.58883 0.584261 0.580735 0.577483 0.573262 0.56975 0.565448 0.561498 0.557708 0.554117 0.550567 0.5472 0.543616 0.539716 0.535492 0.530483 0.526424 0.521497 0.517271 0.513133 0.508094 0.504496 0.500531 0.496775 0.491218 0.48708 0.482856 0.478255 0.474172 0.470264 0.465884 0.461529 0.457015 0.452919 0.448186 0.443997 0.440214 0.436484 0.431941 0.425871 0.421355 0.417174 0.413351 0.409872 0.405149 0.401345 0.397363 0.393942 0.389995 0.386333 0.382949 0.379653 0.375259 0.372048 0.368402 0.364222 0.359973 0.356509 0.352007 0.348934 0.344878 0.34091 0.337041 0.332692 0.328586 0.324674 0.321253 0.318194 0.314902 0.311632 0.307879 0.305066 0.301565 0.298119 0.293905 0.289057 0.286146 0.282075 0.278663 0.274248 0.269412 0.266559 0.263578 0.259547 0.256276 0.253099 0.249142 0.24526 0.241164 0.238265 0.234663 0.230914 0.2277 0.224857 0.221245 0.217945 0.215126 0.210994 0.207501 0.202943 0.198838 0.194313 0.191475 0.188353 0.183291 0.17971 0.175222 0.170744 0.167148 0.163683 0.159972 0.155526 0.152228 0.148563 0.144193 0.140904 0.136331 0.132015 0.127553 0.124052 0.121059 0.117022 0.113354 0.108331 0.104951 0.10128 0.098949 0.0935208 0.090575 0.0864056 0.0820776 0.0785977 0.0747992 0.0694667 0.0662284 0.0617475 0.0579057 0.0548137 0.0511994 0.047586 0.0440632 0.0402938 0.0370643 0.0343962 0.0314394 0.0281578 0.024851 0.0189274 0.0161269 ];
Precision_RC = [0.167637 0.22408 0.226243 0.228464 0.230932 0.233001 0.234919 0.236859 0.238573 0.240463 0.242452 0.244893 0.247477 0.249643 0.2515 0.253527 0.255206 0.257075 0.258889 0.260868 0.262764 0.265091 0.267279 0.2692 0.271119 0.272805 0.274727 0.276914 0.279282 0.282323 0.28417 0.285887 0.287794 0.289409 0.291156 0.29298 0.294463 0.296829 0.299199 0.300801 0.302686 0.304109 0.30596 0.307156 0.308972 0.310611 0.312374 0.314687 0.316016 0.317799 0.319113 0.320325 0.321681 0.323441 0.325159 0.327567 0.32927 0.330563 0.332427 0.333832 0.335312 0.336658 0.338075 0.339653 0.341084 0.342888 0.344113 0.345698 0.346724 0.348036 0.349423 0.350418 0.3519 0.353612 0.354996 0.355998 0.357439 0.358779 0.360408 0.361251 0.361957 0.363524 0.364667 0.365908 0.366978 0.368035 0.36885 0.370408 0.371534 0.373045 0.374131 0.376035 0.377324 0.378251 0.378991 0.379548 0.380697 0.381824 0.38287 0.383826 0.384634 0.385426 0.38673 0.388373 0.389383 0.390913 0.392285 0.393824 0.394665 0.395605 0.39608 0.396831 0.397884 0.399002 0.400031 0.401279 0.402356 0.403423 0.404491 0.405351 0.40621 0.406596 0.406605 0.407223 0.408116 0.409281 0.409812 0.410557 0.411502 0.41201 0.413186 0.41286 0.41321 0.414257 0.415103 0.4163 0.417211 0.417836 0.418549 0.418619 0.419209 0.420318 0.420934 0.421928 0.423787 0.425484 0.426395 0.426943 0.427301 0.427764 0.428551 0.429412 0.430274 0.430695 0.431302 0.431851 0.43268 0.433192 0.433587 0.434157 0.434639 0.435468 0.436077 0.437659 0.438225 0.438987 0.438922 0.439549 0.440442 0.441332 0.441475 0.441397 0.442051 0.442937 0.443665 0.444465 0.445176 0.446141 0.447013 0.447616 0.448465 0.448502 0.449254 0.450363 0.45127 0.451966 0.452104 0.452467 0.453148 0.453465 0.454707 0.45493 0.454788 0.45511 0.455245 0.455978 0.456691 0.457477 0.458222 0.459294 0.461326 0.461584 0.462529 0.465183 0.465428 0.46646 0.466975 0.467789 0.467933 0.46871 0.468837 0.468245 0.468378 0.468728 0.468661 0.469659 0.469865 0.468744 0.469139 0.470484 0.470655 0.470984 0.471208 0.470293 0.47031 0.472116 0.47273 0.473027 0.473283 0.473652 0.475756 0.475778 0.474784 0.476264 0.476675 0.475899 0.474943 0.475121 0.475545 0.47621 0.475992 0.474816 0.476614 0.477506 0.475459 0.473165 0.470413 0.470369 0.467202 0.467026 0.465459 0.465568 0.466121 0.466669 0.466444 0.468287 ];
TPR_RC = [1 0.935528 0.933224 0.932476 0.931263 0.929961 0.92833 0.926734 0.925453 0.92366 0.921928 0.920512 0.918713 0.916502 0.91485 0.913299 0.911365 0.909372 0.907139 0.905165 0.902362 0.899661 0.896347 0.89325 0.890803 0.888589 0.885858 0.883462 0.880869 0.878639 0.876241 0.87309 0.870926 0.868571 0.864963 0.861758 0.858816 0.856537 0.852882 0.850235 0.846852 0.843994 0.840053 0.836457 0.833313 0.830472 0.827255 0.824702 0.821536 0.817175 0.814916 0.811458 0.807741 0.803219 0.799022 0.795871 0.792458 0.788756 0.784803 0.782275 0.778921 0.774934 0.770625 0.766545 0.762636 0.759035 0.754993 0.750539 0.745031 0.741014 0.737802 0.732745 0.728723 0.724669 0.720624 0.716261 0.712938 0.70832 0.704623 0.70078 0.696641 0.691763 0.687345 0.682138 0.67811 0.67286 0.668772 0.664564 0.661242 0.657127 0.652584 0.649281 0.644918 0.640049 0.636441 0.632517 0.629116 0.625195 0.62155 0.618673 0.615169 0.611844 0.608278 0.604695 0.599676 0.596216 0.592236 0.58883 0.584261 0.580735 0.577483 0.573262 0.56975 0.565448 0.561498 0.557708 0.554117 0.550567 0.5472 0.543616 0.539716 0.535492 0.530483 0.526424 0.521497 0.517271 0.513133 0.508094 0.504496 0.500531 0.496775 0.491218 0.48708 0.482856 0.478255 0.474172 0.470264 0.465884 0.461529 0.457015 0.452919 0.448186 0.443997 0.440214 0.436484 0.431941 0.425871 0.421355 0.417174 0.413351 0.409872 0.405149 0.401345 0.397363 0.393942 0.389995 0.386333 0.382949 0.379653 0.375259 0.372048 0.368402 0.364222 0.359973 0.356509 0.352007 0.348934 0.344878 0.34091 0.337041 0.332692 0.328586 0.324674 0.321253 0.318194 0.314902 0.311632 0.307879 0.305066 0.301565 0.298119 0.293905 0.289057 0.286146 0.282075 0.278663 0.274248 0.269412 0.266559 0.263578 0.259547 0.256276 0.253099 0.249142 0.24526 0.241164 0.238265 0.234663 0.230914 0.2277 0.224857 0.221245 0.217945 0.215126 0.210994 0.207501 0.202943 0.198838 0.194313 0.191475 0.188353 0.183291 0.17971 0.175222 0.170744 0.167148 0.163683 0.159972 0.155526 0.152228 0.148563 0.144193 0.140904 0.136331 0.132015 0.127553 0.124052 0.121059 0.117022 0.113354 0.108331 0.104951 0.10128 0.098949 0.0935208 0.090575 0.0864056 0.0820776 0.0785977 0.0747992 0.0694667 0.0662284 0.0617475 0.0579057 0.0548137 0.0511994 0.047586 0.0440632 0.0402938 0.0370643 0.0343962 0.0314394 0.0281578 0.024851 0.0189274 0.0161269 ];
FPR_RC = [1 0.636941 0.629975 0.623209 0.615464 0.608293 0.601705 0.595067 0.589299 0.582672 0.576288 0.569804 0.563294 0.55745 0.552034 0.546517 0.541233 0.535866 0.530384 0.525023 0.51972 0.514504 0.509166 0.504036 0.499029 0.494146 0.489223 0.484053 0.478489 0.472807 0.468067 0.46331 0.458805 0.454798 0.450284 0.445923 0.441903 0.437327 0.433007 0.429138 0.424622 0.420773 0.416341 0.412583 0.408494 0.404863 0.400634 0.396288 0.392707 0.388497 0.385127 0.381317 0.377722 0.373689 0.369749 0.365169 0.361206 0.357553 0.353823 0.350371 0.346679 0.343137 0.339518 0.335623 0.332101 0.328383 0.324913 0.321464 0.318385 0.315222 0.31189 0.308849 0.305663 0.302278 0.299257 0.29609 0.292942 0.289933 0.286606 0.283973 0.28094 0.277997 0.274865 0.272004 0.268931 0.265732 0.262582 0.258958 0.25626 0.253568 0.250872 0.247988 0.245292 0.242686 0.239786 0.237238 0.234688 0.231831 0.229344 0.227024 0.224649 0.222125 0.21935 0.216694 0.214458 0.211504 0.209041 0.206551 0.20428 0.201952 0.199965 0.197752 0.195397 0.193181 0.191096 0.188779 0.185957 0.183944 0.1817 0.179642 0.177503 0.17564 0.17377 0.171723 0.16947 0.166749 0.164609 0.16251 0.160534 0.158333 0.155971 0.153956 0.152115 0.150095 0.148277 0.14641 0.144714 0.142841 0.141145 0.139286 0.137404 0.13563 0.133847 0.132268 0.130592 0.128695 0.127065 0.125457 0.123342 0.121763 0.120175 0.118452 0.11689 0.11527 0.113726 0.112167 0.110347 0.109056 0.107557 0.105924 0.104435 0.102871 0.101441 0.0999011 0.0984716 0.0971126 0.0955221 0.0940695 0.092669 0.0912283 0.0897101 0.0883688 0.0870084 0.0857045 0.0841886 0.0828633 0.0813548 0.0799679 0.0786374 0.0773322 0.0756615 0.0744772 0.0731754 0.0718174 0.0705382 0.0693443 0.068086 0.0667462 0.0654022 0.0643209 0.0628806 0.0618092 0.0607091 0.0594496 0.0583116 0.0572348 0.0561015 0.0549531 0.0538129 0.0525742 0.0515276 0.0503034 0.0490458 0.0478934 0.0469699 0.0458582 0.0448435 0.0438832 0.0428207 0.0419102 0.0410768 0.0398555 0.0389779 0.0379812 0.0371817 0.0363703 0.0352422 0.0343111 0.0331338 0.0319486 0.0309457 0.0298892 0.0289497 0.0279717 0.0269085 0.0259382 0.0249924 0.0242047 0.0234159 0.0225494 0.0216001 0.0208533 0.019695 0.0187949 0.0178927 0.0170976 0.0163209 0.0155624 0.0144938 0.0137478 0.012861 0.0121929 0.0112355 0.01062 0.00994922 0.00930229 0.0084412 0.00785465 0.00733117 0.00660686 0.00603929 0.00551538 0.00496467 0.00421574 0.00353821 0.00250795 ];
plot(Recall_RC, Precision_RC, 'k', 'linewidth', 1);
Recall_SEG = [1 0.979933 0.979932 0.979932 0.979931 0.979931 0.97993 0.979929 0.979926 0.979923 0.97992 0.979918 0.979915 0.979912 0.979906 0.979903 0.979899 0.979889 0.979879 0.979871 0.979864 0.979856 0.979845 0.979834 0.979821 0.97981 0.979797 0.979781 0.979761 0.979742 0.979714 0.979693 0.979668 0.979617 0.97957 0.979526 0.979471 0.97941 0.979349 0.979272 0.979157 0.979077 0.978985 0.978876 0.978705 0.978514 0.978322 0.978132 0.977923 0.977691 0.977349 0.976978 0.976428 0.975655 0.974571 0.97287 0.97046 0.967675 0.963329 0.959497 0.955592 0.951778 0.947244 0.942183 0.936156 0.930053 0.923956 0.918167 0.911598 0.904661 0.897178 0.889383 0.881565 0.873758 0.865951 0.858194 0.849887 0.841167 0.83241 0.822784 0.813178 0.803209 0.79327 0.783595 0.774296 0.765288 0.756529 0.746972 0.738525 0.729789 0.721046 0.712654 0.704649 0.69628 0.688118 0.680084 0.672279 0.663989 0.655996 0.64839 0.640256 0.63224 0.623904 0.615744 0.607583 0.599639 0.591444 0.583543 0.575259 0.567077 0.559034 0.551205 0.543723 0.536207 0.528655 0.521443 0.514166 0.507154 0.500309 0.494202 0.487883 0.481739 0.475528 0.469455 0.463671 0.457835 0.452173 0.446541 0.441055 0.435824 0.430385 0.424718 0.419804 0.414748 0.409605 0.404515 0.399364 0.394551 0.390168 0.385704 0.381242 0.377009 0.372665 0.368132 0.363258 0.358769 0.354235 0.349703 0.34552 0.341008 0.337129 0.332711 0.32866 0.324994 0.321235 0.317555 0.313956 0.310488 0.307004 0.303493 0.300068 0.29672 0.293264 0.289666 0.286264 0.282942 0.279999 0.27689 0.274117 0.27076 0.267881 0.264916 0.262063 0.259229 0.256128 0.252665 0.249569 0.246331 0.243587 0.240798 0.237905 0.235082 0.232399 0.22981 0.226461 0.224036 0.221714 0.219249 0.216796 0.214386 0.211903 0.20944 0.207207 0.20492 0.202563 0.200169 0.197775 0.19538 0.193338 0.191256 0.189097 0.187001 0.184774 0.182635 0.180597 0.178683 0.17653 0.174553 0.172469 0.170679 0.168745 0.166692 0.164673 0.162786 0.160978 0.158995 0.1572 0.155537 0.153982 0.152231 0.150566 0.148737 0.146646 0.144807 0.14286 0.140918 0.138647 0.136234 0.134419 0.132672 0.13088 0.128706 0.126542 0.124771 0.122973 0.121238 0.119356 0.117235 0.115392 0.112969 0.11058 0.10828 0.106134 0.103825 0.101076 0.0988183 0.0955349 0.0926803 0.0897351 0.0869741 0.0833295 0.0797082 0.0757052 0.0712985 0.0649225 0.0556753 ];
Precision_SEG = [0.167637 0.185686 0.185686 0.185687 0.185688 0.18569 0.185692 0.185694 0.185696 0.185699 0.185703 0.185708 0.185713 0.185719 0.185729 0.185736 0.185744 0.185757 0.185766 0.185776 0.185787 0.185801 0.185819 0.185837 0.185855 0.185877 0.185901 0.185926 0.185954 0.185984 0.186017 0.186058 0.186102 0.186155 0.186207 0.186265 0.186339 0.186412 0.186495 0.18658 0.186683 0.186797 0.186927 0.187072 0.187211 0.187367 0.187528 0.187709 0.187931 0.188217 0.188519 0.188874 0.189437 0.190113 0.190931 0.191709 0.192566 0.193679 0.194882 0.196648 0.198262 0.200405 0.202568 0.204712 0.206823 0.209162 0.211596 0.213798 0.21629 0.218875 0.221171 0.223458 0.225721 0.228251 0.230836 0.233856 0.236509 0.239427 0.242371 0.24542 0.248556 0.251551 0.254896 0.258052 0.260911 0.263481 0.266373 0.268939 0.271098 0.274051 0.27674 0.279585 0.28203 0.284402 0.287012 0.289374 0.292496 0.295119 0.297666 0.300339 0.301449 0.303487 0.305753 0.30798 0.310189 0.31261 0.314536 0.316652 0.318564 0.320438 0.322732 0.324486 0.32612 0.327644 0.329211 0.330881 0.332334 0.333098 0.334586 0.336664 0.338116 0.339697 0.341406 0.343099 0.345594 0.347765 0.350174 0.351984 0.354071 0.355931 0.357941 0.359832 0.36191 0.363909 0.365413 0.367295 0.368306 0.369749 0.371128 0.372584 0.373853 0.375238 0.376467 0.377679 0.378859 0.380322 0.381619 0.382778 0.383858 0.384731 0.38578 0.38643 0.387605 0.388466 0.389744 0.390952 0.392154 0.393495 0.394724 0.39569 0.396787 0.39829 0.399554 0.401078 0.402225 0.403084 0.404216 0.405049 0.406582 0.407516 0.408651 0.409606 0.410642 0.411937 0.412561 0.413344 0.414333 0.413631 0.414658 0.415594 0.416892 0.417825 0.418772 0.41951 0.419944 0.421274 0.422603 0.423615 0.424545 0.425658 0.42671 0.427853 0.428422 0.429204 0.430214 0.431283 0.431677 0.43142 0.431789 0.431803 0.432337 0.432788 0.43285 0.432519 0.432909 0.433169 0.433408 0.434127 0.434702 0.435462 0.435696 0.435664 0.435595 0.43556 0.436184 0.435837 0.435547 0.434684 0.434921 0.434342 0.434533 0.43528 0.434828 0.434641 0.434612 0.434785 0.435078 0.435105 0.435262 0.435048 0.435166 0.434018 0.433328 0.433869 0.43453 0.434792 0.43383 0.433377 0.4333 0.432652 0.433748 0.43452 0.434715 0.434128 0.434945 0.434849 0.436569 0.436784 0.43567 0.434726 0.434681 0.435389 0.432271 0.430409 0.425267 0.420482 ];
TPR_SEG = [1 0.979933 0.979932 0.979932 0.979931 0.979931 0.97993 0.979929 0.979926 0.979923 0.97992 0.979918 0.979915 0.979912 0.979906 0.979903 0.979899 0.979889 0.979879 0.979871 0.979864 0.979856 0.979845 0.979834 0.979821 0.97981 0.979797 0.979781 0.979761 0.979742 0.979714 0.979693 0.979668 0.979617 0.97957 0.979526 0.979471 0.97941 0.979349 0.979272 0.979157 0.979077 0.978985 0.978876 0.978705 0.978514 0.978322 0.978132 0.977923 0.977691 0.977349 0.976978 0.976428 0.975655 0.974571 0.97287 0.97046 0.967675 0.963329 0.959497 0.955592 0.951778 0.947244 0.942183 0.936156 0.930053 0.923956 0.918167 0.911598 0.904661 0.897178 0.889383 0.881565 0.873758 0.865951 0.858194 0.849887 0.841167 0.83241 0.822784 0.813178 0.803209 0.79327 0.783595 0.774296 0.765288 0.756529 0.746972 0.738525 0.729789 0.721046 0.712654 0.704649 0.69628 0.688118 0.680084 0.672279 0.663989 0.655996 0.64839 0.640256 0.63224 0.623904 0.615744 0.607583 0.599639 0.591444 0.583543 0.575259 0.567077 0.559034 0.551205 0.543723 0.536207 0.528655 0.521443 0.514166 0.507154 0.500309 0.494202 0.487883 0.481739 0.475528 0.469455 0.463671 0.457835 0.452173 0.446541 0.441055 0.435824 0.430385 0.424718 0.419804 0.414748 0.409605 0.404515 0.399364 0.394551 0.390168 0.385704 0.381242 0.377009 0.372665 0.368132 0.363258 0.358769 0.354235 0.349703 0.34552 0.341008 0.337129 0.332711 0.32866 0.324994 0.321235 0.317555 0.313956 0.310488 0.307004 0.303493 0.300068 0.29672 0.293264 0.289666 0.286264 0.282942 0.279999 0.27689 0.274117 0.27076 0.267881 0.264916 0.262063 0.259229 0.256128 0.252665 0.249569 0.246331 0.243587 0.240798 0.237905 0.235082 0.232399 0.22981 0.226461 0.224036 0.221714 0.219249 0.216796 0.214386 0.211903 0.20944 0.207207 0.20492 0.202563 0.200169 0.197775 0.19538 0.193338 0.191256 0.189097 0.187001 0.184774 0.182635 0.180597 0.178683 0.17653 0.174553 0.172469 0.170679 0.168745 0.166692 0.164673 0.162786 0.160978 0.158995 0.1572 0.155537 0.153982 0.152231 0.150566 0.148737 0.146646 0.144807 0.14286 0.140918 0.138647 0.136234 0.134419 0.132672 0.13088 0.128706 0.126542 0.124771 0.122973 0.121238 0.119356 0.117235 0.115392 0.112969 0.11058 0.10828 0.106134 0.103825 0.101076 0.0988183 0.0955349 0.0926803 0.0897351 0.0869741 0.0833295 0.0797082 0.0757052 0.0712985 0.0649225 0.0556753 ];
FPR_SEG = [1 0.847381 0.847378 0.847373 0.847366 0.847356 0.847347 0.847338 0.847323 0.847301 0.847277 0.847247 0.84722 0.847187 0.847136 0.847095 0.847047 0.846972 0.846906 0.846839 0.846768 0.846681 0.846567 0.846449 0.846329 0.84618 0.846036 0.845868 0.845684 0.845486 0.845259 0.844994 0.844721 0.844389 0.844057 0.843696 0.843246 0.842781 0.842254 0.841688 0.841019 0.840309 0.839481 0.838576 0.837616 0.83656 0.835434 0.83417 0.832689 0.830832 0.828781 0.82627 0.822241 0.817069 0.811236 0.804556 0.796645 0.787632 0.778552 0.768774 0.758024 0.746469 0.734366 0.722156 0.709516 0.696668 0.683817 0.670752 0.65695 0.643231 0.629656 0.615668 0.601714 0.587846 0.573837 0.559487 0.545789 0.532363 0.518967 0.505412 0.49161 0.47823 0.465122 0.452076 0.439392 0.427446 0.415836 0.404527 0.393903 0.382942 0.372543 0.362561 0.352846 0.343394 0.333954 0.325091 0.316016 0.307552 0.299432 0.291607 0.283981 0.276628 0.26917 0.261869 0.254999 0.248086 0.241583 0.235357 0.229178 0.223386 0.217779 0.212135 0.206677 0.201223 0.19613 0.191288 0.186525 0.182103 0.177639 0.173248 0.16915 0.164995 0.160913 0.157056 0.15306 0.149269 0.145639 0.142032 0.138526 0.135159 0.131874 0.128638 0.125302 0.122237 0.119259 0.116232 0.113514 0.110883 0.108325 0.105897 0.103529 0.101237 0.0990146 0.0967554 0.0945065 0.0924999 0.0904001 0.0884658 0.086562 0.0846264 0.0827581 0.0809992 0.079075 0.0773619 0.0756601 0.0738145 0.0722162 0.0706215 0.0690447 0.0676359 0.0661809 0.0646852 0.0632623 0.0619052 0.0605502 0.0593414 0.0581236 0.05684 0.0555565 0.0542868 0.0531717 0.0520819 0.0510252 0.0500013 0.0490247 0.0479396 0.0469454 0.0460052 0.0450781 0.0441204 0.0432637 0.0422931 0.0414877 0.0406748 0.0398878 0.0389702 0.0379853 0.0371461 0.0363674 0.0355847 0.034845 0.0340519 0.0332947 0.0325629 0.0317692 0.0308548 0.0301123 0.0294442 0.0287393 0.0280805 0.0274989 0.026838 0.0262921 0.0256298 0.025043 0.0245213 0.0239712 0.0234645 0.0229489 0.0224199 0.0218633 0.0213979 0.0209853 0.02057 0.0201629 0.0197357 0.019304 0.0188819 0.0184735 0.0181528 0.0178139 0.0174546 0.0170724 0.0167496 0.0164176 0.0160792 0.0157081 0.0153298 0.0150348 0.0146855 0.0143804 0.0140664 0.0137106 0.013426 0.0131092 0.0127312 0.0123983 0.012068 0.0116663 0.0112756 0.0109011 0.0105652 0.0101916 0.00981419 0.0093743 0.00893051 0.0084883 0.00805741 0.00767768 0.0072718 0.00687401 0.00640157 0.00584004 0.00527404 0.00457218 0.0034468 ];
plot(Recall_SEG, Precision_SEG, 'b', 'linewidth', 1);
Recall_MSS = [1 0.983074 0.951742 0.922495 0.895168 0.869916 0.846462 0.824356 0.803409 0.783617 0.764667 0.746365 0.728614 0.711347 0.694588 0.678398 0.662859 0.64784 0.633245 0.619135 0.605288 0.591871 0.579118 0.566821 0.555038 0.543647 0.532686 0.522126 0.511825 0.501828 0.492146 0.482659 0.473467 0.464508 0.455769 0.447228 0.43884 0.43062 0.422579 0.414699 0.406982 0.399538 0.392262 0.38516 0.37818 0.371335 0.364579 0.358016 0.351571 0.345157 0.338926 0.33288 0.326928 0.321068 0.315324 0.309688 0.304111 0.298615 0.293336 0.288201 0.283121 0.27811 0.273156 0.268355 0.263647 0.259 0.254423 0.249928 0.245493 0.241111 0.236812 0.232545 0.228424 0.224369 0.220371 0.216465 0.212647 0.208863 0.205121 0.201435 0.197845 0.194323 0.190936 0.187625 0.18437 0.181171 0.178015 0.174911 0.171855 0.168853 0.165926 0.163019 0.160149 0.157311 0.154501 0.151726 0.149043 0.146414 0.143816 0.141263 0.138774 0.136313 0.133917 0.131554 0.129217 0.126905 0.124647 0.122418 0.120252 0.118133 0.116039 0.113971 0.111972 0.109983 0.108024 0.106084 0.104184 0.102291 0.100415 0.0985454 0.0967012 0.0948364 0.0930126 0.0912382 0.0894205 0.0876334 0.0859237 0.0842608 0.0825891 0.0809458 0.0793495 0.0777707 0.0762186 0.0747184 0.0732759 0.0718359 0.0704403 0.0690821 0.0677308 0.0664096 0.0650824 0.0637962 0.0625323 0.0612857 0.0600739 0.0588836 0.0577325 0.0565854 0.0554574 0.0543424 0.0532436 0.0521613 0.0510936 0.0500385 0.0490126 0.0480216 0.0470338 0.0460448 0.0450688 0.0440887 0.0431356 0.0422124 0.0413023 0.0403962 0.0395073 0.0386331 0.0377507 0.0368839 0.03603 0.0351652 0.0343211 0.0334595 0.0326351 0.0318051 0.0310061 0.0302416 0.0294749 0.0287499 0.0280381 0.027357 0.0266775 0.0260338 0.0254192 0.0248034 0.0242173 0.0236481 0.023066 0.0224987 0.0219468 0.021387 0.0208519 0.0203275 0.0198002 0.0192723 0.0187699 0.0182512 0.0177191 0.0171569 0.0166143 0.0160738 0.0155407 0.0150189 0.014512 0.0139984 0.0135048 0.0130101 0.0125419 0.0121036 0.0116841 0.0112779 0.0108757 0.010499 0.010104 0.00972833 0.00937277 0.00901566 0.00866725 0.00833263 0.00800956 0.00768897 0.00738074 0.00707444 0.00677509 0.00645799 0.00615787 0.00587373 0.0056016 0.00534385 0.00508537 0.0048275 0.00459242 0.00438059 0.00417048 0.00395358 0.00374886 0.00354741 0.00335999 0.00317863 0.00300191 0.00282475 0.00263729 0.00246514 0.00229864 0.00212229 0.00192853 0.00175247 0.0015778 0.00140181 0.00122924 0.00103283 0.000866563 0.000657819 0.000504867 0.000267441 0.000138152 3.31671e-005 ];
Precision_MSS = [0.167637 0.186508 0.199218 0.207972 0.215153 0.221698 0.227741 0.233261 0.238323 0.242963 0.247185 0.251102 0.254805 0.258394 0.261885 0.265238 0.268435 0.271484 0.27438 0.277188 0.279952 0.282643 0.285262 0.287778 0.290245 0.29272 0.29521 0.297654 0.300072 0.302432 0.304752 0.30699 0.309174 0.311322 0.313395 0.315389 0.317355 0.319269 0.321083 0.322845 0.324553 0.326244 0.32786 0.32942 0.330923 0.332427 0.333904 0.335374 0.336835 0.338307 0.339769 0.341226 0.342657 0.34407 0.345483 0.346877 0.348233 0.349527 0.35082 0.352069 0.35328 0.354392 0.355486 0.356537 0.357596 0.358631 0.359645 0.360579 0.361482 0.362294 0.363079 0.363869 0.364629 0.365331 0.366011 0.366649 0.367217 0.367664 0.368144 0.368523 0.368859 0.369224 0.36973 0.370332 0.370877 0.371457 0.371993 0.372504 0.373005 0.373449 0.373941 0.374428 0.374848 0.37524 0.375664 0.376057 0.376602 0.377093 0.377603 0.378004 0.378431 0.378784 0.379163 0.379396 0.379619 0.379905 0.38024 0.380421 0.380567 0.380783 0.381062 0.381333 0.381695 0.381994 0.382284 0.382576 0.382821 0.38307 0.383235 0.383398 0.38349 0.383561 0.383624 0.383719 0.383766 0.383829 0.383735 0.383756 0.383852 0.383964 0.384103 0.384228 0.384283 0.384222 0.384172 0.384159 0.384343 0.384737 0.384953 0.38509 0.384974 0.384701 0.384475 0.38422 0.384018 0.384062 0.384187 0.384211 0.384193 0.384184 0.384122 0.38397 0.383548 0.383457 0.383266 0.382915 0.382751 0.382374 0.3819 0.381503 0.380698 0.380299 0.379829 0.379444 0.379261 0.379079 0.379029 0.379054 0.379134 0.379033 0.379011 0.378957 0.378903 0.378678 0.37855 0.378384 0.378023 0.377824 0.37755 0.377025 0.376491 0.376055 0.375855 0.375531 0.375453 0.375484 0.375439 0.375342 0.375158 0.375172 0.375168 0.375145 0.375102 0.375224 0.37523 0.375375 0.375492 0.375472 0.375508 0.375438 0.375065 0.374793 0.374523 0.374337 0.374308 0.374042 0.373742 0.373341 0.372787 0.372492 0.372164 0.372129 0.371696 0.371111 0.370974 0.371165 0.370701 0.370027 0.36963 0.369312 0.368854 0.36858 0.368025 0.366986 0.3667 0.366972 0.366877 0.367021 0.366516 0.366397 0.36627 0.366524 0.36668 0.366927 0.366705 0.366128 0.36621 0.36602 0.364691 0.364502 0.364168 0.3634 0.36306 0.362893 0.362038 0.362562 0.361925 0.361943 0.362244 0.363525 0.363333 0.363786 0.362752 0.3607 0.363407 0.363056 ];
TPR_MSS = [1 0.983074 0.951742 0.922495 0.895168 0.869916 0.846462 0.824356 0.803409 0.783617 0.764667 0.746365 0.728614 0.711347 0.694588 0.678398 0.662859 0.64784 0.633245 0.619135 0.605288 0.591871 0.579118 0.566821 0.555038 0.543647 0.532686 0.522126 0.511825 0.501828 0.492146 0.482659 0.473467 0.464508 0.455769 0.447228 0.43884 0.43062 0.422579 0.414699 0.406982 0.399538 0.392262 0.38516 0.37818 0.371335 0.364579 0.358016 0.351571 0.345157 0.338926 0.33288 0.326928 0.321068 0.315324 0.309688 0.304111 0.298615 0.293336 0.288201 0.283121 0.27811 0.273156 0.268355 0.263647 0.259 0.254423 0.249928 0.245493 0.241111 0.236812 0.232545 0.228424 0.224369 0.220371 0.216465 0.212647 0.208863 0.205121 0.201435 0.197845 0.194323 0.190936 0.187625 0.18437 0.181171 0.178015 0.174911 0.171855 0.168853 0.165926 0.163019 0.160149 0.157311 0.154501 0.151726 0.149043 0.146414 0.143816 0.141263 0.138774 0.136313 0.133917 0.131554 0.129217 0.126905 0.124647 0.122418 0.120252 0.118133 0.116039 0.113971 0.111972 0.109983 0.108024 0.106084 0.104184 0.102291 0.100415 0.0985454 0.0967012 0.0948364 0.0930126 0.0912382 0.0894205 0.0876334 0.0859237 0.0842608 0.0825891 0.0809458 0.0793495 0.0777707 0.0762186 0.0747184 0.0732759 0.0718359 0.0704403 0.0690821 0.0677308 0.0664096 0.0650824 0.0637962 0.0625323 0.0612857 0.0600739 0.0588836 0.0577325 0.0565854 0.0554574 0.0543424 0.0532436 0.0521613 0.0510936 0.0500385 0.0490126 0.0480216 0.0470338 0.0460448 0.0450688 0.0440887 0.0431356 0.0422124 0.0413023 0.0403962 0.0395073 0.0386331 0.0377507 0.0368839 0.03603 0.0351652 0.0343211 0.0334595 0.0326351 0.0318051 0.0310061 0.0302416 0.0294749 0.0287499 0.0280381 0.027357 0.0266775 0.0260338 0.0254192 0.0248034 0.0242173 0.0236481 0.023066 0.0224987 0.0219468 0.021387 0.0208519 0.0203275 0.0198002 0.0192723 0.0187699 0.0182512 0.0177191 0.0171569 0.0166143 0.0160738 0.0155407 0.0150189 0.014512 0.0139984 0.0135048 0.0130101 0.0125419 0.0121036 0.0116841 0.0112779 0.0108757 0.010499 0.010104 0.00972833 0.00937277 0.00901566 0.00866725 0.00833263 0.00800956 0.00768897 0.00738074 0.00707444 0.00677509 0.00645799 0.00615787 0.00587373 0.0056016 0.00534385 0.00508537 0.0048275 0.00459242 0.00438059 0.00417048 0.00395358 0.00374886 0.00354741 0.00335999 0.00317863 0.00300191 0.00282475 0.00263729 0.00246514 0.00229864 0.00212229 0.00192853 0.00175247 0.0015778 0.00140181 0.00122924 0.00103283 0.000866563 0.000657819 0.000504867 0.000267441 0.000138152 3.31671e-005 ];
FPR_MSS = [1 0.857224 0.758042 0.692242 0.640858 0.598142 0.561562 0.529538 0.501091 0.475409 0.451966 0.430409 0.410427 0.391824 0.374462 0.35828 0.343156 0.328965 0.315649 0.303095 0.291189 0.279926 0.269276 0.259174 0.249601 0.240493 0.231831 0.223576 0.21568 0.208138 0.20094 0.194068 0.187491 0.18119 0.175165 0.169391 0.163843 0.158502 0.153381 0.148443 0.143688 0.1391 0.134675 0.130406 0.126293 0.122343 0.118528 0.114853 0.111317 0.107896 0.104606 0.101442 0.0984013 0.0954737 0.0926535 0.0899253 0.0872837 0.0847343 0.0822658 0.0798827 0.0775754 0.0753467 0.073192 0.0711078 0.0690926 0.0671438 0.065257 0.0634289 0.0616585 0.0599466 0.0582811 0.0566629 0.0550921 0.0535719 0.0520952 0.0506646 0.0492749 0.0479227 0.0466038 0.0453238 0.0440754 0.0428659 0.0416937 0.0405561 0.0394539 0.0383859 0.0373488 0.0363449 0.0353696 0.0344174 0.0334895 0.0325904 0.0317161 0.0308687 0.0300438 0.0292459 0.0284679 0.0277133 0.0269821 0.026275 0.0255849 0.0249143 0.0242669 0.0236388 0.0230284 0.0224337 0.0218529 0.0212859 0.0207318 0.0201913 0.0196653 0.0191519 0.0186508 0.0181619 0.0176854 0.0172189 0.0167662 0.016324 0.0158948 0.0154769 0.0150681 0.0146711 0.0142844 0.0139063 0.0135362 0.0131748 0.0128214 0.0124771 0.0121421 0.011817 0.011499 0.0111898 0.0108866 0.0105917 0.0103026 0.0100191 0.00974054 0.00947057 0.00921083 0.00896034 0.00871789 0.00848257 0.00825472 0.00803207 0.00781652 0.00760573 0.0074017 0.00720307 0.00700874 0.00681704 0.00662879 0.00644436 0.00626432 0.00609021 0.0059202 0.00575365 0.00559199 0.00543233 0.00527744 0.00512532 0.00497564 0.00482889 0.0046861 0.00454847 0.00441432 0.00428399 0.00415678 0.00403366 0.00391289 0.00379572 0.00368045 0.00356665 0.00345606 0.00334921 0.00324486 0.00314377 0.00304465 0.0029479 0.00285348 0.00276099 0.00267217 0.00258585 0.00250183 0.00241935 0.00233954 0.00226252 0.0021865 0.00211349 0.00204239 0.0019718 0.00190363 0.0018384 0.00177379 0.00171005 0.00164848 0.00158845 0.00153095 0.00147495 0.0014199 0.00136611 0.00131372 0.00126315 0.00121452 0.00116732 0.00111988 0.00107382 0.00102868 0.000984929 0.000943026 0.000902626 0.000862972 0.000823546 0.000784937 0.00074927 0.000714612 0.000680894 0.000648674 0.000616858 0.00058582 0.000554967 0.000525352 0.000497734 0.00047067 0.000443782 0.000417417 0.000392231 0.000367634 0.000343882 0.00032112 0.000298793 0.000276826 0.000256271 0.000236173 0.000216898 0.000198299 0.000180922 0.000164479 0.00014909 0.000134532 0.000120842 0.000108037 9.62921e-005 8.5454e-005 7.53707e-005 6.56154e-005 5.67329e-005 4.85503e-005 4.05987e-005 3.33419e-005 2.68382e-005 2.08067e-005 1.535e-005 1.07468e-005 6.82278e-006 3.74177e-006 1.59618e-006 ];
plot(Recall_MSS, Precision_MSS, 'g', 'linewidth', 1);
Recall_CA = [1 0.999437 0.997912 0.995695 0.993317 0.990944 0.988447 0.985701 0.981866 0.978392 0.974953 0.971343 0.9676 0.963637 0.959572 0.955468 0.951327 0.947228 0.942998 0.93872 0.934336 0.929971 0.925518 0.92095 0.916377 0.911733 0.907137 0.902659 0.89815 0.893646 0.889117 0.884355 0.879533 0.874784 0.870092 0.865333 0.860592 0.855873 0.85118 0.846515 0.841738 0.836848 0.83182 0.826769 0.821844 0.816964 0.812109 0.807274 0.802391 0.797453 0.792496 0.787511 0.782466 0.777382 0.772236 0.767088 0.761926 0.756708 0.75141 0.746127 0.740848 0.735551 0.730372 0.725171 0.719924 0.7147 0.709489 0.704222 0.698987 0.693788 0.688526 0.683288 0.678034 0.672744 0.667467 0.662184 0.656873 0.651557 0.646325 0.641122 0.635887 0.630594 0.625332 0.620169 0.614992 0.609853 0.604739 0.599613 0.594522 0.589468 0.584464 0.579527 0.574576 0.569609 0.56463 0.559674 0.554764 0.549861 0.544936 0.540068 0.535248 0.530435 0.525661 0.520944 0.51627 0.511603 0.506861 0.502136 0.497395 0.492681 0.487977 0.483231 0.478508 0.473796 0.469081 0.464379 0.459698 0.455036 0.450379 0.445773 0.441146 0.436528 0.431927 0.427341 0.422777 0.418234 0.413701 0.409218 0.405247 0.400812 0.396378 0.391989 0.387593 0.383227 0.37884 0.374436 0.370019 0.365625 0.361251 0.356987 0.352754 0.348554 0.344389 0.340169 0.335917 0.331731 0.327587 0.323452 0.319334 0.315219 0.311085 0.30702 0.302949 0.298942 0.295025 0.291142 0.287253 0.283313 0.279426 0.275558 0.271732 0.267895 0.264112 0.260366 0.25662 0.252924 0.249235 0.245582 0.241962 0.238377 0.234779 0.231228 0.227693 0.224132 0.220597 0.217085 0.213579 0.210082 0.206581 0.203014 0.199274 0.195756 0.192372 0.188982 0.185605 0.182286 0.178957 0.175608 0.172234 0.16889 0.165546 0.162224 0.158924 0.155586 0.152266 0.148969 0.145684 0.142422 0.139224 0.136 0.132794 0.129576 0.126362 0.12319 0.120025 0.116852 0.113739 0.110613 0.107502 0.104411 0.101315 0.0982118 0.0951574 0.0920786 0.088985 0.0859634 0.0829614 0.0799736 0.0770206 0.0741555 0.0712698 0.0684211 0.0656121 0.0628453 0.0600506 0.0573491 0.0546744 0.0520575 0.0494943 0.0469809 0.0445658 0.0421579 0.0397973 0.0375098 0.035219 0.0328889 0.0306072 0.0284452 0.0263275 0.0242911 0.0222832 0.0203626 0.0184632 0.0166141 0.0148189 0.0131917 0.0116476 0.0101726 0.0087018 0.00728248 0.00591851 0.00456628 0.0032224 0.00194186 0.000896033 0.000171426 ];
Precision_CA = [0.167637 0.170797 0.174572 0.177985 0.18134 0.184645 0.187844 0.190882 0.193753 0.196539 0.199191 0.201696 0.204145 0.206517 0.208778 0.210951 0.213065 0.215172 0.217232 0.219225 0.221175 0.223092 0.224967 0.226798 0.228586 0.23034 0.232094 0.233836 0.235557 0.23722 0.238844 0.240467 0.242076 0.243676 0.245256 0.24681 0.248299 0.249773 0.251253 0.252717 0.254149 0.255576 0.256988 0.258373 0.259758 0.261149 0.262537 0.263925 0.265307 0.266672 0.268001 0.269317 0.270617 0.27191 0.273179 0.27443 0.275658 0.276858 0.278037 0.27921 0.280375 0.281538 0.282677 0.283795 0.284886 0.28598 0.287055 0.288121 0.289188 0.290258 0.2913 0.292338 0.293364 0.294403 0.295432 0.296454 0.297454 0.298441 0.299411 0.300366 0.301298 0.302237 0.303162 0.304089 0.305008 0.305919 0.306828 0.307723 0.308616 0.309479 0.31032 0.311163 0.312 0.312811 0.313618 0.314426 0.315212 0.316008 0.316793 0.317567 0.318341 0.319114 0.319874 0.320621 0.321381 0.322149 0.322912 0.323676 0.32446 0.32525 0.326022 0.326774 0.327523 0.32827 0.329025 0.329758 0.330474 0.331193 0.331911 0.332628 0.333336 0.334025 0.334702 0.335352 0.336012 0.33664 0.337254 0.337882 0.338444 0.339043 0.339638 0.340224 0.340814 0.341394 0.341954 0.342499 0.343036 0.34357 0.344084 0.344626 0.345149 0.345677 0.346212 0.346739 0.347258 0.347757 0.348257 0.348759 0.349257 0.349741 0.350203 0.350676 0.351137 0.35164 0.352155 0.352674 0.353206 0.35373 0.354267 0.354809 0.355361 0.355895 0.356441 0.356988 0.357517 0.358061 0.358577 0.359122 0.35965 0.360204 0.360747 0.361296 0.361829 0.36237 0.362889 0.363411 0.36391 0.364401 0.364896 0.365391 0.365888 0.366386 0.366852 0.367325 0.367776 0.368264 0.368717 0.369126 0.36958 0.370021 0.370465 0.370868 0.371289 0.371649 0.371989 0.372292 0.372591 0.372884 0.373192 0.373517 0.373796 0.374089 0.374366 0.37466 0.374915 0.375214 0.375533 0.375812 0.376057 0.376261 0.376426 0.376544 0.3767 0.376802 0.376889 0.377082 0.377306 0.377522 0.377722 0.377937 0.37803 0.378148 0.37827 0.378551 0.37887 0.379212 0.379508 0.37991 0.380451 0.381008 0.381641 0.382302 0.38303 0.383739 0.384643 0.385575 0.386337 0.387216 0.388214 0.389169 0.389985 0.390742 0.391282 0.392072 0.392579 0.392993 0.39333 0.393503 0.393105 0.393069 0.392909 0.393517 0.39463 0.394838 0.393918 0.389157 ];
TPR_CA = [1 0.999437 0.997912 0.995695 0.993317 0.990944 0.988447 0.985701 0.981866 0.978392 0.974953 0.971343 0.9676 0.963637 0.959572 0.955468 0.951327 0.947228 0.942998 0.93872 0.934336 0.929971 0.925518 0.92095 0.916377 0.911733 0.907137 0.902659 0.89815 0.893646 0.889117 0.884355 0.879533 0.874784 0.870092 0.865333 0.860592 0.855873 0.85118 0.846515 0.841738 0.836848 0.83182 0.826769 0.821844 0.816964 0.812109 0.807274 0.802391 0.797453 0.792496 0.787511 0.782466 0.777382 0.772236 0.767088 0.761926 0.756708 0.75141 0.746127 0.740848 0.735551 0.730372 0.725171 0.719924 0.7147 0.709489 0.704222 0.698987 0.693788 0.688526 0.683288 0.678034 0.672744 0.667467 0.662184 0.656873 0.651557 0.646325 0.641122 0.635887 0.630594 0.625332 0.620169 0.614992 0.609853 0.604739 0.599613 0.594522 0.589468 0.584464 0.579527 0.574576 0.569609 0.56463 0.559674 0.554764 0.549861 0.544936 0.540068 0.535248 0.530435 0.525661 0.520944 0.51627 0.511603 0.506861 0.502136 0.497395 0.492681 0.487977 0.483231 0.478508 0.473796 0.469081 0.464379 0.459698 0.455036 0.450379 0.445773 0.441146 0.436528 0.431927 0.427341 0.422777 0.418234 0.413701 0.409218 0.405247 0.400812 0.396378 0.391989 0.387593 0.383227 0.37884 0.374436 0.370019 0.365625 0.361251 0.356987 0.352754 0.348554 0.344389 0.340169 0.335917 0.331731 0.327587 0.323452 0.319334 0.315219 0.311085 0.30702 0.302949 0.298942 0.295025 0.291142 0.287253 0.283313 0.279426 0.275558 0.271732 0.267895 0.264112 0.260366 0.25662 0.252924 0.249235 0.245582 0.241962 0.238377 0.234779 0.231228 0.227693 0.224132 0.220597 0.217085 0.213579 0.210082 0.206581 0.203014 0.199274 0.195756 0.192372 0.188982 0.185605 0.182286 0.178957 0.175608 0.172234 0.16889 0.165546 0.162224 0.158924 0.155586 0.152266 0.148969 0.145684 0.142422 0.139224 0.136 0.132794 0.129576 0.126362 0.12319 0.120025 0.116852 0.113739 0.110613 0.107502 0.104411 0.101315 0.0982118 0.0951574 0.0920786 0.088985 0.0859634 0.0829614 0.0799736 0.0770206 0.0741555 0.0712698 0.0684211 0.0656121 0.0628453 0.0600506 0.0573491 0.0546744 0.0520575 0.0494943 0.0469809 0.0445658 0.0421579 0.0397973 0.0375098 0.035219 0.0328889 0.0306072 0.0284452 0.0263275 0.0242911 0.0222832 0.0203626 0.0184632 0.0166141 0.0148189 0.0131917 0.0116476 0.0101726 0.0087018 0.00728248 0.00591851 0.00456628 0.0032224 0.00194186 0.000896033 0.000171426 ];
FPR_CA = [1 0.976816 0.947184 0.920601 0.895208 0.871541 0.849385 0.828624 0.80907 0.790358 0.772776 0.755986 0.739847 0.72444 0.709837 0.695836 0.682398 0.669347 0.656658 0.644442 0.632618 0.621138 0.610029 0.599239 0.588741 0.578501 0.568559 0.558909 0.549454 0.540285 0.531332 0.522585 0.514017 0.505588 0.497335 0.489266 0.481377 0.473655 0.466093 0.458657 0.451359 0.444178 0.437122 0.430209 0.423393 0.416691 0.410133 0.403706 0.397382 0.391192 0.385124 0.379157 0.373265 0.367471 0.361776 0.356187 0.350696 0.345306 0.340011 0.334804 0.329673 0.32462 0.319663 0.314791 0.31001 0.305288 0.300623 0.296012 0.291459 0.286979 0.282566 0.278216 0.273933 0.269712 0.265567 0.261477 0.257452 0.253486 0.249585 0.245745 0.241965 0.238225 0.234538 0.230895 0.227314 0.223795 0.220318 0.216886 0.213502 0.210168 0.206893 0.20368 0.200506 0.197381 0.194292 0.191254 0.188271 0.185312 0.182384 0.179503 0.176661 0.173852 0.171083 0.168354 0.165661 0.163013 0.160398 0.157824 0.155286 0.152777 0.150306 0.147866 0.145459 0.143085 0.14075 0.138453 0.136188 0.133959 0.131756 0.129585 0.127449 0.125344 0.123267 0.121228 0.119208 0.117221 0.11526 0.11333 0.111626 0.109742 0.107873 0.106033 0.104214 0.102422 0.100657 0.0989134 0.0971974 0.0955022 0.0938275 0.0921764 0.0905469 0.0889366 0.0873439 0.0857661 0.0842085 0.082676 0.0811616 0.0796669 0.0781917 0.0767368 0.0752984 0.0738742 0.072467 0.0710754 0.0697061 0.0683522 0.067014 0.0656911 0.0643841 0.0630917 0.0618138 0.0605508 0.0592988 0.0580672 0.0568507 0.0556507 0.0544666 0.0532935 0.0521361 0.050995 0.0498682 0.0487562 0.0476572 0.0465696 0.0454954 0.0444355 0.0433909 0.0423599 0.041343 0.0403406 0.0393479 0.0383673 0.0374009 0.0364468 0.0355028 0.0345751 0.0336599 0.032758 0.0318678 0.0309904 0.0301274 0.0292781 0.0284419 0.0276196 0.0268057 0.0260049 0.0252146 0.0244352 0.0236668 0.0229092 0.0221644 0.0214289 0.0207047 0.0199907 0.0192888 0.0185952 0.0179122 0.0172375 0.0165732 0.0159233 0.0152813 0.0146518 0.0140312 0.0134225 0.0128237 0.0122357 0.0116572 0.0110879 0.010529 0.00998289 0.00944992 0.00892725 0.00841546 0.00791811 0.00743623 0.00697007 0.00651968 0.00608678 0.00566981 0.0052679 0.00488493 0.00451474 0.00416016 0.00381883 0.00348994 0.00317891 0.00288652 0.00261021 0.00234966 0.0021049 0.00187354 0.00165755 0.00145675 0.00127062 0.00109805 0.00093987 0.000795212 0.00066269 0.000543136 0.000433108 0.000333439 0.000243093 0.000163994 9.87058e-005 4.57345e-005 9.18925e-006 ];
plot(Recall_CA, Precision_CA, 'r', 'linewidth', 1);
Recall_FT = [1 0.99074 0.970028 0.948978 0.928374 0.909068 0.891259 0.87411 0.857616 0.841394 0.82546 0.81033 0.795516 0.781222 0.767389 0.753907 0.740634 0.7276 0.714938 0.702503 0.690405 0.678726 0.667424 0.656415 0.645609 0.634973 0.624521 0.614168 0.60399 0.594091 0.584478 0.574944 0.565757 0.556758 0.548123 0.539498 0.53082 0.52218 0.513879 0.505753 0.497798 0.489883 0.482102 0.474583 0.467147 0.459786 0.452504 0.445392 0.438476 0.431618 0.424831 0.418056 0.411386 0.404781 0.398322 0.391943 0.38569 0.379614 0.373741 0.367902 0.362169 0.356522 0.350861 0.345505 0.34015 0.335084 0.330016 0.324982 0.319904 0.314998 0.310125 0.305527 0.300991 0.296498 0.292063 0.287645 0.283224 0.27877 0.274279 0.269857 0.265543 0.261304 0.257117 0.252802 0.248904 0.244964 0.240987 0.236709 0.232912 0.229152 0.225661 0.222087 0.218742 0.215425 0.212188 0.208984 0.205904 0.202857 0.199814 0.19678 0.193715 0.190812 0.187901 0.185021 0.182114 0.179365 0.176667 0.173985 0.171361 0.168812 0.166288 0.163704 0.161288 0.158926 0.156547 0.154152 0.151714 0.149175 0.146702 0.144241 0.141857 0.139441 0.137215 0.135023 0.132852 0.130746 0.128639 0.126578 0.124514 0.122425 0.120328 0.118147 0.116188 0.114192 0.112204 0.110275 0.108322 0.106404 0.104566 0.102739 0.100795 0.099042 0.0972731 0.095382 0.0937315 0.0921561 0.0905485 0.0889073 0.0873559 0.0858366 0.0843249 0.0828526 0.0813464 0.0798812 0.0785148 0.0771837 0.0758854 0.0746002 0.0733089 0.0720374 0.0707446 0.0694347 0.0681035 0.0667218 0.065353 0.0640146 0.0626137 0.0611786 0.0599397 0.0586481 0.0574433 0.0562791 0.0551138 0.0540282 0.0529296 0.0519036 0.0508805 0.0498281 0.0483183 0.0473417 0.0464278 0.0455198 0.0446453 0.0437855 0.0429228 0.0420641 0.0412314 0.0404132 0.0395868 0.0387741 0.0379686 0.0371485 0.0363324 0.035547 0.0347523 0.0339319 0.033154 0.0323687 0.0315918 0.0307954 0.0300085 0.0292105 0.0283785 0.0276005 0.0268107 0.0260208 0.0252547 0.0244714 0.0234017 0.0226893 0.0219768 0.0212834 0.0206059 0.0199631 0.0193491 0.0187485 0.0181668 0.0176019 0.0170636 0.0165174 0.0159942 0.0154832 0.0149974 0.0145117 0.014022 0.0135614 0.0131109 0.0126318 0.0122055 0.0117782 0.0113427 0.0109136 0.0104787 0.010062 0.00966174 0.00926386 0.00887354 0.00850564 0.00800229 0.00765411 0.00731687 0.0069786 0.00663926 0.00629233 0.00592796 0.00551984 0.00514642 0.00478372 0.00438524 0.00396334 0.00357074 0.00309081 0.0022962 0.00116863 0.000861213 0.000544678 ];
Precision_FT = [0.167637 0.168818 0.171073 0.173592 0.17598 0.178882 0.181757 0.184031 0.186129 0.188293 0.190767 0.192775 0.195075 0.196984 0.199022 0.200758 0.202457 0.20398 0.205422 0.206953 0.20838 0.209991 0.211978 0.213566 0.214774 0.215965 0.217294 0.219085 0.220536 0.222212 0.224114 0.225798 0.227492 0.228848 0.230301 0.231817 0.233242 0.2345 0.235584 0.236765 0.237912 0.239213 0.240625 0.241832 0.242897 0.243905 0.245029 0.245959 0.247001 0.248574 0.249733 0.250755 0.251573 0.252342 0.25313 0.253988 0.254885 0.255843 0.256947 0.258218 0.26004 0.260924 0.261695 0.26234 0.262792 0.263537 0.264248 0.265004 0.266064 0.266786 0.268017 0.268809 0.269893 0.270661 0.271285 0.271888 0.27244 0.273014 0.273533 0.274462 0.275139 0.275812 0.276476 0.276795 0.277507 0.278161 0.278799 0.279112 0.279715 0.280637 0.282064 0.282756 0.283498 0.284212 0.284892 0.285569 0.286582 0.287553 0.288614 0.289092 0.290551 0.291549 0.29258 0.29354 0.294197 0.294995 0.295226 0.295648 0.296133 0.296679 0.297479 0.297758 0.298514 0.299087 0.299551 0.300035 0.300401 0.30052 0.301324 0.301799 0.301647 0.30211 0.302464 0.303161 0.303976 0.304515 0.304693 0.304737 0.304767 0.30516 0.306131 0.305448 0.305502 0.305587 0.306843 0.307535 0.307583 0.307302 0.307185 0.307159 0.307958 0.307487 0.306724 0.305821 0.305425 0.305433 0.305531 0.305659 0.305906 0.306016 0.306182 0.306247 0.306236 0.306438 0.30655 0.306673 0.307102 0.30735 0.308107 0.308646 0.309061 0.309388 0.30978 0.309934 0.310013 0.310447 0.311233 0.311681 0.312364 0.312911 0.31407 0.315149 0.315417 0.315709 0.316428 0.316893 0.317491 0.318597 0.318876 0.319994 0.3207 0.321692 0.322879 0.324056 0.324744 0.324973 0.325509 0.326095 0.326917 0.327617 0.328842 0.329195 0.32977 0.33137 0.33233 0.332165 0.331793 0.331898 0.332057 0.332266 0.332519 0.333762 0.333752 0.333954 0.334165 0.334622 0.33521 0.335409 0.335072 0.33507 0.335111 0.334786 0.334628 0.334804 0.33495 0.334934 0.33502 0.335351 0.336111 0.336858 0.335792 0.335991 0.336168 0.336405 0.338573 0.338892 0.338756 0.338139 0.338007 0.337749 0.339202 0.339044 0.338758 0.3388 0.338802 0.339697 0.339569 0.339801 0.339536 0.339575 0.339831 0.340582 0.340771 0.339755 0.339697 0.33939 0.339769 0.33908 0.340624 0.340203 0.339495 0.339568 0.338278 0.336427 0.33726 0.336483 ];
TPR_FT = [1 0.99074 0.970028 0.948978 0.928374 0.909068 0.891259 0.87411 0.857616 0.841394 0.82546 0.81033 0.795516 0.781222 0.767389 0.753907 0.740634 0.7276 0.714938 0.702503 0.690405 0.678726 0.667424 0.656415 0.645609 0.634973 0.624521 0.614168 0.60399 0.594091 0.584478 0.574944 0.565757 0.556758 0.548123 0.539498 0.53082 0.52218 0.513879 0.505753 0.497798 0.489883 0.482102 0.474583 0.467147 0.459786 0.452504 0.445392 0.438476 0.431618 0.424831 0.418056 0.411386 0.404781 0.398322 0.391943 0.38569 0.379614 0.373741 0.367902 0.362169 0.356522 0.350861 0.345505 0.34015 0.335084 0.330016 0.324982 0.319904 0.314998 0.310125 0.305527 0.300991 0.296498 0.292063 0.287645 0.283224 0.27877 0.274279 0.269857 0.265543 0.261304 0.257117 0.252802 0.248904 0.244964 0.240987 0.236709 0.232912 0.229152 0.225661 0.222087 0.218742 0.215425 0.212188 0.208984 0.205904 0.202857 0.199814 0.19678 0.193715 0.190812 0.187901 0.185021 0.182114 0.179365 0.176667 0.173985 0.171361 0.168812 0.166288 0.163704 0.161288 0.158926 0.156547 0.154152 0.151714 0.149175 0.146702 0.144241 0.141857 0.139441 0.137215 0.135023 0.132852 0.130746 0.128639 0.126578 0.124514 0.122425 0.120328 0.118147 0.116188 0.114192 0.112204 0.110275 0.108322 0.106404 0.104566 0.102739 0.100795 0.099042 0.0972731 0.095382 0.0937315 0.0921561 0.0905485 0.0889073 0.0873559 0.0858366 0.0843249 0.0828526 0.0813464 0.0798812 0.0785148 0.0771837 0.0758854 0.0746002 0.0733089 0.0720374 0.0707446 0.0694347 0.0681035 0.0667218 0.065353 0.0640146 0.0626137 0.0611786 0.0599397 0.0586481 0.0574433 0.0562791 0.0551138 0.0540282 0.0529296 0.0519036 0.0508805 0.0498281 0.0483183 0.0473417 0.0464278 0.0455198 0.0446453 0.0437855 0.0429228 0.0420641 0.0412314 0.0404132 0.0395868 0.0387741 0.0379686 0.0371485 0.0363324 0.035547 0.0347523 0.0339319 0.033154 0.0323687 0.0315918 0.0307954 0.0300085 0.0292105 0.0283785 0.0276005 0.0268107 0.0260208 0.0252547 0.0244714 0.0234017 0.0226893 0.0219768 0.0212834 0.0206059 0.0199631 0.0193491 0.0187485 0.0181668 0.0176019 0.0170636 0.0165174 0.0159942 0.0154832 0.0149974 0.0145117 0.014022 0.0135614 0.0131109 0.0126318 0.0122055 0.0117782 0.0113427 0.0109136 0.0104787 0.010062 0.00966174 0.00926386 0.00887354 0.00850564 0.00800229 0.00765411 0.00731687 0.0069786 0.00663926 0.00629233 0.00592796 0.00551984 0.00514642 0.00478372 0.00438524 0.00396334 0.00357074 0.00309081 0.0022962 0.00116863 0.000861213 0.000544678 ];
FPR_FT = [1 0.98219 0.948244 0.915524 0.883883 0.854787 0.827286 0.802626 0.780002 0.757796 0.736681 0.717308 0.697844 0.679796 0.662545 0.646263 0.630376 0.615329 0.600823 0.586569 0.57259 0.558979 0.545506 0.532693 0.52054 0.508508 0.49678 0.484314 0.472807 0.461204 0.450124 0.439475 0.429281 0.419222 0.409477 0.400055 0.39107 0.38232 0.374159 0.366116 0.358394 0.350761 0.34334 0.336285 0.329413 0.322606 0.315953 0.309508 0.303137 0.296282 0.290141 0.284146 0.278293 0.272602 0.267047 0.261571 0.256303 0.251209 0.246149 0.241186 0.235465 0.230808 0.226217 0.221821 0.217499 0.213131 0.208786 0.204338 0.20018 0.196348 0.192477 0.188817 0.185127 0.181559 0.178048 0.174685 0.171287 0.167961 0.164901 0.16184 0.158929 0.15603 0.153151 0.150319 0.147468 0.144674 0.141982 0.139234 0.136694 0.134288 0.131527 0.129214 0.126925 0.124678 0.122425 0.120244 0.117839 0.115695 0.113626 0.11152 0.109339 0.107297 0.105444 0.103448 0.101677 0.0996178 0.0974101 0.0957589 0.0941067 0.0925056 0.0909309 0.0893796 0.0878341 0.0864284 0.0849816 0.0835929 0.0821959 0.0808304 0.0795404 0.0782205 0.0770424 0.0757875 0.0746038 0.0731364 0.0719354 0.0708566 0.0698129 0.0687767 0.0676858 0.0664593 0.0651504 0.0641071 0.063106 0.062118 0.0610388 0.0601083 0.059115 0.0581661 0.0572753 0.0559333 0.0549738 0.0539531 0.053097 0.0522601 0.0513667 0.0505606 0.0497191 0.0489499 0.0481495 0.0473818 0.0462501 0.0453191 0.0445945 0.0438563 0.0431679 0.0424574 0.0412343 0.0404908 0.039765 0.0390721 0.0383451 0.0376367 0.036955 0.0362577 0.0355273 0.0348491 0.0337877 0.033098 0.0323991 0.0317155 0.0310248 0.0302263 0.0296221 0.0289904 0.0284336 0.027893 0.0273128 0.0267251 0.025862 0.0246133 0.0241161 0.0236027 0.0230179 0.022433 0.021947 0.0214267 0.0209798 0.020534 0.0200048 0.019539 0.0190606 0.018378 0.017894 0.0174763 0.0169101 0.0165317 0.016137 0.0157673 0.015376 0.015033 0.0146734 0.0141033 0.0137779 0.0134337 0.0131411 0.012834 0.0125306 0.0122508 0.011879 0.011558 0.0113015 0.0110491 0.0107566 0.0104942 0.0102511 0.0100039 0.00974298 0.00950073 0.00924984 0.00899369 0.00877037 0.00852042 0.00829558 0.0080568 0.0078006 0.00760729 0.00741314 0.0071917 0.00691681 0.00673198 0.00649141 0.00628123 0.00609998 0.00578951 0.00558987 0.00542225 0.00525547 0.00508973 0.00488679 0.00471237 0.00455328 0.0043064 0.00408474 0.00391034 0.003728 0.00355219 0.00339926 0.00324193 0.0030789 0.00279792 0.00260789 0.00230207 0.00197726 0.00148555 0.00103038 0.000883301 ];
plot(Recall_FT, Precision_FT, 'c', 'linewidth', 1);
Recall_AC = [1 0.990349 0.956556 0.922129 0.889812 0.859352 0.831012 0.804195 0.778152 0.753337 0.729686 0.707864 0.687048 0.667164 0.648158 0.629413 0.611202 0.593532 0.576386 0.560001 0.544456 0.529192 0.514396 0.500162 0.486352 0.473131 0.460435 0.448168 0.436613 0.425545 0.414869 0.404438 0.394367 0.384621 0.375023 0.365702 0.356573 0.347736 0.339097 0.33072 0.322495 0.314385 0.306424 0.298793 0.29146 0.284316 0.277375 0.270768 0.264385 0.258153 0.252057 0.246216 0.240505 0.23493 0.229438 0.224009 0.218685 0.213572 0.208577 0.203705 0.198984 0.194365 0.189874 0.185481 0.181225 0.177003 0.172866 0.168842 0.164996 0.161253 0.157561 0.154016 0.150461 0.147011 0.143699 0.140393 0.137159 0.134024 0.130948 0.127932 0.124992 0.122108 0.119265 0.116442 0.113694 0.11101 0.108407 0.105869 0.103379 0.100933 0.0985338 0.0961657 0.0938702 0.0916458 0.0894034 0.0871816 0.0850999 0.0831222 0.0812242 0.0793695 0.0776104 0.0758858 0.0742256 0.0726179 0.0710551 0.0695084 0.0680049 0.0665042 0.0650537 0.0636336 0.0622397 0.0608866 0.0595316 0.058213 0.056919 0.0556456 0.0544067 0.0531941 0.052025 0.0508665 0.0497497 0.0486674 0.0476019 0.0465718 0.0455484 0.0445508 0.0435509 0.0425381 0.0415668 0.040574 0.0396249 0.0386668 0.0377222 0.0367165 0.0358082 0.034947 0.0341115 0.0333055 0.032516 0.0317306 0.0309774 0.0302328 0.029497 0.0287718 0.0280656 0.0273483 0.0266622 0.0259933 0.0253402 0.0247046 0.0240779 0.0234671 0.022861 0.0223062 0.0217582 0.0212377 0.0207143 0.0201914 0.0196828 0.0191901 0.0187154 0.0182633 0.0178168 0.0173847 0.0169663 0.0165539 0.0161525 0.01575 0.0153566 0.0149501 0.0145595 0.0141811 0.0138208 0.0134548 0.0130948 0.0127409 0.0123618 0.0119714 0.0115142 0.011125 0.0107234 0.0103417 0.00997502 0.00960942 0.00924466 0.00892485 0.0086354 0.0083617 0.00809621 0.00783784 0.00757798 0.00732797 0.00707903 0.00684266 0.00660335 0.00636634 0.00613519 0.00590461 0.0056844 0.00547065 0.00527046 0.00508134 0.00488933 0.00468859 0.00448992 0.00429599 0.00411645 0.0039518 0.00378786 0.00362724 0.00346617 0.00330848 0.00314101 0.00299217 0.00283225 0.002628 0.00246956 0.00233662 0.00221893 0.00210915 0.00200904 0.00190587 0.00181803 0.00172252 0.00156082 0.00142624 0.00136786 0.0013109 0.00126139 0.00121032 0.00115552 0.00111103 0.00106164 0.00101316 0.000972777 0.000911492 0.00087477 0.000796811 0.000552772 0.000474543 0.000424362 0.000391646 0.000368628 0.000349845 0.000331902 0.000314506 0.000299554 0.000288729 0.000276666 0.000264025 0.000252804 0.000239367 0.00022267 0.000200229 0.000161561 8.32861e-005 ];
Precision_AC = [0.167637 0.167946 0.168937 0.169959 0.171146 0.172549 0.174077 0.175581 0.17688 0.178229 0.179655 0.181011 0.182334 0.183682 0.184965 0.186114 0.187212 0.188215 0.189172 0.190099 0.191032 0.191914 0.192801 0.193676 0.194489 0.195302 0.196157 0.197009 0.197855 0.198697 0.199496 0.200273 0.201111 0.202015 0.202827 0.203624 0.204377 0.205066 0.205732 0.206414 0.207121 0.207837 0.208521 0.209198 0.209882 0.210523 0.211137 0.211765 0.212372 0.212948 0.213519 0.214111 0.214714 0.215316 0.21587 0.216381 0.216824 0.217264 0.217666 0.217985 0.218252 0.218457 0.218642 0.218791 0.21896 0.219092 0.219271 0.219457 0.219619 0.219822 0.220039 0.220279 0.220553 0.220803 0.221115 0.221357 0.221586 0.221737 0.22188 0.222049 0.222206 0.222284 0.222283 0.222245 0.222419 0.222609 0.222806 0.222897 0.222825 0.222754 0.222864 0.222975 0.223105 0.223171 0.223089 0.223009 0.223031 0.223002 0.223216 0.223402 0.223641 0.223918 0.224214 0.22443 0.22474 0.225055 0.225393 0.225768 0.226201 0.22666 0.227084 0.227519 0.227884 0.228262 0.228569 0.228783 0.228916 0.229045 0.229138 0.229281 0.229387 0.229505 0.229644 0.229658 0.229684 0.229744 0.229835 0.229804 0.230003 0.230062 0.230125 0.230286 0.230429 0.230634 0.230826 0.231019 0.231241 0.231397 0.231554 0.231898 0.232073 0.232189 0.232392 0.23255 0.232723 0.232988 0.233232 0.233436 0.233553 0.233751 0.234084 0.234276 0.234369 0.234705 0.234715 0.234894 0.235147 0.235704 0.236085 0.23627 0.236547 0.236526 0.236849 0.237041 0.236989 0.236976 0.236922 0.236858 0.236948 0.236974 0.236718 0.236324 0.2364 0.236047 0.235731 0.235237 0.234944 0.234678 0.234753 0.234645 0.234497 0.234182 0.233956 0.233403 0.232695 0.232262 0.232202 0.232218 0.231815 0.231542 0.231022 0.230845 0.230508 0.230016 0.229486 0.229132 0.229055 0.228569 0.228694 0.228198 0.228116 0.227973 0.227895 0.227664 0.227705 0.22787 0.227679 0.227563 0.22779 0.227462 0.226923 0.226594 0.225985 0.22572 0.225198 0.225276 0.225015 0.224365 0.224591 0.224961 0.225109 0.224965 0.225143 0.225805 0.226219 0.22559 0.224991 0.225033 0.226012 0.226039 0.225573 0.22533 0.225822 0.226752 0.226512 0.226613 0.225662 0.224757 0.224521 0.223724 0.222826 0.222275 0.22373 0.223425 0.224488 0.224778 0.222502 0.223223 0.222413 0.22224 0.220841 0.219646 0.21663 0.21623 0.213562 0.213835 ];
TPR_AC = [1 0.990349 0.956556 0.922129 0.889812 0.859352 0.831012 0.804195 0.778152 0.753337 0.729686 0.707864 0.687048 0.667164 0.648158 0.629413 0.611202 0.593532 0.576386 0.560001 0.544456 0.529192 0.514396 0.500162 0.486352 0.473131 0.460435 0.448168 0.436613 0.425545 0.414869 0.404438 0.394367 0.384621 0.375023 0.365702 0.356573 0.347736 0.339097 0.33072 0.322495 0.314385 0.306424 0.298793 0.29146 0.284316 0.277375 0.270768 0.264385 0.258153 0.252057 0.246216 0.240505 0.23493 0.229438 0.224009 0.218685 0.213572 0.208577 0.203705 0.198984 0.194365 0.189874 0.185481 0.181225 0.177003 0.172866 0.168842 0.164996 0.161253 0.157561 0.154016 0.150461 0.147011 0.143699 0.140393 0.137159 0.134024 0.130948 0.127932 0.124992 0.122108 0.119265 0.116442 0.113694 0.11101 0.108407 0.105869 0.103379 0.100933 0.0985338 0.0961657 0.0938702 0.0916458 0.0894034 0.0871816 0.0850999 0.0831222 0.0812242 0.0793695 0.0776104 0.0758858 0.0742256 0.0726179 0.0710551 0.0695084 0.0680049 0.0665042 0.0650537 0.0636336 0.0622397 0.0608866 0.0595316 0.058213 0.056919 0.0556456 0.0544067 0.0531941 0.052025 0.0508665 0.0497497 0.0486674 0.0476019 0.0465718 0.0455484 0.0445508 0.0435509 0.0425381 0.0415668 0.040574 0.0396249 0.0386668 0.0377222 0.0367165 0.0358082 0.034947 0.0341115 0.0333055 0.032516 0.0317306 0.0309774 0.0302328 0.029497 0.0287718 0.0280656 0.0273483 0.0266622 0.0259933 0.0253402 0.0247046 0.0240779 0.0234671 0.022861 0.0223062 0.0217582 0.0212377 0.0207143 0.0201914 0.0196828 0.0191901 0.0187154 0.0182633 0.0178168 0.0173847 0.0169663 0.0165539 0.0161525 0.01575 0.0153566 0.0149501 0.0145595 0.0141811 0.0138208 0.0134548 0.0130948 0.0127409 0.0123618 0.0119714 0.0115142 0.011125 0.0107234 0.0103417 0.00997502 0.00960942 0.00924466 0.00892485 0.0086354 0.0083617 0.00809621 0.00783784 0.00757798 0.00732797 0.00707903 0.00684266 0.00660335 0.00636634 0.00613519 0.00590461 0.0056844 0.00547065 0.00527046 0.00508134 0.00488933 0.00468859 0.00448992 0.00429599 0.00411645 0.0039518 0.00378786 0.00362724 0.00346617 0.00330848 0.00314101 0.00299217 0.00283225 0.002628 0.00246956 0.00233662 0.00221893 0.00210915 0.00200904 0.00190587 0.00181803 0.00172252 0.00156082 0.00142624 0.00136786 0.0013109 0.00126139 0.00121032 0.00115552 0.00111103 0.00106164 0.00101316 0.000972777 0.000911492 0.00087477 0.000796811 0.000552772 0.000474543 0.000424362 0.000391646 0.000368628 0.000349845 0.000331902 0.000314506 0.000299554 0.000288729 0.000276666 0.000264025 0.000252804 0.000239367 0.00022267 0.000200229 0.000161561 8.32861e-005 ];
FPR_AC = [1 0.987154 0.948876 0.908631 0.870278 0.833199 0.798068 0.765743 0.736024 0.708111 0.681656 0.656717 0.632804 0.609972 0.588119 0.567276 0.547415 0.528512 0.510516 0.4933 0.476834 0.461129 0.446144 0.431809 0.418047 0.404763 0.391944 0.37961 0.367702 0.356216 0.345162 0.334474 0.324158 0.314226 0.304638 0.29535 0.286376 0.277739 0.2694 0.261288 0.253439 0.245847 0.238509 0.231392 0.224516 0.217864 0.211459 0.205268 0.199277 0.19347 0.18785 0.182404 0.177117 0.171991 0.167019 0.162217 0.157569 0.15306 0.148693 0.144449 0.140333 0.136333 0.132447 0.128687 0.125033 0.121496 0.118059 0.114723 0.111502 0.108369 0.105327 0.102374 0.099499 0.0966955 0.0939585 0.0912991 0.088711 0.0861974 0.0837599 0.0814043 0.0791306 0.0769329 0.0748155 0.0727751 0.0708113 0.0689044 0.0670444 0.0652428 0.0634886 0.0617871 0.0601244 0.0585214 0.0569618 0.055443 0.0539657 0.0525256 0.0511265 0.0497659 0.0484334 0.0471455 0.0458909 0.0446683 0.0434823 0.0423253 0.0412031 0.0401072 0.039044 0.0380054 0.0369982 0.0360194 0.0350641 0.0341259 0.0332133 0.0323229 0.0314624 0.0306226 0.0298014 0.0290074 0.0282313 0.0274802 0.0267453 0.0260199 0.0253142 0.0246285 0.0239612 0.0233091 0.0226715 0.0220506 0.0214422 0.0208476 0.0202663 0.019699 0.0191359 0.0185854 0.0180553 0.0175447 0.0170482 0.0165683 0.0161 0.0156418 0.0152008 0.0147686 0.014344 0.0139326 0.0135311 0.0131342 0.0127429 0.0123658 0.0119925 0.0116362 0.0112868 0.0109481 0.0106217 0.0103048 0.00999552 0.00969337 0.00939802 0.00911046 0.00883334 0.00856158 0.00830162 0.00804723 0.00780019 0.0075587 0.00732041 0.00708783 0.00686407 0.00664458 0.00643246 0.00622671 0.00602714 0.00583537 0.0056437 0.00545142 0.00526381 0.00507943 0.00490334 0.00473669 0.00457554 0.00442134 0.0042738 0.00413046 0.00399002 0.00385304 0.00372047 0.00359312 0.00346999 0.00334793 0.00322794 0.00311444 0.00300094 0.00289183 0.00278542 0.00268117 0.00258066 0.00248367 0.00238873 0.00229472 0.00220243 0.00211542 0.00203137 0.00194915 0.00186728 0.00178975 0.00171428 0.00163999 0.001565 0.00149426 0.00142515 0.00135815 0.00129418 0.00123112 0.00117152 0.00111357 0.00105562 0.00099933 0.000945539 0.000894246 0.00084514 0.000797866 0.000752727 0.00071114 0.00067125 0.000634149 0.00059923 0.000565696 0.000533324 0.000500212 0.000467855 0.000436917 0.000407163 0.000379551 0.000354926 0.000331248 0.000306612 0.000281211 0.000256464 0.000232317 0.000208014 0.000186337 0.000166703 0.000146379 0.000129484 0.000113625 9.7266e-005 8.28468e-005 7.03771e-005 5.9956e-005 5.0012e-005 4.15098e-005 3.2484e-005 2.49454e-005 1.75588e-005 1.1498e-005 6.68705e-006 2.5951e-006 ];
plot(Recall_AC, Precision_AC, 'm', 'linewidth', 1);
Recall_LC = [1 0.93738 0.89257 0.861844 0.837033 0.815718 0.797189 0.779718 0.764195 0.749093 0.73495 0.721531 0.708776 0.696739 0.685311 0.674488 0.664116 0.654161 0.644746 0.635774 0.627123 0.61848 0.61047 0.602438 0.59471 0.587075 0.579462 0.572141 0.5651 0.557905 0.551044 0.544534 0.537731 0.531398 0.525065 0.518868 0.512743 0.506875 0.501056 0.495112 0.489423 0.483499 0.478075 0.47229 0.466225 0.461082 0.455597 0.450001 0.444855 0.439653 0.434487 0.429311 0.42462 0.419261 0.414669 0.40968 0.405042 0.400596 0.395932 0.391632 0.387162 0.382513 0.378517 0.374342 0.370295 0.365994 0.362223 0.358197 0.354455 0.35046 0.346576 0.34276 0.339105 0.335291 0.331448 0.328009 0.324236 0.320831 0.317327 0.313577 0.310428 0.306823 0.30339 0.300175 0.296739 0.293385 0.290122 0.286629 0.283418 0.280055 0.277021 0.273696 0.270626 0.26719 0.264195 0.261065 0.257802 0.254903 0.251496 0.248543 0.245599 0.242528 0.239697 0.236687 0.233881 0.231025 0.228261 0.225384 0.222698 0.219863 0.217133 0.214245 0.211836 0.208834 0.206014 0.203322 0.200548 0.19791 0.195219 0.192544 0.190091 0.187312 0.184918 0.182325 0.179703 0.177262 0.174563 0.172233 0.169816 0.167687 0.165278 0.162977 0.160753 0.158544 0.156422 0.154054 0.152008 0.149742 0.147716 0.145764 0.143459 0.141516 0.139385 0.137294 0.135257 0.133378 0.131236 0.129263 0.127467 0.125567 0.123405 0.121545 0.11953 0.117834 0.115944 0.11426 0.112532 0.110794 0.109043 0.107417 0.10569 0.104002 0.102449 0.100775 0.0988189 0.0974219 0.0957461 0.094324 0.0928881 0.0914231 0.0898493 0.0885942 0.0871436 0.0857691 0.0844014 0.0828117 0.0816229 0.0803886 0.0788713 0.0777119 0.0763339 0.0751261 0.0738955 0.072425 0.0712532 0.0697427 0.0682075 0.0671593 0.0659636 0.0646807 0.06355 0.062381 0.0610964 0.0601173 0.0587791 0.0577655 0.0568893 0.0556856 0.0546031 0.0536613 0.052723 0.0516814 0.0507439 0.0497837 0.0487892 0.0477598 0.046958 0.0459186 0.0449559 0.0440989 0.0431833 0.0423139 0.0415107 0.0405897 0.0397411 0.0390173 0.0381985 0.0373519 0.0366487 0.0358033 0.0351386 0.0344473 0.033691 0.0319055 0.0312184 0.0303729 0.0295612 0.0287123 0.0279198 0.02722 0.0262192 0.0251298 0.0242809 0.0234555 0.022697 0.0216957 0.0209973 0.0201564 0.0195258 0.0186348 0.0179228 0.0171825 0.0161668 0.0154447 0.0145982 0.0138015 0.0128691 0.0116771 0.010968 0.0100663 0.00909768 0.00803138 0.00700891 0.00576153 0.00424832 0.00400269 ];
Precision_LC = [0.167637 0.171979 0.175251 0.177643 0.179989 0.182742 0.184978 0.187033 0.188859 0.190725 0.192655 0.194509 0.196286 0.197495 0.199395 0.200575 0.202354 0.203538 0.204987 0.206258 0.207639 0.209147 0.210292 0.211502 0.212573 0.213735 0.214543 0.215474 0.21644 0.217277 0.218264 0.219598 0.220451 0.221231 0.222135 0.222902 0.223802 0.22462 0.225421 0.226235 0.227165 0.228372 0.229139 0.229838 0.230736 0.231457 0.232078 0.23239 0.233181 0.233847 0.234524 0.235266 0.235883 0.236539 0.237259 0.237735 0.238285 0.239007 0.239495 0.240167 0.240655 0.241059 0.241588 0.242231 0.242917 0.243422 0.244107 0.244582 0.245344 0.245704 0.246193 0.246624 0.247066 0.247443 0.247742 0.248337 0.248615 0.248967 0.249585 0.24993 0.250368 0.250651 0.25098 0.251348 0.251682 0.252233 0.252471 0.252961 0.253253 0.253747 0.253846 0.25443 0.254467 0.255119 0.255196 0.255883 0.255979 0.256549 0.256749 0.256805 0.257304 0.25754 0.25789 0.25804 0.258176 0.259044 0.259125 0.259408 0.259496 0.259663 0.259741 0.259887 0.260067 0.261019 0.261178 0.261609 0.261827 0.261985 0.262605 0.262594 0.263837 0.264019 0.264221 0.26456 0.264922 0.265116 0.265416 0.265588 0.266052 0.266066 0.266452 0.266546 0.266763 0.266981 0.267386 0.26735 0.267536 0.26781 0.268411 0.268639 0.268595 0.269433 0.269781 0.270444 0.270748 0.271007 0.271762 0.271711 0.271863 0.272257 0.272403 0.272609 0.272606 0.273105 0.273282 0.273496 0.273729 0.274107 0.274165 0.274488 0.274689 0.274865 0.274862 0.274974 0.27449 0.274679 0.274616 0.274416 0.274326 0.274287 0.274241 0.27433 0.274019 0.274253 0.27429 0.274162 0.274589 0.274617 0.27461 0.274783 0.275653 0.276168 0.276506 0.276848 0.276913 0.277481 0.277926 0.27832 0.278562 0.278119 0.278389 0.278003 0.278226 0.277847 0.278283 0.278263 0.278425 0.278629 0.278704 0.2795 0.279522 0.279955 0.280643 0.280416 0.280392 0.280671 0.281712 0.282034 0.28152 0.28179 0.281776 0.281578 0.281088 0.281498 0.282194 0.281895 0.281662 0.28211 0.281822 0.28225 0.282559 0.28214 0.282956 0.282643 0.282321 0.282994 0.282567 0.283485 0.284345 0.284748 0.284911 0.285087 0.286626 0.285684 0.286723 0.285897 0.285641 0.285513 0.286145 0.286087 0.28648 0.287998 0.287178 0.286282 0.286357 0.28744 0.288476 0.289198 0.289975 0.290117 0.293439 0.293959 0.295289 0.298794 0.297834 0.298835 ];
TPR_LC = [1 0.93738 0.89257 0.861844 0.837033 0.815718 0.797189 0.779718 0.764195 0.749093 0.73495 0.721531 0.708776 0.696739 0.685311 0.674488 0.664116 0.654161 0.644746 0.635774 0.627123 0.61848 0.61047 0.602438 0.59471 0.587075 0.579462 0.572141 0.5651 0.557905 0.551044 0.544534 0.537731 0.531398 0.525065 0.518868 0.512743 0.506875 0.501056 0.495112 0.489423 0.483499 0.478075 0.47229 0.466225 0.461082 0.455597 0.450001 0.444855 0.439653 0.434487 0.429311 0.42462 0.419261 0.414669 0.40968 0.405042 0.400596 0.395932 0.391632 0.387162 0.382513 0.378517 0.374342 0.370295 0.365994 0.362223 0.358197 0.354455 0.35046 0.346576 0.34276 0.339105 0.335291 0.331448 0.328009 0.324236 0.320831 0.317327 0.313577 0.310428 0.306823 0.30339 0.300175 0.296739 0.293385 0.290122 0.286629 0.283418 0.280055 0.277021 0.273696 0.270626 0.26719 0.264195 0.261065 0.257802 0.254903 0.251496 0.248543 0.245599 0.242528 0.239697 0.236687 0.233881 0.231025 0.228261 0.225384 0.222698 0.219863 0.217133 0.214245 0.211836 0.208834 0.206014 0.203322 0.200548 0.19791 0.195219 0.192544 0.190091 0.187312 0.184918 0.182325 0.179703 0.177262 0.174563 0.172233 0.169816 0.167687 0.165278 0.162977 0.160753 0.158544 0.156422 0.154054 0.152008 0.149742 0.147716 0.145764 0.143459 0.141516 0.139385 0.137294 0.135257 0.133378 0.131236 0.129263 0.127467 0.125567 0.123405 0.121545 0.11953 0.117834 0.115944 0.11426 0.112532 0.110794 0.109043 0.107417 0.10569 0.104002 0.102449 0.100775 0.0988189 0.0974219 0.0957461 0.094324 0.0928881 0.0914231 0.0898493 0.0885942 0.0871436 0.0857691 0.0844014 0.0828117 0.0816229 0.0803886 0.0788713 0.0777119 0.0763339 0.0751261 0.0738955 0.072425 0.0712532 0.0697427 0.0682075 0.0671593 0.0659636 0.0646807 0.06355 0.062381 0.0610964 0.0601173 0.0587791 0.0577655 0.0568893 0.0556856 0.0546031 0.0536613 0.052723 0.0516814 0.0507439 0.0497837 0.0487892 0.0477598 0.046958 0.0459186 0.0449559 0.0440989 0.0431833 0.0423139 0.0415107 0.0405897 0.0397411 0.0390173 0.0381985 0.0373519 0.0366487 0.0358033 0.0351386 0.0344473 0.033691 0.0319055 0.0312184 0.0303729 0.0295612 0.0287123 0.0279198 0.02722 0.0262192 0.0251298 0.0242809 0.0234555 0.022697 0.0216957 0.0209973 0.0201564 0.0195258 0.0186348 0.0179228 0.0171825 0.0161668 0.0154447 0.0145982 0.0138015 0.0128691 0.0116771 0.010968 0.0100663 0.00909768 0.00803138 0.00700891 0.00576153 0.00424832 0.00400269 ];
FPR_LC = [1 0.906587 0.844541 0.802985 0.769627 0.739982 0.715015 0.691948 0.671842 0.652824 0.63535 0.618463 0.603308 0.589314 0.575442 0.562695 0.549814 0.53817 0.526987 0.516226 0.506115 0.495867 0.486354 0.477194 0.468273 0.459553 0.45148 0.443326 0.435765 0.428056 0.420541 0.412936 0.405847 0.39884 0.392201 0.385458 0.378921 0.372719 0.366675 0.360466 0.354674 0.348614 0.343229 0.33763 0.332033 0.326957 0.321842 0.3168 0.311935 0.307257 0.302426 0.297825 0.293204 0.288591 0.284286 0.280092 0.276173 0.272113 0.268143 0.264391 0.260592 0.256375 0.252865 0.249254 0.245657 0.242126 0.23879 0.235411 0.232215 0.228902 0.225709 0.222519 0.219574 0.216401 0.21347 0.210574 0.207627 0.204981 0.20213 0.199282 0.196599 0.194052 0.191284 0.188927 0.186233 0.183707 0.181227 0.178472 0.176146 0.173595 0.171341 0.168848 0.166769 0.164326 0.162135 0.159816 0.157794 0.155599 0.153419 0.151466 0.14952 0.147348 0.14542 0.143299 0.141485 0.139071 0.137301 0.135327 0.133566 0.131755 0.129986 0.128146 0.126586 0.124451 0.122754 0.121043 0.119449 0.117826 0.116249 0.114625 0.113068 0.111614 0.110018 0.108702 0.107092 0.105304 0.103846 0.102095 0.100728 0.0994314 0.0981607 0.0967658 0.0954917 0.0942286 0.0928705 0.091662 0.0904756 0.0892559 0.0878613 0.0867148 0.0855478 0.0843851 0.0832513 0.0821245 0.0810542 0.0800309 0.0788691 0.0779141 0.0769163 0.0759122 0.0749029 0.0738417 0.0728656 0.0718184 0.070858 0.0697916 0.0689483 0.0680307 0.0670206 0.0661037 0.0650533 0.0641289 0.0633476 0.0618417 0.0609175 0.0601148 0.0591625 0.0584211 0.0576484 0.0566617 0.0559408 0.0551167 0.0544019 0.0535848 0.0528178 0.0518289 0.0510551 0.0504324 0.0496761 0.0490092 0.0479223 0.0472414 0.046495 0.0458665 0.0452042 0.0445255 0.0434109 0.0428065 0.0421906 0.0416137 0.0409567 0.0404422 0.039707 0.0392264 0.0386074 0.0380138 0.0375079 0.0369327 0.0363174 0.0357987 0.035264 0.0347376 0.0342127 0.0337033 0.0331602 0.0324979 0.0319845 0.0314778 0.0310144 0.0305207 0.0299403 0.0293845 0.0288962 0.0283168 0.0270195 0.0264724 0.0260643 0.0255266 0.0249116 0.0244738 0.0239687 0.0234335 0.0230055 0.0224864 0.0220642 0.0215962 0.0211302 0.0207079 0.0202498 0.0197857 0.0192803 0.018815 0.0183386 0.0179176 0.0171497 0.0165555 0.0161805 0.0157329 0.0153261 0.0149086 0.014483 0.0139556 0.0135729 0.0131848 0.0126433 0.0122835 0.0117809 0.0112253 0.0107218 0.0101479 0.00954052 0.00883072 0.00783677 0.00596134 0.00519542 0.00516791 ];
plot(Recall_LC, Precision_LC, 'y', 'linewidth', 1);
Recall_OBJ = [1 0.991731 0.991731 0.991731 0.991731 0.991731 0.991731 0.991731 0.991731 0.991731 0.991731 0.991726 0.991726 0.991726 0.991726 0.991697 0.991685 0.991681 0.991659 0.99155 0.991481 0.991361 0.990814 0.99075 0.989629 0.988339 0.986881 0.986342 0.98535 0.984277 0.981901 0.980005 0.979219 0.97698 0.973417 0.971303 0.968292 0.965256 0.961364 0.959179 0.956054 0.95513 0.954306 0.950284 0.946126 0.940133 0.938523 0.936671 0.934839 0.932059 0.929773 0.928099 0.925497 0.923682 0.921011 0.91699 0.914229 0.913156 0.908649 0.905897 0.902086 0.898021 0.895904 0.889773 0.887496 0.880016 0.874668 0.868342 0.863246 0.857943 0.854867 0.850085 0.846719 0.843672 0.840915 0.835087 0.828236 0.823361 0.820274 0.815129 0.812154 0.808889 0.805784 0.802794 0.798715 0.795187 0.790817 0.784883 0.780052 0.775633 0.77195 0.767424 0.763347 0.757198 0.753372 0.749243 0.742283 0.737276 0.728099 0.724857 0.721014 0.715738 0.710364 0.706694 0.702381 0.696958 0.692529 0.686384 0.682229 0.67725 0.673178 0.666415 0.661469 0.654683 0.64715 0.643858 0.639368 0.632222 0.625463 0.620567 0.617755 0.614154 0.609939 0.606705 0.600555 0.597561 0.592695 0.586079 0.577247 0.572634 0.565518 0.560831 0.554863 0.55039 0.543092 0.536917 0.533411 0.529931 0.525434 0.521833 0.517923 0.512644 0.507402 0.501425 0.496427 0.491879 0.486747 0.479898 0.472389 0.467843 0.463491 0.458813 0.453551 0.448158 0.441231 0.435082 0.429712 0.42218 0.416599 0.412229 0.408097 0.403479 0.397203 0.391375 0.386924 0.382039 0.376821 0.372526 0.367703 0.359427 0.356128 0.350112 0.343809 0.339173 0.335341 0.33025 0.323849 0.319192 0.313802 0.310013 0.305569 0.301765 0.295977 0.290586 0.283542 0.279985 0.273142 0.268765 0.264572 0.259015 0.253042 0.248954 0.24274 0.238964 0.232704 0.228499 0.223185 0.218992 0.211704 0.207412 0.202159 0.198599 0.193967 0.190579 0.188408 0.183868 0.180417 0.175132 0.1708 0.16739 0.164418 0.161926 0.157601 0.153463 0.149209 0.143318 0.139612 0.135345 0.130312 0.127309 0.121335 0.117249 0.112915 0.107593 0.103465 0.0971212 0.0922033 0.089158 0.0851536 0.0803434 0.0743596 0.0720695 0.0693286 0.0662433 0.0650014 0.0631034 0.0611942 0.060524 0.0578323 0.0573657 0.0568428 0.0561795 0.056007 0.0546179 0.0543241 0.0539619 0.0537627 0.0521688 0.051356 0.0508972 0.0492318 0.0481461 0.047374 0.0454071 0.0449829 0.0437971 ];
Precision_OBJ = [0.167637 0.184679 0.184679 0.184679 0.184679 0.184679 0.184679 0.184679 0.184679 0.184683 0.184684 0.184696 0.184736 0.18475 0.184774 0.184784 0.184908 0.184957 0.184992 0.185068 0.185125 0.185498 0.185723 0.186033 0.186278 0.186779 0.187709 0.188771 0.190367 0.192964 0.195866 0.198442 0.199879 0.201548 0.203394 0.205838 0.207542 0.209521 0.210531 0.212129 0.213272 0.214967 0.216589 0.217951 0.219368 0.220139 0.220903 0.22183 0.223797 0.224976 0.226229 0.227501 0.228193 0.229524 0.230866 0.232147 0.233803 0.235778 0.235812 0.237328 0.239192 0.240384 0.242237 0.244121 0.245296 0.246186 0.247678 0.249596 0.250953 0.252757 0.254463 0.255282 0.256739 0.258337 0.260355 0.26141 0.26285 0.264486 0.266636 0.267963 0.268902 0.270936 0.271727 0.273021 0.274681 0.276174 0.277097 0.278655 0.279873 0.281559 0.283866 0.283721 0.285113 0.285844 0.287371 0.288623 0.290193 0.291871 0.292883 0.294124 0.294855 0.295947 0.297664 0.298699 0.300672 0.301278 0.302488 0.30317 0.304907 0.305671 0.30736 0.3082 0.309521 0.309683 0.311605 0.312977 0.314488 0.316062 0.316299 0.317799 0.319393 0.320555 0.321977 0.322377 0.322377 0.324007 0.324427 0.324422 0.32496 0.325875 0.327386 0.329731 0.330947 0.33238 0.33333 0.33341 0.335027 0.336115 0.337185 0.337673 0.337973 0.338723 0.339088 0.339611 0.340175 0.341402 0.342247 0.341978 0.342575 0.34438 0.345144 0.346599 0.346906 0.34764 0.34733 0.347558 0.348101 0.348691 0.349726 0.3508 0.351838 0.353393 0.354882 0.35761 0.358562 0.358748 0.359421 0.360738 0.362266 0.362253 0.365699 0.365063 0.364818 0.365909 0.366734 0.366791 0.365955 0.365278 0.365483 0.367059 0.36766 0.368058 0.367949 0.368552 0.369234 0.370452 0.369996 0.36988 0.37162 0.370811 0.370945 0.371573 0.372487 0.37403 0.373568 0.374521 0.375149 0.376085 0.376395 0.378403 0.378759 0.379468 0.380301 0.381854 0.382601 0.382735 0.381993 0.383366 0.385802 0.385324 0.385587 0.386491 0.386604 0.38724 0.387487 0.385353 0.386435 0.386137 0.387345 0.386923 0.385312 0.385377 0.384771 0.383094 0.383858 0.381847 0.380353 0.382375 0.383314 0.384702 0.383716 0.38641 0.386351 0.38537 0.387346 0.385968 0.387215 0.388517 0.388517 0.39005 0.390674 0.389435 0.389824 0.38672 0.388028 0.388471 0.38949 0.388781 0.388163 0.387906 0.386933 0.386168 0.385769 0.390556 0.388401 0.390939 ];
TPR_OBJ = [1 0.991731 0.991731 0.991731 0.991731 0.991731 0.991731 0.991731 0.991731 0.991731 0.991731 0.991726 0.991726 0.991726 0.991726 0.991697 0.991685 0.991681 0.991659 0.99155 0.991481 0.991361 0.990814 0.99075 0.989629 0.988339 0.986881 0.986342 0.98535 0.984277 0.981901 0.980005 0.979219 0.97698 0.973417 0.971303 0.968292 0.965256 0.961364 0.959179 0.956054 0.95513 0.954306 0.950284 0.946126 0.940133 0.938523 0.936671 0.934839 0.932059 0.929773 0.928099 0.925497 0.923682 0.921011 0.91699 0.914229 0.913156 0.908649 0.905897 0.902086 0.898021 0.895904 0.889773 0.887496 0.880016 0.874668 0.868342 0.863246 0.857943 0.854867 0.850085 0.846719 0.843672 0.840915 0.835087 0.828236 0.823361 0.820274 0.815129 0.812154 0.808889 0.805784 0.802794 0.798715 0.795187 0.790817 0.784883 0.780052 0.775633 0.77195 0.767424 0.763347 0.757198 0.753372 0.749243 0.742283 0.737276 0.728099 0.724857 0.721014 0.715738 0.710364 0.706694 0.702381 0.696958 0.692529 0.686384 0.682229 0.67725 0.673178 0.666415 0.661469 0.654683 0.64715 0.643858 0.639368 0.632222 0.625463 0.620567 0.617755 0.614154 0.609939 0.606705 0.600555 0.597561 0.592695 0.586079 0.577247 0.572634 0.565518 0.560831 0.554863 0.55039 0.543092 0.536917 0.533411 0.529931 0.525434 0.521833 0.517923 0.512644 0.507402 0.501425 0.496427 0.491879 0.486747 0.479898 0.472389 0.467843 0.463491 0.458813 0.453551 0.448158 0.441231 0.435082 0.429712 0.42218 0.416599 0.412229 0.408097 0.403479 0.397203 0.391375 0.386924 0.382039 0.376821 0.372526 0.367703 0.359427 0.356128 0.350112 0.343809 0.339173 0.335341 0.33025 0.323849 0.319192 0.313802 0.310013 0.305569 0.301765 0.295977 0.290586 0.283542 0.279985 0.273142 0.268765 0.264572 0.259015 0.253042 0.248954 0.24274 0.238964 0.232704 0.228499 0.223185 0.218992 0.211704 0.207412 0.202159 0.198599 0.193967 0.190579 0.188408 0.183868 0.180417 0.175132 0.1708 0.16739 0.164418 0.161926 0.157601 0.153463 0.149209 0.143318 0.139612 0.135345 0.130312 0.127309 0.121335 0.117249 0.112915 0.107593 0.103465 0.0971212 0.0922033 0.089158 0.0851536 0.0803434 0.0743596 0.0720695 0.0693286 0.0662433 0.0650014 0.0631034 0.0611942 0.060524 0.0578323 0.0573657 0.0568428 0.0561795 0.056007 0.0546179 0.0543241 0.0539619 0.0537627 0.0521688 0.051356 0.0508972 0.0492318 0.0481461 0.047374 0.0454071 0.0449829 0.0437971 ];
FPR_OBJ = [1 0.881644 0.881644 0.881644 0.881644 0.881644 0.881644 0.881633 0.881633 0.881567 0.881555 0.881512 0.881316 0.881257 0.881171 0.88112 0.88072 0.880427 0.879717 0.879388 0.878982 0.877803 0.876684 0.875634 0.873177 0.870478 0.865643 0.860089 0.85244 0.844227 0.833331 0.821094 0.812079 0.801867 0.789609 0.776922 0.765826 0.75381 0.743889 0.735582 0.727554 0.720178 0.711529 0.701876 0.693061 0.685077 0.678608 0.674213 0.665677 0.658723 0.654157 0.649516 0.646028 0.64105 0.635794 0.628063 0.622005 0.617997 0.613452 0.607925 0.601959 0.59597 0.589716 0.582096 0.575519 0.565961 0.556872 0.547676 0.539372 0.531587 0.526196 0.521069 0.514703 0.507739 0.500878 0.493964 0.48317 0.4754 0.468899 0.462777 0.458761 0.453395 0.448604 0.44399 0.437907 0.433469 0.428632 0.422898 0.416608 0.410181 0.404727 0.400205 0.396018 0.390604 0.38587 0.380215 0.372555 0.367011 0.361818 0.357809 0.353969 0.350134 0.344734 0.340711 0.335109 0.331237 0.327392 0.322951 0.318492 0.313814 0.308568 0.303625 0.299214 0.29495 0.28989 0.285414 0.280752 0.274605 0.270471 0.266014 0.262898 0.260164 0.256194 0.253196 0.249798 0.246028 0.242905 0.238864 0.233253 0.229026 0.225028 0.221093 0.217156 0.214204 0.210385 0.206405 0.202825 0.199879 0.19718 0.194421 0.19159 0.188558 0.185551 0.183146 0.180593 0.177055 0.173661 0.170555 0.166988 0.163606 0.160326 0.156311 0.153758 0.15087 0.14793 0.145294 0.14248 0.139735 0.1369 0.13415 0.131941 0.129166 0.126416 0.122389 0.119655 0.117487 0.11499 0.112857 0.110438 0.106989 0.104253 0.102279 0.100536 0.097945 0.0959037 0.0941505 0.09218 0.0905024 0.0881127 0.0864293 0.0839993 0.0822596 0.0803125 0.0782189 0.0761447 0.074343 0.0727453 0.0710045 0.0690021 0.0668306 0.0651841 0.0631863 0.0613678 0.0585032 0.0571115 0.0554229 0.0541701 0.0530345 0.0510632 0.0492524 0.0473524 0.0461759 0.0448345 0.0435706 0.0426216 0.0413652 0.0402966 0.0389339 0.0376012 0.0367756 0.0359559 0.0347872 0.0338142 0.0327031 0.0316336 0.0301447 0.0290106 0.0277832 0.0265931 0.0255382 0.0243929 0.0231796 0.0216697 0.0204657 0.019165 0.0180285 0.0168679 0.0156516 0.0146642 0.0138848 0.0128894 0.0123281 0.0116955 0.0112158 0.0107813 0.0103342 0.00994838 0.00963492 0.0093902 0.00923561 0.00906876 0.00902943 0.00893619 0.00874763 0.00854657 0.00835141 0.00814247 0.00785335 0.0076627 0.00751048 0.0071712 0.00702865 0.00678841 0.00641715 0.00605109 0.00556338 ];
plot(Recall_OBJ, Precision_OBJ, ':k', 'linewidth', 1);
Recall_BMS = [1 0.994437 0.992761 0.987806 0.976347 0.964374 0.948333 0.936636 0.924677 0.914678 0.904913 0.895195 0.889602 0.8819 0.874641 0.868581 0.859374 0.852354 0.84695 0.841386 0.836097 0.831664 0.824988 0.818647 0.813191 0.808554 0.801498 0.796383 0.787734 0.783513 0.778077 0.771725 0.766894 0.76234 0.757079 0.75196 0.746759 0.741407 0.735056 0.730807 0.727232 0.722364 0.717657 0.712656 0.705418 0.69998 0.695826 0.691701 0.686977 0.680014 0.674998 0.668541 0.664376 0.661046 0.656019 0.650977 0.646321 0.641907 0.63739 0.633136 0.628923 0.624209 0.619706 0.614969 0.611468 0.605968 0.602664 0.597102 0.590784 0.587475 0.583292 0.578367 0.575132 0.571095 0.566885 0.561009 0.556856 0.553296 0.547482 0.54519 0.541859 0.537304 0.534291 0.531275 0.528135 0.524274 0.520972 0.517521 0.513661 0.510563 0.505883 0.500912 0.497643 0.494829 0.49116 0.487271 0.483729 0.480399 0.476561 0.473383 0.470751 0.467071 0.461783 0.458981 0.456101 0.451344 0.447846 0.444007 0.440576 0.43739 0.434909 0.431917 0.42912 0.42571 0.423401 0.420683 0.417188 0.413765 0.410857 0.407057 0.404799 0.401868 0.399158 0.39723 0.394566 0.391909 0.388297 0.385429 0.379696 0.374364 0.37104 0.367946 0.364879 0.361855 0.358798 0.355816 0.352039 0.348431 0.344397 0.342175 0.339507 0.336821 0.333143 0.330702 0.328683 0.325998 0.322844 0.320336 0.31744 0.314202 0.31142 0.308882 0.306923 0.304371 0.301351 0.298896 0.295904 0.292944 0.290969 0.288307 0.286298 0.284667 0.282587 0.280912 0.278467 0.275738 0.273851 0.271752 0.269935 0.267055 0.263773 0.26117 0.259629 0.257601 0.254959 0.252471 0.250584 0.247793 0.244917 0.242895 0.241631 0.239518 0.237873 0.236465 0.234601 0.232811 0.229988 0.228473 0.227062 0.224711 0.223423 0.221271 0.219515 0.217686 0.215265 0.213941 0.212007 0.210733 0.20971 0.205674 0.202582 0.200883 0.199103 0.197895 0.195937 0.193314 0.191677 0.190012 0.188606 0.18701 0.185027 0.183361 0.181064 0.179473 0.177385 0.175587 0.173251 0.169204 0.167968 0.165998 0.164589 0.163442 0.161657 0.158683 0.155859 0.153489 0.15175 0.148041 0.143276 0.139989 0.13734 0.133981 0.130281 0.125461 0.118094 0.112613 0.105459 0.0995066 0.0929109 0.0856515 0.079842 0.0720747 0.0638822 0.055917 0.0467176 0.0412314 0.0336616 0.0259444 0.0203818 0.0157672 0.0115172 0.00891858 0.00543137 0.00460918 0.00117921 0.000355635 ];
Precision_BMS = [0.167637 0.172948 0.17568 0.181356 0.194978 0.20827 0.221134 0.231807 0.24063 0.24834 0.254123 0.259805 0.264991 0.268795 0.273215 0.276853 0.280452 0.28457 0.288008 0.291956 0.295037 0.297224 0.300213 0.302984 0.306537 0.309659 0.313214 0.31641 0.319653 0.322532 0.325572 0.327522 0.330424 0.333109 0.335185 0.336551 0.339138 0.341228 0.343187 0.344393 0.347385 0.349204 0.35119 0.353293 0.354948 0.357199 0.358828 0.36076 0.362208 0.36488 0.366194 0.368437 0.370215 0.372071 0.373641 0.375384 0.37704 0.378742 0.380352 0.381095 0.382465 0.384008 0.38533 0.386682 0.388233 0.389622 0.390729 0.391655 0.393019 0.394148 0.395293 0.396355 0.398184 0.39913 0.400464 0.401041 0.401513 0.402364 0.403015 0.404065 0.404983 0.406582 0.407644 0.408323 0.409123 0.410817 0.411577 0.412892 0.413284 0.41494 0.415604 0.415613 0.416227 0.417214 0.417556 0.417729 0.418841 0.420367 0.421343 0.421996 0.422578 0.423099 0.423885 0.424393 0.425283 0.426188 0.426436 0.426045 0.425944 0.425709 0.426237 0.426918 0.427308 0.42821 0.428935 0.430196 0.431356 0.431375 0.431576 0.431729 0.431846 0.432236 0.432897 0.433419 0.434156 0.434849 0.435328 0.43647 0.436284 0.435619 0.435635 0.436224 0.437119 0.437956 0.438954 0.439655 0.439796 0.440278 0.440785 0.441801 0.441872 0.44239 0.441998 0.441874 0.441982 0.442871 0.442527 0.443007 0.44271 0.441772 0.442116 0.441978 0.443171 0.443059 0.444596 0.445514 0.444966 0.44479 0.444893 0.444148 0.444145 0.44404 0.444301 0.445808 0.446148 0.44696 0.447555 0.447274 0.448223 0.448681 0.448651 0.449 0.449118 0.449433 0.448858 0.449788 0.449954 0.449756 0.448539 0.44863 0.450127 0.450553 0.450635 0.451038 0.451647 0.451823 0.451912 0.452369 0.452891 0.452817 0.453126 0.452665 0.453049 0.453896 0.454087 0.454476 0.454397 0.454135 0.454325 0.455474 0.454959 0.456163 0.456191 0.456653 0.456426 0.455895 0.456354 0.456728 0.456957 0.458606 0.458959 0.459184 0.459713 0.460944 0.461057 0.461073 0.460878 0.459687 0.459791 0.458807 0.458558 0.459149 0.459077 0.458244 0.458189 0.457986 0.45938 0.459161 0.459025 0.459623 0.460265 0.459887 0.459002 0.459608 0.459996 0.460475 0.459776 0.459651 0.459569 0.459419 0.459541 0.458776 0.458165 0.458803 0.455645 0.454803 0.454459 0.454533 0.453112 0.451613 0.449769 0.45092 0.451129 0.453597 0.4508 0.449729 ];
TPR_BMS = [1 0.994437 0.992761 0.987806 0.976347 0.964374 0.948333 0.936636 0.924677 0.914678 0.904913 0.895195 0.889602 0.8819 0.874641 0.868581 0.859374 0.852354 0.84695 0.841386 0.836097 0.831664 0.824988 0.818647 0.813191 0.808554 0.801498 0.796383 0.787734 0.783513 0.778077 0.771725 0.766894 0.76234 0.757079 0.75196 0.746759 0.741407 0.735056 0.730807 0.727232 0.722364 0.717657 0.712656 0.705418 0.69998 0.695826 0.691701 0.686977 0.680014 0.674998 0.668541 0.664376 0.661046 0.656019 0.650977 0.646321 0.641907 0.63739 0.633136 0.628923 0.624209 0.619706 0.614969 0.611468 0.605968 0.602664 0.597102 0.590784 0.587475 0.583292 0.578367 0.575132 0.571095 0.566885 0.561009 0.556856 0.553296 0.547482 0.54519 0.541859 0.537304 0.534291 0.531275 0.528135 0.524274 0.520972 0.517521 0.513661 0.510563 0.505883 0.500912 0.497643 0.494829 0.49116 0.487271 0.483729 0.480399 0.476561 0.473383 0.470751 0.467071 0.461783 0.458981 0.456101 0.451344 0.447846 0.444007 0.440576 0.43739 0.434909 0.431917 0.42912 0.42571 0.423401 0.420683 0.417188 0.413765 0.410857 0.407057 0.404799 0.401868 0.399158 0.39723 0.394566 0.391909 0.388297 0.385429 0.379696 0.374364 0.37104 0.367946 0.364879 0.361855 0.358798 0.355816 0.352039 0.348431 0.344397 0.342175 0.339507 0.336821 0.333143 0.330702 0.328683 0.325998 0.322844 0.320336 0.31744 0.314202 0.31142 0.308882 0.306923 0.304371 0.301351 0.298896 0.295904 0.292944 0.290969 0.288307 0.286298 0.284667 0.282587 0.280912 0.278467 0.275738 0.273851 0.271752 0.269935 0.267055 0.263773 0.26117 0.259629 0.257601 0.254959 0.252471 0.250584 0.247793 0.244917 0.242895 0.241631 0.239518 0.237873 0.236465 0.234601 0.232811 0.229988 0.228473 0.227062 0.224711 0.223423 0.221271 0.219515 0.217686 0.215265 0.213941 0.212007 0.210733 0.20971 0.205674 0.202582 0.200883 0.199103 0.197895 0.195937 0.193314 0.191677 0.190012 0.188606 0.18701 0.185027 0.183361 0.181064 0.179473 0.177385 0.175587 0.173251 0.169204 0.167968 0.165998 0.164589 0.163442 0.161657 0.158683 0.155859 0.153489 0.15175 0.148041 0.143276 0.139989 0.13734 0.133981 0.130281 0.125461 0.118094 0.112613 0.105459 0.0995066 0.0929109 0.0856515 0.079842 0.0720747 0.0638822 0.055917 0.0467176 0.0412314 0.0336616 0.0259444 0.0203818 0.0157672 0.0115172 0.00891858 0.00543137 0.00460918 0.00117921 0.000355635 ];
FPR_BMS = [1 0.994436 0.984884 0.957667 0.901529 0.832661 0.762699 0.711096 0.662692 0.622454 0.590572 0.55723 0.535463 0.515366 0.496524 0.483161 0.464475 0.446871 0.435054 0.421462 0.4116 0.40361 0.393064 0.383508 0.374571 0.365609 0.355086 0.347451 0.33784 0.330713 0.323989 0.317555 0.311459 0.304334 0.298837 0.294336 0.288853 0.283974 0.279341 0.274414 0.269346 0.265687 0.261204 0.256879 0.252835 0.247986 0.244459 0.240455 0.236906 0.232341 0.228771 0.225219 0.222034 0.218827 0.215189 0.211499 0.208213 0.205152 0.202137 0.199216 0.196305 0.193188 0.190242 0.187484 0.184861 0.182321 0.179904 0.177707 0.174396 0.172068 0.16935 0.166589 0.164161 0.161877 0.159683 0.157281 0.15504 0.153172 0.150789 0.149139 0.147375 0.145195 0.14357 0.141882 0.139949 0.13791 0.135948 0.133935 0.132175 0.130081 0.127972 0.126287 0.124871 0.123175 0.121638 0.119625 0.117489 0.115445 0.113831 0.112447 0.111126 0.109292 0.107761 0.106418 0.105097 0.103963 0.102874 0.101586 0.10047 0.0993924 0.0982806 0.0969229 0.0951419 0.0940345 0.0927003 0.0911904 0.0896602 0.0886569 0.0875377 0.0865206 0.0855203 0.0844621 0.0831773 0.0823155 0.0813194 0.0800954 0.0787529 0.0775106 0.076206 0.0750325 0.0742549 0.0733683 0.0723899 0.0712553 0.0701981 0.0692087 0.0681482 0.067332 0.066377 0.0654956 0.0648048 0.0639818 0.0633134 0.0626683 0.0618678 0.0611421 0.0604323 0.0597154 0.0592094 0.0584054 0.057641 0.0568146 0.0558697 0.0553503 0.0545822 0.0538548 0.0533556 0.0527389 0.0521356 0.0515057 0.0509322 0.0503797 0.0496977 0.0488951 0.0481932 0.0474076 0.0468609 0.046385 0.0457934 0.045336 0.0446565 0.0440188 0.0436347 0.0429802 0.0424897 0.0419079 0.0414385 0.0408776 0.0404574 0.0399718 0.0394893 0.0390291 0.0384651 0.038028 0.0375942 0.0371467 0.0365842 0.0360562 0.0356986 0.0353322 0.0348467 0.0344104 0.0340567 0.0335564 0.0330372 0.0327357 0.0322982 0.0320404 0.0316682 0.0311136 0.0306526 0.0301533 0.0297731 0.0294526 0.0290915 0.0284625 0.0281978 0.0277855 0.0273362 0.0268554 0.026443 0.0260961 0.0257403 0.0253788 0.0248753 0.0245202 0.0242286 0.0238136 0.0233887 0.0229303 0.0225098 0.0222354 0.0219641 0.0214643 0.0209154 0.0199658 0.0195291 0.0190481 0.0185291 0.0177781 0.0173825 0.0168117 0.0163927 0.0156118 0.0145766 0.0140444 0.0133921 0.0126791 0.011788 0.0107443 0.00975016 0.00859289 0.0073188 0.00623323 0.00549701 0.00490529 0.00390385 0.00302215 0.00229163 0.00169133 0.00108028 0.000769365 0.000510159 0.00018876 6.45639e-005 2.2407e-006 ];
plot(Recall_BMS, Precision_BMS, ':b', 'linewidth', 1);
Recall_COV = [1 0.952408 0.899977 0.862093 0.832631 0.808094 0.786547 0.766742 0.748687 0.732478 0.717344 0.703121 0.689648 0.676719 0.664285 0.652219 0.640473 0.629521 0.619283 0.60955 0.600405 0.591658 0.583183 0.57501 0.567017 0.559239 0.551729 0.54447 0.537454 0.530627 0.523954 0.517448 0.511097 0.504909 0.498847 0.492858 0.486988 0.481286 0.475676 0.470234 0.46487 0.459556 0.454332 0.449139 0.444 0.438835 0.433726 0.428625 0.42361 0.418677 0.413772 0.409042 0.404438 0.399853 0.395271 0.390725 0.386251 0.381811 0.377353 0.373035 0.368813 0.364755 0.360718 0.356734 0.352788 0.348873 0.345014 0.341169 0.337368 0.333613 0.329893 0.326206 0.322582 0.319013 0.315407 0.311918 0.30852 0.305194 0.301915 0.298637 0.295364 0.292088 0.288836 0.285533 0.282354 0.279203 0.276094 0.273009 0.269933 0.266919 0.263931 0.260979 0.258054 0.255183 0.252366 0.249596 0.24687 0.244155 0.241468 0.238817 0.236212 0.23362 0.231046 0.228481 0.225946 0.223419 0.220888 0.218396 0.215887 0.213391 0.210938 0.208467 0.206061 0.203671 0.201298 0.198935 0.196585 0.19426 0.191936 0.189619 0.187326 0.185089 0.182839 0.180595 0.178406 0.17624 0.174053 0.171901 0.169803 0.167696 0.165606 0.163528 0.161496 0.159497 0.157479 0.155491 0.153512 0.151552 0.149595 0.147622 0.145674 0.143736 0.141829 0.139936 0.138071 0.136205 0.134342 0.132483 0.130651 0.128836 0.12704 0.125229 0.123434 0.121625 0.119851 0.11807 0.116313 0.114574 0.112835 0.111121 0.109398 0.107675 0.105949 0.10425 0.10259 0.100955 0.0993076 0.0976931 0.0960861 0.0945227 0.0929988 0.0914752 0.0899527 0.0884499 0.0869788 0.0855211 0.0840548 0.0826023 0.0811569 0.079719 0.0782953 0.0768541 0.0754575 0.07406 0.0727122 0.0713486 0.0699782 0.0686428 0.0673061 0.0659713 0.064648 0.0633306 0.0620312 0.060742 0.0594657 0.0581856 0.056944 0.0557213 0.0545071 0.0532986 0.0520992 0.0509035 0.0497312 0.0485677 0.0474149 0.0462817 0.0451437 0.044028 0.0428919 0.0417862 0.0407017 0.0396272 0.0385428 0.0374727 0.0364231 0.0353902 0.0343588 0.0333335 0.0323083 0.0313137 0.0303172 0.0293383 0.0283558 0.0273947 0.0264403 0.0254968 0.0245745 0.0236284 0.0226986 0.0217759 0.0208636 0.0199388 0.0190285 0.018122 0.0172187 0.0163163 0.0154455 0.0145575 0.0136994 0.0128486 0.0119931 0.0111615 0.0103085 0.00945235 0.00860601 0.0077684 0.00693696 0.0061293 0.0053605 0.00460867 0.00386314 0.00313768 0.00241023 0.00170326 0.00100539 0.000331098 ];
Precision_COV = [0.167637 0.235161 0.269075 0.288341 0.302059 0.312653 0.321435 0.328871 0.335296 0.34107 0.346268 0.351012 0.35538 0.359385 0.363122 0.366598 0.369867 0.372963 0.375884 0.378658 0.381346 0.383952 0.386404 0.388728 0.391005 0.39319 0.395286 0.397327 0.399295 0.401197 0.403051 0.404864 0.406612 0.408326 0.410018 0.411689 0.413297 0.414893 0.416435 0.417938 0.41941 0.42084 0.422243 0.423585 0.424895 0.426136 0.427346 0.428516 0.429643 0.430778 0.431887 0.432995 0.434092 0.435171 0.436216 0.437272 0.438297 0.439299 0.440294 0.441292 0.442267 0.443228 0.444159 0.445094 0.446006 0.446878 0.447716 0.448559 0.449391 0.450226 0.451061 0.451865 0.452669 0.453467 0.454248 0.455015 0.455793 0.456561 0.457304 0.458042 0.458762 0.459473 0.460161 0.460813 0.461487 0.462174 0.46286 0.463526 0.464155 0.4648 0.465443 0.466077 0.466658 0.467251 0.467845 0.468422 0.468987 0.469556 0.470153 0.470748 0.471362 0.471967 0.472541 0.473112 0.473666 0.474208 0.474742 0.475275 0.475786 0.476284 0.476805 0.477318 0.477855 0.478395 0.478937 0.479489 0.480021 0.48055 0.48105 0.481535 0.482026 0.482524 0.483018 0.483513 0.483977 0.484449 0.484928 0.485403 0.485871 0.48632 0.486763 0.487182 0.487621 0.488062 0.488471 0.488872 0.489269 0.489659 0.490026 0.490351 0.490669 0.490998 0.491351 0.49169 0.49201 0.492316 0.492585 0.492845 0.493135 0.493435 0.493737 0.494088 0.494433 0.494791 0.495171 0.495535 0.495899 0.496273 0.496633 0.496964 0.497305 0.497628 0.497913 0.498162 0.498415 0.498672 0.498948 0.499194 0.499431 0.499687 0.499942 0.500218 0.500485 0.500744 0.501009 0.501331 0.501571 0.501901 0.502226 0.502553 0.502853 0.503185 0.503495 0.503826 0.504155 0.504446 0.504708 0.504975 0.50526 0.505475 0.505692 0.505881 0.506055 0.506297 0.506525 0.506745 0.506938 0.507131 0.507325 0.507525 0.507728 0.507946 0.508135 0.508242 0.508438 0.508648 0.508878 0.509101 0.509305 0.509558 0.509826 0.510056 0.510252 0.510442 0.510723 0.511021 0.511262 0.511598 0.511903 0.512191 0.512444 0.512766 0.513096 0.513395 0.513695 0.514096 0.514446 0.51474 0.515041 0.515403 0.515631 0.515825 0.515985 0.516134 0.516214 0.516247 0.516259 0.516306 0.516451 0.51669 0.516872 0.517083 0.517067 0.516894 0.516771 0.516592 0.516311 0.516223 0.516033 0.516092 0.516421 0.516653 0.516108 0.515427 0.514575 0.513517 ];
TPR_COV = [1 0.952408 0.899977 0.862093 0.832631 0.808094 0.786547 0.766742 0.748687 0.732478 0.717344 0.703121 0.689648 0.676719 0.664285 0.652219 0.640473 0.629521 0.619283 0.60955 0.600405 0.591658 0.583183 0.57501 0.567017 0.559239 0.551729 0.54447 0.537454 0.530627 0.523954 0.517448 0.511097 0.504909 0.498847 0.492858 0.486988 0.481286 0.475676 0.470234 0.46487 0.459556 0.454332 0.449139 0.444 0.438835 0.433726 0.428625 0.42361 0.418677 0.413772 0.409042 0.404438 0.399853 0.395271 0.390725 0.386251 0.381811 0.377353 0.373035 0.368813 0.364755 0.360718 0.356734 0.352788 0.348873 0.345014 0.341169 0.337368 0.333613 0.329893 0.326206 0.322582 0.319013 0.315407 0.311918 0.30852 0.305194 0.301915 0.298637 0.295364 0.292088 0.288836 0.285533 0.282354 0.279203 0.276094 0.273009 0.269933 0.266919 0.263931 0.260979 0.258054 0.255183 0.252366 0.249596 0.24687 0.244155 0.241468 0.238817 0.236212 0.23362 0.231046 0.228481 0.225946 0.223419 0.220888 0.218396 0.215887 0.213391 0.210938 0.208467 0.206061 0.203671 0.201298 0.198935 0.196585 0.19426 0.191936 0.189619 0.187326 0.185089 0.182839 0.180595 0.178406 0.17624 0.174053 0.171901 0.169803 0.167696 0.165606 0.163528 0.161496 0.159497 0.157479 0.155491 0.153512 0.151552 0.149595 0.147622 0.145674 0.143736 0.141829 0.139936 0.138071 0.136205 0.134342 0.132483 0.130651 0.128836 0.12704 0.125229 0.123434 0.121625 0.119851 0.11807 0.116313 0.114574 0.112835 0.111121 0.109398 0.107675 0.105949 0.10425 0.10259 0.100955 0.0993076 0.0976931 0.0960861 0.0945227 0.0929988 0.0914752 0.0899527 0.0884499 0.0869788 0.0855211 0.0840548 0.0826023 0.0811569 0.079719 0.0782953 0.0768541 0.0754575 0.07406 0.0727122 0.0713486 0.0699782 0.0686428 0.0673061 0.0659713 0.064648 0.0633306 0.0620312 0.060742 0.0594657 0.0581856 0.056944 0.0557213 0.0545071 0.0532986 0.0520992 0.0509035 0.0497312 0.0485677 0.0474149 0.0462817 0.0451437 0.044028 0.0428919 0.0417862 0.0407017 0.0396272 0.0385428 0.0374727 0.0364231 0.0353902 0.0343588 0.0333335 0.0323083 0.0313137 0.0303172 0.0293383 0.0283558 0.0273947 0.0264403 0.0254968 0.0245745 0.0236284 0.0226986 0.0217759 0.0208636 0.0199388 0.0190285 0.018122 0.0172187 0.0163163 0.0154455 0.0145575 0.0136994 0.0128486 0.0119931 0.0111615 0.0103085 0.00945235 0.00860601 0.0077684 0.00693696 0.0061293 0.0053605 0.00460867 0.00386314 0.00313768 0.00241023 0.00170326 0.00100539 0.000331098 ];
FPR_COV = [1 0.588338 0.444065 0.375808 0.332507 0.301639 0.277729 0.258472 0.242451 0.228723 0.216774 0.206224 0.196813 0.188369 0.180667 0.173641 0.167195 0.161246 0.155704 0.150547 0.145714 0.141147 0.136879 0.132868 0.129088 0.125501 0.122097 0.118848 0.115747 0.112785 0.109952 0.107237 0.104641 0.102153 0.0997587 0.0974486 0.0952333 0.0930981 0.0910428 0.089057 0.0871351 0.0852709 0.0834656 0.0817245 0.0800416 0.0784193 0.0768419 0.0753119 0.0738236 0.0723729 0.0709603 0.0695829 0.0682405 0.0669305 0.0656595 0.0644156 0.0632006 0.0620157 0.0608549 0.0597167 0.0586139 0.0575457 0.0565036 0.0554811 0.0544841 0.053514 0.0525662 0.0516377 0.0507263 0.0498336 0.0489593 0.0481077 0.0472746 0.0464624 0.0456691 0.0448927 0.0441304 0.0433851 0.0426584 0.0419438 0.0412419 0.0405538 0.0398801 0.0392192 0.0385693 0.0379275 0.0372945 0.0366742 0.036067 0.0354723 0.0348862 0.0343096 0.0337461 0.0331929 0.0326472 0.0321112 0.0315838 0.031064 0.0305513 0.0300464 0.0295505 0.0290636 0.0285847 0.0281134 0.027649 0.0271917 0.0267415 0.0262996 0.0258636 0.0254342 0.0250118 0.0245959 0.0241884 0.0237882 0.0233924 0.0230021 0.0226193 0.0222423 0.0218724 0.0215089 0.0211499 0.0207972 0.02045 0.0201083 0.0197726 0.0194399 0.0191106 0.0187868 0.0184672 0.0181519 0.0178405 0.0175348 0.0172346 0.0169393 0.0166467 0.016359 0.0160742 0.0157933 0.0155159 0.0152427 0.0149743 0.0147111 0.0144508 0.0141939 0.0139403 0.0136916 0.0134466 0.0132047 0.0129656 0.0127303 0.0124976 0.012267 0.0120403 0.0118168 0.011596 0.0113793 0.0111647 0.010952 0.0107425 0.0105358 0.0103319 0.0101315 0.00993536 0.00974338 0.00955266 0.00936513 0.0091796 0.00899604 0.00881533 0.00863751 0.0084611 0.00828654 0.0081146 0.00794386 0.00777607 0.00761077 0.00744766 0.00728453 0.00712424 0.00696589 0.00680928 0.00665478 0.00650477 0.00635586 0.00620986 0.0060656 0.00592226 0.00578129 0.00564274 0.00550638 0.00537084 0.00523773 0.00510698 0.00497757 0.00485047 0.00472574 0.0046033 0.00448289 0.00436334 0.00424559 0.00412974 0.00401565 0.00390305 0.00379266 0.00368352 0.00357699 0.00347103 0.00336743 0.00326529 0.003164 0.0030647 0.00296689 0.00287087 0.00277686 0.00268428 0.00259231 0.00250195 0.00241231 0.00232467 0.00223804 0.00215306 0.00206978 0.00198745 0.00190745 0.00182906 0.00175162 0.00167614 0.00160223 0.00152905 0.00145643 0.00138546 0.00131565 0.00124745 0.00118132 0.00111632 0.00105244 0.000989576 0.000927675 0.000867292 0.000808333 0.000750727 0.000693969 0.000639486 0.000586073 0.000533109 0.000481173 0.000430301 0.000380074 0.000330633 0.000281971 0.00023454 0.000188129 0.000143804 0.000101203 5.98027e-005 1.98788e-005 ];
plot(Recall_COV, Precision_COV, ':g', 'linewidth', 1);
Recall_SS = [1 0.999992 0.999963 0.999904 0.9998 0.999615 0.999204 0.998651 0.997943 0.997062 0.99593 0.994491 0.992635 0.990617 0.988382 0.986094 0.983602 0.980813 0.977856 0.974667 0.971269 0.967714 0.963839 0.95989 0.955751 0.951583 0.94719 0.942769 0.938195 0.933509 0.928738 0.923758 0.918635 0.913409 0.908045 0.902506 0.896871 0.891257 0.885539 0.879682 0.873651 0.867605 0.861344 0.855065 0.848575 0.842165 0.835853 0.829564 0.823311 0.817133 0.810965 0.804816 0.798688 0.792658 0.78669 0.780692 0.774601 0.768386 0.762102 0.755757 0.749208 0.742991 0.73682 0.730638 0.724427 0.718087 0.711709 0.705416 0.699107 0.692715 0.6863 0.679754 0.673091 0.666364 0.65968 0.652938 0.646035 0.638998 0.632347 0.625704 0.619119 0.612641 0.606317 0.60022 0.594131 0.588015 0.581942 0.575977 0.570047 0.564051 0.557992 0.551944 0.545897 0.539861 0.53379 0.527665 0.521642 0.515606 0.5096 0.503636 0.497685 0.491746 0.485833 0.479847 0.473775 0.467629 0.461593 0.455705 0.449811 0.443919 0.438253 0.432679 0.42721 0.4218 0.416469 0.411152 0.405878 0.40056 0.39525 0.389994 0.384893 0.379857 0.374869 0.369922 0.364976 0.360049 0.355153 0.350348 0.345831 0.34105 0.336301 0.3316 0.327048 0.322532 0.318063 0.313661 0.309254 0.304895 0.300639 0.296426 0.292228 0.287984 0.28374 0.279562 0.275501 0.271452 0.26741 0.263356 0.259309 0.255304 0.251359 0.247395 0.243491 0.2396 0.235701 0.23186 0.228103 0.224391 0.220658 0.216969 0.213398 0.209967 0.206583 0.203256 0.199978 0.196796 0.193648 0.190488 0.187357 0.184217 0.181083 0.177968 0.174896 0.171851 0.168841 0.165812 0.16283 0.159866 0.156959 0.15407 0.151191 0.148335 0.145525 0.142728 0.139959 0.137195 0.134425 0.131673 0.128964 0.126258 0.123591 0.120934 0.118266 0.115617 0.113004 0.110416 0.107813 0.105238 0.10273 0.100286 0.0978953 0.0955452 0.0932162 0.0909325 0.0886313 0.0863843 0.0841457 0.0819296 0.0797035 0.077516 0.075336 0.0732055 0.0711048 0.0690446 0.0670791 0.0651781 0.0632981 0.0614106 0.05955 0.0577107 0.0558722 0.0540551 0.0522314 0.05043 0.0486436 0.0468577 0.0450845 0.043314 0.0415478 0.0397795 0.0380308 0.0363008 0.0345834 0.0328999 0.03122 0.0295932 0.0279423 0.0263015 0.0246743 0.0230466 0.0214039 0.0197977 0.01818 0.0166001 0.0150295 0.0134694 0.0119156 0.0103884 0.00883475 0.00734594 0.00589047 0.00451698 0.00321308 0.0020011 0.000895015 0.000155233 ];
Precision_SS = [0.167637 0.167673 0.167762 0.167961 0.168319 0.168867 0.169621 0.170702 0.172085 0.173741 0.175499 0.177295 0.179289 0.181466 0.183769 0.186251 0.188772 0.191329 0.193952 0.196582 0.199155 0.201633 0.204073 0.20652 0.208989 0.2114 0.213699 0.2159 0.218059 0.220154 0.222208 0.224203 0.226141 0.228036 0.229889 0.231721 0.233551 0.235347 0.237098 0.23884 0.240507 0.242182 0.243836 0.245472 0.247074 0.248638 0.250206 0.251775 0.253302 0.254836 0.25635 0.257833 0.259295 0.260725 0.262167 0.263594 0.265015 0.266403 0.267773 0.269095 0.270372 0.271657 0.272938 0.274242 0.275552 0.276842 0.278096 0.279348 0.280587 0.281819 0.283047 0.284271 0.285496 0.286709 0.287945 0.289145 0.290317 0.29146 0.292599 0.293736 0.294844 0.295915 0.296958 0.298014 0.299066 0.300097 0.301108 0.302128 0.303146 0.304149 0.305099 0.306042 0.306956 0.307878 0.308781 0.309639 0.310524 0.311388 0.312264 0.313136 0.314012 0.314903 0.315773 0.316613 0.317417 0.318204 0.318956 0.319702 0.320433 0.321153 0.321875 0.322606 0.323347 0.324104 0.324883 0.325659 0.3264 0.327101 0.327778 0.328451 0.329095 0.329744 0.33038 0.331037 0.331693 0.332316 0.332925 0.333484 0.334072 0.334658 0.33525 0.335832 0.336489 0.337148 0.337829 0.338527 0.339238 0.33999 0.340788 0.341636 0.342485 0.343256 0.343998 0.344687 0.345398 0.346099 0.346821 0.347581 0.348374 0.349151 0.349948 0.350699 0.351416 0.35209 0.352803 0.353518 0.354268 0.355048 0.355808 0.356515 0.357278 0.358068 0.358864 0.359639 0.360453 0.361243 0.362015 0.362771 0.363542 0.364285 0.365084 0.365911 0.366781 0.36768 0.368571 0.369426 0.3703 0.371177 0.372055 0.372947 0.373846 0.374697 0.375564 0.376426 0.377277 0.378119 0.378917 0.379694 0.380448 0.381216 0.381997 0.382773 0.383514 0.384291 0.385037 0.385783 0.386497 0.387249 0.38797 0.388745 0.389514 0.390321 0.391126 0.391861 0.392675 0.393399 0.394151 0.394858 0.395552 0.396213 0.396809 0.397494 0.398199 0.398878 0.39959 0.40026 0.400854 0.401405 0.401913 0.402465 0.40305 0.4037 0.404271 0.404829 0.405424 0.406034 0.406731 0.407329 0.407839 0.408191 0.408564 0.408958 0.409297 0.409677 0.410042 0.410449 0.410918 0.411388 0.411985 0.412509 0.41285 0.413378 0.413914 0.414451 0.41479 0.415054 0.415377 0.415657 0.41621 0.416966 0.41786 0.418764 0.420789 0.422041 0.42361 0.422797 ];
TPR_SS = [1 0.999992 0.999963 0.999904 0.9998 0.999615 0.999204 0.998651 0.997943 0.997062 0.99593 0.994491 0.992635 0.990617 0.988382 0.986094 0.983602 0.980813 0.977856 0.974667 0.971269 0.967714 0.963839 0.95989 0.955751 0.951583 0.94719 0.942769 0.938195 0.933509 0.928738 0.923758 0.918635 0.913409 0.908045 0.902506 0.896871 0.891257 0.885539 0.879682 0.873651 0.867605 0.861344 0.855065 0.848575 0.842165 0.835853 0.829564 0.823311 0.817133 0.810965 0.804816 0.798688 0.792658 0.78669 0.780692 0.774601 0.768386 0.762102 0.755757 0.749208 0.742991 0.73682 0.730638 0.724427 0.718087 0.711709 0.705416 0.699107 0.692715 0.6863 0.679754 0.673091 0.666364 0.65968 0.652938 0.646035 0.638998 0.632347 0.625704 0.619119 0.612641 0.606317 0.60022 0.594131 0.588015 0.581942 0.575977 0.570047 0.564051 0.557992 0.551944 0.545897 0.539861 0.53379 0.527665 0.521642 0.515606 0.5096 0.503636 0.497685 0.491746 0.485833 0.479847 0.473775 0.467629 0.461593 0.455705 0.449811 0.443919 0.438253 0.432679 0.42721 0.4218 0.416469 0.411152 0.405878 0.40056 0.39525 0.389994 0.384893 0.379857 0.374869 0.369922 0.364976 0.360049 0.355153 0.350348 0.345831 0.34105 0.336301 0.3316 0.327048 0.322532 0.318063 0.313661 0.309254 0.304895 0.300639 0.296426 0.292228 0.287984 0.28374 0.279562 0.275501 0.271452 0.26741 0.263356 0.259309 0.255304 0.251359 0.247395 0.243491 0.2396 0.235701 0.23186 0.228103 0.224391 0.220658 0.216969 0.213398 0.209967 0.206583 0.203256 0.199978 0.196796 0.193648 0.190488 0.187357 0.184217 0.181083 0.177968 0.174896 0.171851 0.168841 0.165812 0.16283 0.159866 0.156959 0.15407 0.151191 0.148335 0.145525 0.142728 0.139959 0.137195 0.134425 0.131673 0.128964 0.126258 0.123591 0.120934 0.118266 0.115617 0.113004 0.110416 0.107813 0.105238 0.10273 0.100286 0.0978953 0.0955452 0.0932162 0.0909325 0.0886313 0.0863843 0.0841457 0.0819296 0.0797035 0.077516 0.075336 0.0732055 0.0711048 0.0690446 0.0670791 0.0651781 0.0632981 0.0614106 0.05955 0.0577107 0.0558722 0.0540551 0.0522314 0.05043 0.0486436 0.0468577 0.0450845 0.043314 0.0415478 0.0397795 0.0380308 0.0363008 0.0345834 0.0328999 0.03122 0.0295932 0.0279423 0.0263015 0.0246743 0.0230466 0.0214039 0.0197977 0.01818 0.0166001 0.0150295 0.0134694 0.0119156 0.0103884 0.00883475 0.00734594 0.00589047 0.00451698 0.00321308 0.0020011 0.000895015 0.000155233 ];
FPR_SS = [1 0.999645 0.998464 0.996218 0.992474 0.986931 0.979558 0.970393 0.959732 0.948133 0.935466 0.922078 0.907579 0.892432 0.876842 0.860884 0.844978 0.828754 0.812397 0.796281 0.780467 0.765327 0.750567 0.736049 0.72176 0.707718 0.694065 0.680896 0.668041 0.655653 0.643574 0.63163 0.620043 0.608696 0.5976 0.58681 0.576182 0.565818 0.555722 0.545839 0.536195 0.526701 0.517389 0.508261 0.499355 0.490692 0.482167 0.473761 0.465558 0.457505 0.449593 0.441835 0.434197 0.42672 0.419333 0.412051 0.404888 0.397834 0.390848 0.383977 0.377208 0.370581 0.364067 0.357643 0.351327 0.345107 0.338995 0.332976 0.327039 0.321224 0.315516 0.309875 0.304335 0.298854 0.293423 0.288085 0.282834 0.277684 0.272634 0.267655 0.262754 0.25792 0.253171 0.248508 0.243925 0.239427 0.235 0.230654 0.22638 0.222174 0.21805 0.213992 0.209995 0.206073 0.202221 0.198421 0.194684 0.190985 0.18733 0.183728 0.180195 0.176727 0.173334 0.169994 0.166707 0.163472 0.160287 0.157148 0.154064 0.151026 0.148048 0.145118 0.142244 0.139412 0.136617 0.133872 0.131177 0.128527 0.125917 0.123355 0.120843 0.118373 0.115957 0.113588 0.111249 0.108946 0.106683 0.104455 0.102419 0.100265 0.0981459 0.0960648 0.0940167 0.0920091 0.0900418 0.0881001 0.0861876 0.0842952 0.08243 0.0805941 0.0787913 0.0770301 0.0753052 0.0736123 0.0719526 0.070319 0.0687115 0.0671317 0.0655746 0.0640519 0.0625573 0.0610939 0.0596563 0.0582458 0.0568593 0.0555047 0.0541708 0.0528592 0.0515714 0.0503134 0.0490781 0.0478711 0.0466883 0.0455295 0.0443863 0.0432617 0.0421611 0.0410826 0.0400179 0.0389746 0.0379441 0.036933 0.0359359 0.0349555 0.0339978 0.0330654 0.0321468 0.0312423 0.0303564 0.0294895 0.0286397 0.0278151 0.0270112 0.0262268 0.0254561 0.0246967 0.023953 0.0232255 0.0225168 0.021825 0.0211448 0.020479 0.0198289 0.0191892 0.0185649 0.0179582 0.0173649 0.0167845 0.0162204 0.0156749 0.0151434 0.0146244 0.0141125 0.013617 0.0131325 0.0126656 0.0122097 0.0117675 0.0113369 0.0109167 0.0105054 0.0101035 0.00971185 0.00933075 0.00895509 0.00858771 0.00822821 0.00787624 0.00753457 0.00720377 0.00688797 0.00658217 0.00628503 0.00599532 0.0057152 0.00544098 0.00517474 0.00491553 0.00466354 0.00441749 0.00417689 0.00394221 0.00371402 0.00349013 0.00327146 0.00305883 0.00285052 0.00264776 0.00245225 0.00226424 0.00208419 0.00190875 0.00174066 0.00157626 0.00141674 0.00126165 0.00110982 0.000960869 0.000815719 0.00067529 0.000538919 0.000409398 0.000287489 0.000174562 7.75819e-005 1.22579e-005 ];
plot(Recall_SS, Precision_SS, ':r', 'linewidth', 1);
Recall_SIM = [1 0.999864 0.999778 0.999671 0.999545 0.999396 0.999213 0.998991 0.998719 0.998413 0.998074 0.997705 0.997281 0.996831 0.996339 0.995809 0.995237 0.994645 0.994013 0.993362 0.992678 0.991957 0.991196 0.990404 0.989585 0.988728 0.987828 0.986881 0.985895 0.984886 0.983849 0.982762 0.981638 0.980478 0.979285 0.978057 0.976791 0.975493 0.97418 0.972829 0.971426 0.969982 0.968508 0.967005 0.965464 0.963886 0.962263 0.96062 0.958932 0.957198 0.955422 0.953603 0.951741 0.949847 0.947902 0.945904 0.943848 0.941745 0.939574 0.93735 0.935101 0.932804 0.93048 0.92806 0.925592 0.923066 0.920485 0.91785 0.915153 0.91238 0.909527 0.906577 0.903556 0.900469 0.897325 0.894147 0.890895 0.887564 0.884198 0.880761 0.877287 0.873761 0.870172 0.866522 0.862788 0.85899 0.855099 0.85113 0.847115 0.843038 0.838921 0.834755 0.830562 0.826307 0.822011 0.817665 0.813283 0.808793 0.804227 0.799573 0.794843 0.790001 0.785086 0.780136 0.775142 0.770061 0.764873 0.759638 0.754335 0.748993 0.743593 0.738132 0.732602 0.726973 0.721291 0.715505 0.709662 0.703799 0.697881 0.691926 0.685885 0.67979 0.673656 0.667501 0.661294 0.655017 0.64867 0.642262 0.636811 0.63032 0.623832 0.61727 0.610681 0.604056 0.597397 0.590699 0.583892 0.577072 0.570199 0.563316 0.556467 0.549561 0.542613 0.535641 0.528643 0.52165 0.514568 0.507511 0.500429 0.493373 0.486363 0.479321 0.472291 0.465267 0.458272 0.451306 0.444366 0.437472 0.43057 0.423682 0.416835 0.409947 0.403082 0.396224 0.389353 0.382535 0.375761 0.369054 0.362428 0.355809 0.349171 0.342532 0.335897 0.329274 0.322714 0.316149 0.309607 0.303089 0.296649 0.290241 0.283851 0.277504 0.271201 0.26487 0.258561 0.252241 0.245921 0.239633 0.233393 0.227298 0.221265 0.215334 0.209488 0.203763 0.19808 0.192457 0.18696 0.181529 0.176138 0.170816 0.16549 0.160326 0.155243 0.150242 0.145295 0.140401 0.135493 0.130609 0.1258 0.121044 0.116383 0.11182 0.107318 0.102924 0.0985408 0.0942092 0.089828 0.0856102 0.0815208 0.0776227 0.0738531 0.0701519 0.0665646 0.062997 0.0594701 0.0561359 0.0529217 0.0498614 0.0469442 0.0440663 0.0413193 0.0386349 0.0360129 0.0334909 0.0310741 0.0287262 0.0264263 0.0242699 0.0222396 0.0202841 0.0184331 0.0166666 0.0149445 0.0132878 0.0116551 0.0100721 0.00864041 0.00732871 0.00609411 0.00490511 0.00376348 0.00267792 0.00168174 0.000928365 0.000382029 5.52043e-005 ];
Precision_SIM = [0.167637 0.167955 0.168175 0.168397 0.168605 0.168814 0.169035 0.169268 0.169508 0.16976 0.170025 0.170303 0.170593 0.1709 0.171221 0.171554 0.1719 0.172265 0.172642 0.173033 0.173437 0.17385 0.174268 0.1747 0.175141 0.17559 0.176047 0.176514 0.176988 0.17747 0.177959 0.178454 0.178957 0.179461 0.17997 0.180481 0.180999 0.181523 0.182057 0.182595 0.183135 0.183678 0.18423 0.184789 0.185352 0.18592 0.186494 0.187081 0.187674 0.188271 0.188873 0.189477 0.190085 0.190702 0.191325 0.191956 0.192585 0.193219 0.193856 0.194496 0.195142 0.195791 0.196447 0.197099 0.197757 0.198416 0.199076 0.199738 0.200405 0.201078 0.201757 0.202436 0.203115 0.203797 0.204487 0.20518 0.205867 0.206561 0.207258 0.207958 0.208665 0.209373 0.210083 0.210799 0.211522 0.212246 0.21297 0.213695 0.214431 0.215174 0.215925 0.216688 0.217458 0.218223 0.218996 0.219774 0.220556 0.22134 0.222119 0.222894 0.223668 0.224439 0.225206 0.225981 0.226755 0.227524 0.228279 0.229033 0.229791 0.230551 0.231315 0.232083 0.232855 0.233615 0.234381 0.235144 0.235907 0.236673 0.237443 0.238216 0.238983 0.239759 0.240542 0.241324 0.242106 0.24289 0.243667 0.244441 0.245105 0.245886 0.246671 0.247456 0.248241 0.249016 0.249787 0.250561 0.251327 0.252106 0.252899 0.253672 0.254459 0.255241 0.256023 0.256811 0.257607 0.258395 0.259183 0.259984 0.260793 0.261613 0.262427 0.263241 0.264068 0.264904 0.265746 0.266586 0.267434 0.268298 0.269156 0.270018 0.270876 0.271751 0.272607 0.27345 0.274294 0.275132 0.275985 0.276849 0.27773 0.27862 0.279505 0.280397 0.281294 0.282158 0.283048 0.283915 0.284777 0.285617 0.286475 0.287331 0.288177 0.28904 0.289875 0.290677 0.291465 0.292257 0.293027 0.293765 0.294499 0.295227 0.295959 0.296662 0.297401 0.29814 0.298823 0.299523 0.300233 0.300986 0.301711 0.302434 0.303074 0.303723 0.304341 0.304985 0.305603 0.30618 0.306759 0.307288 0.307812 0.308295 0.308828 0.309418 0.310059 0.310753 0.31138 0.31192 0.312441 0.313004 0.313534 0.314147 0.314759 0.315276 0.315609 0.315855 0.316064 0.316285 0.316645 0.317107 0.317597 0.317879 0.318032 0.318114 0.318219 0.318381 0.318339 0.318119 0.317965 0.317658 0.317652 0.318099 0.318349 0.318957 0.319791 0.320915 0.322028 0.322894 0.323624 0.324767 0.326335 0.327753 0.328464 0.329298 0.329324 0.329431 0.330507 0.332052 ];
TPR_SIM = [1 0.999864 0.999778 0.999671 0.999545 0.999396 0.999213 0.998991 0.998719 0.998413 0.998074 0.997705 0.997281 0.996831 0.996339 0.995809 0.995237 0.994645 0.994013 0.993362 0.992678 0.991957 0.991196 0.990404 0.989585 0.988728 0.987828 0.986881 0.985895 0.984886 0.983849 0.982762 0.981638 0.980478 0.979285 0.978057 0.976791 0.975493 0.97418 0.972829 0.971426 0.969982 0.968508 0.967005 0.965464 0.963886 0.962263 0.96062 0.958932 0.957198 0.955422 0.953603 0.951741 0.949847 0.947902 0.945904 0.943848 0.941745 0.939574 0.93735 0.935101 0.932804 0.93048 0.92806 0.925592 0.923066 0.920485 0.91785 0.915153 0.91238 0.909527 0.906577 0.903556 0.900469 0.897325 0.894147 0.890895 0.887564 0.884198 0.880761 0.877287 0.873761 0.870172 0.866522 0.862788 0.85899 0.855099 0.85113 0.847115 0.843038 0.838921 0.834755 0.830562 0.826307 0.822011 0.817665 0.813283 0.808793 0.804227 0.799573 0.794843 0.790001 0.785086 0.780136 0.775142 0.770061 0.764873 0.759638 0.754335 0.748993 0.743593 0.738132 0.732602 0.726973 0.721291 0.715505 0.709662 0.703799 0.697881 0.691926 0.685885 0.67979 0.673656 0.667501 0.661294 0.655017 0.64867 0.642262 0.636811 0.63032 0.623832 0.61727 0.610681 0.604056 0.597397 0.590699 0.583892 0.577072 0.570199 0.563316 0.556467 0.549561 0.542613 0.535641 0.528643 0.52165 0.514568 0.507511 0.500429 0.493373 0.486363 0.479321 0.472291 0.465267 0.458272 0.451306 0.444366 0.437472 0.43057 0.423682 0.416835 0.409947 0.403082 0.396224 0.389353 0.382535 0.375761 0.369054 0.362428 0.355809 0.349171 0.342532 0.335897 0.329274 0.322714 0.316149 0.309607 0.303089 0.296649 0.290241 0.283851 0.277504 0.271201 0.26487 0.258561 0.252241 0.245921 0.239633 0.233393 0.227298 0.221265 0.215334 0.209488 0.203763 0.19808 0.192457 0.18696 0.181529 0.176138 0.170816 0.16549 0.160326 0.155243 0.150242 0.145295 0.140401 0.135493 0.130609 0.1258 0.121044 0.116383 0.11182 0.107318 0.102924 0.0985408 0.0942092 0.089828 0.0856102 0.0815208 0.0776227 0.0738531 0.0701519 0.0665646 0.062997 0.0594701 0.0561359 0.0529217 0.0498614 0.0469442 0.0440663 0.0413193 0.0386349 0.0360129 0.0334909 0.0310741 0.0287262 0.0264263 0.0242699 0.0222396 0.0202841 0.0184331 0.0166666 0.0149445 0.0132878 0.0116551 0.0100721 0.00864041 0.00732871 0.00609411 0.00490511 0.00376348 0.00267792 0.00168174 0.000928365 0.000382029 5.52043e-005 ];
FPR_SIM = [1 0.997099 0.995391 0.9937 0.992052 0.990325 0.988438 0.986396 0.984194 0.981807 0.979237 0.976503 0.973593 0.970491 0.967232 0.963817 0.960245 0.956509 0.952634 0.948628 0.944488 0.940232 0.935882 0.931429 0.926887 0.92228 0.917603 0.912841 0.908008 0.903117 0.898172 0.893171 0.888119 0.883039 0.877919 0.872765 0.867563 0.862332 0.857046 0.851721 0.846351 0.840938 0.835489 0.829999 0.824494 0.818959 0.8134 0.8078 0.802169 0.796515 0.790831 0.785125 0.779389 0.773622 0.767813 0.76196 0.756107 0.750233 0.744335 0.738419 0.732478 0.726517 0.720533 0.714529 0.70849 0.702432 0.696356 0.690266 0.684153 0.678008 0.671836 0.665649 0.659451 0.653232 0.646989 0.640727 0.634459 0.628172 0.621878 0.615568 0.609257 0.602936 0.596599 0.590255 0.583887 0.577503 0.571112 0.564722 0.558318 0.551898 0.545468 0.539024 0.532572 0.526117 0.519646 0.513165 0.506678 0.500194 0.493717 0.487257 0.480799 0.474356 0.467921 0.461498 0.455088 0.448693 0.442332 0.435988 0.429651 0.423326 0.41703 0.410744 0.404483 0.398261 0.392068 0.385897 0.379753 0.373627 0.367528 0.361471 0.355444 0.349442 0.34346 0.337521 0.331614 0.325743 0.319903 0.314113 0.309218 0.303491 0.297807 0.292164 0.286571 0.28102 0.275513 0.270045 0.264616 0.259229 0.253876 0.248583 0.243328 0.238122 0.232963 0.227858 0.222809 0.217819 0.212883 0.208004 0.203179 0.198418 0.193708 0.18906 0.184455 0.17991 0.175426 0.171004 0.166634 0.162323 0.158066 0.153866 0.149719 0.145625 0.141588 0.137621 0.133721 0.129886 0.126113 0.122401 0.11875 0.115165 0.111641 0.108189 0.104802 0.101479 0.0982185 0.095022 0.0918911 0.0888356 0.085846 0.0829255 0.0800681 0.0772784 0.0745552 0.0718963 0.0692956 0.0667568 0.0642713 0.0618449 0.0594792 0.0571734 0.0549263 0.0527369 0.0506013 0.0485195 0.0465007 0.0445288 0.0426071 0.0407371 0.0389257 0.0371687 0.035463 0.0338108 0.0322132 0.0306648 0.0291675 0.0277219 0.0263235 0.0249726 0.0236687 0.0224133 0.0212024 0.0200353 0.0189154 0.0178393 0.0168121 0.0158271 0.0148773 0.0139646 0.0130911 0.0122543 0.0114558 0.0106965 0.00997685 0.00929111 0.00863898 0.00801938 0.00742988 0.00686901 0.0063394 0.00584097 0.00536892 0.00492759 0.0045107 0.00412075 0.00375501 0.00341168 0.00308622 0.00278385 0.0025003 0.00223404 0.00198338 0.00174968 0.00153164 0.00132959 0.00114435 0.000975299 0.000820551 0.000680752 0.000552264 0.00043831 0.000335067 0.000243178 0.000162776 9.46286e-005 4.15818e-005 6.26213e-006 ];
plot(Recall_SIM, Precision_SIM, ':c', 'linewidth', 1);
Recall_SeR = [1 0.999705 0.998937 0.998118 0.997282 0.996363 0.995443 0.994509 0.993603 0.992674 0.991721 0.990651 0.989472 0.988282 0.987007 0.985675 0.984345 0.982995 0.981664 0.980334 0.978985 0.977596 0.976151 0.974584 0.973036 0.971475 0.969853 0.968197 0.966479 0.964722 0.962956 0.961214 0.959456 0.957666 0.955836 0.954014 0.952158 0.950263 0.948317 0.946354 0.944354 0.942304 0.94024 0.93815 0.936016 0.933846 0.931624 0.929387 0.927088 0.924797 0.922485 0.920118 0.917699 0.915224 0.912714 0.91017 0.90763 0.905111 0.902564 0.899999 0.897436 0.894837 0.892254 0.889662 0.887044 0.884388 0.881674 0.878939 0.876149 0.873258 0.87037 0.867489 0.864551 0.861595 0.85861 0.855597 0.852557 0.849494 0.846427 0.843347 0.840243 0.837115 0.833936 0.830797 0.82768 0.824546 0.821404 0.818209 0.815003 0.811751 0.80846 0.805138 0.801839 0.798547 0.79528 0.791996 0.788694 0.785357 0.781975 0.778558 0.77499 0.77136 0.767742 0.764023 0.760245 0.756414 0.752655 0.748961 0.745309 0.741677 0.738028 0.734326 0.730566 0.726799 0.723023 0.719211 0.715424 0.711631 0.707794 0.70394 0.700043 0.696113 0.692158 0.688182 0.684186 0.680162 0.676157 0.672094 0.668029 0.663904 0.659782 0.655559 0.651354 0.647084 0.642805 0.638452 0.634106 0.629694 0.625271 0.620851 0.616415 0.611909 0.607393 0.602874 0.598306 0.593774 0.589216 0.584618 0.579947 0.575212 0.57049 0.565742 0.560966 0.55616 0.551368 0.546549 0.541758 0.536946 0.532134 0.527273 0.522368 0.517426 0.51242 0.507391 0.502348 0.497287 0.492154 0.486942 0.481685 0.476399 0.471144 0.465888 0.460635 0.455366 0.45014 0.444979 0.439825 0.434683 0.429535 0.424314 0.419074 0.413851 0.408635 0.403399 0.398185 0.392865 0.387502 0.382157 0.376719 0.371304 0.365837 0.360426 0.355032 0.349659 0.344252 0.338827 0.333405 0.327985 0.322518 0.317032 0.311462 0.305885 0.300295 0.294722 0.289143 0.283518 0.277892 0.272239 0.266548 0.260802 0.255044 0.24918 0.243356 0.237556 0.231779 0.226093 0.220416 0.214692 0.208838 0.202878 0.196899 0.190939 0.185065 0.179195 0.173292 0.167445 0.16164 0.155784 0.149976 0.144137 0.138203 0.132294 0.126454 0.120599 0.114783 0.109089 0.103443 0.0979339 0.0924066 0.086981 0.0814982 0.0759661 0.0704779 0.0650451 0.0596687 0.0544269 0.0492197 0.044077 0.0388784 0.0338122 0.0289444 0.0241054 0.0193059 0.0142886 0.00893507 0.00297343 ];
Precision_SeR = [0.167637 0.169259 0.17097 0.172634 0.174217 0.175654 0.177038 0.178381 0.179633 0.180831 0.182019 0.183182 0.184309 0.185424 0.186511 0.187558 0.188595 0.189599 0.190587 0.191547 0.192485 0.193398 0.194293 0.195184 0.196071 0.196934 0.19778 0.198619 0.199447 0.20026 0.201073 0.201879 0.202683 0.203478 0.20426 0.205047 0.20582 0.206586 0.207347 0.208103 0.208843 0.209574 0.210307 0.21104 0.211766 0.212487 0.213192 0.213896 0.214589 0.215282 0.215979 0.216674 0.217363 0.218049 0.218729 0.2194 0.22007 0.220732 0.221391 0.222042 0.222688 0.223324 0.223956 0.224582 0.225202 0.225822 0.22643 0.227033 0.227628 0.228222 0.228817 0.229414 0.230004 0.230588 0.23118 0.231766 0.232349 0.232926 0.233508 0.234093 0.234683 0.235268 0.235852 0.236443 0.237041 0.237645 0.238247 0.238842 0.239433 0.240019 0.240599 0.241175 0.241759 0.242354 0.242957 0.243562 0.244172 0.244789 0.245408 0.246015 0.246611 0.247208 0.247812 0.24842 0.24903 0.249644 0.250255 0.250873 0.251494 0.25211 0.252721 0.253328 0.253931 0.254523 0.255106 0.255682 0.256254 0.256827 0.257409 0.257995 0.258582 0.259167 0.259759 0.260352 0.260952 0.261567 0.262179 0.262784 0.263399 0.264005 0.264607 0.265209 0.26581 0.266408 0.267013 0.26761 0.268206 0.26879 0.26938 0.269959 0.270538 0.271106 0.271669 0.27223 0.272793 0.273365 0.273932 0.274502 0.275078 0.275661 0.276246 0.276821 0.277396 0.27797 0.27855 0.279127 0.279718 0.280296 0.280889 0.281478 0.282049 0.282621 0.283181 0.283747 0.28431 0.284867 0.285431 0.285985 0.286533 0.287059 0.287602 0.288154 0.288725 0.289279 0.289832 0.290378 0.290923 0.291486 0.292035 0.29258 0.293129 0.293674 0.294226 0.29476 0.295319 0.295886 0.296411 0.296959 0.297503 0.298054 0.298608 0.299183 0.299787 0.300377 0.300989 0.301603 0.30222 0.30288 0.303546 0.304194 0.304859 0.305473 0.306043 0.306548 0.306975 0.307365 0.307777 0.308205 0.308638 0.309041 0.309437 0.309818 0.310251 0.3107 0.311187 0.311677 0.312159 0.312656 0.313076 0.313416 0.31375 0.314042 0.314275 0.314474 0.314738 0.315026 0.315261 0.315511 0.315732 0.315961 0.316161 0.316301 0.316509 0.316701 0.316859 0.317121 0.317365 0.317871 0.318417 0.319032 0.31936 0.319577 0.319905 0.320443 0.320559 0.320993 0.321475 0.322175 0.322139 0.322703 0.323662 0.325479 0.326331 0.325984 0.324254 0.321113 ];
TPR_SeR = [1 0.999705 0.998937 0.998118 0.997282 0.996363 0.995443 0.994509 0.993603 0.992674 0.991721 0.990651 0.989472 0.988282 0.987007 0.985675 0.984345 0.982995 0.981664 0.980334 0.978985 0.977596 0.976151 0.974584 0.973036 0.971475 0.969853 0.968197 0.966479 0.964722 0.962956 0.961214 0.959456 0.957666 0.955836 0.954014 0.952158 0.950263 0.948317 0.946354 0.944354 0.942304 0.94024 0.93815 0.936016 0.933846 0.931624 0.929387 0.927088 0.924797 0.922485 0.920118 0.917699 0.915224 0.912714 0.91017 0.90763 0.905111 0.902564 0.899999 0.897436 0.894837 0.892254 0.889662 0.887044 0.884388 0.881674 0.878939 0.876149 0.873258 0.87037 0.867489 0.864551 0.861595 0.85861 0.855597 0.852557 0.849494 0.846427 0.843347 0.840243 0.837115 0.833936 0.830797 0.82768 0.824546 0.821404 0.818209 0.815003 0.811751 0.80846 0.805138 0.801839 0.798547 0.79528 0.791996 0.788694 0.785357 0.781975 0.778558 0.77499 0.77136 0.767742 0.764023 0.760245 0.756414 0.752655 0.748961 0.745309 0.741677 0.738028 0.734326 0.730566 0.726799 0.723023 0.719211 0.715424 0.711631 0.707794 0.70394 0.700043 0.696113 0.692158 0.688182 0.684186 0.680162 0.676157 0.672094 0.668029 0.663904 0.659782 0.655559 0.651354 0.647084 0.642805 0.638452 0.634106 0.629694 0.625271 0.620851 0.616415 0.611909 0.607393 0.602874 0.598306 0.593774 0.589216 0.584618 0.579947 0.575212 0.57049 0.565742 0.560966 0.55616 0.551368 0.546549 0.541758 0.536946 0.532134 0.527273 0.522368 0.517426 0.51242 0.507391 0.502348 0.497287 0.492154 0.486942 0.481685 0.476399 0.471144 0.465888 0.460635 0.455366 0.45014 0.444979 0.439825 0.434683 0.429535 0.424314 0.419074 0.413851 0.408635 0.403399 0.398185 0.392865 0.387502 0.382157 0.376719 0.371304 0.365837 0.360426 0.355032 0.349659 0.344252 0.338827 0.333405 0.327985 0.322518 0.317032 0.311462 0.305885 0.300295 0.294722 0.289143 0.283518 0.277892 0.272239 0.266548 0.260802 0.255044 0.24918 0.243356 0.237556 0.231779 0.226093 0.220416 0.214692 0.208838 0.202878 0.196899 0.190939 0.185065 0.179195 0.173292 0.167445 0.16164 0.155784 0.149976 0.144137 0.138203 0.132294 0.126454 0.120599 0.114783 0.109089 0.103443 0.0979339 0.0924066 0.086981 0.0814982 0.0759661 0.0704779 0.0650451 0.0596687 0.0544269 0.0492197 0.044077 0.0388784 0.0338122 0.0289444 0.0241054 0.0193059 0.0142886 0.00893507 0.00297343 ];
FPR_SeR = [1 0.987615 0.97258 0.957905 0.944343 0.932173 0.920729 0.909899 0.899934 0.890604 0.8816 0.872858 0.864328 0.856058 0.848077 0.840356 0.832856 0.825591 0.818538 0.811692 0.805017 0.798499 0.792063 0.78569 0.779379 0.773186 0.767051 0.760996 0.75503 0.749145 0.743317 0.737567 0.731874 0.726226 0.720658 0.715143 0.709696 0.704308 0.698968 0.693673 0.688431 0.683243 0.678077 0.672939 0.667822 0.662726 0.65769 0.652684 0.647721 0.642786 0.637863 0.632947 0.628069 0.623219 0.61841 0.613626 0.608873 0.604169 0.599493 0.594838 0.590207 0.585618 0.581043 0.576506 0.571999 0.567504 0.563029 0.558573 0.554147 0.549727 0.545317 0.540912 0.536523 0.532161 0.527808 0.523467 0.519137 0.514829 0.510539 0.506256 0.501974 0.497713 0.493463 0.489218 0.484994 0.48077 0.476562 0.472375 0.468199 0.464048 0.459916 0.455804 0.451703 0.447596 0.443494 0.439405 0.435339 0.431283 0.427243 0.42322 0.419218 0.415219 0.41123 0.407256 0.403285 0.399314 0.395359 0.39142 0.387492 0.383587 0.379696 0.37581 0.37195 0.368113 0.364289 0.360476 0.356682 0.352899 0.349122 0.345354 0.341602 0.337865 0.334145 0.330444 0.326763 0.32309 0.319439 0.315806 0.312182 0.308579 0.304994 0.301419 0.297867 0.29433 0.290807 0.287292 0.283799 0.28033 0.27686 0.273413 0.26999 0.266583 0.263193 0.259822 0.256462 0.253113 0.249773 0.246436 0.2431 0.23978 0.236472 0.233176 0.229889 0.226614 0.223364 0.220133 0.216918 0.213719 0.210532 0.207356 0.204198 0.201062 0.19794 0.194833 0.191747 0.188679 0.185625 0.182588 0.179572 0.176577 0.173597 0.170633 0.167678 0.164742 0.161825 0.158928 0.15605 0.153189 0.150357 0.14755 0.144755 0.141984 0.139225 0.136492 0.133775 0.131075 0.128397 0.125734 0.123088 0.120467 0.117862 0.115268 0.112697 0.110129 0.107583 0.105051 0.102543 0.100046 0.0975717 0.0951221 0.0926915 0.0902874 0.0879124 0.0855746 0.0832689 0.0809844 0.0787159 0.0764663 0.0742308 0.0720159 0.0698291 0.067663 0.0655249 0.0634068 0.0613106 0.059229 0.0571783 0.0551543 0.0531581 0.0512012 0.0492591 0.0473463 0.0454686 0.0436174 0.0417805 0.0399756 0.0382033 0.03647 0.0347658 0.0330831 0.03143 0.029806 0.0282065 0.0266359 0.0250931 0.0235736 0.0220889 0.0206402 0.0192405 0.0178723 0.0165429 0.0152515 0.0139862 0.0127722 0.0116059 0.0104618 0.00935286 0.00828334 0.00724709 0.0062321 0.00523095 0.00426367 0.0033168 0.00238766 0.00147571 0.000610763 ];
plot(Recall_SeR, Precision_SeR, ':m', 'linewidth', 1);
Recall_SUN = [1 0.998717 0.998419 0.998016 0.997483 0.996786 0.99592 0.994762 0.993352 0.991665 0.989765 0.987646 0.985357 0.982865 0.980188 0.97731 0.974236 0.970981 0.967495 0.963809 0.959853 0.95565 0.95141 0.946781 0.941918 0.936789 0.931785 0.926256 0.920536 0.914702 0.908764 0.902763 0.896611 0.891056 0.884595 0.87801 0.871292 0.864465 0.857493 0.850369 0.842731 0.835398 0.827972 0.820516 0.814446 0.80688 0.799251 0.791557 0.783885 0.776153 0.768309 0.760389 0.752437 0.744435 0.736383 0.728382 0.720422 0.712305 0.704175 0.696047 0.687927 0.67981 0.671675 0.663555 0.655404 0.6498 0.64163 0.633485 0.625327 0.617138 0.608951 0.600752 0.592596 0.584485 0.576368 0.568313 0.560257 0.552218 0.54472 0.536757 0.528788 0.520902 0.51305 0.505235 0.497471 0.489755 0.482131 0.474573 0.46703 0.45952 0.452077 0.444712 0.437471 0.430191 0.422956 0.415728 0.408496 0.402041 0.394925 0.387909 0.380958 0.374124 0.367287 0.360509 0.353785 0.347128 0.340483 0.334089 0.327576 0.321182 0.314832 0.308551 0.302358 0.296226 0.29015 0.284139 0.278194 0.272338 0.266521 0.260825 0.255216 0.24966 0.244197 0.23882 0.233466 0.228184 0.223001 0.217862 0.214552 0.210498 0.205568 0.200699 0.19591 0.19118 0.186568 0.18196 0.177419 0.172951 0.168523 0.164202 0.159876 0.15562 0.151473 0.147361 0.143311 0.13937 0.135464 0.131663 0.127923 0.124287 0.120827 0.117333 0.113912 0.110572 0.107242 0.103963 0.100807 0.0976839 0.0946528 0.0917007 0.089092 0.0862364 0.0834708 0.0807694 0.0781535 0.0756264 0.073106 0.0706707 0.0682675 0.0659413 0.0636642 0.0614166 0.0592275 0.0571012 0.0550521 0.0530056 0.0510553 0.0491343 0.047287 0.0454967 0.0438434 0.0421278 0.0404675 0.0388156 0.0372387 0.0356985 0.0342002 0.0327675 0.0313609 0.0299821 0.0286554 0.0273726 0.0265441 0.0253323 0.0241494 0.0230074 0.0219275 0.0208694 0.0198412 0.0188857 0.0179473 0.0170307 0.0161609 0.0153095 0.0145226 0.0137655 0.0130244 0.0123047 0.011622 0.0109747 0.0103497 0.00974935 0.00917523 0.0086396 0.00820994 0.0077109 0.00723936 0.00679098 0.00635498 0.00594919 0.0055664 0.00519194 0.00483684 0.00449133 0.00423624 0.00393018 0.00362466 0.00335393 0.00309115 0.00285384 0.00262611 0.0024005 0.00218509 0.00197891 0.00179542 0.00161447 0.00144127 0.00128364 0.00112782 0.000995763 0.000866542 0.000748723 0.000642061 0.000549168 0.000465254 0.000391818 0.000323854 0.000264976 0.000208824 0.000163351 0.000122213 8.47936e-005 5.90361e-005 3.90437e-005 2.24837e-005 1.23884e-005 ];
Precision_SUN = [0.167637 0.170215 0.170492 0.170958 0.171578 0.172315 0.173171 0.174113 0.175129 0.176215 0.177365 0.178586 0.179883 0.181243 0.182664 0.184109 0.18554 0.186944 0.188336 0.189711 0.191105 0.192488 0.193849 0.195194 0.196508 0.197788 0.198956 0.200195 0.201428 0.202668 0.203928 0.20521 0.206504 0.207675 0.208985 0.210305 0.211636 0.212983 0.214333 0.215682 0.216967 0.218301 0.219633 0.220972 0.222119 0.223453 0.224786 0.226115 0.227436 0.228743 0.230036 0.231308 0.232563 0.233806 0.235042 0.236267 0.237477 0.238694 0.23992 0.241132 0.24234 0.24353 0.244718 0.245892 0.247063 0.247968 0.249126 0.250289 0.251439 0.252581 0.253718 0.25484 0.255962 0.257075 0.258187 0.259293 0.260376 0.26145 0.262493 0.263552 0.264584 0.265613 0.266615 0.267633 0.268634 0.269651 0.270676 0.271717 0.272765 0.273831 0.274913 0.276011 0.277096 0.278191 0.279276 0.280349 0.281409 0.282323 0.283364 0.284417 0.285462 0.286498 0.28751 0.288509 0.289497 0.290476 0.291458 0.292411 0.293387 0.294357 0.295317 0.296288 0.297277 0.298238 0.299192 0.300144 0.301099 0.302046 0.303001 0.303955 0.304882 0.305772 0.306686 0.307602 0.308489 0.309398 0.310311 0.311236 0.311809 0.312583 0.313518 0.314429 0.315319 0.316231 0.317132 0.318019 0.318947 0.319841 0.32071 0.321577 0.322389 0.323206 0.324035 0.324851 0.325633 0.326409 0.32716 0.327919 0.328688 0.329481 0.330222 0.330966 0.33171 0.332433 0.333136 0.333867 0.334577 0.335326 0.336067 0.336854 0.337456 0.33817 0.338908 0.339652 0.34041 0.341116 0.341876 0.342622 0.343314 0.34401 0.344732 0.345406 0.346079 0.346781 0.347485 0.348147 0.348838 0.349479 0.350174 0.350834 0.351375 0.351926 0.352507 0.353128 0.353764 0.354234 0.354696 0.355217 0.355781 0.356317 0.356805 0.357312 0.357624 0.358184 0.358799 0.359402 0.360098 0.360737 0.361446 0.362229 0.362922 0.363623 0.36445 0.36523 0.365932 0.366677 0.367408 0.36826 0.369035 0.369806 0.370647 0.371438 0.372274 0.373151 0.374027 0.374981 0.375898 0.376723 0.377498 0.37814 0.378945 0.379702 0.380557 0.381418 0.38222 0.383195 0.384002 0.384753 0.38546 0.386089 0.38691 0.387584 0.388033 0.388685 0.389437 0.389916 0.39017 0.390474 0.390699 0.391755 0.39279 0.393644 0.394161 0.394928 0.396213 0.397294 0.398722 0.399318 0.401164 0.402183 0.403463 0.403453 0.403044 0.402466 0.404764 0.403248 ];
TPR_SUN = [1 0.998717 0.998419 0.998016 0.997483 0.996786 0.99592 0.994762 0.993352 0.991665 0.989765 0.987646 0.985357 0.982865 0.980188 0.97731 0.974236 0.970981 0.967495 0.963809 0.959853 0.95565 0.95141 0.946781 0.941918 0.936789 0.931785 0.926256 0.920536 0.914702 0.908764 0.902763 0.896611 0.891056 0.884595 0.87801 0.871292 0.864465 0.857493 0.850369 0.842731 0.835398 0.827972 0.820516 0.814446 0.80688 0.799251 0.791557 0.783885 0.776153 0.768309 0.760389 0.752437 0.744435 0.736383 0.728382 0.720422 0.712305 0.704175 0.696047 0.687927 0.67981 0.671675 0.663555 0.655404 0.6498 0.64163 0.633485 0.625327 0.617138 0.608951 0.600752 0.592596 0.584485 0.576368 0.568313 0.560257 0.552218 0.54472 0.536757 0.528788 0.520902 0.51305 0.505235 0.497471 0.489755 0.482131 0.474573 0.46703 0.45952 0.452077 0.444712 0.437471 0.430191 0.422956 0.415728 0.408496 0.402041 0.394925 0.387909 0.380958 0.374124 0.367287 0.360509 0.353785 0.347128 0.340483 0.334089 0.327576 0.321182 0.314832 0.308551 0.302358 0.296226 0.29015 0.284139 0.278194 0.272338 0.266521 0.260825 0.255216 0.24966 0.244197 0.23882 0.233466 0.228184 0.223001 0.217862 0.214552 0.210498 0.205568 0.200699 0.19591 0.19118 0.186568 0.18196 0.177419 0.172951 0.168523 0.164202 0.159876 0.15562 0.151473 0.147361 0.143311 0.13937 0.135464 0.131663 0.127923 0.124287 0.120827 0.117333 0.113912 0.110572 0.107242 0.103963 0.100807 0.0976839 0.0946528 0.0917007 0.089092 0.0862364 0.0834708 0.0807694 0.0781535 0.0756264 0.073106 0.0706707 0.0682675 0.0659413 0.0636642 0.0614166 0.0592275 0.0571012 0.0550521 0.0530056 0.0510553 0.0491343 0.047287 0.0454967 0.0438434 0.0421278 0.0404675 0.0388156 0.0372387 0.0356985 0.0342002 0.0327675 0.0313609 0.0299821 0.0286554 0.0273726 0.0265441 0.0253323 0.0241494 0.0230074 0.0219275 0.0208694 0.0198412 0.0188857 0.0179473 0.0170307 0.0161609 0.0153095 0.0145226 0.0137655 0.0130244 0.0123047 0.011622 0.0109747 0.0103497 0.00974935 0.00917523 0.0086396 0.00820994 0.0077109 0.00723936 0.00679098 0.00635498 0.00594919 0.0055664 0.00519194 0.00483684 0.00449133 0.00423624 0.00393018 0.00362466 0.00335393 0.00309115 0.00285384 0.00262611 0.0024005 0.00218509 0.00197891 0.00179542 0.00161447 0.00144127 0.00128364 0.00112782 0.000995763 0.000866542 0.000748723 0.000642061 0.000549168 0.000465254 0.000391818 0.000323854 0.000264976 0.000208824 0.000163351 0.000122213 8.47936e-005 5.90361e-005 3.90437e-005 2.24837e-005 1.23884e-005 ];
FPR_SUN = [1 0.984211 0.981966 0.978532 0.974123 0.968852 0.96272 0.955866 0.948338 0.940125 0.931335 0.922001 0.912217 0.902189 0.89193 0.88148 0.870963 0.860376 0.849665 0.838985 0.828165 0.817387 0.806925 0.79627 0.785675 0.775127 0.76528 0.754762 0.744216 0.733619 0.722994 0.71236 0.701736 0.692337 0.681728 0.671177 0.660668 0.650214 0.639831 0.629528 0.619312 0.609171 0.599107 0.589141 0.581217 0.571417 0.561713 0.552114 0.542627 0.533289 0.524043 0.514901 0.505865 0.496925 0.488076 0.479331 0.470798 0.462205 0.453693 0.445281 0.436981 0.428801 0.420734 0.412767 0.404917 0.39947 0.391815 0.384254 0.376812 0.369469 0.362219 0.355066 0.348008 0.341042 0.334162 0.327377 0.320689 0.314086 0.307965 0.301555 0.295254 0.289058 0.282952 0.276951 0.271059 0.265247 0.259535 0.25391 0.248369 0.242907 0.237538 0.232254 0.227103 0.221996 0.216982 0.212053 0.207214 0.202928 0.198264 0.193693 0.189204 0.184805 0.180492 0.176258 0.172103 0.168027 0.164026 0.160237 0.156387 0.152609 0.148901 0.145267 0.141693 0.138196 0.134761 0.131388 0.128079 0.124833 0.121647 0.118523 0.11546 0.112456 0.109514 0.106623 0.103792 0.101015 0.0982961 0.0956274 0.0938496 0.0917947 0.0892487 0.0867541 0.0843033 0.0819025 0.0795431 0.0772278 0.0749552 0.0727263 0.0705436 0.0684036 0.066312 0.0642584 0.0622469 0.0602772 0.0583493 0.0564669 0.054622 0.0528168 0.0510521 0.0493307 0.047702 0.0460519 0.04444 0.0428658 0.041328 0.0398271 0.0383628 0.0369331 0.0355397 0.0341808 0.0329987 0.0317071 0.0304511 0.0292271 0.0280385 0.0268978 0.0257723 0.0246778 0.0236152 0.0225805 0.0215765 0.0206065 0.0196658 0.0187564 0.0178789 0.0170335 0.0162158 0.0154281 0.0146698 0.0139404 0.0132963 0.0126192 0.0119691 0.0113433 0.0107447 0.0101695 0.00962014 0.00909325 0.00858855 0.00810663 0.00764436 0.00720413 0.0069191 0.0065116 0.00612237 0.00575159 0.00539965 0.00506625 0.00474857 0.00444658 0.00416064 0.00389618 0.0036399 0.00339747 0.00316957 0.00295416 0.00275113 0.00255913 0.00237879 0.00220901 0.00205012 0.00190029 0.0017603 0.00162884 0.00153 0.00141294 0.00130456 0.001202 0.00110656 0.00101789 0.000934775 0.000856744 0.000784368 0.000717272 0.000660255 0.000600901 0.000546306 0.000495728 0.000448959 0.00040551 0.000367795 0.000331095 0.000296905 0.00026558 0.000236989 0.000211791 0.000187244 0.000165186 0.000145109 0.000126208 0.000109032 9.37406e-005 7.98999e-005 6.77244e-005 5.65539e-005 4.69095e-005 3.8405e-005 3.10671e-005 2.4434e-005 1.89614e-005 1.41409e-005 1.02012e-005 6.96969e-006 4.52096e-006 2.679e-006 1.37819e-006 ];
plot(Recall_SUN, Precision_SUN, ':y', 'linewidth', 1);
Recall_SR = [1 0.976152 0.9222 0.874386 0.831202 0.791763 0.755804 0.722738 0.691397 0.66252 0.635748 0.610633 0.586942 0.564587 0.543552 0.523643 0.504574 0.486601 0.469592 0.453387 0.437916 0.423083 0.408888 0.395283 0.38231 0.369867 0.35792 0.346428 0.335313 0.324613 0.314298 0.304319 0.294775 0.28569 0.276986 0.26866 0.260566 0.252766 0.24518 0.237888 0.230812 0.223994 0.217383 0.210977 0.204859 0.198958 0.193306 0.187817 0.182456 0.177349 0.172421 0.167671 0.163077 0.158617 0.1543 0.15011 0.14603 0.142137 0.138334 0.134621 0.131075 0.127637 0.12428 0.12105 0.117919 0.114901 0.111952 0.109117 0.106363 0.103642 0.100969 0.0983901 0.0959086 0.0935042 0.0911525 0.0888885 0.0866657 0.0845225 0.0824461 0.0804105 0.0784426 0.0765218 0.0746496 0.072852 0.0711008 0.0693827 0.0677119 0.0661001 0.0644895 0.062931 0.0614273 0.0599518 0.0585455 0.0571783 0.0558533 0.0545703 0.0533255 0.0520762 0.0508792 0.049706 0.0485608 0.047465 0.0463898 0.0453393 0.0443045 0.0432788 0.042274 0.0412978 0.0403646 0.0394316 0.0385415 0.0376969 0.0368634 0.0360792 0.0353121 0.0345687 0.0338295 0.0331144 0.0324006 0.0317066 0.0310254 0.0303678 0.0297167 0.0290767 0.0284477 0.0278276 0.0272255 0.02664 0.0260583 0.0255008 0.0249475 0.0244081 0.0238761 0.0233512 0.0228383 0.0223415 0.0218468 0.021376 0.0209066 0.0204512 0.0200012 0.0195756 0.0191587 0.0187476 0.0183563 0.0179717 0.0175919 0.0171946 0.0168392 0.0164811 0.0161305 0.0157842 0.0154523 0.015126 0.014826 0.0145163 0.0142207 0.0139257 0.0136411 0.0133681 0.0130983 0.012838 0.0125633 0.012303 0.0120521 0.0118052 0.0115624 0.0113195 0.0110866 0.0108578 0.0106284 0.0104115 0.0101877 0.0099737 0.0097751 0.00956493 0.00937305 0.00917291 0.00898537 0.00880472 0.00862933 0.00845138 0.00829015 0.00810401 0.00793145 0.0077603 0.00758996 0.00741864 0.0072589 0.00711098 0.0069611 0.00681378 0.00666756 0.00652384 0.00639122 0.00625555 0.00610999 0.0059743 0.00584494 0.00570973 0.00558848 0.00546891 0.00533995 0.00521649 0.00510777 0.00498545 0.00487279 0.00475569 0.00462866 0.00451214 0.00440759 0.00429722 0.0041921 0.00408561 0.00398586 0.00388073 0.00377066 0.00367135 0.00357556 0.00347905 0.00338864 0.00330467 0.00320557 0.00312008 0.00302564 0.00293567 0.00285037 0.00276699 0.00268491 0.00259507 0.0025105 0.00242525 0.00234496 0.00226852 0.00219207 0.00211797 0.00204045 0.00197103 0.00189198 0.00181118 0.00174364 0.00167377 0.00161019 0.00154071 0.00147106 0.00141667 0.00134963 0.00127936 0.00121974 0.00115897 0.00109985 0.00104019 0.000979689 0.000918474 0.000858264 0.000796246 ];
Precision_SR = [0.167637 0.176483 0.193215 0.2035 0.210641 0.216244 0.220846 0.224768 0.228113 0.231084 0.233737 0.236127 0.238309 0.240329 0.242225 0.243992 0.245664 0.247274 0.248821 0.250261 0.251618 0.252913 0.25418 0.255369 0.256486 0.257538 0.258559 0.259509 0.26043 0.261344 0.262213 0.263052 0.263863 0.264657 0.26543 0.266192 0.266897 0.26757 0.268187 0.268761 0.269291 0.269811 0.270299 0.270797 0.271313 0.271786 0.27228 0.272722 0.273107 0.273494 0.273887 0.274208 0.274519 0.274824 0.275132 0.275411 0.275655 0.275949 0.276227 0.276473 0.276725 0.276926 0.277138 0.277323 0.277517 0.277688 0.277878 0.278066 0.278246 0.278433 0.278573 0.278735 0.278847 0.278936 0.279014 0.279096 0.279127 0.279148 0.279143 0.279143 0.279075 0.279039 0.279017 0.278967 0.278958 0.278928 0.278913 0.278908 0.278848 0.278798 0.278805 0.278807 0.27878 0.278771 0.278746 0.278775 0.278797 0.278778 0.27876 0.278734 0.278713 0.278683 0.278666 0.278604 0.278593 0.278474 0.278346 0.278269 0.278147 0.278016 0.277898 0.277782 0.277673 0.277559 0.277448 0.277379 0.277248 0.277131 0.277089 0.277013 0.276939 0.276908 0.276853 0.276744 0.276705 0.276607 0.276602 0.276496 0.276394 0.276308 0.276185 0.276015 0.275854 0.275715 0.275457 0.275267 0.275049 0.274872 0.274584 0.274322 0.274036 0.273835 0.273514 0.2733 0.273089 0.272901 0.272664 0.272403 0.272253 0.272101 0.271992 0.271901 0.271861 0.271792 0.271848 0.271815 0.271881 0.271952 0.272002 0.27192 0.271839 0.271837 0.271786 0.27175 0.271744 0.271769 0.271752 0.271746 0.271632 0.271622 0.271557 0.271481 0.271402 0.271383 0.271428 0.271258 0.271261 0.271135 0.271069 0.270997 0.271019 0.27105 0.271071 0.271164 0.271261 0.271245 0.271219 0.271231 0.271139 0.270983 0.27089 0.270805 0.270693 0.270632 0.270555 0.270521 0.270518 0.270465 0.270339 0.270167 0.27008 0.270141 0.270004 0.26994 0.269933 0.269767 0.269678 0.269561 0.269472 0.269404 0.269313 0.269377 0.269165 0.268915 0.26863 0.268522 0.268343 0.268181 0.26806 0.267939 0.267707 0.267579 0.26749 0.267561 0.267515 0.267486 0.267665 0.267836 0.267888 0.268009 0.267883 0.268018 0.268094 0.268109 0.268057 0.268041 0.26794 0.268179 0.267956 0.267728 0.2677 0.267644 0.26732 0.267294 0.267397 0.26741 0.267361 0.267394 0.267409 0.267517 0.267633 0.267583 0.267917 0.26817 0.268838 0.268421 ];
TPR_SR = [1 0.976152 0.9222 0.874386 0.831202 0.791763 0.755804 0.722738 0.691397 0.66252 0.635748 0.610633 0.586942 0.564587 0.543552 0.523643 0.504574 0.486601 0.469592 0.453387 0.437916 0.423083 0.408888 0.395283 0.38231 0.369867 0.35792 0.346428 0.335313 0.324613 0.314298 0.304319 0.294775 0.28569 0.276986 0.26866 0.260566 0.252766 0.24518 0.237888 0.230812 0.223994 0.217383 0.210977 0.204859 0.198958 0.193306 0.187817 0.182456 0.177349 0.172421 0.167671 0.163077 0.158617 0.1543 0.15011 0.14603 0.142137 0.138334 0.134621 0.131075 0.127637 0.12428 0.12105 0.117919 0.114901 0.111952 0.109117 0.106363 0.103642 0.100969 0.0983901 0.0959086 0.0935042 0.0911525 0.0888885 0.0866657 0.0845225 0.0824461 0.0804105 0.0784426 0.0765218 0.0746496 0.072852 0.0711008 0.0693827 0.0677119 0.0661001 0.0644895 0.062931 0.0614273 0.0599518 0.0585455 0.0571783 0.0558533 0.0545703 0.0533255 0.0520762 0.0508792 0.049706 0.0485608 0.047465 0.0463898 0.0453393 0.0443045 0.0432788 0.042274 0.0412978 0.0403646 0.0394316 0.0385415 0.0376969 0.0368634 0.0360792 0.0353121 0.0345687 0.0338295 0.0331144 0.0324006 0.0317066 0.0310254 0.0303678 0.0297167 0.0290767 0.0284477 0.0278276 0.0272255 0.02664 0.0260583 0.0255008 0.0249475 0.0244081 0.0238761 0.0233512 0.0228383 0.0223415 0.0218468 0.021376 0.0209066 0.0204512 0.0200012 0.0195756 0.0191587 0.0187476 0.0183563 0.0179717 0.0175919 0.0171946 0.0168392 0.0164811 0.0161305 0.0157842 0.0154523 0.015126 0.014826 0.0145163 0.0142207 0.0139257 0.0136411 0.0133681 0.0130983 0.012838 0.0125633 0.012303 0.0120521 0.0118052 0.0115624 0.0113195 0.0110866 0.0108578 0.0106284 0.0104115 0.0101877 0.0099737 0.0097751 0.00956493 0.00937305 0.00917291 0.00898537 0.00880472 0.00862933 0.00845138 0.00829015 0.00810401 0.00793145 0.0077603 0.00758996 0.00741864 0.0072589 0.00711098 0.0069611 0.00681378 0.00666756 0.00652384 0.00639122 0.00625555 0.00610999 0.0059743 0.00584494 0.00570973 0.00558848 0.00546891 0.00533995 0.00521649 0.00510777 0.00498545 0.00487279 0.00475569 0.00462866 0.00451214 0.00440759 0.00429722 0.0041921 0.00408561 0.00398586 0.00388073 0.00377066 0.00367135 0.00357556 0.00347905 0.00338864 0.00330467 0.00320557 0.00312008 0.00302564 0.00293567 0.00285037 0.00276699 0.00268491 0.00259507 0.0025105 0.00242525 0.00234496 0.00226852 0.00219207 0.00211797 0.00204045 0.00197103 0.00189198 0.00181118 0.00174364 0.00167377 0.00161019 0.00154071 0.00147106 0.00141667 0.00134963 0.00127936 0.00121974 0.00115897 0.00109985 0.00104019 0.000979689 0.000918474 0.000858264 0.000796246 ];
FPR_SR = [1 0.912737 0.763891 0.668835 0.60046 0.546941 0.50314 0.465929 0.433613 0.405197 0.379869 0.357092 0.336344 0.317341 0.299909 0.283876 0.269064 0.255324 0.242546 0.230651 0.219537 0.209138 0.199361 0.190192 0.181584 0.173486 0.165844 0.158663 0.151864 0.145441 0.139366 0.13361 0.128147 0.122964 0.118054 0.113386 0.108937 0.104707 0.100689 0.096862 0.0932163 0.0897449 0.0864337 0.0832703 0.0802457 0.0773594 0.074598 0.0719501 0.0694217 0.0669996 0.0646729 0.0624536 0.0603215 0.0582798 0.056315 0.0544277 0.052615 0.0508719 0.0491928 0.0475788 0.0460273 0.0445392 0.0431101 0.0417314 0.0404002 0.0391185 0.0378829 0.0366891 0.0355407 0.0344273 0.0333553 0.0323235 0.0313265 0.0303653 0.0294402 0.0285495 0.0276889 0.0268596 0.0260554 0.0252812 0.024533 0.0238108 0.0231131 0.0224387 0.021787 0.021154 0.0205411 0.0199488 0.0193767 0.0188205 0.0182806 0.0177585 0.0172518 0.0167626 0.0162878 0.0158298 0.0153845 0.0149533 0.014536 0.0141299 0.0137375 0.0133548 0.0129838 0.0126252 0.0122776 0.0119429 0.0116174 0.0113009 0.0109945 0.0106965 0.0104092 0.0101304 0.00985666 0.00959288 0.00933804 0.00908891 0.00884549 0.00861009 0.00838107 0.00815863 0.00794275 0.0077342 0.00753 0.00733224 0.00713914 0.00695138 0.00676803 0.00659098 0.0064194 0.00625229 0.00609011 0.00593212 0.00577872 0.00562831 0.00548304 0.00534118 0.00520336 0.00506901 0.00493978 0.00481374 0.00469125 0.00457168 0.00445482 0.00434137 0.00423134 0.00412348 0.00401875 0.00391768 0.00381809 0.0037209 0.00362593 0.00353279 0.00344248 0.0033546 0.00326803 0.00318427 0.00310159 0.00302057 0.00294243 0.00286661 0.00279191 0.00271899 0.00264959 0.00258172 0.00251535 0.0024507 0.00238784 0.00232673 0.00226691 0.00220826 0.00215152 0.00209646 0.0020425 0.00198881 0.00193661 0.00188624 0.00183698 0.00178981 0.00174217 0.0016961 0.00165103 0.00160751 0.00156475 0.00152242 0.00148117 0.00144161 0.00140305 0.00136539 0.00132872 0.00129297 0.00125777 0.00122328 0.00118912 0.00115653 0.0011247 0.00109364 0.00106369 0.00103413 0.00100503 0.0009769 0.000949046 0.000922009 0.000895825 0.00087027 0.000844681 0.000820068 0.000796001 0.000772639 0.000749445 0.000727031 0.000704771 0.000683229 0.00066196 0.000641582 0.000621958 0.000602483 0.000583413 0.000564783 0.000546255 0.000528462 0.000511362 0.000494347 0.000477766 0.000461373 0.000445545 0.000429932 0.000414625 0.000399246 0.000384368 0.000370201 0.000356531 0.000342941 0.000329161 0.000315646 0.000302365 0.000289655 0.00027701 0.000264528 0.000252349 0.000240799 0.00022956 0.000218093 0.000207085 0.000196326 0.000185568 0.000175153 0.000164986 0.000154916 0.000145418 0.000135509 0.00012617 0.000117244 0.000108409 9.95351e-005 9.06161e-005 8.16314e-005 ];
plot(Recall_SR, Precision_SR, '--k', 'linewidth', 1);
Recall_GB = [1 0.999414 0.997517 0.995017 0.992315 0.989328 0.985998 0.982534 0.97885 0.975052 0.970938 0.967252 0.963648 0.960144 0.956675 0.953214 0.949725 0.946317 0.942946 0.93959 0.936196 0.93279 0.929414 0.926062 0.922726 0.919371 0.916067 0.912764 0.909419 0.906124 0.902809 0.899527 0.896244 0.89298 0.889712 0.886312 0.882808 0.879352 0.875872 0.872369 0.868784 0.865182 0.861551 0.857902 0.854203 0.850486 0.84674 0.842968 0.839211 0.835471 0.831687 0.827774 0.823721 0.819474 0.815219 0.811036 0.806846 0.80263 0.798325 0.793941 0.789496 0.784918 0.780272 0.775593 0.770953 0.766169 0.761263 0.756261 0.751202 0.745944 0.740589 0.735204 0.730008 0.724788 0.71953 0.71435 0.709221 0.704173 0.699081 0.693886 0.688622 0.683458 0.678297 0.673092 0.667846 0.662567 0.65724 0.651909 0.646578 0.641225 0.635869 0.630452 0.625 0.619568 0.614189 0.608808 0.603375 0.597944 0.592519 0.587066 0.581554 0.575921 0.570277 0.564584 0.558902 0.553125 0.547307 0.541485 0.535573 0.529595 0.523694 0.51778 0.511928 0.506104 0.500249 0.494401 0.488534 0.4826 0.476642 0.470771 0.464909 0.459107 0.453301 0.447476 0.441638 0.43581 0.430004 0.424203 0.41833 0.412523 0.406721 0.400873 0.395016 0.389101 0.383248 0.377506 0.371809 0.366091 0.360437 0.354792 0.349173 0.343537 0.337958 0.332504 0.327052 0.32166 0.316332 0.311015 0.305739 0.300391 0.29515 0.289946 0.284735 0.279585 0.274527 0.269425 0.264455 0.259492 0.254448 0.249445 0.244543 0.239873 0.235276 0.230796 0.226348 0.221948 0.217539 0.213172 0.208813 0.20452 0.200205 0.19598 0.191772 0.187547 0.183317 0.179176 0.174997 0.170928 0.16694 0.16297 0.159065 0.155253 0.151506 0.147805 0.144237 0.140774 0.137379 0.134045 0.130757 0.127546 0.124383 0.121223 0.11808 0.11502 0.112009 0.109076 0.106232 0.103417 0.100646 0.0979035 0.0952254 0.0926032 0.0900097 0.0874611 0.0849585 0.0824342 0.0799335 0.0774212 0.0749856 0.0725675 0.0701975 0.0679027 0.0656208 0.0633587 0.0611996 0.0590741 0.0569584 0.0548724 0.0527945 0.0507724 0.0487792 0.0468499 0.0449642 0.0431144 0.041303 0.0395122 0.0377536 0.0359888 0.0343016 0.0326576 0.0310539 0.0294461 0.027878 0.0263418 0.0248472 0.0233523 0.0219282 0.020501 0.0191056 0.0177096 0.0163658 0.0150939 0.0138645 0.0126698 0.0115146 0.0103829 0.00928606 0.00820799 0.00714227 0.00611153 0.00509853 0.00410178 0.00312244 0.00218438 0.00129371 0.000423864 ];
Precision_GB = [0.167637 0.170092 0.174598 0.17891 0.183169 0.187325 0.191354 0.195258 0.19901 0.202622 0.206055 0.209358 0.212557 0.215622 0.218581 0.221422 0.224137 0.226765 0.229297 0.231758 0.234135 0.236454 0.238739 0.24098 0.243181 0.245336 0.247481 0.249609 0.251715 0.253833 0.25594 0.258023 0.260126 0.262226 0.264303 0.266329 0.268329 0.270314 0.272289 0.274242 0.276165 0.278078 0.279986 0.281896 0.283813 0.285722 0.287623 0.289519 0.29141 0.293307 0.295205 0.297112 0.299003 0.300869 0.302702 0.304567 0.306423 0.308253 0.310055 0.311844 0.313633 0.315398 0.317148 0.318899 0.32065 0.322384 0.324095 0.325779 0.327477 0.329159 0.330836 0.332532 0.334232 0.335917 0.337557 0.339188 0.340805 0.342442 0.344081 0.345714 0.347342 0.34898 0.350647 0.352318 0.353979 0.355617 0.357241 0.358861 0.360487 0.362117 0.363757 0.365363 0.366948 0.368525 0.370112 0.371695 0.373248 0.37478 0.376325 0.377876 0.3794 0.380896 0.382397 0.383882 0.385382 0.386832 0.388287 0.389745 0.391171 0.392541 0.393929 0.395299 0.396661 0.398007 0.399306 0.400575 0.401833 0.40307 0.404283 0.405496 0.406683 0.407886 0.409119 0.410324 0.411525 0.412739 0.413968 0.415219 0.416461 0.417727 0.418999 0.420251 0.421465 0.422686 0.423921 0.425162 0.426387 0.427538 0.428661 0.429707 0.430756 0.431809 0.432882 0.433963 0.43501 0.436022 0.437023 0.438005 0.438975 0.439895 0.440764 0.441618 0.4425 0.443366 0.444312 0.445206 0.446149 0.447115 0.448006 0.448919 0.449792 0.450745 0.451697 0.452691 0.453658 0.454629 0.455581 0.456544 0.457536 0.458551 0.459577 0.460624 0.461646 0.462633 0.46355 0.464398 0.465205 0.465981 0.466712 0.467398 0.468059 0.468744 0.46941 0.47003 0.470691 0.471418 0.472163 0.472887 0.47365 0.474409 0.475216 0.476037 0.476814 0.47761 0.478314 0.479117 0.479988 0.480817 0.481632 0.482376 0.483089 0.48385 0.484569 0.485384 0.486329 0.487285 0.488237 0.489074 0.48983 0.490503 0.491139 0.491865 0.492438 0.492969 0.493525 0.494146 0.49473 0.495313 0.495908 0.496646 0.497325 0.497989 0.498595 0.499232 0.499927 0.500439 0.500859 0.501357 0.501735 0.502181 0.502741 0.503306 0.50366 0.504011 0.504273 0.504452 0.504789 0.505247 0.505727 0.505958 0.506004 0.505913 0.505868 0.505938 0.506165 0.506548 0.506525 0.506472 0.506347 0.506553 0.506942 0.507396 0.507687 0.507864 0.508104 0.507887 ];
TPR_GB = [1 0.999414 0.997517 0.995017 0.992315 0.989328 0.985998 0.982534 0.97885 0.975052 0.970938 0.967252 0.963648 0.960144 0.956675 0.953214 0.949725 0.946317 0.942946 0.93959 0.936196 0.93279 0.929414 0.926062 0.922726 0.919371 0.916067 0.912764 0.909419 0.906124 0.902809 0.899527 0.896244 0.89298 0.889712 0.886312 0.882808 0.879352 0.875872 0.872369 0.868784 0.865182 0.861551 0.857902 0.854203 0.850486 0.84674 0.842968 0.839211 0.835471 0.831687 0.827774 0.823721 0.819474 0.815219 0.811036 0.806846 0.80263 0.798325 0.793941 0.789496 0.784918 0.780272 0.775593 0.770953 0.766169 0.761263 0.756261 0.751202 0.745944 0.740589 0.735204 0.730008 0.724788 0.71953 0.71435 0.709221 0.704173 0.699081 0.693886 0.688622 0.683458 0.678297 0.673092 0.667846 0.662567 0.65724 0.651909 0.646578 0.641225 0.635869 0.630452 0.625 0.619568 0.614189 0.608808 0.603375 0.597944 0.592519 0.587066 0.581554 0.575921 0.570277 0.564584 0.558902 0.553125 0.547307 0.541485 0.535573 0.529595 0.523694 0.51778 0.511928 0.506104 0.500249 0.494401 0.488534 0.4826 0.476642 0.470771 0.464909 0.459107 0.453301 0.447476 0.441638 0.43581 0.430004 0.424203 0.41833 0.412523 0.406721 0.400873 0.395016 0.389101 0.383248 0.377506 0.371809 0.366091 0.360437 0.354792 0.349173 0.343537 0.337958 0.332504 0.327052 0.32166 0.316332 0.311015 0.305739 0.300391 0.29515 0.289946 0.284735 0.279585 0.274527 0.269425 0.264455 0.259492 0.254448 0.249445 0.244543 0.239873 0.235276 0.230796 0.226348 0.221948 0.217539 0.213172 0.208813 0.20452 0.200205 0.19598 0.191772 0.187547 0.183317 0.179176 0.174997 0.170928 0.16694 0.16297 0.159065 0.155253 0.151506 0.147805 0.144237 0.140774 0.137379 0.134045 0.130757 0.127546 0.124383 0.121223 0.11808 0.11502 0.112009 0.109076 0.106232 0.103417 0.100646 0.0979035 0.0952254 0.0926032 0.0900097 0.0874611 0.0849585 0.0824342 0.0799335 0.0774212 0.0749856 0.0725675 0.0701975 0.0679027 0.0656208 0.0633587 0.0611996 0.0590741 0.0569584 0.0548724 0.0527945 0.0507724 0.0487792 0.0468499 0.0449642 0.0431144 0.041303 0.0395122 0.0377536 0.0359888 0.0343016 0.0326576 0.0310539 0.0294461 0.027878 0.0263418 0.0248472 0.0233523 0.0219282 0.020501 0.0191056 0.0177096 0.0163658 0.0150939 0.0138645 0.0126698 0.0115146 0.0103829 0.00928606 0.00820799 0.00714227 0.00611153 0.00509853 0.00410178 0.00312244 0.00218438 0.00129371 0.000423864 ];
FPR_GB = [1 0.979364 0.942496 0.908768 0.877129 0.847513 0.819785 0.793772 0.76953 0.746883 0.725903 0.70641 0.688179 0.671289 0.65551 0.640702 0.626776 0.613618 0.601202 0.589414 0.578177 0.567403 0.557027 0.54704 0.537395 0.52809 0.519058 0.510296 0.501774 0.493434 0.48529 0.47736 0.46959 0.461993 0.454566 0.447328 0.440271 0.433377 0.426618 0.419987 0.413488 0.407109 0.400847 0.394685 0.388622 0.382674 0.376813 0.371032 0.365347 0.359749 0.354233 0.348758 0.343347 0.338008 0.332755 0.327585 0.322492 0.317474 0.312527 0.307653 0.302848 0.298113 0.293442 0.288826 0.284259 0.279753 0.275294 0.270897 0.26656 0.262258 0.257989 0.253759 0.249583 0.245448 0.241371 0.23735 0.233383 0.229458 0.225567 0.221719 0.217919 0.214157 0.210416 0.206703 0.20305 0.199458 0.195909 0.192396 0.188914 0.185466 0.182055 0.17869 0.175367 0.172085 0.168833 0.165631 0.16248 0.159381 0.156317 0.153298 0.150322 0.147399 0.144516 0.141676 0.138877 0.136129 0.13342 0.130741 0.128112 0.125537 0.12299 0.120479 0.117998 0.115553 0.11315 0.110784 0.108456 0.106156 0.103908 0.101692 0.0995139 0.0973695 0.0952494 0.0931604 0.091108 0.0890843 0.0870815 0.0851047 0.0831606 0.0812552 0.0793891 0.0775505 0.0757439 0.0739583 0.0721981 0.0704853 0.0688135 0.0671735 0.0655527 0.0639576 0.0623887 0.060846 0.0593212 0.0578213 0.056349 0.054912 0.0534965 0.052113 0.0507634 0.0494451 0.0481533 0.0468837 0.0456377 0.0444252 0.0432375 0.0420736 0.0409316 0.0398066 0.0386994 0.0376148 0.036557 0.0355146 0.0344964 0.0334972 0.0325203 0.0315643 0.0306274 0.0297105 0.0288152 0.0279355 0.0270793 0.0262408 0.0254232 0.0246285 0.0238587 0.0231128 0.022383 0.0216735 0.0209853 0.0203176 0.0196718 0.0190423 0.0184311 0.0178363 0.0172575 0.0166922 0.0161386 0.0156034 0.0150807 0.0145742 0.0140795 0.0135975 0.0131281 0.0126707 0.0122254 0.0117885 0.0113627 0.0109492 0.0105451 0.0101512 0.00976789 0.00939247 0.00902945 0.00867785 0.00833582 0.00800004 0.0076753 0.00736175 0.00706145 0.00676937 0.00648599 0.0062116 0.00594557 0.00568826 0.00543801 0.00519597 0.0049621 0.00473605 0.00451774 0.00430611 0.00410047 0.00390111 0.00370759 0.00352074 0.00334018 0.00316586 0.0029996 0.00283751 0.00268035 0.00252894 0.00238168 0.00223737 0.00209911 0.00196545 0.00183715 0.00171383 0.00159508 0.00148061 0.00137185 0.00126765 0.00116843 0.00107292 0.00098126 0.000891587 0.000804579 0.000720373 0.000639905 0.000561772 0.00048639 0.00041294 0.000341566 0.000272909 0.000207576 0.000144509 8.42576e-005 2.76076e-005 ];
plot(Recall_GB, Precision_GB, '--b', 'linewidth', 1);
Recall_AIM = [1 0.994234 0.994117 0.993913 0.993539 0.992936 0.992094 0.990993 0.989624 0.988017 0.986109 0.984084 0.981847 0.979374 0.976722 0.973916 0.97099 0.967962 0.964823 0.961614 0.95832 0.955005 0.951626 0.948199 0.94475 0.941288 0.937832 0.934376 0.930903 0.92742 0.923947 0.920457 0.916951 0.913404 0.909807 0.906185 0.902541 0.898854 0.895155 0.891441 0.887689 0.883883 0.879999 0.876085 0.872109 0.86809 0.864012 0.859878 0.85567 0.851415 0.847105 0.842768 0.838363 0.833934 0.829454 0.824916 0.820344 0.815739 0.811098 0.806421 0.801714 0.796964 0.792181 0.787361 0.782125 0.777231 0.772289 0.767344 0.762384 0.757363 0.752329 0.747263 0.742159 0.737017 0.731814 0.726584 0.721305 0.716016 0.710663 0.70525 0.699848 0.694395 0.688929 0.683421 0.677911 0.67241 0.666854 0.661278 0.655671 0.650069 0.644415 0.638748 0.633089 0.627384 0.621619 0.61583 0.610016 0.604166 0.598291 0.59241 0.586503 0.580524 0.574556 0.568513 0.562452 0.556311 0.550148 0.543945 0.537707 0.531444 0.525146 0.518827 0.512485 0.506076 0.499707 0.493268 0.486839 0.480337 0.473853 0.46734 0.460789 0.454245 0.447694 0.441145 0.434541 0.427959 0.421358 0.414747 0.408139 0.401507 0.39484 0.38819 0.381491 0.374824 0.368175 0.361536 0.35488 0.348264 0.34167 0.335067 0.328501 0.321898 0.315345 0.308849 0.302361 0.295912 0.289469 0.283047 0.276663 0.27035 0.264053 0.257809 0.251609 0.245406 0.23929 0.233225 0.227235 0.22127 0.215321 0.20954 0.203736 0.198016 0.192312 0.186719 0.18118 0.175713 0.170288 0.164929 0.1597 0.154494 0.149383 0.144383 0.139479 0.134636 0.129912 0.125261 0.120707 0.116268 0.111923 0.107622 0.103433 0.0993428 0.0953601 0.0914363 0.0876309 0.0839441 0.0803143 0.0767538 0.0733098 0.0699257 0.0666313 0.0634511 0.0603459 0.0573335 0.0544576 0.0516226 0.0488942 0.0462817 0.0437663 0.0413474 0.0390019 0.0367242 0.034551 0.0324521 0.0304654 0.0285288 0.0266651 0.0249463 0.0232831 0.0216863 0.0201943 0.018752 0.0173789 0.0160999 0.0149054 0.0137456 0.0126439 0.0115707 0.0106032 0.00969033 0.0087983 0.00800076 0.0072516 0.00655763 0.00591912 0.00531679 0.00476207 0.00423062 0.0037628 0.00334854 0.00294538 0.00259124 0.00225735 0.00195606 0.00168712 0.00144807 0.00123639 0.00105765 0.000892652 0.000753093 0.000631711 0.000517044 0.000431152 0.0003522 0.000281819 0.000231064 0.000188459 0.000148557 0.00011589 9.21043e-005 7.27866e-005 5.20555e-005 3.48143e-005 2.53243e-005 1.67509e-005 1.15021e-005 ];
Precision_AIM = [0.167637 0.177084 0.177125 0.177187 0.177254 0.177358 0.177515 0.17776 0.178089 0.178521 0.179051 0.179697 0.180442 0.181281 0.182214 0.183223 0.184307 0.185449 0.186637 0.187863 0.189112 0.190397 0.191688 0.19299 0.194298 0.195609 0.196928 0.198249 0.199573 0.200895 0.202208 0.203512 0.204795 0.206057 0.207297 0.208517 0.209718 0.210895 0.212056 0.213202 0.214334 0.215447 0.216544 0.217624 0.218696 0.219749 0.220792 0.221831 0.222861 0.223881 0.224889 0.225892 0.226887 0.227874 0.228854 0.22982 0.230784 0.231741 0.232694 0.233647 0.234593 0.235527 0.236463 0.237391 0.238272 0.239196 0.240117 0.241042 0.241963 0.242886 0.243809 0.24473 0.245653 0.24658 0.2475 0.248415 0.249331 0.250247 0.251158 0.252068 0.252978 0.253889 0.254803 0.255703 0.256604 0.257509 0.258405 0.259302 0.260192 0.261087 0.261979 0.262869 0.263765 0.264657 0.265541 0.266436 0.267323 0.268214 0.269116 0.270017 0.270924 0.271838 0.272755 0.273674 0.274595 0.275517 0.276457 0.277394 0.278338 0.279281 0.280222 0.281171 0.282126 0.28307 0.284029 0.28497 0.28593 0.286878 0.28783 0.288775 0.289724 0.290671 0.291641 0.292597 0.293533 0.294472 0.29541 0.296364 0.297307 0.298244 0.299181 0.300106 0.301027 0.301952 0.302854 0.303769 0.304662 0.305551 0.306458 0.307359 0.308254 0.309129 0.310019 0.310902 0.311762 0.312658 0.313497 0.314326 0.31516 0.315991 0.316809 0.317613 0.318433 0.319239 0.320036 0.320843 0.321643 0.322404 0.32316 0.323924 0.324695 0.325421 0.326157 0.326928 0.327628 0.328318 0.329001 0.329681 0.330355 0.331027 0.331701 0.332314 0.332954 0.333557 0.334178 0.33477 0.335336 0.335896 0.336441 0.336979 0.337522 0.338021 0.338542 0.33907 0.339545 0.340059 0.340484 0.340887 0.341344 0.341685 0.342021 0.342326 0.342647 0.343012 0.343342 0.343653 0.34397 0.344394 0.344705 0.34495 0.345189 0.345493 0.345834 0.346011 0.346298 0.346503 0.346655 0.346904 0.347252 0.347459 0.347645 0.347811 0.347843 0.348108 0.348072 0.348468 0.348679 0.348605 0.348494 0.34848 0.348289 0.348538 0.348611 0.348462 0.348305 0.348228 0.348111 0.34766 0.347177 0.346892 0.346656 0.346574 0.346678 0.346619 0.346825 0.346702 0.346461 0.346285 0.346461 0.347053 0.346447 0.34732 0.346726 0.347156 0.346891 0.346376 0.347999 0.349657 0.35034 0.349911 0.350347 0.352517 0.356722 0.357637 0.359206 0.357037 ];
TPR_AIM = [1 0.994234 0.994117 0.993913 0.993539 0.992936 0.992094 0.990993 0.989624 0.988017 0.986109 0.984084 0.981847 0.979374 0.976722 0.973916 0.97099 0.967962 0.964823 0.961614 0.95832 0.955005 0.951626 0.948199 0.94475 0.941288 0.937832 0.934376 0.930903 0.92742 0.923947 0.920457 0.916951 0.913404 0.909807 0.906185 0.902541 0.898854 0.895155 0.891441 0.887689 0.883883 0.879999 0.876085 0.872109 0.86809 0.864012 0.859878 0.85567 0.851415 0.847105 0.842768 0.838363 0.833934 0.829454 0.824916 0.820344 0.815739 0.811098 0.806421 0.801714 0.796964 0.792181 0.787361 0.782125 0.777231 0.772289 0.767344 0.762384 0.757363 0.752329 0.747263 0.742159 0.737017 0.731814 0.726584 0.721305 0.716016 0.710663 0.70525 0.699848 0.694395 0.688929 0.683421 0.677911 0.67241 0.666854 0.661278 0.655671 0.650069 0.644415 0.638748 0.633089 0.627384 0.621619 0.61583 0.610016 0.604166 0.598291 0.59241 0.586503 0.580524 0.574556 0.568513 0.562452 0.556311 0.550148 0.543945 0.537707 0.531444 0.525146 0.518827 0.512485 0.506076 0.499707 0.493268 0.486839 0.480337 0.473853 0.46734 0.460789 0.454245 0.447694 0.441145 0.434541 0.427959 0.421358 0.414747 0.408139 0.401507 0.39484 0.38819 0.381491 0.374824 0.368175 0.361536 0.35488 0.348264 0.34167 0.335067 0.328501 0.321898 0.315345 0.308849 0.302361 0.295912 0.289469 0.283047 0.276663 0.27035 0.264053 0.257809 0.251609 0.245406 0.23929 0.233225 0.227235 0.22127 0.215321 0.20954 0.203736 0.198016 0.192312 0.186719 0.18118 0.175713 0.170288 0.164929 0.1597 0.154494 0.149383 0.144383 0.139479 0.134636 0.129912 0.125261 0.120707 0.116268 0.111923 0.107622 0.103433 0.0993428 0.0953601 0.0914363 0.0876309 0.0839441 0.0803143 0.0767538 0.0733098 0.0699257 0.0666313 0.0634511 0.0603459 0.0573335 0.0544576 0.0516226 0.0488942 0.0462817 0.0437663 0.0413474 0.0390019 0.0367242 0.034551 0.0324521 0.0304654 0.0285288 0.0266651 0.0249463 0.0232831 0.0216863 0.0201943 0.018752 0.0173789 0.0160999 0.0149054 0.0137456 0.0126439 0.0115707 0.0106032 0.00969033 0.0087983 0.00800076 0.0072516 0.00655763 0.00591912 0.00531679 0.00476207 0.00423062 0.0037628 0.00334854 0.00294538 0.00259124 0.00225735 0.00195606 0.00168712 0.00144807 0.00123639 0.00105765 0.000892652 0.000753093 0.000631711 0.000517044 0.000431152 0.0003522 0.000281819 0.000231064 0.000188459 0.000148557 0.00011589 9.21043e-005 7.27866e-005 5.20555e-005 3.48143e-005 2.53243e-005 1.67509e-005 1.15021e-005 ];
FPR_AIM = [1 0.927857 0.927451 0.926809 0.925851 0.924364 0.922101 0.918913 0.914759 0.909537 0.903295 0.896065 0.887967 0.879084 0.869513 0.859435 0.84895 0.838199 0.827289 0.816326 0.805412 0.794557 0.783892 0.773417 0.763152 0.753108 0.743299 0.733715 0.72436 0.715233 0.706336 0.697648 0.689167 0.680883 0.67276 0.664791 0.656974 0.649282 0.641707 0.634249 0.626891 0.619637 0.612471 0.605407 0.598411 0.591513 0.584688 0.577926 0.571218 0.564578 0.557995 0.551457 0.544972 0.538524 0.532132 0.525788 0.519482 0.513227 0.507014 0.500833 0.494702 0.488622 0.482575 0.476574 0.470616 0.464689 0.458803 0.452952 0.447132 0.44135 0.435601 0.429892 0.424208 0.418558 0.412949 0.407371 0.401835 0.396331 0.39086 0.385422 0.380018 0.374643 0.369311 0.364015 0.35875 0.353512 0.34831 0.343131 0.33799 0.332875 0.327787 0.32273 0.317697 0.312689 0.307715 0.30276 0.297833 0.292932 0.28806 0.283218 0.278397 0.273605 0.268845 0.264108 0.259408 0.254731 0.250083 0.245467 0.240872 0.23631 0.23178 0.22727 0.222798 0.218353 0.213932 0.209551 0.205195 0.200875 0.196594 0.192343 0.188128 0.183957 0.179819 0.175728 0.171679 0.167672 0.163715 0.159803 0.155938 0.152122 0.148354 0.144638 0.140973 0.137359 0.133802 0.130301 0.126851 0.123458 0.120116 0.116822 0.113586 0.110402 0.107269 0.104185 0.101158 0.0981698 0.0952357 0.0923502 0.089507 0.0867135 0.083967 0.0812651 0.0786112 0.0760081 0.0734565 0.0709569 0.0685049 0.0661069 0.0637594 0.0614674 0.0592239 0.0570317 0.0548874 0.0527976 0.0507564 0.048765 0.0468241 0.0449332 0.0430916 0.0412976 0.0395501 0.0378531 0.0361998 0.0345963 0.0330402 0.0315294 0.0300666 0.0286503 0.0272817 0.025955 0.024669 0.0234277 0.0222301 0.0210735 0.0199595 0.0188845 0.0178528 0.0168577 0.015902 0.0149837 0.0141057 0.0132636 0.0124561 0.011687 0.0109525 0.0102526 0.00958594 0.00895335 0.00835091 0.00777715 0.00723388 0.00672075 0.00623462 0.00577551 0.00534116 0.00493082 0.00454616 0.00418504 0.00384423 0.00352586 0.00322797 0.00294956 0.00269209 0.00245081 0.00222735 0.00202075 0.00182908 0.00165271 0.00148985 0.00133973 0.00120263 0.00107589 0.000960029 0.000854642 0.000758907 0.000672043 0.000592796 0.00052098 0.000455792 0.000397465 0.00034548 0.000299145 0.000257932 0.000220982 0.000188355 0.000160062 0.000135626 0.000114119 9.5366e-005 7.94378e-005 6.58841e-005 5.4322e-005 4.43613e-005 3.60069e-005 2.90417e-005 2.32644e-005 1.84591e-005 1.4533e-005 1.13172e-005 8.66114e-006 6.61955e-006 4.97748e-006 3.63737e-006 2.58341e-006 1.84302e-006 1.2469e-006 ];
plot(Recall_AIM, Precision_AIM, '--g', 'linewidth', 1);
Recall_IT = [1 0.999948 0.999756 0.999369 0.998479 0.994888 0.983449 0.950428 0.904119 0.834757 0.749645 0.645066 0.542668 0.444764 0.357126 0.304937 0.262309 0.243738 0.224575 0.214851 0.208313 0.202912 0.197314 0.192799 0.189149 0.185668 0.182381 0.179233 0.176228 0.173325 0.170524 0.167824 0.165171 0.162671 0.16021 0.157819 0.155528 0.153276 0.151051 0.148887 0.146794 0.144757 0.142767 0.140832 0.138936 0.137072 0.135277 0.133515 0.131778 0.13006 0.128395 0.12675 0.125153 0.123565 0.122007 0.120479 0.118935 0.11742 0.115947 0.114498 0.113101 0.111736 0.110372 0.109062 0.10776 0.106476 0.105206 0.103963 0.102726 0.101493 0.100299 0.0991135 0.0979392 0.0967516 0.0955973 0.0944469 0.0933202 0.0921881 0.0910856 0.0900121 0.0889097 0.0878595 0.086798 0.0857465 0.0847277 0.0837217 0.0827139 0.0817231 0.0807476 0.079756 0.0788113 0.0778886 0.0769709 0.0760581 0.0751474 0.0742352 0.0733633 0.0724711 0.0715852 0.0707066 0.0698507 0.0690003 0.0681452 0.0673107 0.0664723 0.0656421 0.064804 0.0639863 0.0631897 0.062388 0.0615903 0.0608074 0.0600225 0.0592428 0.058472 0.0577034 0.0569577 0.0562059 0.0554514 0.0547099 0.053972 0.0532562 0.0525558 0.0518421 0.0511525 0.0504753 0.049801 0.0491489 0.0484949 0.0478686 0.0472424 0.046639 0.0460204 0.0454288 0.0448306 0.0442431 0.0436746 0.0431021 0.0425405 0.0419722 0.0414067 0.0408568 0.0402985 0.0397404 0.0392227 0.0386937 0.0381691 0.0376496 0.0371389 0.0366281 0.0361083 0.0355994 0.035098 0.0346166 0.0341169 0.0336154 0.0331369 0.0326381 0.032157 0.0316815 0.0312088 0.0307411 0.0302718 0.0297946 0.0293423 0.0288837 0.0284318 0.0279897 0.0275383 0.0270912 0.0266587 0.0262132 0.0257741 0.0253437 0.0249256 0.0244945 0.024083 0.0236453 0.0232227 0.0228144 0.0223937 0.0219804 0.0215647 0.0211748 0.0207736 0.0203842 0.0199887 0.0195858 0.0191957 0.0188018 0.0184105 0.0180252 0.0176482 0.0172672 0.0168905 0.0165187 0.0161636 0.0158058 0.0154651 0.0151086 0.0147567 0.0144305 0.0141058 0.013765 0.0134421 0.0131115 0.0127901 0.0124592 0.0121465 0.0118239 0.0115132 0.0112023 0.0108875 0.0105822 0.010273 0.00996554 0.00966941 0.00937437 0.00908595 0.0087831 0.00849694 0.00821793 0.00794225 0.00766063 0.00738526 0.00711221 0.00683692 0.00656278 0.00629104 0.00602969 0.00576154 0.0054952 0.00523634 0.00499101 0.00472441 0.00446891 0.00421624 0.00398044 0.00373623 0.00349917 0.00326653 0.00302121 0.00279288 0.00256451 0.00233752 0.00210786 0.00188681 0.00167178 0.00147394 0.00127249 0.00106455 0.00086847 0.00066922 0.000471341 0.00028136 9.8667e-005 ];
Precision_IT = [0.167637 0.167635 0.167629 0.167617 0.167589 0.168723 0.170562 0.177087 0.186151 0.195071 0.210658 0.228558 0.250457 0.268741 0.282964 0.291849 0.302605 0.306989 0.310307 0.312217 0.314216 0.31557 0.317253 0.318477 0.319638 0.32076 0.321829 0.322878 0.3239 0.324867 0.325836 0.326805 0.327698 0.328577 0.329455 0.330309 0.331176 0.332023 0.332831 0.333683 0.334485 0.335253 0.336036 0.336774 0.337503 0.338205 0.338888 0.339567 0.340219 0.34086 0.341485 0.342116 0.342721 0.343317 0.343901 0.344459 0.344969 0.345507 0.346025 0.346571 0.34713 0.347704 0.348273 0.348832 0.349391 0.349945 0.350461 0.350957 0.351442 0.351906 0.352378 0.352804 0.353193 0.35362 0.354051 0.35449 0.354928 0.355343 0.355782 0.356192 0.356538 0.356962 0.357344 0.357681 0.358042 0.358422 0.358799 0.35919 0.35958 0.359954 0.36032 0.360665 0.361001 0.361314 0.361622 0.361922 0.362215 0.362474 0.362733 0.362958 0.363226 0.363466 0.363711 0.363981 0.364245 0.364488 0.364774 0.365081 0.365396 0.365733 0.366049 0.366338 0.366607 0.366821 0.367043 0.367218 0.367407 0.367548 0.367654 0.367794 0.367915 0.368004 0.368141 0.368235 0.368381 0.368515 0.368625 0.368818 0.369 0.369188 0.369396 0.369603 0.369836 0.370067 0.370282 0.370501 0.370735 0.370929 0.371126 0.371316 0.371493 0.371692 0.371831 0.372024 0.372212 0.37245 0.372666 0.37289 0.37316 0.37335 0.373616 0.3739 0.374233 0.374511 0.374794 0.375067 0.375336 0.375595 0.375885 0.376153 0.376415 0.37664 0.376824 0.377002 0.37717 0.377383 0.377574 0.377763 0.377926 0.378079 0.378236 0.378302 0.378349 0.378459 0.378574 0.378675 0.378866 0.379005 0.37918 0.379434 0.3796 0.379788 0.379946 0.38006 0.380202 0.380377 0.380516 0.380628 0.380757 0.380796 0.380887 0.381009 0.381088 0.381222 0.381328 0.381496 0.381665 0.381774 0.381925 0.382154 0.382425 0.382591 0.382893 0.383126 0.383224 0.38344 0.383474 0.383491 0.383519 0.383566 0.383618 0.3837 0.383813 0.383958 0.384053 0.384071 0.384102 0.384134 0.384148 0.38412 0.38415 0.384236 0.384324 0.384251 0.384128 0.384001 0.383888 0.383752 0.3835 0.383119 0.382958 0.382934 0.382888 0.382758 0.382494 0.382332 0.382044 0.381719 0.381114 0.380652 0.380286 0.379835 0.379599 0.379158 0.378723 0.3778 0.377157 0.377056 0.37687 0.376763 0.376221 0.376144 0.375735 0.375373 0.37566 0.37478 ];
TPR_IT = [1 0.999948 0.999756 0.999369 0.998479 0.994888 0.983449 0.950428 0.904119 0.834757 0.749645 0.645066 0.542668 0.444764 0.357126 0.304937 0.262309 0.243738 0.224575 0.214851 0.208313 0.202912 0.197314 0.192799 0.189149 0.185668 0.182381 0.179233 0.176228 0.173325 0.170524 0.167824 0.165171 0.162671 0.16021 0.157819 0.155528 0.153276 0.151051 0.148887 0.146794 0.144757 0.142767 0.140832 0.138936 0.137072 0.135277 0.133515 0.131778 0.13006 0.128395 0.12675 0.125153 0.123565 0.122007 0.120479 0.118935 0.11742 0.115947 0.114498 0.113101 0.111736 0.110372 0.109062 0.10776 0.106476 0.105206 0.103963 0.102726 0.101493 0.100299 0.0991135 0.0979392 0.0967516 0.0955973 0.0944469 0.0933202 0.0921881 0.0910856 0.0900121 0.0889097 0.0878595 0.086798 0.0857465 0.0847277 0.0837217 0.0827139 0.0817231 0.0807476 0.079756 0.0788113 0.0778886 0.0769709 0.0760581 0.0751474 0.0742352 0.0733633 0.0724711 0.0715852 0.0707066 0.0698507 0.0690003 0.0681452 0.0673107 0.0664723 0.0656421 0.064804 0.0639863 0.0631897 0.062388 0.0615903 0.0608074 0.0600225 0.0592428 0.058472 0.0577034 0.0569577 0.0562059 0.0554514 0.0547099 0.053972 0.0532562 0.0525558 0.0518421 0.0511525 0.0504753 0.049801 0.0491489 0.0484949 0.0478686 0.0472424 0.046639 0.0460204 0.0454288 0.0448306 0.0442431 0.0436746 0.0431021 0.0425405 0.0419722 0.0414067 0.0408568 0.0402985 0.0397404 0.0392227 0.0386937 0.0381691 0.0376496 0.0371389 0.0366281 0.0361083 0.0355994 0.035098 0.0346166 0.0341169 0.0336154 0.0331369 0.0326381 0.032157 0.0316815 0.0312088 0.0307411 0.0302718 0.0297946 0.0293423 0.0288837 0.0284318 0.0279897 0.0275383 0.0270912 0.0266587 0.0262132 0.0257741 0.0253437 0.0249256 0.0244945 0.024083 0.0236453 0.0232227 0.0228144 0.0223937 0.0219804 0.0215647 0.0211748 0.0207736 0.0203842 0.0199887 0.0195858 0.0191957 0.0188018 0.0184105 0.0180252 0.0176482 0.0172672 0.0168905 0.0165187 0.0161636 0.0158058 0.0154651 0.0151086 0.0147567 0.0144305 0.0141058 0.013765 0.0134421 0.0131115 0.0127901 0.0124592 0.0121465 0.0118239 0.0115132 0.0112023 0.0108875 0.0105822 0.010273 0.00996554 0.00966941 0.00937437 0.00908595 0.0087831 0.00849694 0.00821793 0.00794225 0.00766063 0.00738526 0.00711221 0.00683692 0.00656278 0.00629104 0.00602969 0.00576154 0.0054952 0.00523634 0.00499101 0.00472441 0.00446891 0.00421624 0.00398044 0.00373623 0.00349917 0.00326653 0.00302121 0.00279288 0.00256451 0.00233752 0.00210786 0.00188681 0.00167178 0.00147394 0.00127249 0.00106455 0.00086847 0.00066922 0.000471341 0.00028136 9.8667e-005 ];
FPR_IT = [1 0.999973 0.999878 0.999669 0.999227 0.994159 0.978139 0.93752 0.879975 0.803751 0.693195 0.567174 0.43902 0.321629 0.21713 0.157716 0.106735 0.0871437 0.0672557 0.0593515 0.0552645 0.0524415 0.0479355 0.045618 0.0442248 0.0429249 0.0417053 0.0405528 0.0394579 0.0384205 0.0374314 0.0364856 0.0355803 0.0347156 0.0338846 0.033085 0.0323112 0.0315651 0.0308447 0.0301479 0.0294774 0.0288295 0.0282026 0.0275954 0.0270089 0.02644 0.0258868 0.0253491 0.0248264 0.02432 0.0238286 0.0233471 0.0228823 0.0224291 0.0219879 0.0215585 0.0211396 0.0207313 0.0203326 0.0199437 0.0195634 0.0191911 0.0188302 0.0184761 0.0181296 0.01779 0.0174599 0.0171371 0.0168214 0.0165126 0.016212 0.0159171 0.0156303 0.0153469 0.015069 0.0147956 0.0145273 0.014264 0.0140063 0.0137549 0.0135084 0.0132657 0.0130295 0.012797 0.0125694 0.0123458 0.0121264 0.0119098 0.0116989 0.011493 0.0112912 0.0110937 0.0109005 0.010711 0.0105231 0.0103416 0.0101628 0.00998722 0.00981424 0.0096457 0.00947942 0.00931674 0.00915756 0.00900082 0.00884665 0.00869537 0.00854541 0.00839821 0.00825371 0.00811211 0.00797317 0.00783639 0.00770195 0.00757069 0.0074419 0.00731507 0.00719074 0.00706802 0.00694761 0.00682888 0.00671232 0.00659782 0.00648548 0.00637545 0.00626748 0.00616033 0.00605536 0.00595131 0.00584883 0.00574786 0.00564859 0.00555103 0.00545509 0.00536016 0.00526716 0.00517611 0.00508614 0.00499799 0.00491115 0.00482533 0.00474117 0.00465769 0.00457543 0.00449383 0.00441361 0.00433445 0.00425623 0.00417921 0.00410368 0.00402946 0.00395602 0.00388342 0.00381165 0.00374079 0.00367063 0.00360253 0.00353583 0.0034694 0.00340406 0.00334002 0.00327672 0.00321404 0.00315225 0.00309155 0.00303137 0.00297155 0.0029134 0.0028558 0.00279885 0.00274317 0.002687 0.00263286 0.00257898 0.00252594 0.00247399 0.00242326 0.00237324 0.00232355 0.00227464 0.00222689 0.00217991 0.00213367 0.00208753 0.00204271 0.00199732 0.00195327 0.00190945 0.00186664 0.00182434 0.00178307 0.00174157 0.00170104 0.00166104 0.00162154 0.00158284 0.00154434 0.00150706 0.00147059 0.001434 0.00139779 0.00136239 0.00132751 0.00129277 0.00125887 0.00122575 0.00119296 0.00116038 0.00112883 0.00109771 0.00106683 0.00103618 0.00100585 0.000975896 0.000946822 0.000917858 0.000889484 0.000861291 0.000833283 0.000806359 0.000779344 0.000752418 0.000726494 0.000699864 0.000674272 0.000649124 0.000624229 0.000599368 0.000574447 0.000550011 0.000526124 0.000502656 0.000479458 0.000456622 0.000434216 0.000411506 0.000389655 0.000368173 0.000346642 0.000325211 0.000304294 0.000283167 0.000262304 0.000241917 0.000222141 0.000202421 0.000183065 0.000163672 0.000144846 0.000126081 0.000107805 8.99063e-005 7.26562e-005 5.58238e-005 3.94045e-005 2.3505e-005 7.99663e-006 ];
plot(Recall_IT, Precision_IT, '--r', 'linewidth', 1);
Recall_AVG = [1 0.999996 0.99997 0.999934 0.999889 0.999811 0.999712 0.99958 0.999438 0.999233 0.998917 0.998585 0.998203 0.99751 0.99684 0.996223 0.995487 0.994708 0.993635 0.99245 0.991236 0.989857 0.988355 0.986634 0.984702 0.983011 0.981247 0.979273 0.97731 0.975154 0.973182 0.971315 0.969328 0.967279 0.965371 0.963444 0.961322 0.959038 0.956593 0.954148 0.95161 0.949017 0.946413 0.943989 0.941602 0.939185 0.936718 0.934206 0.931619 0.929031 0.926486 0.923947 0.921373 0.918785 0.916095 0.913349 0.910512 0.907679 0.904864 0.90214 0.899437 0.89671 0.893904 0.890986 0.887949 0.884842 0.881672 0.878513 0.875277 0.872017 0.868711 0.865376 0.861956 0.858478 0.855103 0.851732 0.848347 0.844992 0.841558 0.83826 0.834905 0.831508 0.828112 0.824698 0.821287 0.817907 0.814583 0.811131 0.807622 0.804022 0.800355 0.796553 0.792472 0.78832 0.784278 0.780355 0.776462 0.772603 0.768811 0.76501 0.76118 0.757259 0.753368 0.749389 0.74547 0.74151 0.73755 0.733583 0.729722 0.725829 0.721866 0.717834 0.713701 0.709593 0.705435 0.701209 0.696877 0.692468 0.687939 0.683275 0.678714 0.674308 0.670065 0.66577 0.661375 0.656848 0.652285 0.647715 0.643203 0.638694 0.634264 0.630052 0.625873 0.621695 0.617467 0.613126 0.608724 0.604357 0.599964 0.595587 0.591271 0.587053 0.582945 0.57876 0.574485 0.570209 0.56597 0.561806 0.557567 0.553177 0.548803 0.544331 0.539797 0.535355 0.530868 0.526274 0.52166 0.517025 0.512494 0.507979 0.503559 0.499159 0.494764 0.49027 0.485451 0.480817 0.476195 0.471294 0.466332 0.461483 0.456492 0.451519 0.446607 0.441745 0.436655 0.431237 0.42624 0.421336 0.416327 0.41122 0.406197 0.401016 0.395645 0.390261 0.384669 0.379346 0.374163 0.368882 0.363515 0.358263 0.352994 0.347511 0.342315 0.337292 0.332166 0.327008 0.3213 0.315796 0.309939 0.303829 0.297834 0.291754 0.285189 0.278434 0.271429 0.265136 0.258864 0.252757 0.246637 0.240711 0.235128 0.229677 0.224649 0.21965 0.214667 0.209642 0.204612 0.199536 0.194399 0.189529 0.184743 0.179614 0.174589 0.16927 0.163762 0.158743 0.153911 0.149133 0.144163 0.139224 0.133891 0.128614 0.123029 0.117347 0.110421 0.102533 0.0958953 0.0891094 0.0822528 0.07635 0.0712612 0.0661995 0.0606883 0.0556296 0.0510762 0.0464216 0.0410131 0.0365448 0.0311644 0.0254517 0.0200553 0.0154977 0.0108589 0.0041443 0.000431985 1.66212e-005 ];
Precision_AVG = [0.167637 0.167692 0.167983 0.168253 0.168555 0.168977 0.169457 0.170031 0.170586 0.171271 0.172233 0.173107 0.174076 0.175544 0.176819 0.177881 0.179106 0.180276 0.181699 0.183148 0.184628 0.186148 0.187767 0.189502 0.191424 0.193053 0.194692 0.19656 0.19832 0.200171 0.201861 0.203441 0.205095 0.206751 0.208296 0.209814 0.211412 0.213058 0.214761 0.216409 0.218039 0.219703 0.221352 0.222882 0.22437 0.22582 0.227274 0.228718 0.230182 0.231637 0.233031 0.234424 0.235812 0.237181 0.23858 0.239979 0.241396 0.242781 0.244149 0.24546 0.246746 0.248029 0.249326 0.250645 0.251993 0.253352 0.254722 0.256063 0.257405 0.258745 0.260093 0.261448 0.262829 0.264224 0.265566 0.266893 0.268208 0.269505 0.270821 0.272081 0.273353 0.274627 0.275883 0.277123 0.278338 0.279529 0.280696 0.281883 0.283078 0.284286 0.285499 0.28674 0.288038 0.289344 0.290625 0.291867 0.293097 0.294307 0.29549 0.296666 0.297848 0.299046 0.300223 0.301403 0.30256 0.303719 0.304875 0.306027 0.307143 0.30826 0.309388 0.310528 0.311685 0.31284 0.31401 0.315189 0.316389 0.317599 0.318842 0.320102 0.321337 0.322533 0.323676 0.324835 0.326011 0.327205 0.328409 0.32962 0.330813 0.332012 0.33319 0.334302 0.335404 0.3365 0.3376 0.338727 0.33986 0.34098 0.342097 0.343212 0.344306 0.345369 0.346408 0.347451 0.348513 0.34957 0.350596 0.3516 0.352612 0.35366 0.354696 0.355745 0.356796 0.35782 0.358842 0.359886 0.360933 0.361977 0.362998 0.36402 0.365014 0.366013 0.367003 0.368007 0.369067 0.370109 0.371143 0.372231 0.373337 0.374423 0.375529 0.376638 0.37773 0.378821 0.37996 0.381174 0.382286 0.383359 0.384447 0.385545 0.38662 0.387718 0.388854 0.389985 0.391158 0.392274 0.393359 0.394461 0.395562 0.39664 0.397713 0.398829 0.399874 0.400862 0.401862 0.40286 0.403942 0.404991 0.406109 0.40726 0.408395 0.409538 0.410772 0.412026 0.413348 0.414549 0.415753 0.416934 0.418115 0.419276 0.420367 0.421418 0.422393 0.423365 0.42432 0.425278 0.42621 0.427146 0.428085 0.428977 0.429844 0.430766 0.431661 0.432608 0.433603 0.434499 0.435333 0.436149 0.436967 0.437784 0.43864 0.439476 0.44036 0.441247 0.442341 0.443626 0.44474 0.445922 0.447172 0.448312 0.449261 0.450189 0.451189 0.452074 0.45291 0.453765 0.454767 0.455631 0.456617 0.457745 0.458825 0.459622 0.460334 0.461041 0.463073 0.464357 ];
TPR_AVG = [1 0.999996 0.99997 0.999934 0.999889 0.999811 0.999712 0.99958 0.999438 0.999233 0.998917 0.998585 0.998203 0.99751 0.99684 0.996223 0.995487 0.994708 0.993635 0.99245 0.991236 0.989857 0.988355 0.986634 0.984702 0.983011 0.981247 0.979273 0.97731 0.975154 0.973182 0.971315 0.969328 0.967279 0.965371 0.963444 0.961322 0.959038 0.956593 0.954148 0.95161 0.949017 0.946413 0.943989 0.941602 0.939185 0.936718 0.934206 0.931619 0.929031 0.926486 0.923947 0.921373 0.918785 0.916095 0.913349 0.910512 0.907679 0.904864 0.90214 0.899437 0.89671 0.893904 0.890986 0.887949 0.884842 0.881672 0.878513 0.875277 0.872017 0.868711 0.865376 0.861956 0.858478 0.855103 0.851732 0.848347 0.844992 0.841558 0.83826 0.834905 0.831508 0.828112 0.824698 0.821287 0.817907 0.814583 0.811131 0.807622 0.804022 0.800355 0.796553 0.792472 0.78832 0.784278 0.780355 0.776462 0.772603 0.768811 0.76501 0.76118 0.757259 0.753368 0.749389 0.74547 0.74151 0.73755 0.733583 0.729722 0.725829 0.721866 0.717834 0.713701 0.709593 0.705435 0.701209 0.696877 0.692468 0.687939 0.683275 0.678714 0.674308 0.670065 0.66577 0.661375 0.656848 0.652285 0.647715 0.643203 0.638694 0.634264 0.630052 0.625873 0.621695 0.617467 0.613126 0.608724 0.604357 0.599964 0.595587 0.591271 0.587053 0.582945 0.57876 0.574485 0.570209 0.56597 0.561806 0.557567 0.553177 0.548803 0.544331 0.539797 0.535355 0.530868 0.526274 0.52166 0.517025 0.512494 0.507979 0.503559 0.499159 0.494764 0.49027 0.485451 0.480817 0.476195 0.471294 0.466332 0.461483 0.456492 0.451519 0.446607 0.441745 0.436655 0.431237 0.42624 0.421336 0.416327 0.41122 0.406197 0.401016 0.395645 0.390261 0.384669 0.379346 0.374163 0.368882 0.363515 0.358263 0.352994 0.347511 0.342315 0.337292 0.332166 0.327008 0.3213 0.315796 0.309939 0.303829 0.297834 0.291754 0.285189 0.278434 0.271429 0.265136 0.258864 0.252757 0.246637 0.240711 0.235128 0.229677 0.224649 0.21965 0.214667 0.209642 0.204612 0.199536 0.194399 0.189529 0.184743 0.179614 0.174589 0.16927 0.163762 0.158743 0.153911 0.149133 0.144163 0.139224 0.133891 0.128614 0.123029 0.117347 0.110421 0.102533 0.0958953 0.0891094 0.0822528 0.07635 0.0712612 0.0661995 0.0606883 0.0556296 0.0510762 0.0464216 0.0410131 0.0365448 0.0311644 0.0254517 0.0200553 0.0154977 0.0108589 0.0041443 0.000431985 1.66212e-005 ];
FPR_AVG = [1 0.999568 0.997275 0.995131 0.992725 0.989352 0.985504 0.980922 0.976483 0.971011 0.963367 0.956433 0.948817 0.937277 0.927349 0.919127 0.909733 0.900792 0.889997 0.879074 0.86809 0.85688 0.845074 0.83261 0.819031 0.807693 0.79642 0.783809 0.772095 0.759948 0.749038 0.738957 0.72858 0.718312 0.708861 0.699709 0.69018 0.680499 0.670596 0.661127 0.651871 0.642574 0.633477 0.625151 0.61715 0.609402 0.60171 0.594148 0.586559 0.579103 0.57203 0.565034 0.558128 0.551382 0.544556 0.537796 0.531009 0.52445 0.518034 0.51194 0.506012 0.500153 0.494285 0.48836 0.482371 0.47638 0.470406 0.464615 0.458866 0.453188 0.447522 0.441884 0.436182 0.430487 0.425063 0.419756 0.414539 0.409445 0.404318 0.399461 0.394597 0.389773 0.385054 0.380431 0.375938 0.371562 0.367316 0.363017 0.35873 0.354426 0.350142 0.345796 0.34129 0.336796 0.332432 0.328234 0.324115 0.320085 0.316186 0.312336 0.308498 0.304644 0.300883 0.297137 0.293501 0.28987 0.286283 0.28273 0.279313 0.275914 0.272509 0.269086 0.265644 0.262239 0.258818 0.255396 0.251943 0.248492 0.244978 0.241442 0.238019 0.234737 0.231617 0.228484 0.225325 0.222142 0.218961 0.215798 0.212698 0.209623 0.206628 0.203818 0.201054 0.198328 0.195603 0.192838 0.190074 0.187367 0.184683 0.182029 0.179443 0.17695 0.17453 0.172108 0.169659 0.167243 0.164904 0.162628 0.160345 0.158004 0.155702 0.153386 0.151078 0.148842 0.146622 0.144377 0.14214 0.139923 0.137772 0.135636 0.133561 0.131497 0.129463 0.127405 0.125239 0.123137 0.121063 0.118896 0.116715 0.114602 0.112457 0.110327 0.108247 0.106199 0.104077 0.101838 0.099817 0.0978807 0.0959354 0.0939889 0.0920997 0.0901861 0.0882335 0.0863103 0.0843423 0.0824902 0.0807021 0.0789086 0.0771292 0.0754146 0.0737159 0.0719798 0.070372 0.0688578 0.0673408 0.0658351 0.0642149 0.0626563 0.0610135 0.0593371 0.0577138 0.0560927 0.0543725 0.0526439 0.0508696 0.0492985 0.0477534 0.0462558 0.0447835 0.0433623 0.0420473 0.0407928 0.0396393 0.0385053 0.0373992 0.0362982 0.0352205 0.0341494 0.0330809 0.0320747 0.0310921 0.0300504 0.0290381 0.0279745 0.0268853 0.0259144 0.0249875 0.0240839 0.0231655 0.022259 0.0212953 0.0203527 0.0193499 0.0183419 0.0171109 0.0157111 0.0145365 0.0133449 0.0121449 0.0111352 0.0102905 0.00946442 0.00858117 0.00779364 0.00708794 0.00636835 0.00554812 0.00488255 0.00409198 0.0032698 0.00253005 0.00191682 0.00131716 0.000496605 5.46435e-005 2.30187e-006 ];
plot(Recall_AVG, Precision_AVG, '--c', 'linewidth', 1);
hold off;
xlabel('Recall');
ylabel('Precision')

legend('HDCT', 'RBD', 'GR', 'MNP', 'UFO', 'MC', 'DSR', 'CHM', 'GC', 'LBI', 'PCA', 'DRFI', 'GMR', 'HS', 'LMLC', 'SF', 'FES', 'CB', 'SVO', 'SWD', 'HC', 'RC', 'SEG', 'MSS', 'CA', 'FT', 'AC', 'LC', 'OBJ', 'BMS', 'COV', 'SS', 'SIM', 'SeR', 'SUN', 'SR', 'GB', 'AIM', 'IT', 'AVG');
grid on;
axis([0 1 0 1]);
title('Precision recall curve');



%%
figure(2);
hold on;
plot(FPR_HDCT, TPR_HDCT,  'k', 'linewidth', 2);
plot(FPR_RBD, TPR_RBD,  'b', 'linewidth', 2);
plot(FPR_GR, TPR_GR,  'g', 'linewidth', 2);
plot(FPR_MNP, TPR_MNP,  'r', 'linewidth', 2);
plot(FPR_UFO, TPR_UFO,  'c', 'linewidth', 2);
plot(FPR_MC, TPR_MC,  'm', 'linewidth', 2);
plot(FPR_DSR, TPR_DSR,  'y', 'linewidth', 2);
plot(FPR_CHM, TPR_CHM,  ':k', 'linewidth', 2);
plot(FPR_GC, TPR_GC,  ':b', 'linewidth', 2);
plot(FPR_LBI, TPR_LBI,  ':g', 'linewidth', 2);
plot(FPR_PCA, TPR_PCA,  ':r', 'linewidth', 2);
plot(FPR_DRFI, TPR_DRFI,  ':c', 'linewidth', 2);
plot(FPR_GMR, TPR_GMR,  ':m', 'linewidth', 2);
plot(FPR_HS, TPR_HS,  ':y', 'linewidth', 2);
plot(FPR_LMLC, TPR_LMLC,  '--k', 'linewidth', 2);
plot(FPR_SF, TPR_SF,  '--b', 'linewidth', 2);
plot(FPR_FES, TPR_FES,  '--g', 'linewidth', 2);
plot(FPR_CB, TPR_CB,  '--r', 'linewidth', 2);
plot(FPR_SVO, TPR_SVO,  '--c', 'linewidth', 2);
plot(FPR_SWD, TPR_SWD,  '--m', 'linewidth', 2);
plot(FPR_HC, TPR_HC,  '--y', 'linewidth', 2);
plot(FPR_RC, TPR_RC,  'k', 'linewidth', 1);
plot(FPR_SEG, TPR_SEG,  'b', 'linewidth', 1);
plot(FPR_MSS, TPR_MSS,  'g', 'linewidth', 1);
plot(FPR_CA, TPR_CA,  'r', 'linewidth', 1);
plot(FPR_FT, TPR_FT,  'c', 'linewidth', 1);
plot(FPR_AC, TPR_AC,  'm', 'linewidth', 1);
plot(FPR_LC, TPR_LC,  'y', 'linewidth', 1);
plot(FPR_OBJ, TPR_OBJ,  ':k', 'linewidth', 1);
plot(FPR_BMS, TPR_BMS,  ':b', 'linewidth', 1);
plot(FPR_COV, TPR_COV,  ':g', 'linewidth', 1);
plot(FPR_SS, TPR_SS,  ':r', 'linewidth', 1);
plot(FPR_SIM, TPR_SIM,  ':c', 'linewidth', 1);
plot(FPR_SeR, TPR_SeR,  ':m', 'linewidth', 1);
plot(FPR_SUN, TPR_SUN,  ':y', 'linewidth', 1);
plot(FPR_SR, TPR_SR,  '--k', 'linewidth', 1);
plot(FPR_GB, TPR_GB,  '--b', 'linewidth', 1);
plot(FPR_AIM, TPR_AIM,  '--g', 'linewidth', 1);
plot(FPR_IT, TPR_IT,  '--r', 'linewidth', 1);
plot(FPR_AVG, TPR_AVG,  '--c', 'linewidth', 1);
hold off;
xlabel('False positive rate');
ylabel('True positive rate')

legend('HDCT', 'RBD', 'GR', 'MNP', 'UFO', 'MC', 'DSR', 'CHM', 'GC', 'LBI', 'PCA', 'DRFI', 'GMR', 'HS', 'LMLC', 'SF', 'FES', 'CB', 'SVO', 'SWD', 'HC', 'RC', 'SEG', 'MSS', 'CA', 'FT', 'AC', 'LC', 'OBJ', 'BMS', 'COV', 'SS', 'SIM', 'SeR', 'SUN', 'SR', 'GB', 'AIM', 'IT', 'AVG');
grid on;
axis([0 1 0 1]);


%%
figure(3);
title('ROC curve');
% HDCT: AUC = 0.771, MeanF = 0.351, MaxF = 0.412, MAE = 0.209
%  RBD: AUC = 0.826, MeanF = 0.415, MaxF = 0.457, MAE = 0.212
%   GR: AUC = 0.747, MeanF = 0.343, MaxF = 0.418, MAE = 0.311
%  MNP: AUC = 0.768, MeanF = 0.303, MaxF = 0.367, MAE = 0.286
%  UFO: AUC = 0.775, MeanF = 0.335, MaxF = 0.432, MAE = 0.216
%   MC: AUC = 0.823, MeanF = 0.392, MaxF = 0.460, MAE = 0.231
%  DSR: AUC = 0.826, MeanF = 0.402, MaxF = 0.454, MAE = 0.196
%  CHM: AUC = 0.797, MeanF = 0.336, MaxF = 0.417, MAE = 0.226
%   GC: AUC = 0.702, MeanF = 0.357, MaxF = 0.384, MAE = 0.258
%  LBI: AUC = 0.792, MeanF = 0.299, MaxF = 0.371, MAE = 0.273
%  PCA: AUC = 0.804, MeanF = 0.330, MaxF = 0.432, MAE = 0.181
% DRFI: AUC = 0.851, MeanF = 0.387, MaxF = 0.475, MAE = 0.213
%  GMR: AUC = 0.781, MeanF = 0.403, MaxF = 0.454, MAE = 0.243
%   HS: AUC = 0.775, MeanF = 0.384, MaxF = 0.442, MAE = 0.282
% LMLC: AUC = 0.724, MeanF = 0.340, MaxF = 0.375, MAE = 0.303
%   SF: AUC = 0.711, MeanF = 0.244, MaxF = 0.373, MAE = 0.218
%  FES: AUC = 0.805, MeanF = 0.304, MaxF = 0.424, MAE = 0.184
%   CB: AUC = 0.760, MeanF = 0.360, MaxF = 0.444, MAE = 0.287
%  SVO: AUC = 0.784, MeanF = 0.314, MaxF = 0.414, MAE = 0.422
%  SWD: AUC = 0.812, MeanF = 0.296, MaxF = 0.434, MAE = 0.292
%   HC: AUC = 0.626, MeanF = 0.260, MaxF = 0.286, MAE = 0.348
%   RC: AUC = 0.775, MeanF = 0.360, MaxF = 0.431, MAE = 0.270
%  SEG: AUC = 0.747, MeanF = 0.302, MaxF = 0.376, MAE = 0.354
%  MSS: AUC = 0.726, MeanF = 0.191, MaxF = 0.341, MAE = 0.204
%   CA: AUC = 0.774, MeanF = 0.280, MaxF = 0.353, MAE = 0.282
%   FT: AUC = 0.593, MeanF = 0.187, MaxF = 0.278, MAE = 0.267
%   AC: AUC = 0.548, MeanF = 0.115, MaxF = 0.227, MAE = 0.239
%   LC: AUC = 0.586, MeanF = 0.199, MaxF = 0.264, MAE = 0.277
%  OBJ: AUC = 0.750, MeanF = 0.295, MaxF = 0.368, MAE = 0.359
%  BMS: AUC = 0.788, MeanF = 0.363, MaxF = 0.434, MAE = 0.233
%  COV: AUC = 0.826, MeanF = 0.291, MaxF = 0.429, MAE = 0.182
%   SS: AUC = 0.754, MeanF = 0.263, MaxF = 0.344, MAE = 0.301
%  SIM: AUC = 0.727, MeanF = 0.231, MaxF = 0.295, MAE = 0.412
%  SeR: AUC = 0.746, MeanF = 0.271, MaxF = 0.316, MAE = 0.379
%  SUN: AUC = 0.674, MeanF = 0.194, MaxF = 0.303, MAE = 0.319
%   SR: AUC = 0.676, MeanF = 0.117, MaxF = 0.279, MAE = 0.200
%   GB: AUC = 0.815, MeanF = 0.304, MaxF = 0.419, MAE = 0.261
%  AIM: AUC = 0.719, MeanF = 0.218, MaxF = 0.317, MAE = 0.331
%   IT: AUC = 0.586, MeanF = 0.146, MaxF = 0.297, MAE = 0.200
%  AVG: AUC = 0.797, MeanF = 0.313, MaxF = 0.392, MAE = 0.343
AUC = [0.771157 0.826239 0.747265 0.767763 0.774806 0.823132 0.826048 0.796506 0.702108 0.79169 0.804295 0.851317 0.781167 0.774798 0.724194 0.711211 0.804904 0.760172 0.783648 0.811941 0.626036 0.774656 0.746703 0.726086 0.774387 0.593369 0.548376 0.585763 0.750265 0.787564 0.826083 0.753548 0.727144 0.745879 0.673634 0.676157 0.814568 0.719226 0.585637 0.797258 ];
MeanFMeasure = [0.351282 0.415446 0.343243 0.302815 0.335211 0.392479 0.402386 0.335814 0.357356 0.298894 0.33008 0.38695 0.403484 0.383512 0.340189 0.244399 0.304283 0.360118 0.31398 0.295514 0.260117 0.360006 0.302386 0.190893 0.279737 0.18678 0.115105 0.199439 0.294597 0.362843 0.29131 0.263119 0.231363 0.270957 0.193673 0.116645 0.304479 0.217938 0.145501 0.312602 ];
MaxFMeasure = [0.412402 0.45677 0.417776 0.367297 0.431793 0.46038 0.454178 0.417444 0.384301 0.370984 0.43179 0.474661 0.454193 0.441558 0.375063 0.372544 0.42396 0.443814 0.414425 0.434365 0.286175 0.430802 0.375645 0.340802 0.3534 0.27814 0.226872 0.264105 0.367611 0.433684 0.429239 0.343586 0.294689 0.316088 0.303175 0.279119 0.419005 0.317313 0.297207 0.391697 ];
MAE = [0.208822 0.212144 0.310622 0.286331 0.21559 0.231443 0.195776 0.225681 0.258407 0.272885 0.181491 0.21343 0.243351 0.28157 0.302995 0.217916 0.18425 0.286882 0.42219 0.291651 0.347828 0.269717 0.354321 0.203796 0.282384 0.266869 0.239084 0.277423 0.359454 0.232784 0.181721 0.300598 0.411563 0.37934 0.318581 0.200222 0.260908 0.330522 0.200296 0.343251 ];
methodLabels = {'HDCT', 'RBD', 'GR', 'MNP', 'UFO', 'MC', 'DSR', 'CHM', 'GC', 'LBI', 'PCA', 'DRFI', 'GMR', 'HS', 'LMLC', 'SF', 'FES', 'CB', 'SVO', 'SWD', 'HC', 'RC', 'SEG', 'MSS', 'CA', 'FT', 'AC', 'LC', 'OBJ', 'BMS', 'COV', 'SS', 'SIM', 'SeR', 'SUN', 'SR', 'GB', 'AIM', 'IT', 'AVG'};

bar([MeanFMeasure; MaxFMeasure; AUC]');
legend('Mean F_\beta', 'Max F_\beta', 'AUC');xlim([0 41]);
grid on;
xticklabel_rotate([1:40],90, methodLabels,'interpreter','none');


figure(4);
bar(MAE);
title('MAE');
grid on;
xlim([0 41]);xticklabel_rotate([1:40],90, methodLabels,'interpreter','none');



figure(5);
PrecisionMaskFT = [0.388047 0.39654 0.382647 0.341015 0.414849 0.446951 0.445629 0.38778 0.351983 0.374879 0.426265 0.425983 0.450708 0.391438 0.324485 0.366348 0.439345 0.450857 0.335211 0.452441 0.272272 0.418888 0.407217 0.341079 0.342153 0.277962 0.286097 0.264395 0.343515 0.431992 0.473344 0.352015 0.304966 0.298403 0.301892 0.287624 0.431595 0.329223 0.343653 0.464911 ];
RecallMaskFT = [0.347192 0.424409 0.243334 0.326114 0.309842 0.348545 0.355487 0.315615 0.248949 0.296599 0.34264 0.396456 0.313751 0.279703 0.244234 0.223264 0.339671 0.239418 0.178218 0.259404 0.21764 0.267218 0.125553 0.279065 0.295979 0.187341 0.0992939 0.200638 0.176992 0.333536 0.322976 0.248652 0.255622 0.24812 0.259379 0.222903 0.310952 0.152312 0.177723 0.215054 ];
FMeasureMaskFT = [0.377788 0.402642 0.337992 0.337457 0.384758 0.419612 0.420994 0.368344 0.321296 0.353357 0.403537 0.418785 0.409462 0.358398 0.301615 0.319148 0.41148 0.374528 0.278579 0.386132 0.257363 0.370375 0.268311 0.324441 0.330263 0.25005 0.199489 0.246331 0.282236 0.404441 0.427422 0.321202 0.29196 0.285071 0.29089 0.269562 0.396128 0.259631 0.282736 0.366615 ];
bar([PrecisionMaskFT; RecallMaskFT; FMeasureMaskFT]');
title('SegmentationFT');
grid on
PrecisionMaskSC = [0.439544 0.441127 0.355239 0.414904 0.443759 0.42164 0.443005 0.42604 0.365313 0.388705 0.449596 0.454311 0.419832 0.4085 0.368848 0.253329 0.428047 0.418263 0.382856 0.431833 0.291204 0.408861 0.350778 0.117883 0.397583 0.165872 0.0822654 0.190127 0.387576 0.441687 0.432803 0.396214 0.354949 0.357239 0.311705 0.00136169 0.448919 0.365909 0 0.369338 ];
RecallMaskSC = [0.373863 0.543493 0.477755 0.376381 0.400223 0.483487 0.328317 0.419253 0.281903 0.542111 0.228991 0.423032 0.479485 0.511665 0.528795 0.150596 0.191256 0.502397 0.615596 0.550127 0.247758 0.489676 0.659179 0.0492585 0.381295 0.0778013 0.020622 0.0971166 0.529257 0.348491 0.16513 0.398274 0.525737 0.5454 0.221387 0.000219571 0.47425 0.342486 0 0.663685 ];
FMeasureMaskSC = [0.422418 0.461172 0.377584 0.40533 0.432892 0.434465 0.409957 0.424454 0.341964 0.415862 0.367823 0.446689 0.432242 0.428435 0.396527 0.218873 0.332926 0.435077 0.419452 0.45438 0.279878 0.425049 0.393234 0.089204 0.393702 0.131516 0.0486831 0.155713 0.413096 0.416013 0.314978 0.396687 0.383714 0.388141 0.284884 0.000618846 0.454522 0.360224 0 0.411449 ];
bar([PrecisionMaskSC; RecallMaskSC; FMeasureMaskSC]');
title('SegmentationSC');
grid on



bar([FMeasureMaskFT; FMeasureMaskSC]');
grid on;
axis([0 41 0 1]);
methodLabels = {'HDCT', 'RBD', 'GR', 'MNP', 'UFO', 'MC', 'DSR', 'CHM', 'GC', 'LBI', 'PCA', 'DRFI', 'GMR', 'HS', 'LMLC', 'SF', 'FES', 'CB', 'SVO', 'SWD', 'HC', 'RC', 'SEG', 'MSS', 'CA', 'FT', 'AC', 'LC', 'OBJ', 'BMS', 'COV', 'SS', 'SIM', 'SeR', 'SUN', 'SR', 'GB', 'AIM', 'IT', 'AVG'};
legend('CutFT', 'CutSC');
xticklabel_rotate([1:40],90, methodLabels,'interpreter','none');title('FMeasure');



==> Results/MSRA10KPrRocAuc.m <==
clear;
close all;
clc;


%%
figure(1);
hold on;
Threshold = [0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 50 51 52 53 54 55 56 57 58 59 60 61 62 63 64 65 66 67 68 69 70 71 72 73 74 75 76 77 78 79 80 81 82 83 84 85 86 87 88 89 90 91 92 93 94 95 96 97 98 99 100 101 102 103 104 105 106 107 108 109 110 111 112 113 114 115 116 117 118 119 120 121 122 123 124 125 126 127 128 129 130 131 132 133 134 135 136 137 138 139 140 141 142 143 144 145 146 147 148 149 150 151 152 153 154 155 156 157 158 159 160 161 162 163 164 165 166 167 168 169 170 171 172 173 174 175 176 177 178 179 180 181 182 183 184 185 186 187 188 189 190 191 192 193 194 195 196 197 198 199 200 201 202 203 204 205 206 207 208 209 210 211 212 213 214 215 216 217 218 219 220 221 222 223 224 225 226 227 228 229 230 231 232 233 234 235 236 237 238 239 240 241 242 243 244 245 246 247 248 249 250 251 252 253 254 255 ];

Recall_HDCT = [1 0.987335 0.983743 0.981155 0.97894 0.976836 0.974774 0.972844 0.970979 0.969149 0.967326 0.965519 0.963736 0.961895 0.960127 0.958303 0.956498 0.954654 0.952802 0.950942 0.949219 0.947432 0.945725 0.943923 0.942123 0.940199 0.938421 0.936547 0.934756 0.933006 0.931167 0.929331 0.927525 0.925651 0.923839 0.921987 0.920198 0.918363 0.916471 0.9146 0.912784 0.910868 0.908995 0.907146 0.90522 0.903374 0.901495 0.899475 0.897578 0.895674 0.893711 0.891829 0.889831 0.887907 0.885845 0.883874 0.881887 0.879797 0.877814 0.875744 0.873676 0.871622 0.869534 0.867554 0.865531 0.863459 0.861443 0.859524 0.857526 0.855652 0.853622 0.851719 0.84979 0.847887 0.845967 0.844157 0.842243 0.84036 0.838517 0.836686 0.834889 0.833053 0.831312 0.829459 0.827672 0.825922 0.824166 0.822337 0.820494 0.818731 0.816904 0.815124 0.813329 0.811473 0.809696 0.807889 0.806114 0.804245 0.802407 0.800548 0.798787 0.796919 0.795124 0.793291 0.79142 0.789604 0.787753 0.78593 0.784064 0.782202 0.780299 0.77843 0.776567 0.774706 0.772808 0.770999 0.76918 0.767341 0.765426 0.763512 0.761581 0.759665 0.757748 0.755838 0.753958 0.752018 0.75013 0.748288 0.746353 0.744321 0.742329 0.740392 0.738415 0.736454 0.73447 0.732517 0.730597 0.728614 0.726644 0.724592 0.722531 0.720431 0.718386 0.716357 0.714204 0.712135 0.71011 0.707925 0.705797 0.703759 0.701634 0.699551 0.697418 0.695227 0.693033 0.690827 0.688681 0.686498 0.684297 0.682057 0.679805 0.677472 0.675232 0.672928 0.670579 0.668247 0.665857 0.663482 0.661096 0.658582 0.656206 0.653669 0.651162 0.648614 0.646023 0.64341 0.640815 0.638159 0.635551 0.632895 0.63017 0.627466 0.624626 0.62172 0.618841 0.615874 0.612962 0.609946 0.607004 0.604016 0.600923 0.597584 0.594268 0.591102 0.587889 0.58463 0.581387 0.577932 0.574354 0.570728 0.567101 0.56343 0.559625 0.555733 0.551871 0.547955 0.543788 0.539481 0.535284 0.530903 0.526349 0.521703 0.517179 0.512306 0.507281 0.502191 0.496997 0.491708 0.485992 0.480108 0.474039 0.467727 0.461147 0.454253 0.447299 0.440054 0.43231 0.42409 0.415354 0.406469 0.396863 0.387105 0.37683 0.365704 0.354445 0.34218 0.329454 0.315783 0.30148 0.286418 0.270149 0.253312 0.23563 0.217143 0.198167 0.178577 0.15866 0.138326 0.117953 0.0976994 0.0780649 0.0599988 0.0436006 0.0296966 0.0190399 0.0113184 ];
Precision_HDCT = [0.222102 0.235013 0.249607 0.262503 0.274694 0.286383 0.297591 0.308386 0.318846 0.328979 0.338845 0.348508 0.357824 0.367096 0.376151 0.385036 0.393698 0.402162 0.410513 0.418742 0.426897 0.434993 0.443142 0.451205 0.459218 0.467055 0.474823 0.482335 0.489883 0.49729 0.504672 0.51203 0.519429 0.526802 0.53424 0.541641 0.549004 0.556306 0.563367 0.570307 0.577111 0.583751 0.590242 0.596567 0.602767 0.608868 0.614972 0.620963 0.62714 0.633254 0.639298 0.645476 0.651792 0.658055 0.664152 0.670385 0.676621 0.682916 0.689036 0.695128 0.701146 0.706985 0.712813 0.718519 0.724036 0.729356 0.734644 0.73963 0.744403 0.749036 0.753487 0.757785 0.761918 0.765677 0.769463 0.773048 0.776585 0.779888 0.783194 0.786207 0.789239 0.792149 0.794925 0.797674 0.800348 0.802843 0.80523 0.807555 0.809882 0.812106 0.814205 0.816288 0.818317 0.820283 0.822247 0.8241 0.825884 0.827678 0.829417 0.831143 0.83281 0.834447 0.836005 0.837559 0.839152 0.840545 0.841993 0.843506 0.844816 0.846178 0.847468 0.8487 0.849943 0.851221 0.852441 0.853567 0.854724 0.855945 0.857025 0.858192 0.859334 0.860454 0.861536 0.862681 0.863681 0.86464 0.865713 0.86677 0.867704 0.868647 0.869612 0.870468 0.871366 0.872269 0.87308 0.873898 0.874764 0.875696 0.876501 0.877455 0.878267 0.879087 0.879892 0.880663 0.881389 0.882206 0.882981 0.883739 0.884403 0.885127 0.885799 0.886484 0.887157 0.887831 0.888466 0.889125 0.889796 0.890425 0.8911 0.891797 0.892422 0.893006 0.893628 0.894266 0.894957 0.895553 0.896106 0.896706 0.897282 0.897867 0.898465 0.899127 0.899731 0.900278 0.900911 0.901508 0.902154 0.902711 0.903298 0.903835 0.904468 0.904961 0.905577 0.906141 0.906812 0.907374 0.907785 0.908371 0.908935 0.90942 0.910059 0.910504 0.911076 0.91163 0.912132 0.912595 0.913211 0.913756 0.914286 0.914806 0.915258 0.915668 0.916126 0.916712 0.917244 0.917787 0.918315 0.918785 0.919394 0.919921 0.92039 0.920855 0.92132 0.921799 0.922342 0.922804 0.923275 0.923872 0.924497 0.924883 0.925478 0.926001 0.926478 0.927076 0.927606 0.928094 0.928634 0.929208 0.929768 0.930216 0.930559 0.931164 0.931697 0.932106 0.932892 0.93368 0.934058 0.934642 0.935192 0.93593 0.936362 0.936742 0.937323 0.93793 0.938573 0.939213 0.939597 0.940153 0.940083 0.940332 0.940021 0.940406 0.93928 0.938343 0.936761 0.935084 ];
TPR_HDCT = [1 0.987335 0.983743 0.981155 0.97894 0.976836 0.974774 0.972844 0.970979 0.969149 0.967326 0.965519 0.963736 0.961895 0.960127 0.958303 0.956498 0.954654 0.952802 0.950942 0.949219 0.947432 0.945725 0.943923 0.942123 0.940199 0.938421 0.936547 0.934756 0.933006 0.931167 0.929331 0.927525 0.925651 0.923839 0.921987 0.920198 0.918363 0.916471 0.9146 0.912784 0.910868 0.908995 0.907146 0.90522 0.903374 0.901495 0.899475 0.897578 0.895674 0.893711 0.891829 0.889831 0.887907 0.885845 0.883874 0.881887 0.879797 0.877814 0.875744 0.873676 0.871622 0.869534 0.867554 0.865531 0.863459 0.861443 0.859524 0.857526 0.855652 0.853622 0.851719 0.84979 0.847887 0.845967 0.844157 0.842243 0.84036 0.838517 0.836686 0.834889 0.833053 0.831312 0.829459 0.827672 0.825922 0.824166 0.822337 0.820494 0.818731 0.816904 0.815124 0.813329 0.811473 0.809696 0.807889 0.806114 0.804245 0.802407 0.800548 0.798787 0.796919 0.795124 0.793291 0.79142 0.789604 0.787753 0.78593 0.784064 0.782202 0.780299 0.77843 0.776567 0.774706 0.772808 0.770999 0.76918 0.767341 0.765426 0.763512 0.761581 0.759665 0.757748 0.755838 0.753958 0.752018 0.75013 0.748288 0.746353 0.744321 0.742329 0.740392 0.738415 0.736454 0.73447 0.732517 0.730597 0.728614 0.726644 0.724592 0.722531 0.720431 0.718386 0.716357 0.714204 0.712135 0.71011 0.707925 0.705797 0.703759 0.701634 0.699551 0.697418 0.695227 0.693033 0.690827 0.688681 0.686498 0.684297 0.682057 0.679805 0.677472 0.675232 0.672928 0.670579 0.668247 0.665857 0.663482 0.661096 0.658582 0.656206 0.653669 0.651162 0.648614 0.646023 0.64341 0.640815 0.638159 0.635551 0.632895 0.63017 0.627466 0.624626 0.62172 0.618841 0.615874 0.612962 0.609946 0.607004 0.604016 0.600923 0.597584 0.594268 0.591102 0.587889 0.58463 0.581387 0.577932 0.574354 0.570728 0.567101 0.56343 0.559625 0.555733 0.551871 0.547955 0.543788 0.539481 0.535284 0.530903 0.526349 0.521703 0.517179 0.512306 0.507281 0.502191 0.496997 0.491708 0.485992 0.480108 0.474039 0.467727 0.461147 0.454253 0.447299 0.440054 0.43231 0.42409 0.415354 0.406469 0.396863 0.387105 0.37683 0.365704 0.354445 0.34218 0.329454 0.315783 0.30148 0.286418 0.270149 0.253312 0.23563 0.217143 0.198167 0.178577 0.15866 0.138326 0.117953 0.0976994 0.0780649 0.0599988 0.0436006 0.0296966 0.0190399 0.0113184 ];
FPR_HDCT = [1 0.908458 0.83097 0.772528 0.723436 0.680749 0.643157 0.609634 0.579374 0.551928 0.526736 0.503483 0.482152 0.462036 0.443376 0.425844 0.409521 0.394265 0.379858 0.366239 0.353275 0.340892 0.328936 0.317516 0.306601 0.29621 0.286312 0.277001 0.267962 0.259348 0.251019 0.242957 0.235113 0.227527 0.220116 0.212979 0.206132 0.199535 0.193272 0.187312 0.181604 0.176152 0.170978 0.166032 0.161257 0.156673 0.152228 0.14789 0.143578 0.139422 0.135379 0.131369 0.127366 0.123471 0.119723 0.116045 0.112452 0.108882 0.105523 0.102256 0.0990987 0.0960396 0.0930555 0.0902445 0.0875695 0.0850001 0.0825273 0.0802292 0.0780214 0.0759458 0.0739351 0.0719969 0.0701743 0.0684895 0.0668221 0.0652692 0.0637806 0.0623595 0.0609802 0.0597064 0.0584321 0.0572103 0.0560498 0.0549207 0.0538074 0.0527757 0.0517916 0.0508384 0.0498935 0.0489765 0.0481195 0.04728 0.0464257 0.0456141 0.0448313 0.0440663 0.0433369 0.0426148 0.0419211 0.0412253 0.0405699 0.0399034 0.0392773 0.0386626 0.0380246 0.0374552 0.0368739 0.0362776 0.0357391 0.0351839 0.0346711 0.0341689 0.033678 0.0331755 0.0326819 0.0322132 0.0317476 0.0312797 0.0308431 0.0303965 0.0299575 0.0295191 0.029105 0.0286856 0.028271 0.0278847 0.0274797 0.0270921 0.0267226 0.0263442 0.0259694 0.025615 0.0252637 0.0249124 0.0245936 0.0242596 0.0239215 0.0235837 0.0232619 0.0229441 0.022638 0.0223317 0.0220335 0.02174 0.0214522 0.0211476 0.0208697 0.0205889 0.0203147 0.0200222 0.0197472 0.01949 0.0192158 0.0189492 0.0186923 0.0184277 0.0181662 0.0179186 0.0176654 0.0174182 0.0171768 0.0169431 0.0167021 0.0164656 0.0162312 0.015997 0.0157647 0.0155291 0.0153041 0.015081 0.0148639 0.0146332 0.0144187 0.0142048 0.0139833 0.0137606 0.0135542 0.0133435 0.0131341 0.0129324 0.0127207 0.012525 0.0123169 0.0121188 0.0119101 0.0117067 0.0115175 0.0113188 0.0111273 0.0109403 0.0107361 0.0105411 0.0103583 0.0101703 0.00998994 0.00980272 0.00961292 0.00942495 0.00923926 0.00905135 0.00887099 0.00869528 0.00852467 0.00834339 0.00816998 0.00799662 0.0078193 0.00764122 0.00746199 0.0072777 0.00711229 0.00693871 0.00676579 0.00659953 0.00642345 0.00625196 0.00608413 0.00591418 0.00574413 0.00558 0.00541624 0.00524652 0.00508552 0.00491825 0.00474873 0.00457869 0.00441049 0.00424556 0.00407781 0.00390952 0.00373765 0.0035667 0.00339931 0.00322648 0.00306127 0.00288144 0.00271407 0.00255172 0.00238392 0.00220551 0.00203783 0.00187483 0.001703 0.00154439 0.001393 0.00122843 0.00108338 0.000927779 0.000789363 0.000655387 0.000536966 0.000426677 0.000334534 0.000261929 0.000205797 0.000161047 ];
plot(Recall_HDCT, Precision_HDCT, 'k', 'linewidth', 2);
Recall_RBD = [1 0.960924 0.958799 0.956242 0.953379 0.950288 0.946998 0.943797 0.940591 0.937317 0.934016 0.930766 0.927676 0.924554 0.921436 0.91857 0.915818 0.913044 0.910331 0.907726 0.905109 0.902542 0.899992 0.897634 0.895334 0.893064 0.89082 0.888586 0.886455 0.884204 0.881938 0.879687 0.877613 0.875464 0.873299 0.871237 0.869163 0.867214 0.86525 0.863266 0.86132 0.859307 0.857401 0.855556 0.853636 0.851726 0.849812 0.847885 0.846048 0.84419 0.842284 0.840414 0.838652 0.836871 0.835032 0.833122 0.831218 0.829324 0.827579 0.825715 0.824028 0.822239 0.820455 0.818734 0.816924 0.815195 0.813432 0.811659 0.80987 0.80818 0.806365 0.804592 0.80273 0.801059 0.79927 0.797618 0.795882 0.794243 0.792403 0.790557 0.78891 0.787238 0.78549 0.783751 0.781951 0.78022 0.778405 0.776745 0.774979 0.773285 0.77145 0.769706 0.767994 0.76628 0.764451 0.762671 0.760998 0.759115 0.757203 0.755453 0.75366 0.751693 0.749781 0.747906 0.746071 0.744276 0.742456 0.740706 0.738791 0.736947 0.735042 0.733101 0.731219 0.729354 0.727548 0.725654 0.723713 0.721668 0.719662 0.717689 0.715807 0.713802 0.711903 0.71001 0.708145 0.706172 0.704119 0.702165 0.700068 0.697995 0.69601 0.693949 0.691872 0.689786 0.687576 0.685394 0.68324 0.681194 0.679078 0.676815 0.674553 0.672493 0.670221 0.667928 0.665559 0.663239 0.66095 0.658648 0.65633 0.654049 0.651694 0.649078 0.646676 0.644187 0.641626 0.639057 0.636436 0.633967 0.631384 0.6285 0.625827 0.623168 0.620401 0.617427 0.614563 0.611641 0.608668 0.605612 0.602555 0.599488 0.596392 0.593211 0.589855 0.586577 0.583149 0.579869 0.576485 0.572852 0.569276 0.565655 0.56211 0.558297 0.55439 0.550587 0.546808 0.542875 0.53875 0.53473 0.530624 0.526245 0.521925 0.517408 0.512985 0.508643 0.504289 0.499533 0.494621 0.489787 0.484864 0.479892 0.474841 0.469837 0.464887 0.459566 0.454142 0.448714 0.443197 0.437411 0.431698 0.425899 0.420136 0.414054 0.408065 0.401806 0.395574 0.389372 0.382895 0.376146 0.369491 0.362772 0.355617 0.348335 0.341067 0.333373 0.325786 0.318009 0.310482 0.302455 0.294459 0.286452 0.278484 0.269849 0.261502 0.252929 0.243998 0.235267 0.226077 0.216373 0.206628 0.197022 0.186997 0.177046 0.166812 0.156752 0.145916 0.135431 0.124957 0.114126 0.10299 0.0919784 0.0814437 0.0704068 0.0595449 0.0486809 0.0384376 0.0291593 ];
Precision_RBD = [0.222102 0.58726 0.609688 0.628155 0.643237 0.656594 0.668972 0.680219 0.69088 0.700706 0.709488 0.717408 0.724574 0.731019 0.736979 0.742344 0.747446 0.752285 0.756598 0.76062 0.764506 0.768282 0.771953 0.775402 0.778796 0.781971 0.78515 0.788063 0.790938 0.793724 0.796486 0.799021 0.801696 0.804337 0.806884 0.809349 0.811571 0.813827 0.816109 0.818209 0.820172 0.822245 0.824096 0.826085 0.827892 0.829724 0.831613 0.833309 0.834964 0.836673 0.838333 0.839999 0.841635 0.843152 0.844634 0.846171 0.847685 0.849046 0.850447 0.851692 0.853057 0.854366 0.85566 0.856868 0.8581 0.859347 0.860544 0.861642 0.862708 0.863856 0.864935 0.866091 0.86722 0.86829 0.869225 0.870302 0.871224 0.872211 0.873173 0.874129 0.875009 0.875992 0.876825 0.877705 0.878658 0.879531 0.880319 0.881177 0.882167 0.883116 0.883994 0.88475 0.885588 0.88645 0.887302 0.888073 0.888859 0.88967 0.890421 0.891237 0.891996 0.892821 0.893585 0.894268 0.89504 0.895694 0.896517 0.89715 0.897771 0.898529 0.899209 0.899871 0.900608 0.901315 0.902026 0.902642 0.903306 0.90375 0.904292 0.904962 0.905541 0.906257 0.906928 0.907407 0.907954 0.908554 0.909085 0.909735 0.910372 0.910977 0.91167 0.912193 0.912833 0.913462 0.914098 0.914551 0.915204 0.915741 0.916322 0.916769 0.917142 0.917662 0.918219 0.918882 0.919328 0.919823 0.920459 0.921061 0.921528 0.922041 0.922608 0.923063 0.923526 0.923952 0.924304 0.924786 0.925293 0.925598 0.926091 0.926502 0.927009 0.927461 0.927876 0.928267 0.928607 0.928955 0.929443 0.929953 0.930173 0.930626 0.931064 0.931409 0.931855 0.932316 0.932701 0.933213 0.933541 0.933875 0.93429 0.934774 0.93513 0.935423 0.935661 0.935951 0.93631 0.936789 0.93702 0.937261 0.937408 0.937793 0.938144 0.938289 0.938576 0.939005 0.939331 0.939584 0.940007 0.940252 0.940521 0.940804 0.940992 0.941425 0.941642 0.941732 0.941674 0.941895 0.941996 0.942242 0.942375 0.942268 0.942414 0.942626 0.943003 0.943173 0.943282 0.943502 0.943657 0.944001 0.94396 0.944363 0.944512 0.94453 0.94476 0.944974 0.945019 0.945226 0.945419 0.945628 0.9459 0.946115 0.946509 0.946391 0.946824 0.946837 0.94696 0.946955 0.947025 0.947117 0.94714 0.94733 0.947425 0.947341 0.947502 0.947399 0.947117 0.947031 0.947087 0.947205 0.947173 0.946983 0.946968 0.94674 0.946203 0.946289 0.946034 0.94548 ];
TPR_RBD = [1 0.960924 0.958799 0.956242 0.953379 0.950288 0.946998 0.943797 0.940591 0.937317 0.934016 0.930766 0.927676 0.924554 0.921436 0.91857 0.915818 0.913044 0.910331 0.907726 0.905109 0.902542 0.899992 0.897634 0.895334 0.893064 0.89082 0.888586 0.886455 0.884204 0.881938 0.879687 0.877613 0.875464 0.873299 0.871237 0.869163 0.867214 0.86525 0.863266 0.86132 0.859307 0.857401 0.855556 0.853636 0.851726 0.849812 0.847885 0.846048 0.84419 0.842284 0.840414 0.838652 0.836871 0.835032 0.833122 0.831218 0.829324 0.827579 0.825715 0.824028 0.822239 0.820455 0.818734 0.816924 0.815195 0.813432 0.811659 0.80987 0.80818 0.806365 0.804592 0.80273 0.801059 0.79927 0.797618 0.795882 0.794243 0.792403 0.790557 0.78891 0.787238 0.78549 0.783751 0.781951 0.78022 0.778405 0.776745 0.774979 0.773285 0.77145 0.769706 0.767994 0.76628 0.764451 0.762671 0.760998 0.759115 0.757203 0.755453 0.75366 0.751693 0.749781 0.747906 0.746071 0.744276 0.742456 0.740706 0.738791 0.736947 0.735042 0.733101 0.731219 0.729354 0.727548 0.725654 0.723713 0.721668 0.719662 0.717689 0.715807 0.713802 0.711903 0.71001 0.708145 0.706172 0.704119 0.702165 0.700068 0.697995 0.69601 0.693949 0.691872 0.689786 0.687576 0.685394 0.68324 0.681194 0.679078 0.676815 0.674553 0.672493 0.670221 0.667928 0.665559 0.663239 0.66095 0.658648 0.65633 0.654049 0.651694 0.649078 0.646676 0.644187 0.641626 0.639057 0.636436 0.633967 0.631384 0.6285 0.625827 0.623168 0.620401 0.617427 0.614563 0.611641 0.608668 0.605612 0.602555 0.599488 0.596392 0.593211 0.589855 0.586577 0.583149 0.579869 0.576485 0.572852 0.569276 0.565655 0.56211 0.558297 0.55439 0.550587 0.546808 0.542875 0.53875 0.53473 0.530624 0.526245 0.521925 0.517408 0.512985 0.508643 0.504289 0.499533 0.494621 0.489787 0.484864 0.479892 0.474841 0.469837 0.464887 0.459566 0.454142 0.448714 0.443197 0.437411 0.431698 0.425899 0.420136 0.414054 0.408065 0.401806 0.395574 0.389372 0.382895 0.376146 0.369491 0.362772 0.355617 0.348335 0.341067 0.333373 0.325786 0.318009 0.310482 0.302455 0.294459 0.286452 0.278484 0.269849 0.261502 0.252929 0.243998 0.235267 0.226077 0.216373 0.206628 0.197022 0.186997 0.177046 0.166812 0.156752 0.145916 0.135431 0.124957 0.114126 0.10299 0.0919784 0.0814437 0.0704068 0.0595449 0.0486809 0.0384376 0.0291593 ];
FPR_RBD = [1 0.276256 0.240642 0.215888 0.198161 0.184157 0.172365 0.162291 0.15337 0.145518 0.138699 0.132604 0.12721 0.122438 0.118012 0.114134 0.110488 0.107101 0.104002 0.101144 0.0984358 0.0958575 0.0933992 0.0911332 0.0889128 0.0868051 0.0847105 0.0828205 0.080927 0.0791507 0.0773815 0.0757505 0.0740925 0.0724931 0.070961 0.0694612 0.0680594 0.0667091 0.0653556 0.0640767 0.0628774 0.0616541 0.0605219 0.0593796 0.0582966 0.05724 0.056162 0.0551742 0.0542254 0.0532919 0.0523548 0.0514373 0.0505858 0.0497631 0.0489455 0.0481361 0.0473345 0.0465992 0.0458749 0.0451698 0.0444657 0.0437669 0.0430958 0.0424562 0.0418395 0.0412333 0.0406089 0.040047 0.0394796 0.0389199 0.038357 0.037787 0.0372304 0.0367065 0.0362062 0.0356913 0.0352382 0.034736 0.0342897 0.0338064 0.033384 0.0329314 0.0324764 0.0320569 0.0316282 0.0312099 0.0308079 0.0304078 0.0299829 0.0295936 0.0291878 0.0288102 0.0284406 0.0280622 0.027669 0.0273108 0.0269713 0.0266255 0.0262825 0.0259282 0.0255923 0.0252421 0.0249266 0.0246031 0.0242583 0.0239719 0.0236473 0.0233493 0.0230631 0.0227543 0.0224422 0.0221388 0.0218459 0.0215614 0.021268 0.0209882 0.0207153 0.0204575 0.0201896 0.0199267 0.0196707 0.0193934 0.0191367 0.0189036 0.018672 0.0184279 0.0181902 0.0179433 0.0176985 0.0174508 0.0172014 0.0169792 0.0167323 0.0164798 0.0162486 0.0160438 0.0158223 0.0156199 0.0154063 0.0151966 0.0149926 0.0147818 0.0145525 0.0143447 0.0141287 0.0139229 0.0137204 0.0135266 0.0133128 0.0131176 0.0129239 0.0127091 0.0125416 0.0123717 0.0121896 0.012001 0.0118149 0.0116415 0.0114706 0.0113034 0.0111153 0.0109358 0.0107724 0.0105988 0.0104275 0.0102608 0.0100676 0.00987597 0.00974485 0.00958019 0.00941797 0.00926918 0.0091215 0.00896047 0.00880196 0.00863924 0.00849383 0.00832358 0.00816775 0.00801954 0.00787525 0.00772265 0.00757584 0.00743727 0.0072958 0.00714686 0.00700519 0.00687313 0.00672346 0.00658594 0.00644824 0.00632028 0.00617042 0.00602138 0.00587976 0.00573499 0.00558853 0.00545729 0.00533508 0.00519661 0.00507351 0.00495022 0.00483157 0.00472176 0.00461762 0.00448397 0.00436185 0.00424287 0.00412189 0.00402297 0.00391475 0.00380426 0.00369839 0.00358677 0.00348149 0.00337967 0.00327392 0.00316086 0.00305742 0.00295506 0.00284274 0.00273899 0.00263797 0.00254341 0.00243556 0.00234366 0.00225244 0.00215857 0.0020562 0.00196007 0.00187538 0.00179067 0.00170495 0.00162389 0.00153883 0.0014718 0.00139133 0.00131111 0.00123062 0.00115902 0.00110003 0.00104429 0.00097129 0.000912968 0.000852199 0.000805106 0.000748703 0.000696835 0.000636883 0.000580015 0.000528307 0.000481463 0.000436916 0.000391908 0.000351866 0.000298374 ];
plot(Recall_RBD, Precision_RBD, 'b', 'linewidth', 2);
Recall_GR = [1 0.998355 0.998288 0.99808 0.99769 0.997218 0.996577 0.995751 0.994836 0.993894 0.992845 0.991704 0.990569 0.989282 0.988064 0.986633 0.985258 0.983757 0.98226 0.980617 0.979131 0.977562 0.975877 0.974231 0.97249 0.970709 0.968841 0.967113 0.965412 0.963603 0.961703 0.959825 0.957954 0.95609 0.954005 0.951836 0.949798 0.947676 0.945358 0.943136 0.940728 0.938282 0.935819 0.933465 0.931069 0.92862 0.926136 0.923747 0.921358 0.918833 0.916329 0.913682 0.911049 0.908341 0.905672 0.903002 0.900249 0.897601 0.894884 0.89223 0.889592 0.886769 0.883851 0.881052 0.878399 0.875667 0.872847 0.869945 0.867093 0.86427 0.861396 0.858358 0.855371 0.852413 0.849356 0.846179 0.842966 0.839809 0.836694 0.833432 0.830444 0.827385 0.824251 0.82109 0.817874 0.814829 0.811678 0.80838 0.80519 0.801975 0.79864 0.795426 0.79196 0.788698 0.785359 0.781833 0.778363 0.774931 0.771428 0.768069 0.764562 0.761034 0.75762 0.754051 0.750396 0.74675 0.743101 0.739669 0.736199 0.732755 0.729154 0.725629 0.721895 0.718127 0.714502 0.710978 0.707521 0.703996 0.700407 0.696516 0.692831 0.68911 0.685411 0.68155 0.677844 0.674081 0.670227 0.666384 0.662531 0.658824 0.655128 0.651378 0.647689 0.643815 0.6401 0.636186 0.632514 0.628727 0.625122 0.621301 0.617493 0.613815 0.609969 0.606197 0.602447 0.598697 0.594747 0.59102 0.587229 0.583343 0.579421 0.575554 0.571578 0.567826 0.563828 0.560028 0.556056 0.552204 0.548315 0.544229 0.540293 0.536354 0.532595 0.528899 0.524993 0.521133 0.517192 0.513353 0.509605 0.505726 0.501858 0.497694 0.493502 0.489255 0.485313 0.481285 0.477215 0.473243 0.469092 0.46502 0.460907 0.456937 0.453089 0.448993 0.445039 0.441068 0.436937 0.432888 0.428998 0.424891 0.420772 0.416651 0.412392 0.408607 0.404415 0.400283 0.396012 0.391821 0.387666 0.383385 0.379238 0.374933 0.370484 0.366235 0.361868 0.35752 0.353073 0.348702 0.344386 0.340031 0.335593 0.330837 0.326156 0.321555 0.31685 0.311909 0.30694 0.302113 0.297157 0.292342 0.287289 0.282239 0.277206 0.271976 0.266884 0.261773 0.256596 0.251369 0.246103 0.240324 0.23482 0.22908 0.223486 0.217696 0.211796 0.206043 0.200203 0.194135 0.187957 0.181448 0.174858 0.167928 0.160748 0.153624 0.146393 0.138839 0.131222 0.123376 0.114782 0.105571 0.0960668 0.0855049 0.074273 0.0620179 0.0473884 0.0307539 ];
Precision_GR = [0.222102 0.225326 0.229328 0.235032 0.24255 0.251353 0.261241 0.27165 0.282225 0.293008 0.30412 0.315283 0.326179 0.337173 0.348003 0.358679 0.369108 0.378985 0.388542 0.398138 0.407934 0.417372 0.426763 0.435817 0.444889 0.453569 0.462361 0.470928 0.479505 0.488041 0.496135 0.504067 0.51166 0.519357 0.52693 0.534486 0.541801 0.54931 0.556595 0.563667 0.570586 0.577378 0.584034 0.590751 0.597561 0.603826 0.610185 0.616384 0.6224 0.628478 0.634419 0.640138 0.645656 0.651001 0.656344 0.661713 0.666941 0.67223 0.677302 0.682338 0.687184 0.692092 0.696813 0.701622 0.706176 0.710751 0.715262 0.719447 0.723674 0.727759 0.731859 0.73589 0.739685 0.743496 0.747286 0.750962 0.754642 0.758169 0.761706 0.765043 0.76846 0.771816 0.775193 0.778341 0.781728 0.784713 0.787647 0.790675 0.793533 0.796622 0.799472 0.802385 0.805048 0.80777 0.810478 0.812974 0.815476 0.817855 0.820168 0.822608 0.825014 0.827251 0.829483 0.831652 0.833681 0.835553 0.837437 0.839286 0.841107 0.843148 0.844954 0.846856 0.848456 0.850253 0.851849 0.853777 0.85543 0.857013 0.858822 0.860513 0.862073 0.863508 0.864846 0.866473 0.867935 0.869313 0.870516 0.871844 0.872998 0.874198 0.875647 0.876861 0.878091 0.879291 0.880414 0.881268 0.88225 0.883258 0.88431 0.885321 0.886442 0.887578 0.88847 0.889477 0.890374 0.891161 0.892194 0.893224 0.894075 0.894959 0.895859 0.89667 0.897491 0.898137 0.898959 0.899671 0.900462 0.90128 0.901886 0.902397 0.903102 0.903745 0.90435 0.905195 0.905608 0.906026 0.906614 0.90709 0.907721 0.908429 0.909007 0.909504 0.909944 0.910437 0.910983 0.911167 0.911411 0.911469 0.911531 0.911928 0.912295 0.912561 0.912809 0.913388 0.913502 0.913774 0.913802 0.914062 0.914303 0.914521 0.914525 0.914678 0.914924 0.915085 0.915061 0.915203 0.915352 0.915405 0.915341 0.915201 0.915274 0.915177 0.915246 0.915275 0.915332 0.915234 0.915156 0.915216 0.915313 0.915462 0.915262 0.915287 0.915203 0.91538 0.915288 0.915369 0.9155 0.915295 0.91494 0.91487 0.914656 0.914247 0.914348 0.914379 0.914245 0.914316 0.914301 0.91439 0.914284 0.914171 0.914183 0.913859 0.913612 0.913658 0.913373 0.9132 0.913119 0.913079 0.912991 0.912702 0.912627 0.912429 0.912178 0.912115 0.911834 0.911816 0.911684 0.911601 0.911637 0.91182 0.911502 0.911618 0.911461 0.911923 0.91188 0.911898 ];
TPR_GR = [1 0.998355 0.998288 0.99808 0.99769 0.997218 0.996577 0.995751 0.994836 0.993894 0.992845 0.991704 0.990569 0.989282 0.988064 0.986633 0.985258 0.983757 0.98226 0.980617 0.979131 0.977562 0.975877 0.974231 0.97249 0.970709 0.968841 0.967113 0.965412 0.963603 0.961703 0.959825 0.957954 0.95609 0.954005 0.951836 0.949798 0.947676 0.945358 0.943136 0.940728 0.938282 0.935819 0.933465 0.931069 0.92862 0.926136 0.923747 0.921358 0.918833 0.916329 0.913682 0.911049 0.908341 0.905672 0.903002 0.900249 0.897601 0.894884 0.89223 0.889592 0.886769 0.883851 0.881052 0.878399 0.875667 0.872847 0.869945 0.867093 0.86427 0.861396 0.858358 0.855371 0.852413 0.849356 0.846179 0.842966 0.839809 0.836694 0.833432 0.830444 0.827385 0.824251 0.82109 0.817874 0.814829 0.811678 0.80838 0.80519 0.801975 0.79864 0.795426 0.79196 0.788698 0.785359 0.781833 0.778363 0.774931 0.771428 0.768069 0.764562 0.761034 0.75762 0.754051 0.750396 0.74675 0.743101 0.739669 0.736199 0.732755 0.729154 0.725629 0.721895 0.718127 0.714502 0.710978 0.707521 0.703996 0.700407 0.696516 0.692831 0.68911 0.685411 0.68155 0.677844 0.674081 0.670227 0.666384 0.662531 0.658824 0.655128 0.651378 0.647689 0.643815 0.6401 0.636186 0.632514 0.628727 0.625122 0.621301 0.617493 0.613815 0.609969 0.606197 0.602447 0.598697 0.594747 0.59102 0.587229 0.583343 0.579421 0.575554 0.571578 0.567826 0.563828 0.560028 0.556056 0.552204 0.548315 0.544229 0.540293 0.536354 0.532595 0.528899 0.524993 0.521133 0.517192 0.513353 0.509605 0.505726 0.501858 0.497694 0.493502 0.489255 0.485313 0.481285 0.477215 0.473243 0.469092 0.46502 0.460907 0.456937 0.453089 0.448993 0.445039 0.441068 0.436937 0.432888 0.428998 0.424891 0.420772 0.416651 0.412392 0.408607 0.404415 0.400283 0.396012 0.391821 0.387666 0.383385 0.379238 0.374933 0.370484 0.366235 0.361868 0.35752 0.353073 0.348702 0.344386 0.340031 0.335593 0.330837 0.326156 0.321555 0.31685 0.311909 0.30694 0.302113 0.297157 0.292342 0.287289 0.282239 0.277206 0.271976 0.266884 0.261773 0.256596 0.251369 0.246103 0.240324 0.23482 0.22908 0.223486 0.217696 0.211796 0.206043 0.200203 0.194135 0.187957 0.181448 0.174858 0.167928 0.160748 0.153624 0.146393 0.138839 0.131222 0.123376 0.114782 0.105571 0.0960668 0.0855049 0.074273 0.0620179 0.0473884 0.0307539 ];
FPR_GR = [1 0.98579 0.962095 0.934159 0.905074 0.87654 0.84865 0.82189 0.79646 0.772131 0.748764 0.726605 0.705449 0.685084 0.665724 0.647442 0.62998 0.61335 0.597337 0.581763 0.566515 0.551876 0.537657 0.524033 0.510592 0.49788 0.485093 0.472868 0.460897 0.449236 0.438182 0.427475 0.417162 0.406907 0.397012 0.387173 0.377726 0.368308 0.359306 0.350619 0.342095 0.333813 0.325784 0.317812 0.310012 0.302583 0.295268 0.288145 0.281258 0.274377 0.26772 0.261335 0.255059 0.248913 0.24292 0.236983 0.231219 0.225615 0.220265 0.21495 0.209864 0.204733 0.199881 0.195029 0.190329 0.185655 0.181128 0.176854 0.172633 0.168597 0.164505 0.160637 0.156791 0.153074 0.149375 0.145753 0.142254 0.138891 0.135574 0.132394 0.129253 0.126182 0.123196 0.120308 0.117465 0.114704 0.112092 0.10948 0.10692 0.104296 0.101884 0.0994116 0.0970816 0.094824 0.0925944 0.0904131 0.0882664 0.086214 0.0842244 0.0822763 0.0803078 0.0784273 0.0766577 0.0749086 0.0731632 0.0714876 0.0698339 0.068246 0.066698 0.0651205 0.0636575 0.0621893 0.0607267 0.0592893 0.0579043 0.0565339 0.0552113 0.0539749 0.0527368 0.0515414 0.0504282 0.0493313 0.0482289 0.0471291 0.0461017 0.0450622 0.0440316 0.0429984 0.042059 0.0411032 0.0401344 0.0391868 0.0382657 0.0373859 0.0365234 0.0357002 0.0348821 0.0340717 0.0332996 0.0325048 0.0317168 0.0309503 0.0302206 0.0295158 0.0288466 0.028188 0.0275299 0.0268372 0.0262289 0.0255959 0.0249829 0.0244007 0.0238001 0.0232436 0.0226668 0.0221247 0.0215829 0.0210362 0.0205274 0.0200318 0.0195275 0.0190667 0.0186037 0.0181121 0.0176649 0.017225 0.0167875 0.0163947 0.0159654 0.0155615 0.015166 0.0147788 0.0144061 0.014023 0.0136815 0.0133391 0.0130151 0.0127115 0.0124072 0.0120883 0.011783 0.0114831 0.0112006 0.0108981 0.0106386 0.0103939 0.0101138 0.00986177 0.00961792 0.00937253 0.00913474 0.00890071 0.00867405 0.00844654 0.00825916 0.00804686 0.00784207 0.00764393 0.00744861 0.0072491 0.00706929 0.00688197 0.00671502 0.00656042 0.00639359 0.00622997 0.0060747 0.00592041 0.00575914 0.00560514 0.0054577 0.00533325 0.00520076 0.0050607 0.00494148 0.00481999 0.00468979 0.00457226 0.00444016 0.00432371 0.00421007 0.00409199 0.00397317 0.00384497 0.00374038 0.00362455 0.00350014 0.0033971 0.00327123 0.00316075 0.0030611 0.00296327 0.00286163 0.00276028 0.00266119 0.0025491 0.00245894 0.00235593 0.00226118 0.00216969 0.00208919 0.00199617 0.00190397 0.00181163 0.0017312 0.00164977 0.00155928 0.00146581 0.00136972 0.00127515 0.00117 0.00104906 0.000947699 0.000831399 0.000697358 0.000527274 ];
plot(Recall_GR, Precision_GR, 'g', 'linewidth', 2);
Recall_MNP = [1 0.999276 0.998747 0.998182 0.997556 0.996903 0.996175 0.995361 0.994487 0.99352 0.992472 0.991368 0.99025 0.989062 0.9878 0.986482 0.985092 0.983701 0.98225 0.980793 0.979265 0.977709 0.976166 0.97452 0.972854 0.97114 0.969377 0.967627 0.965765 0.96382 0.961847 0.95981 0.957733 0.955768 0.953576 0.951335 0.949064 0.946716 0.944341 0.941928 0.939444 0.936919 0.93432 0.931667 0.92925 0.92647 0.923653 0.920809 0.917905 0.915041 0.912082 0.909063 0.905966 0.90284 0.899716 0.896496 0.893336 0.89005 0.886703 0.88337 0.87995 0.876481 0.872966 0.869394 0.865777 0.862811 0.859125 0.855411 0.851655 0.847868 0.844057 0.84015 0.83629 0.832336 0.828289 0.82427 0.820153 0.815976 0.812038 0.807806 0.803517 0.799312 0.795016 0.790646 0.786247 0.781759 0.777217 0.77266 0.768107 0.763586 0.75903 0.75435 0.749795 0.745062 0.740318 0.735514 0.730658 0.726194 0.721298 0.716414 0.711619 0.706699 0.701727 0.696681 0.691641 0.686688 0.681601 0.676736 0.671585 0.666511 0.661317 0.656111 0.650915 0.645838 0.640601 0.635322 0.630125 0.624787 0.619504 0.614166 0.608765 0.6034 0.597987 0.592568 0.587127 0.58166 0.576171 0.570671 0.566285 0.561839 0.556321 0.550783 0.545243 0.539716 0.534185 0.528638 0.523122 0.517532 0.511998 0.506499 0.50091 0.495444 0.489881 0.484303 0.478935 0.473351 0.467848 0.462288 0.45683 0.451289 0.446013 0.440495 0.435119 0.429645 0.424153 0.418705 0.413279 0.407979 0.402558 0.397108 0.39213 0.386706 0.38135 0.375959 0.370615 0.365452 0.360126 0.354913 0.349704 0.344466 0.339197 0.333946 0.328727 0.323566 0.318461 0.313405 0.308423 0.303329 0.298269 0.293204 0.28847 0.28348 0.278587 0.273635 0.268757 0.26398 0.259133 0.254367 0.249591 0.244837 0.240117 0.235414 0.231591 0.226954 0.222364 0.217813 0.213342 0.208866 0.204488 0.200094 0.195749 0.191555 0.187265 0.183058 0.178884 0.174709 0.170595 0.166546 0.162596 0.158597 0.154667 0.150757 0.146886 0.14305 0.139673 0.135938 0.132252 0.12859 0.125066 0.121502 0.117978 0.114559 0.111125 0.107744 0.104683 0.101372 0.0981402 0.094981 0.0918076 0.0887233 0.0856563 0.0827704 0.0798207 0.076853 0.073984 0.0712513 0.0683979 0.0656518 0.062984 0.0602635 0.0576883 0.05502 0.0524713 0.0499642 0.0473745 0.0448966 0.0424509 0.0398215 0.037388 0.0348674 0.0321351 0.0295976 0.0269443 0.0241272 0.0210127 0.014071 ];
Precision_MNP = [0.222102 0.240105 0.250978 0.260981 0.271043 0.280749 0.290035 0.298627 0.306471 0.313833 0.320837 0.327614 0.334206 0.340575 0.346731 0.352712 0.358615 0.36428 0.36995 0.375353 0.380798 0.386147 0.391178 0.396382 0.401511 0.406566 0.411542 0.416191 0.421035 0.425837 0.430547 0.435222 0.439851 0.444005 0.448497 0.45292 0.457219 0.461541 0.465805 0.469953 0.47413 0.478237 0.482306 0.486337 0.489808 0.493748 0.49764 0.501455 0.505254 0.508887 0.512566 0.516233 0.519876 0.523469 0.526963 0.530484 0.533819 0.537226 0.540611 0.543903 0.547196 0.55047 0.553712 0.556927 0.560111 0.562645 0.565762 0.568827 0.571855 0.574839 0.577752 0.58066 0.583466 0.586292 0.589116 0.591839 0.59458 0.597291 0.599797 0.602427 0.605029 0.607512 0.610006 0.612499 0.61495 0.617408 0.61983 0.622224 0.624563 0.626853 0.629114 0.631388 0.633554 0.635765 0.63794 0.640105 0.642252 0.644151 0.646238 0.648302 0.650285 0.652297 0.654294 0.656276 0.658222 0.66011 0.662021 0.663827 0.665703 0.667526 0.669371 0.67118 0.672958 0.674678 0.676426 0.678153 0.67982 0.681511 0.68315 0.684781 0.686413 0.687995 0.689576 0.691141 0.692683 0.694216 0.695743 0.697244 0.698413 0.699621 0.701084 0.702531 0.703951 0.705359 0.706737 0.708103 0.709431 0.710757 0.712056 0.713327 0.714606 0.715838 0.717076 0.718309 0.719485 0.720694 0.72186 0.72304 0.724185 0.725343 0.726433 0.727572 0.728675 0.729785 0.730895 0.731974 0.733029 0.734066 0.73511 0.73616 0.737095 0.738121 0.739124 0.740132 0.741124 0.742082 0.743063 0.744031 0.744984 0.745941 0.746899 0.747852 0.748793 0.749724 0.75064 0.751542 0.752427 0.753335 0.754237 0.755131 0.755961 0.756841 0.757699 0.75858 0.759457 0.760297 0.761163 0.762025 0.762871 0.763726 0.764571 0.765409 0.766106 0.766939 0.76778 0.768606 0.769409 0.770243 0.771059 0.771875 0.772687 0.773471 0.774276 0.775067 0.775871 0.776674 0.777466 0.778247 0.779002 0.77979 0.780573 0.781369 0.782151 0.782934 0.783633 0.784426 0.78521 0.785996 0.786761 0.787552 0.78833 0.789075 0.789849 0.79059 0.791279 0.792049 0.792786 0.793532 0.794313 0.795023 0.795799 0.796508 0.797255 0.798066 0.798793 0.799514 0.800336 0.801056 0.801786 0.802591 0.803272 0.80411 0.804846 0.805483 0.806323 0.806959 0.807568 0.808411 0.809039 0.809457 0.810253 0.810656 0.811063 0.811953 0.811676 0.806248 ];
TPR_MNP = [1 0.999276 0.998747 0.998182 0.997556 0.996903 0.996175 0.995361 0.994487 0.99352 0.992472 0.991368 0.99025 0.989062 0.9878 0.986482 0.985092 0.983701 0.98225 0.980793 0.979265 0.977709 0.976166 0.97452 0.972854 0.97114 0.969377 0.967627 0.965765 0.96382 0.961847 0.95981 0.957733 0.955768 0.953576 0.951335 0.949064 0.946716 0.944341 0.941928 0.939444 0.936919 0.93432 0.931667 0.92925 0.92647 0.923653 0.920809 0.917905 0.915041 0.912082 0.909063 0.905966 0.90284 0.899716 0.896496 0.893336 0.89005 0.886703 0.88337 0.87995 0.876481 0.872966 0.869394 0.865777 0.862811 0.859125 0.855411 0.851655 0.847868 0.844057 0.84015 0.83629 0.832336 0.828289 0.82427 0.820153 0.815976 0.812038 0.807806 0.803517 0.799312 0.795016 0.790646 0.786247 0.781759 0.777217 0.77266 0.768107 0.763586 0.75903 0.75435 0.749795 0.745062 0.740318 0.735514 0.730658 0.726194 0.721298 0.716414 0.711619 0.706699 0.701727 0.696681 0.691641 0.686688 0.681601 0.676736 0.671585 0.666511 0.661317 0.656111 0.650915 0.645838 0.640601 0.635322 0.630125 0.624787 0.619504 0.614166 0.608765 0.6034 0.597987 0.592568 0.587127 0.58166 0.576171 0.570671 0.566285 0.561839 0.556321 0.550783 0.545243 0.539716 0.534185 0.528638 0.523122 0.517532 0.511998 0.506499 0.50091 0.495444 0.489881 0.484303 0.478935 0.473351 0.467848 0.462288 0.45683 0.451289 0.446013 0.440495 0.435119 0.429645 0.424153 0.418705 0.413279 0.407979 0.402558 0.397108 0.39213 0.386706 0.38135 0.375959 0.370615 0.365452 0.360126 0.354913 0.349704 0.344466 0.339197 0.333946 0.328727 0.323566 0.318461 0.313405 0.308423 0.303329 0.298269 0.293204 0.28847 0.28348 0.278587 0.273635 0.268757 0.26398 0.259133 0.254367 0.249591 0.244837 0.240117 0.235414 0.231591 0.226954 0.222364 0.217813 0.213342 0.208866 0.204488 0.200094 0.195749 0.191555 0.187265 0.183058 0.178884 0.174709 0.170595 0.166546 0.162596 0.158597 0.154667 0.150757 0.146886 0.14305 0.139673 0.135938 0.132252 0.12859 0.125066 0.121502 0.117978 0.114559 0.111125 0.107744 0.104683 0.101372 0.0981402 0.094981 0.0918076 0.0887233 0.0856563 0.0827704 0.0798207 0.076853 0.073984 0.0712513 0.0683979 0.0656518 0.062984 0.0602635 0.0576883 0.05502 0.0524713 0.0499642 0.0473745 0.0448966 0.0424509 0.0398215 0.037388 0.0348674 0.0321351 0.0295976 0.0269443 0.0241272 0.0210127 0.014071 ];
FPR_MNP = [1 0.933246 0.891815 0.854914 0.820299 0.788866 0.760343 0.73487 0.712005 0.690892 0.671267 0.652755 0.635237 0.618761 0.603187 0.588452 0.574098 0.560764 0.547507 0.535318 0.523059 0.511243 0.500551 0.489477 0.478809 0.468505 0.458568 0.449492 0.440126 0.430928 0.422163 0.413518 0.405078 0.397777 0.389803 0.382079 0.37476 0.367401 0.360289 0.353484 0.346663 0.340069 0.333591 0.327242 0.321912 0.315833 0.309925 0.304224 0.298587 0.293308 0.287998 0.282748 0.277538 0.272492 0.267688 0.262814 0.258286 0.253679 0.249134 0.244786 0.240458 0.236178 0.231974 0.227825 0.223748 0.220597 0.216661 0.212838 0.209095 0.20545 0.20192 0.19839 0.195033 0.191669 0.188293 0.185097 0.181873 0.178682 0.175792 0.172742 0.169734 0.166907 0.164076 0.161249 0.158508 0.155738 0.153008 0.150333 0.147761 0.145264 0.142808 0.140325 0.137978 0.135589 0.133258 0.130928 0.128625 0.126597 0.124374 0.122205 0.120149 0.118057 0.115986 0.113917 0.111912 0.109991 0.108034 0.106209 0.104301 0.102478 0.100626 0.0988139 0.0970444 0.0953503 0.0936278 0.091924 0.0902941 0.0886349 0.0870347 0.0854503 0.0838582 0.0823277 0.0807983 0.0792972 0.0778191 0.076353 0.0748985 0.0734678 0.0723515 0.0712509 0.0698747 0.0685174 0.0671896 0.0658923 0.0646195 0.0633624 0.0621431 0.0609171 0.0597309 0.0585705 0.0574055 0.0562961 0.0551725 0.0540605 0.0530182 0.0519338 0.0508988 0.0498517 0.04885 0.047835 0.0468928 0.0459135 0.0449834 0.0440431 0.043103 0.0421952 0.0413058 0.0404537 0.0395873 0.0387238 0.0379566 0.0371211 0.0363153 0.03551 0.0347251 0.0339788 0.0332139 0.0324781 0.0317555 0.0310354 0.0303161 0.0296065 0.0289121 0.0282391 0.0275814 0.0269394 0.0263147 0.0256793 0.0250558 0.0244364 0.0238728 0.0232805 0.0227127 0.0221362 0.0215775 0.0210418 0.0204994 0.0199745 0.0194553 0.0189404 0.0184356 0.0179373 0.0175454 0.0170635 0.0165908 0.0161302 0.0156858 0.0152406 0.0148145 0.0143902 0.0139753 0.0135818 0.0131796 0.0127919 0.0124103 0.0120297 0.0116628 0.0113059 0.0109626 0.0106155 0.0102803 0.00994832 0.00962381 0.00930403 0.009032 0.00872784 0.00843104 0.00813819 0.00786252 0.00758353 0.00731121 0.00705364 0.00679445 0.0065406 0.00631473 0.00607016 0.00583434 0.00560796 0.00538083 0.00516429 0.00494941 0.00475112 0.00454796 0.00434498 0.00415358 0.00397456 0.00378627 0.003609 0.00343962 0.00326722 0.00310738 0.00294148 0.00278635 0.00263638 0.00248151 0.00233642 0.00219436 0.00204158 0.00190492 0.00176741 0.00161707 0.00148256 0.00134395 0.00119181 0.00102997 0.000702648 ];
plot(Recall_MNP, Precision_MNP, 'r', 'linewidth', 2);
Recall_UFO = [1 0.979596 0.975585 0.970656 0.964617 0.958527 0.952493 0.946724 0.941101 0.935795 0.9308 0.92567 0.920639 0.916081 0.91157 0.907257 0.902981 0.89855 0.89445 0.890441 0.886166 0.88201 0.877902 0.87376 0.8696 0.865751 0.861943 0.85824 0.854453 0.850706 0.847121 0.843488 0.839931 0.836191 0.832702 0.829172 0.825308 0.821718 0.81822 0.814531 0.810886 0.807211 0.803328 0.799746 0.796165 0.792634 0.788787 0.784972 0.781285 0.777529 0.773872 0.770062 0.76655 0.762974 0.759529 0.755961 0.752271 0.748602 0.744916 0.74138 0.737722 0.734106 0.730608 0.726854 0.723189 0.719638 0.716195 0.712822 0.70934 0.705772 0.702252 0.698634 0.695116 0.691623 0.688121 0.684536 0.68104 0.677488 0.673923 0.670434 0.666801 0.663146 0.659526 0.65588 0.652329 0.648605 0.644923 0.641314 0.637839 0.634266 0.630762 0.627181 0.623627 0.620148 0.616571 0.61252 0.608535 0.604344 0.600143 0.596039 0.591944 0.587685 0.583475 0.579363 0.57518 0.570994 0.566863 0.56288 0.558871 0.554815 0.550796 0.546759 0.54258 0.538587 0.534747 0.530761 0.526633 0.522646 0.518637 0.514747 0.510905 0.507153 0.503363 0.499693 0.49588 0.491938 0.488122 0.484404 0.48074 0.477085 0.473321 0.469596 0.465849 0.462042 0.458246 0.454539 0.450905 0.447261 0.443424 0.439822 0.436275 0.432553 0.428833 0.425156 0.421522 0.417799 0.41423 0.410627 0.407055 0.403576 0.39997 0.39633 0.392774 0.389394 0.386021 0.382566 0.379069 0.375662 0.372207 0.368725 0.365397 0.362148 0.358828 0.3555 0.352258 0.348941 0.345595 0.342401 0.339032 0.335684 0.332364 0.329012 0.325796 0.322599 0.319199 0.31595 0.312755 0.309629 0.306439 0.303323 0.300159 0.297028 0.2938 0.290627 0.28751 0.284378 0.281086 0.277726 0.274598 0.27133 0.268151 0.265104 0.262165 0.259127 0.256021 0.252905 0.249664 0.246488 0.243448 0.240317 0.237284 0.234235 0.231209 0.228322 0.225222 0.222201 0.219205 0.216078 0.213247 0.210492 0.207476 0.204533 0.201588 0.198797 0.195839 0.192818 0.189882 0.186949 0.183725 0.180719 0.177728 0.174896 0.171823 0.168843 0.165892 0.162854 0.159822 0.15679 0.15374 0.150753 0.147602 0.144474 0.141307 0.138288 0.13518 0.131965 0.128828 0.125397 0.121968 0.118564 0.114977 0.111412 0.107828 0.104186 0.100234 0.0964585 0.0924757 0.0881896 0.0836197 0.0787335 0.0734624 0.0678271 0.0615676 0.0541073 0.0449279 0.0307036 ];
Precision_UFO = [0.222102 0.344998 0.377902 0.413546 0.446901 0.47788 0.506557 0.531798 0.554022 0.574874 0.593826 0.610854 0.62567 0.640152 0.65363 0.666456 0.678088 0.68951 0.700275 0.710656 0.720179 0.728992 0.737242 0.745386 0.753024 0.760433 0.767802 0.774828 0.780981 0.786963 0.792847 0.798235 0.803017 0.807555 0.811977 0.816107 0.82017 0.824018 0.827917 0.831562 0.834706 0.837771 0.84085 0.844 0.846791 0.84961 0.852074 0.854351 0.856629 0.858959 0.861126 0.863003 0.864986 0.86704 0.868751 0.870434 0.872257 0.874062 0.875804 0.877551 0.879127 0.880536 0.881852 0.883129 0.884443 0.885791 0.887145 0.888449 0.8897 0.890703 0.891906 0.892895 0.893856 0.894915 0.895886 0.896909 0.89787 0.898681 0.899517 0.900336 0.901311 0.902093 0.902749 0.903351 0.90407 0.904727 0.905411 0.906006 0.906675 0.907335 0.908039 0.908603 0.909294 0.909923 0.910622 0.911687 0.912662 0.913487 0.914226 0.914935 0.915757 0.916223 0.916893 0.91767 0.918259 0.918789 0.919269 0.919797 0.920245 0.920621 0.921064 0.9215 0.921917 0.922296 0.922703 0.923231 0.923469 0.923718 0.924151 0.924519 0.924921 0.925512 0.925828 0.926158 0.926469 0.926657 0.926842 0.927093 0.92738 0.927775 0.928046 0.928264 0.928474 0.928719 0.928858 0.928932 0.929071 0.929235 0.929397 0.929617 0.929864 0.929929 0.930196 0.930327 0.93056 0.930525 0.930599 0.930679 0.930737 0.930845 0.930945 0.930926 0.93112 0.93121 0.931216 0.931279 0.931405 0.931357 0.931424 0.931148 0.93121 0.931233 0.931339 0.931399 0.931483 0.931676 0.931668 0.931763 0.931701 0.931734 0.931775 0.931893 0.931878 0.932091 0.932176 0.932429 0.93251 0.932511 0.932639 0.932791 0.932815 0.932872 0.932793 0.932875 0.932802 0.932709 0.93283 0.932779 0.932814 0.932764 0.932686 0.932818 0.932842 0.932809 0.932896 0.93292 0.933142 0.933141 0.933434 0.933409 0.933349 0.932982 0.932746 0.932668 0.932576 0.932304 0.932488 0.932449 0.932464 0.932621 0.93265 0.93266 0.932862 0.932948 0.93303 0.932925 0.932804 0.932907 0.932817 0.932716 0.932711 0.932844 0.93263 0.932805 0.932723 0.932674 0.932826 0.932951 0.933138 0.93373 0.934016 0.934262 0.934246 0.934324 0.934222 0.934214 0.934386 0.934142 0.934156 0.934177 0.934275 0.934334 0.934349 0.934208 0.934026 0.934137 0.933874 0.934077 0.933674 0.933272 0.933166 0.932997 0.932938 0.932529 0.932775 0.932814 ];
TPR_UFO = [1 0.979596 0.975585 0.970656 0.964617 0.958527 0.952493 0.946724 0.941101 0.935795 0.9308 0.92567 0.920639 0.916081 0.91157 0.907257 0.902981 0.89855 0.89445 0.890441 0.886166 0.88201 0.877902 0.87376 0.8696 0.865751 0.861943 0.85824 0.854453 0.850706 0.847121 0.843488 0.839931 0.836191 0.832702 0.829172 0.825308 0.821718 0.81822 0.814531 0.810886 0.807211 0.803328 0.799746 0.796165 0.792634 0.788787 0.784972 0.781285 0.777529 0.773872 0.770062 0.76655 0.762974 0.759529 0.755961 0.752271 0.748602 0.744916 0.74138 0.737722 0.734106 0.730608 0.726854 0.723189 0.719638 0.716195 0.712822 0.70934 0.705772 0.702252 0.698634 0.695116 0.691623 0.688121 0.684536 0.68104 0.677488 0.673923 0.670434 0.666801 0.663146 0.659526 0.65588 0.652329 0.648605 0.644923 0.641314 0.637839 0.634266 0.630762 0.627181 0.623627 0.620148 0.616571 0.61252 0.608535 0.604344 0.600143 0.596039 0.591944 0.587685 0.583475 0.579363 0.57518 0.570994 0.566863 0.56288 0.558871 0.554815 0.550796 0.546759 0.54258 0.538587 0.534747 0.530761 0.526633 0.522646 0.518637 0.514747 0.510905 0.507153 0.503363 0.499693 0.49588 0.491938 0.488122 0.484404 0.48074 0.477085 0.473321 0.469596 0.465849 0.462042 0.458246 0.454539 0.450905 0.447261 0.443424 0.439822 0.436275 0.432553 0.428833 0.425156 0.421522 0.417799 0.41423 0.410627 0.407055 0.403576 0.39997 0.39633 0.392774 0.389394 0.386021 0.382566 0.379069 0.375662 0.372207 0.368725 0.365397 0.362148 0.358828 0.3555 0.352258 0.348941 0.345595 0.342401 0.339032 0.335684 0.332364 0.329012 0.325796 0.322599 0.319199 0.31595 0.312755 0.309629 0.306439 0.303323 0.300159 0.297028 0.2938 0.290627 0.28751 0.284378 0.281086 0.277726 0.274598 0.27133 0.268151 0.265104 0.262165 0.259127 0.256021 0.252905 0.249664 0.246488 0.243448 0.240317 0.237284 0.234235 0.231209 0.228322 0.225222 0.222201 0.219205 0.216078 0.213247 0.210492 0.207476 0.204533 0.201588 0.198797 0.195839 0.192818 0.189882 0.186949 0.183725 0.180719 0.177728 0.174896 0.171823 0.168843 0.165892 0.162854 0.159822 0.15679 0.15374 0.150753 0.147602 0.144474 0.141307 0.138288 0.13518 0.131965 0.128828 0.125397 0.121968 0.118564 0.114977 0.111412 0.107828 0.104186 0.100234 0.0964585 0.0924757 0.0881896 0.0836197 0.0787335 0.0734624 0.0678271 0.0615676 0.0541073 0.0449279 0.0307036 ];
FPR_UFO = [1 0.712306 0.622862 0.539402 0.469229 0.4111 0.363649 0.325432 0.294676 0.268041 0.245576 0.226597 0.210406 0.195956 0.18299 0.171179 0.161202 0.151902 0.143537 0.135877 0.128871 0.122526 0.116847 0.11134 0.10632 0.101682 0.0971101 0.0929117 0.0891846 0.0856013 0.082223 0.0791405 0.0763912 0.07384 0.0715122 0.0692275 0.0669907 0.064922 0.0629273 0.0610377 0.0593294 0.0576965 0.0560612 0.0544556 0.0529614 0.0515023 0.0501323 0.0488924 0.0476413 0.0463414 0.0452344 0.0440971 0.0429656 0.0419177 0.0410115 0.0400911 0.0391671 0.0383246 0.0374563 0.0365975 0.0358053 0.0350643 0.0343889 0.0337009 0.0329971 0.0323123 0.0316429 0.0308956 0.0302799 0.0297295 0.0290784 0.0284588 0.0279359 0.0273889 0.0268147 0.0262051 0.0257044 0.0252065 0.0247047 0.0242519 0.0237107 0.0232832 0.0228862 0.0225047 0.0220921 0.0216862 0.0213176 0.0209411 0.0206084 0.0202278 0.0198601 0.0195299 0.0191947 0.0188648 0.0185195 0.0179466 0.0174322 0.0170005 0.0166108 0.0162555 0.0158695 0.0155437 0.0151985 0.0148274 0.0144778 0.0141436 0.0138604 0.0135804 0.0133248 0.0130577 0.012802 0.0125495 0.0123058 0.0120634 0.011817 0.0115552 0.0113518 0.0111398 0.0108885 0.0106852 0.0104709 0.0102471 0.0100571 0.0098542 0.00965848 0.00948828 0.00930973 0.00914609 0.00897696 0.00880398 0.00863604 0.00847505 0.00832572 0.00817668 0.0080298 0.00788977 0.00775627 0.00759972 0.00744727 0.00731576 0.0071507 0.00701956 0.00686663 0.00674721 0.00661799 0.00649848 0.006392 0.00628566 0.00618516 0.00608757 0.00598655 0.00588821 0.0057595 0.005673 0.00558556 0.00549406 0.00537995 0.0052968 0.00520193 0.00511123 0.00503557 0.00495692 0.00487463 0.00477952 0.00470481 0.00463064 0.00455932 0.00448748 0.00441506 0.00433566 0.00426746 0.00419593 0.00411416 0.00403385 0.0039504 0.00384902 0.00378056 0.00372088 0.0036561 0.00359249 0.00353906 0.00348112 0.00343035 0.00337268 0.00332186 0.00326534 0.00321017 0.00316522 0.00311649 0.00305796 0.00300854 0.0029515 0.00290488 0.00285769 0.00280645 0.0027515 0.00269876 0.00265321 0.00259711 0.00255154 0.00251302 0.00247764 0.00243875 0.00239996 0.00236784 0.00232879 0.00229242 0.00225959 0.00220716 0.00217609 0.00213778 0.00210495 0.00206342 0.00202939 0.00199662 0.00196062 0.00192519 0.00188539 0.00184675 0.0018164 0.00178304 0.00174964 0.00171059 0.00167456 0.00164222 0.00160328 0.00156853 0.00153342 0.00149278 0.00145916 0.00141465 0.00138003 0.00134825 0.00131868 0.00129379 0.00125014 0.00121162 0.00118048 0.00115194 0.00112267 0.00109272 0.00106494 0.00103644 0.00100334 0.000970468 0.000930969 0.000877206 0.000840802 0.000782108 0.000738256 0.00069777 0.000656955 0.000602805 0.000529313 0.000434753 0.000296727 ];
plot(Recall_UFO, Precision_UFO, 'c', 'linewidth', 2);
Recall_MC = [1 0.998504 0.997419 0.996145 0.994782 0.993141 0.991355 0.989475 0.987504 0.985447 0.983393 0.981183 0.979097 0.976858 0.974526 0.972276 0.969979 0.967619 0.965384 0.962985 0.960522 0.957974 0.955496 0.952938 0.95044 0.947802 0.945133 0.942463 0.939839 0.937174 0.934572 0.931994 0.92914 0.926401 0.923762 0.921147 0.918431 0.915698 0.913006 0.910314 0.907703 0.904877 0.902106 0.89925 0.89638 0.893517 0.890605 0.887922 0.885049 0.882244 0.879369 0.876602 0.873797 0.870965 0.868167 0.86537 0.862498 0.859678 0.85684 0.853957 0.851144 0.848328 0.845487 0.842499 0.839503 0.836555 0.833644 0.830739 0.827834 0.824937 0.822153 0.819237 0.816368 0.813539 0.810517 0.807686 0.804912 0.802017 0.799026 0.796247 0.793478 0.790621 0.787694 0.784798 0.781814 0.778868 0.775961 0.773072 0.770184 0.767359 0.764449 0.761571 0.758626 0.755773 0.752935 0.750245 0.747409 0.744625 0.741894 0.738965 0.73622 0.73328 0.730454 0.727637 0.724864 0.722275 0.719516 0.716617 0.713896 0.711225 0.708635 0.705905 0.703207 0.700525 0.697872 0.695268 0.692771 0.690024 0.687422 0.684751 0.682017 0.679427 0.676862 0.674331 0.671577 0.668882 0.666161 0.663539 0.660873 0.65815 0.655355 0.652612 0.649972 0.647309 0.644649 0.641963 0.639445 0.636844 0.634234 0.631758 0.629176 0.626664 0.624051 0.621397 0.618654 0.616154 0.613497 0.610758 0.608065 0.605442 0.602822 0.600114 0.597368 0.594597 0.59197 0.589109 0.586445 0.583832 0.581105 0.578451 0.575748 0.57299 0.570269 0.567428 0.564679 0.561897 0.559176 0.55638 0.553587 0.550757 0.548034 0.545457 0.542639 0.539923 0.536967 0.53407 0.531145 0.528302 0.525415 0.522425 0.51946 0.516498 0.513446 0.510534 0.507405 0.504604 0.501481 0.498399 0.49543 0.492326 0.489119 0.485792 0.482638 0.479536 0.476436 0.473237 0.47008 0.466829 0.463479 0.460219 0.456881 0.453558 0.450336 0.4468 0.443446 0.439892 0.436372 0.432818 0.429224 0.425566 0.421762 0.418105 0.414392 0.410538 0.406644 0.402528 0.398353 0.394184 0.390022 0.38573 0.381559 0.377257 0.373076 0.368367 0.363763 0.359122 0.354381 0.349241 0.34436 0.339315 0.33426 0.32881 0.32328 0.31748 0.311713 0.305876 0.299563 0.293044 0.286414 0.279483 0.272172 0.264704 0.256819 0.248164 0.239451 0.229931 0.219847 0.209043 0.197578 0.18466 0.170349 0.154319 0.135978 0.113956 0.0869215 0.0510371 ];
Precision_MC = [0.222102 0.23456 0.259239 0.282661 0.30455 0.325083 0.344056 0.361628 0.378412 0.394186 0.409173 0.423325 0.43677 0.449657 0.462187 0.474464 0.486232 0.49748 0.50832 0.51887 0.529094 0.53927 0.549278 0.558811 0.56792 0.576876 0.585809 0.594204 0.602711 0.610657 0.618619 0.626424 0.633752 0.641051 0.648382 0.655451 0.662429 0.669354 0.675686 0.682017 0.688166 0.694405 0.700447 0.706381 0.712054 0.717538 0.723209 0.728483 0.733774 0.738818 0.743828 0.748767 0.753471 0.758161 0.762725 0.767238 0.771523 0.775553 0.779562 0.783632 0.787613 0.791422 0.795199 0.798791 0.802362 0.805961 0.80935 0.812833 0.816182 0.819427 0.82244 0.825493 0.828755 0.831804 0.834732 0.837525 0.84042 0.843071 0.845652 0.84831 0.850724 0.853143 0.855658 0.85806 0.860352 0.862466 0.864489 0.866559 0.868487 0.870469 0.872268 0.873978 0.875604 0.877337 0.878938 0.880554 0.882067 0.883494 0.884836 0.886268 0.887706 0.888898 0.890159 0.891382 0.892559 0.893826 0.894892 0.895948 0.897007 0.897802 0.898792 0.899743 0.900489 0.90136 0.902147 0.902989 0.903831 0.904693 0.905462 0.906253 0.90686 0.90741 0.908056 0.908888 0.909608 0.910366 0.91097 0.911584 0.91226 0.912808 0.913327 0.913839 0.914462 0.914949 0.91548 0.915981 0.91638 0.91682 0.917161 0.917714 0.918065 0.918386 0.918632 0.919089 0.919497 0.91997 0.92041 0.920797 0.921193 0.921593 0.922054 0.922516 0.922849 0.923416 0.923706 0.923991 0.924379 0.924707 0.925107 0.925362 0.925663 0.925806 0.925973 0.926152 0.926391 0.926578 0.926927 0.926905 0.927166 0.927349 0.927598 0.927906 0.928187 0.928482 0.92876 0.929097 0.929197 0.92936 0.92948 0.92967 0.929895 0.930062 0.930172 0.930391 0.930683 0.930745 0.930845 0.931065 0.931294 0.931282 0.931372 0.931317 0.931412 0.931367 0.931545 0.931477 0.931398 0.93154 0.931555 0.931533 0.931367 0.931484 0.931476 0.931482 0.93165 0.931636 0.931785 0.931883 0.931768 0.931659 0.931799 0.931981 0.93203 0.931965 0.931925 0.931969 0.931983 0.93213 0.932289 0.932443 0.932429 0.932245 0.932312 0.932238 0.932284 0.932186 0.932376 0.932342 0.932473 0.932408 0.932515 0.932716 0.932675 0.932829 0.932788 0.932729 0.932581 0.932504 0.932479 0.93255 0.932567 0.932717 0.932761 0.932852 0.93273 0.932306 0.932371 0.931959 0.93177 0.931592 0.931476 0.931528 0.93134 0.931023 0.930387 0.929257 ];
TPR_MC = [1 0.998504 0.997419 0.996145 0.994782 0.993141 0.991355 0.989475 0.987504 0.985447 0.983393 0.981183 0.979097 0.976858 0.974526 0.972276 0.969979 0.967619 0.965384 0.962985 0.960522 0.957974 0.955496 0.952938 0.95044 0.947802 0.945133 0.942463 0.939839 0.937174 0.934572 0.931994 0.92914 0.926401 0.923762 0.921147 0.918431 0.915698 0.913006 0.910314 0.907703 0.904877 0.902106 0.89925 0.89638 0.893517 0.890605 0.887922 0.885049 0.882244 0.879369 0.876602 0.873797 0.870965 0.868167 0.86537 0.862498 0.859678 0.85684 0.853957 0.851144 0.848328 0.845487 0.842499 0.839503 0.836555 0.833644 0.830739 0.827834 0.824937 0.822153 0.819237 0.816368 0.813539 0.810517 0.807686 0.804912 0.802017 0.799026 0.796247 0.793478 0.790621 0.787694 0.784798 0.781814 0.778868 0.775961 0.773072 0.770184 0.767359 0.764449 0.761571 0.758626 0.755773 0.752935 0.750245 0.747409 0.744625 0.741894 0.738965 0.73622 0.73328 0.730454 0.727637 0.724864 0.722275 0.719516 0.716617 0.713896 0.711225 0.708635 0.705905 0.703207 0.700525 0.697872 0.695268 0.692771 0.690024 0.687422 0.684751 0.682017 0.679427 0.676862 0.674331 0.671577 0.668882 0.666161 0.663539 0.660873 0.65815 0.655355 0.652612 0.649972 0.647309 0.644649 0.641963 0.639445 0.636844 0.634234 0.631758 0.629176 0.626664 0.624051 0.621397 0.618654 0.616154 0.613497 0.610758 0.608065 0.605442 0.602822 0.600114 0.597368 0.594597 0.59197 0.589109 0.586445 0.583832 0.581105 0.578451 0.575748 0.57299 0.570269 0.567428 0.564679 0.561897 0.559176 0.55638 0.553587 0.550757 0.548034 0.545457 0.542639 0.539923 0.536967 0.53407 0.531145 0.528302 0.525415 0.522425 0.51946 0.516498 0.513446 0.510534 0.507405 0.504604 0.501481 0.498399 0.49543 0.492326 0.489119 0.485792 0.482638 0.479536 0.476436 0.473237 0.47008 0.466829 0.463479 0.460219 0.456881 0.453558 0.450336 0.4468 0.443446 0.439892 0.436372 0.432818 0.429224 0.425566 0.421762 0.418105 0.414392 0.410538 0.406644 0.402528 0.398353 0.394184 0.390022 0.38573 0.381559 0.377257 0.373076 0.368367 0.363763 0.359122 0.354381 0.349241 0.34436 0.339315 0.33426 0.32881 0.32328 0.31748 0.311713 0.305876 0.299563 0.293044 0.286414 0.279483 0.272172 0.264704 0.256819 0.248164 0.239451 0.229931 0.219847 0.209043 0.197578 0.18466 0.170349 0.154319 0.135978 0.113956 0.0869215 0.0510371 ];
FPR_MC = [1 0.947496 0.865905 0.796331 0.735748 0.682472 0.63546 0.594145 0.557254 0.524241 0.494349 0.467482 0.443301 0.42101 0.400434 0.38155 0.364298 0.348363 0.33341 0.319456 0.306404 0.294035 0.282301 0.271296 0.261194 0.251505 0.242294 0.233671 0.225264 0.217415 0.209877 0.202782 0.196051 0.189568 0.183386 0.177405 0.17165 0.166103 0.160941 0.15594 0.151122 0.146437 0.141834 0.137539 0.133432 0.129409 0.125501 0.121825 0.118213 0.114771 0.111413 0.108177 0.105078 0.102102 0.0992738 0.0964406 0.0937741 0.0912313 0.0887096 0.0862856 0.0839475 0.0816598 0.0794518 0.0773441 0.0752996 0.0732898 0.0713699 0.0695266 0.0677264 0.0660062 0.0643765 0.0627664 0.0611522 0.0596305 0.0581361 0.0566819 0.0552978 0.0539833 0.0526664 0.0513781 0.050182 0.0490162 0.0478787 0.0467664 0.045661 0.0446576 0.0436413 0.0426617 0.0417468 0.0408108 0.0399442 0.0390778 0.0382512 0.0374404 0.036675 0.0359349 0.0352019 0.0345008 0.0338758 0.0332099 0.0325308 0.0319212 0.0312957 0.0307149 0.0301019 0.0295138 0.0289826 0.0284392 0.0279105 0.0274458 0.0269295 0.0264512 0.025995 0.0255137 0.0250879 0.0246436 0.0241969 0.0237621 0.0233233 0.0229144 0.0225131 0.0221476 0.0217534 0.0213943 0.0210138 0.020631 0.0202591 0.0199021 0.0195619 0.0192235 0.018897 0.0185849 0.018264 0.017976 0.017695 0.0173992 0.0171095 0.0168374 0.0165642 0.0162826 0.0160127 0.015788 0.0155442 0.0152901 0.015034 0.0147874 0.0145319 0.0143229 0.0140967 0.0138566 0.0136213 0.0133925 0.0131529 0.0129375 0.0127252 0.0125233 0.0123303 0.0121216 0.0119282 0.0117431 0.011548 0.011382 0.011199 0.0110221 0.010853 0.0106902 0.0105194 0.0103514 0.0101696 0.00998641 0.00981228 0.00965474 0.00949352 0.00934881 0.00920186 0.00903937 0.00891064 0.00876673 0.00862615 0.00848563 0.0083373 0.00819923 0.0080539 0.00791916 0.00778687 0.0076671 0.00754239 0.00741326 0.00729484 0.00719034 0.00707394 0.00696357 0.00685186 0.00675862 0.00664663 0.00654058 0.00644959 0.00635041 0.00624523 0.00614499 0.00604648 0.00594346 0.00584768 0.00573661 0.0056138 0.00551251 0.00541743 0.00531912 0.00523193 0.00514063 0.00504685 0.00496212 0.00487625 0.00477851 0.00469213 0.00459381 0.00451157 0.00441222 0.00432369 0.00423471 0.00414406 0.004065 0.00397175 0.00389643 0.0038075 0.003718 0.00361802 0.00352374 0.00342998 0.00334788 0.00325072 0.00316158 0.00307192 0.00297635 0.00288973 0.00280002 0.00271847 0.00262662 0.00254805 0.00243306 0.00230951 0.00220784 0.00211637 0.00202159 0.00192703 0.00183875 0.00173831 0.00164383 0.00153738 0.00142532 0.00130133 0.00118192 0.00105478 0.000903612 0.00071219 0.000493393 ];
plot(Recall_MC, Precision_MC, 'm', 'linewidth', 2);
Recall_DSR = [1 0.988319 0.978044 0.970496 0.964049 0.957984 0.952318 0.946974 0.941852 0.936927 0.932159 0.927605 0.923171 0.918879 0.91474 0.910765 0.906909 0.903164 0.899472 0.895858 0.892296 0.888794 0.885326 0.881904 0.878493 0.875093 0.871762 0.868488 0.865261 0.862048 0.858859 0.855672 0.852558 0.849488 0.846439 0.843414 0.840397 0.837386 0.834443 0.83154 0.828678 0.825811 0.822954 0.820105 0.817261 0.814471 0.811694 0.808915 0.806137 0.803344 0.800572 0.797831 0.795114 0.792417 0.789745 0.787085 0.784427 0.781755 0.779078 0.776407 0.773789 0.771192 0.768596 0.766003 0.763448 0.760887 0.758318 0.755766 0.753227 0.750703 0.748188 0.745685 0.743182 0.740688 0.738196 0.735721 0.733259 0.730811 0.728368 0.72592 0.723508 0.721117 0.718723 0.716322 0.713932 0.711556 0.709177 0.706788 0.704402 0.702058 0.69972 0.697397 0.695074 0.692747 0.690445 0.688154 0.68584 0.683526 0.681217 0.678928 0.676638 0.674342 0.672057 0.669748 0.667429 0.665098 0.662792 0.660521 0.658271 0.656013 0.653751 0.651504 0.649262 0.647027 0.644777 0.642522 0.640263 0.637989 0.635734 0.633476 0.631205 0.628941 0.626671 0.624424 0.622174 0.619913 0.617639 0.615346 0.613084 0.6108 0.608553 0.606322 0.604082 0.601836 0.59959 0.597338 0.595098 0.59285 0.590611 0.588366 0.586117 0.583868 0.581608 0.579331 0.577093 0.574871 0.572662 0.570434 0.568207 0.565982 0.563743 0.561517 0.559297 0.557053 0.554794 0.552532 0.550264 0.548 0.545733 0.54346 0.541176 0.538878 0.53659 0.53431 0.53204 0.529765 0.527475 0.525193 0.522908 0.52061 0.518318 0.516018 0.513727 0.511442 0.509154 0.506864 0.504555 0.502229 0.499873 0.497511 0.495151 0.492784 0.490414 0.488031 0.485622 0.48321 0.480775 0.478321 0.47587 0.473423 0.470971 0.468493 0.465997 0.463461 0.460889 0.458296 0.455686 0.45306 0.450426 0.447744 0.445009 0.442264 0.439524 0.436764 0.433931 0.431034 0.428118 0.42519 0.422251 0.419247 0.41621 0.413164 0.410053 0.406896 0.403739 0.40056 0.397324 0.394021 0.390693 0.387328 0.383841 0.380308 0.376747 0.373108 0.369427 0.365651 0.36179 0.357872 0.353849 0.349713 0.345439 0.341056 0.336613 0.33201 0.327193 0.322255 0.31712 0.311858 0.306371 0.300644 0.294623 0.288285 0.281671 0.27468 0.267226 0.259274 0.250708 0.241498 0.231368 0.220155 0.207683 0.193346 0.176446 0.155803 0.127908 0.0810826 ];
Precision_DSR = [0.222102 0.461897 0.530576 0.565398 0.589612 0.608401 0.62432 0.637937 0.650024 0.660854 0.670643 0.679513 0.687578 0.695005 0.70196 0.708462 0.71454 0.720273 0.725686 0.730839 0.735749 0.740416 0.744865 0.749114 0.753234 0.757192 0.76098 0.764633 0.768168 0.771531 0.774794 0.777942 0.781037 0.784012 0.786917 0.789706 0.792416 0.795067 0.797671 0.800246 0.802794 0.805274 0.807689 0.810048 0.812367 0.814657 0.816892 0.819069 0.821191 0.823292 0.825374 0.827432 0.829431 0.831425 0.833372 0.83529 0.837166 0.838991 0.840785 0.842542 0.844279 0.845978 0.84765 0.849272 0.850895 0.852493 0.85407 0.855654 0.857208 0.85871 0.860178 0.86162 0.86305 0.864452 0.865847 0.867222 0.868586 0.869923 0.871242 0.872548 0.87386 0.875143 0.876398 0.877637 0.878847 0.880025 0.881196 0.882336 0.883474 0.88459 0.88569 0.886791 0.887879 0.888949 0.890007 0.89104 0.892043 0.893003 0.893944 0.894885 0.895824 0.896752 0.897668 0.898563 0.899503 0.900416 0.901274 0.902134 0.902994 0.903818 0.904624 0.905427 0.906217 0.906999 0.907773 0.908537 0.909285 0.910014 0.910742 0.911487 0.91223 0.91297 0.913687 0.914397 0.915083 0.915741 0.916391 0.917029 0.917654 0.918241 0.91881 0.919343 0.919891 0.920429 0.920958 0.921475 0.921971 0.922446 0.922892 0.923328 0.923773 0.924207 0.924636 0.925078 0.925508 0.925935 0.926358 0.92676 0.927134 0.927498 0.927878 0.928253 0.928619 0.928961 0.929297 0.929647 0.929987 0.930341 0.930663 0.930976 0.931277 0.931591 0.931917 0.93223 0.932548 0.932862 0.933166 0.933463 0.933756 0.934043 0.93433 0.934628 0.934956 0.93525 0.935539 0.935827 0.936116 0.93638 0.936616 0.936842 0.937096 0.937364 0.937645 0.937952 0.938254 0.938538 0.938812 0.939073 0.939356 0.939613 0.939854 0.940086 0.940344 0.940608 0.940849 0.941043 0.941242 0.941452 0.941642 0.941853 0.942056 0.94224 0.942431 0.942622 0.942805 0.942985 0.9432 0.943403 0.943605 0.9438 0.944007 0.944244 0.944505 0.944745 0.944967 0.945143 0.945319 0.945511 0.945666 0.945875 0.946126 0.9463 0.946464 0.946634 0.946827 0.946985 0.947206 0.947428 0.947633 0.947782 0.947943 0.948119 0.948337 0.948593 0.9488 0.949007 0.949144 0.949356 0.949549 0.949685 0.949759 0.94987 0.950087 0.950225 0.950481 0.95054 0.950674 0.950914 0.951308 0.951509 0.951641 0.951817 0.951685 0.951998 0.952281 0.952409 ];
TPR_DSR = [1 0.988319 0.978044 0.970496 0.964049 0.957984 0.952318 0.946974 0.941852 0.936927 0.932159 0.927605 0.923171 0.918879 0.91474 0.910765 0.906909 0.903164 0.899472 0.895858 0.892296 0.888794 0.885326 0.881904 0.878493 0.875093 0.871762 0.868488 0.865261 0.862048 0.858859 0.855672 0.852558 0.849488 0.846439 0.843414 0.840397 0.837386 0.834443 0.83154 0.828678 0.825811 0.822954 0.820105 0.817261 0.814471 0.811694 0.808915 0.806137 0.803344 0.800572 0.797831 0.795114 0.792417 0.789745 0.787085 0.784427 0.781755 0.779078 0.776407 0.773789 0.771192 0.768596 0.766003 0.763448 0.760887 0.758318 0.755766 0.753227 0.750703 0.748188 0.745685 0.743182 0.740688 0.738196 0.735721 0.733259 0.730811 0.728368 0.72592 0.723508 0.721117 0.718723 0.716322 0.713932 0.711556 0.709177 0.706788 0.704402 0.702058 0.69972 0.697397 0.695074 0.692747 0.690445 0.688154 0.68584 0.683526 0.681217 0.678928 0.676638 0.674342 0.672057 0.669748 0.667429 0.665098 0.662792 0.660521 0.658271 0.656013 0.653751 0.651504 0.649262 0.647027 0.644777 0.642522 0.640263 0.637989 0.635734 0.633476 0.631205 0.628941 0.626671 0.624424 0.622174 0.619913 0.617639 0.615346 0.613084 0.6108 0.608553 0.606322 0.604082 0.601836 0.59959 0.597338 0.595098 0.59285 0.590611 0.588366 0.586117 0.583868 0.581608 0.579331 0.577093 0.574871 0.572662 0.570434 0.568207 0.565982 0.563743 0.561517 0.559297 0.557053 0.554794 0.552532 0.550264 0.548 0.545733 0.54346 0.541176 0.538878 0.53659 0.53431 0.53204 0.529765 0.527475 0.525193 0.522908 0.52061 0.518318 0.516018 0.513727 0.511442 0.509154 0.506864 0.504555 0.502229 0.499873 0.497511 0.495151 0.492784 0.490414 0.488031 0.485622 0.48321 0.480775 0.478321 0.47587 0.473423 0.470971 0.468493 0.465997 0.463461 0.460889 0.458296 0.455686 0.45306 0.450426 0.447744 0.445009 0.442264 0.439524 0.436764 0.433931 0.431034 0.428118 0.42519 0.422251 0.419247 0.41621 0.413164 0.410053 0.406896 0.403739 0.40056 0.397324 0.394021 0.390693 0.387328 0.383841 0.380308 0.376747 0.373108 0.369427 0.365651 0.36179 0.357872 0.353849 0.349713 0.345439 0.341056 0.336613 0.33201 0.327193 0.322255 0.31712 0.311858 0.306371 0.300644 0.294623 0.288285 0.281671 0.27468 0.267226 0.259274 0.250708 0.241498 0.231368 0.220155 0.207683 0.193346 0.176446 0.155803 0.127908 0.0810826 ];
FPR_DSR = [1 0.428827 0.315049 0.267074 0.2371 0.215572 0.198576 0.184729 0.173013 0.162973 0.154216 0.146489 0.139648 0.13354 0.128004 0.12297 0.118375 0.114155 0.110258 0.106628 0.103237 0.100056 0.0970712 0.094248 0.0915651 0.0890235 0.0866169 0.0843377 0.0821708 0.0801171 0.0781505 0.0762719 0.0744689 0.0727508 0.0710876 0.0694993 0.0679756 0.0665028 0.0650673 0.0636739 0.0623271 0.0610239 0.0597679 0.0585526 0.0573668 0.0562165 0.0550953 0.0540059 0.0529524 0.0519212 0.0509155 0.0499379 0.0489856 0.0480466 0.0471366 0.0462482 0.0453849 0.0445436 0.0437189 0.042916 0.0421295 0.0413634 0.0406185 0.0398907 0.039177 0.0384826 0.0378028 0.0371314 0.0364784 0.0358445 0.0352263 0.0346229 0.0340264 0.0334451 0.032876 0.0323197 0.0317744 0.0312449 0.0307269 0.0302165 0.0297132 0.0292223 0.0287424 0.0282728 0.0278151 0.0273718 0.0269343 0.0265095 0.0260907 0.0256794 0.0252738 0.0248709 0.0244751 0.0240863 0.0237034 0.0233281 0.0229597 0.0226012 0.0222481 0.0218984 0.0215549 0.0212178 0.0208865 0.0205626 0.0202423 0.0199271 0.0196191 0.0193146 0.0190146 0.0187199 0.0184307 0.0181453 0.017866 0.0175898 0.0173174 0.017049 0.0167868 0.0165306 0.0162798 0.0160311 0.0157834 0.0155382 0.0152984 0.0150641 0.0148351 0.0146126 0.0143929 0.0141768 0.0139664 0.0137616 0.0135617 0.0133664 0.013171 0.0129799 0.0127927 0.0126105 0.0124328 0.012257 0.0120846 0.0119157 0.0117483 0.0115827 0.0114175 0.0112558 0.0110976 0.0109419 0.0107886 0.0106379 0.0104909 0.0103465 0.0102023 0.01006 0.00991917 0.00978216 0.00964827 0.00951472 0.00938282 0.00925317 0.00912519 0.00899645 0.00886778 0.00874111 0.00861687 0.00849369 0.00837115 0.00825015 0.00813123 0.00801169 0.00789347 0.00777821 0.0076643 0.00755302 0.00744346 0.00733657 0.00723045 0.00712512 0.00701919 0.00691435 0.00681089 0.00671007 0.00660775 0.00650607 0.00640602 0.00630507 0.006204 0.00610473 0.00600601 0.00590892 0.0058115 0.00571583 0.00562337 0.00553292 0.00544145 0.00535128 0.00526088 0.0051728 0.00508467 0.00499401 0.00490458 0.00481705 0.00472857 0.00464197 0.00455652 0.00447156 0.00438733 0.00430162 0.004214 0.00412894 0.00404479 0.00396119 0.00387766 0.00379395 0.00371109 0.00363037 0.00354955 0.00346887 0.00338586 0.0033045 0.00322476 0.00314402 0.00306501 0.00298668 0.00290678 0.00282749 0.00274805 0.00266805 0.00258821 0.00250905 0.00242933 0.00235174 0.00227118 0.00219161 0.00211253 0.00203406 0.00195719 0.001879 0.00180068 0.00172312 0.00164603 0.00156838 0.00149138 0.00141388 0.00133554 0.00125685 0.00117539 0.00109302 0.00101019 0.000925607 0.000841855 0.00075864 0.000669517 0.00057698 0.000480398 0.000379023 0.000258439 0.000111845 ];
plot(Recall_DSR, Precision_DSR, 'y', 'linewidth', 2);
Recall_CHM = [1 0.996854 0.995747 0.993898 0.991489 0.988636 0.985435 0.981937 0.978147 0.974089 0.969888 0.965635 0.961231 0.956612 0.952236 0.947549 0.942837 0.938197 0.933459 0.928528 0.923598 0.918679 0.91383 0.908991 0.904073 0.899235 0.894348 0.88955 0.884625 0.87993 0.875083 0.8705 0.865779 0.861114 0.856482 0.851786 0.84713 0.842413 0.837911 0.833175 0.828633 0.823992 0.819527 0.814928 0.810354 0.805822 0.801305 0.796999 0.792591 0.788153 0.783871 0.779591 0.775509 0.771236 0.766993 0.762719 0.758549 0.754464 0.75012 0.745912 0.741603 0.737357 0.7332 0.729186 0.72505 0.72081 0.716766 0.712837 0.708893 0.705027 0.701119 0.697374 0.693624 0.689875 0.686067 0.682371 0.678675 0.674961 0.67133 0.667914 0.664403 0.660766 0.657333 0.653732 0.650325 0.647047 0.643724 0.640364 0.637137 0.633976 0.630777 0.62776 0.624766 0.621824 0.61893 0.61588 0.612982 0.610235 0.607366 0.60461 0.60191 0.599175 0.596382 0.593686 0.590999 0.588351 0.585836 0.583299 0.580764 0.578267 0.575719 0.573166 0.570913 0.56848 0.566087 0.563722 0.561396 0.559049 0.556777 0.554443 0.552151 0.5501 0.547827 0.545566 0.543417 0.541245 0.539234 0.537163 0.535216 0.533216 0.531126 0.529111 0.527136 0.52506 0.523273 0.521446 0.519596 0.517853 0.515953 0.514158 0.512301 0.510519 0.508696 0.506929 0.505234 0.503516 0.501773 0.500081 0.498443 0.496908 0.49541 0.493827 0.492171 0.490619 0.488889 0.487278 0.485608 0.484002 0.482311 0.480561 0.478969 0.477323 0.475646 0.474073 0.472536 0.470873 0.469237 0.467585 0.465932 0.464303 0.462679 0.460968 0.459259 0.457548 0.455781 0.454086 0.452372 0.450662 0.448889 0.446987 0.445156 0.443311 0.441465 0.439687 0.437773 0.435869 0.433947 0.431996 0.429851 0.427783 0.425708 0.423498 0.421261 0.418865 0.416435 0.413867 0.411297 0.408762 0.406076 0.403398 0.400411 0.39741 0.39465 0.391518 0.388124 0.385001 0.381539 0.377905 0.374125 0.370079 0.366239 0.362032 0.357845 0.353533 0.348922 0.344239 0.339413 0.334501 0.329366 0.324108 0.318554 0.312606 0.306814 0.300617 0.294114 0.287528 0.280913 0.273932 0.26692 0.259646 0.25186 0.244374 0.236252 0.228191 0.219796 0.210856 0.202034 0.192932 0.183778 0.174098 0.164596 0.154675 0.14467 0.134682 0.124209 0.113865 0.103465 0.0932633 0.0829823 0.0730167 0.0631681 0.0536886 0.0447116 0.0360113 0.028703 0.0221498 ];
Precision_CHM = [0.222102 0.238872 0.273989 0.309523 0.343139 0.374806 0.404008 0.430892 0.455266 0.477686 0.498595 0.517966 0.536456 0.553411 0.56974 0.585044 0.599553 0.613138 0.625988 0.638446 0.650119 0.661155 0.671681 0.681709 0.691403 0.700202 0.708832 0.717174 0.724888 0.732419 0.73974 0.746542 0.753206 0.759712 0.765741 0.771313 0.776738 0.782003 0.786992 0.791749 0.79628 0.800563 0.804769 0.808694 0.812307 0.8159 0.819258 0.822584 0.825782 0.828731 0.831674 0.834291 0.837029 0.839507 0.841796 0.844047 0.846123 0.848225 0.850084 0.851976 0.853966 0.855716 0.857395 0.859096 0.860777 0.862425 0.863897 0.865283 0.866537 0.867755 0.868927 0.870005 0.871199 0.872168 0.873237 0.874221 0.875238 0.876059 0.876899 0.877831 0.878465 0.879026 0.879706 0.880326 0.880995 0.881648 0.882247 0.882691 0.883221 0.883716 0.884081 0.884522 0.88502 0.885414 0.885736 0.886024 0.886524 0.886881 0.887229 0.887398 0.887771 0.888071 0.888414 0.888757 0.889161 0.889462 0.889629 0.889793 0.889957 0.890168 0.89027 0.890433 0.890603 0.890852 0.891002 0.891001 0.891085 0.89125 0.891303 0.891465 0.891594 0.891657 0.891735 0.891809 0.89197 0.892105 0.89207 0.892021 0.89219 0.892339 0.892452 0.892439 0.892672 0.892712 0.89279 0.892822 0.892808 0.892844 0.892946 0.892806 0.892792 0.8927 0.892826 0.892828 0.892914 0.892969 0.893031 0.893102 0.893014 0.893216 0.893373 0.893387 0.89351 0.893644 0.893615 0.893722 0.893797 0.893975 0.893958 0.893956 0.894127 0.894017 0.894001 0.894125 0.894257 0.894143 0.894181 0.894325 0.89434 0.894333 0.894431 0.89449 0.894557 0.894676 0.894856 0.894952 0.894982 0.895202 0.895378 0.895448 0.895577 0.895744 0.89586 0.895932 0.896045 0.89628 0.8964 0.896603 0.896797 0.897011 0.897162 0.897369 0.897489 0.897624 0.897909 0.898208 0.898522 0.898867 0.899185 0.899551 0.899761 0.900202 0.900534 0.900999 0.901387 0.901826 0.902074 0.902565 0.902796 0.903317 0.903602 0.904009 0.904301 0.904614 0.905055 0.905388 0.905794 0.906045 0.906159 0.906555 0.906922 0.90722 0.907562 0.907947 0.908462 0.908906 0.909405 0.909578 0.90978 0.910038 0.910168 0.910358 0.910593 0.910826 0.911137 0.911677 0.912112 0.912242 0.912366 0.912523 0.912865 0.913275 0.913333 0.913565 0.9139 0.914239 0.914738 0.914726 0.914722 0.914981 0.914933 0.91493 0.915008 0.914953 0.914438 0.914568 ];
TPR_CHM = [1 0.996854 0.995747 0.993898 0.991489 0.988636 0.985435 0.981937 0.978147 0.974089 0.969888 0.965635 0.961231 0.956612 0.952236 0.947549 0.942837 0.938197 0.933459 0.928528 0.923598 0.918679 0.91383 0.908991 0.904073 0.899235 0.894348 0.88955 0.884625 0.87993 0.875083 0.8705 0.865779 0.861114 0.856482 0.851786 0.84713 0.842413 0.837911 0.833175 0.828633 0.823992 0.819527 0.814928 0.810354 0.805822 0.801305 0.796999 0.792591 0.788153 0.783871 0.779591 0.775509 0.771236 0.766993 0.762719 0.758549 0.754464 0.75012 0.745912 0.741603 0.737357 0.7332 0.729186 0.72505 0.72081 0.716766 0.712837 0.708893 0.705027 0.701119 0.697374 0.693624 0.689875 0.686067 0.682371 0.678675 0.674961 0.67133 0.667914 0.664403 0.660766 0.657333 0.653732 0.650325 0.647047 0.643724 0.640364 0.637137 0.633976 0.630777 0.62776 0.624766 0.621824 0.61893 0.61588 0.612982 0.610235 0.607366 0.60461 0.60191 0.599175 0.596382 0.593686 0.590999 0.588351 0.585836 0.583299 0.580764 0.578267 0.575719 0.573166 0.570913 0.56848 0.566087 0.563722 0.561396 0.559049 0.556777 0.554443 0.552151 0.5501 0.547827 0.545566 0.543417 0.541245 0.539234 0.537163 0.535216 0.533216 0.531126 0.529111 0.527136 0.52506 0.523273 0.521446 0.519596 0.517853 0.515953 0.514158 0.512301 0.510519 0.508696 0.506929 0.505234 0.503516 0.501773 0.500081 0.498443 0.496908 0.49541 0.493827 0.492171 0.490619 0.488889 0.487278 0.485608 0.484002 0.482311 0.480561 0.478969 0.477323 0.475646 0.474073 0.472536 0.470873 0.469237 0.467585 0.465932 0.464303 0.462679 0.460968 0.459259 0.457548 0.455781 0.454086 0.452372 0.450662 0.448889 0.446987 0.445156 0.443311 0.441465 0.439687 0.437773 0.435869 0.433947 0.431996 0.429851 0.427783 0.425708 0.423498 0.421261 0.418865 0.416435 0.413867 0.411297 0.408762 0.406076 0.403398 0.400411 0.39741 0.39465 0.391518 0.388124 0.385001 0.381539 0.377905 0.374125 0.370079 0.366239 0.362032 0.357845 0.353533 0.348922 0.344239 0.339413 0.334501 0.329366 0.324108 0.318554 0.312606 0.306814 0.300617 0.294114 0.287528 0.280913 0.273932 0.26692 0.259646 0.25186 0.244374 0.236252 0.228191 0.219796 0.210856 0.202034 0.192932 0.183778 0.174098 0.164596 0.154675 0.14467 0.134682 0.124209 0.113865 0.103465 0.0932633 0.0829823 0.0730167 0.0631681 0.0536886 0.0447116 0.0360113 0.028703 0.0221498 ];
FPR_CHM = [1 0.92938 0.798919 0.692272 0.606434 0.535423 0.476799 0.428033 0.3878 0.353374 0.323627 0.297673 0.274379 0.254106 0.235731 0.219626 0.205005 0.191914 0.180143 0.169219 0.159345 0.150203 0.142012 0.134356 0.127307 0.121049 0.115179 0.109572 0.104418 0.0996734 0.0950965 0.0909789 0.0870422 0.0833604 0.0799199 0.0768142 0.0738132 0.0709118 0.06822 0.0657527 0.063409 0.061225 0.0591371 0.0571525 0.0553273 0.0535581 0.051856 0.0502508 0.0486838 0.0472713 0.0458813 0.0446282 0.0434218 0.0422652 0.0411848 0.0401147 0.0391346 0.0381595 0.0372701 0.0364186 0.0355292 0.034734 0.0339744 0.0332435 0.0325276 0.031795 0.0311324 0.0305112 0.0299309 0.0293645 0.0288236 0.0282919 0.0277648 0.0272633 0.0267908 0.0263409 0.0258888 0.0254914 0.0250931 0.0247032 0.0243495 0.0240014 0.0236645 0.0233343 0.022997 0.0226878 0.0223636 0.0220868 0.021789 0.0215077 0.0212292 0.0209885 0.0207241 0.0204734 0.0202331 0.0199988 0.0197483 0.0195154 0.0192809 0.0190581 0.0188314 0.0186144 0.0183975 0.0181884 0.0180022 0.0178252 0.0176457 0.0174655 0.0172972 0.0171182 0.0169599 0.0168045 0.0166566 0.0165079 0.0163702 0.0162223 0.0160775 0.0159305 0.0157925 0.0156563 0.0155228 0.0153785 0.0152528 0.0151259 0.0149995 0.0148878 0.0147734 0.0146676 0.0145497 0.0144367 0.0143307 0.0142293 0.0141196 0.0140172 0.013905 0.0138013 0.013699 0.0135884 0.0134792 0.0133744 0.013267 0.0131687 0.0130701 0.0129673 0.0128671 0.0127717 0.0126784 0.0125832 0.0124823 0.012387 0.0122892 0.0122148 0.0121232 0.0120294 0.0119383 0.0118532 0.0117599 0.0116609 0.0115757 0.0114688 0.0113721 0.0112731 0.0111751 0.0110683 0.0109747 0.0108821 0.0107769 0.0106828 0.0105899 0.0104939 0.0103829 0.0102772 0.0101826 0.0100799 0.00996669 0.00986759 0.00975712 0.00965149 0.00955454 0.00945389 0.0093407 0.00922169 0.00912255 0.00900553 0.00889155 0.00877688 0.00866831 0.00856146 0.00845246 0.00834382 0.00823328 0.00812281 0.00800713 0.00788874 0.00775812 0.00764359 0.00752426 0.00740141 0.00727499 0.00716008 0.0070364 0.00691522 0.00678506 0.00664475 0.00652302 0.00637794 0.00623436 0.0060692 0.00593653 0.00578333 0.00564406 0.005495 0.00536005 0.00522202 0.00507942 0.00494366 0.00481477 0.00467597 0.00453959 0.00440237 0.00426287 0.00412929 0.00399088 0.00385883 0.00372676 0.00359326 0.00346887 0.0033405 0.00321883 0.00309689 0.00297307 0.00285937 0.00273098 0.00260615 0.00249351 0.00237491 0.00225238 0.00214448 0.00203554 0.001922 0.00180971 0.00170044 0.00159356 0.00149044 0.00137943 0.00127405 0.00117321 0.00107664 0.000979672 0.000886228 0.000811924 0.000717124 0.000626852 0.000544155 0.000486857 0.000420644 ];
plot(Recall_CHM, Precision_CHM, ':k', 'linewidth', 2);
Recall_GC = [1 0.972378 0.952336 0.937298 0.92511 0.91468 0.905662 0.89746 0.890097 0.883557 0.877391 0.871808 0.866424 0.861472 0.856676 0.852093 0.847811 0.843815 0.840031 0.83622 0.83269 0.829185 0.82581 0.822432 0.819155 0.8159 0.81287 0.809717 0.806728 0.803622 0.80053 0.79748 0.794527 0.79177 0.788819 0.786149 0.783507 0.780698 0.778213 0.775711 0.773205 0.770674 0.768285 0.765962 0.763547 0.761321 0.759089 0.756872 0.754591 0.752341 0.750067 0.747872 0.745648 0.743431 0.741356 0.739272 0.737149 0.734957 0.732509 0.730059 0.727822 0.725676 0.723517 0.721416 0.719335 0.717328 0.715281 0.713244 0.711265 0.709256 0.707225 0.705201 0.703266 0.701273 0.699386 0.697474 0.695572 0.693529 0.691615 0.689681 0.687769 0.685764 0.683729 0.681734 0.679751 0.677634 0.675186 0.672861 0.670653 0.668547 0.666401 0.664415 0.662421 0.660392 0.65849 0.656519 0.654613 0.652724 0.650842 0.648781 0.646843 0.644892 0.64305 0.641185 0.63938 0.63752 0.635639 0.633738 0.63185 0.629884 0.628017 0.626152 0.6242 0.622268 0.620112 0.617916 0.615825 0.613702 0.611756 0.609889 0.60789 0.606043 0.604114 0.6023 0.600455 0.598619 0.596819 0.59501 0.593168 0.591216 0.589384 0.587474 0.585642 0.583752 0.581692 0.579774 0.577812 0.575801 0.573873 0.571798 0.569725 0.567559 0.565219 0.562833 0.560676 0.558526 0.556398 0.554383 0.552301 0.550272 0.548174 0.546072 0.544016 0.542056 0.539983 0.537918 0.535949 0.533813 0.531668 0.529562 0.527431 0.525349 0.523295 0.521036 0.518793 0.516485 0.514151 0.511742 0.509311 0.506697 0.504032 0.500952 0.498111 0.495542 0.493067 0.490502 0.488122 0.485747 0.483397 0.481059 0.478659 0.476369 0.474035 0.471743 0.469294 0.466837 0.464349 0.461861 0.459415 0.457031 0.454523 0.45203 0.449559 0.447009 0.44446 0.441872 0.439186 0.436453 0.433622 0.430519 0.427227 0.424277 0.421441 0.418565 0.415712 0.412822 0.409915 0.407002 0.403861 0.400921 0.397927 0.39502 0.391946 0.388664 0.385474 0.38231 0.379131 0.375748 0.372335 0.368964 0.365439 0.361777 0.357983 0.354066 0.350008 0.346004 0.341774 0.337197 0.332017 0.32749 0.322909 0.318409 0.313773 0.309167 0.30425 0.299267 0.294158 0.28892 0.283508 0.277704 0.271607 0.265137 0.257907 0.250425 0.242601 0.234514 0.226112 0.216981 0.206959 0.195849 0.18346 0.169878 0.154157 0.136181 0.113563 0.0805618 ];
Precision_GC = [0.222102 0.37411 0.44379 0.489501 0.524414 0.55234 0.574587 0.59286 0.608326 0.621856 0.633411 0.64392 0.653215 0.661461 0.669307 0.67632 0.68299 0.689032 0.694791 0.70017 0.705019 0.709699 0.714072 0.718062 0.722062 0.7261 0.729891 0.733508 0.737012 0.74061 0.744267 0.747663 0.750777 0.753701 0.756295 0.758768 0.761368 0.763746 0.766091 0.768457 0.770417 0.77259 0.774566 0.776398 0.778176 0.779948 0.781698 0.783508 0.785284 0.786882 0.788515 0.790301 0.791989 0.793623 0.795349 0.797022 0.798559 0.800211 0.801919 0.803645 0.80523 0.806751 0.80825 0.809603 0.810878 0.812113 0.813418 0.814696 0.8159 0.817154 0.818333 0.819617 0.820711 0.821925 0.823122 0.824309 0.825506 0.826643 0.827848 0.828982 0.830078 0.831249 0.83245 0.833565 0.834674 0.835894 0.837337 0.838701 0.839852 0.840877 0.841907 0.842869 0.843822 0.844699 0.845627 0.846504 0.847286 0.848222 0.848974 0.849692 0.85039 0.85112 0.851903 0.852649 0.853407 0.854183 0.854937 0.855636 0.856358 0.857039 0.857731 0.858535 0.859326 0.860081 0.860841 0.861572 0.862189 0.862872 0.863558 0.864186 0.8649 0.865586 0.866214 0.866841 0.867468 0.868079 0.868643 0.869263 0.869997 0.870676 0.87127 0.871831 0.872406 0.873031 0.873528 0.874092 0.874611 0.875171 0.8757 0.87627 0.876907 0.877488 0.878134 0.878708 0.879291 0.879826 0.880355 0.880856 0.881273 0.881713 0.882217 0.882689 0.883249 0.883725 0.884123 0.884566 0.885135 0.885562 0.886019 0.886469 0.886849 0.887326 0.887847 0.888404 0.888818 0.889281 0.889746 0.890266 0.890732 0.891193 0.89172 0.892283 0.892737 0.893178 0.893554 0.894038 0.894402 0.89498 0.895343 0.895648 0.896048 0.896436 0.896852 0.89725 0.897677 0.89811 0.89845 0.898821 0.899258 0.899618 0.900062 0.900497 0.900847 0.901179 0.901585 0.901922 0.902288 0.90266 0.903109 0.90355 0.903863 0.904219 0.904687 0.90496 0.905456 0.905736 0.906133 0.906643 0.907054 0.907476 0.907884 0.908264 0.908651 0.908988 0.909406 0.909965 0.910294 0.910735 0.911146 0.911528 0.912006 0.912489 0.912797 0.913045 0.91354 0.913897 0.914589 0.914962 0.915484 0.915983 0.916383 0.916744 0.917123 0.917412 0.917831 0.918218 0.918627 0.919083 0.919456 0.919951 0.920388 0.920794 0.921186 0.921806 0.922249 0.922705 0.923322 0.923703 0.924333 0.924822 0.924932 0.925053 0.925695 0.926041 0.926299 0.925926 ];
TPR_GC = [1 0.972378 0.952336 0.937298 0.92511 0.91468 0.905662 0.89746 0.890097 0.883557 0.877391 0.871808 0.866424 0.861472 0.856676 0.852093 0.847811 0.843815 0.840031 0.83622 0.83269 0.829185 0.82581 0.822432 0.819155 0.8159 0.81287 0.809717 0.806728 0.803622 0.80053 0.79748 0.794527 0.79177 0.788819 0.786149 0.783507 0.780698 0.778213 0.775711 0.773205 0.770674 0.768285 0.765962 0.763547 0.761321 0.759089 0.756872 0.754591 0.752341 0.750067 0.747872 0.745648 0.743431 0.741356 0.739272 0.737149 0.734957 0.732509 0.730059 0.727822 0.725676 0.723517 0.721416 0.719335 0.717328 0.715281 0.713244 0.711265 0.709256 0.707225 0.705201 0.703266 0.701273 0.699386 0.697474 0.695572 0.693529 0.691615 0.689681 0.687769 0.685764 0.683729 0.681734 0.679751 0.677634 0.675186 0.672861 0.670653 0.668547 0.666401 0.664415 0.662421 0.660392 0.65849 0.656519 0.654613 0.652724 0.650842 0.648781 0.646843 0.644892 0.64305 0.641185 0.63938 0.63752 0.635639 0.633738 0.63185 0.629884 0.628017 0.626152 0.6242 0.622268 0.620112 0.617916 0.615825 0.613702 0.611756 0.609889 0.60789 0.606043 0.604114 0.6023 0.600455 0.598619 0.596819 0.59501 0.593168 0.591216 0.589384 0.587474 0.585642 0.583752 0.581692 0.579774 0.577812 0.575801 0.573873 0.571798 0.569725 0.567559 0.565219 0.562833 0.560676 0.558526 0.556398 0.554383 0.552301 0.550272 0.548174 0.546072 0.544016 0.542056 0.539983 0.537918 0.535949 0.533813 0.531668 0.529562 0.527431 0.525349 0.523295 0.521036 0.518793 0.516485 0.514151 0.511742 0.509311 0.506697 0.504032 0.500952 0.498111 0.495542 0.493067 0.490502 0.488122 0.485747 0.483397 0.481059 0.478659 0.476369 0.474035 0.471743 0.469294 0.466837 0.464349 0.461861 0.459415 0.457031 0.454523 0.45203 0.449559 0.447009 0.44446 0.441872 0.439186 0.436453 0.433622 0.430519 0.427227 0.424277 0.421441 0.418565 0.415712 0.412822 0.409915 0.407002 0.403861 0.400921 0.397927 0.39502 0.391946 0.388664 0.385474 0.38231 0.379131 0.375748 0.372335 0.368964 0.365439 0.361777 0.357983 0.354066 0.350008 0.346004 0.341774 0.337197 0.332017 0.32749 0.322909 0.318409 0.313773 0.309167 0.30425 0.299267 0.294158 0.28892 0.283508 0.277704 0.271607 0.265137 0.257907 0.250425 0.242601 0.234514 0.226112 0.216981 0.206959 0.195849 0.18346 0.169878 0.154157 0.136181 0.113563 0.0805618 ];
FPR_GC = [1 0.60995 0.471534 0.395785 0.344299 0.307261 0.279088 0.257055 0.238645 0.22347 0.2109 0.200108 0.190543 0.18238 0.17467 0.167749 0.161694 0.156323 0.151149 0.146436 0.142162 0.138135 0.134364 0.131027 0.127779 0.124657 0.121731 0.118953 0.116408 0.113823 0.111351 0.10901 0.106849 0.104847 0.102926 0.101176 0.0994058 0.0976886 0.0960063 0.0943511 0.0929152 0.0913718 0.0899162 0.0885697 0.0872795 0.0859941 0.0847314 0.0835014 0.0822546 0.0811662 0.0800288 0.0788712 0.0777826 0.0766717 0.0755636 0.0745415 0.0735802 0.0726223 0.0716621 0.070619 0.0696412 0.06872 0.0678169 0.0669902 0.0662247 0.0654428 0.0646757 0.063883 0.0631516 0.0623594 0.0616409 0.0609384 0.0602673 0.0595483 0.0588453 0.0581444 0.0574748 0.0567996 0.0561222 0.0554515 0.0548202 0.0541556 0.0535412 0.0529266 0.0523394 0.0517199 0.0510541 0.0503897 0.0498141 0.0492677 0.0487225 0.0482356 0.0477456 0.047266 0.0467554 0.0462895 0.0458359 0.0453713 0.0449181 0.0444768 0.0440634 0.0436354 0.0432183 0.0428021 0.0423837 0.0419754 0.0415295 0.0411361 0.0407638 0.0403865 0.0400128 0.0395862 0.0391753 0.0388007 0.0384111 0.0380528 0.037701 0.0373177 0.0369361 0.0365986 0.0362459 0.0359021 0.0355482 0.0352283 0.0348775 0.0345435 0.0342389 0.0339179 0.0335983 0.0331803 0.0328552 0.0325425 0.0322435 0.031943 0.031638 0.031335 0.0310349 0.0307494 0.0304731 0.0301841 0.0298948 0.0296094 0.0293115 0.0290289 0.0287264 0.0284455 0.0281563 0.0278983 0.0276452 0.0273909 0.0271031 0.0268553 0.026564 0.02633 0.0260903 0.0258486 0.0255651 0.0253166 0.0250839 0.0248401 0.0246083 0.0243435 0.0241024 0.0238278 0.0235958 0.0233639 0.0230834 0.0228409 0.0226109 0.0223679 0.0221249 0.0218686 0.0216302 0.0214008 0.0211708 0.0208953 0.0206776 0.0204196 0.0201986 0.0200028 0.0197775 0.0195792 0.0193805 0.0191716 0.0189709 0.0187708 0.0185582 0.0183241 0.0181129 0.0179142 0.0176995 0.0174719 0.0172597 0.0170662 0.0168559 0.0166507 0.0164329 0.0162355 0.0160253 0.0157906 0.0155778 0.0153721 0.0151687 0.0149686 0.014759 0.0145734 0.0143321 0.0141102 0.0138822 0.013679 0.0134796 0.0133048 0.0130471 0.0128514 0.0126552 0.0124388 0.0122374 0.0120211 0.0118344 0.0116595 0.0114557 0.0112654 0.0110712 0.0108939 0.0106718 0.0104615 0.0102332 0.0100389 0.00979486 0.0095847 0.00938114 0.00918689 0.00898087 0.00878764 0.00856314 0.00835965 0.00812841 0.0078756 0.00766992 0.00743249 0.00717068 0.00695469 0.00669866 0.00641772 0.00614837 0.00592874 0.00568862 0.00546075 0.00516382 0.00486833 0.00454777 0.00420527 0.00377427 0.00332473 0.00263625 0.00189141 ];
plot(Recall_GC, Precision_GC, ':b', 'linewidth', 2);
Recall_LBI = [1 0.999262 0.998832 0.998454 0.998089 0.997656 0.99718 0.996661 0.996175 0.995551 0.994904 0.994237 0.993401 0.992608 0.991768 0.99081 0.989944 0.98903 0.988041 0.986984 0.985886 0.984542 0.983243 0.98206 0.980823 0.979484 0.978026 0.976503 0.97495 0.973341 0.971829 0.970202 0.968373 0.966595 0.964911 0.963197 0.961317 0.959358 0.957406 0.95544 0.953439 0.951422 0.949134 0.946981 0.944676 0.942378 0.940084 0.937961 0.935638 0.933294 0.930856 0.928431 0.925983 0.923305 0.920541 0.91784 0.915202 0.912441 0.909684 0.907025 0.904098 0.901159 0.898263 0.895481 0.892475 0.889659 0.886826 0.883764 0.880813 0.877716 0.874436 0.871429 0.868298 0.865057 0.861969 0.858854 0.85563 0.852414 0.849341 0.846095 0.842713 0.839556 0.836158 0.832707 0.829514 0.826044 0.822675 0.819244 0.815761 0.812227 0.808618 0.805031 0.801359 0.797636 0.793978 0.790199 0.786364 0.782606 0.778693 0.774885 0.771056 0.767014 0.763211 0.759327 0.755412 0.751643 0.747766 0.74371 0.739711 0.735485 0.731558 0.727483 0.723571 0.719412 0.715326 0.711246 0.707096 0.702904 0.698685 0.694371 0.690131 0.68595 0.681721 0.677361 0.672917 0.668655 0.664405 0.66003 0.655616 0.651187 0.64658 0.642192 0.637549 0.632883 0.628321 0.623584 0.619021 0.614291 0.609432 0.604686 0.599943 0.595345 0.590426 0.585788 0.580692 0.575769 0.57083 0.56596 0.561008 0.555971 0.550897 0.54603 0.541002 0.535997 0.53069 0.525434 0.520154 0.51528 0.510305 0.505187 0.499964 0.494815 0.489701 0.484577 0.478924 0.47364 0.468412 0.463302 0.458031 0.452873 0.447651 0.442458 0.437329 0.431922 0.426773 0.421456 0.415903 0.410707 0.405658 0.400383 0.395335 0.389889 0.384707 0.379118 0.373588 0.368186 0.362709 0.357503 0.352253 0.346915 0.341644 0.33638 0.331144 0.325954 0.320475 0.315156 0.309797 0.304299 0.299041 0.293713 0.288396 0.283079 0.277849 0.272595 0.267243 0.261932 0.256482 0.251143 0.245764 0.240402 0.235026 0.229665 0.224007 0.218555 0.213177 0.207769 0.202383 0.196842 0.191402 0.185886 0.180446 0.174926 0.169072 0.163577 0.157996 0.152445 0.146883 0.141525 0.136034 0.130635 0.125061 0.119512 0.114021 0.108587 0.102895 0.0974743 0.0920916 0.0864909 0.080736 0.075438 0.0702337 0.0648828 0.0596283 0.0547261 0.0497051 0.0449167 0.0401801 0.0355146 0.0312365 0.0270504 0.0231176 0.0194434 0.0159905 0.0127061 0.0100013 0.00760043 ];
Precision_LBI = [0.222102 0.230847 0.238817 0.248018 0.257436 0.266747 0.276386 0.285277 0.29374 0.301783 0.309527 0.316825 0.323772 0.330303 0.336816 0.343145 0.349331 0.355485 0.361223 0.36707 0.372843 0.378509 0.384153 0.389776 0.395114 0.400327 0.405662 0.410756 0.415759 0.420858 0.425911 0.430763 0.435634 0.44041 0.445156 0.449702 0.454047 0.45829 0.462786 0.466973 0.471252 0.47565 0.479712 0.483833 0.487811 0.491691 0.495662 0.499442 0.503204 0.506956 0.510677 0.51414 0.517502 0.521139 0.524512 0.52791 0.531292 0.534551 0.537854 0.541177 0.544267 0.547627 0.550799 0.553949 0.557139 0.560163 0.56324 0.566218 0.569208 0.572001 0.574795 0.577698 0.580521 0.583353 0.586268 0.589009 0.591755 0.594574 0.597402 0.600184 0.602933 0.605586 0.607976 0.610581 0.613124 0.615671 0.618188 0.620631 0.623233 0.625629 0.628116 0.630567 0.632955 0.635248 0.63755 0.63976 0.641884 0.644132 0.646432 0.648707 0.650859 0.653176 0.65554 0.657725 0.659685 0.661903 0.664155 0.666212 0.668278 0.670322 0.672401 0.674343 0.676449 0.678501 0.68056 0.682562 0.684481 0.68649 0.688571 0.690523 0.692491 0.694486 0.696333 0.698403 0.700416 0.702229 0.704408 0.706374 0.708331 0.710269 0.712145 0.714035 0.715815 0.717819 0.71969 0.721374 0.723149 0.72515 0.726776 0.728576 0.730261 0.731998 0.733726 0.735402 0.736901 0.738509 0.740103 0.741675 0.743371 0.744962 0.74654 0.748132 0.749684 0.750995 0.752387 0.753796 0.755038 0.756393 0.757754 0.759075 0.760559 0.761781 0.762911 0.764147 0.765105 0.766405 0.767588 0.768842 0.769877 0.771188 0.772348 0.77337 0.774322 0.775283 0.776616 0.777494 0.778619 0.779772 0.781028 0.782048 0.783308 0.784274 0.785175 0.785963 0.786858 0.787686 0.788423 0.789274 0.790334 0.791257 0.792213 0.792991 0.793586 0.794524 0.795324 0.795752 0.796608 0.79755 0.798459 0.799501 0.800335 0.80074 0.801425 0.802187 0.802561 0.803522 0.804158 0.804783 0.80558 0.806371 0.806759 0.807499 0.807872 0.808592 0.808812 0.809414 0.809745 0.810234 0.810724 0.811428 0.812262 0.812507 0.813413 0.814275 0.815223 0.815825 0.816125 0.816558 0.816618 0.81698 0.817192 0.817744 0.818208 0.818656 0.819335 0.819421 0.819726 0.819649 0.820155 0.821514 0.822034 0.822887 0.823033 0.82337 0.822996 0.823699 0.823791 0.823919 0.823317 0.824494 0.82415 0.823273 0.824206 0.824476 0.824727 0.824122 ];
TPR_LBI = [1 0.999262 0.998832 0.998454 0.998089 0.997656 0.99718 0.996661 0.996175 0.995551 0.994904 0.994237 0.993401 0.992608 0.991768 0.99081 0.989944 0.98903 0.988041 0.986984 0.985886 0.984542 0.983243 0.98206 0.980823 0.979484 0.978026 0.976503 0.97495 0.973341 0.971829 0.970202 0.968373 0.966595 0.964911 0.963197 0.961317 0.959358 0.957406 0.95544 0.953439 0.951422 0.949134 0.946981 0.944676 0.942378 0.940084 0.937961 0.935638 0.933294 0.930856 0.928431 0.925983 0.923305 0.920541 0.91784 0.915202 0.912441 0.909684 0.907025 0.904098 0.901159 0.898263 0.895481 0.892475 0.889659 0.886826 0.883764 0.880813 0.877716 0.874436 0.871429 0.868298 0.865057 0.861969 0.858854 0.85563 0.852414 0.849341 0.846095 0.842713 0.839556 0.836158 0.832707 0.829514 0.826044 0.822675 0.819244 0.815761 0.812227 0.808618 0.805031 0.801359 0.797636 0.793978 0.790199 0.786364 0.782606 0.778693 0.774885 0.771056 0.767014 0.763211 0.759327 0.755412 0.751643 0.747766 0.74371 0.739711 0.735485 0.731558 0.727483 0.723571 0.719412 0.715326 0.711246 0.707096 0.702904 0.698685 0.694371 0.690131 0.68595 0.681721 0.677361 0.672917 0.668655 0.664405 0.66003 0.655616 0.651187 0.64658 0.642192 0.637549 0.632883 0.628321 0.623584 0.619021 0.614291 0.609432 0.604686 0.599943 0.595345 0.590426 0.585788 0.580692 0.575769 0.57083 0.56596 0.561008 0.555971 0.550897 0.54603 0.541002 0.535997 0.53069 0.525434 0.520154 0.51528 0.510305 0.505187 0.499964 0.494815 0.489701 0.484577 0.478924 0.47364 0.468412 0.463302 0.458031 0.452873 0.447651 0.442458 0.437329 0.431922 0.426773 0.421456 0.415903 0.410707 0.405658 0.400383 0.395335 0.389889 0.384707 0.379118 0.373588 0.368186 0.362709 0.357503 0.352253 0.346915 0.341644 0.33638 0.331144 0.325954 0.320475 0.315156 0.309797 0.304299 0.299041 0.293713 0.288396 0.283079 0.277849 0.272595 0.267243 0.261932 0.256482 0.251143 0.245764 0.240402 0.235026 0.229665 0.224007 0.218555 0.213177 0.207769 0.202383 0.196842 0.191402 0.185886 0.180446 0.174926 0.169072 0.163577 0.157996 0.152445 0.146883 0.141525 0.136034 0.130635 0.125061 0.119512 0.114021 0.108587 0.102895 0.0974743 0.0920916 0.0864909 0.080736 0.075438 0.0702337 0.0648828 0.0596283 0.0547261 0.0497051 0.0449167 0.0401801 0.0355146 0.0312365 0.0270504 0.0231176 0.0194434 0.0159905 0.0127061 0.0100013 0.00760043 ];
FPR_LBI = [1 0.952951 0.914289 0.878367 0.845205 0.814647 0.785087 0.758293 0.733794 0.710837 0.689536 0.670034 0.651593 0.634514 0.61814 0.602606 0.587706 0.57332 0.559866 0.546751 0.533892 0.521743 0.509931 0.49853 0.487666 0.477122 0.46681 0.457052 0.447514 0.438081 0.428984 0.420334 0.411743 0.403533 0.395395 0.387745 0.380351 0.373299 0.366329 0.359653 0.353023 0.346275 0.339883 0.33363 0.327477 0.321612 0.315841 0.31029 0.304972 0.299665 0.294443 0.289388 0.284605 0.279716 0.275042 0.27045 0.26586 0.26146 0.257148 0.252883 0.248739 0.244617 0.240561 0.236642 0.232659 0.22888 0.225208 0.221511 0.217979 0.214573 0.21111 0.207761 0.20443 0.20117 0.197942 0.194776 0.191657 0.188613 0.185539 0.182586 0.179602 0.176775 0.174102 0.171328 0.168644 0.165952 0.163289 0.160682 0.158079 0.155565 0.152942 0.150476 0.148069 0.145763 0.143406 0.141074 0.138802 0.136604 0.134398 0.132213 0.130096 0.12795 0.125774 0.123709 0.121731 0.119677 0.117652 0.115632 0.113723 0.111796 0.109883 0.107975 0.106076 0.104221 0.102375 0.100607 0.0989225 0.0972394 0.0954287 0.0937303 0.0920649 0.0903623 0.0887437 0.087108 0.0854664 0.0839346 0.0823394 0.0808023 0.0792663 0.0777564 0.0762384 0.0748053 0.0733408 0.0718942 0.0704699 0.0690862 0.0676832 0.0662525 0.0649501 0.0635568 0.0622719 0.0610181 0.0597986 0.0586126 0.0574275 0.0562658 0.0550924 0.0539674 0.0528071 0.0517296 0.0506649 0.0495725 0.0485272 0.0475232 0.0465285 0.0454959 0.0445468 0.043625 0.042658 0.0417381 0.0408313 0.0399633 0.039102 0.038235 0.0374318 0.0365875 0.0357656 0.0349502 0.0341575 0.0333589 0.0325927 0.0318755 0.0311637 0.0304458 0.0297507 0.029056 0.0283471 0.0276723 0.0269614 0.0263295 0.0256555 0.0250118 0.0243852 0.023777 0.0231908 0.0225919 0.0219895 0.0214034 0.0208272 0.0202839 0.0197307 0.0191957 0.0186807 0.0181398 0.0176248 0.017155 0.0166302 0.0161383 0.0156414 0.0151631 0.0147167 0.0142768 0.0138372 0.0134029 0.0129994 0.0125555 0.0121498 0.011735 0.0113056 0.0108959 0.0105171 0.0101342 0.00977658 0.00939697 0.00904679 0.00868071 0.00833941 0.00800703 0.00765874 0.00731388 0.00697875 0.00668057 0.00637888 0.0060686 0.00575703 0.00546401 0.00519333 0.00492617 0.00467143 0.00442316 0.00415976 0.00391634 0.00367688 0.00343843 0.00320821 0.00299586 0.0027846 0.0025755 0.00237479 0.00217856 0.0019975 0.00183299 0.00166965 0.00151425 0.00137591 0.0012302 0.00109496 0.000967242 0.000848295 0.000741316 0.000644051 0.000556137 0.000479124 0.000404758 0.000340456 0.000292968 ];
plot(Recall_LBI, Precision_LBI, ':g', 'linewidth', 2);
Recall_PCA = [1 0.998618 0.997588 0.996844 0.996149 0.995381 0.99456 0.993673 0.992677 0.991524 0.990247 0.988842 0.987324 0.985695 0.983938 0.982083 0.980108 0.978054 0.975895 0.973644 0.971312 0.968898 0.966418 0.963838 0.961188 0.958456 0.955645 0.952762 0.949808 0.946788 0.943686 0.940516 0.937268 0.933957 0.930575 0.927112 0.923608 0.920046 0.916428 0.912755 0.909032 0.905242 0.901387 0.897468 0.893483 0.889456 0.885379 0.881248 0.877064 0.872849 0.868585 0.864275 0.859928 0.85553 0.851089 0.846606 0.84208 0.837508 0.83288 0.828209 0.823504 0.818777 0.814029 0.809258 0.804456 0.799633 0.79479 0.789915 0.785028 0.780107 0.775136 0.77014 0.765124 0.76009 0.755032 0.749926 0.744794 0.739646 0.734489 0.729307 0.724109 0.718875 0.713612 0.708323 0.703027 0.697726 0.692413 0.687095 0.681765 0.676403 0.671027 0.665629 0.660217 0.654803 0.649367 0.643935 0.638487 0.633047 0.627606 0.622164 0.616736 0.611309 0.605892 0.600473 0.595045 0.589626 0.584191 0.578769 0.573354 0.567935 0.562508 0.557064 0.551635 0.546214 0.540815 0.535425 0.530029 0.52467 0.519326 0.513966 0.508621 0.50329 0.497973 0.492667 0.487372 0.482089 0.476818 0.47155 0.466279 0.461039 0.455811 0.450591 0.445374 0.440175 0.434994 0.429821 0.424674 0.419548 0.414448 0.409354 0.404285 0.399235 0.394223 0.389227 0.384264 0.379318 0.374399 0.369493 0.36461 0.359761 0.35493 0.350119 0.345311 0.340532 0.335774 0.331036 0.32633 0.321658 0.317013 0.312398 0.307813 0.303253 0.298731 0.29423 0.289754 0.285302 0.280884 0.276483 0.272122 0.267794 0.2635 0.259234 0.255001 0.250801 0.246635 0.2425 0.238392 0.234302 0.230248 0.226219 0.222221 0.218242 0.214303 0.210404 0.206542 0.20272 0.19892 0.195156 0.191437 0.187748 0.1841 0.180481 0.176882 0.173329 0.169796 0.166304 0.162833 0.159406 0.156021 0.152671 0.149353 0.14606 0.142789 0.139549 0.136323 0.133139 0.13 0.126898 0.123835 0.120819 0.117845 0.11492 0.112028 0.10917 0.106363 0.103593 0.100853 0.0981466 0.0954895 0.0928701 0.0902914 0.0877401 0.0852342 0.0827733 0.0803589 0.0779737 0.0756234 0.0732977 0.071011 0.0687654 0.0665604 0.0644035 0.06228 0.0601924 0.0581519 0.05614 0.0541679 0.052247 0.0503467 0.0484741 0.0466468 0.0448619 0.0431201 0.0414257 0.0397675 0.0381501 0.0365737 0.0350366 0.0335394 0.0320795 0.0306627 0.0292965 0.0279698 0.0266962 0.0254638 0.0242785 ];
Precision_PCA = [0.222102 0.247676 0.269069 0.28701 0.303854 0.319996 0.335525 0.350498 0.364987 0.37892 0.392361 0.405322 0.41783 0.429872 0.441465 0.452676 0.463526 0.474042 0.484223 0.494099 0.503695 0.513018 0.5221 0.530898 0.53948 0.547827 0.555948 0.563842 0.571528 0.579021 0.586322 0.593443 0.600379 0.607147 0.613754 0.620198 0.626499 0.632648 0.638643 0.644494 0.650215 0.655797 0.661246 0.666559 0.67175 0.676835 0.681816 0.68668 0.691431 0.696091 0.700653 0.705123 0.709498 0.713784 0.717975 0.722076 0.72609 0.730017 0.733854 0.737593 0.741252 0.744847 0.748364 0.751812 0.755191 0.758494 0.761731 0.764896 0.768006 0.771037 0.774004 0.776906 0.779744 0.782521 0.78524 0.787903 0.790508 0.793062 0.795551 0.797998 0.800395 0.802729 0.805011 0.807245 0.809431 0.811562 0.81364 0.815676 0.817671 0.819618 0.821526 0.823388 0.825211 0.826984 0.828709 0.830394 0.832041 0.833648 0.835219 0.83675 0.838254 0.839732 0.841176 0.842587 0.843951 0.845285 0.846581 0.847852 0.849109 0.850336 0.851522 0.852674 0.85382 0.854944 0.856051 0.857125 0.858176 0.859205 0.860215 0.861191 0.862148 0.863075 0.863981 0.864855 0.865709 0.866549 0.867363 0.868149 0.868916 0.869668 0.870402 0.871115 0.87181 0.872469 0.873108 0.873717 0.874315 0.874905 0.875484 0.876039 0.876573 0.877099 0.877616 0.878119 0.878604 0.879073 0.879534 0.879978 0.880411 0.880827 0.88123 0.88163 0.882032 0.882403 0.882761 0.883102 0.883443 0.883768 0.884096 0.884426 0.884757 0.885081 0.885395 0.885711 0.886013 0.88631 0.886591 0.88686 0.887128 0.887385 0.88764 0.887885 0.888123 0.888344 0.888582 0.888797 0.889 0.889178 0.88935 0.889534 0.889695 0.889834 0.889992 0.890152 0.890301 0.890452 0.890592 0.890721 0.890848 0.890963 0.891093 0.891208 0.891318 0.891429 0.891545 0.891663 0.891774 0.891875 0.891981 0.892071 0.892171 0.892258 0.892347 0.892427 0.892516 0.892597 0.89268 0.892756 0.892828 0.892932 0.893035 0.89314 0.893241 0.893339 0.893463 0.893569 0.893656 0.893757 0.893865 0.893972 0.894071 0.894168 0.894277 0.894373 0.894467 0.894553 0.894639 0.894714 0.89481 0.894913 0.895027 0.895163 0.895284 0.895399 0.895505 0.895628 0.895744 0.895879 0.896032 0.896143 0.896285 0.896447 0.896591 0.896767 0.89694 0.897079 0.897228 0.897386 0.897558 0.897691 0.897861 0.898043 0.898236 0.898402 0.898588 0.898791 ];
TPR_PCA = [1 0.998618 0.997588 0.996844 0.996149 0.995381 0.99456 0.993673 0.992677 0.991524 0.990247 0.988842 0.987324 0.985695 0.983938 0.982083 0.980108 0.978054 0.975895 0.973644 0.971312 0.968898 0.966418 0.963838 0.961188 0.958456 0.955645 0.952762 0.949808 0.946788 0.943686 0.940516 0.937268 0.933957 0.930575 0.927112 0.923608 0.920046 0.916428 0.912755 0.909032 0.905242 0.901387 0.897468 0.893483 0.889456 0.885379 0.881248 0.877064 0.872849 0.868585 0.864275 0.859928 0.85553 0.851089 0.846606 0.84208 0.837508 0.83288 0.828209 0.823504 0.818777 0.814029 0.809258 0.804456 0.799633 0.79479 0.789915 0.785028 0.780107 0.775136 0.77014 0.765124 0.76009 0.755032 0.749926 0.744794 0.739646 0.734489 0.729307 0.724109 0.718875 0.713612 0.708323 0.703027 0.697726 0.692413 0.687095 0.681765 0.676403 0.671027 0.665629 0.660217 0.654803 0.649367 0.643935 0.638487 0.633047 0.627606 0.622164 0.616736 0.611309 0.605892 0.600473 0.595045 0.589626 0.584191 0.578769 0.573354 0.567935 0.562508 0.557064 0.551635 0.546214 0.540815 0.535425 0.530029 0.52467 0.519326 0.513966 0.508621 0.50329 0.497973 0.492667 0.487372 0.482089 0.476818 0.47155 0.466279 0.461039 0.455811 0.450591 0.445374 0.440175 0.434994 0.429821 0.424674 0.419548 0.414448 0.409354 0.404285 0.399235 0.394223 0.389227 0.384264 0.379318 0.374399 0.369493 0.36461 0.359761 0.35493 0.350119 0.345311 0.340532 0.335774 0.331036 0.32633 0.321658 0.317013 0.312398 0.307813 0.303253 0.298731 0.29423 0.289754 0.285302 0.280884 0.276483 0.272122 0.267794 0.2635 0.259234 0.255001 0.250801 0.246635 0.2425 0.238392 0.234302 0.230248 0.226219 0.222221 0.218242 0.214303 0.210404 0.206542 0.20272 0.19892 0.195156 0.191437 0.187748 0.1841 0.180481 0.176882 0.173329 0.169796 0.166304 0.162833 0.159406 0.156021 0.152671 0.149353 0.14606 0.142789 0.139549 0.136323 0.133139 0.13 0.126898 0.123835 0.120819 0.117845 0.11492 0.112028 0.10917 0.106363 0.103593 0.100853 0.0981466 0.0954895 0.0928701 0.0902914 0.0877401 0.0852342 0.0827733 0.0803589 0.0779737 0.0756234 0.0732977 0.071011 0.0687654 0.0665604 0.0644035 0.06228 0.0601924 0.0581519 0.05614 0.0541679 0.052247 0.0503467 0.0484741 0.0466468 0.0448619 0.0431201 0.0414257 0.0397675 0.0381501 0.0365737 0.0350366 0.0335394 0.0320795 0.0306627 0.0292965 0.0279698 0.0266962 0.0254638 0.0242785 ];
FPR_PCA = [1 0.894738 0.823348 0.768151 0.719904 0.676827 0.637981 0.602821 0.570798 0.541487 0.514543 0.489709 0.466753 0.445507 0.425768 0.407366 0.39016 0.374037 0.358929 0.344713 0.33132 0.318685 0.306718 0.29541 0.28468 0.274499 0.264834 0.255651 0.246911 0.23858 0.230641 0.223064 0.21583 0.20891 0.202285 0.195942 0.18986 0.184024 0.178417 0.173028 0.167848 0.162873 0.158089 0.153486 0.149051 0.144776 0.140654 0.136681 0.13285 0.12915 0.12557 0.122106 0.118756 0.115518 0.112384 0.109353 0.106418 0.103577 0.100826 0.0981653 0.0955884 0.0930875 0.0906613 0.0883106 0.0860287 0.0838144 0.0816663 0.0795788 0.0775516 0.0755841 0.0736691 0.0718104 0.0700062 0.0682522 0.0665446 0.064883 0.0632659 0.0616939 0.0601674 0.0586822 0.0572362 0.0558313 0.0544624 0.0531295 0.0518336 0.0505745 0.0493488 0.0481548 0.0469894 0.0458532 0.0447456 0.0436671 0.0426171 0.0415954 0.0405997 0.0396292 0.038683 0.0377629 0.0368643 0.0359886 0.0351346 0.0343007 0.0334893 0.0326972 0.0319281 0.0311777 0.0304445 0.0297299 0.0290299 0.0283479 0.0276843 0.0270362 0.0264001 0.0257789 0.0251733 0.0245833 0.0240054 0.0234408 0.0228889 0.0223517 0.0218263 0.0213142 0.0208143 0.0203248 0.0198482 0.0193815 0.0189248 0.01848 0.0180449 0.0176194 0.0172053 0.0168012 0.0164045 0.0160191 0.0156428 0.0152762 0.0149165 0.0145642 0.0142216 0.0138877 0.0135621 0.0132439 0.0129328 0.012629 0.0123332 0.0120445 0.0117629 0.0114883 0.0112196 0.0109577 0.0107021 0.0104518 0.0102057 0.00996722 0.00973467 0.0095076 0.00928506 0.00906842 0.00885621 0.00864804 0.00844436 0.00824486 0.00805073 0.0078609 0.0076748 0.00749261 0.00731516 0.00714154 0.00697213 0.00680748 0.0066466 0.00648844 0.00633321 0.00618214 0.00603352 0.00588834 0.00574704 0.005609 0.00547371 0.0053409 0.00521226 0.00508697 0.00496311 0.00484268 0.0047246 0.00460913 0.00449592 0.00438534 0.00427681 0.00417132 0.00406743 0.00396625 0.00386777 0.00377164 0.00367728 0.0035847 0.00349468 0.00340669 0.00332049 0.00323664 0.00315473 0.0030747 0.00299639 0.00292009 0.00284416 0.00277049 0.0026982 0.00262761 0.00255855 0.00249059 0.00242456 0.00235991 0.00229665 0.00223439 0.0021737 0.00211468 0.00205723 0.0020009 0.00194604 0.00189226 0.00183985 0.00178879 0.00173857 0.00168977 0.00164229 0.00159607 0.00155071 0.00150664 0.00146367 0.00142155 0.0013802 0.00133955 0.00129953 0.00126059 0.00122264 0.00118509 0.00114878 0.00111312 0.00107811 0.00104407 0.00101093 0.000978508 0.000947005 0.00091568 0.000885068 0.000855423 0.000826441 0.000798195 0.000770547 0.000743933 0.000717469 0.000691452 0.000666206 0.000642026 0.000618396 0.000595175 ];
plot(Recall_PCA, Precision_PCA, ':r', 'linewidth', 2);
Recall_DRFI = [1 0.999162 0.9986 0.99773 0.996995 0.996248 0.995546 0.994886 0.994016 0.993239 0.992451 0.991543 0.99062 0.989566 0.988496 0.98746 0.986536 0.985534 0.984379 0.983293 0.982269 0.981145 0.97989 0.978702 0.97755 0.976406 0.975261 0.974082 0.972792 0.971404 0.970103 0.968863 0.967629 0.966253 0.9649 0.963267 0.961714 0.96021 0.958807 0.957377 0.955923 0.954569 0.953163 0.951622 0.950186 0.948809 0.947333 0.945697 0.944108 0.942576 0.941 0.939389 0.937842 0.93619 0.934561 0.932882 0.93132 0.929469 0.92771 0.926038 0.924208 0.922434 0.920622 0.918843 0.917238 0.915481 0.913529 0.911683 0.910003 0.908258 0.906283 0.904255 0.902422 0.900509 0.898651 0.896937 0.894996 0.893128 0.891182 0.889306 0.887365 0.885447 0.883512 0.881403 0.879413 0.877433 0.875605 0.873557 0.871448 0.869416 0.867465 0.865529 0.863598 0.861538 0.859372 0.857243 0.85505 0.852691 0.850507 0.848257 0.846146 0.84391 0.841681 0.839386 0.837198 0.834972 0.832482 0.830082 0.827571 0.825187 0.822947 0.820413 0.817812 0.815264 0.812688 0.81029 0.807835 0.805311 0.802594 0.80002 0.797548 0.795088 0.792495 0.789981 0.787455 0.784786 0.782208 0.779346 0.776593 0.774033 0.771417 0.768797 0.766051 0.763441 0.760654 0.757985 0.75535 0.752333 0.749388 0.746497 0.743522 0.740751 0.737649 0.734725 0.731815 0.728791 0.725731 0.722605 0.719107 0.715988 0.712961 0.709795 0.706633 0.703357 0.700137 0.696555 0.693327 0.69009 0.686441 0.683228 0.679715 0.676265 0.673053 0.66957 0.666221 0.662427 0.658887 0.655129 0.65161 0.647683 0.644048 0.64012 0.636479 0.632764 0.628928 0.624806 0.621066 0.617054 0.613014 0.608957 0.604829 0.600266 0.596096 0.591789 0.587386 0.583215 0.578793 0.574394 0.569936 0.565387 0.560788 0.556179 0.551527 0.546865 0.54209 0.537017 0.532054 0.527481 0.522467 0.517304 0.512034 0.506747 0.501585 0.496064 0.490378 0.484768 0.479212 0.473512 0.467859 0.462242 0.456205 0.450338 0.444474 0.438417 0.432586 0.426163 0.419497 0.412911 0.406065 0.399242 0.392296 0.385253 0.378026 0.370934 0.363514 0.35598 0.348588 0.341001 0.33328 0.325059 0.316603 0.308499 0.299676 0.290925 0.282108 0.27268 0.263409 0.253536 0.243586 0.233445 0.222947 0.212456 0.201366 0.189937 0.17825 0.165852 0.153099 0.140511 0.127827 0.115625 0.102632 0.0890283 0.0757126 0.0614475 0.047115 0.030451 ];
Precision_DRFI = [0.222102 0.277789 0.31237 0.339944 0.363955 0.385073 0.405185 0.422886 0.439337 0.45487 0.470005 0.484413 0.498067 0.510631 0.52274 0.534097 0.545103 0.555887 0.565567 0.575125 0.584157 0.59304 0.601679 0.609908 0.617541 0.625056 0.632701 0.640037 0.647051 0.653967 0.660637 0.66708 0.673282 0.679284 0.684989 0.69041 0.695909 0.701125 0.706261 0.711348 0.716237 0.721059 0.725921 0.730352 0.734795 0.739208 0.74341 0.747638 0.751715 0.755806 0.759507 0.763243 0.766938 0.770524 0.774028 0.77741 0.780516 0.783767 0.787099 0.790188 0.793133 0.796107 0.799106 0.802006 0.80479 0.807549 0.810139 0.812646 0.81533 0.818123 0.820605 0.823098 0.82555 0.827901 0.830228 0.832541 0.834856 0.837134 0.839353 0.841616 0.843686 0.845839 0.848008 0.850107 0.852056 0.854221 0.856309 0.85824 0.860146 0.862081 0.863938 0.86565 0.867389 0.869254 0.870921 0.872626 0.874383 0.876048 0.877645 0.879246 0.880836 0.882456 0.884115 0.885742 0.887231 0.88873 0.890205 0.891602 0.893061 0.894482 0.895818 0.897104 0.898524 0.899829 0.901061 0.902436 0.903648 0.904887 0.905967 0.907239 0.908303 0.909515 0.91064 0.911753 0.91291 0.913905 0.915126 0.916237 0.91727 0.918367 0.919439 0.920436 0.92149 0.922555 0.923537 0.924503 0.925438 0.926316 0.927265 0.928118 0.928941 0.929796 0.930568 0.931348 0.932238 0.93323 0.934068 0.934873 0.935642 0.936514 0.937288 0.938072 0.938877 0.939688 0.940402 0.941118 0.941751 0.942527 0.943337 0.943975 0.94466 0.945368 0.946064 0.946694 0.94736 0.948074 0.948808 0.949446 0.95007 0.950623 0.951376 0.952131 0.952724 0.953328 0.95379 0.954241 0.954697 0.955213 0.955781 0.956287 0.956776 0.957191 0.957794 0.958212 0.958526 0.958957 0.959382 0.959779 0.960425 0.960891 0.961309 0.961658 0.962074 0.962444 0.962836 0.963314 0.963755 0.964165 0.964507 0.964993 0.965422 0.965784 0.966159 0.966586 0.966812 0.967145 0.967722 0.967986 0.968257 0.968606 0.968911 0.969498 0.96972 0.970047 0.970327 0.970772 0.971015 0.971332 0.971595 0.971619 0.9717 0.971871 0.972083 0.972457 0.97264 0.973014 0.973237 0.973594 0.973835 0.974125 0.974315 0.974917 0.975123 0.975307 0.975209 0.975196 0.975373 0.975497 0.975478 0.975739 0.975639 0.975624 0.975341 0.975411 0.975631 0.97578 0.975777 0.976047 0.976605 0.976553 0.976632 0.976352 0.976863 0.976792 0.976317 0.976064 ];
TPR_DRFI = [1 0.999162 0.9986 0.99773 0.996995 0.996248 0.995546 0.994886 0.994016 0.993239 0.992451 0.991543 0.99062 0.989566 0.988496 0.98746 0.986536 0.985534 0.984379 0.983293 0.982269 0.981145 0.97989 0.978702 0.97755 0.976406 0.975261 0.974082 0.972792 0.971404 0.970103 0.968863 0.967629 0.966253 0.9649 0.963267 0.961714 0.96021 0.958807 0.957377 0.955923 0.954569 0.953163 0.951622 0.950186 0.948809 0.947333 0.945697 0.944108 0.942576 0.941 0.939389 0.937842 0.93619 0.934561 0.932882 0.93132 0.929469 0.92771 0.926038 0.924208 0.922434 0.920622 0.918843 0.917238 0.915481 0.913529 0.911683 0.910003 0.908258 0.906283 0.904255 0.902422 0.900509 0.898651 0.896937 0.894996 0.893128 0.891182 0.889306 0.887365 0.885447 0.883512 0.881403 0.879413 0.877433 0.875605 0.873557 0.871448 0.869416 0.867465 0.865529 0.863598 0.861538 0.859372 0.857243 0.85505 0.852691 0.850507 0.848257 0.846146 0.84391 0.841681 0.839386 0.837198 0.834972 0.832482 0.830082 0.827571 0.825187 0.822947 0.820413 0.817812 0.815264 0.812688 0.81029 0.807835 0.805311 0.802594 0.80002 0.797548 0.795088 0.792495 0.789981 0.787455 0.784786 0.782208 0.779346 0.776593 0.774033 0.771417 0.768797 0.766051 0.763441 0.760654 0.757985 0.75535 0.752333 0.749388 0.746497 0.743522 0.740751 0.737649 0.734725 0.731815 0.728791 0.725731 0.722605 0.719107 0.715988 0.712961 0.709795 0.706633 0.703357 0.700137 0.696555 0.693327 0.69009 0.686441 0.683228 0.679715 0.676265 0.673053 0.66957 0.666221 0.662427 0.658887 0.655129 0.65161 0.647683 0.644048 0.64012 0.636479 0.632764 0.628928 0.624806 0.621066 0.617054 0.613014 0.608957 0.604829 0.600266 0.596096 0.591789 0.587386 0.583215 0.578793 0.574394 0.569936 0.565387 0.560788 0.556179 0.551527 0.546865 0.54209 0.537017 0.532054 0.527481 0.522467 0.517304 0.512034 0.506747 0.501585 0.496064 0.490378 0.484768 0.479212 0.473512 0.467859 0.462242 0.456205 0.450338 0.444474 0.438417 0.432586 0.426163 0.419497 0.412911 0.406065 0.399242 0.392296 0.385253 0.378026 0.370934 0.363514 0.35598 0.348588 0.341001 0.33328 0.325059 0.316603 0.308499 0.299676 0.290925 0.282108 0.27268 0.263409 0.253536 0.243586 0.233445 0.222947 0.212456 0.201366 0.189937 0.17825 0.165852 0.153099 0.140511 0.127827 0.115625 0.102632 0.0890283 0.0757126 0.0614475 0.047115 0.030451 ];
FPR_DRFI = [1 0.796156 0.689886 0.614811 0.557179 0.511347 0.471293 0.438416 0.409493 0.384235 0.36112 0.340612 0.3219 0.305426 0.290252 0.276751 0.263945 0.252093 0.241502 0.231566 0.222473 0.213904 0.205711 0.198037 0.191151 0.184672 0.17815 0.172062 0.166489 0.160958 0.155819 0.150975 0.146348 0.141952 0.137828 0.133835 0.130038 0.126361 0.122848 0.119519 0.116313 0.113233 0.110203 0.107454 0.104742 0.102144 0.0996702 0.097163 0.0947482 0.0924024 0.0903027 0.0881985 0.0860807 0.0840936 0.0822277 0.080298 0.0786439 0.076876 0.0751128 0.0735073 0.071972 0.0703793 0.0688679 0.0674323 0.0660792 0.064737 0.0634389 0.0621803 0.0608693 0.0595534 0.0583808 0.0571959 0.056021 0.0549178 0.0538648 0.0528459 0.0518265 0.0507882 0.0497644 0.048771 0.0478523 0.0468554 0.045913 0.044962 0.0441265 0.0431843 0.0423352 0.0415232 0.040729 0.039939 0.039169 0.038447 0.0377584 0.0370062 0.0363283 0.0356554 0.0349419 0.034251 0.0335575 0.0328918 0.0322509 0.0316159 0.0310055 0.0303926 0.0298309 0.0292528 0.0286744 0.0281354 0.0275986 0.0270873 0.0265793 0.0260955 0.0255546 0.0250783 0.0246014 0.0241181 0.0236794 0.0232393 0.0228083 0.0223456 0.0219545 0.0215409 0.0211343 0.0207383 0.0203255 0.0199631 0.0195211 0.0191323 0.0187453 0.0183656 0.0180168 0.0176821 0.0173308 0.0169569 0.0165864 0.0162367 0.0159299 0.0156361 0.0153233 0.0150333 0.0147404 0.0144392 0.0141527 0.0138984 0.0136178 0.0133307 0.0130602 0.0128216 0.0125554 0.012308 0.012055 0.0118131 0.0115606 0.0113328 0.0111094 0.0108558 0.0106447 0.0103932 0.0101343 0.00993698 0.00970692 0.00949572 0.0092703 0.00907633 0.00889002 0.00868813 0.00848888 0.00829821 0.00811107 0.00791273 0.00771704 0.0075237 0.00735696 0.00718761 0.00702838 0.00685656 0.00669309 0.00654049 0.00638836 0.0062224 0.00607875 0.00593272 0.00576974 0.00562409 0.00548494 0.0053538 0.00523206 0.00509645 0.00493719 0.00480253 0.00466141 0.00455041 0.00440053 0.00429626 0.00418011 0.00405961 0.00393308 0.00382674 0.00372509 0.00360886 0.00350007 0.00340081 0.00329864 0.0031895 0.00309777 0.0030073 0.00288024 0.00279217 0.00268884 0.00261124 0.00252602 0.00243664 0.00236039 0.00228119 0.00219753 0.00209806 0.00202066 0.00194689 0.0018421 0.00178084 0.00171384 0.00163835 0.00157921 0.00150776 0.00144766 0.00138119 0.00131135 0.00123944 0.00118343 0.00110965 0.00104758 0.000975168 0.000923728 0.000864585 0.000783277 0.000743359 0.000704709 0.00065657 0.000608798 0.000563325 0.000522797 0.000492772 0.000454248 0.000421529 0.000383106 0.000357269 0.00032826 0.000295283 0.000263414 0.000234368 0.00021174 0.000189822 0.000169009 0.000145015 0.000117527 9.50215e-005 ];
plot(Recall_DRFI, Precision_DRFI, ':c', 'linewidth', 2);
Recall_GMR = [1 0.990868 0.979284 0.970521 0.96306 0.956519 0.950699 0.945398 0.94014 0.93559 0.931375 0.927393 0.923278 0.919471 0.915897 0.912528 0.909077 0.905865 0.902421 0.899253 0.896276 0.893209 0.890076 0.887112 0.884143 0.881236 0.87845 0.875619 0.872746 0.870039 0.867325 0.864693 0.862151 0.859505 0.857072 0.854573 0.852086 0.849497 0.846905 0.844353 0.841782 0.839303 0.836887 0.834491 0.831973 0.829713 0.827375 0.825039 0.822614 0.820052 0.817943 0.815677 0.813428 0.811187 0.808933 0.806699 0.80452 0.802099 0.799978 0.797893 0.795585 0.793578 0.791399 0.789188 0.787029 0.784874 0.782898 0.780774 0.778613 0.776486 0.774425 0.772325 0.770123 0.767818 0.765713 0.763532 0.761538 0.759479 0.757506 0.755335 0.75333 0.75118 0.749033 0.746875 0.744575 0.742341 0.740228 0.73822 0.736073 0.733995 0.731997 0.730019 0.72794 0.725937 0.72377 0.721716 0.719691 0.717492 0.715501 0.713411 0.711361 0.709172 0.706981 0.704809 0.702632 0.700512 0.698327 0.696092 0.693875 0.691744 0.689614 0.687505 0.685385 0.683123 0.68099 0.678789 0.676591 0.674401 0.672246 0.670115 0.667982 0.665758 0.663451 0.661217 0.658959 0.656798 0.654792 0.652751 0.65043 0.648316 0.645999 0.643646 0.64144 0.639224 0.636933 0.634652 0.632355 0.629895 0.627596 0.625249 0.623031 0.620699 0.618283 0.615879 0.613281 0.610964 0.608545 0.606079 0.603788 0.601376 0.598963 0.596606 0.594131 0.591637 0.58911 0.586562 0.584042 0.581661 0.579126 0.576632 0.573995 0.571415 0.568751 0.566169 0.563696 0.561159 0.558698 0.556182 0.553663 0.550986 0.548385 0.545611 0.542906 0.540219 0.537583 0.534765 0.532069 0.529245 0.526331 0.52365 0.520915 0.517956 0.51494 0.511958 0.508949 0.505905 0.502966 0.499939 0.496987 0.494002 0.490886 0.487819 0.484711 0.481632 0.478402 0.475095 0.471841 0.46862 0.465377 0.462129 0.458861 0.455416 0.451918 0.448373 0.44487 0.441331 0.437624 0.433962 0.430277 0.426746 0.422999 0.419187 0.415183 0.411147 0.406909 0.402674 0.398272 0.393894 0.389512 0.385087 0.38058 0.376028 0.371563 0.366788 0.361809 0.356913 0.351848 0.346364 0.34094 0.335676 0.329821 0.323954 0.318158 0.312021 0.30567 0.2995 0.292961 0.286243 0.279209 0.272033 0.264665 0.256686 0.248597 0.239742 0.230278 0.220406 0.20967 0.198337 0.186453 0.173451 0.159095 0.143559 0.125653 0.104181 0.0787318 0.0464519 ];
Precision_GMR = [0.222102 0.36016 0.455418 0.50634 0.541047 0.567615 0.589294 0.607442 0.623234 0.637015 0.649594 0.660576 0.670459 0.679418 0.687891 0.695684 0.703126 0.710091 0.716795 0.72312 0.728999 0.734591 0.739947 0.745098 0.74976 0.754284 0.758703 0.763098 0.767085 0.771154 0.7749 0.778611 0.782069 0.785468 0.788762 0.791929 0.795071 0.797993 0.801015 0.803918 0.806613 0.809279 0.811891 0.814337 0.816873 0.819406 0.821795 0.824131 0.826486 0.828752 0.831006 0.833119 0.835039 0.837226 0.83916 0.841149 0.842964 0.844835 0.846617 0.848431 0.850038 0.851651 0.853179 0.854578 0.856008 0.857441 0.858989 0.860491 0.862143 0.86358 0.865005 0.866402 0.867807 0.869085 0.870372 0.871529 0.872632 0.873887 0.8752 0.876453 0.877616 0.878809 0.879868 0.880905 0.881964 0.88303 0.884084 0.885177 0.886281 0.887236 0.88833 0.889256 0.890183 0.891219 0.892026 0.892896 0.893757 0.894742 0.895617 0.896417 0.897365 0.898286 0.899089 0.899884 0.90063 0.901409 0.902214 0.903086 0.903842 0.904545 0.905364 0.906124 0.90686 0.907493 0.908175 0.908853 0.909629 0.910307 0.911044 0.911668 0.91235 0.912968 0.913511 0.914053 0.914643 0.915371 0.915992 0.91654 0.91715 0.917679 0.918123 0.918593 0.919008 0.919459 0.919927 0.920449 0.921011 0.92153 0.922147 0.922803 0.923411 0.923832 0.924316 0.924832 0.92526 0.925683 0.926113 0.92643 0.926912 0.927258 0.927783 0.928251 0.928673 0.928894 0.929225 0.929497 0.929738 0.93006 0.930495 0.930863 0.931198 0.931529 0.931864 0.932131 0.932528 0.932758 0.933095 0.933452 0.933563 0.933771 0.934199 0.934579 0.934785 0.935066 0.935381 0.935613 0.935873 0.936118 0.936379 0.936468 0.936512 0.936854 0.936924 0.937033 0.937281 0.937455 0.937748 0.937959 0.938067 0.938478 0.938672 0.938865 0.939041 0.93915 0.939209 0.939368 0.939599 0.939902 0.939967 0.940099 0.940238 0.940283 0.940225 0.940315 0.940527 0.940645 0.940607 0.940646 0.940842 0.940804 0.941116 0.941132 0.941155 0.941264 0.94147 0.941678 0.941968 0.942068 0.942285 0.942401 0.94247 0.942527 0.942755 0.942905 0.942957 0.943201 0.943285 0.943388 0.943607 0.943822 0.943927 0.943907 0.943951 0.944082 0.944195 0.944434 0.944512 0.944715 0.944984 0.945194 0.945282 0.945333 0.945402 0.945454 0.945408 0.945411 0.945349 0.945487 0.945717 0.945991 0.945916 0.946051 0.945811 0.945849 0.945901 0.945957 ];
TPR_GMR = [1 0.990868 0.979284 0.970521 0.96306 0.956519 0.950699 0.945398 0.94014 0.93559 0.931375 0.927393 0.923278 0.919471 0.915897 0.912528 0.909077 0.905865 0.902421 0.899253 0.896276 0.893209 0.890076 0.887112 0.884143 0.881236 0.87845 0.875619 0.872746 0.870039 0.867325 0.864693 0.862151 0.859505 0.857072 0.854573 0.852086 0.849497 0.846905 0.844353 0.841782 0.839303 0.836887 0.834491 0.831973 0.829713 0.827375 0.825039 0.822614 0.820052 0.817943 0.815677 0.813428 0.811187 0.808933 0.806699 0.80452 0.802099 0.799978 0.797893 0.795585 0.793578 0.791399 0.789188 0.787029 0.784874 0.782898 0.780774 0.778613 0.776486 0.774425 0.772325 0.770123 0.767818 0.765713 0.763532 0.761538 0.759479 0.757506 0.755335 0.75333 0.75118 0.749033 0.746875 0.744575 0.742341 0.740228 0.73822 0.736073 0.733995 0.731997 0.730019 0.72794 0.725937 0.72377 0.721716 0.719691 0.717492 0.715501 0.713411 0.711361 0.709172 0.706981 0.704809 0.702632 0.700512 0.698327 0.696092 0.693875 0.691744 0.689614 0.687505 0.685385 0.683123 0.68099 0.678789 0.676591 0.674401 0.672246 0.670115 0.667982 0.665758 0.663451 0.661217 0.658959 0.656798 0.654792 0.652751 0.65043 0.648316 0.645999 0.643646 0.64144 0.639224 0.636933 0.634652 0.632355 0.629895 0.627596 0.625249 0.623031 0.620699 0.618283 0.615879 0.613281 0.610964 0.608545 0.606079 0.603788 0.601376 0.598963 0.596606 0.594131 0.591637 0.58911 0.586562 0.584042 0.581661 0.579126 0.576632 0.573995 0.571415 0.568751 0.566169 0.563696 0.561159 0.558698 0.556182 0.553663 0.550986 0.548385 0.545611 0.542906 0.540219 0.537583 0.534765 0.532069 0.529245 0.526331 0.52365 0.520915 0.517956 0.51494 0.511958 0.508949 0.505905 0.502966 0.499939 0.496987 0.494002 0.490886 0.487819 0.484711 0.481632 0.478402 0.475095 0.471841 0.46862 0.465377 0.462129 0.458861 0.455416 0.451918 0.448373 0.44487 0.441331 0.437624 0.433962 0.430277 0.426746 0.422999 0.419187 0.415183 0.411147 0.406909 0.402674 0.398272 0.393894 0.389512 0.385087 0.38058 0.376028 0.371563 0.366788 0.361809 0.356913 0.351848 0.346364 0.34094 0.335676 0.329821 0.323954 0.318158 0.312021 0.30567 0.2995 0.292961 0.286243 0.279209 0.272033 0.264665 0.256686 0.248597 0.239742 0.230278 0.220406 0.20967 0.198337 0.186453 0.173451 0.159095 0.143559 0.125653 0.104181 0.0787318 0.0464519 ];
FPR_GMR = [1 0.638309 0.484966 0.412516 0.366365 0.332606 0.306099 0.284786 0.266989 0.251819 0.238565 0.226994 0.216633 0.207489 0.198923 0.191092 0.183834 0.177278 0.171049 0.16514 0.159851 0.154973 0.150175 0.145707 0.141558 0.137595 0.133779 0.130036 0.126601 0.123297 0.120168 0.117221 0.114442 0.111705 0.109046 0.106475 0.10405 0.101747 0.0993804 0.0971271 0.0950371 0.093032 0.0910957 0.089206 0.0873298 0.0854354 0.0836748 0.0818877 0.0802203 0.0786306 0.0770563 0.0755311 0.0740878 0.072581 0.0711765 0.0697825 0.0684858 0.0671987 0.0659624 0.0647052 0.0634951 0.0623681 0.0612122 0.0600954 0.0590711 0.0580485 0.0570318 0.0560719 0.0550915 0.0541612 0.0532397 0.0523258 0.05144 0.0505757 0.0496973 0.0489084 0.04815 0.0473859 0.046549 0.0457641 0.0450284 0.0443232 0.043646 0.0429869 0.04231 0.04167 0.041007 0.0403677 0.0397218 0.0391376 0.0385322 0.0379527 0.0373682 0.0367732 0.0362003 0.0356379 0.0350702 0.034526 0.0340046 0.033484 0.0330054 0.0325031 0.0320132 0.0315078 0.0310256 0.0305708 0.0300764 0.0296128 0.0291709 0.02873 0.0282865 0.0278577 0.0274438 0.0270011 0.0265869 0.026168 0.0257395 0.0253437 0.0249438 0.024577 0.0242133 0.0238959 0.0235568 0.0232118 0.0228746 0.0225152 0.0221944 0.0218661 0.0215535 0.0212615 0.0209601 0.0206719 0.0203743 0.0200879 0.0197926 0.019465 0.0191643 0.0188967 0.0185998 0.018288 0.0180268 0.0177574 0.0174959 0.0172065 0.0169363 0.0166876 0.0164345 0.0162092 0.0159463 0.0157124 0.0154261 0.0151784 0.0149587 0.0147513 0.0145373 0.0143209 0.0141159 0.0139107 0.0136905 0.0134707 0.0132838 0.0130914 0.0129193 0.0127491 0.0125565 0.0124096 0.0122312 0.0120468 0.0118918 0.0117161 0.0115191 0.0113333 0.0111245 0.0109255 0.0107322 0.01057 0.0104004 0.010232 0.0100509 0.00988133 0.00970565 0.00951444 0.00936874 0.00922338 0.00907971 0.00894467 0.00876701 0.00861788 0.00848097 0.00831704 0.00815919 0.00801425 0.00786957 0.0077372 0.00760957 0.00746941 0.0073171 0.00718078 0.00705874 0.00693305 0.00681604 0.00667428 0.00651388 0.0063813 0.00625783 0.00613207 0.00601985 0.00591327 0.0057948 0.00568576 0.00553927 0.0053933 0.00527291 0.00515599 0.00502718 0.00491798 0.00480322 0.00469624 0.00457216 0.00446291 0.00433482 0.00422434 0.00411216 0.00401806 0.00392115 0.00380188 0.00369949 0.00361353 0.00351069 0.00340911 0.00330712 0.00322588 0.00313158 0.00303242 0.00293761 0.00283027 0.00271986 0.00261341 0.00248652 0.00236563 0.0022548 0.00215245 0.00205387 0.00196018 0.00186836 0.00175852 0.00165928 0.00154822 0.00143224 0.00130632 0.00118296 0.00105381 0.0009205 0.000779268 0.000610714 0.000410658 ];
plot(Recall_GMR, Precision_GMR, ':m', 'linewidth', 2);
Recall_HS = [1 0.985154 0.985154 0.985154 0.978042 0.977386 0.972651 0.970822 0.9706 0.965823 0.964359 0.963193 0.959117 0.958266 0.954744 0.952412 0.951454 0.947525 0.946492 0.943861 0.941186 0.940297 0.936468 0.934567 0.932394 0.929488 0.928332 0.926 0.923391 0.922049 0.919762 0.917632 0.916271 0.913724 0.911934 0.910073 0.908073 0.905863 0.904248 0.902381 0.899998 0.898094 0.896346 0.894321 0.891807 0.88993 0.888141 0.885945 0.883724 0.882039 0.879942 0.878037 0.877014 0.874988 0.872844 0.871074 0.869012 0.867257 0.865355 0.86334 0.861971 0.85945 0.858324 0.855892 0.854425 0.851991 0.85032 0.848343 0.84673 0.844621 0.842919 0.840383 0.838353 0.836124 0.834286 0.832272 0.830134 0.828286 0.826285 0.824164 0.822424 0.820364 0.817161 0.815331 0.81339 0.81117 0.808985 0.806988 0.805099 0.802432 0.800234 0.797633 0.795829 0.793764 0.791978 0.789857 0.787707 0.785444 0.783264 0.781288 0.779289 0.776935 0.774577 0.773557 0.771265 0.76882 0.766698 0.764545 0.762212 0.76025 0.757586 0.75533 0.75324 0.750945 0.748649 0.746111 0.744224 0.742142 0.73953 0.736954 0.735032 0.732864 0.730515 0.728061 0.72537 0.723638 0.721104 0.717382 0.716931 0.714369 0.710883 0.708074 0.706435 0.703836 0.701025 0.698233 0.695794 0.69389 0.691078 0.688449 0.68604 0.683906 0.681214 0.678711 0.675886 0.673604 0.670856 0.668244 0.665526 0.662672 0.659589 0.656968 0.654255 0.65075 0.649222 0.646175 0.642808 0.639783 0.637009 0.634056 0.630917 0.627978 0.62537 0.622687 0.61984 0.616958 0.613677 0.611068 0.607613 0.604696 0.601977 0.599004 0.59628 0.593413 0.590521 0.586219 0.583244 0.58053 0.577112 0.574451 0.570794 0.567509 0.563732 0.560974 0.556881 0.553573 0.549996 0.546778 0.543419 0.539808 0.536787 0.533662 0.529302 0.526939 0.521745 0.51932 0.515152 0.511352 0.507322 0.503477 0.50034 0.496406 0.492575 0.488581 0.483742 0.481484 0.476662 0.471753 0.467723 0.463183 0.458593 0.454764 0.450438 0.446598 0.441133 0.437025 0.432798 0.428035 0.422858 0.418892 0.414434 0.408596 0.404343 0.399267 0.3933 0.389993 0.383781 0.378347 0.375227 0.366906 0.362546 0.358974 0.34989 0.346555 0.341378 0.331326 0.329357 0.319472 0.31345 0.309929 0.295315 0.293397 0.286078 0.272003 0.269739 0.250694 0.24607 0.242061 0.216864 0.216041 0.208252 0.178507 0.177375 0.127139 0.127139 0.127139 ];
Precision_HS = [0.222102 0.373857 0.373857 0.373857 0.42432 0.425413 0.452439 0.459684 0.460398 0.484642 0.488938 0.49443 0.512868 0.51552 0.530874 0.539131 0.542143 0.558205 0.562391 0.570669 0.580376 0.583058 0.595021 0.601063 0.606361 0.615379 0.618775 0.625876 0.633192 0.636305 0.643509 0.649623 0.653522 0.660931 0.665835 0.671293 0.676805 0.681723 0.68621 0.690792 0.695681 0.699629 0.703156 0.707383 0.711964 0.716112 0.720116 0.724018 0.728358 0.731751 0.736013 0.7397 0.741572 0.745485 0.749041 0.7527 0.755864 0.758847 0.761312 0.764827 0.767308 0.771253 0.773378 0.777064 0.77885 0.782084 0.784225 0.786611 0.788908 0.791725 0.794142 0.796452 0.798659 0.80188 0.803657 0.806208 0.80837 0.810063 0.812378 0.814733 0.816522 0.818411 0.821357 0.82335 0.825716 0.827839 0.829748 0.831913 0.833548 0.835875 0.837884 0.839908 0.841659 0.84361 0.845022 0.846697 0.848381 0.850745 0.852226 0.853719 0.85538 0.857021 0.858756 0.859801 0.861476 0.863066 0.864499 0.866103 0.867537 0.868812 0.870198 0.871774 0.872756 0.874353 0.875604 0.87709 0.878355 0.879441 0.880652 0.882259 0.883162 0.884573 0.885856 0.886958 0.888318 0.88903 0.890536 0.892235 0.8924 0.893734 0.894856 0.895852 0.896514 0.897735 0.898718 0.899865 0.900956 0.90177 0.902783 0.903489 0.904382 0.905136 0.90633 0.907132 0.908001 0.908699 0.909439 0.910004 0.910796 0.9116 0.912393 0.912875 0.913645 0.914336 0.914771 0.915464 0.916015 0.91649 0.916889 0.917466 0.918089 0.918374 0.919026 0.919516 0.919947 0.920451 0.921042 0.921672 0.922322 0.922762 0.923199 0.923603 0.924095 0.92456 0.925101 0.925819 0.92606 0.926579 0.927158 0.927564 0.928328 0.928752 0.92931 0.929902 0.930354 0.930814 0.931279 0.931598 0.931911 0.932378 0.932784 0.933085 0.933552 0.933797 0.934343 0.934452 0.934912 0.935138 0.935644 0.935881 0.936185 0.936507 0.936887 0.937094 0.937511 0.937798 0.937994 0.938229 0.938627 0.938963 0.939183 0.939493 0.939629 0.939831 0.939984 0.940316 0.940563 0.940757 0.941157 0.941381 0.941749 0.941976 0.94222 0.942419 0.942749 0.94279 0.943137 0.943194 0.943395 0.943764 0.943952 0.944121 0.944622 0.945031 0.94555 0.946074 0.946452 0.947191 0.947486 0.947591 0.948332 0.94861 0.949068 0.949673 0.949838 0.950537 0.950541 0.950799 0.951205 0.951424 0.951579 0.951978 0.952211 0.952843 0.952843 0.952843 ];
TPR_HS = [1 0.985154 0.985154 0.985154 0.978042 0.977386 0.972651 0.970822 0.9706 0.965823 0.964359 0.963193 0.959117 0.958266 0.954744 0.952412 0.951454 0.947525 0.946492 0.943861 0.941186 0.940297 0.936468 0.934567 0.932394 0.929488 0.928332 0.926 0.923391 0.922049 0.919762 0.917632 0.916271 0.913724 0.911934 0.910073 0.908073 0.905863 0.904248 0.902381 0.899998 0.898094 0.896346 0.894321 0.891807 0.88993 0.888141 0.885945 0.883724 0.882039 0.879942 0.878037 0.877014 0.874988 0.872844 0.871074 0.869012 0.867257 0.865355 0.86334 0.861971 0.85945 0.858324 0.855892 0.854425 0.851991 0.85032 0.848343 0.84673 0.844621 0.842919 0.840383 0.838353 0.836124 0.834286 0.832272 0.830134 0.828286 0.826285 0.824164 0.822424 0.820364 0.817161 0.815331 0.81339 0.81117 0.808985 0.806988 0.805099 0.802432 0.800234 0.797633 0.795829 0.793764 0.791978 0.789857 0.787707 0.785444 0.783264 0.781288 0.779289 0.776935 0.774577 0.773557 0.771265 0.76882 0.766698 0.764545 0.762212 0.76025 0.757586 0.75533 0.75324 0.750945 0.748649 0.746111 0.744224 0.742142 0.73953 0.736954 0.735032 0.732864 0.730515 0.728061 0.72537 0.723638 0.721104 0.717382 0.716931 0.714369 0.710883 0.708074 0.706435 0.703836 0.701025 0.698233 0.695794 0.69389 0.691078 0.688449 0.68604 0.683906 0.681214 0.678711 0.675886 0.673604 0.670856 0.668244 0.665526 0.662672 0.659589 0.656968 0.654255 0.65075 0.649222 0.646175 0.642808 0.639783 0.637009 0.634056 0.630917 0.627978 0.62537 0.622687 0.61984 0.616958 0.613677 0.611068 0.607613 0.604696 0.601977 0.599004 0.59628 0.593413 0.590521 0.586219 0.583244 0.58053 0.577112 0.574451 0.570794 0.567509 0.563732 0.560974 0.556881 0.553573 0.549996 0.546778 0.543419 0.539808 0.536787 0.533662 0.529302 0.526939 0.521745 0.51932 0.515152 0.511352 0.507322 0.503477 0.50034 0.496406 0.492575 0.488581 0.483742 0.481484 0.476662 0.471753 0.467723 0.463183 0.458593 0.454764 0.450438 0.446598 0.441133 0.437025 0.432798 0.428035 0.422858 0.418892 0.414434 0.408596 0.404343 0.399267 0.3933 0.389993 0.383781 0.378347 0.375227 0.366906 0.362546 0.358974 0.34989 0.346555 0.341378 0.331326 0.329357 0.319472 0.31345 0.309929 0.295315 0.293397 0.286078 0.272003 0.269739 0.250694 0.24607 0.242061 0.216864 0.216041 0.208252 0.178507 0.177375 0.127139 0.127139 0.127139 ];
FPR_HS = [1 0.712617 0.712617 0.712617 0.609083 0.605852 0.556201 0.539436 0.537326 0.49359 0.483894 0.475658 0.443552 0.438111 0.415872 0.400812 0.395761 0.372593 0.365321 0.354128 0.34011 0.335404 0.319835 0.310612 0.303742 0.292662 0.287357 0.278867 0.269144 0.264557 0.256443 0.248536 0.243801 0.235604 0.229801 0.224034 0.217986 0.212327 0.20781 0.202636 0.197575 0.193243 0.189288 0.18498 0.179872 0.176117 0.172045 0.167895 0.163752 0.160265 0.156445 0.152648 0.150624 0.147012 0.143411 0.140187 0.137445 0.134673 0.132442 0.129158 0.126834 0.123601 0.121589 0.11866 0.116806 0.113877 0.112016 0.109898 0.107722 0.105591 0.103455 0.101399 0.0995169 0.0969657 0.0954458 0.0934492 0.0916191 0.0901992 0.0882668 0.0865538 0.0849872 0.0834072 0.0812559 0.0798542 0.0782028 0.0767323 0.0753433 0.0737605 0.0723977 0.0708917 0.0693224 0.0678783 0.0667523 0.0654349 0.0643108 0.0631463 0.061896 0.0604546 0.059304 0.0583468 0.0573111 0.0561786 0.055101 0.0545613 0.0534085 0.0523746 0.0515692 0.0506046 0.0496391 0.0487937 0.0478754 0.0469395 0.0463124 0.0453834 0.0446254 0.0438759 0.0431331 0.0424343 0.0417112 0.040882 0.0402432 0.0394874 0.0387086 0.0381362 0.0373437 0.0368641 0.0360727 0.0350623 0.034969 0.0342206 0.0334505 0.0328803 0.0325566 0.0316951 0.031096 0.030544 0.0299709 0.0294832 0.0289216 0.028534 0.027975 0.027516 0.026965 0.0266008 0.026094 0.025726 0.0253278 0.0250089 0.0245712 0.0241736 0.0236928 0.023351 0.0229689 0.0225798 0.0223236 0.0219446 0.0216093 0.0213077 0.0210572 0.0207127 0.0203374 0.0200575 0.0197281 0.0195013 0.0191603 0.0189054 0.0185821 0.0182519 0.0179873 0.0176676 0.0173663 0.0171164 0.01682 0.016554 0.0163151 0.0159919 0.0157592 0.0155603 0.015294 0.0150364 0.0147217 0.0144983 0.0142141 0.0139655 0.0137121 0.0135092 0.0132313 0.0130322 0.0128959 0.0126686 0.0125089 0.0123623 0.0121063 0.011906 0.0116616 0.0115367 0.011342 0.0111324 0.0108707 0.0107081 0.0105508 0.0103337 0.0101387 0.0100185 0.00982303 0.00969627 0.00953923 0.00936631 0.00920206 0.00901072 0.00884375 0.00862608 0.00852251 0.0083705 0.00821569 0.00807733 0.00792602 0.00780247 0.00762708 0.00752246 0.00738357 0.00725291 0.00710568 0.00694346 0.00681629 0.00672524 0.00654842 0.00642213 0.00632778 0.00619414 0.00608801 0.00597846 0.00579644 0.0057084 0.00549326 0.00532536 0.00523658 0.0049858 0.00488408 0.00471698 0.00444137 0.0043721 0.0042055 0.00404391 0.00394771 0.00363336 0.00357282 0.00338055 0.00305109 0.0029899 0.00276806 0.00254877 0.00253164 0.00178821 0.00178821 0.00178821 ];
plot(Recall_HS, Precision_HS, ':y', 'linewidth', 2);
Recall_LMLC = [1 0.989933 0.986278 0.983838 0.981773 0.979863 0.977983 0.976122 0.974422 0.972751 0.971119 0.969571 0.968027 0.966498 0.965026 0.963609 0.962152 0.960713 0.959249 0.957927 0.956604 0.95529 0.95401 0.952707 0.951462 0.950206 0.94898 0.947739 0.946557 0.945323 0.944077 0.942869 0.941629 0.940448 0.939255 0.938116 0.936943 0.935751 0.934612 0.933453 0.932246 0.931029 0.929882 0.928753 0.92752 0.926311 0.925101 0.923914 0.922758 0.921599 0.92045 0.919252 0.918005 0.916795 0.915629 0.914459 0.91327 0.912106 0.910966 0.909823 0.908687 0.907455 0.906292 0.905093 0.903953 0.902806 0.901625 0.900442 0.899289 0.89815 0.896897 0.895721 0.894574 0.893397 0.892235 0.89107 0.889876 0.88862 0.887314 0.886082 0.884895 0.883706 0.882468 0.881211 0.880004 0.878822 0.877546 0.876293 0.875015 0.873774 0.872503 0.871158 0.869837 0.86844 0.867155 0.865863 0.864588 0.863363 0.862051 0.860755 0.859394 0.858026 0.856821 0.855522 0.854201 0.852922 0.851611 0.850205 0.84885 0.84748 0.846137 0.844708 0.843299 0.841883 0.840443 0.839014 0.8375 0.836022 0.834561 0.833127 0.831615 0.830099 0.828606 0.827128 0.82556 0.824009 0.822436 0.82091 0.819286 0.81768 0.816078 0.814469 0.812921 0.811357 0.809762 0.808171 0.806502 0.804807 0.803195 0.801563 0.799938 0.798298 0.796611 0.794985 0.793287 0.791626 0.78996 0.788299 0.78653 0.784852 0.783141 0.781467 0.779741 0.77799 0.776142 0.774383 0.772597 0.770772 0.768846 0.766942 0.76505 0.763196 0.761318 0.759356 0.757404 0.755391 0.753342 0.751347 0.749377 0.747292 0.745128 0.743006 0.740897 0.738752 0.736598 0.734467 0.732347 0.730218 0.728045 0.725781 0.723551 0.721246 0.718988 0.716675 0.714458 0.712065 0.709791 0.707302 0.704897 0.702428 0.699932 0.697465 0.694855 0.692259 0.689512 0.686815 0.684175 0.681401 0.678563 0.675657 0.672681 0.669616 0.666577 0.663603 0.660414 0.65723 0.653983 0.650592 0.647206 0.643967 0.640511 0.637036 0.633589 0.630169 0.626684 0.623006 0.619304 0.615464 0.611685 0.607777 0.603745 0.599388 0.59515 0.590841 0.586399 0.581808 0.577031 0.57218 0.567059 0.561957 0.556515 0.550823 0.545232 0.539244 0.533048 0.526627 0.520025 0.513154 0.505764 0.498177 0.490113 0.481799 0.47318 0.464063 0.454313 0.443946 0.432443 0.420023 0.406347 0.391536 0.374488 0.354917 0.332007 0.303845 0.263742 0.19614 ];
Precision_LMLC = [0.222102 0.328233 0.359721 0.378701 0.393244 0.405529 0.41611 0.425518 0.433801 0.441463 0.448537 0.454837 0.461154 0.467119 0.472478 0.4776 0.482595 0.487548 0.492133 0.496634 0.50093 0.505133 0.509473 0.513477 0.517508 0.521383 0.524998 0.528559 0.532073 0.53543 0.538766 0.542109 0.545644 0.548828 0.551999 0.555003 0.557963 0.560963 0.563781 0.566648 0.569382 0.572247 0.575071 0.577792 0.58053 0.583114 0.585817 0.588347 0.590791 0.593356 0.595866 0.598274 0.600702 0.603226 0.605608 0.608058 0.610466 0.612775 0.615069 0.617382 0.619508 0.621813 0.62413 0.626452 0.628763 0.631067 0.633265 0.635431 0.637588 0.639697 0.642 0.644279 0.646388 0.648523 0.650545 0.652594 0.654569 0.656525 0.658755 0.66076 0.662724 0.664742 0.666547 0.668506 0.670406 0.672448 0.674549 0.676491 0.678448 0.680378 0.682226 0.684231 0.686076 0.687995 0.689737 0.691366 0.693053 0.694788 0.696532 0.698216 0.699906 0.701587 0.703264 0.704976 0.70663 0.70833 0.709945 0.711624 0.713341 0.715116 0.716954 0.718666 0.720288 0.722079 0.723739 0.72536 0.726974 0.728574 0.730255 0.731904 0.733547 0.735269 0.736897 0.738535 0.740186 0.741837 0.743491 0.745071 0.746736 0.748412 0.749988 0.751574 0.753165 0.75479 0.756359 0.75792 0.759479 0.761052 0.76275 0.764253 0.765853 0.767368 0.768945 0.770446 0.771952 0.773492 0.775069 0.776531 0.778124 0.779618 0.781255 0.782801 0.784339 0.785818 0.787471 0.788959 0.790578 0.792103 0.793591 0.794993 0.796526 0.797967 0.799422 0.800742 0.802132 0.803422 0.804748 0.806209 0.807694 0.808992 0.810414 0.811769 0.81296 0.81418 0.81533 0.816728 0.818041 0.819463 0.820799 0.822171 0.823584 0.824807 0.826339 0.827657 0.828911 0.830291 0.831544 0.832799 0.834129 0.835674 0.836878 0.838222 0.839536 0.840651 0.841872 0.843089 0.84442 0.845898 0.847141 0.848386 0.849806 0.851066 0.852402 0.853801 0.855081 0.856272 0.857419 0.858794 0.860136 0.861249 0.862446 0.863695 0.864921 0.866034 0.867401 0.868483 0.869617 0.870775 0.871894 0.872921 0.874226 0.875129 0.87624 0.877269 0.878442 0.879505 0.880602 0.881791 0.882987 0.884041 0.885168 0.886251 0.887326 0.888591 0.889636 0.890807 0.89188 0.893044 0.894122 0.895432 0.896755 0.89784 0.899129 0.900156 0.901434 0.902414 0.903832 0.904667 0.905349 0.906198 0.907194 0.908422 0.910343 0.911624 0.912879 0.914114 ];
TPR_LMLC = [1 0.989933 0.986278 0.983838 0.981773 0.979863 0.977983 0.976122 0.974422 0.972751 0.971119 0.969571 0.968027 0.966498 0.965026 0.963609 0.962152 0.960713 0.959249 0.957927 0.956604 0.95529 0.95401 0.952707 0.951462 0.950206 0.94898 0.947739 0.946557 0.945323 0.944077 0.942869 0.941629 0.940448 0.939255 0.938116 0.936943 0.935751 0.934612 0.933453 0.932246 0.931029 0.929882 0.928753 0.92752 0.926311 0.925101 0.923914 0.922758 0.921599 0.92045 0.919252 0.918005 0.916795 0.915629 0.914459 0.91327 0.912106 0.910966 0.909823 0.908687 0.907455 0.906292 0.905093 0.903953 0.902806 0.901625 0.900442 0.899289 0.89815 0.896897 0.895721 0.894574 0.893397 0.892235 0.89107 0.889876 0.88862 0.887314 0.886082 0.884895 0.883706 0.882468 0.881211 0.880004 0.878822 0.877546 0.876293 0.875015 0.873774 0.872503 0.871158 0.869837 0.86844 0.867155 0.865863 0.864588 0.863363 0.862051 0.860755 0.859394 0.858026 0.856821 0.855522 0.854201 0.852922 0.851611 0.850205 0.84885 0.84748 0.846137 0.844708 0.843299 0.841883 0.840443 0.839014 0.8375 0.836022 0.834561 0.833127 0.831615 0.830099 0.828606 0.827128 0.82556 0.824009 0.822436 0.82091 0.819286 0.81768 0.816078 0.814469 0.812921 0.811357 0.809762 0.808171 0.806502 0.804807 0.803195 0.801563 0.799938 0.798298 0.796611 0.794985 0.793287 0.791626 0.78996 0.788299 0.78653 0.784852 0.783141 0.781467 0.779741 0.77799 0.776142 0.774383 0.772597 0.770772 0.768846 0.766942 0.76505 0.763196 0.761318 0.759356 0.757404 0.755391 0.753342 0.751347 0.749377 0.747292 0.745128 0.743006 0.740897 0.738752 0.736598 0.734467 0.732347 0.730218 0.728045 0.725781 0.723551 0.721246 0.718988 0.716675 0.714458 0.712065 0.709791 0.707302 0.704897 0.702428 0.699932 0.697465 0.694855 0.692259 0.689512 0.686815 0.684175 0.681401 0.678563 0.675657 0.672681 0.669616 0.666577 0.663603 0.660414 0.65723 0.653983 0.650592 0.647206 0.643967 0.640511 0.637036 0.633589 0.630169 0.626684 0.623006 0.619304 0.615464 0.611685 0.607777 0.603745 0.599388 0.59515 0.590841 0.586399 0.581808 0.577031 0.57218 0.567059 0.561957 0.556515 0.550823 0.545232 0.539244 0.533048 0.526627 0.520025 0.513154 0.505764 0.498177 0.490113 0.481799 0.47318 0.464063 0.454313 0.443946 0.432443 0.420023 0.406347 0.391536 0.374488 0.354917 0.332007 0.303845 0.263742 0.19614 ];
FPR_LMLC = [1 0.685277 0.621121 0.584122 0.556365 0.533395 0.514471 0.497331 0.482672 0.469283 0.457175 0.446073 0.435511 0.425753 0.416836 0.408246 0.399979 0.392034 0.384495 0.377242 0.370594 0.364208 0.357794 0.351993 0.346263 0.340666 0.335212 0.330063 0.324974 0.320187 0.315306 0.31055 0.305818 0.301394 0.297086 0.292943 0.288809 0.284771 0.280923 0.277079 0.273363 0.269677 0.266076 0.262589 0.259112 0.25569 0.252259 0.249067 0.245911 0.242677 0.239585 0.23661 0.233568 0.230549 0.22772 0.224852 0.222067 0.219286 0.216656 0.214036 0.211555 0.208921 0.206367 0.203757 0.201275 0.198771 0.196354 0.19395 0.19159 0.189294 0.186889 0.184622 0.18246 0.180292 0.178048 0.175921 0.173798 0.171736 0.169629 0.167669 0.165738 0.163782 0.161948 0.160097 0.158234 0.156258 0.154346 0.152471 0.150677 0.148875 0.147094 0.145284 0.143631 0.14198 0.140424 0.138849 0.137227 0.135602 0.134008 0.132454 0.130929 0.129391 0.127921 0.126392 0.124923 0.123484 0.122025 0.120562 0.11912 0.117655 0.116234 0.114817 0.113508 0.112096 0.110679 0.109325 0.108031 0.106689 0.105286 0.103996 0.102675 0.101323 0.100017 0.0987362 0.0974605 0.0961615 0.0948677 0.093669 0.0924315 0.0911731 0.0900496 0.088896 0.0877819 0.0866382 0.085593 0.0845479 0.0834279 0.0823189 0.0812199 0.0801882 0.0791422 0.0780932 0.0770162 0.0760084 0.0749781 0.0739959 0.0729729 0.0720222 0.0709897 0.0700204 0.0689913 0.0680767 0.0671324 0.0661968 0.0652651 0.0643777 0.0634255 0.0625305 0.0616656 0.0608083 0.0599171 0.0590721 0.0582037 0.057416 0.056575 0.0557933 0.0549636 0.0541127 0.0532911 0.0525008 0.0516845 0.0509303 0.0501964 0.0494546 0.0486979 0.0479207 0.0471753 0.0464399 0.045728 0.0449987 0.0442461 0.043608 0.0428876 0.0421997 0.0414945 0.040783 0.0401577 0.0394917 0.0388369 0.0381187 0.0375142 0.036863 0.0361922 0.0356059 0.0349854 0.0343775 0.0337613 0.033074 0.0324933 0.0319339 0.0313102 0.0307144 0.0300821 0.0294723 0.0288901 0.0282865 0.0277495 0.0271556 0.0265546 0.0260092 0.0254832 0.0249338 0.0243823 0.0238551 0.0233042 0.0227805 0.0222376 0.0217384 0.0212522 0.0207672 0.0202553 0.0197559 0.0192461 0.0187656 0.0182886 0.0178329 0.0173717 0.0168903 0.0163954 0.0159321 0.0154352 0.0149708 0.0144606 0.0139555 0.013459 0.012979 0.0124592 0.0119654 0.0114573 0.0109351 0.0104302 0.00992399 0.00944627 0.00895162 0.00842382 0.00793107 0.0074176 0.0069061 0.00638768 0.00582973 0.00525693 0.00465962 0.00402784 0.00338809 0.00265265 0.00170895 ];
plot(Recall_LMLC, Precision_LMLC, '--k', 'linewidth', 2);
Recall_SF = [1 0.999664 0.992319 0.976144 0.957891 0.939137 0.920904 0.904001 0.888453 0.874057 0.860305 0.847346 0.835068 0.823431 0.812356 0.801896 0.791943 0.782377 0.773141 0.764269 0.755702 0.747354 0.739181 0.73128 0.723706 0.716376 0.70926 0.702347 0.6956 0.688988 0.682515 0.67627 0.670159 0.664183 0.658307 0.652523 0.646856 0.641338 0.635987 0.630752 0.625587 0.62051 0.615527 0.610646 0.605832 0.601093 0.59642 0.591788 0.587208 0.582676 0.578196 0.573774 0.569413 0.565103 0.56083 0.556627 0.552516 0.548435 0.544411 0.540444 0.536552 0.532722 0.528955 0.525247 0.521566 0.517929 0.514301 0.510708 0.50714 0.503572 0.500027 0.49653 0.493071 0.489634 0.486211 0.48283 0.479447 0.476086 0.472772 0.469491 0.466238 0.462994 0.45977 0.456581 0.453384 0.450213 0.447061 0.443937 0.440847 0.43777 0.434708 0.431659 0.428629 0.425625 0.422635 0.419651 0.41668 0.413728 0.41079 0.407854 0.40493 0.402023 0.399126 0.396218 0.393327 0.390473 0.387653 0.384843 0.382044 0.379258 0.376474 0.373681 0.370877 0.368095 0.365331 0.362576 0.359836 0.357098 0.354372 0.351653 0.348939 0.346236 0.343551 0.340874 0.338186 0.335486 0.332797 0.330127 0.32744 0.324756 0.32208 0.319425 0.316778 0.314137 0.3115 0.30884 0.306194 0.303552 0.300912 0.298273 0.295642 0.293015 0.290393 0.287774 0.285144 0.282517 0.279885 0.277242 0.274601 0.271955 0.269313 0.266679 0.264042 0.26141 0.258769 0.256132 0.253506 0.250882 0.248268 0.245659 0.243061 0.240468 0.237883 0.235292 0.232717 0.230153 0.227589 0.225024 0.222457 0.219883 0.21731 0.214734 0.212158 0.209594 0.207021 0.20445 0.201869 0.199291 0.196721 0.194165 0.191616 0.189075 0.186537 0.183995 0.181454 0.178903 0.176341 0.173787 0.171227 0.168675 0.166128 0.163574 0.161022 0.158468 0.155926 0.153374 0.150826 0.148277 0.145711 0.14315 0.140587 0.138027 0.135466 0.132906 0.130334 0.127762 0.125195 0.122631 0.120068 0.117493 0.114926 0.112371 0.109795 0.10721 0.104634 0.102053 0.0994668 0.0968566 0.0942359 0.0916151 0.0889886 0.0863476 0.0837105 0.0810632 0.078414 0.0757713 0.0731249 0.0704831 0.067837 0.065195 0.062535 0.0598611 0.0571788 0.0545056 0.0518277 0.0491462 0.0464466 0.0437528 0.0410755 0.0383918 0.0357165 0.0330452 0.0303839 0.0277267 0.0250946 0.022478 0.0198678 0.0172928 0.0147637 0.0122992 0.00989287 0.00759259 0.00540684 0.00340054 0.00167003 0.000380415 ];
Precision_SF = [0.222102 0.23348 0.300835 0.389836 0.466702 0.526841 0.573274 0.608558 0.635686 0.657475 0.675718 0.691284 0.704846 0.716772 0.727237 0.736656 0.745055 0.752788 0.759818 0.766219 0.772212 0.777676 0.782697 0.787438 0.791901 0.79601 0.79981 0.803318 0.80664 0.809855 0.812896 0.815865 0.818665 0.821335 0.823796 0.826073 0.828268 0.830413 0.832322 0.834152 0.835914 0.837573 0.839178 0.840753 0.842331 0.843885 0.845341 0.846715 0.848054 0.849385 0.850669 0.851959 0.853204 0.854429 0.85558 0.856665 0.857663 0.858683 0.859708 0.860733 0.861673 0.862603 0.863557 0.864472 0.865384 0.866269 0.867085 0.867886 0.868626 0.869337 0.870037 0.870737 0.871409 0.872102 0.872711 0.87328 0.873906 0.874528 0.875162 0.87577 0.876386 0.876966 0.877483 0.878008 0.878523 0.879014 0.879519 0.880003 0.880466 0.880905 0.88134 0.881727 0.882141 0.882558 0.882986 0.883396 0.883828 0.884215 0.884612 0.885012 0.885388 0.885746 0.886107 0.886476 0.886838 0.887217 0.88756 0.887821 0.888119 0.888413 0.888729 0.889015 0.889245 0.889513 0.889789 0.890025 0.890259 0.890522 0.890823 0.89112 0.891389 0.891664 0.891926 0.892227 0.892512 0.892788 0.893056 0.893301 0.893547 0.893816 0.894136 0.894381 0.894643 0.89493 0.895188 0.895377 0.895521 0.895689 0.895857 0.896056 0.896258 0.896534 0.89677 0.89704 0.897317 0.897576 0.897806 0.898034 0.898223 0.898404 0.898546 0.898673 0.898775 0.898854 0.898925 0.899036 0.899226 0.899414 0.899574 0.899874 0.900044 0.900204 0.900348 0.900482 0.900605 0.900741 0.900848 0.900953 0.901094 0.901235 0.901356 0.901434 0.901556 0.901661 0.901767 0.901887 0.902004 0.90211 0.902195 0.902291 0.902355 0.902437 0.902543 0.902673 0.902781 0.902887 0.903023 0.903144 0.903266 0.903343 0.903369 0.903467 0.903579 0.903696 0.903767 0.903819 0.90388 0.903957 0.904049 0.904127 0.904071 0.904115 0.904176 0.904276 0.904277 0.904232 0.904248 0.904276 0.904297 0.904304 0.904356 0.904403 0.904443 0.904466 0.904454 0.904496 0.904539 0.904541 0.904499 0.904491 0.904502 0.904545 0.904594 0.904622 0.90462 0.90455 0.904452 0.904456 0.904451 0.904461 0.904455 0.904422 0.904338 0.904389 0.904523 0.904681 0.904834 0.904966 0.905092 0.905312 0.905455 0.905651 0.905636 0.905737 0.905866 0.905984 0.906082 0.906096 0.906085 0.905991 0.905781 0.905724 0.905522 0.905418 0.90488 0.904485 ];
TPR_SF = [1 0.999664 0.992319 0.976144 0.957891 0.939137 0.920904 0.904001 0.888453 0.874057 0.860305 0.847346 0.835068 0.823431 0.812356 0.801896 0.791943 0.782377 0.773141 0.764269 0.755702 0.747354 0.739181 0.73128 0.723706 0.716376 0.70926 0.702347 0.6956 0.688988 0.682515 0.67627 0.670159 0.664183 0.658307 0.652523 0.646856 0.641338 0.635987 0.630752 0.625587 0.62051 0.615527 0.610646 0.605832 0.601093 0.59642 0.591788 0.587208 0.582676 0.578196 0.573774 0.569413 0.565103 0.56083 0.556627 0.552516 0.548435 0.544411 0.540444 0.536552 0.532722 0.528955 0.525247 0.521566 0.517929 0.514301 0.510708 0.50714 0.503572 0.500027 0.49653 0.493071 0.489634 0.486211 0.48283 0.479447 0.476086 0.472772 0.469491 0.466238 0.462994 0.45977 0.456581 0.453384 0.450213 0.447061 0.443937 0.440847 0.43777 0.434708 0.431659 0.428629 0.425625 0.422635 0.419651 0.41668 0.413728 0.41079 0.407854 0.40493 0.402023 0.399126 0.396218 0.393327 0.390473 0.387653 0.384843 0.382044 0.379258 0.376474 0.373681 0.370877 0.368095 0.365331 0.362576 0.359836 0.357098 0.354372 0.351653 0.348939 0.346236 0.343551 0.340874 0.338186 0.335486 0.332797 0.330127 0.32744 0.324756 0.32208 0.319425 0.316778 0.314137 0.3115 0.30884 0.306194 0.303552 0.300912 0.298273 0.295642 0.293015 0.290393 0.287774 0.285144 0.282517 0.279885 0.277242 0.274601 0.271955 0.269313 0.266679 0.264042 0.26141 0.258769 0.256132 0.253506 0.250882 0.248268 0.245659 0.243061 0.240468 0.237883 0.235292 0.232717 0.230153 0.227589 0.225024 0.222457 0.219883 0.21731 0.214734 0.212158 0.209594 0.207021 0.20445 0.201869 0.199291 0.196721 0.194165 0.191616 0.189075 0.186537 0.183995 0.181454 0.178903 0.176341 0.173787 0.171227 0.168675 0.166128 0.163574 0.161022 0.158468 0.155926 0.153374 0.150826 0.148277 0.145711 0.14315 0.140587 0.138027 0.135466 0.132906 0.130334 0.127762 0.125195 0.122631 0.120068 0.117493 0.114926 0.112371 0.109795 0.10721 0.104634 0.102053 0.0994668 0.0968566 0.0942359 0.0916151 0.0889886 0.0863476 0.0837105 0.0810632 0.078414 0.0757713 0.0731249 0.0704831 0.067837 0.065195 0.062535 0.0598611 0.0571788 0.0545056 0.0518277 0.0491462 0.0464466 0.0437528 0.0410755 0.0383918 0.0357165 0.0330452 0.0303839 0.0277267 0.0250946 0.022478 0.0198678 0.0172928 0.0147637 0.0122992 0.00989287 0.00759259 0.00540684 0.00340054 0.00167003 0.000380415 ];
FPR_SF = [1 0.935106 0.748833 0.591823 0.477061 0.395227 0.336073 0.292607 0.259639 0.233667 0.212524 0.195059 0.180245 0.167549 0.156588 0.146969 0.138467 0.130855 0.124025 0.117837 0.112214 0.107082 0.102357 0.097994 0.0939626 0.0902797 0.0868906 0.0837508 0.0808101 0.0780399 0.0754322 0.072984 0.0706817 0.068507 0.0664687 0.0645339 0.062685 0.06093 0.0592905 0.0577382 0.0562499 0.0548269 0.0534575 0.0521376 0.0508673 0.0496365 0.0484501 0.0473135 0.0462075 0.0451357 0.0441076 0.0431113 0.0421521 0.0412231 0.0403255 0.0394617 0.0386331 0.0378262 0.0370373 0.0362719 0.0355311 0.0348172 0.0341274 0.033457 0.0328018 0.0321626 0.0315438 0.0309349 0.0303402 0.0297578 0.0291919 0.0286413 0.0281121 0.0275949 0.027095 0.0266094 0.026137 0.0256767 0.0252318 0.0247978 0.0243678 0.0239491 0.0235447 0.0231493 0.0227643 0.0223869 0.0220168 0.0216551 0.0213018 0.0209568 0.0206191 0.0202911 0.0199686 0.0196503 0.0193385 0.0190324 0.0187289 0.0184329 0.0181402 0.017855 0.0175763 0.0173024 0.0170316 0.0167634 0.0165 0.0162425 0.0159918 0.0157461 0.0155051 0.0152688 0.0150382 0.0148132 0.0145909 0.0143685 0.0141489 0.0139353 0.0137247 0.0135171 0.0133103 0.0131063 0.0129077 0.0127093 0.0125137 0.0123197 0.0121272 0.0119386 0.0117519 0.0115692 0.011388 0.0112085 0.0110303 0.0108542 0.0106811 0.0105085 0.0103392 0.0101739 0.0100115 0.00985072 0.00969354 0.00953686 0.00938296 0.00923042 0.00908051 0.00893291 0.00878899 0.00864731 0.00850963 0.00837409 0.00824199 0.008112 0.00798619 0.007863 0.0077411 0.00761977 0.00750055 0.00738221 0.00726326 0.00714653 0.00703146 0.00691778 0.00680587 0.00669393 0.00658303 0.00647369 0.00636447 0.00625684 0.00615147 0.00604742 0.00594279 0.00583932 0.00573864 0.0056398 0.00554227 0.00544689 0.005353 0.00525963 0.00516705 0.00507563 0.00498604 0.00489764 0.00481087 0.00472416 0.00463729 0.00455135 0.00446833 0.00438662 0.00430528 0.00422426 0.00414386 0.00406594 0.00398776 0.00390954 0.00383202 0.00375414 0.00367747 0.00360099 0.00352527 0.0034494 0.0033736 0.00329856 0.00322409 0.00315087 0.00307807 0.00300605 0.00293504 0.00286439 0.002794 0.00272472 0.00265465 0.00258394 0.00251377 0.0024443 0.00237692 0.00231125 0.00224572 0.00218033 0.00211499 0.00205126 0.00198802 0.00192489 0.00186177 0.00179847 0.00173507 0.00167266 0.0016111 0.00155116 0.00149136 0.00143224 0.00137441 0.0013165 0.00125894 0.00120098 0.00114297 0.00108521 0.00102764 0.000970243 0.000912555 0.000855401 0.000799225 0.000743149 0.000688229 0.00063356 0.000580337 0.000528506 0.000477429 0.000427541 0.000379088 0.00033015 0.000282413 0.0002358 0.000189939 0.000146112 0.000104903 6.72967e-005 3.44932e-005 8.85761e-006 ];
plot(Recall_SF, Precision_SF, '--b', 'linewidth', 2);
Recall_FES = [1 0.949472 0.922703 0.90384 0.888084 0.874174 0.861471 0.849634 0.838429 0.827824 0.817701 0.808042 0.798769 0.789832 0.781201 0.772788 0.764622 0.756659 0.748859 0.741235 0.733766 0.726455 0.719274 0.712226 0.705303 0.69851 0.69182 0.685239 0.67875 0.672367 0.666078 0.659867 0.653738 0.64769 0.641703 0.635787 0.629941 0.624156 0.618436 0.612769 0.607168 0.601623 0.596128 0.590678 0.585268 0.579898 0.574582 0.569322 0.564104 0.558935 0.553806 0.54873 0.543698 0.538714 0.533782 0.528886 0.524039 0.519232 0.514466 0.509746 0.505061 0.50041 0.495799 0.491223 0.48668 0.48218 0.477714 0.47328 0.468883 0.464518 0.460186 0.455875 0.451606 0.447348 0.443127 0.438943 0.434776 0.430639 0.426522 0.422429 0.418371 0.414339 0.410339 0.406365 0.402414 0.398491 0.394596 0.390724 0.386883 0.383066 0.379282 0.375524 0.371785 0.368066 0.364372 0.36071 0.35706 0.353431 0.349829 0.346244 0.342681 0.339137 0.335612 0.332113 0.328629 0.325168 0.321722 0.318297 0.314891 0.311497 0.308126 0.304779 0.301447 0.298139 0.294839 0.291556 0.288284 0.285044 0.281819 0.278618 0.27543 0.272265 0.269112 0.265981 0.26286 0.259759 0.256675 0.253604 0.250569 0.247542 0.244534 0.241545 0.238561 0.235603 0.232659 0.229735 0.226824 0.223934 0.221056 0.218199 0.215352 0.212531 0.20972 0.206929 0.204142 0.201377 0.198624 0.195887 0.193164 0.190455 0.187762 0.185091 0.182436 0.179801 0.17719 0.174591 0.172005 0.169446 0.166889 0.164351 0.161825 0.159322 0.156831 0.154356 0.151906 0.149461 0.14704 0.144622 0.142228 0.139851 0.137488 0.13515 0.132818 0.130508 0.128212 0.125932 0.12367 0.121424 0.119192 0.11698 0.114785 0.112599 0.110431 0.108275 0.106139 0.104019 0.10192 0.0998239 0.0977496 0.0956947 0.0936619 0.0916429 0.0896318 0.0876417 0.08567 0.0837181 0.0817826 0.0798657 0.077967 0.0760901 0.074231 0.0723848 0.0705514 0.0687458 0.06695 0.0651727 0.0633992 0.0616542 0.0599305 0.0582209 0.056529 0.0548506 0.0531882 0.0515465 0.049921 0.0483109 0.0467198 0.045139 0.0435833 0.042051 0.0405312 0.0390308 0.0375565 0.0360964 0.0346531 0.0332295 0.0318278 0.0304438 0.0290821 0.02774 0.0264189 0.025116 0.0238333 0.0225766 0.0213346 0.0201128 0.0189132 0.0177377 0.0165801 0.0154487 0.0143429 0.0132468 0.0121815 0.0111307 0.010101 0.0090977 0.00811731 0.00715569 0.00622036 0.00531115 0.0044222 0.00355953 0.00272157 0.00191028 0.00112876 0.000381147 ];
Precision_FES = [0.222102 0.454657 0.508938 0.539016 0.560777 0.578072 0.59247 0.604859 0.615701 0.625403 0.634161 0.64215 0.64952 0.656364 0.662763 0.668752 0.674399 0.679754 0.684832 0.689654 0.694253 0.698651 0.702859 0.706853 0.710667 0.714345 0.717889 0.721298 0.724585 0.727758 0.730837 0.733819 0.736709 0.739513 0.742222 0.744854 0.747407 0.749884 0.752302 0.754659 0.756942 0.75916 0.761308 0.763399 0.765435 0.767416 0.76934 0.771215 0.773048 0.774834 0.776579 0.778288 0.779961 0.781573 0.783162 0.784714 0.786231 0.787712 0.789161 0.790577 0.791957 0.793308 0.794629 0.795921 0.797182 0.798418 0.799633 0.800825 0.801996 0.803147 0.804269 0.805371 0.806458 0.807514 0.808552 0.809573 0.810578 0.811574 0.81255 0.813496 0.81444 0.815359 0.816261 0.817155 0.818037 0.818901 0.819753 0.820584 0.821406 0.822223 0.823026 0.823819 0.824601 0.825378 0.826131 0.826883 0.827615 0.828342 0.829054 0.829759 0.830459 0.831136 0.831803 0.832452 0.833097 0.833729 0.834365 0.834991 0.835599 0.836193 0.836771 0.837357 0.837947 0.838536 0.83911 0.839674 0.840239 0.840797 0.841346 0.841885 0.84241 0.842929 0.843434 0.843931 0.84442 0.844879 0.845332 0.845774 0.846221 0.846657 0.847089 0.847502 0.847905 0.848307 0.848681 0.849054 0.849418 0.849772 0.850131 0.85049 0.850837 0.851171 0.851511 0.851849 0.852182 0.852497 0.852831 0.853148 0.85346 0.853766 0.854048 0.854339 0.854627 0.854913 0.855182 0.855468 0.855742 0.856031 0.85631 0.856588 0.85685 0.85711 0.857363 0.857598 0.857862 0.858107 0.858339 0.858536 0.858752 0.858932 0.859111 0.859282 0.859417 0.859545 0.85966 0.859764 0.859866 0.85997 0.86008 0.860215 0.860332 0.860441 0.860567 0.860685 0.860782 0.860863 0.860961 0.861039 0.861135 0.861227 0.861321 0.861403 0.861502 0.861601 0.861708 0.861814 0.861906 0.86202 0.86211 0.8622 0.862286 0.862348 0.862408 0.86246 0.86248 0.862486 0.862486 0.86247 0.862509 0.86254 0.862575 0.862603 0.862625 0.862596 0.862554 0.862524 0.86253 0.862482 0.862431 0.86238 0.86228 0.862204 0.862157 0.862093 0.862061 0.861987 0.861924 0.86183 0.861703 0.86158 0.861445 0.861356 0.861251 0.861149 0.861028 0.860886 0.860722 0.860665 0.86052 0.860413 0.860304 0.860147 0.860054 0.859967 0.859785 0.859617 0.859543 0.859339 0.859182 0.858955 0.858864 0.858714 0.858467 0.857903 0.857206 0.856828 ];
TPR_FES = [1 0.949472 0.922703 0.90384 0.888084 0.874174 0.861471 0.849634 0.838429 0.827824 0.817701 0.808042 0.798769 0.789832 0.781201 0.772788 0.764622 0.756659 0.748859 0.741235 0.733766 0.726455 0.719274 0.712226 0.705303 0.69851 0.69182 0.685239 0.67875 0.672367 0.666078 0.659867 0.653738 0.64769 0.641703 0.635787 0.629941 0.624156 0.618436 0.612769 0.607168 0.601623 0.596128 0.590678 0.585268 0.579898 0.574582 0.569322 0.564104 0.558935 0.553806 0.54873 0.543698 0.538714 0.533782 0.528886 0.524039 0.519232 0.514466 0.509746 0.505061 0.50041 0.495799 0.491223 0.48668 0.48218 0.477714 0.47328 0.468883 0.464518 0.460186 0.455875 0.451606 0.447348 0.443127 0.438943 0.434776 0.430639 0.426522 0.422429 0.418371 0.414339 0.410339 0.406365 0.402414 0.398491 0.394596 0.390724 0.386883 0.383066 0.379282 0.375524 0.371785 0.368066 0.364372 0.36071 0.35706 0.353431 0.349829 0.346244 0.342681 0.339137 0.335612 0.332113 0.328629 0.325168 0.321722 0.318297 0.314891 0.311497 0.308126 0.304779 0.301447 0.298139 0.294839 0.291556 0.288284 0.285044 0.281819 0.278618 0.27543 0.272265 0.269112 0.265981 0.26286 0.259759 0.256675 0.253604 0.250569 0.247542 0.244534 0.241545 0.238561 0.235603 0.232659 0.229735 0.226824 0.223934 0.221056 0.218199 0.215352 0.212531 0.20972 0.206929 0.204142 0.201377 0.198624 0.195887 0.193164 0.190455 0.187762 0.185091 0.182436 0.179801 0.17719 0.174591 0.172005 0.169446 0.166889 0.164351 0.161825 0.159322 0.156831 0.154356 0.151906 0.149461 0.14704 0.144622 0.142228 0.139851 0.137488 0.13515 0.132818 0.130508 0.128212 0.125932 0.12367 0.121424 0.119192 0.11698 0.114785 0.112599 0.110431 0.108275 0.106139 0.104019 0.10192 0.0998239 0.0977496 0.0956947 0.0936619 0.0916429 0.0896318 0.0876417 0.08567 0.0837181 0.0817826 0.0798657 0.077967 0.0760901 0.074231 0.0723848 0.0705514 0.0687458 0.06695 0.0651727 0.0633992 0.0616542 0.0599305 0.0582209 0.056529 0.0548506 0.0531882 0.0515465 0.049921 0.0483109 0.0467198 0.045139 0.0435833 0.042051 0.0405312 0.0390308 0.0375565 0.0360964 0.0346531 0.0332295 0.0318278 0.0304438 0.0290821 0.02774 0.0264189 0.025116 0.0238333 0.0225766 0.0213346 0.0201128 0.0189132 0.0177377 0.0165801 0.0154487 0.0143429 0.0132468 0.0121815 0.0111307 0.010101 0.0090977 0.00811731 0.00715569 0.00622036 0.00531115 0.0044222 0.00355953 0.00272157 0.00191028 0.00112876 0.000381147 ];
FPR_FES = [1 0.356859 0.287099 0.253116 0.230318 0.213176 0.199447 0.187984 0.178158 0.169558 0.161918 0.155061 0.148847 0.143168 0.137941 0.133108 0.128613 0.124414 0.120476 0.116777 0.113289 0.109994 0.106868 0.103899 0.101078 0.0983856 0.0958046 0.0933378 0.0909758 0.0887099 0.0865363 0.0844433 0.0824257 0.0804824 0.0786093 0.0768031 0.07506 0.0733769 0.0717481 0.0701643 0.0686337 0.0671515 0.0657155 0.0643213 0.0629685 0.0616538 0.0603786 0.0591357 0.0579256 0.056748 0.055601 0.0544833 0.0533931 0.0523351 0.0513024 0.050296 0.0493127 0.0483544 0.0474171 0.0465032 0.0456121 0.0447417 0.0438923 0.0430622 0.0422504 0.0414564 0.0406783 0.0399144 0.0391677 0.0384365 0.0377211 0.0370215 0.036337 0.0356656 0.0350084 0.0343645 0.0337333 0.0331143 0.0325068 0.0319124 0.0313283 0.0307561 0.0301959 0.0296465 0.0291061 0.028576 0.0280539 0.0275433 0.0270414 0.0265478 0.0260645 0.0255891 0.0251221 0.0246618 0.024212 0.0237694 0.0233346 0.0229077 0.0224894 0.0220775 0.0216723 0.0212754 0.020885 0.0205026 0.0201261 0.0197558 0.0193912 0.0190331 0.0186809 0.0183347 0.0179953 0.0176611 0.0173317 0.0170072 0.0166894 0.0163775 0.0160706 0.0157693 0.015474 0.0151836 0.014899 0.0146199 0.0143451 0.0140748 0.013809 0.0135483 0.0132927 0.0130415 0.0127951 0.012552 0.0123123 0.0120771 0.0118462 0.0116197 0.0113975 0.0111788 0.0109646 0.0107533 0.0105458 0.0103404 0.010139 0.00994125 0.00974531 0.00955226 0.00936338 0.00917741 0.00899353 0.00881375 0.00863673 0.00846254 0.0082913 0.00812207 0.00795601 0.00779296 0.00763271 0.00747416 0.00731879 0.00716448 0.00701338 0.00686423 0.00671825 0.00657363 0.00643208 0.0062927 0.0061551 0.00601933 0.00588577 0.00575523 0.00562675 0.0055004 0.00537646 0.00525432 0.00513517 0.00501703 0.00490158 0.00478858 0.00467826 0.00456884 0.0044609 0.00435438 0.00425034 0.00414697 0.00404549 0.00394605 0.00384807 0.00375185 0.00365696 0.00356351 0.00347165 0.00338113 0.00329172 0.00320415 0.00311714 0.00303236 0.00294811 0.00286573 0.00278501 0.00270486 0.0026264 0.0025492 0.00247402 0.0024003 0.00232788 0.00225679 0.00218728 0.00211895 0.00205212 0.00198693 0.00192246 0.00185962 0.00179739 0.00173665 0.00167762 0.00161999 0.00156356 0.00150779 0.00145298 0.00139939 0.00134684 0.00129527 0.00124482 0.00119488 0.00114666 0.00109929 0.0010526 0.00100678 0.000961919 0.000917753 0.000874659 0.000831876 0.000790707 0.000750063 0.000710277 0.000671474 0.000633311 0.000595469 0.000558906 0.000523219 0.000488584 0.000454817 0.000421655 0.000389175 0.000357348 0.000325993 0.000295851 0.000266609 0.000238015 0.00021052 0.000183295 0.000156732 0.000130548 0.000105531 8.10325e-005 5.71829e-005 3.40758e-005 1.17011e-005 ];
plot(Recall_FES, Precision_FES, '--g', 'linewidth', 2);
Recall_CB = [1 0.990735 0.989983 0.989005 0.988091 0.987043 0.986018 0.984754 0.983369 0.982107 0.980779 0.979539 0.9783 0.976984 0.975601 0.973967 0.972267 0.970613 0.969016 0.967228 0.965665 0.96391 0.962198 0.960398 0.958486 0.956775 0.954834 0.952778 0.950876 0.948671 0.946491 0.944205 0.94207 0.939822 0.937508 0.935012 0.932716 0.930333 0.928081 0.925792 0.923317 0.921034 0.918451 0.915943 0.913759 0.911217 0.908654 0.90618 0.903678 0.901432 0.899054 0.896559 0.893886 0.891154 0.888472 0.88568 0.882956 0.880377 0.877578 0.874899 0.872136 0.869477 0.866488 0.863506 0.860597 0.85768 0.854988 0.852063 0.849103 0.846097 0.84339 0.840313 0.837568 0.834579 0.831899 0.82916 0.826288 0.823354 0.82047 0.817362 0.814566 0.811301 0.808318 0.805241 0.802469 0.799374 0.796162 0.793191 0.790212 0.786694 0.783291 0.779959 0.777211 0.774019 0.770986 0.767472 0.764212 0.761233 0.758221 0.755266 0.752088 0.748978 0.745953 0.742587 0.73934 0.735855 0.732772 0.729527 0.726401 0.722818 0.71946 0.71606 0.71311 0.709922 0.706411 0.70285 0.699438 0.696193 0.692596 0.689312 0.68627 0.683022 0.679572 0.676451 0.673256 0.670011 0.666635 0.663098 0.6594 0.655607 0.6521 0.649118 0.645853 0.642539 0.639155 0.635784 0.632502 0.628839 0.625338 0.622036 0.618444 0.614752 0.611477 0.607835 0.604405 0.60085 0.596669 0.592928 0.589348 0.585673 0.582214 0.57835 0.574895 0.571576 0.568202 0.564776 0.561389 0.557339 0.553959 0.550242 0.546568 0.54257 0.539027 0.535233 0.531009 0.526859 0.522919 0.518904 0.515104 0.511715 0.508044 0.504483 0.500587 0.496762 0.493178 0.489835 0.486236 0.482571 0.478632 0.474876 0.471195 0.467664 0.463545 0.459812 0.455982 0.452013 0.448345 0.444627 0.440527 0.436474 0.432846 0.429211 0.425471 0.421591 0.417665 0.413608 0.409368 0.405129 0.401146 0.396966 0.393003 0.3888 0.384528 0.379873 0.375911 0.371738 0.367681 0.363421 0.358925 0.355106 0.350507 0.346239 0.341191 0.336251 0.332018 0.327729 0.323085 0.318486 0.31309 0.308419 0.303828 0.298732 0.293572 0.288822 0.284142 0.279441 0.274121 0.268862 0.263608 0.258423 0.253572 0.248176 0.242639 0.236845 0.230977 0.225598 0.220605 0.214522 0.208729 0.203387 0.197631 0.192507 0.187188 0.182223 0.176875 0.171706 0.165626 0.159541 0.153869 0.148237 0.142034 0.135752 0.129654 0.124061 0.118522 0.112674 ];
Precision_CB = [0.222102 0.27166 0.284386 0.296758 0.308964 0.321236 0.333147 0.345399 0.35612 0.366838 0.377328 0.386669 0.396196 0.40504 0.413866 0.4227 0.431299 0.439747 0.448126 0.456465 0.464635 0.472256 0.48015 0.487826 0.495297 0.502821 0.510741 0.51829 0.525701 0.5326 0.539405 0.546404 0.553425 0.559957 0.567181 0.573797 0.580296 0.586456 0.592515 0.598771 0.605056 0.611233 0.617118 0.623705 0.629592 0.635024 0.640516 0.646024 0.651748 0.656753 0.661804 0.666583 0.671339 0.676144 0.681181 0.685383 0.689666 0.693763 0.698017 0.702266 0.706374 0.710566 0.71522 0.719423 0.724008 0.728333 0.732071 0.735954 0.739469 0.743424 0.747279 0.750544 0.754069 0.757498 0.760719 0.764057 0.767457 0.770612 0.77349 0.77608 0.779462 0.782386 0.785246 0.788069 0.790782 0.793113 0.796035 0.798268 0.800715 0.80339 0.805888 0.808162 0.810676 0.813482 0.815765 0.817943 0.819889 0.822315 0.824444 0.826354 0.828595 0.830427 0.832626 0.834874 0.836861 0.838454 0.840475 0.841964 0.843262 0.84526 0.847083 0.848922 0.850618 0.852382 0.854106 0.85565 0.857213 0.858711 0.859939 0.861425 0.86275 0.864042 0.865293 0.866583 0.867788 0.869118 0.870297 0.8715 0.872671 0.873817 0.875214 0.876244 0.877496 0.87884 0.879872 0.880747 0.881794 0.883049 0.883912 0.884602 0.885383 0.886011 0.887253 0.888274 0.889233 0.890275 0.891394 0.892048 0.89288 0.893528 0.894326 0.895112 0.896227 0.897026 0.897599 0.898219 0.898821 0.899798 0.900714 0.90133 0.901837 0.902401 0.903007 0.903411 0.903887 0.904628 0.905243 0.905748 0.906277 0.906936 0.90755 0.908158 0.908511 0.909101 0.909653 0.910014 0.910612 0.910547 0.911071 0.911573 0.912009 0.912358 0.912761 0.913215 0.91341 0.913601 0.913903 0.914431 0.914906 0.915352 0.915618 0.915993 0.916553 0.916789 0.917058 0.917491 0.917621 0.917941 0.918085 0.918251 0.918593 0.918993 0.919067 0.919105 0.919549 0.919626 0.91968 0.91968 0.919828 0.920014 0.920032 0.920093 0.920177 0.920455 0.920784 0.920708 0.920933 0.920878 0.920914 0.920767 0.921352 0.921428 0.921338 0.921433 0.921264 0.921447 0.921349 0.921664 0.92153 0.921556 0.921786 0.922071 0.922193 0.922459 0.922664 0.92294 0.923311 0.923323 0.923467 0.923295 0.923426 0.92364 0.923379 0.923248 0.923332 0.922855 0.923011 0.922743 0.922842 0.92246 0.92196 0.92154 0.921767 0.921421 0.921659 0.921753 ];
TPR_CB = [1 0.990735 0.989983 0.989005 0.988091 0.987043 0.986018 0.984754 0.983369 0.982107 0.980779 0.979539 0.9783 0.976984 0.975601 0.973967 0.972267 0.970613 0.969016 0.967228 0.965665 0.96391 0.962198 0.960398 0.958486 0.956775 0.954834 0.952778 0.950876 0.948671 0.946491 0.944205 0.94207 0.939822 0.937508 0.935012 0.932716 0.930333 0.928081 0.925792 0.923317 0.921034 0.918451 0.915943 0.913759 0.911217 0.908654 0.90618 0.903678 0.901432 0.899054 0.896559 0.893886 0.891154 0.888472 0.88568 0.882956 0.880377 0.877578 0.874899 0.872136 0.869477 0.866488 0.863506 0.860597 0.85768 0.854988 0.852063 0.849103 0.846097 0.84339 0.840313 0.837568 0.834579 0.831899 0.82916 0.826288 0.823354 0.82047 0.817362 0.814566 0.811301 0.808318 0.805241 0.802469 0.799374 0.796162 0.793191 0.790212 0.786694 0.783291 0.779959 0.777211 0.774019 0.770986 0.767472 0.764212 0.761233 0.758221 0.755266 0.752088 0.748978 0.745953 0.742587 0.73934 0.735855 0.732772 0.729527 0.726401 0.722818 0.71946 0.71606 0.71311 0.709922 0.706411 0.70285 0.699438 0.696193 0.692596 0.689312 0.68627 0.683022 0.679572 0.676451 0.673256 0.670011 0.666635 0.663098 0.6594 0.655607 0.6521 0.649118 0.645853 0.642539 0.639155 0.635784 0.632502 0.628839 0.625338 0.622036 0.618444 0.614752 0.611477 0.607835 0.604405 0.60085 0.596669 0.592928 0.589348 0.585673 0.582214 0.57835 0.574895 0.571576 0.568202 0.564776 0.561389 0.557339 0.553959 0.550242 0.546568 0.54257 0.539027 0.535233 0.531009 0.526859 0.522919 0.518904 0.515104 0.511715 0.508044 0.504483 0.500587 0.496762 0.493178 0.489835 0.486236 0.482571 0.478632 0.474876 0.471195 0.467664 0.463545 0.459812 0.455982 0.452013 0.448345 0.444627 0.440527 0.436474 0.432846 0.429211 0.425471 0.421591 0.417665 0.413608 0.409368 0.405129 0.401146 0.396966 0.393003 0.3888 0.384528 0.379873 0.375911 0.371738 0.367681 0.363421 0.358925 0.355106 0.350507 0.346239 0.341191 0.336251 0.332018 0.327729 0.323085 0.318486 0.31309 0.308419 0.303828 0.298732 0.293572 0.288822 0.284142 0.279441 0.274121 0.268862 0.263608 0.258423 0.253572 0.248176 0.242639 0.236845 0.230977 0.225598 0.220605 0.214522 0.208729 0.203387 0.197631 0.192507 0.187188 0.182223 0.176875 0.171706 0.165626 0.159541 0.153869 0.148237 0.142034 0.135752 0.129654 0.124061 0.118522 0.112674 ];
FPR_CB = [1 0.869401 0.833767 0.799975 0.769373 0.740919 0.714703 0.689122 0.666853 0.645389 0.625742 0.607338 0.589974 0.573841 0.558047 0.542242 0.527349 0.512685 0.498889 0.48486 0.471785 0.459156 0.446916 0.434916 0.42342 0.412503 0.400961 0.389849 0.378945 0.36905 0.359107 0.349366 0.339878 0.330885 0.321665 0.313089 0.304624 0.296583 0.288619 0.281147 0.273307 0.266042 0.259101 0.251423 0.244667 0.238465 0.232288 0.2262 0.220145 0.214639 0.209137 0.20396 0.198871 0.19386 0.188576 0.184123 0.179756 0.175441 0.171173 0.166837 0.162793 0.158686 0.154269 0.150241 0.146142 0.14249 0.139085 0.135703 0.132646 0.12925 0.125954 0.123127 0.120107 0.117324 0.114507 0.111716 0.108878 0.106401 0.104 0.101792 0.0993316 0.0970547 0.0950448 0.0929724 0.0909521 0.088938 0.0869517 0.0853069 0.083655 0.0817206 0.0798457 0.0781318 0.0764169 0.0745188 0.0729436 0.0714095 0.0700451 0.0685229 0.0671665 0.0658395 0.0643568 0.0630357 0.0616387 0.0601777 0.0588473 0.0575291 0.0562067 0.0552242 0.0542861 0.0529922 0.0517809 0.0504386 0.0492795 0.0482707 0.0472162 0.0463127 0.0453764 0.0444732 0.0435802 0.042631 0.041853 0.0410638 0.0402912 0.0395825 0.0387792 0.0380169 0.037252 0.0365053 0.0357921 0.0350357 0.034283 0.0336757 0.0329808 0.0323236 0.0317069 0.0311296 0.0305316 0.0298825 0.0293061 0.0288868 0.0283137 0.0277326 0.0271702 0.0265642 0.0260329 0.0255341 0.0249523 0.0245165 0.0241606 0.0237561 0.0233363 0.0229383 0.0224567 0.0220256 0.0216316 0.021258 0.0209338 0.0204441 0.0199996 0.0195659 0.0192339 0.0189219 0.018511 0.0182268 0.0178852 0.0175069 0.0170964 0.0168159 0.0164408 0.0160925 0.015705 0.0154031 0.0151284 0.0148491 0.0145681 0.0143077 0.0139766 0.0137813 0.0134351 0.0132 0.0129234 0.0127594 0.0125158 0.012259 0.0120707 0.0118434 0.0116129 0.0112612 0.0110001 0.0107918 0.0106051 0.0103756 0.0101665 0.00999298 0.00981049 0.00961735 0.00930749 0.00910572 0.00893178 0.00876406 0.00855463 0.0083835 0.00823676 0.00809641 0.00790699 0.00771982 0.0075474 0.00742638 0.00722041 0.00710437 0.00697831 0.00685141 0.00669238 0.0065392 0.00640665 0.00631469 0.00616892 0.00603203 0.00581404 0.00565122 0.00547541 0.0052913 0.00515436 0.00503297 0.00488468 0.00472875 0.00460488 0.00446466 0.00434538 0.00420633 0.00408952 0.00393706 0.00382826 0.00368793 0.00355812 0.0034668 0.00335858 0.00325673 0.00315496 0.00304534 0.00292344 0.00276791 0.00268236 0.00257342 0.00247387 0.00238166 0.00226512 0.00219501 0.00207443 0.00200721 0.00191977 0.00184617 0.00176001 0.00168792 0.00157941 0.00151278 ];
plot(Recall_CB, Precision_CB, '--r', 'linewidth', 2);
Recall_SVO = [1 0.999909 0.999906 0.999857 0.999844 0.999818 0.999805 0.999795 0.999772 0.999743 0.999727 0.999693 0.999675 0.999629 0.999553 0.999513 0.999503 0.999453 0.9994 0.99936 0.999315 0.999232 0.999197 0.999162 0.999077 0.99901 0.99893 0.998868 0.998799 0.998697 0.998616 0.998498 0.998421 0.998356 0.99825 0.998137 0.998045 0.997942 0.997867 0.997774 0.997602 0.997464 0.997323 0.997182 0.997031 0.996867 0.996666 0.996478 0.996277 0.99602 0.995817 0.995621 0.995357 0.995143 0.994918 0.994637 0.994372 0.994105 0.993747 0.993427 0.993095 0.992737 0.992429 0.992077 0.991709 0.991302 0.990856 0.990463 0.990018 0.989618 0.989208 0.988708 0.988211 0.987707 0.987121 0.986592 0.986054 0.985456 0.984834 0.984159 0.983526 0.982748 0.981925 0.981051 0.980258 0.979443 0.978551 0.977709 0.976837 0.975888 0.974929 0.973797 0.972812 0.97166 0.970548 0.969452 0.968327 0.967086 0.96572 0.964469 0.963115 0.961806 0.960546 0.958935 0.957437 0.955999 0.954416 0.952794 0.951188 0.949516 0.947806 0.94611 0.94429 0.942455 0.940496 0.938528 0.936385 0.934243 0.932157 0.930018 0.927838 0.925279 0.923029 0.920551 0.918199 0.915538 0.9131 0.910636 0.907905 0.905071 0.902163 0.899097 0.896205 0.893166 0.890212 0.88709 0.883998 0.880438 0.877142 0.873904 0.87025 0.866592 0.863044 0.859588 0.855943 0.85215 0.84846 0.844721 0.840555 0.836356 0.832434 0.828309 0.824051 0.819518 0.815051 0.8103 0.805694 0.8011 0.796199 0.791577 0.78652 0.78149 0.776345 0.771098 0.765799 0.760373 0.754916 0.74949 0.743615 0.737992 0.732298 0.726426 0.720597 0.71444 0.708579 0.70221 0.695962 0.689778 0.683321 0.676671 0.670201 0.663219 0.656446 0.649879 0.64296 0.63574 0.628551 0.621455 0.614194 0.606949 0.599883 0.592201 0.584864 0.57669 0.56931 0.561559 0.553271 0.545339 0.537187 0.52859 0.52 0.511443 0.503023 0.494349 0.485182 0.476519 0.467506 0.458442 0.449877 0.440705 0.431551 0.422731 0.413868 0.404545 0.395222 0.386027 0.376483 0.367081 0.357314 0.347468 0.337133 0.327505 0.317693 0.308041 0.298415 0.288463 0.278435 0.26834 0.258628 0.248753 0.238798 0.229102 0.219184 0.209347 0.199807 0.19053 0.181392 0.172156 0.162839 0.153808 0.144843 0.135774 0.126951 0.118031 0.108864 0.10011 0.0916969 0.0830761 0.074936 0.066926 0.0597644 0.0519602 0.0453099 0.0393415 0.0338927 0.0283174 ];
Precision_SVO = [0.222102 0.223849 0.224079 0.224283 0.224655 0.224929 0.225304 0.225558 0.225815 0.226263 0.226594 0.22696 0.227534 0.228045 0.228848 0.229482 0.230076 0.230676 0.231533 0.232461 0.233458 0.234607 0.235563 0.236526 0.237581 0.238811 0.239921 0.241191 0.242379 0.243891 0.24537 0.246846 0.248264 0.249715 0.251391 0.253144 0.254938 0.256671 0.258486 0.260337 0.262478 0.264663 0.26678 0.269198 0.271356 0.273709 0.276041 0.278508 0.28101 0.283734 0.286584 0.289402 0.292318 0.295076 0.298012 0.300914 0.303844 0.306848 0.309875 0.313212 0.31629 0.319707 0.323024 0.326449 0.329847 0.333526 0.337031 0.340965 0.34477 0.348758 0.352685 0.356704 0.361109 0.365144 0.369311 0.373491 0.377782 0.382064 0.38654 0.391034 0.395718 0.400301 0.404858 0.409685 0.414625 0.419192 0.424095 0.429403 0.434066 0.439291 0.444435 0.449207 0.454216 0.459155 0.464443 0.469461 0.47471 0.479898 0.485243 0.490344 0.495603 0.500887 0.506217 0.511453 0.516618 0.521937 0.527237 0.532478 0.537671 0.54313 0.548449 0.553878 0.558778 0.564015 0.569127 0.574206 0.579194 0.584252 0.589338 0.594477 0.59962 0.604561 0.609653 0.614474 0.619811 0.624578 0.629498 0.634451 0.639466 0.644584 0.649229 0.654069 0.658754 0.663294 0.667972 0.672713 0.677285 0.681624 0.686093 0.690837 0.69497 0.699481 0.703831 0.708182 0.712539 0.716785 0.72086 0.724914 0.728826 0.732829 0.73684 0.740686 0.744653 0.748501 0.75239 0.75583 0.75969 0.76344 0.766908 0.770532 0.773951 0.777219 0.780667 0.784193 0.787433 0.790559 0.793529 0.796628 0.799751 0.803017 0.805929 0.808764 0.811362 0.814167 0.816868 0.819519 0.822296 0.825038 0.827884 0.83052 0.832739 0.835132 0.837637 0.840029 0.842126 0.844361 0.846361 0.848583 0.85042 0.85219 0.854112 0.855893 0.857877 0.859706 0.861376 0.86294 0.864459 0.865897 0.867156 0.868713 0.870019 0.87126 0.872453 0.873854 0.874903 0.876099 0.877061 0.87796 0.879121 0.880206 0.881096 0.881985 0.882781 0.883507 0.884245 0.884806 0.885059 0.885349 0.886332 0.887205 0.887359 0.887665 0.887676 0.88849 0.888814 0.889031 0.889414 0.889483 0.889374 0.889739 0.889462 0.889676 0.889407 0.889537 0.889445 0.889545 0.889847 0.890337 0.89033 0.890117 0.890212 0.88949 0.889254 0.889219 0.889008 0.88823 0.888331 0.887673 0.888069 0.88815 0.888294 0.888328 0.888342 0.888135 0.887546 0.886798 ];
TPR_SVO = [1 0.999909 0.999906 0.999857 0.999844 0.999818 0.999805 0.999795 0.999772 0.999743 0.999727 0.999693 0.999675 0.999629 0.999553 0.999513 0.999503 0.999453 0.9994 0.99936 0.999315 0.999232 0.999197 0.999162 0.999077 0.99901 0.99893 0.998868 0.998799 0.998697 0.998616 0.998498 0.998421 0.998356 0.99825 0.998137 0.998045 0.997942 0.997867 0.997774 0.997602 0.997464 0.997323 0.997182 0.997031 0.996867 0.996666 0.996478 0.996277 0.99602 0.995817 0.995621 0.995357 0.995143 0.994918 0.994637 0.994372 0.994105 0.993747 0.993427 0.993095 0.992737 0.992429 0.992077 0.991709 0.991302 0.990856 0.990463 0.990018 0.989618 0.989208 0.988708 0.988211 0.987707 0.987121 0.986592 0.986054 0.985456 0.984834 0.984159 0.983526 0.982748 0.981925 0.981051 0.980258 0.979443 0.978551 0.977709 0.976837 0.975888 0.974929 0.973797 0.972812 0.97166 0.970548 0.969452 0.968327 0.967086 0.96572 0.964469 0.963115 0.961806 0.960546 0.958935 0.957437 0.955999 0.954416 0.952794 0.951188 0.949516 0.947806 0.94611 0.94429 0.942455 0.940496 0.938528 0.936385 0.934243 0.932157 0.930018 0.927838 0.925279 0.923029 0.920551 0.918199 0.915538 0.9131 0.910636 0.907905 0.905071 0.902163 0.899097 0.896205 0.893166 0.890212 0.88709 0.883998 0.880438 0.877142 0.873904 0.87025 0.866592 0.863044 0.859588 0.855943 0.85215 0.84846 0.844721 0.840555 0.836356 0.832434 0.828309 0.824051 0.819518 0.815051 0.8103 0.805694 0.8011 0.796199 0.791577 0.78652 0.78149 0.776345 0.771098 0.765799 0.760373 0.754916 0.74949 0.743615 0.737992 0.732298 0.726426 0.720597 0.71444 0.708579 0.70221 0.695962 0.689778 0.683321 0.676671 0.670201 0.663219 0.656446 0.649879 0.64296 0.63574 0.628551 0.621455 0.614194 0.606949 0.599883 0.592201 0.584864 0.57669 0.56931 0.561559 0.553271 0.545339 0.537187 0.52859 0.52 0.511443 0.503023 0.494349 0.485182 0.476519 0.467506 0.458442 0.449877 0.440705 0.431551 0.422731 0.413868 0.404545 0.395222 0.386027 0.376483 0.367081 0.357314 0.347468 0.337133 0.327505 0.317693 0.308041 0.298415 0.288463 0.278435 0.26834 0.258628 0.248753 0.238798 0.229102 0.219184 0.209347 0.199807 0.19053 0.181392 0.172156 0.162839 0.153808 0.144843 0.135774 0.126951 0.118031 0.108864 0.10011 0.0916969 0.0830761 0.074936 0.066926 0.0597644 0.0519602 0.0453099 0.0393415 0.0338927 0.0283174 ];
FPR_SVO = [1 0.993105 0.99201 0.990937 0.989648 0.988438 0.986954 0.985621 0.984239 0.982635 0.980853 0.979115 0.976902 0.974749 0.972116 0.969635 0.967137 0.964491 0.961391 0.95803 0.954567 0.950678 0.947027 0.943139 0.939036 0.934689 0.93039 0.925805 0.921344 0.916285 0.911055 0.905906 0.900889 0.895565 0.889982 0.884246 0.878342 0.872509 0.8665 0.860451 0.853882 0.84716 0.840743 0.83383 0.827186 0.82043 0.813481 0.806398 0.799327 0.792083 0.784717 0.777486 0.770222 0.762917 0.75541 0.748087 0.740677 0.733214 0.725501 0.71757 0.710034 0.702245 0.694458 0.686596 0.678721 0.67064 0.662691 0.654297 0.646305 0.637778 0.629459 0.621135 0.612516 0.604092 0.595684 0.587463 0.579075 0.57073 0.562302 0.553618 0.544891 0.53647 0.52833 0.519834 0.511271 0.503214 0.494785 0.48588 0.477972 0.469463 0.461114 0.45314 0.444994 0.436973 0.428813 0.421067 0.4132 0.405552 0.397711 0.390228 0.382697 0.375201 0.367863 0.360821 0.353706 0.346649 0.339668 0.332636 0.325883 0.318937 0.312204 0.305533 0.299316 0.292972 0.286791 0.28065 0.274659 0.268742 0.26274 0.256953 0.251174 0.2456 0.239985 0.23446 0.228625 0.223348 0.218156 0.21313 0.208074 0.203119 0.198419 0.193611 0.189005 0.184524 0.180068 0.17551 0.17117 0.167024 0.162804 0.158562 0.154753 0.150654 0.146759 0.143059 0.139251 0.135575 0.132008 0.12856 0.125241 0.121827 0.118585 0.115469 0.112277 0.109249 0.10612 0.103347 0.100462 0.0976141 0.0948882 0.092205 0.089608 0.0871335 0.0846446 0.0820824 0.0797221 0.0774574 0.075267 0.0730794 0.0709627 0.0687378 0.0667448 0.0647522 0.0629139 0.0609202 0.0590376 0.0572603 0.0554318 0.053638 0.0517841 0.050086 0.0485372 0.0468972 0.0451973 0.0436935 0.0422796 0.0408237 0.039498 0.0381034 0.0368123 0.0354836 0.0342791 0.033046 0.0319313 0.0307521 0.0296397 0.0285866 0.0275424 0.0265707 0.0255831 0.0245469 0.0236006 0.0226719 0.0217914 0.020927 0.0200959 0.0192525 0.0184759 0.017709 0.0169615 0.0162345 0.0155044 0.0148184 0.0141693 0.0135129 0.0128985 0.0123044 0.0117295 0.0111778 0.0106335 0.0101446 0.00964931 0.00918353 0.00872714 0.00823064 0.00779907 0.00740014 0.00698135 0.00661337 0.00626668 0.00592439 0.00561323 0.00531307 0.00503267 0.00468898 0.0044045 0.00413233 0.00385588 0.0036132 0.00336814 0.00314405 0.00291327 0.00271239 0.00252181 0.0023365 0.0021629 0.00199532 0.00182516 0.00165325 0.00149438 0.00134632 0.00123157 0.00109688 0.000994183 0.000889233 0.000787427 0.000708157 ];
plot(Recall_SVO, Precision_SVO, '--c', 'linewidth', 2);
Recall_SWD = [1 0.999987 0.999965 0.999939 0.99991 0.999875 0.999831 0.999779 0.999716 0.999642 0.999553 0.999446 0.999327 0.999187 0.999027 0.998842 0.998628 0.998387 0.998111 0.997801 0.997455 0.99707 0.996641 0.996173 0.995677 0.995135 0.994553 0.993923 0.993246 0.992524 0.991751 0.990926 0.990055 0.989122 0.988135 0.987082 0.985967 0.984793 0.983551 0.982233 0.980849 0.979396 0.97788 0.9763 0.974668 0.972968 0.971198 0.969363 0.967464 0.965496 0.963458 0.961367 0.959208 0.956992 0.954706 0.952348 0.949916 0.94741 0.944834 0.942194 0.939488 0.936697 0.933829 0.930882 0.92786 0.924763 0.921593 0.918351 0.915041 0.911661 0.908212 0.904698 0.901116 0.897475 0.893765 0.889987 0.886135 0.882205 0.878188 0.874106 0.869952 0.865716 0.861418 0.857049 0.852619 0.848117 0.843571 0.83896 0.834294 0.829565 0.824784 0.819964 0.815079 0.810127 0.805124 0.800079 0.794976 0.789819 0.784625 0.779366 0.774081 0.76875 0.763352 0.757898 0.752415 0.746881 0.741305 0.735686 0.730032 0.724318 0.718564 0.71276 0.706916 0.70103 0.695107 0.689145 0.683147 0.677128 0.671075 0.66501 0.658918 0.652804 0.646651 0.640469 0.634265 0.628046 0.621803 0.615551 0.609285 0.602987 0.59668 0.590364 0.584044 0.577701 0.571335 0.564954 0.558543 0.552135 0.545736 0.539332 0.532908 0.526485 0.520071 0.513654 0.507233 0.500817 0.494406 0.488 0.481602 0.475219 0.468836 0.462464 0.456098 0.449738 0.443379 0.43705 0.430732 0.42444 0.418153 0.411888 0.40564 0.399398 0.393165 0.386944 0.380736 0.374556 0.368404 0.362278 0.356175 0.350084 0.344019 0.33798 0.331968 0.325989 0.320035 0.314112 0.30823 0.30237 0.296539 0.290739 0.284989 0.279281 0.273601 0.267957 0.262361 0.256814 0.25131 0.245841 0.240417 0.235031 0.229675 0.224361 0.21909 0.213865 0.208691 0.203565 0.198482 0.193459 0.188483 0.183564 0.17869 0.173868 0.169078 0.16433 0.159628 0.154989 0.150405 0.145877 0.141409 0.136986 0.132628 0.128323 0.124083 0.1199 0.11578 0.111718 0.107712 0.103747 0.0998511 0.096012 0.0922346 0.088513 0.084849 0.0812447 0.0776899 0.0741882 0.070749 0.0673702 0.0640492 0.0607917 0.0575957 0.0544655 0.0514011 0.0484101 0.0454791 0.0426118 0.0398151 0.0370828 0.0344156 0.0318172 0.0292963 0.0268517 0.0244775 0.0221814 0.019964 0.0178135 0.0157393 0.013736 0.0118072 0.00995698 0.00818752 0.00649456 0.00489115 0.00337765 0.00195986 0.000640783 ];
Precision_SWD = [0.222102 0.222297 0.222651 0.223184 0.223945 0.224954 0.226218 0.227738 0.229506 0.231519 0.233765 0.23623 0.238908 0.241779 0.244828 0.248059 0.251444 0.254981 0.258672 0.262496 0.266446 0.270512 0.274686 0.278957 0.283321 0.287757 0.292261 0.296844 0.301475 0.306164 0.310893 0.315663 0.320471 0.325316 0.330186 0.335089 0.340006 0.344932 0.34987 0.354802 0.359742 0.36469 0.369642 0.374587 0.379529 0.384461 0.389381 0.394294 0.399205 0.404109 0.408996 0.413867 0.418731 0.423589 0.428431 0.433249 0.43805 0.442827 0.447586 0.452324 0.457043 0.461752 0.466435 0.471095 0.475721 0.48033 0.484911 0.489466 0.494008 0.498523 0.503007 0.507467 0.511909 0.516327 0.520725 0.525106 0.529463 0.533783 0.538076 0.542348 0.546593 0.55081 0.555003 0.559167 0.563309 0.567417 0.571502 0.575561 0.579591 0.583593 0.587568 0.591531 0.595462 0.599353 0.603208 0.607043 0.610833 0.614599 0.61834 0.622057 0.625748 0.629406 0.633033 0.636624 0.640176 0.643706 0.647215 0.650693 0.654141 0.657548 0.660929 0.664279 0.667602 0.670887 0.674139 0.677359 0.680537 0.683688 0.686812 0.689899 0.692965 0.695999 0.698993 0.701958 0.704892 0.707803 0.710684 0.713549 0.716382 0.719184 0.721952 0.724684 0.727397 0.730073 0.732707 0.735322 0.737899 0.74045 0.742981 0.745495 0.747971 0.75043 0.752869 0.755282 0.757666 0.76003 0.762365 0.764673 0.766954 0.769208 0.771423 0.773617 0.775778 0.777923 0.780025 0.782118 0.784191 0.786249 0.78828 0.790286 0.79227 0.794226 0.796159 0.798056 0.799943 0.801803 0.803647 0.805449 0.807244 0.809007 0.810748 0.812487 0.814196 0.815893 0.817563 0.819224 0.820871 0.822499 0.824108 0.825699 0.82727 0.828829 0.830367 0.831863 0.833368 0.834839 0.836281 0.83771 0.839139 0.840533 0.841893 0.843223 0.844537 0.845847 0.847145 0.848416 0.849669 0.850924 0.852159 0.853378 0.854596 0.855801 0.856987 0.858144 0.85928 0.8604 0.861502 0.862589 0.863646 0.864708 0.865725 0.86673 0.86775 0.868761 0.869794 0.870785 0.871798 0.872775 0.873754 0.874709 0.875613 0.876552 0.877439 0.878309 0.879148 0.879975 0.880762 0.881576 0.88238 0.883157 0.883966 0.884736 0.88554 0.886296 0.886994 0.887708 0.888383 0.889022 0.889666 0.890294 0.890993 0.891655 0.892302 0.892966 0.893644 0.894296 0.89504 0.895769 0.89642 0.897147 0.897793 0.898458 0.899099 0.899628 0.900159 0.900236 ];
TPR_SWD = [1 0.999987 0.999965 0.999939 0.99991 0.999875 0.999831 0.999779 0.999716 0.999642 0.999553 0.999446 0.999327 0.999187 0.999027 0.998842 0.998628 0.998387 0.998111 0.997801 0.997455 0.99707 0.996641 0.996173 0.995677 0.995135 0.994553 0.993923 0.993246 0.992524 0.991751 0.990926 0.990055 0.989122 0.988135 0.987082 0.985967 0.984793 0.983551 0.982233 0.980849 0.979396 0.97788 0.9763 0.974668 0.972968 0.971198 0.969363 0.967464 0.965496 0.963458 0.961367 0.959208 0.956992 0.954706 0.952348 0.949916 0.94741 0.944834 0.942194 0.939488 0.936697 0.933829 0.930882 0.92786 0.924763 0.921593 0.918351 0.915041 0.911661 0.908212 0.904698 0.901116 0.897475 0.893765 0.889987 0.886135 0.882205 0.878188 0.874106 0.869952 0.865716 0.861418 0.857049 0.852619 0.848117 0.843571 0.83896 0.834294 0.829565 0.824784 0.819964 0.815079 0.810127 0.805124 0.800079 0.794976 0.789819 0.784625 0.779366 0.774081 0.76875 0.763352 0.757898 0.752415 0.746881 0.741305 0.735686 0.730032 0.724318 0.718564 0.71276 0.706916 0.70103 0.695107 0.689145 0.683147 0.677128 0.671075 0.66501 0.658918 0.652804 0.646651 0.640469 0.634265 0.628046 0.621803 0.615551 0.609285 0.602987 0.59668 0.590364 0.584044 0.577701 0.571335 0.564954 0.558543 0.552135 0.545736 0.539332 0.532908 0.526485 0.520071 0.513654 0.507233 0.500817 0.494406 0.488 0.481602 0.475219 0.468836 0.462464 0.456098 0.449738 0.443379 0.43705 0.430732 0.42444 0.418153 0.411888 0.40564 0.399398 0.393165 0.386944 0.380736 0.374556 0.368404 0.362278 0.356175 0.350084 0.344019 0.33798 0.331968 0.325989 0.320035 0.314112 0.30823 0.30237 0.296539 0.290739 0.284989 0.279281 0.273601 0.267957 0.262361 0.256814 0.25131 0.245841 0.240417 0.235031 0.229675 0.224361 0.21909 0.213865 0.208691 0.203565 0.198482 0.193459 0.188483 0.183564 0.17869 0.173868 0.169078 0.16433 0.159628 0.154989 0.150405 0.145877 0.141409 0.136986 0.132628 0.128323 0.124083 0.1199 0.11578 0.111718 0.107712 0.103747 0.0998511 0.096012 0.0922346 0.088513 0.084849 0.0812447 0.0776899 0.0741882 0.070749 0.0673702 0.0640492 0.0607917 0.0575957 0.0544655 0.0514011 0.0484101 0.0454791 0.0426118 0.0398151 0.0370828 0.0344156 0.0318172 0.0292963 0.0268517 0.0244775 0.0221814 0.019964 0.0178135 0.0157393 0.013736 0.0118072 0.00995698 0.00818752 0.00649456 0.00489115 0.00337765 0.00195986 0.000640783 ];
FPR_SWD = [1 0.998785 0.996477 0.992961 0.987999 0.98161 0.973864 0.964907 0.954899 0.943951 0.932213 0.919835 0.906913 0.893564 0.879885 0.865927 0.851783 0.837499 0.82309 0.808633 0.794181 0.779743 0.76536 0.751057 0.736855 0.722785 0.708858 0.695038 0.681412 0.667952 0.654693 0.641621 0.628725 0.616026 0.603538 0.591235 0.579147 0.567281 0.555635 0.544219 0.533007 0.522 0.511197 0.50061 0.490226 0.480059 0.470092 0.460316 0.450719 0.441309 0.43209 0.423054 0.414193 0.40551 0.396996 0.388658 0.380488 0.372487 0.364634 0.356941 0.349397 0.341983 0.334725 0.327605 0.320638 0.313803 0.307101 0.300537 0.294093 0.287776 0.281593 0.275534 0.269587 0.26376 0.258044 0.25244 0.24694 0.241559 0.236287 0.231116 0.226047 0.221073 0.216199 0.211428 0.206751 0.202173 0.197686 0.193288 0.188979 0.184753 0.180617 0.176559 0.172584 0.168695 0.164887 0.161156 0.157511 0.153939 0.150437 0.147001 0.143635 0.14034 0.13711 0.133949 0.130859 0.12783 0.124862 0.121957 0.119113 0.116327 0.113598 0.110925 0.10831 0.10575 0.103244 0.100789 0.098391 0.0960435 0.0937429 0.0914935 0.0892897 0.0871344 0.0850291 0.082968 0.0809502 0.078975 0.0770459 0.0751548 0.0733044 0.0714925 0.0697211 0.0679902 0.0662963 0.0646385 0.0630209 0.0614354 0.0598852 0.0583712 0.0568872 0.0554341 0.0540136 0.0526242 0.051265 0.0499356 0.048635 0.047364 0.0461219 0.0449069 0.0437199 0.0425616 0.041429 0.0403218 0.0392423 0.0381839 0.0371544 0.0361452 0.0351579 0.034191 0.0332476 0.0323251 0.0314232 0.0305422 0.0296792 0.0288378 0.0280149 0.0272128 0.0264287 0.0256644 0.0249183 0.0241909 0.023482 0.0227871 0.0221092 0.0214458 0.0207994 0.0201672 0.0195497 0.0189483 0.0183604 0.0177876 0.0172305 0.0166848 0.0161541 0.0156379 0.0151331 0.0146415 0.014163 0.0136947 0.0132381 0.0127936 0.012361 0.0119405 0.0115304 0.0111311 0.0107397 0.01036 0.00998899 0.00962708 0.00927488 0.00893179 0.00859721 0.00827189 0.00795532 0.00764802 0.00734951 0.00706024 0.00677924 0.00650675 0.00624193 0.00598398 0.00573462 0.00549177 0.00525537 0.00502501 0.00480013 0.004583 0.00437103 0.00416494 0.0039658 0.00377403 0.0035886 0.00340869 0.00323448 0.00306531 0.00290166 0.00274386 0.00259159 0.00244506 0.00230394 0.00216725 0.00203496 0.0019073 0.00178375 0.00166517 0.00155099 0.00144078 0.00133473 0.0012324 0.00113401 0.00103993 0.000949634 0.000862203 0.000779007 0.000698393 0.000620685 0.000546785 0.000476788 0.000410588 0.000348718 0.000290484 0.000236288 0.000185598 0.000137951 9.40097e-005 5.38805e-005 1.74755e-005 ];
plot(Recall_SWD, Precision_SWD, '--m', 'linewidth', 2);
Recall_HC = [1 0.991653 0.987192 0.983384 0.97962 0.976011 0.972453 0.968835 0.965553 0.962221 0.958991 0.955663 0.952529 0.949357 0.94618 0.943126 0.939767 0.936518 0.93338 0.930232 0.927123 0.923987 0.920835 0.917681 0.914488 0.911359 0.907948 0.904734 0.901527 0.898241 0.89506 0.891956 0.888901 0.885757 0.882631 0.879493 0.876392 0.873177 0.870116 0.866989 0.863867 0.860842 0.857773 0.854718 0.851664 0.848373 0.84505 0.84194 0.838762 0.835596 0.832476 0.829399 0.826317 0.823167 0.820116 0.817109 0.813909 0.810818 0.807849 0.804839 0.801665 0.798563 0.795483 0.792416 0.789277 0.786041 0.783006 0.779958 0.776895 0.773813 0.770695 0.767686 0.76454 0.761455 0.758295 0.755298 0.752283 0.749257 0.746148 0.743189 0.740126 0.737121 0.734109 0.731006 0.727979 0.724834 0.721818 0.718817 0.715819 0.712809 0.709844 0.706896 0.703891 0.700839 0.697888 0.694818 0.691766 0.688697 0.685718 0.6827 0.679745 0.676687 0.673563 0.67033 0.667171 0.664152 0.661257 0.658218 0.6552 0.652203 0.649231 0.64629 0.643354 0.640281 0.637286 0.63423 0.631288 0.628326 0.625496 0.622473 0.619491 0.616429 0.613476 0.610634 0.607751 0.604878 0.601965 0.598972 0.596022 0.592889 0.589963 0.587025 0.583968 0.580952 0.578031 0.575077 0.57217 0.569118 0.56617 0.563138 0.560203 0.557223 0.554152 0.551065 0.548091 0.545113 0.542019 0.538962 0.535808 0.532717 0.529656 0.526459 0.52327 0.520189 0.516939 0.513597 0.510387 0.507261 0.504055 0.500941 0.497711 0.494603 0.491437 0.488224 0.485024 0.48193 0.478666 0.475426 0.472366 0.469183 0.46591 0.462574 0.459363 0.456217 0.45296 0.449583 0.446325 0.442957 0.439521 0.436207 0.432856 0.429619 0.426168 0.422738 0.419525 0.41622 0.412916 0.409458 0.406108 0.402701 0.399259 0.395828 0.392388 0.388951 0.385527 0.382039 0.378432 0.374776 0.371298 0.367895 0.364357 0.360773 0.357104 0.353527 0.349946 0.346278 0.342659 0.339046 0.335278 0.331445 0.327515 0.323501 0.319604 0.315819 0.312117 0.308229 0.304279 0.300311 0.296285 0.292385 0.288478 0.284579 0.280562 0.276402 0.27226 0.268101 0.264028 0.259685 0.255211 0.250745 0.246203 0.241447 0.236854 0.232132 0.227326 0.222316 0.217254 0.21216 0.206741 0.201146 0.195502 0.189905 0.184062 0.177825 0.171553 0.164801 0.157673 0.150045 0.141597 0.133313 0.123877 0.113285 0.101468 0.0877049 0.0711898 0.0474403 ];
Precision_HC = [0.222102 0.304742 0.3306 0.347268 0.359376 0.369705 0.379753 0.388125 0.39638 0.403811 0.410562 0.417154 0.423389 0.429441 0.435226 0.441211 0.446759 0.452153 0.45718 0.462103 0.46701 0.471935 0.476461 0.481077 0.485279 0.489708 0.49368 0.497752 0.501872 0.505926 0.509621 0.513351 0.517126 0.520908 0.524678 0.528038 0.531657 0.535218 0.5385 0.541551 0.544522 0.547581 0.550622 0.553678 0.556709 0.559545 0.562355 0.565214 0.567894 0.570644 0.573215 0.575747 0.57824 0.580888 0.583519 0.585914 0.588305 0.590693 0.593152 0.595432 0.597612 0.599793 0.601874 0.604179 0.60653 0.608608 0.610873 0.613147 0.615339 0.617528 0.619548 0.621556 0.623465 0.625461 0.627398 0.629249 0.631375 0.63316 0.63501 0.636766 0.638744 0.640492 0.642127 0.643873 0.645652 0.647347 0.648962 0.650559 0.652225 0.65379 0.655655 0.65737 0.658865 0.660427 0.661885 0.663348 0.664727 0.666164 0.667709 0.669162 0.670587 0.672057 0.673464 0.674903 0.676104 0.677559 0.678897 0.680376 0.681755 0.683046 0.684297 0.685637 0.686982 0.6882 0.689314 0.690433 0.691615 0.69283 0.693889 0.695272 0.69631 0.697469 0.698727 0.700096 0.701393 0.70265 0.703846 0.705039 0.706103 0.707084 0.708243 0.709132 0.710128 0.711097 0.712323 0.713389 0.71448 0.715552 0.71642 0.717456 0.71835 0.719182 0.720104 0.721049 0.72189 0.722911 0.72369 0.724424 0.725258 0.72614 0.72694 0.727771 0.728493 0.729424 0.730131 0.730962 0.731802 0.732609 0.733392 0.734121 0.73477 0.73547 0.736264 0.737062 0.737825 0.738629 0.73927 0.740109 0.740828 0.741439 0.742048 0.742615 0.743274 0.744152 0.744896 0.745433 0.746044 0.746562 0.747175 0.74778 0.748491 0.749237 0.749789 0.750348 0.75092 0.751493 0.751986 0.752325 0.752865 0.753575 0.754295 0.755086 0.755863 0.756472 0.757056 0.757737 0.758441 0.759103 0.759647 0.760378 0.760831 0.761288 0.761735 0.762179 0.762702 0.763373 0.763931 0.764364 0.764742 0.765254 0.765569 0.765911 0.766262 0.766679 0.767365 0.768097 0.76837 0.768955 0.769269 0.76979 0.770562 0.770813 0.7714 0.771926 0.772226 0.772611 0.77316 0.77359 0.774005 0.774728 0.775396 0.775796 0.776333 0.776782 0.777101 0.777937 0.778244 0.779053 0.779775 0.779825 0.780324 0.780871 0.781654 0.78202 0.782621 0.783479 0.784013 0.784849 0.785145 0.786378 0.786867 0.787607 0.788281 0.789024 0.789587 0.790713 ];
TPR_HC = [1 0.991653 0.987192 0.983384 0.97962 0.976011 0.972453 0.968835 0.965553 0.962221 0.958991 0.955663 0.952529 0.949357 0.94618 0.943126 0.939767 0.936518 0.93338 0.930232 0.927123 0.923987 0.920835 0.917681 0.914488 0.911359 0.907948 0.904734 0.901527 0.898241 0.89506 0.891956 0.888901 0.885757 0.882631 0.879493 0.876392 0.873177 0.870116 0.866989 0.863867 0.860842 0.857773 0.854718 0.851664 0.848373 0.84505 0.84194 0.838762 0.835596 0.832476 0.829399 0.826317 0.823167 0.820116 0.817109 0.813909 0.810818 0.807849 0.804839 0.801665 0.798563 0.795483 0.792416 0.789277 0.786041 0.783006 0.779958 0.776895 0.773813 0.770695 0.767686 0.76454 0.761455 0.758295 0.755298 0.752283 0.749257 0.746148 0.743189 0.740126 0.737121 0.734109 0.731006 0.727979 0.724834 0.721818 0.718817 0.715819 0.712809 0.709844 0.706896 0.703891 0.700839 0.697888 0.694818 0.691766 0.688697 0.685718 0.6827 0.679745 0.676687 0.673563 0.67033 0.667171 0.664152 0.661257 0.658218 0.6552 0.652203 0.649231 0.64629 0.643354 0.640281 0.637286 0.63423 0.631288 0.628326 0.625496 0.622473 0.619491 0.616429 0.613476 0.610634 0.607751 0.604878 0.601965 0.598972 0.596022 0.592889 0.589963 0.587025 0.583968 0.580952 0.578031 0.575077 0.57217 0.569118 0.56617 0.563138 0.560203 0.557223 0.554152 0.551065 0.548091 0.545113 0.542019 0.538962 0.535808 0.532717 0.529656 0.526459 0.52327 0.520189 0.516939 0.513597 0.510387 0.507261 0.504055 0.500941 0.497711 0.494603 0.491437 0.488224 0.485024 0.48193 0.478666 0.475426 0.472366 0.469183 0.46591 0.462574 0.459363 0.456217 0.45296 0.449583 0.446325 0.442957 0.439521 0.436207 0.432856 0.429619 0.426168 0.422738 0.419525 0.41622 0.412916 0.409458 0.406108 0.402701 0.399259 0.395828 0.392388 0.388951 0.385527 0.382039 0.378432 0.374776 0.371298 0.367895 0.364357 0.360773 0.357104 0.353527 0.349946 0.346278 0.342659 0.339046 0.335278 0.331445 0.327515 0.323501 0.319604 0.315819 0.312117 0.308229 0.304279 0.300311 0.296285 0.292385 0.288478 0.284579 0.280562 0.276402 0.27226 0.268101 0.264028 0.259685 0.255211 0.250745 0.246203 0.241447 0.236854 0.232132 0.227326 0.222316 0.217254 0.21216 0.206741 0.201146 0.195502 0.189905 0.184062 0.177825 0.171553 0.164801 0.157673 0.150045 0.141597 0.133313 0.123877 0.113285 0.101468 0.0877049 0.0711898 0.0474403 ];
FPR_HC = [1 0.810474 0.750849 0.709661 0.678128 0.651378 0.6264 0.605064 0.585168 0.567205 0.551105 0.535671 0.521493 0.508205 0.495629 0.483257 0.471579 0.460549 0.450097 0.440228 0.430627 0.42101 0.412203 0.403573 0.395544 0.387644 0.380297 0.372937 0.365779 0.358706 0.352163 0.345804 0.339495 0.333231 0.327167 0.321491 0.315802 0.31029 0.305163 0.300313 0.295613 0.290762 0.286049 0.281533 0.277096 0.272777 0.268555 0.264374 0.260306 0.256351 0.25261 0.248928 0.245343 0.241749 0.238218 0.23491 0.231566 0.228297 0.225015 0.222032 0.219051 0.216086 0.213268 0.210263 0.207338 0.204477 0.201688 0.198921 0.19625 0.193551 0.190999 0.188626 0.18626 0.183747 0.181432 0.17927 0.176847 0.174644 0.172448 0.170412 0.168126 0.166072 0.164074 0.162108 0.16009 0.15811 0.156099 0.154197 0.152182 0.150336 0.148389 0.146561 0.144877 0.143208 0.141495 0.139785 0.138096 0.136439 0.13472 0.133133 0.131504 0.129831 0.128201 0.126551 0.125005 0.123418 0.121936 0.120395 0.118871 0.11749 0.11606 0.114601 0.113102 0.111769 0.110527 0.109227 0.107902 0.10658 0.105394 0.10402 0.10284 0.101632 0.100381 0.0991733 0.0980046 0.0968008 0.0956291 0.0944559 0.093349 0.092204 0.0911772 0.0902094 0.0891704 0.0881313 0.0870164 0.0859834 0.0849583 0.0838585 0.082933 0.0819704 0.0810372 0.0801051 0.0791133 0.0780939 0.0771285 0.0761698 0.0752943 0.0744774 0.0735898 0.0726748 0.0718209 0.0709851 0.070156 0.0693567 0.0685097 0.0676837 0.0668007 0.0660213 0.0652472 0.0644581 0.0637515 0.0629899 0.0622061 0.0614584 0.0606809 0.059914 0.0592016 0.0584517 0.0577652 0.0570726 0.0563104 0.0556076 0.0548645 0.0541482 0.0534214 0.0527935 0.0521515 0.0515329 0.0508974 0.0502218 0.0495674 0.0488999 0.0482207 0.0475617 0.0469595 0.0463535 0.0457681 0.0451942 0.0445725 0.043887 0.0431938 0.0425544 0.041944 0.0414004 0.0407968 0.0401255 0.0394995 0.0389222 0.0383405 0.0377517 0.0372209 0.0366421 0.0360662 0.035529 0.0350506 0.0344506 0.0339709 0.033467 0.0329436 0.0324465 0.031965 0.0314896 0.0309853 0.0304916 0.0299434 0.0293751 0.0288543 0.0283253 0.0278029 0.0273329 0.0267678 0.0262757 0.0257779 0.0252757 0.0247822 0.0242916 0.0238074 0.0233383 0.0228182 0.0223312 0.0218448 0.0213248 0.0208211 0.020348 0.0198838 0.0193112 0.0188069 0.0182758 0.0176879 0.0172011 0.0166918 0.0161723 0.0155525 0.0150178 0.0144715 0.0137935 0.0132242 0.0125019 0.0117556 0.0109639 0.0101656 0.00927771 0.0082614 0.00719247 0.00587695 0.00407942 ];
plot(Recall_HC, Precision_HC, '--y', 'linewidth', 2);
Recall_RC = [1 0.954836 0.954375 0.953788 0.953194 0.952553 0.951735 0.950865 0.950053 0.949137 0.948105 0.947138 0.946044 0.94489 0.943739 0.942363 0.94109 0.939816 0.938543 0.937276 0.935992 0.934668 0.933314 0.931891 0.930457 0.928918 0.927308 0.925864 0.924334 0.922692 0.921154 0.919716 0.918012 0.91643 0.914665 0.913056 0.911467 0.909696 0.908037 0.905876 0.904074 0.902204 0.900353 0.89835 0.896627 0.894783 0.892822 0.890915 0.88889 0.88695 0.885034 0.883237 0.88117 0.879203 0.877319 0.875423 0.873414 0.871299 0.869333 0.867339 0.865241 0.863164 0.860928 0.858868 0.856721 0.854573 0.852444 0.850136 0.847797 0.84578 0.8436 0.841335 0.839041 0.836857 0.834665 0.832277 0.83008 0.827898 0.825399 0.822679 0.820329 0.817961 0.815665 0.813349 0.810935 0.808477 0.806015 0.803699 0.801419 0.798958 0.796398 0.793769 0.791173 0.788696 0.786204 0.783611 0.780947 0.778243 0.775697 0.773209 0.770583 0.768124 0.765396 0.762948 0.760116 0.75757 0.754923 0.75227 0.749562 0.746772 0.74404 0.741209 0.738429 0.735787 0.732796 0.730134 0.727415 0.724588 0.721781 0.718923 0.716034 0.71324 0.710547 0.707804 0.704822 0.701789 0.699079 0.696163 0.693447 0.690483 0.687458 0.684362 0.681343 0.678321 0.674997 0.67194 0.668824 0.66585 0.662885 0.659785 0.656698 0.65377 0.650748 0.647683 0.644433 0.641123 0.637839 0.634786 0.631453 0.628081 0.625003 0.621253 0.618193 0.614793 0.611232 0.607907 0.604402 0.60091 0.597376 0.593962 0.590453 0.586787 0.583077 0.579328 0.575463 0.571955 0.568304 0.564415 0.560624 0.556759 0.55298 0.549088 0.545547 0.541762 0.537786 0.534033 0.530379 0.526583 0.5226 0.518547 0.514619 0.510472 0.506658 0.502462 0.498446 0.493898 0.489662 0.484914 0.481013 0.476435 0.471829 0.467411 0.462886 0.458565 0.453945 0.449556 0.445256 0.44068 0.436333 0.431512 0.427011 0.422665 0.417854 0.413405 0.408918 0.404 0.398964 0.394567 0.389354 0.384118 0.379255 0.374222 0.368656 0.363372 0.357705 0.352473 0.346863 0.341375 0.335685 0.330172 0.32443 0.318027 0.311722 0.305941 0.299566 0.293392 0.287339 0.281173 0.274627 0.268241 0.261903 0.2555 0.249229 0.242324 0.235436 0.228191 0.221455 0.213625 0.2066 0.199061 0.192001 0.184167 0.176608 0.168112 0.160751 0.153379 0.145382 0.137819 0.130273 0.122229 0.114252 0.106437 0.0986824 0.0917196 0.0847712 0.0783465 ];
Precision_RC = [0.222102 0.403217 0.415556 0.426152 0.436508 0.446915 0.456329 0.466122 0.475047 0.484327 0.493219 0.502103 0.511425 0.520129 0.528546 0.536884 0.544818 0.552853 0.560525 0.568589 0.576104 0.583491 0.590306 0.597577 0.604396 0.611249 0.617957 0.624416 0.630881 0.636725 0.642796 0.648374 0.654043 0.659756 0.665555 0.670742 0.675939 0.680943 0.685435 0.690336 0.694891 0.69939 0.703874 0.708133 0.712355 0.716784 0.721168 0.725139 0.729412 0.733441 0.737421 0.741203 0.745162 0.748714 0.752299 0.756003 0.759276 0.762962 0.766238 0.769234 0.772306 0.775613 0.779127 0.782021 0.784952 0.787984 0.790841 0.793726 0.796353 0.799119 0.801629 0.804304 0.806714 0.809523 0.811996 0.814452 0.817084 0.819527 0.822033 0.824606 0.827188 0.829424 0.831618 0.833719 0.835698 0.837691 0.839581 0.841534 0.843531 0.845366 0.847238 0.84883 0.85073 0.852376 0.854175 0.855967 0.857903 0.859744 0.861414 0.86302 0.864794 0.866578 0.868022 0.869525 0.870927 0.872259 0.873817 0.875262 0.876649 0.878138 0.879708 0.881062 0.882268 0.883405 0.884589 0.885772 0.887014 0.888323 0.889357 0.890564 0.891792 0.893148 0.894438 0.895598 0.89671 0.89767 0.898857 0.899885 0.901073 0.90215 0.903233 0.904167 0.905225 0.906166 0.906998 0.907845 0.908838 0.909657 0.910489 0.911348 0.912248 0.913014 0.91371 0.914572 0.91529 0.916038 0.916877 0.917753 0.918359 0.919234 0.920026 0.920752 0.921484 0.922009 0.9227 0.923303 0.923777 0.924604 0.925265 0.925856 0.92659 0.927185 0.927834 0.928347 0.929026 0.929578 0.930317 0.931178 0.931794 0.932391 0.932929 0.933749 0.934406 0.934986 0.935523 0.936098 0.936785 0.937285 0.937782 0.938228 0.938977 0.939455 0.94001 0.940395 0.940772 0.941321 0.941801 0.9421 0.942449 0.942759 0.943324 0.943676 0.944184 0.944669 0.94513 0.945522 0.945732 0.946066 0.946429 0.946619 0.947045 0.94729 0.947648 0.947955 0.948323 0.948401 0.948711 0.94908 0.949277 0.949724 0.949986 0.950148 0.950268 0.950544 0.950837 0.951089 0.951001 0.9509 0.951184 0.951354 0.95154 0.951849 0.952051 0.952115 0.952327 0.952447 0.9528 0.952909 0.95309 0.953295 0.953121 0.953133 0.953273 0.953578 0.953433 0.953443 0.953315 0.953254 0.953081 0.953295 0.953603 0.953934 0.954253 0.954283 0.954674 0.95497 0.954641 0.954561 0.954048 0.953908 0.953376 0.953036 0.952885 0.952229 0.952085 0.952298 ];
TPR_RC = [1 0.954836 0.954375 0.953788 0.953194 0.952553 0.951735 0.950865 0.950053 0.949137 0.948105 0.947138 0.946044 0.94489 0.943739 0.942363 0.94109 0.939816 0.938543 0.937276 0.935992 0.934668 0.933314 0.931891 0.930457 0.928918 0.927308 0.925864 0.924334 0.922692 0.921154 0.919716 0.918012 0.91643 0.914665 0.913056 0.911467 0.909696 0.908037 0.905876 0.904074 0.902204 0.900353 0.89835 0.896627 0.894783 0.892822 0.890915 0.88889 0.88695 0.885034 0.883237 0.88117 0.879203 0.877319 0.875423 0.873414 0.871299 0.869333 0.867339 0.865241 0.863164 0.860928 0.858868 0.856721 0.854573 0.852444 0.850136 0.847797 0.84578 0.8436 0.841335 0.839041 0.836857 0.834665 0.832277 0.83008 0.827898 0.825399 0.822679 0.820329 0.817961 0.815665 0.813349 0.810935 0.808477 0.806015 0.803699 0.801419 0.798958 0.796398 0.793769 0.791173 0.788696 0.786204 0.783611 0.780947 0.778243 0.775697 0.773209 0.770583 0.768124 0.765396 0.762948 0.760116 0.75757 0.754923 0.75227 0.749562 0.746772 0.74404 0.741209 0.738429 0.735787 0.732796 0.730134 0.727415 0.724588 0.721781 0.718923 0.716034 0.71324 0.710547 0.707804 0.704822 0.701789 0.699079 0.696163 0.693447 0.690483 0.687458 0.684362 0.681343 0.678321 0.674997 0.67194 0.668824 0.66585 0.662885 0.659785 0.656698 0.65377 0.650748 0.647683 0.644433 0.641123 0.637839 0.634786 0.631453 0.628081 0.625003 0.621253 0.618193 0.614793 0.611232 0.607907 0.604402 0.60091 0.597376 0.593962 0.590453 0.586787 0.583077 0.579328 0.575463 0.571955 0.568304 0.564415 0.560624 0.556759 0.55298 0.549088 0.545547 0.541762 0.537786 0.534033 0.530379 0.526583 0.5226 0.518547 0.514619 0.510472 0.506658 0.502462 0.498446 0.493898 0.489662 0.484914 0.481013 0.476435 0.471829 0.467411 0.462886 0.458565 0.453945 0.449556 0.445256 0.44068 0.436333 0.431512 0.427011 0.422665 0.417854 0.413405 0.408918 0.404 0.398964 0.394567 0.389354 0.384118 0.379255 0.374222 0.368656 0.363372 0.357705 0.352473 0.346863 0.341375 0.335685 0.330172 0.32443 0.318027 0.311722 0.305941 0.299566 0.293392 0.287339 0.281173 0.274627 0.268241 0.261903 0.2555 0.249229 0.242324 0.235436 0.228191 0.221455 0.213625 0.2066 0.199061 0.192001 0.184167 0.176608 0.168112 0.160751 0.153379 0.145382 0.137819 0.130273 0.122229 0.114252 0.106437 0.0986824 0.0917196 0.0847712 0.0783465 ];
FPR_RC = [1 0.446366 0.427847 0.412729 0.398723 0.384944 0.372915 0.361209 0.350534 0.340209 0.330463 0.320831 0.310906 0.302275 0.293832 0.285758 0.278138 0.270387 0.263196 0.25578 0.249056 0.242504 0.236465 0.230057 0.224264 0.218437 0.212794 0.207375 0.202212 0.197607 0.192816 0.188499 0.183985 0.179625 0.175267 0.171308 0.167303 0.163436 0.160117 0.156491 0.153338 0.150117 0.146907 0.143846 0.140908 0.13787 0.134824 0.13202 0.129065 0.126395 0.123735 0.121095 0.118507 0.116121 0.113854 0.11142 0.109332 0.106955 0.104836 0.102885 0.100947 0.0988365 0.0966756 0.0948061 0.0929794 0.091073 0.0893101 0.0875903 0.0859417 0.0843105 0.0828022 0.0811904 0.0796834 0.0780191 0.0765654 0.0751409 0.0735615 0.0721049 0.0706777 0.0691893 0.0677853 0.0665372 0.0653258 0.0641838 0.0630706 0.0620064 0.0609255 0.0598405 0.0588311 0.0578417 0.0567808 0.0558213 0.0547688 0.0538911 0.0529827 0.0520027 0.0509735 0.0500276 0.0491428 0.0482867 0.0474035 0.0465323 0.0457423 0.0449639 0.0442481 0.0435454 0.0427848 0.0419135 0.0411693 0.0404239 0.0396514 0.0389897 0.0383444 0.0377376 0.0371287 0.0364986 0.0358702 0.0351937 0.0346039 0.0339742 0.0333899 0.0327339 0.0321329 0.031583 0.0310341 0.0305373 0.0299446 0.0294317 0.0289009 0.0283715 0.0278534 0.0274065 0.0269112 0.0264799 0.0260377 0.0255667 0.0251219 0.0246653 0.0242317 0.0238289 0.0234439 0.0230867 0.0227067 0.0222383 0.0218605 0.0214892 0.0210957 0.0206745 0.0203296 0.0199367 0.0195626 0.0192055 0.0188775 0.0185839 0.0182332 0.0179278 0.0176388 0.0173182 0.0169771 0.0166649 0.0163455 0.0160421 0.0157795 0.0154868 0.0151915 0.0149361 0.0146346 0.0143288 0.0140391 0.0137477 0.0134972 0.0132012 0.0129354 0.0126758 0.0124037 0.0121337 0.0118668 0.0116622 0.0114237 0.0112172 0.0109734 0.0107408 0.0105354 0.0103348 0.0101276 0.00988191 0.00965552 0.00948349 0.00932203 0.00915181 0.00890877 0.008736 0.00852129 0.00834793 0.00811053 0.00791706 0.00776775 0.00757823 0.00742518 0.00725326 0.00710103 0.00695717 0.00681908 0.00664231 0.00647745 0.00632609 0.00616336 0.00603174 0.0058647 0.00569807 0.00558367 0.00544859 0.00531877 0.00518289 0.00501622 0.00489134 0.00478428 0.00468859 0.00456427 0.00441197 0.0042993 0.00420066 0.00406966 0.00393182 0.00382089 0.00370921 0.00357688 0.00344041 0.0033266 0.00323935 0.00314036 0.00301484 0.00291637 0.0028096 0.00269169 0.00256134 0.00246037 0.00234702 0.00222305 0.0021183 0.00199614 0.00185628 0.001751 0.00165319 0.00153734 0.00145332 0.00137788 0.00127368 0.00122581 0.00112099 0.00105937 0.000987885 0.000902341 0.000830914 0.000770942 0.000712708 ];
plot(Recall_RC, Precision_RC, 'k', 'linewidth', 1);
Recall_SEG = [1 0.990574 0.990574 0.990574 0.990574 0.990574 0.990574 0.990574 0.990574 0.990574 0.990574 0.990574 0.990573 0.990573 0.990573 0.990572 0.990572 0.990571 0.99057 0.99057 0.990569 0.990568 0.990566 0.990564 0.990562 0.99056 0.990557 0.990553 0.99055 0.990545 0.99054 0.990535 0.99053 0.990523 0.990516 0.990507 0.990496 0.990484 0.990468 0.99045 0.990431 0.990403 0.990376 0.990339 0.990289 0.990231 0.990158 0.990073 0.989961 0.989816 0.989626 0.989378 0.989043 0.988533 0.987711 0.986279 0.984316 0.98206 0.97947 0.976399 0.972953 0.969003 0.964799 0.960143 0.95511 0.94979 0.944068 0.937926 0.931583 0.924975 0.918222 0.910999 0.903496 0.895747 0.887929 0.879944 0.871651 0.863146 0.854521 0.846038 0.83748 0.829033 0.820284 0.811711 0.803124 0.79471 0.78613 0.777621 0.769284 0.760998 0.752763 0.744591 0.736452 0.728332 0.720411 0.712482 0.704535 0.696824 0.689254 0.681648 0.674113 0.666505 0.659081 0.651581 0.644407 0.637147 0.63021 0.623284 0.616501 0.609488 0.602684 0.595895 0.589018 0.582522 0.575879 0.569497 0.563109 0.556873 0.550598 0.544192 0.538065 0.531901 0.525926 0.519993 0.51423 0.508538 0.503203 0.497542 0.492174 0.486465 0.48097 0.475803 0.470365 0.465197 0.460261 0.455218 0.450122 0.445287 0.440422 0.435607 0.431034 0.426109 0.421518 0.41711 0.41267 0.408131 0.403748 0.399387 0.39484 0.390536 0.386265 0.381832 0.377645 0.373448 0.369292 0.365012 0.360689 0.356748 0.352639 0.348862 0.345054 0.341128 0.336903 0.332767 0.329015 0.325161 0.321213 0.317716 0.313892 0.310406 0.306986 0.303493 0.29983 0.296624 0.293117 0.289755 0.286525 0.283175 0.280044 0.276779 0.273668 0.270667 0.267604 0.26451 0.26158 0.25842 0.255389 0.252456 0.249636 0.246768 0.243896 0.241104 0.238285 0.235413 0.232737 0.230027 0.227179 0.224551 0.221785 0.219163 0.216529 0.213842 0.211068 0.208461 0.205856 0.203121 0.200493 0.197649 0.195355 0.192801 0.190051 0.187494 0.184922 0.18235 0.17992 0.177328 0.174879 0.172471 0.169914 0.167558 0.16522 0.162647 0.160058 0.157493 0.155167 0.152863 0.150309 0.147721 0.145208 0.142783 0.140354 0.137973 0.135301 0.132868 0.130194 0.127443 0.124589 0.122152 0.11952 0.116733 0.113955 0.11137 0.10843 0.105765 0.102892 0.100087 0.0969878 0.093949 0.0907532 0.0873664 0.0837702 0.0799283 0.0756377 0.0707195 0.0650604 0.0564672 ];
Precision_SEG = [0.222102 0.251906 0.251906 0.251907 0.251907 0.251907 0.251907 0.251908 0.251908 0.251909 0.25191 0.251911 0.251913 0.251914 0.251916 0.251918 0.251921 0.251924 0.251928 0.251931 0.251935 0.25194 0.251946 0.251952 0.251959 0.251967 0.251977 0.251987 0.252 0.252015 0.252033 0.252053 0.252076 0.252103 0.252135 0.252174 0.252218 0.252268 0.252328 0.252398 0.252483 0.252578 0.252691 0.252821 0.252976 0.253166 0.253392 0.253674 0.254017 0.254439 0.254975 0.255693 0.257114 0.259294 0.262947 0.269608 0.278997 0.289447 0.300381 0.312061 0.324795 0.337803 0.350683 0.363599 0.376645 0.389568 0.402353 0.415207 0.428225 0.440344 0.452462 0.464382 0.47607 0.487763 0.499075 0.509982 0.520171 0.530449 0.540206 0.549654 0.559096 0.568016 0.57665 0.585092 0.593206 0.601016 0.608309 0.615515 0.622464 0.629142 0.635912 0.641966 0.648108 0.654216 0.659754 0.66541 0.670824 0.675891 0.681047 0.686174 0.690736 0.695508 0.699881 0.704135 0.708333 0.712382 0.716668 0.720666 0.724536 0.727947 0.731625 0.734895 0.737793 0.74088 0.743539 0.746467 0.749236 0.751809 0.754437 0.75697 0.759138 0.761488 0.763956 0.766177 0.768095 0.769905 0.772262 0.773917 0.776015 0.777953 0.77968 0.781467 0.782812 0.784461 0.78624 0.787327 0.78875 0.790156 0.791382 0.792693 0.794083 0.79551 0.796584 0.797739 0.798802 0.799999 0.801014 0.801741 0.802592 0.803707 0.804593 0.805298 0.8062 0.807364 0.807678 0.808274 0.808784 0.809263 0.809715 0.810158 0.810592 0.811152 0.811585 0.811766 0.81202 0.812367 0.81295 0.8131 0.813358 0.812981 0.813052 0.813002 0.812386 0.812408 0.81248 0.812154 0.812149 0.811915 0.811839 0.811797 0.811661 0.811692 0.811055 0.811209 0.810732 0.810155 0.809819 0.809226 0.809043 0.808501 0.808925 0.808517 0.808514 0.808216 0.808035 0.80775 0.807316 0.806624 0.80577 0.805242 0.804592 0.80365 0.803391 0.802527 0.801619 0.800787 0.800188 0.799136 0.798806 0.798708 0.797641 0.797413 0.797052 0.795654 0.794904 0.793928 0.792682 0.791676 0.790665 0.790147 0.789489 0.789362 0.788565 0.788057 0.787143 0.786261 0.785188 0.783632 0.781671 0.780777 0.779025 0.777076 0.776193 0.774847 0.773428 0.771487 0.76841 0.766639 0.764968 0.763445 0.761143 0.759849 0.757038 0.754707 0.751133 0.74791 0.745137 0.741789 0.738696 0.735717 0.731995 0.727717 0.7228 0.716213 0.709118 0.69603 ];
TPR_SEG = [1 0.990574 0.990574 0.990574 0.990574 0.990574 0.990574 0.990574 0.990574 0.990574 0.990574 0.990574 0.990573 0.990573 0.990573 0.990572 0.990572 0.990571 0.99057 0.99057 0.990569 0.990568 0.990566 0.990564 0.990562 0.99056 0.990557 0.990553 0.99055 0.990545 0.99054 0.990535 0.99053 0.990523 0.990516 0.990507 0.990496 0.990484 0.990468 0.99045 0.990431 0.990403 0.990376 0.990339 0.990289 0.990231 0.990158 0.990073 0.989961 0.989816 0.989626 0.989378 0.989043 0.988533 0.987711 0.986279 0.984316 0.98206 0.97947 0.976399 0.972953 0.969003 0.964799 0.960143 0.95511 0.94979 0.944068 0.937926 0.931583 0.924975 0.918222 0.910999 0.903496 0.895747 0.887929 0.879944 0.871651 0.863146 0.854521 0.846038 0.83748 0.829033 0.820284 0.811711 0.803124 0.79471 0.78613 0.777621 0.769284 0.760998 0.752763 0.744591 0.736452 0.728332 0.720411 0.712482 0.704535 0.696824 0.689254 0.681648 0.674113 0.666505 0.659081 0.651581 0.644407 0.637147 0.63021 0.623284 0.616501 0.609488 0.602684 0.595895 0.589018 0.582522 0.575879 0.569497 0.563109 0.556873 0.550598 0.544192 0.538065 0.531901 0.525926 0.519993 0.51423 0.508538 0.503203 0.497542 0.492174 0.486465 0.48097 0.475803 0.470365 0.465197 0.460261 0.455218 0.450122 0.445287 0.440422 0.435607 0.431034 0.426109 0.421518 0.41711 0.41267 0.408131 0.403748 0.399387 0.39484 0.390536 0.386265 0.381832 0.377645 0.373448 0.369292 0.365012 0.360689 0.356748 0.352639 0.348862 0.345054 0.341128 0.336903 0.332767 0.329015 0.325161 0.321213 0.317716 0.313892 0.310406 0.306986 0.303493 0.29983 0.296624 0.293117 0.289755 0.286525 0.283175 0.280044 0.276779 0.273668 0.270667 0.267604 0.26451 0.26158 0.25842 0.255389 0.252456 0.249636 0.246768 0.243896 0.241104 0.238285 0.235413 0.232737 0.230027 0.227179 0.224551 0.221785 0.219163 0.216529 0.213842 0.211068 0.208461 0.205856 0.203121 0.200493 0.197649 0.195355 0.192801 0.190051 0.187494 0.184922 0.18235 0.17992 0.177328 0.174879 0.172471 0.169914 0.167558 0.16522 0.162647 0.160058 0.157493 0.155167 0.152863 0.150309 0.147721 0.145208 0.142783 0.140354 0.137973 0.135301 0.132868 0.130194 0.127443 0.124589 0.122152 0.11952 0.116733 0.113955 0.11137 0.10843 0.105765 0.102892 0.100087 0.0969878 0.093949 0.0907532 0.0873664 0.0837702 0.0799283 0.0756377 0.0707195 0.0650604 0.0564672 ];
FPR_SEG = [1 0.835561 0.835561 0.83556 0.83556 0.835558 0.835557 0.835555 0.835552 0.835547 0.835542 0.835537 0.835531 0.835524 0.835516 0.835508 0.835494 0.835481 0.835464 0.835448 0.835429 0.835408 0.835382 0.835352 0.83532 0.835284 0.83524 0.835191 0.835133 0.835063 0.834985 0.834894 0.834792 0.83467 0.83453 0.834358 0.834162 0.833942 0.833674 0.833358 0.832986 0.832565 0.832068 0.831489 0.830798 0.829949 0.828937 0.827676 0.826144 0.824243 0.821809 0.818577 0.811784 0.801759 0.787091 0.766422 0.743117 0.718533 0.693279 0.667093 0.640717 0.614109 0.588195 0.563055 0.538411 0.514757 0.491394 0.468986 0.447078 0.426539 0.406453 0.387088 0.368669 0.351061 0.334447 0.318675 0.303837 0.289273 0.275588 0.262759 0.250381 0.238869 0.227777 0.217325 0.207301 0.197936 0.189095 0.180565 0.1727 0.165097 0.157932 0.151302 0.144726 0.138373 0.132595 0.12688 0.121512 0.116419 0.111543 0.106812 0.102468 0.0982204 0.0942602 0.0904328 0.0867822 0.0832575 0.0798823 0.0767288 0.0736828 0.0708848 0.068079 0.0655284 0.063104 0.060757 0.058572 0.05638 0.054277 0.0523302 0.0503994 0.0485319 0.0468236 0.045148 0.0435265 0.0419758 0.0405595 0.0391944 0.0378617 0.0366394 0.0354267 0.0342031 0.0330604 0.031972 0.0308929 0.0298628 0.0288977 0.0279833 0.0270935 0.0262296 0.0254137 0.0245726 0.0238057 0.0230538 0.022369 0.0216781 0.0210423 0.020377 0.0197869 0.0192146 0.0186617 0.0180882 0.0175378 0.0170066 0.0164805 0.0160018 0.015559 0.0151091 0.0146759 0.0142724 0.0138573 0.0135008 0.0131245 0.0127555 0.0124017 0.0120742 0.0117403 0.0114265 0.0111019 0.0108039 0.0104968 0.0102511 0.00997987 0.00972982 0.00949292 0.00924927 0.00901312 0.00880976 0.00857796 0.00836011 0.00815469 0.00796 0.00775976 0.00755861 0.00735817 0.00716545 0.00698718 0.00681628 0.0066529 0.00648293 0.00632611 0.00616393 0.0060143 0.00586127 0.0057187 0.0055611 0.00543023 0.00530823 0.00519801 0.00508973 0.0049644 0.00485559 0.0047574 0.00466218 0.00455 0.00444635 0.00434454 0.00424039 0.00415333 0.0040622 0.00397228 0.00387452 0.00378688 0.00368554 0.00359903 0.00352522 0.00342175 0.00334744 0.00325688 0.00316507 0.00307924 0.00299743 0.00292358 0.0028491 0.00276994 0.00269519 0.00262874 0.00255165 0.00248162 0.00241467 0.0023504 0.00228385 0.00222214 0.00216423 0.00209469 0.00203513 0.00197439 0.00191679 0.00186339 0.00179373 0.00172962 0.00167207 0.00161192 0.00155373 0.0015009 0.0014505 0.0014028 0.00134633 0.00129258 0.00123852 0.00118586 0.00112219 0.0010563 0.000994318 0.000931702 0.000850954 0.00076285 0.00065239 ];
plot(Recall_SEG, Precision_SEG, 'b', 'linewidth', 1);
Recall_MSS = [1 0.986308 0.975047 0.962583 0.949797 0.937032 0.924484 0.912185 0.900121 0.88831 0.876765 0.865459 0.854387 0.843561 0.832934 0.822482 0.812222 0.802155 0.792214 0.782493 0.772889 0.763444 0.754207 0.745049 0.736032 0.727122 0.718451 0.709782 0.701227 0.692785 0.684444 0.676208 0.668088 0.660209 0.652269 0.644419 0.636663 0.628993 0.6214 0.613894 0.606471 0.599126 0.591873 0.584687 0.577852 0.570828 0.563878 0.557013 0.550222 0.543502 0.536848 0.530269 0.523755 0.5173 0.510912 0.504588 0.498362 0.492153 0.485992 0.479896 0.473846 0.467854 0.461919 0.456045 0.450203 0.444743 0.439017 0.433352 0.427742 0.422185 0.41668 0.411233 0.405852 0.400505 0.395207 0.389965 0.384762 0.379607 0.374568 0.369495 0.364484 0.35953 0.354618 0.349748 0.344916 0.340134 0.335397 0.330708 0.326049 0.321441 0.316881 0.312365 0.307913 0.303492 0.299117 0.294781 0.290494 0.286322 0.282121 0.277952 0.273848 0.269759 0.265717 0.261714 0.257755 0.253828 0.249941 0.246108 0.242301 0.238528 0.234791 0.2311 0.227443 0.223823 0.220234 0.216678 0.213166 0.20969 0.206245 0.202834 0.199447 0.196102 0.192803 0.189537 0.186299 0.183109 0.179949 0.176837 0.17406 0.171093 0.168065 0.165077 0.162125 0.159204 0.156318 0.153462 0.150632 0.147844 0.145085 0.142352 0.139655 0.136989 0.134354 0.131752 0.129182 0.126645 0.124133 0.121658 0.119214 0.116794 0.114414 0.112056 0.109731 0.10744 0.105179 0.10295 0.100749 0.0985727 0.096429 0.0943018 0.0922521 0.090179 0.088146 0.0861425 0.0841678 0.0822293 0.0803122 0.0784288 0.0765755 0.074748 0.0729468 0.0711761 0.0694274 0.0677026 0.0660013 0.0643312 0.0626833 0.0610656 0.0594677 0.0578947 0.0563604 0.0548415 0.053344 0.0518712 0.0504282 0.0490147 0.047617 0.0462487 0.0449017 0.0435764 0.0422764 0.0409953 0.0398003 0.0385591 0.0373436 0.0361476 0.0349788 0.0338277 0.0326963 0.0315929 0.0305079 0.0294391 0.0283877 0.0273575 0.0263455 0.0253549 0.0243829 0.0234305 0.0224973 0.0215861 0.0206862 0.0198124 0.0189576 0.0181257 0.0173319 0.0165408 0.0157698 0.0150187 0.0142906 0.0135827 0.0128932 0.0122234 0.0115771 0.0109507 0.0103508 0.00976721 0.00919859 0.00865058 0.00812103 0.00761387 0.00712283 0.0066445 0.00618795 0.00574144 0.00531405 0.00490222 0.00450567 0.00412405 0.00375889 0.0034076 0.00307504 0.00275553 0.00245596 0.00217067 0.00190708 0.00165685 0.00142643 0.00120443 0.00100001 0.000816246 0.000649777 0.000505155 0.000381872 0.000280387 0.000196128 0.000131591 ];
Precision_MSS = [0.222102 0.279618 0.315209 0.345673 0.372193 0.395802 0.41717 0.436851 0.455127 0.472195 0.488121 0.503085 0.517115 0.530329 0.542815 0.554579 0.565758 0.576344 0.586456 0.59604 0.605247 0.61402 0.622367 0.630378 0.638059 0.645392 0.652313 0.659016 0.665449 0.671645 0.677586 0.683305 0.688798 0.693981 0.699087 0.704013 0.708747 0.713306 0.717695 0.721932 0.726025 0.729982 0.733806 0.737502 0.740955 0.74442 0.747764 0.751 0.754113 0.757108 0.760014 0.762807 0.765498 0.768098 0.770623 0.773063 0.775432 0.777722 0.779942 0.782078 0.784147 0.786147 0.788087 0.789966 0.791774 0.793415 0.795108 0.796747 0.798346 0.799892 0.801379 0.802822 0.804205 0.805556 0.806868 0.808116 0.809322 0.810503 0.811634 0.812735 0.813805 0.814844 0.815854 0.816816 0.817753 0.81867 0.819553 0.82042 0.821243 0.822055 0.822842 0.823614 0.824314 0.825017 0.825697 0.826355 0.826989 0.827592 0.828197 0.828738 0.829283 0.829784 0.83026 0.830704 0.831122 0.831544 0.831964 0.832352 0.832747 0.833137 0.833497 0.833823 0.834127 0.834411 0.834654 0.834883 0.835143 0.835366 0.835564 0.835762 0.835917 0.836088 0.836256 0.836377 0.83646 0.836594 0.836701 0.836776 0.836847 0.836924 0.836956 0.837002 0.837017 0.837028 0.837031 0.837026 0.837031 0.836971 0.83693 0.836851 0.836762 0.836662 0.836532 0.836362 0.836192 0.836058 0.835898 0.83577 0.835651 0.835487 0.835326 0.835126 0.834932 0.834682 0.834463 0.834207 0.834005 0.833753 0.833523 0.833297 0.833015 0.83273 0.832479 0.832164 0.831824 0.831533 0.831261 0.830979 0.830622 0.830302 0.829953 0.829585 0.829227 0.828905 0.828606 0.828207 0.827829 0.827436 0.827049 0.826636 0.826208 0.825829 0.825437 0.824988 0.824453 0.823953 0.8235 0.823028 0.822533 0.822066 0.821555 0.821149 0.820754 0.82038 0.819949 0.819492 0.818971 0.818519 0.817937 0.817344 0.816768 0.816309 0.815724 0.815225 0.814656 0.814031 0.813443 0.812906 0.812393 0.811783 0.811333 0.81081 0.810351 0.809768 0.809239 0.808703 0.808158 0.807586 0.807008 0.806517 0.806006 0.805409 0.804913 0.804268 0.803749 0.803273 0.802417 0.801919 0.801307 0.800624 0.800021 0.799337 0.798706 0.79814 0.797345 0.796971 0.796429 0.79611 0.795671 0.795296 0.794871 0.79439 0.793885 0.793762 0.792832 0.792362 0.791838 0.791307 0.790548 0.790374 0.790184 0.790053 0.789952 0.789747 0.788984 0.788252 ];
TPR_MSS = [1 0.986308 0.975047 0.962583 0.949797 0.937032 0.924484 0.912185 0.900121 0.88831 0.876765 0.865459 0.854387 0.843561 0.832934 0.822482 0.812222 0.802155 0.792214 0.782493 0.772889 0.763444 0.754207 0.745049 0.736032 0.727122 0.718451 0.709782 0.701227 0.692785 0.684444 0.676208 0.668088 0.660209 0.652269 0.644419 0.636663 0.628993 0.6214 0.613894 0.606471 0.599126 0.591873 0.584687 0.577852 0.570828 0.563878 0.557013 0.550222 0.543502 0.536848 0.530269 0.523755 0.5173 0.510912 0.504588 0.498362 0.492153 0.485992 0.479896 0.473846 0.467854 0.461919 0.456045 0.450203 0.444743 0.439017 0.433352 0.427742 0.422185 0.41668 0.411233 0.405852 0.400505 0.395207 0.389965 0.384762 0.379607 0.374568 0.369495 0.364484 0.35953 0.354618 0.349748 0.344916 0.340134 0.335397 0.330708 0.326049 0.321441 0.316881 0.312365 0.307913 0.303492 0.299117 0.294781 0.290494 0.286322 0.282121 0.277952 0.273848 0.269759 0.265717 0.261714 0.257755 0.253828 0.249941 0.246108 0.242301 0.238528 0.234791 0.2311 0.227443 0.223823 0.220234 0.216678 0.213166 0.20969 0.206245 0.202834 0.199447 0.196102 0.192803 0.189537 0.186299 0.183109 0.179949 0.176837 0.17406 0.171093 0.168065 0.165077 0.162125 0.159204 0.156318 0.153462 0.150632 0.147844 0.145085 0.142352 0.139655 0.136989 0.134354 0.131752 0.129182 0.126645 0.124133 0.121658 0.119214 0.116794 0.114414 0.112056 0.109731 0.10744 0.105179 0.10295 0.100749 0.0985727 0.096429 0.0943018 0.0922521 0.090179 0.088146 0.0861425 0.0841678 0.0822293 0.0803122 0.0784288 0.0765755 0.074748 0.0729468 0.0711761 0.0694274 0.0677026 0.0660013 0.0643312 0.0626833 0.0610656 0.0594677 0.0578947 0.0563604 0.0548415 0.053344 0.0518712 0.0504282 0.0490147 0.047617 0.0462487 0.0449017 0.0435764 0.0422764 0.0409953 0.0398003 0.0385591 0.0373436 0.0361476 0.0349788 0.0338277 0.0326963 0.0315929 0.0305079 0.0294391 0.0283877 0.0273575 0.0263455 0.0253549 0.0243829 0.0234305 0.0224973 0.0215861 0.0206862 0.0198124 0.0189576 0.0181257 0.0173319 0.0165408 0.0157698 0.0150187 0.0142906 0.0135827 0.0128932 0.0122234 0.0115771 0.0109507 0.0103508 0.00976721 0.00919859 0.00865058 0.00812103 0.00761387 0.00712283 0.0066445 0.00618795 0.00574144 0.00531405 0.00490222 0.00450567 0.00412405 0.00375889 0.0034076 0.00307504 0.00275553 0.00245596 0.00217067 0.00190708 0.00165685 0.00142643 0.00120443 0.00100001 0.000816246 0.000649777 0.000505155 0.000381872 0.000280387 0.000196128 0.000131591 ];
FPR_MSS = [1 0.752123 0.647854 0.574894 0.51894 0.473652 0.435635 0.402911 0.374316 0.348978 0.326388 0.306081 0.287747 0.271082 0.255842 0.241883 0.229002 0.217128 0.206093 0.195912 0.186372 0.177481 0.169218 0.16144 0.154145 0.1473 0.14095 0.134899 0.129189 0.123796 0.118694 0.113873 0.10931 0.105074 0.100963 0.0970591 0.0933503 0.0898219 0.0864656 0.0832689 0.0802227 0.0773141 0.0745332 0.0718755 0.0694178 0.066987 0.0646611 0.0624375 0.0603101 0.0582735 0.0563161 0.0544423 0.052647 0.0509226 0.0492645 0.0476703 0.0461485 0.0446796 0.0432632 0.0419045 0.0405954 0.0393332 0.0381173 0.0369451 0.035812 0.0347841 0.0337286 0.0327127 0.0317325 0.0307861 0.0298761 0.0289973 0.0281522 0.027335 0.0265452 0.0257841 0.0250474 0.0243335 0.0236539 0.0229865 0.0223407 0.0217161 0.0211103 0.0205242 0.0199574 0.0194065 0.0188732 0.0183535 0.0178506 0.0173617 0.0168875 0.0164267 0.0159833 0.0155478 0.0151243 0.0147132 0.0143152 0.0139361 0.0135611 0.0131961 0.0128411 0.0124968 0.0121626 0.0118386 0.0115244 0.0112177 0.0109198 0.0106307 0.0103487 0.0100738 0.00980674 0.00954708 0.00929418 0.00904868 0.00880966 0.00857683 0.00835005 0.0081311 0.0079189 0.00771217 0.00751138 0.00731561 0.00712548 0.00694069 0.00676092 0.00658545 0.00641373 0.00624773 0.00610228 0.00594941 0.00579614 0.00564637 0.00550095 0.00535735 0.00521789 0.00508127 0.00494798 0.00481793 0.00469049 0.00456673 0.00444543 0.00432679 0.00421126 0.00409828 0.00398831 0.00388052 0.00377548 0.00367164 0.00357086 0.00347288 0.00337706 0.00328412 0.00319332 0.0031047 0.0030179 0.00293313 0.00284998 0.00276942 0.00269065 0.00261315 0.00253961 0.00246649 0.00239468 0.00232552 0.00225698 0.00219143 0.00212654 0.0020634 0.0020018 0.00194172 0.00188289 0.00182633 0.00177063 0.00171603 0.0016625 0.00161077 0.00156033 0.00151064 0.00146273 0.0014159 0.00137065 0.00132634 0.00128331 0.00124168 0.00120101 0.00116114 0.00112223 0.00108461 0.00104825 0.00101242 0.000977998 0.000944738 0.000913546 0.000881897 0.000850913 0.000820423 0.000790902 0.000762024 0.000734365 0.000707247 0.000680936 0.000655313 0.000630256 0.000606299 0.000582925 0.000559937 0.000537537 0.000515873 0.000494668 0.000474178 0.000454055 0.000434661 0.000415429 0.00039671 0.000379435 0.000361914 0.000344805 0.000328479 0.000312621 0.000297242 0.000282602 0.000268516 0.000254826 0.000241507 0.000228939 0.000216427 0.000204614 0.000193188 0.00018167 0.000170767 0.000160109 0.000149946 0.000140093 0.000130583 0.000121338 0.000112542 0.000103961 9.56258e-005 8.76131e-005 8.01702e-005 7.31436e-005 6.62717e-005 5.97827e-005 5.37878e-005 4.80125e-005 4.22858e-005 3.71168e-005 3.19893e-005 2.72767e-005 2.29831e-005 1.90522e-005 1.56102e-005 1.24454e-005 9.76924e-006 7.43922e-006 5.47672e-006 ];
plot(Recall_MSS, Precision_MSS, 'g', 'linewidth', 1);
Recall_CA = [1 0.999366 0.998775 0.998112 0.997294 0.996328 0.995178 0.993862 0.99243 0.99087 0.989178 0.987363 0.985434 0.983383 0.981198 0.978922 0.976553 0.974059 0.971416 0.968711 0.965938 0.963022 0.959986 0.956892 0.95373 0.950456 0.94707 0.943653 0.940171 0.936561 0.932852 0.929111 0.925343 0.921506 0.917536 0.913549 0.909532 0.905414 0.901227 0.897004 0.892766 0.88843 0.88401 0.879578 0.87523 0.870703 0.866111 0.861521 0.856922 0.852262 0.847517 0.842777 0.83805 0.833235 0.828359 0.823495 0.818637 0.813718 0.808763 0.803828 0.798898 0.793898 0.788843 0.783791 0.778769 0.774085 0.768956 0.763834 0.758741 0.753589 0.748412 0.743251 0.738117 0.732919 0.727683 0.72248 0.717288 0.712057 0.706816 0.701588 0.696378 0.691135 0.685847 0.68058 0.675338 0.670063 0.664774 0.659511 0.654262 0.648982 0.643671 0.638384 0.633125 0.627845 0.62255 0.617307 0.612058 0.606845 0.601565 0.596323 0.591105 0.58586 0.580604 0.575388 0.5702 0.564991 0.559771 0.554588 0.549427 0.54425 0.539067 0.533926 0.528812 0.523684 0.518551 0.513448 0.508395 0.503322 0.498246 0.493203 0.488204 0.483199 0.478191 0.473224 0.468286 0.463351 0.458413 0.453516 0.450753 0.445937 0.441054 0.436198 0.431367 0.426556 0.42174 0.416952 0.412188 0.407438 0.402691 0.397956 0.393247 0.388547 0.383852 0.379176 0.374531 0.369888 0.365256 0.360636 0.35605 0.351474 0.346914 0.342376 0.337857 0.333358 0.328852 0.324375 0.319924 0.315484 0.311045 0.306627 0.302281 0.297912 0.29354 0.289179 0.284862 0.280558 0.276243 0.271954 0.267695 0.263448 0.259216 0.254992 0.2508 0.246621 0.242449 0.238302 0.234186 0.230069 0.225966 0.221883 0.217835 0.213791 0.209744 0.205727 0.201745 0.19777 0.193794 0.189854 0.18593 0.18202 0.178094 0.174213 0.170527 0.166664 0.162818 0.158988 0.155179 0.151377 0.147592 0.143817 0.140067 0.136328 0.132594 0.128876 0.125176 0.121499 0.117833 0.114182 0.110562 0.106938 0.103338 0.0997587 0.0962073 0.0926704 0.0891834 0.0856974 0.0822394 0.0787923 0.0753772 0.0719921 0.0686358 0.0653077 0.0620125 0.0587608 0.0555952 0.0524572 0.0493739 0.0463688 0.0434401 0.0405789 0.0377908 0.0350889 0.0324786 0.029948 0.0275108 0.0251762 0.0229482 0.0208157 0.0187825 0.016857 0.0150494 0.0133509 0.0117485 0.0102544 0.00887786 0.00760026 0.0064255 0.00534987 0.0043771 0.00349756 0.00271379 0.00202355 0.00141934 0.000897289 0.000462139 0.000142031 ];
Precision_CA = [0.222102 0.239218 0.251908 0.262736 0.272632 0.281957 0.290838 0.299194 0.307124 0.314788 0.322187 0.329257 0.33605 0.342671 0.349156 0.355384 0.361392 0.367292 0.373114 0.378775 0.384207 0.389604 0.394944 0.400128 0.405179 0.410166 0.415118 0.419935 0.424626 0.429272 0.433872 0.438353 0.442729 0.447052 0.451363 0.45556 0.459675 0.463744 0.467761 0.471711 0.475562 0.479371 0.483142 0.48683 0.490414 0.494 0.497566 0.501058 0.50448 0.507873 0.511247 0.514557 0.517811 0.521025 0.524207 0.527326 0.530387 0.533414 0.536406 0.539347 0.542233 0.545093 0.547919 0.550686 0.553411 0.555978 0.558649 0.561276 0.563858 0.566416 0.568949 0.571441 0.573885 0.576303 0.578694 0.58105 0.58336 0.585652 0.587911 0.590138 0.592329 0.594495 0.596632 0.598737 0.600802 0.602841 0.604864 0.606841 0.608779 0.610699 0.612591 0.614442 0.616267 0.618072 0.619857 0.621621 0.623347 0.625043 0.626727 0.628389 0.630025 0.631639 0.633228 0.634786 0.636331 0.637858 0.63937 0.640862 0.642328 0.643772 0.64521 0.646617 0.648013 0.649387 0.650747 0.652082 0.653408 0.654718 0.656005 0.657294 0.658581 0.659839 0.661089 0.662331 0.663547 0.664758 0.665968 0.66717 0.66791 0.669075 0.670231 0.67139 0.672526 0.673656 0.674776 0.675874 0.676974 0.678055 0.679135 0.680196 0.681236 0.682271 0.683288 0.684317 0.68532 0.686326 0.687331 0.688322 0.689311 0.690275 0.691247 0.69222 0.693185 0.694146 0.695097 0.696031 0.696985 0.697932 0.698867 0.6998 0.700727 0.701669 0.702596 0.703495 0.704413 0.705336 0.70625 0.707149 0.708065 0.708977 0.709867 0.710751 0.711622 0.712525 0.71338 0.71426 0.71515 0.716025 0.716905 0.717768 0.718639 0.719518 0.720379 0.721257 0.722158 0.72301 0.723894 0.724805 0.725681 0.726559 0.72741 0.728294 0.729131 0.729939 0.730807 0.731655 0.732467 0.733308 0.734155 0.734957 0.735799 0.736636 0.737461 0.73833 0.739143 0.739974 0.740846 0.741689 0.742509 0.74334 0.744168 0.744994 0.745793 0.746632 0.74745 0.748281 0.749078 0.749894 0.750659 0.751415 0.75216 0.752893 0.753565 0.754204 0.754895 0.755571 0.756181 0.756759 0.757356 0.757916 0.758381 0.758831 0.75931 0.759771 0.760086 0.760467 0.760683 0.760899 0.761072 0.761259 0.761334 0.761339 0.761375 0.761537 0.761331 0.761184 0.760898 0.760723 0.760437 0.759911 0.759605 0.758545 0.757587 0.75693 0.755529 0.755468 ];
TPR_CA = [1 0.999366 0.998775 0.998112 0.997294 0.996328 0.995178 0.993862 0.99243 0.99087 0.989178 0.987363 0.985434 0.983383 0.981198 0.978922 0.976553 0.974059 0.971416 0.968711 0.965938 0.963022 0.959986 0.956892 0.95373 0.950456 0.94707 0.943653 0.940171 0.936561 0.932852 0.929111 0.925343 0.921506 0.917536 0.913549 0.909532 0.905414 0.901227 0.897004 0.892766 0.88843 0.88401 0.879578 0.87523 0.870703 0.866111 0.861521 0.856922 0.852262 0.847517 0.842777 0.83805 0.833235 0.828359 0.823495 0.818637 0.813718 0.808763 0.803828 0.798898 0.793898 0.788843 0.783791 0.778769 0.774085 0.768956 0.763834 0.758741 0.753589 0.748412 0.743251 0.738117 0.732919 0.727683 0.72248 0.717288 0.712057 0.706816 0.701588 0.696378 0.691135 0.685847 0.68058 0.675338 0.670063 0.664774 0.659511 0.654262 0.648982 0.643671 0.638384 0.633125 0.627845 0.62255 0.617307 0.612058 0.606845 0.601565 0.596323 0.591105 0.58586 0.580604 0.575388 0.5702 0.564991 0.559771 0.554588 0.549427 0.54425 0.539067 0.533926 0.528812 0.523684 0.518551 0.513448 0.508395 0.503322 0.498246 0.493203 0.488204 0.483199 0.478191 0.473224 0.468286 0.463351 0.458413 0.453516 0.450753 0.445937 0.441054 0.436198 0.431367 0.426556 0.42174 0.416952 0.412188 0.407438 0.402691 0.397956 0.393247 0.388547 0.383852 0.379176 0.374531 0.369888 0.365256 0.360636 0.35605 0.351474 0.346914 0.342376 0.337857 0.333358 0.328852 0.324375 0.319924 0.315484 0.311045 0.306627 0.302281 0.297912 0.29354 0.289179 0.284862 0.280558 0.276243 0.271954 0.267695 0.263448 0.259216 0.254992 0.2508 0.246621 0.242449 0.238302 0.234186 0.230069 0.225966 0.221883 0.217835 0.213791 0.209744 0.205727 0.201745 0.19777 0.193794 0.189854 0.18593 0.18202 0.178094 0.174213 0.170527 0.166664 0.162818 0.158988 0.155179 0.151377 0.147592 0.143817 0.140067 0.136328 0.132594 0.128876 0.125176 0.121499 0.117833 0.114182 0.110562 0.106938 0.103338 0.0997587 0.0962073 0.0926704 0.0891834 0.0856974 0.0822394 0.0787923 0.0753772 0.0719921 0.0686358 0.0653077 0.0620125 0.0587608 0.0555952 0.0524572 0.0493739 0.0463688 0.0434401 0.0405789 0.0377908 0.0350889 0.0324786 0.029948 0.0275108 0.0251762 0.0229482 0.0208157 0.0187825 0.016857 0.0150494 0.0133509 0.0117485 0.0102544 0.00887786 0.00760026 0.0064255 0.00534987 0.0043771 0.00349756 0.00271379 0.00202355 0.00141934 0.000897289 0.000462139 0.000142031 ];
FPR_CA = [1 0.931568 0.880472 0.839572 0.804535 0.773239 0.744873 0.719146 0.695546 0.673389 0.652556 0.633157 0.61497 0.597639 0.581047 0.565427 0.550657 0.536419 0.52264 0.509536 0.497169 0.485072 0.473324 0.462115 0.451364 0.440911 0.430705 0.420945 0.411566 0.402394 0.393442 0.384844 0.376572 0.368534 0.360585 0.352937 0.345545 0.33831 0.331258 0.324403 0.317794 0.311314 0.304961 0.298812 0.29296 0.287098 0.281334 0.27575 0.27033 0.265012 0.259769 0.25468 0.249737 0.244882 0.240116 0.235493 0.231004 0.226593 0.222266 0.218059 0.213967 0.20994 0.205985 0.202137 0.198388 0.194999 0.191364 0.18782 0.184369 0.180971 0.177631 0.174374 0.171202 0.168075 0.164997 0.161993 0.159063 0.156174 0.153346 0.150573 0.147863 0.145201 0.142575 0.140011 0.13751 0.135043 0.132614 0.130246 0.127933 0.125652 0.123412 0.121221 0.11908 0.116969 0.114891 0.112863 0.110876 0.108957 0.107029 0.105142 0.103298 0.101478 0.0996864 0.0979324 0.0962121 0.0945134 0.0928381 0.0912054 0.0895958 0.088011 0.0864444 0.0849121 0.0834076 0.0819259 0.0804614 0.0790248 0.0776207 0.0762312 0.0748647 0.0735227 0.0722043 0.070905 0.0696226 0.068363 0.0671265 0.0659049 0.0646989 0.0635148 0.0628485 0.0617239 0.0605845 0.0594612 0.0583592 0.0572729 0.0561997 0.0551451 0.0541064 0.0530833 0.0520723 0.0510779 0.050102 0.0491402 0.04819 0.0472527 0.0463339 0.045424 0.0445262 0.043644 0.042775 0.041919 0.041078 0.040246 0.0394272 0.0386178 0.0378182 0.0370317 0.0362561 0.0354932 0.034739 0.0339954 0.0332788 0.0325558 0.0318425 0.0311404 0.0304478 0.0297662 0.0290898 0.0284275 0.0277733 0.0271275 0.026492 0.0258653 0.0252485 0.0246383 0.0240382 0.023446 0.0228637 0.0222883 0.0217194 0.0211607 0.0206118 0.0200684 0.0195331 0.0190043 0.018485 0.0179743 0.0174679 0.016969 0.0164803 0.0159974 0.0155215 0.0150526 0.0146298 0.0141781 0.0137312 0.0132924 0.0128619 0.0124383 0.0120196 0.0116098 0.0112069 0.0108115 0.0104213 0.0100364 0.00965981 0.00928834 0.00892304 0.00856604 0.0082159 0.00787056 0.00753188 0.00719821 0.00687329 0.00655288 0.00624728 0.00593855 0.00563855 0.00534397 0.00505729 0.00477627 0.00450281 0.00423586 0.00397587 0.00372513 0.00348617 0.00325067 0.00302328 0.00280653 0.00259737 0.00239727 0.00220561 0.00202398 0.00185055 0.00168674 0.00153218 0.00138685 0.00125101 0.00112315 0.00100344 0.00089198 0.000789294 0.000693991 0.000605759 0.000524819 0.000450818 0.00038344 0.000322435 0.000267382 0.00021823 0.000174723 0.000135749 0.00010138 7.1614e-005 4.59874e-005 2.47548e-005 8.33105e-006 ];
plot(Recall_CA, Precision_CA, 'r', 'linewidth', 1);
Recall_FT = [1 0.995085 0.983947 0.973004 0.962277 0.951958 0.941965 0.932134 0.922458 0.91303 0.903792 0.894702 0.885746 0.876941 0.868291 0.859762 0.851373 0.843058 0.834866 0.826771 0.818825 0.810981 0.803259 0.795616 0.788082 0.780647 0.773298 0.765998 0.758761 0.751584 0.744505 0.737485 0.730576 0.7237 0.716896 0.71012 0.703399 0.696767 0.690166 0.683664 0.67722 0.670846 0.664519 0.658238 0.651998 0.645816 0.63967 0.633573 0.62756 0.621609 0.61569 0.60981 0.603997 0.598243 0.592547 0.586903 0.581265 0.575643 0.570041 0.5645 0.559027 0.553552 0.548149 0.542808 0.537496 0.532221 0.526951 0.521712 0.516464 0.511312 0.506218 0.501162 0.496091 0.491054 0.486051 0.481059 0.476107 0.471183 0.466292 0.461412 0.456514 0.451746 0.447024 0.442325 0.437691 0.433093 0.42851 0.423949 0.419354 0.41486 0.410414 0.405981 0.401511 0.397148 0.392796 0.388437 0.384117 0.379844 0.375592 0.371297 0.367079 0.362889 0.358713 0.354583 0.3505 0.346463 0.342447 0.338464 0.334501 0.330561 0.326639 0.322736 0.318856 0.315024 0.311202 0.307427 0.303653 0.299928 0.296242 0.292589 0.288939 0.285338 0.28176 0.278202 0.274695 0.271192 0.267676 0.264217 0.260798 0.257396 0.25401 0.250668 0.247357 0.244046 0.240745 0.237482 0.234205 0.230991 0.227834 0.224713 0.22162 0.218544 0.215479 0.212407 0.209376 0.206337 0.20333 0.200322 0.197343 0.194369 0.191437 0.188494 0.185615 0.182759 0.179917 0.177084 0.174274 0.171512 0.168767 0.166041 0.163312 0.160593 0.157916 0.155257 0.152627 0.150028 0.14746 0.144917 0.142391 0.139868 0.137401 0.134953 0.132499 0.130063 0.127665 0.125308 0.122961 0.120615 0.118311 0.116014 0.113738 0.111478 0.109236 0.107022 0.104852 0.102677 0.100503 0.0983525 0.0962356 0.0941294 0.0920215 0.0899498 0.0878805 0.0858247 0.083789 0.0817792 0.0797919 0.0778202 0.0758276 0.0739001 0.0720244 0.0701717 0.0683537 0.066564 0.0647953 0.0630502 0.0613306 0.0596165 0.0579352 0.0562542 0.0546116 0.0529694 0.051371 0.0497848 0.0482074 0.0466526 0.0451248 0.043622 0.0421209 0.040643 0.0391827 0.037739 0.0362999 0.0348939 0.0334977 0.0321259 0.0307829 0.029475 0.0281313 0.0268792 0.0256646 0.0244646 0.0232344 0.0220027 0.0208705 0.0197456 0.0186426 0.0175243 0.0164066 0.0154008 0.0143903 0.0134127 0.0124426 0.0115099 0.0105868 0.00966864 0.00877533 0.00789887 0.00702856 0.00612369 0.00522577 0.00441334 0.00356255 0.00265846 0.00178486 0.00103699 ];
Precision_FT = [0.222102 0.226057 0.242742 0.26013 0.27773 0.293592 0.308594 0.322661 0.336306 0.350133 0.362876 0.37525 0.38736 0.398782 0.409501 0.419596 0.429297 0.439001 0.448281 0.457258 0.466305 0.475071 0.483064 0.490668 0.498142 0.505242 0.511978 0.519053 0.525626 0.531867 0.538392 0.544296 0.549977 0.555633 0.561047 0.566386 0.571613 0.57663 0.581716 0.586371 0.591128 0.595769 0.600201 0.60438 0.608508 0.6123 0.616254 0.620033 0.623692 0.627242 0.630784 0.634068 0.637461 0.640692 0.643752 0.64697 0.650051 0.652998 0.655741 0.658483 0.661332 0.663965 0.666637 0.669311 0.671913 0.674384 0.676682 0.678985 0.681009 0.68315 0.685097 0.687113 0.689073 0.691079 0.693033 0.694967 0.696754 0.698504 0.700279 0.702033 0.703566 0.70508 0.706674 0.708336 0.709946 0.711493 0.712994 0.714474 0.715988 0.717467 0.7191 0.72067 0.722145 0.723507 0.724783 0.725997 0.727258 0.728471 0.729755 0.730968 0.732101 0.733165 0.73434 0.735536 0.736701 0.737904 0.738862 0.739915 0.740902 0.741916 0.742891 0.743719 0.744555 0.745459 0.746329 0.747211 0.747998 0.748774 0.749516 0.750411 0.751185 0.751819 0.752536 0.753339 0.754096 0.754838 0.755508 0.755995 0.756687 0.757341 0.757895 0.758591 0.759308 0.760006 0.760648 0.761273 0.761783 0.76226 0.762787 0.763243 0.763858 0.76441 0.764996 0.765577 0.766232 0.766811 0.767385 0.767895 0.768286 0.768744 0.76928 0.769734 0.770112 0.770495 0.770811 0.771323 0.771795 0.772263 0.772632 0.773013 0.773362 0.773771 0.774224 0.774452 0.774605 0.774899 0.775201 0.775561 0.775787 0.776025 0.776332 0.776551 0.776715 0.776944 0.777361 0.777612 0.777891 0.778317 0.778604 0.778806 0.778937 0.779297 0.779534 0.779851 0.779944 0.780141 0.780241 0.78049 0.780608 0.780855 0.781121 0.781222 0.781277 0.781356 0.781561 0.781696 0.781906 0.782 0.78202 0.782011 0.782088 0.782095 0.78207 0.782297 0.782448 0.782468 0.78253 0.782657 0.782764 0.782891 0.782965 0.783038 0.783232 0.783325 0.783471 0.783672 0.783683 0.783707 0.783849 0.784025 0.784137 0.784205 0.784152 0.784045 0.784186 0.784116 0.784004 0.783886 0.783901 0.783601 0.783408 0.783394 0.78356 0.783714 0.783748 0.783576 0.783565 0.783846 0.783897 0.784353 0.784402 0.784465 0.784422 0.784481 0.784583 0.784698 0.784875 0.784989 0.785365 0.785404 0.785572 0.78621 0.786221 0.786234 0.785968 0.78605 ];
TPR_FT = [1 0.995085 0.983947 0.973004 0.962277 0.951958 0.941965 0.932134 0.922458 0.91303 0.903792 0.894702 0.885746 0.876941 0.868291 0.859762 0.851373 0.843058 0.834866 0.826771 0.818825 0.810981 0.803259 0.795616 0.788082 0.780647 0.773298 0.765998 0.758761 0.751584 0.744505 0.737485 0.730576 0.7237 0.716896 0.71012 0.703399 0.696767 0.690166 0.683664 0.67722 0.670846 0.664519 0.658238 0.651998 0.645816 0.63967 0.633573 0.62756 0.621609 0.61569 0.60981 0.603997 0.598243 0.592547 0.586903 0.581265 0.575643 0.570041 0.5645 0.559027 0.553552 0.548149 0.542808 0.537496 0.532221 0.526951 0.521712 0.516464 0.511312 0.506218 0.501162 0.496091 0.491054 0.486051 0.481059 0.476107 0.471183 0.466292 0.461412 0.456514 0.451746 0.447024 0.442325 0.437691 0.433093 0.42851 0.423949 0.419354 0.41486 0.410414 0.405981 0.401511 0.397148 0.392796 0.388437 0.384117 0.379844 0.375592 0.371297 0.367079 0.362889 0.358713 0.354583 0.3505 0.346463 0.342447 0.338464 0.334501 0.330561 0.326639 0.322736 0.318856 0.315024 0.311202 0.307427 0.303653 0.299928 0.296242 0.292589 0.288939 0.285338 0.28176 0.278202 0.274695 0.271192 0.267676 0.264217 0.260798 0.257396 0.25401 0.250668 0.247357 0.244046 0.240745 0.237482 0.234205 0.230991 0.227834 0.224713 0.22162 0.218544 0.215479 0.212407 0.209376 0.206337 0.20333 0.200322 0.197343 0.194369 0.191437 0.188494 0.185615 0.182759 0.179917 0.177084 0.174274 0.171512 0.168767 0.166041 0.163312 0.160593 0.157916 0.155257 0.152627 0.150028 0.14746 0.144917 0.142391 0.139868 0.137401 0.134953 0.132499 0.130063 0.127665 0.125308 0.122961 0.120615 0.118311 0.116014 0.113738 0.111478 0.109236 0.107022 0.104852 0.102677 0.100503 0.0983525 0.0962356 0.0941294 0.0920215 0.0899498 0.0878805 0.0858247 0.083789 0.0817792 0.0797919 0.0778202 0.0758276 0.0739001 0.0720244 0.0701717 0.0683537 0.066564 0.0647953 0.0630502 0.0613306 0.0596165 0.0579352 0.0562542 0.0546116 0.0529694 0.051371 0.0497848 0.0482074 0.0466526 0.0451248 0.043622 0.0421209 0.040643 0.0391827 0.037739 0.0362999 0.0348939 0.0334977 0.0321259 0.0307829 0.029475 0.0281313 0.0268792 0.0256646 0.0244646 0.0232344 0.0220027 0.0208705 0.0197456 0.0186426 0.0175243 0.0164066 0.0154008 0.0143903 0.0134127 0.0124426 0.0115099 0.0105868 0.00966864 0.00877533 0.00789887 0.00702856 0.00612369 0.00522577 0.00441334 0.00356255 0.00265846 0.00178486 0.00103699 ];
FPR_FT = [1 0.976028 0.918568 0.867247 0.820674 0.77955 0.742635 0.708748 0.677373 0.64773 0.620334 0.594392 0.569749 0.546819 0.525613 0.505909 0.487138 0.469217 0.452184 0.436006 0.420466 0.405592 0.3919 0.379067 0.366634 0.355028 0.343824 0.33261 0.322172 0.312239 0.302381 0.293223 0.284591 0.276149 0.268169 0.260273 0.252681 0.245474 0.238215 0.231614 0.225053 0.218779 0.212689 0.20702 0.201445 0.196309 0.191117 0.186158 0.181424 0.176783 0.172258 0.16806 0.163849 0.159934 0.156133 0.152124 0.148378 0.144763 0.141331 0.138038 0.13481 0.131707 0.128591 0.125521 0.122589 0.119823 0.117167 0.114539 0.112032 0.109435 0.107078 0.104673 0.102378 0.0999577 0.097714 0.0955265 0.0934502 0.0914226 0.0894159 0.0874069 0.0855604 0.0837136 0.0819335 0.0802069 0.0784994 0.0768746 0.0752791 0.0737345 0.0721598 0.070655 0.0691545 0.0676841 0.0662492 0.0648737 0.0634463 0.062165 0.0608787 0.0596651 0.058432 0.0572384 0.0560713 0.0549179 0.0537659 0.0526719 0.0516085 0.050571 0.049551 0.0485685 0.0475265 0.0465803 0.0456629 0.0447625 0.0438973 0.0430205 0.0421658 0.0412953 0.040491 0.0396966 0.0389174 0.0381531 0.0374174 0.0366987 0.0359675 0.0352132 0.0344762 0.0338062 0.0331232 0.0324398 0.0317868 0.0311593 0.0305552 0.029906 0.0293052 0.0287298 0.0281771 0.0276394 0.0270757 0.026517 0.0259862 0.0254725 0.024941 0.0244273 0.0239372 0.0234433 0.0229313 0.0224723 0.0220143 0.0215677 0.021132 0.0207005 0.0202516 0.0198469 0.019436 0.0190349 0.01864 0.0182618 0.0178577 0.0174766 0.0171317 0.0167923 0.0164538 0.0161283 0.0157867 0.0154579 0.015134 0.01483 0.0145279 0.0142407 0.0139582 0.0136638 0.013359 0.0130849 0.0128063 0.0125272 0.0122597 0.0119945 0.011733 0.0114844 0.0112331 0.0109931 0.0107555 0.0105153 0.0102749 0.0100564 0.00984171 0.0096213 0.00941332 0.00920495 0.00900955 0.00876125 0.00854846 0.00836457 0.00818009 0.00798006 0.00779088 0.00761495 0.00744537 0.00727784 0.00711053 0.00693687 0.00677368 0.00659373 0.00641861 0.0062507 0.00610064 0.00595162 0.00580265 0.00564821 0.00549564 0.00530429 0.00516586 0.0050315 0.00489134 0.00475989 0.00462931 0.00449956 0.00436945 0.00424477 0.00410211 0.00398151 0.00386664 0.00373604 0.00362499 0.00349996 0.00339034 0.00327924 0.00317551 0.00306874 0.00296773 0.00286576 0.00273884 0.00263096 0.00253133 0.00240396 0.00230801 0.00221781 0.00212552 0.00202255 0.00192497 0.00182583 0.00172424 0.00162267 0.00151615 0.0014109 0.00131182 0.00121525 0.00110394 0.0010132 0.000924278 0.000828717 0.000734722 0.000638017 0.000529179 0.000417722 0.000303752 0.000164752 ];
plot(Recall_FT, Precision_FT, 'c', 'linewidth', 1);
Recall_AC = [1 0.936113 0.896381 0.856742 0.818882 0.783293 0.749934 0.718754 0.689556 0.661859 0.636026 0.611342 0.588066 0.566091 0.545255 0.525521 0.506385 0.488583 0.471307 0.455198 0.439515 0.424537 0.410648 0.396904 0.383864 0.371386 0.359907 0.34834 0.337403 0.326804 0.316719 0.30693 0.297504 0.28891 0.280175 0.271793 0.263886 0.256079 0.248605 0.241481 0.234503 0.22783 0.22134 0.215053 0.209415 0.203524 0.197844 0.192369 0.187065 0.182026 0.177068 0.172256 0.167567 0.163042 0.158702 0.154432 0.150401 0.146417 0.142532 0.138819 0.135185 0.131634 0.128171 0.124802 0.121535 0.118694 0.115606 0.112608 0.109706 0.10687 0.104132 0.101459 0.0988917 0.0963704 0.093903 0.0915453 0.0892212 0.0869605 0.0848485 0.0827139 0.0806315 0.0786455 0.0766892 0.0747698 0.0729046 0.0710741 0.0692886 0.0675495 0.065865 0.0642284 0.0626387 0.0610719 0.059577 0.0580848 0.0566428 0.0552238 0.0538429 0.0525587 0.0512404 0.0499429 0.0487031 0.047481 0.0462828 0.0451068 0.0439623 0.0428646 0.0417762 0.0407426 0.0397017 0.0386934 0.0377017 0.0367335 0.0357929 0.0348898 0.0339974 0.0331194 0.0322763 0.0314436 0.0306384 0.0298468 0.0290732 0.0283137 0.0275746 0.0268534 0.0261465 0.0254612 0.0247895 0.0241325 0.0235716 0.0229766 0.0223586 0.0217578 0.0211681 0.020594 0.0200386 0.0194936 0.0189609 0.0184366 0.0179311 0.0174364 0.0169485 0.0164791 0.0160112 0.0155516 0.0151134 0.0146748 0.0142454 0.013828 0.0134241 0.0130257 0.0126495 0.0122717 0.0119125 0.0115567 0.0112076 0.0108677 0.0105397 0.0102237 0.00990837 0.00960287 0.00931904 0.00902778 0.00874522 0.00846756 0.00820256 0.00794561 0.00768912 0.00744233 0.00720319 0.00696555 0.00673667 0.00651407 0.00629872 0.00609138 0.00588981 0.00569331 0.00550629 0.00531754 0.00513486 0.00495722 0.00478835 0.00462077 0.00445672 0.00429922 0.00414592 0.00399791 0.00385014 0.00370713 0.00357009 0.00343567 0.0033022 0.00317433 0.00306087 0.00293975 0.0028222 0.00271004 0.00260452 0.00249975 0.00239789 0.00229949 0.00220376 0.00211254 0.00202241 0.00193476 0.00185062 0.00176714 0.00168733 0.0016102 0.00153738 0.00146681 0.00139966 0.00133409 0.00127062 0.00120926 0.00115244 0.00109507 0.00104022 0.000987283 0.000936579 0.00088813 0.000839479 0.000794496 0.00075161 0.000709343 0.000671015 0.000632437 0.000595687 0.000560759 0.000526432 0.000494806 0.000464376 0.000434455 0.000406884 0.000379885 0.000353926 0.000329486 0.000306232 0.000284364 0.00026399 0.000243892 0.000225073 0.000207798 0.000191324 0.000175904 0.000161258 0.000147525 0.000134057 0.000121658 0.000110041 9.91042e-005 8.91894e-005 7.97296e-005 7.13011e-005 6.39918e-005 5.73516e-005 5.14022e-005 ];
Precision_AC = [0.222102 0.289026 0.323161 0.352245 0.376598 0.397471 0.415862 0.432124 0.446568 0.459746 0.471504 0.482371 0.492204 0.501126 0.509344 0.516891 0.523982 0.53039 0.536461 0.541951 0.547215 0.552062 0.556456 0.560694 0.56464 0.568352 0.571741 0.575119 0.578255 0.581225 0.58401 0.586676 0.589181 0.591417 0.59362 0.595697 0.597653 0.599493 0.601264 0.602925 0.604489 0.605972 0.60738 0.608746 0.609961 0.611208 0.612448 0.613525 0.61461 0.61562 0.616569 0.6175 0.618371 0.619236 0.620025 0.62081 0.621577 0.62233 0.623082 0.623768 0.624492 0.625186 0.625857 0.62647 0.627061 0.627584 0.628211 0.62877 0.629253 0.629714 0.630188 0.630671 0.631116 0.631578 0.631999 0.632373 0.632819 0.633236 0.633609 0.634026 0.63443 0.634815 0.635198 0.635507 0.635819 0.636115 0.636425 0.636726 0.636995 0.637268 0.63756 0.637858 0.638183 0.638401 0.638663 0.638891 0.639109 0.639291 0.639534 0.639734 0.639955 0.640224 0.640485 0.640677 0.640969 0.641192 0.641409 0.641647 0.641878 0.642069 0.642297 0.642519 0.642776 0.642985 0.643196 0.643343 0.643492 0.643689 0.643887 0.64398 0.64414 0.644299 0.644452 0.64465 0.644809 0.644956 0.645066 0.64517 0.645272 0.645411 0.645625 0.645778 0.645888 0.645992 0.64621 0.646288 0.646298 0.646323 0.646486 0.64659 0.64663 0.646642 0.646725 0.646839 0.646895 0.646822 0.646938 0.647024 0.647056 0.646904 0.646936 0.647012 0.647057 0.64723 0.647228 0.647147 0.64704 0.647167 0.647261 0.647293 0.647204 0.647196 0.647144 0.647034 0.647068 0.647029 0.647117 0.647181 0.647331 0.647335 0.647462 0.647486 0.647643 0.647907 0.648068 0.648083 0.648186 0.648091 0.648159 0.648245 0.648346 0.648548 0.648412 0.648306 0.648254 0.648203 0.648029 0.647786 0.647906 0.647859 0.647768 0.647615 0.647588 0.647754 0.647407 0.647471 0.647377 0.647003 0.646777 0.646467 0.646129 0.646142 0.646291 0.646268 0.646076 0.645868 0.645611 0.645647 0.645513 0.645218 0.645143 0.645247 0.644902 0.64489 0.644721 0.644769 0.644878 0.64463 0.644655 0.644238 0.644179 0.643756 0.643654 0.643835 0.643691 0.643735 0.64358 0.643238 0.643101 0.642882 0.642809 0.642777 0.642903 0.642874 0.642714 0.64222 0.642232 0.642845 0.642991 0.643109 0.643157 0.642477 0.64229 0.642414 0.642308 0.641889 0.641338 0.641565 0.641849 0.642194 0.642649 0.642455 0.642354 0.642152 0.642287 0.642212 ];
TPR_AC = [1 0.936113 0.896381 0.856742 0.818882 0.783293 0.749934 0.718754 0.689556 0.661859 0.636026 0.611342 0.588066 0.566091 0.545255 0.525521 0.506385 0.488583 0.471307 0.455198 0.439515 0.424537 0.410648 0.396904 0.383864 0.371386 0.359907 0.34834 0.337403 0.326804 0.316719 0.30693 0.297504 0.28891 0.280175 0.271793 0.263886 0.256079 0.248605 0.241481 0.234503 0.22783 0.22134 0.215053 0.209415 0.203524 0.197844 0.192369 0.187065 0.182026 0.177068 0.172256 0.167567 0.163042 0.158702 0.154432 0.150401 0.146417 0.142532 0.138819 0.135185 0.131634 0.128171 0.124802 0.121535 0.118694 0.115606 0.112608 0.109706 0.10687 0.104132 0.101459 0.0988917 0.0963704 0.093903 0.0915453 0.0892212 0.0869605 0.0848485 0.0827139 0.0806315 0.0786455 0.0766892 0.0747698 0.0729046 0.0710741 0.0692886 0.0675495 0.065865 0.0642284 0.0626387 0.0610719 0.059577 0.0580848 0.0566428 0.0552238 0.0538429 0.0525587 0.0512404 0.0499429 0.0487031 0.047481 0.0462828 0.0451068 0.0439623 0.0428646 0.0417762 0.0407426 0.0397017 0.0386934 0.0377017 0.0367335 0.0357929 0.0348898 0.0339974 0.0331194 0.0322763 0.0314436 0.0306384 0.0298468 0.0290732 0.0283137 0.0275746 0.0268534 0.0261465 0.0254612 0.0247895 0.0241325 0.0235716 0.0229766 0.0223586 0.0217578 0.0211681 0.020594 0.0200386 0.0194936 0.0189609 0.0184366 0.0179311 0.0174364 0.0169485 0.0164791 0.0160112 0.0155516 0.0151134 0.0146748 0.0142454 0.013828 0.0134241 0.0130257 0.0126495 0.0122717 0.0119125 0.0115567 0.0112076 0.0108677 0.0105397 0.0102237 0.00990837 0.00960287 0.00931904 0.00902778 0.00874522 0.00846756 0.00820256 0.00794561 0.00768912 0.00744233 0.00720319 0.00696555 0.00673667 0.00651407 0.00629872 0.00609138 0.00588981 0.00569331 0.00550629 0.00531754 0.00513486 0.00495722 0.00478835 0.00462077 0.00445672 0.00429922 0.00414592 0.00399791 0.00385014 0.00370713 0.00357009 0.00343567 0.0033022 0.00317433 0.00306087 0.00293975 0.0028222 0.00271004 0.00260452 0.00249975 0.00239789 0.00229949 0.00220376 0.00211254 0.00202241 0.00193476 0.00185062 0.00176714 0.00168733 0.0016102 0.00153738 0.00146681 0.00139966 0.00133409 0.00127062 0.00120926 0.00115244 0.00109507 0.00104022 0.000987283 0.000936579 0.00088813 0.000839479 0.000794496 0.00075161 0.000709343 0.000671015 0.000632437 0.000595687 0.000560759 0.000526432 0.000494806 0.000464376 0.000434455 0.000406884 0.000379885 0.000353926 0.000329486 0.000306232 0.000284364 0.00026399 0.000243892 0.000225073 0.000207798 0.000191324 0.000175904 0.000161258 0.000147525 0.000134057 0.000121658 0.000110041 9.91042e-005 8.91894e-005 7.97296e-005 7.13011e-005 6.39918e-005 5.73516e-005 5.14022e-005 ];
FPR_AC = [1 0.692326 0.587007 0.509913 0.451042 0.403816 0.364796 0.331911 0.303756 0.279163 0.257827 0.238726 0.221737 0.206653 0.193046 0.180772 0.169409 0.159286 0.149837 0.141341 0.133356 0.126015 0.119435 0.11312 0.107296 0.101894 0.0970376 0.0922682 0.0878595 0.0836989 0.0798352 0.0761713 0.0727226 0.0696478 0.0665873 0.0637137 0.0610461 0.0584742 0.0560568 0.0537892 0.0516096 0.0495602 0.0476052 0.0457428 0.0440936 0.0424087 0.0408049 0.0392925 0.0378436 0.0364888 0.035179 0.0339211 0.0327151 0.0315665 0.0304862 0.0294301 0.0284429 0.0274846 0.0265598 0.0256898 0.0248456 0.0240322 0.0232505 0.022499 0.0217758 0.0211487 0.0204789 0.0198346 0.0192203 0.018624 0.0180555 0.0175033 0.01698 0.0164697 0.0159736 0.0155017 0.0150397 0.0145923 0.014181 0.0137642 0.0133616 0.0129812 0.0126117 0.0122502 0.0119018 0.0115614 0.0112302 0.0109115 0.0106059 0.0103138 0.0100292 0.00975074 0.00948663 0.00922587 0.00897499 0.00872919 0.00849153 0.0082722 0.00804939 0.0078304 0.00762325 0.00741787 0.00721851 0.00702364 0.00683489 0.00665522 0.00647772 0.00630924 0.00613975 0.00597862 0.00581947 0.00566573 0.00551647 0.00537425 0.00523363 0.00509621 0.00496434 0.00483514 0.00471006 0.00458733 0.00446736 0.00435166 0.00423739 0.0041263 0.0040188 0.00391383 0.00381098 0.00371174 0.00362856 0.00353951 0.0034469 0.00335645 0.00326894 0.00318356 0.00310082 0.00301979 0.00294258 0.00286623 0.00279247 0.00272059 0.00264982 0.00258181 0.00251448 0.0024483 0.00238536 0.00232264 0.00226177 0.00220096 0.00214275 0.00208578 0.00203202 0.00197759 0.00192474 0.00187277 0.00182285 0.00177409 0.00172555 0.00167938 0.00163378 0.00158902 0.00154747 0.00150495 0.00146385 0.00142409 0.00138552 0.00134848 0.00131154 0.00127622 0.00124179 0.00120707 0.00117386 0.00114121 0.0011097 0.00107818 0.00104776 0.00101867 0.000990217 0.000962193 0.000934797 0.000907789 0.000882482 0.000857044 0.000832562 0.000808781 0.000785311 0.000762816 0.000740124 0.000718383 0.000697377 0.000676943 0.000656561 0.000636788 0.000618714 0.000599629 0.00058081 0.000562661 0.000544752 0.000527351 0.000510717 0.000494063 0.000477924 0.000462345 0.000447195 0.000432468 0.000417516 0.000403202 0.000389066 0.000375303 0.000361772 0.000348865 0.000335872 0.000323185 0.000310687 0.000298908 0.000287728 0.000275798 0.000264373 0.000253324 0.000242476 0.000232083 0.000221827 0.000212336 0.000202801 0.000193583 0.000184431 0.000175547 0.000166822 0.000158056 0.000149638 0.000141664 0.000134069 0.000126751 0.000119282 0.000111945 0.000104753 9.81158e-005 9.16689e-005 8.54654e-005 7.99777e-005 7.43627e-005 6.87486e-005 6.3579e-005 5.84514e-005 5.34133e-005 4.83367e-005 4.37512e-005 3.94257e-005 3.53083e-005 3.14511e-005 2.75691e-005 2.4188e-005 2.06281e-005 1.73786e-005 1.44789e-005 1.14441e-005 8.87719e-006 ];
plot(Recall_AC, Precision_AC, 'm', 'linewidth', 1);
Recall_LC = [1 0.960567 0.931782 0.911832 0.895584 0.88152 0.868832 0.857136 0.84627 0.836019 0.826333 0.817024 0.808123 0.799511 0.791172 0.783045 0.775185 0.76751 0.760022 0.752758 0.745541 0.738497 0.731658 0.724976 0.718378 0.711842 0.705504 0.699147 0.693008 0.686928 0.680906 0.674956 0.669108 0.663367 0.657714 0.652047 0.646446 0.640918 0.635403 0.630005 0.624587 0.619337 0.614043 0.608828 0.603604 0.598447 0.593393 0.58835 0.583378 0.578442 0.573535 0.568698 0.563767 0.55907 0.55425 0.549544 0.544834 0.540241 0.535623 0.531057 0.526517 0.522067 0.517584 0.513165 0.508762 0.504391 0.500056 0.495663 0.491363 0.487055 0.482807 0.478586 0.474481 0.47033 0.466253 0.462154 0.458094 0.454051 0.450066 0.446057 0.442114 0.438154 0.434259 0.430399 0.426525 0.422766 0.418896 0.415216 0.411368 0.407667 0.403953 0.400276 0.396564 0.392933 0.389278 0.385721 0.382078 0.378514 0.374973 0.371402 0.367873 0.364396 0.360924 0.357393 0.35394 0.350466 0.347099 0.343653 0.340369 0.336927 0.333711 0.330295 0.327082 0.323734 0.320493 0.317253 0.314012 0.310729 0.307543 0.304349 0.301177 0.297995 0.294824 0.291656 0.28858 0.285488 0.282422 0.279355 0.276299 0.273286 0.270221 0.267237 0.264303 0.261345 0.258446 0.255537 0.252648 0.249718 0.24685 0.243935 0.24111 0.238213 0.235446 0.232574 0.229715 0.226929 0.224149 0.221376 0.218685 0.215966 0.213179 0.210475 0.207825 0.205076 0.202435 0.199711 0.197079 0.194458 0.191831 0.189286 0.186669 0.184118 0.181609 0.179057 0.176556 0.17408 0.171601 0.169147 0.166684 0.164223 0.161838 0.159374 0.156974 0.154599 0.152207 0.149825 0.147506 0.145116 0.142815 0.140454 0.138121 0.135851 0.133602 0.131341 0.129089 0.126875 0.124686 0.12247 0.120239 0.118147 0.11596 0.113777 0.111699 0.109597 0.107543 0.10548 0.103473 0.101461 0.0994211 0.0974611 0.0954824 0.0935056 0.0914687 0.0895574 0.0876361 0.0856882 0.0838429 0.0819764 0.080122 0.078231 0.0764717 0.0746613 0.0728609 0.0711407 0.0692975 0.0675782 0.0658699 0.0641586 0.0624499 0.0607703 0.0591541 0.0574734 0.055893 0.0542897 0.0526734 0.051129 0.0495752 0.0480155 0.046463 0.0449749 0.0435072 0.0419533 0.0405065 0.0390534 0.0376547 0.0362385 0.0348099 0.0333588 0.0319913 0.0305836 0.0292181 0.0278246 0.0264785 0.0250783 0.0236934 0.0223163 0.020876 0.0193468 0.017941 0.0163709 0.0148127 0.0130601 0.0112869 0.00890074 0.00588532 0.00522631 ];
Precision_LC = [0.222102 0.263429 0.28824 0.305597 0.319683 0.331526 0.342605 0.352988 0.362387 0.371149 0.379625 0.387477 0.395042 0.402001 0.408758 0.415189 0.421382 0.427398 0.433253 0.438773 0.444233 0.449579 0.454542 0.459603 0.464451 0.46905 0.473555 0.477933 0.482293 0.486604 0.49058 0.494667 0.498539 0.502336 0.506105 0.509776 0.513426 0.516904 0.520323 0.523625 0.526968 0.530154 0.533285 0.536295 0.539358 0.542131 0.545082 0.547833 0.550565 0.553143 0.55583 0.558466 0.561073 0.563566 0.566054 0.568447 0.57086 0.573217 0.575548 0.577882 0.580111 0.58239 0.584639 0.586855 0.588906 0.590887 0.592956 0.594938 0.596976 0.598906 0.60076 0.602687 0.604459 0.606185 0.607844 0.609586 0.611167 0.612798 0.614384 0.615979 0.617486 0.618912 0.620371 0.621763 0.623321 0.62469 0.626096 0.627557 0.628962 0.630275 0.631624 0.632865 0.6341 0.635502 0.636657 0.637974 0.639132 0.640369 0.641639 0.642832 0.643951 0.644982 0.646071 0.647216 0.648244 0.649222 0.65026 0.651157 0.652241 0.653143 0.654107 0.655078 0.655894 0.656887 0.657807 0.658694 0.659589 0.660341 0.661243 0.662055 0.662869 0.663631 0.664408 0.665138 0.665909 0.666622 0.667227 0.668018 0.668752 0.669592 0.67024 0.671008 0.671724 0.672422 0.673264 0.673899 0.674578 0.675213 0.675816 0.676397 0.676963 0.67761 0.678283 0.678831 0.679435 0.680111 0.680592 0.681165 0.681735 0.68223 0.682708 0.683219 0.683783 0.68416 0.684663 0.685295 0.685705 0.686268 0.686622 0.687104 0.687312 0.687787 0.688139 0.688534 0.688792 0.689135 0.689551 0.689899 0.690291 0.690683 0.691006 0.691387 0.691697 0.691987 0.692491 0.692611 0.692817 0.69302 0.693298 0.693453 0.693796 0.694142 0.694378 0.694656 0.694845 0.695003 0.695441 0.69558 0.695866 0.696369 0.696816 0.696989 0.697278 0.697498 0.697636 0.697845 0.697961 0.697983 0.698221 0.69828 0.698492 0.698626 0.698972 0.699096 0.699123 0.69934 0.699457 0.699515 0.699569 0.69979 0.699751 0.699894 0.699915 0.699934 0.700036 0.700105 0.700166 0.700243 0.700407 0.700479 0.700615 0.700732 0.701166 0.701139 0.701114 0.701226 0.701157 0.700955 0.701062 0.701117 0.701366 0.701508 0.701425 0.701522 0.701623 0.701718 0.701457 0.7017 0.701921 0.701962 0.701847 0.701706 0.701574 0.701268 0.700914 0.700833 0.700616 0.700943 0.701029 0.70118 0.701242 0.700776 0.699839 0.699276 0.698371 0.698221 ];
TPR_LC = [1 0.960567 0.931782 0.911832 0.895584 0.88152 0.868832 0.857136 0.84627 0.836019 0.826333 0.817024 0.808123 0.799511 0.791172 0.783045 0.775185 0.76751 0.760022 0.752758 0.745541 0.738497 0.731658 0.724976 0.718378 0.711842 0.705504 0.699147 0.693008 0.686928 0.680906 0.674956 0.669108 0.663367 0.657714 0.652047 0.646446 0.640918 0.635403 0.630005 0.624587 0.619337 0.614043 0.608828 0.603604 0.598447 0.593393 0.58835 0.583378 0.578442 0.573535 0.568698 0.563767 0.55907 0.55425 0.549544 0.544834 0.540241 0.535623 0.531057 0.526517 0.522067 0.517584 0.513165 0.508762 0.504391 0.500056 0.495663 0.491363 0.487055 0.482807 0.478586 0.474481 0.47033 0.466253 0.462154 0.458094 0.454051 0.450066 0.446057 0.442114 0.438154 0.434259 0.430399 0.426525 0.422766 0.418896 0.415216 0.411368 0.407667 0.403953 0.400276 0.396564 0.392933 0.389278 0.385721 0.382078 0.378514 0.374973 0.371402 0.367873 0.364396 0.360924 0.357393 0.35394 0.350466 0.347099 0.343653 0.340369 0.336927 0.333711 0.330295 0.327082 0.323734 0.320493 0.317253 0.314012 0.310729 0.307543 0.304349 0.301177 0.297995 0.294824 0.291656 0.28858 0.285488 0.282422 0.279355 0.276299 0.273286 0.270221 0.267237 0.264303 0.261345 0.258446 0.255537 0.252648 0.249718 0.24685 0.243935 0.24111 0.238213 0.235446 0.232574 0.229715 0.226929 0.224149 0.221376 0.218685 0.215966 0.213179 0.210475 0.207825 0.205076 0.202435 0.199711 0.197079 0.194458 0.191831 0.189286 0.186669 0.184118 0.181609 0.179057 0.176556 0.17408 0.171601 0.169147 0.166684 0.164223 0.161838 0.159374 0.156974 0.154599 0.152207 0.149825 0.147506 0.145116 0.142815 0.140454 0.138121 0.135851 0.133602 0.131341 0.129089 0.126875 0.124686 0.12247 0.120239 0.118147 0.11596 0.113777 0.111699 0.109597 0.107543 0.10548 0.103473 0.101461 0.0994211 0.0974611 0.0954824 0.0935056 0.0914687 0.0895574 0.0876361 0.0856882 0.0838429 0.0819764 0.080122 0.078231 0.0764717 0.0746613 0.0728609 0.0711407 0.0692975 0.0675782 0.0658699 0.0641586 0.0624499 0.0607703 0.0591541 0.0574734 0.055893 0.0542897 0.0526734 0.051129 0.0495752 0.0480155 0.046463 0.0449749 0.0435072 0.0419533 0.0405065 0.0390534 0.0376547 0.0362385 0.0348099 0.0333588 0.0319913 0.0305836 0.0292181 0.0278246 0.0264785 0.0250783 0.0236934 0.0223163 0.020876 0.0193468 0.017941 0.0163709 0.0148127 0.0130601 0.0112869 0.00890074 0.00588532 0.00522631 ];
FPR_LC = [1 0.822167 0.72867 0.670634 0.62691 0.59176 0.561211 0.534306 0.51072 0.489552 0.470037 0.452304 0.435933 0.42094 0.406762 0.39361 0.381295 0.369609 0.358405 0.3482 0.338106 0.328594 0.319601 0.310947 0.302699 0.294958 0.287531 0.280316 0.273493 0.266787 0.260502 0.254318 0.248428 0.242744 0.237245 0.23185 0.226716 0.221724 0.216878 0.212285 0.20767 0.203335 0.199049 0.19496 0.190849 0.187063 0.183191 0.179599 0.176029 0.172643 0.169211 0.165891 0.162598 0.159488 0.156375 0.153379 0.150484 0.147691 0.144943 0.142274 0.139679 0.137123 0.134657 0.132154 0.129846 0.127535 0.125305 0.123064 0.120942 0.118824 0.116791 0.114785 0.112835 0.110985 0.109098 0.107273 0.105513 0.103729 0.102 0.100317 0.0986615 0.0970561 0.0954649 0.0939339 0.092384 0.0909126 0.0894632 0.088008 0.0865739 0.0851884 0.0838129 0.0824849 0.0811945 0.0798746 0.078611 0.0773897 0.0761198 0.0749008 0.0736697 0.0724678 0.071317 0.0702184 0.0691305 0.0679854 0.066887 0.0658717 0.0648365 0.0638813 0.0628818 0.061906 0.0609674 0.060002 0.0591091 0.0582022 0.0573144 0.0564087 0.0555739 0.0547186 0.0538014 0.0529862 0.0521491 0.0513027 0.0504571 0.0496575 0.0488969 0.0481183 0.0473976 0.0466813 0.0459239 0.045228 0.0445371 0.0438314 0.0431869 0.0425184 0.041851 0.0412279 0.0406001 0.0399813 0.0393495 0.0387449 0.0381677 0.037542 0.0369392 0.0363943 0.035818 0.0352642 0.0347102 0.0341695 0.0336389 0.0331575 0.0326129 0.0321078 0.0316345 0.0311361 0.0306508 0.0301392 0.0296861 0.0292136 0.0287572 0.0283228 0.0278352 0.0273865 0.0269624 0.0265324 0.0261064 0.0257026 0.0252677 0.0248397 0.024425 0.0240004 0.0236016 0.0232136 0.022835 0.0224379 0.0220617 0.0217042 0.0213317 0.0209838 0.0206256 0.0202883 0.0199024 0.0195584 0.0192291 0.0188825 0.0185419 0.018247 0.0179148 0.0176122 0.0172952 0.0169941 0.0166796 0.016377 0.0161028 0.0158276 0.0155534 0.0152791 0.0149835 0.0147244 0.0144115 0.0141573 0.0138636 0.0136144 0.0133537 0.0130918 0.0128477 0.0125987 0.0123322 0.0121098 0.0118779 0.011613 0.011376 0.0111414 0.0109309 0.0106916 0.0104822 0.0102544 0.0100533 0.00983392 0.00962257 0.009407 0.00919754 0.00900922 0.00876745 0.00856393 0.00839225 0.00821234 0.00798948 0.00779586 0.00762628 0.00743863 0.00722599 0.00704803 0.00686886 0.0066609 0.00649583 0.00626814 0.00604365 0.00587049 0.00568393 0.00550834 0.00532867 0.00515225 0.00496124 0.00477039 0.00458878 0.00440514 0.00415084 0.00392467 0.00370598 0.00344488 0.00316613 0.00280356 0.00250735 0.00194709 0.00147155 0.00144982 ];
plot(Recall_LC, Precision_LC, 'y', 'linewidth', 1);
Recall_OBJ = [1 0.997074 0.997074 0.997074 0.997074 0.997074 0.997074 0.997074 0.997073 0.997073 0.997073 0.997072 0.997072 0.997072 0.997072 0.997071 0.997055 0.99705 0.997029 0.997013 0.996897 0.996681 0.996572 0.996184 0.995894 0.995437 0.994713 0.993759 0.992844 0.991673 0.99041 0.989263 0.98811 0.986826 0.985624 0.984517 0.983118 0.981875 0.981172 0.980154 0.979335 0.978556 0.977885 0.977083 0.976417 0.975818 0.975079 0.974574 0.973963 0.973272 0.972137 0.971231 0.96974 0.967908 0.966559 0.964867 0.963136 0.961121 0.959305 0.956983 0.954935 0.952985 0.951019 0.949107 0.946958 0.944779 0.94249 0.939953 0.937835 0.936189 0.934207 0.932332 0.930784 0.929077 0.926802 0.924643 0.922507 0.920157 0.917344 0.914928 0.912423 0.909874 0.907463 0.904724 0.901841 0.89875 0.895473 0.891765 0.888033 0.884509 0.881578 0.878583 0.875761 0.87295 0.870074 0.867066 0.863907 0.860343 0.856918 0.852855 0.849617 0.845892 0.842631 0.838951 0.835404 0.831875 0.828176 0.824399 0.820647 0.816599 0.812458 0.807734 0.803458 0.79834 0.793451 0.788009 0.783264 0.77849 0.773847 0.76967 0.765963 0.762244 0.758548 0.754858 0.751444 0.747743 0.743169 0.738264 0.732597 0.725815 0.719648 0.712837 0.706816 0.700818 0.695777 0.691489 0.687329 0.68283 0.678915 0.6746 0.670369 0.665953 0.660733 0.655155 0.649011 0.642471 0.635845 0.629539 0.622868 0.617087 0.611516 0.606203 0.600753 0.59524 0.589868 0.584414 0.577974 0.572167 0.566791 0.560275 0.55444 0.548063 0.54103 0.534635 0.528597 0.522288 0.517003 0.512024 0.506723 0.501042 0.49477 0.488726 0.481249 0.474204 0.467494 0.460994 0.455442 0.449939 0.4441 0.438194 0.431448 0.424475 0.417536 0.410433 0.403501 0.39728 0.391383 0.385776 0.380522 0.375239 0.370068 0.364243 0.357587 0.350337 0.34282 0.335102 0.328572 0.321996 0.315588 0.308541 0.300869 0.293446 0.285411 0.278607 0.272329 0.265996 0.259453 0.253647 0.24788 0.24272 0.237507 0.233143 0.228941 0.225086 0.220828 0.217105 0.213721 0.209314 0.204801 0.199807 0.194153 0.188086 0.181384 0.174354 0.167124 0.159159 0.150139 0.141838 0.132797 0.124047 0.115189 0.106882 0.0992489 0.0927898 0.0877906 0.0840542 0.0808571 0.0785946 0.0767947 0.0753592 0.0741583 0.0734087 0.0727313 0.0721572 0.0717126 0.0712537 0.0707428 0.0700011 0.06913 0.0681546 0.0671867 0.0658186 0.0641691 0.0620995 0.0594932 0.0569452 ];
Precision_OBJ = [0.222102 0.264775 0.264775 0.264775 0.264777 0.264777 0.264777 0.264777 0.264783 0.264784 0.264786 0.264787 0.264794 0.264804 0.264862 0.264889 0.265019 0.265191 0.265373 0.265701 0.266321 0.267158 0.268448 0.270413 0.273245 0.276823 0.282446 0.288745 0.296571 0.305781 0.314898 0.323879 0.331339 0.340126 0.347014 0.353798 0.360572 0.365652 0.369665 0.37376 0.376946 0.37964 0.382297 0.384609 0.386746 0.388642 0.390853 0.393045 0.395411 0.39823 0.401547 0.40564 0.409721 0.414348 0.419576 0.424937 0.430786 0.437066 0.443429 0.44919 0.454548 0.459773 0.465373 0.469874 0.475224 0.480553 0.485253 0.489755 0.493684 0.497181 0.500383 0.503616 0.506865 0.510612 0.514204 0.518 0.522056 0.526265 0.530282 0.53448 0.538403 0.542065 0.546057 0.550054 0.554394 0.559002 0.563605 0.568278 0.572551 0.576746 0.580514 0.583797 0.587262 0.590541 0.594115 0.597615 0.60152 0.605255 0.609074 0.612683 0.616152 0.61974 0.623246 0.626563 0.62992 0.633098 0.63637 0.6395 0.642494 0.645733 0.649173 0.65239 0.655923 0.659387 0.663062 0.666298 0.669672 0.672642 0.675471 0.678048 0.68047 0.682723 0.684735 0.687138 0.689746 0.692435 0.695371 0.698759 0.702317 0.705666 0.709267 0.712329 0.715447 0.717831 0.719979 0.722123 0.724332 0.725977 0.728001 0.729796 0.731716 0.733801 0.736097 0.738742 0.741315 0.744006 0.746584 0.749086 0.751113 0.753176 0.754996 0.756506 0.758182 0.759999 0.761965 0.763984 0.765996 0.767965 0.76998 0.77167 0.774021 0.775817 0.777473 0.779206 0.781077 0.782474 0.784113 0.78552 0.786916 0.788428 0.790094 0.791522 0.793014 0.794903 0.796369 0.797539 0.798894 0.800155 0.801443 0.802794 0.804307 0.805869 0.806868 0.807722 0.808792 0.809687 0.810718 0.811959 0.81311 0.814073 0.815084 0.816423 0.817108 0.817831 0.818066 0.818702 0.81939 0.820075 0.821237 0.822116 0.82277 0.823644 0.823814 0.82478 0.825618 0.826035 0.826358 0.827022 0.82744 0.827824 0.828198 0.828821 0.829178 0.829836 0.829853 0.829966 0.830635 0.830452 0.830642 0.831422 0.831674 0.831997 0.831402 0.830837 0.830057 0.830004 0.829694 0.82932 0.828931 0.828598 0.828788 0.828958 0.829072 0.829931 0.830303 0.830425 0.830872 0.830785 0.830895 0.830818 0.830933 0.830496 0.830019 0.829869 0.829938 0.829942 0.830115 0.829493 0.829645 0.82906 0.828723 0.828492 0.82828 0.826891 0.825558 0.824997 ];
TPR_OBJ = [1 0.997074 0.997074 0.997074 0.997074 0.997074 0.997074 0.997074 0.997073 0.997073 0.997073 0.997072 0.997072 0.997072 0.997072 0.997071 0.997055 0.99705 0.997029 0.997013 0.996897 0.996681 0.996572 0.996184 0.995894 0.995437 0.994713 0.993759 0.992844 0.991673 0.99041 0.989263 0.98811 0.986826 0.985624 0.984517 0.983118 0.981875 0.981172 0.980154 0.979335 0.978556 0.977885 0.977083 0.976417 0.975818 0.975079 0.974574 0.973963 0.973272 0.972137 0.971231 0.96974 0.967908 0.966559 0.964867 0.963136 0.961121 0.959305 0.956983 0.954935 0.952985 0.951019 0.949107 0.946958 0.944779 0.94249 0.939953 0.937835 0.936189 0.934207 0.932332 0.930784 0.929077 0.926802 0.924643 0.922507 0.920157 0.917344 0.914928 0.912423 0.909874 0.907463 0.904724 0.901841 0.89875 0.895473 0.891765 0.888033 0.884509 0.881578 0.878583 0.875761 0.87295 0.870074 0.867066 0.863907 0.860343 0.856918 0.852855 0.849617 0.845892 0.842631 0.838951 0.835404 0.831875 0.828176 0.824399 0.820647 0.816599 0.812458 0.807734 0.803458 0.79834 0.793451 0.788009 0.783264 0.77849 0.773847 0.76967 0.765963 0.762244 0.758548 0.754858 0.751444 0.747743 0.743169 0.738264 0.732597 0.725815 0.719648 0.712837 0.706816 0.700818 0.695777 0.691489 0.687329 0.68283 0.678915 0.6746 0.670369 0.665953 0.660733 0.655155 0.649011 0.642471 0.635845 0.629539 0.622868 0.617087 0.611516 0.606203 0.600753 0.59524 0.589868 0.584414 0.577974 0.572167 0.566791 0.560275 0.55444 0.548063 0.54103 0.534635 0.528597 0.522288 0.517003 0.512024 0.506723 0.501042 0.49477 0.488726 0.481249 0.474204 0.467494 0.460994 0.455442 0.449939 0.4441 0.438194 0.431448 0.424475 0.417536 0.410433 0.403501 0.39728 0.391383 0.385776 0.380522 0.375239 0.370068 0.364243 0.357587 0.350337 0.34282 0.335102 0.328572 0.321996 0.315588 0.308541 0.300869 0.293446 0.285411 0.278607 0.272329 0.265996 0.259453 0.253647 0.24788 0.24272 0.237507 0.233143 0.228941 0.225086 0.220828 0.217105 0.213721 0.209314 0.204801 0.199807 0.194153 0.188086 0.181384 0.174354 0.167124 0.159159 0.150139 0.141838 0.132797 0.124047 0.115189 0.106882 0.0992489 0.0927898 0.0877906 0.0840542 0.0808571 0.0785946 0.0767947 0.0753592 0.0741583 0.0734087 0.0727313 0.0721572 0.0717126 0.0712537 0.0707428 0.0700011 0.06913 0.0681546 0.0671867 0.0658186 0.0641691 0.0620995 0.0594932 0.0569452 ];
FPR_OBJ = [1 0.824587 0.824587 0.824587 0.824576 0.824576 0.824576 0.824574 0.824551 0.824545 0.824537 0.824531 0.824488 0.824445 0.824233 0.824131 0.823723 0.823192 0.822653 0.821639 0.819755 0.817509 0.814122 0.808898 0.801869 0.793041 0.779821 0.763806 0.744499 0.722624 0.699612 0.676783 0.657087 0.634599 0.61635 0.598895 0.581531 0.567967 0.556892 0.545643 0.536722 0.529013 0.522073 0.516057 0.510791 0.506195 0.501283 0.496636 0.492606 0.487262 0.481523 0.475335 0.469417 0.46245 0.45538 0.447333 0.438818 0.429652 0.420502 0.411726 0.403377 0.395301 0.386441 0.378542 0.369929 0.361077 0.353143 0.345444 0.338804 0.333149 0.327591 0.322381 0.317219 0.311687 0.306263 0.300591 0.294904 0.289583 0.284552 0.279618 0.275192 0.270588 0.266125 0.261753 0.256881 0.251397 0.246382 0.241228 0.236219 0.231344 0.227121 0.223262 0.219121 0.215144 0.211108 0.20703 0.202407 0.19809 0.1939 0.189969 0.186383 0.182808 0.179717 0.176539 0.173388 0.170458 0.167161 0.164101 0.161199 0.157796 0.154279 0.150713 0.14729 0.143881 0.140591 0.137459 0.134576 0.131901 0.12947 0.127128 0.125146 0.123148 0.121208 0.119169 0.116897 0.114517 0.111905 0.109043 0.105828 0.102882 0.0999831 0.0973371 0.0948585 0.0926691 0.0909522 0.08931 0.0876702 0.086288 0.084796 0.0833092 0.0818298 0.0802993 0.0785101 0.0767309 0.0747668 0.0727326 0.0706784 0.0687039 0.0668931 0.0651603 0.0635113 0.0621275 0.0607026 0.0593631 0.0580226 0.0566368 0.0553086 0.0539425 0.0527471 0.0512908 0.0499062 0.0486955 0.0473481 0.0460966 0.0447772 0.0436567 0.0425273 0.041602 0.04048 0.0394621 0.0383161 0.0373126 0.0363161 0.035273 0.0343808 0.0335363 0.0327448 0.0319653 0.0310632 0.0301323 0.029197 0.0282691 0.0273972 0.0265496 0.0255524 0.0247618 0.024013 0.0232169 0.0225208 0.0218361 0.0211819 0.0204635 0.0197003 0.0189807 0.0182815 0.0176564 0.017058 0.0164996 0.0159548 0.0154444 0.0149601 0.0143936 0.0139141 0.0134771 0.0130296 0.0127101 0.012302 0.0119325 0.01158 0.0111933 0.010849 0.0104689 0.0101128 0.009715 0.0093048 0.008967 0.00853505 0.00808311 0.00766888 0.00724742 0.00682452 0.00634868 0.00592148 0.00550547 0.00514084 0.00482147 0.00446511 0.00416172 0.00386648 0.00361974 0.00341054 0.00320783 0.00305591 0.0029207 0.00279612 0.00269775 0.00260971 0.00253721 0.00246967 0.00241072 0.00235247 0.0023274 0.00228786 0.00226074 0.00223259 0.00218523 0.00214063 0.00210709 0.00203854 0.00197055 0.00190849 0.00180477 0.0017302 0.00165585 0.00153103 0.00142013 ];
plot(Recall_OBJ, Precision_OBJ, ':k', 'linewidth', 1);
Recall_BMS = [1 0.966152 0.965077 0.962152 0.959259 0.956641 0.954323 0.95229 0.950203 0.947969 0.945414 0.942887 0.940314 0.937691 0.935032 0.932431 0.929784 0.927037 0.924397 0.921621 0.918546 0.915636 0.912739 0.909646 0.906735 0.90385 0.901104 0.898215 0.895347 0.89201 0.888987 0.885909 0.883217 0.880222 0.877137 0.874116 0.871369 0.867904 0.865156 0.861956 0.858961 0.856018 0.853194 0.850079 0.846625 0.843389 0.840446 0.837468 0.834656 0.831531 0.828346 0.824928 0.821657 0.818568 0.815702 0.812714 0.809891 0.806845 0.803632 0.800389 0.797447 0.79435 0.791404 0.788273 0.784627 0.780688 0.777607 0.774689 0.771792 0.768587 0.765497 0.762543 0.759362 0.756125 0.752839 0.749716 0.746552 0.743425 0.740363 0.73709 0.733852 0.731 0.727689 0.724415 0.721425 0.7177 0.713252 0.710136 0.706826 0.703585 0.700745 0.697648 0.694537 0.691219 0.688082 0.684938 0.681543 0.678269 0.675354 0.672127 0.669163 0.666248 0.662908 0.659356 0.656155 0.653001 0.650195 0.647054 0.643979 0.640553 0.637457 0.634368 0.630985 0.627759 0.624577 0.621268 0.618243 0.615046 0.611752 0.608804 0.605745 0.602496 0.599368 0.596369 0.593261 0.590259 0.586925 0.583777 0.58167 0.574994 0.571998 0.568911 0.565698 0.562538 0.559413 0.556329 0.552907 0.549957 0.546777 0.543584 0.54031 0.537116 0.533683 0.530708 0.527355 0.524235 0.52107 0.517673 0.514535 0.511494 0.50822 0.50507 0.501763 0.498705 0.495105 0.491747 0.488606 0.485611 0.482244 0.478794 0.47561 0.472447 0.46947 0.466155 0.462849 0.459767 0.456464 0.453405 0.450056 0.446638 0.443564 0.439091 0.435578 0.432448 0.429452 0.426076 0.422642 0.419406 0.416027 0.413198 0.40963 0.406154 0.402898 0.399561 0.396084 0.392894 0.389481 0.386397 0.383042 0.379786 0.376511 0.373116 0.369189 0.365645 0.362347 0.358861 0.355361 0.352127 0.348449 0.345212 0.341735 0.338441 0.334885 0.331799 0.327847 0.324117 0.320598 0.317162 0.313712 0.310185 0.30624 0.30282 0.299297 0.295743 0.29207 0.288757 0.285016 0.281413 0.277554 0.273669 0.269559 0.265675 0.261877 0.258126 0.254349 0.250502 0.246955 0.243176 0.239226 0.235296 0.23192 0.227803 0.223675 0.219944 0.21588 0.211961 0.208058 0.20417 0.20004 0.195679 0.191532 0.187089 0.182859 0.17858 0.17429 0.170122 0.165296 0.160421 0.155365 0.149962 0.143689 0.137148 0.131277 0.125204 0.119782 0.114531 ];
Precision_BMS = [0.222102 0.385808 0.399897 0.418988 0.437669 0.451757 0.463724 0.474737 0.485136 0.49659 0.509009 0.519905 0.531042 0.541398 0.550839 0.561356 0.570666 0.579853 0.58868 0.59709 0.605513 0.613135 0.62069 0.627991 0.634834 0.641849 0.648052 0.654598 0.660771 0.666559 0.672338 0.67781 0.68342 0.688833 0.693928 0.698731 0.703334 0.708669 0.713101 0.71756 0.721956 0.726096 0.729902 0.733901 0.738207 0.741835 0.745424 0.749288 0.752762 0.755787 0.759081 0.762345 0.765715 0.768965 0.771701 0.77441 0.77695 0.779971 0.782609 0.785202 0.787469 0.790006 0.792382 0.794435 0.797364 0.800227 0.802458 0.804342 0.806076 0.808257 0.810245 0.812175 0.814083 0.816055 0.817831 0.819713 0.821375 0.822924 0.824583 0.826442 0.827711 0.829305 0.830574 0.832023 0.833385 0.835116 0.836944 0.838431 0.839911 0.841362 0.842538 0.843738 0.844907 0.846105 0.847084 0.848435 0.849569 0.850708 0.851716 0.852807 0.853732 0.854975 0.85605 0.857057 0.857873 0.858792 0.859832 0.860769 0.861515 0.862539 0.863506 0.864435 0.865082 0.865785 0.86636 0.867119 0.867981 0.868793 0.869405 0.869931 0.870643 0.871395 0.872243 0.872689 0.873187 0.873825 0.874379 0.87477 0.875206 0.876678 0.877349 0.877989 0.878477 0.878861 0.879326 0.879761 0.880226 0.880496 0.880807 0.881284 0.881673 0.882014 0.882343 0.882807 0.883377 0.883713 0.884058 0.884442 0.884556 0.884972 0.885387 0.885716 0.886219 0.886442 0.886792 0.887171 0.887684 0.887968 0.888181 0.888559 0.888788 0.889157 0.88948 0.889825 0.889992 0.890246 0.89049 0.890747 0.890916 0.891256 0.891338 0.891666 0.892205 0.892324 0.892609 0.892978 0.893377 0.893584 0.893714 0.893924 0.894301 0.894381 0.894258 0.894467 0.894699 0.894943 0.895254 0.895469 0.895484 0.895537 0.895707 0.895777 0.895653 0.895554 0.895575 0.895437 0.895487 0.895384 0.895522 0.89566 0.895816 0.895969 0.896169 0.896258 0.896242 0.89627 0.896439 0.896502 0.896367 0.896495 0.896576 0.896563 0.896791 0.896898 0.896865 0.897055 0.896944 0.896986 0.897112 0.896798 0.896961 0.896838 0.896684 0.896647 0.896477 0.896545 0.896511 0.896377 0.896529 0.896501 0.896443 0.896142 0.896163 0.896252 0.896355 0.896205 0.896062 0.896128 0.895884 0.895935 0.895856 0.895771 0.895789 0.895672 0.8952 0.895205 0.895293 0.895184 0.894979 0.895006 0.894728 0.894406 0.894194 0.893854 0.893707 0.893243 ];
TPR_BMS = [1 0.966152 0.965077 0.962152 0.959259 0.956641 0.954323 0.95229 0.950203 0.947969 0.945414 0.942887 0.940314 0.937691 0.935032 0.932431 0.929784 0.927037 0.924397 0.921621 0.918546 0.915636 0.912739 0.909646 0.906735 0.90385 0.901104 0.898215 0.895347 0.89201 0.888987 0.885909 0.883217 0.880222 0.877137 0.874116 0.871369 0.867904 0.865156 0.861956 0.858961 0.856018 0.853194 0.850079 0.846625 0.843389 0.840446 0.837468 0.834656 0.831531 0.828346 0.824928 0.821657 0.818568 0.815702 0.812714 0.809891 0.806845 0.803632 0.800389 0.797447 0.79435 0.791404 0.788273 0.784627 0.780688 0.777607 0.774689 0.771792 0.768587 0.765497 0.762543 0.759362 0.756125 0.752839 0.749716 0.746552 0.743425 0.740363 0.73709 0.733852 0.731 0.727689 0.724415 0.721425 0.7177 0.713252 0.710136 0.706826 0.703585 0.700745 0.697648 0.694537 0.691219 0.688082 0.684938 0.681543 0.678269 0.675354 0.672127 0.669163 0.666248 0.662908 0.659356 0.656155 0.653001 0.650195 0.647054 0.643979 0.640553 0.637457 0.634368 0.630985 0.627759 0.624577 0.621268 0.618243 0.615046 0.611752 0.608804 0.605745 0.602496 0.599368 0.596369 0.593261 0.590259 0.586925 0.583777 0.58167 0.574994 0.571998 0.568911 0.565698 0.562538 0.559413 0.556329 0.552907 0.549957 0.546777 0.543584 0.54031 0.537116 0.533683 0.530708 0.527355 0.524235 0.52107 0.517673 0.514535 0.511494 0.50822 0.50507 0.501763 0.498705 0.495105 0.491747 0.488606 0.485611 0.482244 0.478794 0.47561 0.472447 0.46947 0.466155 0.462849 0.459767 0.456464 0.453405 0.450056 0.446638 0.443564 0.439091 0.435578 0.432448 0.429452 0.426076 0.422642 0.419406 0.416027 0.413198 0.40963 0.406154 0.402898 0.399561 0.396084 0.392894 0.389481 0.386397 0.383042 0.379786 0.376511 0.373116 0.369189 0.365645 0.362347 0.358861 0.355361 0.352127 0.348449 0.345212 0.341735 0.338441 0.334885 0.331799 0.327847 0.324117 0.320598 0.317162 0.313712 0.310185 0.30624 0.30282 0.299297 0.295743 0.29207 0.288757 0.285016 0.281413 0.277554 0.273669 0.269559 0.265675 0.261877 0.258126 0.254349 0.250502 0.246955 0.243176 0.239226 0.235296 0.23192 0.227803 0.223675 0.219944 0.21588 0.211961 0.208058 0.20417 0.20004 0.195679 0.191532 0.187089 0.182859 0.17858 0.17429 0.170122 0.165296 0.160421 0.155365 0.149962 0.143689 0.137148 0.131277 0.125204 0.119782 0.114531 ];
FPR_BMS = [1 0.569339 0.533346 0.484152 0.438946 0.408666 0.3887 0.372334 0.358557 0.343652 0.328462 0.314783 0.301536 0.288883 0.277807 0.266284 0.255937 0.245956 0.236838 0.228075 0.219617 0.211815 0.204353 0.197503 0.190967 0.184334 0.178833 0.173047 0.167872 0.162612 0.157619 0.153071 0.148537 0.14419 0.140122 0.136137 0.132606 0.128238 0.124945 0.121433 0.118265 0.115335 0.112719 0.109699 0.10659 0.103864 0.10136 0.0986814 0.0963857 0.09422 0.0919605 0.0896912 0.087433 0.085259 0.0835055 0.0817745 0.0801993 0.0782695 0.0765476 0.074871 0.073509 0.0719716 0.0706083 0.0690659 0.0673061 0.0653929 0.0639566 0.0628361 0.0617307 0.0604533 0.0593422 0.0581928 0.0571326 0.0559587 0.054906 0.0537745 0.0528196 0.0519336 0.0509933 0.0499789 0.0491577 0.0483287 0.0475678 0.0466637 0.0458086 0.0448092 0.0433786 0.0426407 0.0417631 0.0409596 0.0403362 0.0396776 0.0390303 0.0383342 0.0377231 0.037027 0.0364067 0.0357446 0.0351986 0.0346198 0.0341494 0.0335325 0.0328592 0.0323047 0.0318109 0.0312704 0.0308129 0.0303466 0.0298809 0.0293326 0.0288603 0.0284389 0.0280061 0.0275943 0.0271536 0.0267543 0.0263366 0.0258895 0.0255216 0.0252017 0.0248674 0.0244382 0.0240428 0.0237319 0.0233606 0.0230075 0.022611 0.0222835 0.0221149 0.0210801 0.0207872 0.0204345 0.0201381 0.019882 0.019623 0.0193563 0.0190806 0.0188364 0.0185806 0.0183281 0.0180534 0.0177951 0.0174995 0.0172338 0.0169237 0.0166771 0.0164578 0.0162055 0.0159868 0.0157359 0.0155007 0.0152007 0.0149629 0.0147814 0.0145415 0.0142942 0.014103 0.0139329 0.0137524 0.0135229 0.0133397 0.013167 0.013015 0.0128299 0.0126763 0.0125234 0.0123181 0.0121633 0.0119693 0.0118015 0.0116577 0.0113535 0.0111444 0.0109956 0.0108407 0.0106967 0.01053 0.010404 0.0102633 0.0101286 0.00992381 0.00977323 0.00964891 0.00947002 0.00932292 0.00920238 0.00904579 0.00893051 0.0088095 0.00870448 0.00855274 0.00841028 0.00825582 0.00815446 0.00805953 0.00793689 0.00782886 0.00775 0.00762868 0.00751436 0.00740988 0.00730553 0.00718563 0.00708765 0.00697548 0.00684217 0.00672853 0.0066226 0.00655084 0.00646687 0.00635896 0.00626928 0.00617915 0.00609463 0.00599856 0.00592152 0.0058345 0.00573626 0.00564869 0.00556292 0.00542512 0.00533883 0.00527676 0.0051875 0.00512774 0.00505259 0.00497767 0.00488592 0.00479593 0.00471213 0.00466419 0.00459191 0.00449248 0.00442265 0.00433692 0.00425589 0.00420107 0.0041291 0.00409118 0.00400948 0.00393336 0.00386843 0.00377835 0.00371834 0.00365879 0.00359163 0.00353776 0.00346349 0.00340322 0.00330883 0.00320738 0.00309313 0.00300767 0.00292334 0.00284811 0.0028036 ];
plot(Recall_BMS, Precision_BMS, ':b', 'linewidth', 1);
Recall_COV = [1 0.976945 0.940688 0.909718 0.88247 0.857917 0.835543 0.814934 0.795796 0.777897 0.761059 0.745139 0.730038 0.71564 0.701867 0.688659 0.675966 0.663728 0.651956 0.6406 0.629644 0.619047 0.608784 0.598823 0.589149 0.579727 0.570539 0.561588 0.552855 0.544334 0.536023 0.527918 0.52 0.512256 0.504685 0.497283 0.490039 0.482946 0.475989 0.469172 0.462493 0.455928 0.449465 0.443124 0.436891 0.430771 0.424777 0.418892 0.413115 0.407431 0.401841 0.396343 0.390932 0.385602 0.380362 0.375195 0.370118 0.36512 0.360191 0.355347 0.350569 0.345857 0.341227 0.33666 0.332156 0.327715 0.323343 0.319016 0.314762 0.310548 0.30639 0.302282 0.298232 0.294225 0.290278 0.286382 0.282535 0.278743 0.275001 0.271308 0.267665 0.264078 0.260533 0.257026 0.253569 0.250158 0.246782 0.243458 0.240169 0.23692 0.233714 0.230548 0.22742 0.224326 0.221275 0.21826 0.215276 0.212337 0.20942 0.206541 0.203689 0.200871 0.198094 0.195341 0.192629 0.189938 0.187283 0.18465 0.182046 0.179474 0.176934 0.174425 0.171941 0.169485 0.16706 0.164656 0.162285 0.159939 0.15761 0.155316 0.153049 0.15081 0.148595 0.146416 0.144258 0.142123 0.140013 0.137925 0.135867 0.13383 0.13181 0.129817 0.127842 0.125887 0.123951 0.122041 0.120148 0.118281 0.116429 0.114599 0.112784 0.110989 0.109216 0.107456 0.105714 0.103993 0.102291 0.10061 0.098948 0.0972994 0.095672 0.0940651 0.0924802 0.0909142 0.0893636 0.0878271 0.0863043 0.0848025 0.0833211 0.0818502 0.0803996 0.0789675 0.0775491 0.0761447 0.0747544 0.0733814 0.0720223 0.0706836 0.0693551 0.0680451 0.0667536 0.0654794 0.0642157 0.0629619 0.0617285 0.0605085 0.0593032 0.0581102 0.0569308 0.0557651 0.0546111 0.0534727 0.0523444 0.0512257 0.0501206 0.0490284 0.0479534 0.0468905 0.045837 0.0448011 0.0437756 0.0427604 0.0417584 0.0407722 0.0397986 0.0388363 0.0378867 0.0369492 0.0360227 0.0351049 0.0341996 0.0333074 0.0324277 0.0315588 0.0306997 0.0298536 0.0290156 0.0281884 0.0273759 0.0265686 0.0257718 0.0249887 0.024218 0.0234512 0.022697 0.0219575 0.021222 0.0204984 0.0197891 0.0190867 0.018396 0.0177125 0.017041 0.0163826 0.0157302 0.0150916 0.0144582 0.0138355 0.013223 0.0126139 0.0120179 0.0114314 0.0108518 0.0102834 0.00972386 0.00917336 0.00863332 0.00810462 0.00758466 0.00707598 0.00657659 0.00608651 0.00560276 0.00513352 0.0046705 0.0042166 0.00377016 0.0033371 0.00291167 0.00249307 0.00208641 0.00169032 0.00130129 0.000923649 0.00055597 0.000194961 ];
Precision_COV = [0.222102 0.395545 0.4684 0.507597 0.534689 0.555419 0.572154 0.586175 0.598237 0.60882 0.618229 0.626679 0.634353 0.641377 0.647825 0.653812 0.659373 0.664544 0.669386 0.673953 0.67826 0.682342 0.686216 0.689885 0.693369 0.69669 0.69986 0.702879 0.705778 0.708566 0.71125 0.713833 0.716318 0.718716 0.721031 0.72327 0.725429 0.727527 0.72956 0.73152 0.733409 0.735263 0.737051 0.738784 0.740464 0.742096 0.743698 0.74526 0.746778 0.748249 0.749694 0.751099 0.752462 0.753796 0.755091 0.75635 0.757589 0.758792 0.759964 0.761103 0.762223 0.76331 0.764388 0.765435 0.766444 0.76744 0.768422 0.769372 0.770313 0.771216 0.77211 0.772991 0.773852 0.774677 0.775499 0.776315 0.777107 0.777885 0.778649 0.779393 0.780112 0.780828 0.781518 0.782194 0.782881 0.783538 0.784182 0.784813 0.785436 0.786046 0.786647 0.787234 0.787816 0.788392 0.78894 0.789502 0.790045 0.790577 0.791095 0.791606 0.792103 0.792595 0.793081 0.793575 0.794058 0.79452 0.794988 0.795447 0.79589 0.796325 0.796778 0.7972 0.79761 0.79802 0.798426 0.798826 0.799218 0.799594 0.799954 0.800335 0.800693 0.801051 0.801417 0.801778 0.802134 0.802495 0.802856 0.803221 0.803575 0.803919 0.804259 0.804591 0.804947 0.805281 0.805605 0.805919 0.806241 0.806595 0.806909 0.807245 0.807557 0.807852 0.808152 0.80844 0.80873 0.809012 0.809304 0.809594 0.809884 0.810162 0.810426 0.810727 0.810992 0.811282 0.811554 0.811823 0.812086 0.812339 0.812625 0.812886 0.813162 0.813421 0.813694 0.813967 0.814252 0.814538 0.814825 0.81512 0.815384 0.815653 0.815938 0.816238 0.816518 0.816797 0.817071 0.817346 0.817652 0.817942 0.818234 0.818515 0.818808 0.81912 0.819402 0.819695 0.819986 0.82026 0.820523 0.820783 0.821074 0.821367 0.82169 0.82198 0.822273 0.822574 0.822877 0.823187 0.823481 0.823763 0.82407 0.824389 0.824641 0.824945 0.825227 0.825529 0.825802 0.826115 0.826407 0.826716 0.827018 0.827348 0.827636 0.827934 0.828229 0.828547 0.828864 0.829179 0.829433 0.829782 0.83011 0.830393 0.830723 0.831027 0.831318 0.831644 0.831988 0.832377 0.832653 0.833048 0.833338 0.833568 0.833912 0.834193 0.834464 0.834712 0.835036 0.835304 0.835581 0.83588 0.836182 0.836501 0.836781 0.837149 0.837348 0.837707 0.83807 0.83849 0.838653 0.838923 0.83936 0.839572 0.839923 0.84022 0.840288 0.840536 0.841081 0.841399 ];
TPR_COV = [1 0.976945 0.940688 0.909718 0.88247 0.857917 0.835543 0.814934 0.795796 0.777897 0.761059 0.745139 0.730038 0.71564 0.701867 0.688659 0.675966 0.663728 0.651956 0.6406 0.629644 0.619047 0.608784 0.598823 0.589149 0.579727 0.570539 0.561588 0.552855 0.544334 0.536023 0.527918 0.52 0.512256 0.504685 0.497283 0.490039 0.482946 0.475989 0.469172 0.462493 0.455928 0.449465 0.443124 0.436891 0.430771 0.424777 0.418892 0.413115 0.407431 0.401841 0.396343 0.390932 0.385602 0.380362 0.375195 0.370118 0.36512 0.360191 0.355347 0.350569 0.345857 0.341227 0.33666 0.332156 0.327715 0.323343 0.319016 0.314762 0.310548 0.30639 0.302282 0.298232 0.294225 0.290278 0.286382 0.282535 0.278743 0.275001 0.271308 0.267665 0.264078 0.260533 0.257026 0.253569 0.250158 0.246782 0.243458 0.240169 0.23692 0.233714 0.230548 0.22742 0.224326 0.221275 0.21826 0.215276 0.212337 0.20942 0.206541 0.203689 0.200871 0.198094 0.195341 0.192629 0.189938 0.187283 0.18465 0.182046 0.179474 0.176934 0.174425 0.171941 0.169485 0.16706 0.164656 0.162285 0.159939 0.15761 0.155316 0.153049 0.15081 0.148595 0.146416 0.144258 0.142123 0.140013 0.137925 0.135867 0.13383 0.13181 0.129817 0.127842 0.125887 0.123951 0.122041 0.120148 0.118281 0.116429 0.114599 0.112784 0.110989 0.109216 0.107456 0.105714 0.103993 0.102291 0.10061 0.098948 0.0972994 0.095672 0.0940651 0.0924802 0.0909142 0.0893636 0.0878271 0.0863043 0.0848025 0.0833211 0.0818502 0.0803996 0.0789675 0.0775491 0.0761447 0.0747544 0.0733814 0.0720223 0.0706836 0.0693551 0.0680451 0.0667536 0.0654794 0.0642157 0.0629619 0.0617285 0.0605085 0.0593032 0.0581102 0.0569308 0.0557651 0.0546111 0.0534727 0.0523444 0.0512257 0.0501206 0.0490284 0.0479534 0.0468905 0.045837 0.0448011 0.0437756 0.0427604 0.0417584 0.0407722 0.0397986 0.0388363 0.0378867 0.0369492 0.0360227 0.0351049 0.0341996 0.0333074 0.0324277 0.0315588 0.0306997 0.0298536 0.0290156 0.0281884 0.0273759 0.0265686 0.0257718 0.0249887 0.024218 0.0234512 0.022697 0.0219575 0.021222 0.0204984 0.0197891 0.0190867 0.018396 0.0177125 0.017041 0.0163826 0.0157302 0.0150916 0.0144582 0.0138355 0.013223 0.0126139 0.0120179 0.0114314 0.0108518 0.0102834 0.00972386 0.00917336 0.00863332 0.00810462 0.00758466 0.00707598 0.00657659 0.00608651 0.00560276 0.00513352 0.0046705 0.0042166 0.00377016 0.0033371 0.00291167 0.00249307 0.00208641 0.00169032 0.00130129 0.000923649 0.00055597 0.000194961 ];
FPR_COV = [1 0.44527 0.311518 0.253398 0.217824 0.192854 0.174001 0.159048 0.146788 0.136479 0.127648 0.119969 0.113207 0.10719 0.101796 0.0969092 0.0924664 0.0884059 0.0846773 0.0812313 0.0780405 0.0750713 0.0723001 0.069708 0.0672775 0.0649897 0.0628331 0.0607985 0.0588713 0.0570421 0.0553044 0.0536528 0.0520816 0.0505809 0.0491495 0.0477804 0.046471 0.0452168 0.0440127 0.0428603 0.0417558 0.0406891 0.0396643 0.038677 0.0377261 0.0368095 0.0359243 0.0350693 0.0342443 0.0334486 0.0326756 0.0319284 0.0312065 0.0305046 0.0298266 0.0291687 0.0285288 0.0279085 0.027307 0.0267234 0.0261551 0.025604 0.0250666 0.0245446 0.0240385 0.0235447 0.0230635 0.0225947 0.0221376 0.0216927 0.0212584 0.0208341 0.0204197 0.0200171 0.0196235 0.0192386 0.018863 0.0184975 0.0181398 0.0177916 0.0174518 0.0171193 0.0167948 0.0164768 0.0161646 0.0158605 0.0155625 0.0152714 0.0149856 0.014706 0.0144329 0.0141661 0.0139047 0.0136485 0.0133986 0.0131524 0.0129116 0.0126754 0.012444 0.0122172 0.0119953 0.0117769 0.0115631 0.0113532 0.0111469 0.0109446 0.0107453 0.0105496 0.0103575 0.0101691 0.00998315 0.00980139 0.00962349 0.00944858 0.00927632 0.00910735 0.0089417 0.00877864 0.00861838 0.00846129 0.00830667 0.00815475 0.00800501 0.00785814 0.00771371 0.0075721 0.00743243 0.00729484 0.0071604 0.00702798 0.00689731 0.00676959 0.00664229 0.0065182 0.00639615 0.00627645 0.00615849 0.00604211 0.00592835 0.00581549 0.00570527 0.00559746 0.00549125 0.00538689 0.00528397 0.00518308 0.00508322 0.00498475 0.00488821 0.00479294 0.00469931 0.00460698 0.00451676 0.00442767 0.0043405 0.00425421 0.00416932 0.00408579 0.00400305 0.00392228 0.00384242 0.0037637 0.00368616 0.00360942 0.00353362 0.00345895 0.00338576 0.00331366 0.0032431 0.00317375 0.00310502 0.00303758 0.00297122 0.00290556 0.00284139 0.00277844 0.00271565 0.00265428 0.00259359 0.00253427 0.00247538 0.00241762 0.00236079 0.002305 0.00224968 0.0021954 0.00214238 0.00209035 0.00203892 0.00198823 0.00193799 0.00188863 0.00183989 0.00179203 0.00174504 0.00169901 0.0016536 0.00160893 0.00156477 0.00152115 0.00147846 0.00143627 0.00139526 0.00135445 0.00131426 0.00127463 0.00123616 0.00119784 0.0011604 0.00112377 0.00108755 0.00105202 0.00101703 0.000982536 0.000948618 0.000914658 0.000882062 0.000849694 0.000818044 0.000787272 0.000756799 0.000726812 0.000697444 0.000668436 0.000639988 0.000612216 0.000585432 0.000558747 0.000532729 0.000507238 0.000482245 0.00045787 0.000434036 0.000410861 0.000387994 0.000365479 0.000343393 0.00032181 0.000300572 0.00027987 0.000259543 0.000239609 0.000220411 0.000201385 0.000182636 0.000164389 0.000146878 0.000129606 0.000112755 9.66448e-005 8.07152e-005 6.52315e-005 5.02208e-005 3.57233e-005 2.13934e-005 7.67507e-006 ];
plot(Recall_COV, Precision_COV, ':g', 'linewidth', 1);
Recall_SS = [1 0.999996 0.999927 0.999648 0.999229 0.998608 0.997811 0.996769 0.995466 0.993881 0.99207 0.990047 0.987844 0.985425 0.982729 0.979835 0.976684 0.973344 0.969866 0.966199 0.962298 0.958304 0.954186 0.949928 0.945582 0.941136 0.936541 0.931829 0.926994 0.922045 0.917011 0.911871 0.906648 0.901329 0.895924 0.890456 0.884901 0.87927 0.873542 0.867729 0.861875 0.855949 0.849958 0.843921 0.837831 0.831661 0.825448 0.819196 0.812906 0.806606 0.800272 0.79392 0.787566 0.781204 0.77483 0.76843 0.762009 0.755572 0.749109 0.742631 0.736151 0.72965 0.723146 0.716636 0.710135 0.703691 0.697191 0.690714 0.684234 0.677748 0.671253 0.664753 0.658279 0.651819 0.645371 0.638941 0.632514 0.626097 0.619703 0.613319 0.606969 0.600624 0.5943 0.587984 0.581676 0.575395 0.569137 0.562902 0.556669 0.550457 0.544253 0.53807 0.531918 0.525791 0.519702 0.51363 0.50758 0.50156 0.495559 0.489588 0.483638 0.477725 0.471844 0.465977 0.460144 0.454333 0.448558 0.442819 0.437116 0.43145 0.42581 0.42021 0.414642 0.409101 0.403588 0.398111 0.392671 0.387251 0.381889 0.376556 0.371261 0.366003 0.360783 0.355591 0.350436 0.345323 0.340251 0.335213 0.332256 0.327287 0.322348 0.317442 0.312583 0.307756 0.30297 0.298232 0.293527 0.288857 0.284227 0.279645 0.275096 0.270593 0.26613 0.261706 0.257324 0.25298 0.248678 0.244409 0.240181 0.235993 0.231859 0.227763 0.223712 0.219695 0.215722 0.211785 0.207883 0.204027 0.200215 0.196448 0.192727 0.189052 0.185409 0.181806 0.178235 0.174702 0.171212 0.167759 0.164349 0.160977 0.157651 0.154354 0.151115 0.147905 0.144748 0.141629 0.138548 0.135513 0.132512 0.129557 0.126632 0.123754 0.120923 0.11813 0.115373 0.112657 0.109974 0.10733 0.104721 0.10215 0.0996086 0.0970928 0.0946218 0.0921844 0.0897879 0.0874272 0.0851158 0.082837 0.0805936 0.0783821 0.0762084 0.0740648 0.0719543 0.0698756 0.0678357 0.0658428 0.0638686 0.0619307 0.060018 0.0581427 0.0562883 0.0544706 0.0526894 0.0509336 0.0492101 0.0475185 0.045849 0.0442106 0.0425934 0.041011 0.0394506 0.0379096 0.0363999 0.034919 0.0334598 0.0320234 0.0306092 0.0292239 0.0278628 0.0265331 0.0252325 0.0239533 0.0226973 0.0214607 0.020251 0.0190609 0.017899 0.016757 0.0156398 0.0145388 0.0134627 0.012404 0.0113694 0.0103569 0.00935983 0.0083838 0.00742017 0.0064807 0.00556024 0.00466316 0.00379342 0.00294695 0.00213218 0.00137155 0.000684004 0.000172963 ];
Precision_SS = [0.222102 0.222203 0.222732 0.223882 0.225848 0.228766 0.232693 0.237584 0.243439 0.25012 0.25752 0.265528 0.273857 0.282297 0.290889 0.299228 0.307415 0.315343 0.32301 0.330343 0.337418 0.344204 0.350714 0.357 0.363091 0.368969 0.374693 0.380233 0.385609 0.390847 0.395942 0.400901 0.405745 0.410513 0.415175 0.419729 0.42418 0.42852 0.432763 0.436947 0.44104 0.445045 0.448979 0.452835 0.456612 0.460325 0.463956 0.467524 0.471032 0.474503 0.477899 0.481264 0.48459 0.487864 0.491095 0.494261 0.497363 0.500424 0.503442 0.506404 0.509324 0.512194 0.515029 0.51782 0.520579 0.523293 0.525977 0.528639 0.531238 0.533801 0.53633 0.538814 0.541284 0.543727 0.546134 0.54851 0.550864 0.55318 0.555461 0.557706 0.559929 0.562113 0.56428 0.566426 0.568536 0.570624 0.572678 0.574715 0.576722 0.578692 0.580629 0.582559 0.584482 0.586389 0.588279 0.590149 0.591987 0.593807 0.595597 0.597367 0.59911 0.600841 0.602551 0.604226 0.605883 0.607526 0.609145 0.610762 0.612358 0.61393 0.615475 0.61698 0.618462 0.619936 0.621395 0.622826 0.624242 0.625641 0.627028 0.6284 0.629748 0.631086 0.632399 0.633688 0.634958 0.636219 0.637452 0.638673 0.639455 0.64066 0.64185 0.643032 0.644205 0.645359 0.646506 0.647642 0.648764 0.649873 0.650968 0.65205 0.653129 0.654202 0.655272 0.656339 0.6574 0.658468 0.659529 0.660556 0.661624 0.662672 0.663731 0.664749 0.665768 0.666786 0.667776 0.668769 0.669758 0.670717 0.671712 0.67268 0.673639 0.674608 0.675573 0.676537 0.677481 0.678435 0.679371 0.680314 0.681251 0.682159 0.683057 0.683956 0.684858 0.685721 0.686601 0.687449 0.688307 0.689169 0.690023 0.690895 0.691749 0.692612 0.693469 0.694322 0.695165 0.695995 0.696818 0.697636 0.69842 0.699238 0.700025 0.700797 0.701571 0.702331 0.703118 0.703883 0.704665 0.705466 0.706247 0.70702 0.70778 0.708548 0.709326 0.710116 0.710885 0.711644 0.712435 0.713226 0.714009 0.714789 0.715551 0.716292 0.717082 0.717906 0.718682 0.719499 0.720291 0.721099 0.721861 0.722661 0.723436 0.724238 0.725008 0.72582 0.726645 0.727412 0.728148 0.728864 0.729561 0.730289 0.731105 0.7319 0.732681 0.733483 0.734376 0.735262 0.736102 0.737026 0.737923 0.738812 0.739802 0.740818 0.741888 0.742901 0.743999 0.745097 0.746085 0.747051 0.748137 0.748997 0.749887 0.750888 0.751482 0.752023 0.752425 0.751001 ];
TPR_SS = [1 0.999996 0.999927 0.999648 0.999229 0.998608 0.997811 0.996769 0.995466 0.993881 0.99207 0.990047 0.987844 0.985425 0.982729 0.979835 0.976684 0.973344 0.969866 0.966199 0.962298 0.958304 0.954186 0.949928 0.945582 0.941136 0.936541 0.931829 0.926994 0.922045 0.917011 0.911871 0.906648 0.901329 0.895924 0.890456 0.884901 0.87927 0.873542 0.867729 0.861875 0.855949 0.849958 0.843921 0.837831 0.831661 0.825448 0.819196 0.812906 0.806606 0.800272 0.79392 0.787566 0.781204 0.77483 0.76843 0.762009 0.755572 0.749109 0.742631 0.736151 0.72965 0.723146 0.716636 0.710135 0.703691 0.697191 0.690714 0.684234 0.677748 0.671253 0.664753 0.658279 0.651819 0.645371 0.638941 0.632514 0.626097 0.619703 0.613319 0.606969 0.600624 0.5943 0.587984 0.581676 0.575395 0.569137 0.562902 0.556669 0.550457 0.544253 0.53807 0.531918 0.525791 0.519702 0.51363 0.50758 0.50156 0.495559 0.489588 0.483638 0.477725 0.471844 0.465977 0.460144 0.454333 0.448558 0.442819 0.437116 0.43145 0.42581 0.42021 0.414642 0.409101 0.403588 0.398111 0.392671 0.387251 0.381889 0.376556 0.371261 0.366003 0.360783 0.355591 0.350436 0.345323 0.340251 0.335213 0.332256 0.327287 0.322348 0.317442 0.312583 0.307756 0.30297 0.298232 0.293527 0.288857 0.284227 0.279645 0.275096 0.270593 0.26613 0.261706 0.257324 0.25298 0.248678 0.244409 0.240181 0.235993 0.231859 0.227763 0.223712 0.219695 0.215722 0.211785 0.207883 0.204027 0.200215 0.196448 0.192727 0.189052 0.185409 0.181806 0.178235 0.174702 0.171212 0.167759 0.164349 0.160977 0.157651 0.154354 0.151115 0.147905 0.144748 0.141629 0.138548 0.135513 0.132512 0.129557 0.126632 0.123754 0.120923 0.11813 0.115373 0.112657 0.109974 0.10733 0.104721 0.10215 0.0996086 0.0970928 0.0946218 0.0921844 0.0897879 0.0874272 0.0851158 0.082837 0.0805936 0.0783821 0.0762084 0.0740648 0.0719543 0.0698756 0.0678357 0.0658428 0.0638686 0.0619307 0.060018 0.0581427 0.0562883 0.0544706 0.0526894 0.0509336 0.0492101 0.0475185 0.045849 0.0442106 0.0425934 0.041011 0.0394506 0.0379096 0.0363999 0.034919 0.0334598 0.0320234 0.0306092 0.0292239 0.0278628 0.0265331 0.0252325 0.0239533 0.0226973 0.0214607 0.020251 0.0190609 0.017899 0.016757 0.0156398 0.0145388 0.0134627 0.012404 0.0113694 0.0103569 0.00935983 0.0083838 0.00742017 0.0064807 0.00556024 0.00466316 0.00379342 0.00294695 0.00213218 0.00137155 0.000684004 0.000172963 ];
FPR_SS = [1 0.999365 0.996015 0.988911 0.977569 0.962159 0.943272 0.921519 0.897283 0.871361 0.844369 0.816846 0.789607 0.763206 0.737213 0.712713 0.68926 0.667135 0.646274 0.626735 0.608147 0.590681 0.574174 0.558483 0.543547 0.529351 0.515723 0.50276 0.490383 0.478507 0.467126 0.456199 0.44569 0.435499 0.425672 0.416199 0.407026 0.398158 0.389555 0.381149 0.373011 0.365105 0.35742 0.349943 0.342671 0.335561 0.32864 0.321897 0.315314 0.308873 0.302603 0.296463 0.29046 0.284605 0.278879 0.273295 0.26784 0.262499 0.257256 0.252133 0.247121 0.242216 0.23741 0.232701 0.228078 0.223569 0.219133 0.214779 0.210528 0.206364 0.20227 0.198256 0.194314 0.190447 0.18665 0.182929 0.179269 0.175682 0.172168 0.168719 0.165337 0.162019 0.158755 0.155545 0.152394 0.149304 0.14627 0.14329 0.140365 0.137496 0.134685 0.131923 0.129209 0.126543 0.123925 0.121356 0.118835 0.11636 0.113931 0.111546 0.109205 0.1069 0.104638 0.102418 0.100235 0.0980899 0.0959864 0.0939155 0.0918828 0.0898872 0.0879308 0.0860166 0.0841414 0.0823024 0.0804943 0.0787202 0.0769806 0.0752723 0.0735983 0.0719559 0.0703469 0.0687653 0.0672156 0.0656937 0.0642017 0.0627381 0.0613052 0.0599028 0.059037 0.0576764 0.0563423 0.0550342 0.0537492 0.0524903 0.0512563 0.0500501 0.0488694 0.0477145 0.0465819 0.0454702 0.0443815 0.0433146 0.0422661 0.0412369 0.0402278 0.0392402 0.0382709 0.0373213 0.0363877 0.0354762 0.0345796 0.0337042 0.0328456 0.032003 0.0311804 0.0303744 0.0295853 0.0288149 0.0280581 0.0273192 0.0265984 0.0258935 0.0252044 0.0245272 0.0238646 0.0232159 0.022583 0.0219637 0.0213573 0.0207649 0.0201857 0.0196195 0.0190661 0.0185265 0.0179979 0.0174844 0.0169813 0.0164897 0.0160092 0.0155377 0.0150775 0.014628 0.0141883 0.013758 0.0133366 0.0129266 0.0125269 0.0121354 0.0117533 0.01138 0.0110165 0.0106606 0.0103146 0.00997566 0.00964499 0.00932321 0.0090093 0.00870404 0.00840532 0.00811467 0.00783229 0.00755696 0.00728886 0.00702632 0.00677062 0.00652282 0.00627964 0.00604216 0.00581112 0.00558624 0.00536727 0.00515457 0.00494725 0.00474512 0.00454967 0.00435983 0.00417562 0.00399545 0.00382209 0.00365247 0.00348814 0.00332802 0.00317242 0.00302085 0.00287392 0.00273091 0.00259155 0.00245704 0.00232617 0.00219921 0.00207497 0.00195519 0.00183852 0.00172511 0.00161494 0.00150887 0.00140609 0.00130607 0.00120865 0.00111527 0.0010243 0.00093611 0.000850907 0.00076868 0.000689078 0.000612056 0.000537527 0.000466046 0.000396653 0.000330331 0.000266386 0.000205138 0.000146831 9.30452e-005 4.57296e-005 1.21506e-005 ];
plot(Recall_SS, Precision_SS, ':r', 'linewidth', 1);
Recall_SIM = [1 0.999963 0.999901 0.99982 0.999721 0.999607 0.999475 0.999326 0.99916 0.99898 0.998786 0.998578 0.998354 0.998115 0.997865 0.997602 0.997329 0.997042 0.99674 0.996425 0.996096 0.99576 0.995409 0.995044 0.994661 0.994259 0.993838 0.993398 0.992944 0.992469 0.991981 0.991472 0.990944 0.990389 0.989814 0.989212 0.988591 0.987952 0.987291 0.986609 0.985906 0.985182 0.984434 0.983664 0.982875 0.982059 0.981221 0.980364 0.979479 0.97856 0.977613 0.97664 0.97564 0.974606 0.973543 0.972454 0.971336 0.970198 0.969037 0.967845 0.966628 0.965383 0.964102 0.962793 0.961452 0.960081 0.958684 0.957249 0.955788 0.954289 0.952763 0.951205 0.949611 0.94799 0.946332 0.944634 0.942898 0.941129 0.939321 0.937468 0.935573 0.933645 0.931682 0.929679 0.927637 0.925557 0.92342 0.921232 0.918997 0.916718 0.914392 0.912026 0.909616 0.907164 0.904661 0.902102 0.899496 0.896832 0.894118 0.891357 0.888543 0.885675 0.882758 0.87979 0.876781 0.873715 0.870598 0.867425 0.864203 0.860931 0.85761 0.854234 0.850796 0.847307 0.84376 0.840163 0.836511 0.832807 0.829044 0.825226 0.821352 0.817414 0.813419 0.809362 0.805242 0.801057 0.796796 0.792478 0.788659 0.78424 0.779751 0.7752 0.770601 0.765933 0.761209 0.756423 0.751575 0.74665 0.741661 0.736598 0.731472 0.726277 0.721024 0.715696 0.710297 0.704829 0.699296 0.693689 0.688022 0.682296 0.676521 0.670689 0.664791 0.658829 0.65279 0.646689 0.640523 0.634293 0.627998 0.62164 0.615205 0.608697 0.602126 0.595487 0.588797 0.582019 0.575203 0.568318 0.561357 0.554331 0.547258 0.540125 0.53294 0.525689 0.518375 0.510997 0.503577 0.496105 0.488607 0.481071 0.473496 0.465877 0.458217 0.450527 0.442795 0.435034 0.427243 0.419409 0.411548 0.403645 0.395731 0.387786 0.379831 0.371848 0.363855 0.355833 0.347799 0.339758 0.331729 0.323708 0.315693 0.307662 0.299648 0.291649 0.283646 0.275677 0.267744 0.259832 0.251946 0.244107 0.236306 0.228548 0.220839 0.213179 0.205582 0.198039 0.190541 0.183107 0.175714 0.168396 0.161168 0.154027 0.146947 0.139977 0.133113 0.126358 0.119722 0.11321 0.106808 0.100554 0.0944465 0.0884681 0.0826336 0.0769331 0.0713914 0.0660026 0.0607712 0.055724 0.0508492 0.0461693 0.0417011 0.0374038 0.0333105 0.0294157 0.0257182 0.0222147 0.0189226 0.0158523 0.0129956 0.0103602 0.00796576 0.00581472 0.00393054 0.00232169 0.00100919 0.000138361 ];
Precision_SIM = [0.222102 0.222304 0.222581 0.222907 0.223269 0.223668 0.224099 0.224562 0.225056 0.22558 0.226131 0.226704 0.227303 0.227926 0.228572 0.229238 0.229925 0.230632 0.23136 0.232108 0.232879 0.233674 0.234486 0.235316 0.236162 0.237028 0.237912 0.238813 0.239731 0.240664 0.241614 0.242578 0.243554 0.24454 0.245538 0.246549 0.247578 0.248623 0.249685 0.250765 0.25186 0.252969 0.254093 0.255231 0.256383 0.257545 0.25872 0.25991 0.261112 0.262326 0.263552 0.264791 0.266044 0.267308 0.268586 0.269878 0.271183 0.272505 0.27384 0.275188 0.276553 0.277933 0.279323 0.280728 0.282143 0.283572 0.285012 0.286466 0.287938 0.289426 0.290926 0.292439 0.293965 0.295505 0.297054 0.298617 0.300194 0.301785 0.303389 0.305002 0.306628 0.308267 0.30992 0.311584 0.313261 0.314952 0.316653 0.31836 0.320079 0.321807 0.323548 0.325303 0.327067 0.328842 0.330628 0.332422 0.334232 0.33605 0.337877 0.339713 0.341556 0.343415 0.345285 0.347166 0.349057 0.350957 0.352868 0.354784 0.356712 0.35865 0.360603 0.362559 0.364526 0.366499 0.368481 0.370477 0.372482 0.374498 0.376521 0.378552 0.380589 0.382631 0.384681 0.386729 0.388785 0.390847 0.392913 0.394988 0.3968 0.398895 0.400991 0.403087 0.405192 0.407296 0.409408 0.411523 0.413639 0.415757 0.417885 0.420013 0.422137 0.424261 0.426391 0.428523 0.43065 0.432773 0.434896 0.437015 0.439135 0.441258 0.443386 0.445517 0.447645 0.449775 0.451902 0.454018 0.456121 0.458226 0.460333 0.462426 0.464512 0.466585 0.468647 0.470701 0.472754 0.47479 0.476834 0.478864 0.480888 0.482911 0.484913 0.486901 0.488879 0.490849 0.4928 0.494729 0.496653 0.498549 0.50045 0.502332 0.504201 0.506048 0.507872 0.509694 0.511479 0.513248 0.515007 0.516726 0.518418 0.520075 0.521728 0.523373 0.52499 0.526581 0.528155 0.529685 0.53119 0.532688 0.534179 0.535623 0.537034 0.538394 0.539719 0.541023 0.542273 0.54356 0.544826 0.546082 0.547297 0.548482 0.549655 0.550753 0.55182 0.5529 0.553986 0.555058 0.556092 0.557122 0.558111 0.559096 0.560035 0.56096 0.561845 0.562717 0.563576 0.56438 0.565139 0.565856 0.566508 0.567201 0.567846 0.568457 0.569036 0.569454 0.56983 0.570209 0.570614 0.570907 0.571245 0.571498 0.571722 0.571933 0.572191 0.572505 0.572534 0.572571 0.572658 0.572652 0.572378 0.572044 0.571542 0.57074 0.570066 0.569395 0.569157 0.566903 ];
TPR_SIM = [1 0.999963 0.999901 0.99982 0.999721 0.999607 0.999475 0.999326 0.99916 0.99898 0.998786 0.998578 0.998354 0.998115 0.997865 0.997602 0.997329 0.997042 0.99674 0.996425 0.996096 0.99576 0.995409 0.995044 0.994661 0.994259 0.993838 0.993398 0.992944 0.992469 0.991981 0.991472 0.990944 0.990389 0.989814 0.989212 0.988591 0.987952 0.987291 0.986609 0.985906 0.985182 0.984434 0.983664 0.982875 0.982059 0.981221 0.980364 0.979479 0.97856 0.977613 0.97664 0.97564 0.974606 0.973543 0.972454 0.971336 0.970198 0.969037 0.967845 0.966628 0.965383 0.964102 0.962793 0.961452 0.960081 0.958684 0.957249 0.955788 0.954289 0.952763 0.951205 0.949611 0.94799 0.946332 0.944634 0.942898 0.941129 0.939321 0.937468 0.935573 0.933645 0.931682 0.929679 0.927637 0.925557 0.92342 0.921232 0.918997 0.916718 0.914392 0.912026 0.909616 0.907164 0.904661 0.902102 0.899496 0.896832 0.894118 0.891357 0.888543 0.885675 0.882758 0.87979 0.876781 0.873715 0.870598 0.867425 0.864203 0.860931 0.85761 0.854234 0.850796 0.847307 0.84376 0.840163 0.836511 0.832807 0.829044 0.825226 0.821352 0.817414 0.813419 0.809362 0.805242 0.801057 0.796796 0.792478 0.788659 0.78424 0.779751 0.7752 0.770601 0.765933 0.761209 0.756423 0.751575 0.74665 0.741661 0.736598 0.731472 0.726277 0.721024 0.715696 0.710297 0.704829 0.699296 0.693689 0.688022 0.682296 0.676521 0.670689 0.664791 0.658829 0.65279 0.646689 0.640523 0.634293 0.627998 0.62164 0.615205 0.608697 0.602126 0.595487 0.588797 0.582019 0.575203 0.568318 0.561357 0.554331 0.547258 0.540125 0.53294 0.525689 0.518375 0.510997 0.503577 0.496105 0.488607 0.481071 0.473496 0.465877 0.458217 0.450527 0.442795 0.435034 0.427243 0.419409 0.411548 0.403645 0.395731 0.387786 0.379831 0.371848 0.363855 0.355833 0.347799 0.339758 0.331729 0.323708 0.315693 0.307662 0.299648 0.291649 0.283646 0.275677 0.267744 0.259832 0.251946 0.244107 0.236306 0.228548 0.220839 0.213179 0.205582 0.198039 0.190541 0.183107 0.175714 0.168396 0.161168 0.154027 0.146947 0.139977 0.133113 0.126358 0.119722 0.11321 0.106808 0.100554 0.0944465 0.0884681 0.0826336 0.0769331 0.0713914 0.0660026 0.0607712 0.055724 0.0508492 0.0461693 0.0417011 0.0374038 0.0333105 0.0294157 0.0257182 0.0222147 0.0189226 0.0158523 0.0129956 0.0103602 0.00796576 0.00581472 0.00393054 0.00232169 0.00100919 0.000138361 ];
FPR_SIM = [1 0.998705 0.996955 0.994903 0.992608 0.990091 0.98737 0.984452 0.981358 0.97809 0.974672 0.971127 0.967432 0.963616 0.959692 0.955664 0.951539 0.947322 0.943008 0.938607 0.934113 0.929527 0.924873 0.920149 0.915361 0.910505 0.905576 0.900584 0.895542 0.890451 0.885312 0.880132 0.874923 0.869682 0.864416 0.859102 0.853746 0.848342 0.842898 0.837409 0.831882 0.826321 0.82073 0.815108 0.809467 0.803806 0.79812 0.792404 0.786659 0.780885 0.77509 0.76927 0.763427 0.757566 0.751678 0.745768 0.739838 0.733889 0.727929 0.721952 0.715956 0.709944 0.703929 0.697903 0.691875 0.685838 0.679804 0.67376 0.667713 0.661656 0.655603 0.649543 0.643483 0.637421 0.631362 0.625294 0.619224 0.613151 0.607074 0.601012 0.594954 0.5889 0.582855 0.576817 0.570787 0.564758 0.558735 0.552726 0.546723 0.54073 0.53475 0.528778 0.522826 0.51689 0.510968 0.505055 0.499151 0.493262 0.487389 0.481533 0.475703 0.469879 0.464073 0.458284 0.452518 0.446772 0.441047 0.435349 0.429669 0.42401 0.418365 0.412749 0.40715 0.401574 0.396018 0.390482 0.384971 0.37948 0.374012 0.368571 0.363158 0.357776 0.352421 0.347099 0.341805 0.336538 0.331297 0.326087 0.321575 0.316418 0.311292 0.306201 0.301141 0.296118 0.291125 0.286168 0.281246 0.276357 0.271501 0.266679 0.261901 0.257162 0.252458 0.247788 0.243163 0.238578 0.234029 0.229516 0.225046 0.220613 0.216224 0.211879 0.207576 0.203312 0.199089 0.194911 0.190781 0.18669 0.182637 0.178634 0.174669 0.170744 0.166871 0.163039 0.15925 0.155503 0.151795 0.148134 0.144515 0.140937 0.137413 0.133935 0.130502 0.127117 0.123782 0.120497 0.117257 0.114068 0.110926 0.107831 0.104782 0.101782 0.098831 0.0959212 0.0930633 0.0902478 0.0874794 0.0847575 0.0820819 0.0794587 0.0768849 0.074356 0.0718759 0.0694457 0.0670596 0.0647273 0.0624427 0.060205 0.0580146 0.0558743 0.0537822 0.0517384 0.0497416 0.0477877 0.045882 0.0440166 0.0421941 0.0404142 0.0386782 0.0369879 0.0353424 0.0337432 0.0321876 0.0306748 0.0292008 0.0277707 0.0263823 0.0250321 0.0237241 0.0224541 0.0212283 0.0200411 0.0188934 0.0177883 0.0167237 0.0156978 0.0147092 0.0137583 0.0128447 0.0119639 0.0111207 0.010313 0.00953793 0.00880067 0.00809768 0.00742554 0.00678351 0.00617561 0.00559815 0.00505307 0.00453686 0.00404786 0.00358754 0.00315377 0.00274903 0.00237065 0.00201903 0.00169386 0.0013941 0.0011192 0.000869005 0.000645962 0.00044478 0.000269257 0.000121442 1.72455e-005 ];
plot(Recall_SIM, Precision_SIM, ':c', 'linewidth', 1);
Recall_SeR = [1 0.999728 0.999164 0.998542 0.99784 0.997069 0.996183 0.995177 0.99406 0.99284 0.991528 0.990129 0.988657 0.987118 0.985534 0.983944 0.982337 0.980692 0.979027 0.977369 0.975717 0.974064 0.972405 0.970737 0.969051 0.967351 0.965644 0.963936 0.962229 0.960501 0.958753 0.956989 0.955197 0.953392 0.951562 0.9497 0.947821 0.945921 0.943996 0.942041 0.940058 0.938049 0.936004 0.93393 0.931827 0.929707 0.927553 0.925383 0.923185 0.920966 0.91872 0.916443 0.914139 0.911824 0.909493 0.907141 0.904762 0.902358 0.899935 0.89749 0.895023 0.892538 0.890027 0.887482 0.884921 0.882341 0.879735 0.877113 0.874476 0.871808 0.869112 0.866405 0.863675 0.860921 0.858145 0.855341 0.852529 0.849686 0.846815 0.843929 0.841015 0.838084 0.835129 0.832142 0.829129 0.826098 0.823053 0.81999 0.816901 0.813797 0.810662 0.807506 0.80433 0.801124 0.797893 0.794643 0.791375 0.788081 0.784768 0.781428 0.778072 0.774692 0.771284 0.767859 0.764406 0.76093 0.757426 0.753895 0.750337 0.746749 0.743146 0.73952 0.735857 0.732178 0.728474 0.724736 0.720983 0.717186 0.713369 0.709526 0.705673 0.701796 0.697887 0.693951 0.689993 0.686003 0.681992 0.677951 0.673878 0.669773 0.665638 0.661476 0.657276 0.65305 0.648803 0.644531 0.640227 0.63589 0.631531 0.627139 0.622726 0.61828 0.613811 0.609321 0.604798 0.600243 0.595672 0.59107 0.586444 0.581797 0.57712 0.572425 0.567699 0.562943 0.558158 0.553358 0.548526 0.543668 0.538776 0.533862 0.528923 0.523951 0.518957 0.51393 0.508874 0.503802 0.498701 0.49358 0.48843 0.483256 0.478053 0.472829 0.467568 0.462291 0.456991 0.451669 0.446324 0.440959 0.435565 0.43015 0.424709 0.419256 0.413771 0.408263 0.402732 0.397165 0.391584 0.385974 0.38034 0.374676 0.368978 0.363271 0.357543 0.351778 0.345989 0.340172 0.334326 0.32845 0.32258 0.316704 0.31081 0.304911 0.298994 0.293083 0.287154 0.281217 0.275272 0.269297 0.263334 0.25735 0.251351 0.245351 0.239329 0.233306 0.227287 0.221262 0.21523 0.209205 0.203184 0.197163 0.191135 0.185107 0.179083 0.173069 0.167056 0.16107 0.155104 0.149146 0.143206 0.137283 0.131391 0.125525 0.11968 0.113875 0.108133 0.102439 0.0967837 0.0911708 0.0855942 0.0800569 0.0745531 0.0691148 0.063725 0.0584109 0.0531716 0.0479977 0.0428934 0.0378692 0.0329201 0.0280662 0.0233127 0.0186649 0.014158 0.00982441 0.00563131 0.00167824 ];
Precision_SeR = [0.222102 0.229331 0.234661 0.239788 0.244687 0.249332 0.253751 0.257923 0.261885 0.265663 0.26926 0.272705 0.276013 0.279185 0.282244 0.285205 0.28808 0.290863 0.293568 0.296213 0.298809 0.301351 0.303848 0.306302 0.30871 0.311083 0.313422 0.315737 0.318031 0.320285 0.322514 0.324708 0.326879 0.329031 0.331162 0.33327 0.335356 0.337429 0.339486 0.341522 0.343548 0.345557 0.347552 0.349527 0.351484 0.353428 0.355363 0.357287 0.359204 0.361113 0.36301 0.364898 0.36677 0.368635 0.370491 0.372343 0.374189 0.376028 0.377865 0.379694 0.381513 0.38333 0.385134 0.386932 0.388727 0.390518 0.392305 0.394088 0.395869 0.397644 0.399416 0.401184 0.402955 0.404719 0.406479 0.40824 0.410002 0.411757 0.413508 0.415259 0.417006 0.418752 0.420495 0.422232 0.423971 0.425712 0.427456 0.429193 0.430928 0.432661 0.434391 0.436114 0.437835 0.439554 0.44127 0.442987 0.444702 0.446417 0.448126 0.449837 0.451545 0.453249 0.454943 0.456639 0.458324 0.460009 0.461694 0.463368 0.465041 0.466702 0.468359 0.470018 0.471667 0.473315 0.474961 0.476606 0.478256 0.479894 0.48153 0.483162 0.484791 0.486419 0.488035 0.489649 0.491259 0.49286 0.494459 0.496049 0.49764 0.49922 0.500791 0.502352 0.50391 0.505459 0.50701 0.508559 0.510099 0.511633 0.513159 0.51468 0.516195 0.517703 0.519205 0.52071 0.522202 0.523687 0.525161 0.526625 0.528093 0.529548 0.530995 0.532437 0.533868 0.535304 0.536742 0.538165 0.539582 0.540991 0.542392 0.543793 0.545193 0.54658 0.547966 0.549344 0.550712 0.552076 0.553445 0.554808 0.556168 0.557514 0.558848 0.560175 0.561487 0.562789 0.564081 0.565371 0.566651 0.567925 0.569184 0.570432 0.571681 0.572937 0.57418 0.575412 0.576636 0.577835 0.579041 0.580239 0.581429 0.582602 0.583753 0.584909 0.586054 0.587165 0.588271 0.589374 0.590434 0.591482 0.592524 0.593557 0.594592 0.595615 0.59663 0.597659 0.598642 0.599647 0.600647 0.601609 0.602588 0.603548 0.60449 0.605432 0.606327 0.607202 0.608102 0.608964 0.609785 0.61062 0.611459 0.612259 0.613037 0.613786 0.614536 0.615245 0.615955 0.616676 0.617416 0.618102 0.618757 0.619326 0.619872 0.620432 0.620955 0.621457 0.62196 0.622464 0.622909 0.623401 0.623928 0.62458 0.625272 0.625927 0.626647 0.627418 0.62818 0.629152 0.630271 0.631352 0.632457 0.633567 0.63468 0.635451 0.636345 0.637894 0.639725 0.642546 ];
TPR_SeR = [1 0.999728 0.999164 0.998542 0.99784 0.997069 0.996183 0.995177 0.99406 0.99284 0.991528 0.990129 0.988657 0.987118 0.985534 0.983944 0.982337 0.980692 0.979027 0.977369 0.975717 0.974064 0.972405 0.970737 0.969051 0.967351 0.965644 0.963936 0.962229 0.960501 0.958753 0.956989 0.955197 0.953392 0.951562 0.9497 0.947821 0.945921 0.943996 0.942041 0.940058 0.938049 0.936004 0.93393 0.931827 0.929707 0.927553 0.925383 0.923185 0.920966 0.91872 0.916443 0.914139 0.911824 0.909493 0.907141 0.904762 0.902358 0.899935 0.89749 0.895023 0.892538 0.890027 0.887482 0.884921 0.882341 0.879735 0.877113 0.874476 0.871808 0.869112 0.866405 0.863675 0.860921 0.858145 0.855341 0.852529 0.849686 0.846815 0.843929 0.841015 0.838084 0.835129 0.832142 0.829129 0.826098 0.823053 0.81999 0.816901 0.813797 0.810662 0.807506 0.80433 0.801124 0.797893 0.794643 0.791375 0.788081 0.784768 0.781428 0.778072 0.774692 0.771284 0.767859 0.764406 0.76093 0.757426 0.753895 0.750337 0.746749 0.743146 0.73952 0.735857 0.732178 0.728474 0.724736 0.720983 0.717186 0.713369 0.709526 0.705673 0.701796 0.697887 0.693951 0.689993 0.686003 0.681992 0.677951 0.673878 0.669773 0.665638 0.661476 0.657276 0.65305 0.648803 0.644531 0.640227 0.63589 0.631531 0.627139 0.622726 0.61828 0.613811 0.609321 0.604798 0.600243 0.595672 0.59107 0.586444 0.581797 0.57712 0.572425 0.567699 0.562943 0.558158 0.553358 0.548526 0.543668 0.538776 0.533862 0.528923 0.523951 0.518957 0.51393 0.508874 0.503802 0.498701 0.49358 0.48843 0.483256 0.478053 0.472829 0.467568 0.462291 0.456991 0.451669 0.446324 0.440959 0.435565 0.43015 0.424709 0.419256 0.413771 0.408263 0.402732 0.397165 0.391584 0.385974 0.38034 0.374676 0.368978 0.363271 0.357543 0.351778 0.345989 0.340172 0.334326 0.32845 0.32258 0.316704 0.31081 0.304911 0.298994 0.293083 0.287154 0.281217 0.275272 0.269297 0.263334 0.25735 0.251351 0.245351 0.239329 0.233306 0.227287 0.221262 0.21523 0.209205 0.203184 0.197163 0.191135 0.185107 0.179083 0.173069 0.167056 0.16107 0.155104 0.149146 0.143206 0.137283 0.131391 0.125525 0.11968 0.113875 0.108133 0.102439 0.0967837 0.0911708 0.0855942 0.0800569 0.0745531 0.0691148 0.063725 0.0584109 0.0531716 0.0479977 0.0428934 0.0378692 0.0329201 0.0280662 0.0233127 0.0186649 0.014158 0.00982441 0.00563131 0.00167824 ];
FPR_SeR = [1 0.966128 0.941183 0.91841 0.897432 0.878241 0.860548 0.844203 0.829003 0.814755 0.801335 0.788611 0.776524 0.765034 0.754056 0.743552 0.73346 0.72376 0.714403 0.705356 0.696578 0.688055 0.679768 0.671702 0.663841 0.65616 0.648664 0.641332 0.634156 0.627141 0.620264 0.61353 0.606925 0.600434 0.594062 0.5878 0.581643 0.575579 0.569612 0.56374 0.557944 0.552235 0.546603 0.541054 0.535589 0.530198 0.524872 0.519612 0.514419 0.509285 0.504217 0.499201 0.494251 0.489359 0.48452 0.479728 0.47498 0.470276 0.46562 0.461011 0.456446 0.45192 0.447443 0.443009 0.43861 0.434251 0.429932 0.425648 0.421402 0.417191 0.413014 0.408872 0.404758 0.400679 0.39663 0.392611 0.388622 0.384665 0.380737 0.376835 0.372961 0.369114 0.3653 0.361514 0.357746 0.354003 0.350281 0.346591 0.342928 0.339289 0.335676 0.332092 0.328531 0.324997 0.321486 0.317997 0.314532 0.311089 0.307673 0.304272 0.300896 0.297546 0.294217 0.290907 0.287624 0.284362 0.281119 0.2779 0.274699 0.271522 0.268369 0.265235 0.262123 0.259029 0.25595 0.25289 0.249845 0.246822 0.24382 0.240837 0.237872 0.234926 0.232002 0.229097 0.226213 0.223351 0.220506 0.21768 0.214869 0.212078 0.209307 0.206551 0.203813 0.201096 0.198396 0.195712 0.193043 0.19039 0.187759 0.185144 0.18255 0.179969 0.17741 0.174864 0.172337 0.169825 0.167334 0.164859 0.162402 0.159964 0.157543 0.155142 0.152757 0.150384 0.148026 0.145691 0.143371 0.141068 0.138782 0.136512 0.134259 0.132024 0.129806 0.127603 0.125417 0.123247 0.12109 0.118953 0.116833 0.114728 0.112641 0.110571 0.108516 0.106481 0.10446 0.102454 0.100467 0.0984961 0.0965441 0.0946079 0.0926897 0.0907844 0.0888953 0.0870205 0.0851647 0.0833238 0.0814976 0.0796886 0.0778942 0.0761159 0.0743562 0.0726107 0.0708842 0.0691759 0.0674851 0.0658117 0.0641569 0.0625202 0.0609034 0.0593047 0.057717 0.0561515 0.0545997 0.0530617 0.0515445 0.0500398 0.0485496 0.0470823 0.0456308 0.0441992 0.042787 0.0413914 0.0400156 0.0386631 0.0373233 0.036005 0.0347054 0.0334258 0.0321645 0.0309229 0.0297001 0.028497 0.0273138 0.0261508 0.0250068 0.0238833 0.0227783 0.0216926 0.0206274 0.0195833 0.0185573 0.0175512 0.0165644 0.0155986 0.0146545 0.0137331 0.0128313 0.0119504 0.0110885 0.0102448 0.00942237 0.00862253 0.00784582 0.00709483 0.00636645 0.00566217 0.0049826 0.00433059 0.00370371 0.00310542 0.00253521 0.00199506 0.00148805 0.00101508 0.000573337 0.000179876 ];
plot(Recall_SeR, Precision_SeR, ':m', 'linewidth', 1);
Recall_SUN = [1 0.999795 0.999024 0.998512 0.997918 0.997326 0.996677 0.995947 0.995136 0.994239 0.993251 0.992165 0.990994 0.989757 0.988445 0.987057 0.985605 0.984057 0.982424 0.980698 0.978879 0.976975 0.974981 0.972903 0.970719 0.968426 0.966037 0.963544 0.960941 0.958265 0.955481 0.952606 0.949616 0.946515 0.943312 0.940006 0.936591 0.933077 0.92947 0.925764 0.921945 0.918021 0.914 0.909892 0.905681 0.901369 0.896956 0.892455 0.88787 0.883199 0.878452 0.873617 0.868701 0.863711 0.858643 0.853494 0.848274 0.842979 0.837614 0.832177 0.82668 0.821119 0.815492 0.809817 0.804055 0.798261 0.792405 0.786494 0.780523 0.774518 0.768462 0.762357 0.756209 0.750013 0.743791 0.737521 0.731206 0.724852 0.718462 0.712044 0.705576 0.699068 0.69254 0.685986 0.679408 0.672815 0.666191 0.659558 0.652888 0.646217 0.639521 0.632805 0.62608 0.619327 0.612564 0.605769 0.59896 0.592137 0.585313 0.578488 0.571656 0.564815 0.557966 0.551119 0.544281 0.537456 0.530616 0.523788 0.516962 0.510137 0.503313 0.496492 0.489688 0.482898 0.476132 0.469373 0.462623 0.455889 0.449183 0.442489 0.435828 0.429179 0.422568 0.415977 0.409411 0.402878 0.396371 0.389883 0.383438 0.377023 0.37065 0.364299 0.357981 0.351693 0.345437 0.339212 0.333038 0.326888 0.320786 0.314731 0.308728 0.302768 0.296845 0.290967 0.285132 0.27935 0.273625 0.267947 0.262304 0.256719 0.251181 0.245699 0.240267 0.234895 0.229562 0.224284 0.219053 0.213894 0.208784 0.203722 0.198722 0.19379 0.188909 0.184094 0.179353 0.174665 0.17004 0.165485 0.160986 0.156566 0.152196 0.147906 0.143679 0.139523 0.135422 0.131393 0.127431 0.123531 0.119711 0.115957 0.112267 0.108652 0.105108 0.101629 0.0982132 0.0948696 0.0915975 0.0883921 0.0852627 0.0821933 0.0791994 0.0762682 0.0734021 0.0706089 0.0678824 0.0652115 0.0626186 0.0600778 0.057611 0.0552024 0.052863 0.0505802 0.0483691 0.0462179 0.0441327 0.0421077 0.0401351 0.0382256 0.0363696 0.0345668 0.0328221 0.0311314 0.0295014 0.0279285 0.0264072 0.0249355 0.0235174 0.0221531 0.0208371 0.0195692 0.0183576 0.0171884 0.0160683 0.0149936 0.0139659 0.0129777 0.0120371 0.011142 0.0102881 0.0094748 0.00870333 0.00796923 0.0072768 0.00661801 0.00599818 0.00541385 0.00486469 0.00435207 0.00387196 0.00342545 0.00301168 0.00262838 0.00227764 0.00195465 0.00166239 0.00139444 0.00115633 0.000943809 0.000757048 0.000592177 0.000452954 0.000334681 0.000235489 0.000157441 9.34711e-005 4.89433e-005 ];
Precision_SUN = [0.222102 0.223595 0.230371 0.233492 0.236624 0.239663 0.242929 0.246296 0.249784 0.253369 0.257008 0.260711 0.264482 0.268273 0.272085 0.275902 0.279731 0.283591 0.287414 0.291203 0.294966 0.298708 0.302432 0.306145 0.309828 0.313477 0.317083 0.320641 0.324156 0.327632 0.331048 0.334416 0.337726 0.340974 0.344169 0.347314 0.350394 0.353423 0.356392 0.359307 0.362171 0.364989 0.367762 0.370491 0.373181 0.375828 0.378432 0.380998 0.383521 0.38601 0.388469 0.390885 0.393273 0.395625 0.397946 0.400233 0.402499 0.404747 0.406967 0.409163 0.411338 0.413493 0.415628 0.417746 0.419837 0.421915 0.423973 0.426011 0.428037 0.430048 0.432042 0.434025 0.435996 0.437958 0.439915 0.441853 0.443783 0.445695 0.447609 0.449515 0.451397 0.453274 0.455132 0.456989 0.45883 0.460663 0.46249 0.46431 0.466115 0.467919 0.469708 0.471492 0.473283 0.475066 0.476835 0.4786 0.480354 0.482102 0.48385 0.485588 0.487324 0.489047 0.490761 0.492469 0.494178 0.495888 0.497598 0.499303 0.500993 0.502678 0.504354 0.506032 0.507696 0.50936 0.51101 0.512651 0.514282 0.515904 0.517525 0.519145 0.520767 0.522378 0.523988 0.525587 0.527187 0.528788 0.530387 0.531975 0.533557 0.535142 0.53672 0.538302 0.539872 0.541436 0.542988 0.544533 0.546071 0.547586 0.549106 0.550621 0.552123 0.553625 0.555108 0.556586 0.558048 0.559521 0.560979 0.562435 0.56388 0.565316 0.566735 0.568156 0.569563 0.570971 0.572353 0.573724 0.575066 0.576421 0.577752 0.579086 0.580393 0.581706 0.582981 0.584252 0.585533 0.586786 0.588042 0.589279 0.590492 0.591722 0.592946 0.594148 0.595344 0.596551 0.597698 0.598831 0.599972 0.601089 0.60221 0.603323 0.604423 0.605505 0.606581 0.60766 0.608708 0.609754 0.610837 0.611832 0.612877 0.613894 0.614899 0.615884 0.61687 0.617837 0.618833 0.619775 0.620747 0.621704 0.622612 0.623523 0.624439 0.625293 0.626146 0.627008 0.627881 0.62872 0.629555 0.630359 0.631155 0.631939 0.632752 0.633486 0.6343 0.635144 0.635897 0.636706 0.637491 0.638238 0.639003 0.639678 0.640477 0.641166 0.641882 0.642539 0.643279 0.64382 0.644428 0.645017 0.645558 0.646098 0.64661 0.647228 0.647825 0.648176 0.648772 0.649286 0.649771 0.650451 0.650925 0.651521 0.651926 0.652477 0.653042 0.653736 0.654043 0.654328 0.655035 0.655389 0.655814 0.655748 0.656019 0.656033 0.656236 0.656951 0.65616 0.655803 ];
TPR_SUN = [1 0.999795 0.999024 0.998512 0.997918 0.997326 0.996677 0.995947 0.995136 0.994239 0.993251 0.992165 0.990994 0.989757 0.988445 0.987057 0.985605 0.984057 0.982424 0.980698 0.978879 0.976975 0.974981 0.972903 0.970719 0.968426 0.966037 0.963544 0.960941 0.958265 0.955481 0.952606 0.949616 0.946515 0.943312 0.940006 0.936591 0.933077 0.92947 0.925764 0.921945 0.918021 0.914 0.909892 0.905681 0.901369 0.896956 0.892455 0.88787 0.883199 0.878452 0.873617 0.868701 0.863711 0.858643 0.853494 0.848274 0.842979 0.837614 0.832177 0.82668 0.821119 0.815492 0.809817 0.804055 0.798261 0.792405 0.786494 0.780523 0.774518 0.768462 0.762357 0.756209 0.750013 0.743791 0.737521 0.731206 0.724852 0.718462 0.712044 0.705576 0.699068 0.69254 0.685986 0.679408 0.672815 0.666191 0.659558 0.652888 0.646217 0.639521 0.632805 0.62608 0.619327 0.612564 0.605769 0.59896 0.592137 0.585313 0.578488 0.571656 0.564815 0.557966 0.551119 0.544281 0.537456 0.530616 0.523788 0.516962 0.510137 0.503313 0.496492 0.489688 0.482898 0.476132 0.469373 0.462623 0.455889 0.449183 0.442489 0.435828 0.429179 0.422568 0.415977 0.409411 0.402878 0.396371 0.389883 0.383438 0.377023 0.37065 0.364299 0.357981 0.351693 0.345437 0.339212 0.333038 0.326888 0.320786 0.314731 0.308728 0.302768 0.296845 0.290967 0.285132 0.27935 0.273625 0.267947 0.262304 0.256719 0.251181 0.245699 0.240267 0.234895 0.229562 0.224284 0.219053 0.213894 0.208784 0.203722 0.198722 0.19379 0.188909 0.184094 0.179353 0.174665 0.17004 0.165485 0.160986 0.156566 0.152196 0.147906 0.143679 0.139523 0.135422 0.131393 0.127431 0.123531 0.119711 0.115957 0.112267 0.108652 0.105108 0.101629 0.0982132 0.0948696 0.0915975 0.0883921 0.0852627 0.0821933 0.0791994 0.0762682 0.0734021 0.0706089 0.0678824 0.0652115 0.0626186 0.0600778 0.057611 0.0552024 0.052863 0.0505802 0.0483691 0.0462179 0.0441327 0.0421077 0.0401351 0.0382256 0.0363696 0.0345668 0.0328221 0.0311314 0.0295014 0.0279285 0.0264072 0.0249355 0.0235174 0.0221531 0.0208371 0.0195692 0.0183576 0.0171884 0.0160683 0.0149936 0.0139659 0.0129777 0.0120371 0.011142 0.0102881 0.0094748 0.00870333 0.00796923 0.0072768 0.00661801 0.00599818 0.00541385 0.00486469 0.00435207 0.00387196 0.00342545 0.00301168 0.00262838 0.00227764 0.00195465 0.00166239 0.00139444 0.00115633 0.000943809 0.000757048 0.000592177 0.000452954 0.000334681 0.000235489 0.000157441 9.34711e-005 4.89433e-005 ];
FPR_SUN = [1 0.99345 0.965991 0.953096 0.940167 0.92771 0.91461 0.901554 0.8883 0.874918 0.861496 0.848058 0.834605 0.821313 0.808173 0.795212 0.782429 0.769744 0.757323 0.745125 0.733155 0.721393 0.709852 0.698524 0.687432 0.676574 0.665962 0.655583 0.645431 0.635502 0.6258 0.616297 0.606998 0.597901 0.588978 0.580227 0.571655 0.563237 0.554979 0.54687 0.538907 0.531077 0.523387 0.515833 0.508399 0.501092 0.493897 0.486818 0.479844 0.472975 0.466201 0.459526 0.452939 0.446443 0.44003 0.433703 0.427448 0.421266 0.415162 0.409126 0.403165 0.397271 0.391441 0.385677 0.379971 0.374327 0.368741 0.363215 0.35774 0.35232 0.346959 0.34165 0.336391 0.33118 0.326024 0.320925 0.315877 0.310888 0.305941 0.301045 0.296205 0.291405 0.286662 0.281962 0.277314 0.272717 0.268164 0.263659 0.259203 0.254793 0.250434 0.246114 0.241838 0.237602 0.233412 0.229264 0.225155 0.221085 0.217059 0.213077 0.209132 0.205234 0.201382 0.197573 0.193805 0.19008 0.186397 0.18276 0.179168 0.175615 0.172107 0.168639 0.165217 0.161837 0.158503 0.155207 0.151956 0.148744 0.145572 0.142444 0.139357 0.13631 0.133305 0.130343 0.127422 0.12454 0.121698 0.118896 0.116138 0.113417 0.110734 0.108089 0.105488 0.102927 0.100403 0.0979186 0.0954753 0.0930702 0.0907003 0.0883701 0.0860779 0.0838263 0.0816133 0.0794382 0.0772978 0.0751939 0.0731285 0.071098 0.0691054 0.0671498 0.0652348 0.063354 0.0615081 0.0596967 0.0579218 0.056178 0.0544717 0.0527977 0.0511578 0.0495475 0.0479718 0.0464296 0.0449203 0.0434457 0.0420001 0.0405854 0.0392054 0.0378562 0.0365407 0.0352528 0.0339921 0.0327659 0.0315664 0.0303985 0.0292608 0.0281524 0.0270722 0.0260215 0.0249979 0.0240014 0.0230315 0.0220909 0.0211758 0.0202877 0.0194271 0.0185894 0.0177767 0.0169906 0.0162291 0.0154908 0.0147782 0.014089 0.013422 0.0127802 0.0121578 0.0115588 0.0109804 0.0104229 0.00988711 0.00937045 0.00887431 0.00839732 0.00794119 0.00750189 0.00707986 0.00667635 0.00629102 0.005923 0.00557049 0.00523361 0.00491206 0.00460746 0.00431665 0.00403818 0.00377487 0.00352346 0.00328503 0.00305895 0.00284554 0.00264307 0.00245222 0.00227148 0.00210116 0.00194079 0.00178944 0.00164752 0.00151409 0.00138848 0.00127097 0.0011603 0.00105687 0.000959465 0.000868374 0.000783411 0.000704485 0.000631252 0.000563118 0.000499826 0.000441705 0.000388256 0.000339231 0.000294345 0.000253181 0.000216261 0.000183182 0.000153264 0.000126539 0.000103175 8.26447e-005 6.49621e-005 4.95246e-005 3.64461e-005 2.57054e-005 1.7084e-005 1.04244e-005 5.57833e-006 ];
plot(Recall_SUN, Precision_SUN, ':y', 'linewidth', 1);
Recall_SR = [1 0.97407 0.912683 0.858819 0.812494 0.771609 0.734966 0.701688 0.671137 0.642905 0.616692 0.592259 0.569382 0.547894 0.527634 0.508505 0.490378 0.473187 0.456846 0.441292 0.426505 0.412379 0.398891 0.386008 0.373662 0.361823 0.350476 0.339583 0.329118 0.319077 0.309412 0.300113 0.291176 0.282579 0.274297 0.266312 0.258597 0.251175 0.244009 0.237086 0.230404 0.223939 0.217701 0.211663 0.20582 0.200158 0.194685 0.189399 0.184279 0.179318 0.17451 0.169856 0.165342 0.160968 0.156712 0.152594 0.148595 0.144716 0.140962 0.137307 0.133763 0.130315 0.126961 0.123709 0.12055 0.117503 0.11452 0.11162 0.108803 0.106065 0.103399 0.100813 0.0983 0.0958488 0.093468 0.0911496 0.0888901 0.086695 0.0845516 0.0824665 0.0804423 0.0784715 0.0765546 0.0746831 0.0728621 0.0710974 0.0693721 0.0676925 0.066053 0.0644591 0.0629017 0.0613887 0.0599135 0.0584796 0.0570752 0.055714 0.0543759 0.0530798 0.0518124 0.0505804 0.0493775 0.0482014 0.0470587 0.0459471 0.0448552 0.0437935 0.0427614 0.0417468 0.0407586 0.0398019 0.0388627 0.0379463 0.0370544 0.0361816 0.0353248 0.0344941 0.0336837 0.032893 0.0321202 0.0313661 0.0306326 0.0299163 0.0292146 0.0285319 0.0278633 0.0272105 0.0265729 0.025951 0.0253524 0.0247575 0.0241785 0.0236118 0.0230564 0.0225145 0.0219878 0.0214732 0.0209688 0.0204773 0.0199979 0.0195297 0.0190713 0.0186241 0.0181884 0.0177621 0.0173459 0.01694 0.0165417 0.0161549 0.0157752 0.0154063 0.0150456 0.0146897 0.0143467 0.0140084 0.0136773 0.0133528 0.0130358 0.0127278 0.0124237 0.0121305 0.0118408 0.0115584 0.0112825 0.01101 0.0107473 0.0104892 0.0102392 0.00999017 0.00975006 0.00951439 0.00928459 0.0090611 0.00884032 0.00862492 0.00841484 0.00820693 0.0080048 0.00780864 0.00761436 0.00742599 0.00724186 0.00706076 0.00688401 0.00671147 0.00654174 0.00637749 0.00621541 0.00605537 0.00589935 0.00574777 0.00560022 0.00545563 0.00531442 0.00517357 0.00503707 0.00490285 0.00477313 0.00464421 0.00452012 0.00439634 0.00427708 0.00415912 0.00404451 0.00393168 0.00382209 0.00371501 0.00360828 0.00350417 0.00340409 0.00330651 0.00320881 0.00311381 0.00301983 0.00292785 0.0028388 0.00275179 0.00266674 0.00258329 0.00250196 0.00242158 0.00234139 0.00226351 0.00218754 0.00211277 0.00204149 0.00196996 0.00189982 0.00183148 0.00176358 0.00169758 0.00163312 0.0015706 0.00150843 0.00144822 0.0013885 0.00132954 0.00127196 0.00121517 0.00116189 0.00110882 0.00105572 0.00100437 0.000954128 0.000904264 0.000856239 0.000809553 0.000762428 0.000716984 0.000672234 0.000628548 0.000585504 0.000544643 0.00050377 0.000464039 0.000425549 0.000387361 ];
Precision_SR = [0.222102 0.258511 0.313964 0.346008 0.367475 0.383581 0.396573 0.407555 0.417051 0.425461 0.433045 0.439965 0.446296 0.452154 0.457595 0.462675 0.467431 0.471877 0.476066 0.480011 0.48377 0.48732 0.490693 0.493938 0.497037 0.499982 0.502798 0.505489 0.508069 0.510536 0.512906 0.515188 0.517403 0.519562 0.521642 0.523649 0.525595 0.527501 0.529356 0.531133 0.532875 0.534555 0.536206 0.537799 0.539358 0.540853 0.542306 0.543737 0.545144 0.54653 0.547878 0.549193 0.550461 0.551724 0.552934 0.554123 0.55528 0.55644 0.557559 0.558666 0.559758 0.560816 0.561865 0.562895 0.563886 0.564867 0.565829 0.566777 0.567711 0.56861 0.569518 0.570397 0.571258 0.572099 0.572896 0.573678 0.574472 0.575247 0.576004 0.576742 0.577465 0.57819 0.578878 0.579588 0.580267 0.580964 0.581629 0.58229 0.582928 0.583531 0.58414 0.584735 0.585332 0.585939 0.586506 0.587095 0.587637 0.588195 0.588749 0.58929 0.5898 0.590286 0.590765 0.591295 0.591759 0.59221 0.59266 0.593113 0.593525 0.593963 0.594387 0.594852 0.595312 0.595711 0.596125 0.596563 0.596991 0.597438 0.597842 0.598211 0.598616 0.598988 0.599352 0.599753 0.600134 0.600521 0.600913 0.601284 0.601625 0.601932 0.60228 0.602609 0.602938 0.603256 0.603606 0.603939 0.604318 0.604655 0.604996 0.605364 0.605733 0.606031 0.606324 0.606623 0.606937 0.607301 0.607649 0.607987 0.608336 0.608687 0.608997 0.609313 0.609604 0.609914 0.610208 0.610513 0.610875 0.611169 0.611479 0.611801 0.61211 0.612438 0.61277 0.61307 0.613343 0.613659 0.61396 0.614288 0.614655 0.61496 0.615251 0.615629 0.615905 0.616149 0.616435 0.61662 0.61692 0.617213 0.617526 0.617886 0.618259 0.618601 0.618909 0.619306 0.619617 0.619896 0.620192 0.620412 0.620683 0.620938 0.621229 0.621522 0.621875 0.62213 0.622426 0.622625 0.622914 0.623148 0.623485 0.623845 0.624119 0.624398 0.624643 0.624989 0.625363 0.625686 0.625923 0.626304 0.626688 0.6271 0.627508 0.627856 0.628134 0.628385 0.628776 0.629102 0.629616 0.629974 0.630321 0.630679 0.630903 0.631243 0.631441 0.631881 0.632341 0.63274 0.63312 0.633579 0.634052 0.634567 0.635005 0.635478 0.636022 0.636395 0.636763 0.637254 0.637711 0.638084 0.638672 0.63896 0.639065 0.639608 0.639849 0.640212 0.640258 0.640687 0.641106 0.641728 0.642196 0.642919 0.643335 0.643976 0.644352 0.644636 0.645012 0.645307 ];
TPR_SR = [1 0.97407 0.912683 0.858819 0.812494 0.771609 0.734966 0.701688 0.671137 0.642905 0.616692 0.592259 0.569382 0.547894 0.527634 0.508505 0.490378 0.473187 0.456846 0.441292 0.426505 0.412379 0.398891 0.386008 0.373662 0.361823 0.350476 0.339583 0.329118 0.319077 0.309412 0.300113 0.291176 0.282579 0.274297 0.266312 0.258597 0.251175 0.244009 0.237086 0.230404 0.223939 0.217701 0.211663 0.20582 0.200158 0.194685 0.189399 0.184279 0.179318 0.17451 0.169856 0.165342 0.160968 0.156712 0.152594 0.148595 0.144716 0.140962 0.137307 0.133763 0.130315 0.126961 0.123709 0.12055 0.117503 0.11452 0.11162 0.108803 0.106065 0.103399 0.100813 0.0983 0.0958488 0.093468 0.0911496 0.0888901 0.086695 0.0845516 0.0824665 0.0804423 0.0784715 0.0765546 0.0746831 0.0728621 0.0710974 0.0693721 0.0676925 0.066053 0.0644591 0.0629017 0.0613887 0.0599135 0.0584796 0.0570752 0.055714 0.0543759 0.0530798 0.0518124 0.0505804 0.0493775 0.0482014 0.0470587 0.0459471 0.0448552 0.0437935 0.0427614 0.0417468 0.0407586 0.0398019 0.0388627 0.0379463 0.0370544 0.0361816 0.0353248 0.0344941 0.0336837 0.032893 0.0321202 0.0313661 0.0306326 0.0299163 0.0292146 0.0285319 0.0278633 0.0272105 0.0265729 0.025951 0.0253524 0.0247575 0.0241785 0.0236118 0.0230564 0.0225145 0.0219878 0.0214732 0.0209688 0.0204773 0.0199979 0.0195297 0.0190713 0.0186241 0.0181884 0.0177621 0.0173459 0.01694 0.0165417 0.0161549 0.0157752 0.0154063 0.0150456 0.0146897 0.0143467 0.0140084 0.0136773 0.0133528 0.0130358 0.0127278 0.0124237 0.0121305 0.0118408 0.0115584 0.0112825 0.01101 0.0107473 0.0104892 0.0102392 0.00999017 0.00975006 0.00951439 0.00928459 0.0090611 0.00884032 0.00862492 0.00841484 0.00820693 0.0080048 0.00780864 0.00761436 0.00742599 0.00724186 0.00706076 0.00688401 0.00671147 0.00654174 0.00637749 0.00621541 0.00605537 0.00589935 0.00574777 0.00560022 0.00545563 0.00531442 0.00517357 0.00503707 0.00490285 0.00477313 0.00464421 0.00452012 0.00439634 0.00427708 0.00415912 0.00404451 0.00393168 0.00382209 0.00371501 0.00360828 0.00350417 0.00340409 0.00330651 0.00320881 0.00311381 0.00301983 0.00292785 0.0028388 0.00275179 0.00266674 0.00258329 0.00250196 0.00242158 0.00234139 0.00226351 0.00218754 0.00211277 0.00204149 0.00196996 0.00189982 0.00183148 0.00176358 0.00169758 0.00163312 0.0015706 0.00150843 0.00144822 0.0013885 0.00132954 0.00127196 0.00121517 0.00116189 0.00110882 0.00105572 0.00100437 0.000954128 0.000904264 0.000856239 0.000809553 0.000762428 0.000716984 0.000672234 0.000628548 0.000585504 0.000544643 0.00050377 0.000464039 0.000425549 0.000387361 ];
FPR_SR = [1 0.834677 0.641718 0.539591 0.472509 0.422759 0.383295 0.350708 0.323143 0.299317 0.278435 0.259937 0.243428 0.228559 0.215075 0.202801 0.191579 0.18128 0.171785 0.162987 0.154822 0.147226 0.140146 0.13353 0.127345 0.121553 0.116115 0.111004 0.10619 0.101653 0.09737 0.0933205 0.0894902 0.0858584 0.0824155 0.0791479 0.0760454 0.0730938 0.0702867 0.0676127 0.0650617 0.0626295 0.0603094 0.058098 0.055984 0.0539672 0.0520383 0.0501934 0.0484269 0.0467327 0.0451104 0.043555 0.0420652 0.0406351 0.0392609 0.0379417 0.0366734 0.0354538 0.0342817 0.0331541 0.0320658 0.0310159 0.030001 0.0290225 0.0280836 0.0271868 0.0263191 0.0254842 0.024681 0.0239071 0.0231603 0.0224412 0.0217486 0.021078 0.0204319 0.019808 0.0192035 0.0186185 0.0180504 0.0174993 0.0169666 0.0164522 0.0159572 0.0154774 0.0150151 0.0145698 0.0141382 0.0137214 0.0133189 0.0129299 0.0125539 0.0121897 0.0118371 0.0114952 0.0111643 0.0108437 0.010534 0.0102339 0.00994217 0.00965996 0.00938736 0.00912208 0.0088654 0.00861617 0.00837446 0.0081415 0.0079154 0.00769548 0.00748247 0.00727566 0.00707541 0.00687997 0.00668962 0.00650461 0.00632524 0.00615127 0.00598227 0.00581766 0.00565851 0.00550422 0.00535457 0.00520945 0.00506789 0.00492978 0.00479609 0.00466561 0.00453907 0.00441634 0.00429934 0.00418329 0.00407043 0.00396087 0.00385464 0.00375108 0.00365073 0.00355282 0.0034572 0.00336444 0.00327414 0.00318684 0.00310103 0.00301798 0.00293753 0.0028589 0.00278263 0.00270792 0.00263527 0.00256464 0.0024957 0.00242917 0.00236357 0.00230047 0.00223956 0.00217992 0.00212194 0.00206511 0.00200983 0.00195611 0.00190364 0.00185254 0.00180282 0.00175464 0.00170764 0.00166156 0.00161704 0.00157347 0.00153092 0.00148956 0.00144922 0.00141015 0.00137213 0.00133481 0.00129863 0.00126337 0.0012291 0.00119589 0.00116315 0.00113117 0.00109982 0.00106953 0.0010399 0.00101115 0.000983368 0.000955875 0.000928934 0.000903288 0.000878021 0.000853617 0.000829551 0.000806081 0.000783154 0.000760938 0.000739272 0.000718052 0.00069756 0.00067759 0.000657689 0.000638542 0.000619799 0.000601429 0.000583693 0.000566478 0.00054948 0.000532889 0.000516645 0.00050082 0.000485559 0.000470433 0.000455907 0.000441629 0.000427488 0.000413692 0.00040057 0.00038777 0.000374876 0.000362576 0.00035036 0.000338631 0.000327291 0.000316132 0.000305273 0.000294649 0.000284374 0.000274147 0.000264081 0.000254457 0.000245019 0.000235672 0.000226537 0.000217702 0.000209102 0.000200651 0.000192567 0.000184618 0.000176766 0.0001691 0.000161461 0.00015411 0.000146989 0.000140228 0.000133613 0.00012698 0.000120557 0.000114281 0.000108166 0.00010211 9.62493e-005 9.05494e-005 8.4922e-005 7.92963e-005 7.40367e-005 6.87843e-005 6.35261e-005 5.85517e-005 5.35995e-005 4.88538e-005 ];
plot(Recall_SR, Precision_SR, '--k', 'linewidth', 1);
Recall_GB = [1 0.999891 0.99947 0.998842 0.997998 0.996921 0.995618 0.994116 0.99245 0.990671 0.988832 0.986933 0.985028 0.983122 0.981203 0.979278 0.977347 0.975416 0.973471 0.971508 0.969521 0.967507 0.965457 0.963368 0.961251 0.959092 0.956903 0.954687 0.952439 0.950162 0.947845 0.945491 0.943094 0.940652 0.938167 0.935642 0.933076 0.930444 0.927777 0.925055 0.922284 0.919467 0.916601 0.913697 0.910737 0.907733 0.904676 0.901561 0.898395 0.895171 0.891885 0.888528 0.885099 0.881605 0.878052 0.874443 0.870775 0.867052 0.863272 0.859443 0.855568 0.851643 0.847672 0.843633 0.839535 0.835385 0.831156 0.826892 0.822585 0.818212 0.813795 0.809303 0.804743 0.800126 0.795441 0.790689 0.785875 0.78099 0.776061 0.771098 0.766072 0.761 0.75588 0.750715 0.745509 0.740244 0.734918 0.729528 0.724074 0.718556 0.712992 0.707394 0.701737 0.696043 0.690311 0.684529 0.678703 0.672828 0.666909 0.660949 0.654957 0.648929 0.642875 0.636786 0.630674 0.62453 0.618347 0.612157 0.605954 0.59972 0.593475 0.587229 0.580972 0.574715 0.568428 0.562124 0.555807 0.549481 0.543135 0.536773 0.530412 0.524034 0.517654 0.511266 0.504863 0.498467 0.492072 0.485669 0.47927 0.472888 0.466521 0.46016 0.453798 0.447443 0.441089 0.434769 0.428456 0.422172 0.415901 0.409661 0.403439 0.39725 0.391098 0.384985 0.378897 0.372823 0.366784 0.360775 0.354795 0.348835 0.342914 0.337017 0.331164 0.325364 0.319594 0.313874 0.30822 0.302602 0.297023 0.291494 0.286008 0.280567 0.275175 0.269828 0.264538 0.259295 0.254098 0.248952 0.243861 0.238825 0.233842 0.228909 0.224031 0.219191 0.2144 0.209668 0.204976 0.200339 0.195767 0.19123 0.186743 0.182319 0.177948 0.173628 0.169362 0.165135 0.160965 0.156852 0.152795 0.1488 0.144858 0.140977 0.137156 0.133402 0.129699 0.126062 0.122491 0.118979 0.115519 0.112117 0.108767 0.105474 0.102238 0.0990512 0.0959157 0.0928284 0.0898086 0.0868363 0.0839132 0.0810513 0.0782549 0.0754914 0.07279 0.0701448 0.0675443 0.0649953 0.0624995 0.0600621 0.0576691 0.0553232 0.0530343 0.0507997 0.0486005 0.0464545 0.0443562 0.0423053 0.0403056 0.0383425 0.0364301 0.034561 0.0327334 0.0309537 0.0292095 0.027513 0.0258571 0.0242428 0.0226712 0.0211383 0.019643 0.018189 0.0167689 0.0153972 0.0140711 0.0127911 0.0115474 0.0103453 0.00918295 0.00805505 0.00696244 0.00590703 0.00489168 0.00391658 0.00297696 0.00208233 0.00122497 0.000409561 ];
Precision_GB = [0.222102 0.229169 0.240138 0.250103 0.259582 0.26871 0.277485 0.285901 0.293964 0.301668 0.309054 0.316122 0.32291 0.329456 0.335795 0.341955 0.347961 0.353833 0.359582 0.365221 0.37077 0.376235 0.381627 0.386949 0.392209 0.397408 0.402555 0.407656 0.412712 0.417727 0.422706 0.427644 0.432546 0.437408 0.442238 0.447041 0.451817 0.456559 0.461271 0.465942 0.470589 0.475203 0.4798 0.484372 0.488918 0.49344 0.497935 0.502396 0.506834 0.511243 0.515625 0.519983 0.52431 0.52861 0.532881 0.537119 0.541324 0.545505 0.549661 0.55379 0.557896 0.561967 0.566011 0.570017 0.573992 0.577937 0.581843 0.585722 0.589577 0.593404 0.597203 0.600973 0.60471 0.608425 0.612096 0.61573 0.619342 0.622916 0.626465 0.629981 0.633469 0.636925 0.640343 0.643729 0.647079 0.650399 0.65368 0.65693 0.660135 0.663309 0.666458 0.669565 0.672639 0.675683 0.678698 0.681671 0.684606 0.6875 0.690358 0.693178 0.695961 0.69871 0.701433 0.704125 0.706786 0.709418 0.712015 0.714586 0.717114 0.71961 0.72208 0.724521 0.726938 0.729318 0.731671 0.73399 0.736281 0.738547 0.740772 0.74297 0.745147 0.747289 0.749402 0.751495 0.753545 0.755572 0.757553 0.759505 0.76143 0.763317 0.76518 0.767008 0.768804 0.770573 0.772302 0.774022 0.775707 0.777373 0.778992 0.780608 0.782213 0.783784 0.785332 0.786879 0.788401 0.789884 0.791351 0.792777 0.794187 0.79556 0.796893 0.798195 0.799471 0.800742 0.801976 0.803195 0.804422 0.805605 0.806784 0.807949 0.809112 0.810246 0.811361 0.812463 0.813567 0.814657 0.815719 0.816768 0.817797 0.818824 0.819833 0.820836 0.821849 0.822832 0.823781 0.824716 0.82564 0.826535 0.827422 0.828299 0.82916 0.829997 0.830841 0.831686 0.83251 0.833298 0.834082 0.834847 0.835574 0.836304 0.837018 0.83776 0.838487 0.839225 0.839938 0.840664 0.84138 0.842054 0.842736 0.843421 0.844083 0.844737 0.84538 0.845998 0.846614 0.84726 0.847883 0.848495 0.849081 0.849699 0.850283 0.85084 0.851423 0.851995 0.852552 0.853148 0.85371 0.854357 0.854954 0.855581 0.856218 0.856876 0.857476 0.858108 0.858735 0.85937 0.86003 0.860584 0.861149 0.861691 0.862257 0.8628 0.863358 0.863914 0.864533 0.865096 0.865702 0.86634 0.866932 0.867541 0.86811 0.868704 0.869372 0.869962 0.870589 0.87122 0.871879 0.872552 0.873095 0.87357 0.873993 0.874811 0.875222 0.875707 0.876239 0.877292 ];
TPR_GB = [1 0.999891 0.99947 0.998842 0.997998 0.996921 0.995618 0.994116 0.99245 0.990671 0.988832 0.986933 0.985028 0.983122 0.981203 0.979278 0.977347 0.975416 0.973471 0.971508 0.969521 0.967507 0.965457 0.963368 0.961251 0.959092 0.956903 0.954687 0.952439 0.950162 0.947845 0.945491 0.943094 0.940652 0.938167 0.935642 0.933076 0.930444 0.927777 0.925055 0.922284 0.919467 0.916601 0.913697 0.910737 0.907733 0.904676 0.901561 0.898395 0.895171 0.891885 0.888528 0.885099 0.881605 0.878052 0.874443 0.870775 0.867052 0.863272 0.859443 0.855568 0.851643 0.847672 0.843633 0.839535 0.835385 0.831156 0.826892 0.822585 0.818212 0.813795 0.809303 0.804743 0.800126 0.795441 0.790689 0.785875 0.78099 0.776061 0.771098 0.766072 0.761 0.75588 0.750715 0.745509 0.740244 0.734918 0.729528 0.724074 0.718556 0.712992 0.707394 0.701737 0.696043 0.690311 0.684529 0.678703 0.672828 0.666909 0.660949 0.654957 0.648929 0.642875 0.636786 0.630674 0.62453 0.618347 0.612157 0.605954 0.59972 0.593475 0.587229 0.580972 0.574715 0.568428 0.562124 0.555807 0.549481 0.543135 0.536773 0.530412 0.524034 0.517654 0.511266 0.504863 0.498467 0.492072 0.485669 0.47927 0.472888 0.466521 0.46016 0.453798 0.447443 0.441089 0.434769 0.428456 0.422172 0.415901 0.409661 0.403439 0.39725 0.391098 0.384985 0.378897 0.372823 0.366784 0.360775 0.354795 0.348835 0.342914 0.337017 0.331164 0.325364 0.319594 0.313874 0.30822 0.302602 0.297023 0.291494 0.286008 0.280567 0.275175 0.269828 0.264538 0.259295 0.254098 0.248952 0.243861 0.238825 0.233842 0.228909 0.224031 0.219191 0.2144 0.209668 0.204976 0.200339 0.195767 0.19123 0.186743 0.182319 0.177948 0.173628 0.169362 0.165135 0.160965 0.156852 0.152795 0.1488 0.144858 0.140977 0.137156 0.133402 0.129699 0.126062 0.122491 0.118979 0.115519 0.112117 0.108767 0.105474 0.102238 0.0990512 0.0959157 0.0928284 0.0898086 0.0868363 0.0839132 0.0810513 0.0782549 0.0754914 0.07279 0.0701448 0.0675443 0.0649953 0.0624995 0.0600621 0.0576691 0.0553232 0.0530343 0.0507997 0.0486005 0.0464545 0.0443562 0.0423053 0.0403056 0.0383425 0.0364301 0.034561 0.0327334 0.0309537 0.0292095 0.027513 0.0258571 0.0242428 0.0226712 0.0211383 0.019643 0.018189 0.0167689 0.0153972 0.0140711 0.0127911 0.0115474 0.0103453 0.00918295 0.00805505 0.00696244 0.00590703 0.00489168 0.00391658 0.00297696 0.00208233 0.00122497 0.000409561 ];
FPR_GB = [1 0.957599 0.89966 0.852095 0.810256 0.77257 0.738441 0.707486 0.679319 0.653682 0.630244 0.608792 0.589084 0.570866 0.553918 0.538069 0.523186 0.509141 0.495849 0.483227 0.471186 0.459673 0.448639 0.438043 0.42785 0.418029 0.408555 0.3994 0.390543 0.381968 0.37365 0.365581 0.357743 0.350129 0.342722 0.335513 0.328488 0.321637 0.314964 0.308462 0.302113 0.295914 0.289852 0.283932 0.278143 0.272482 0.266949 0.261533 0.256238 0.251055 0.245979 0.241001 0.236124 0.231345 0.226664 0.222085 0.217599 0.213203 0.208888 0.204658 0.200506 0.196441 0.192456 0.188551 0.184719 0.180961 0.177271 0.173654 0.170105 0.16662 0.163204 0.159848 0.156555 0.15332 0.150147 0.147038 0.143984 0.140984 0.138038 0.13515 0.132312 0.129524 0.126789 0.124103 0.121468 0.118882 0.116343 0.113851 0.111409 0.10901 0.106654 0.104347 0.102082 0.0998585 0.0976749 0.0955336 0.0934311 0.0913711 0.0893504 0.0873669 0.0854233 0.0835139 0.08164 0.0797989 0.0779922 0.0762189 0.0744802 0.0727734 0.0711039 0.0694669 0.0678649 0.0662939 0.0647531 0.0632434 0.0617607 0.0603079 0.0588839 0.057486 0.0561164 0.054772 0.0534548 0.0521645 0.0509012 0.0496624 0.0484516 0.0472666 0.0461069 0.0449705 0.0438582 0.0427727 0.0417089 0.0406665 0.0396474 0.0386482 0.0376702 0.0367098 0.0357707 0.0348508 0.0339531 0.0330728 0.032208 0.0313651 0.03054 0.0297315 0.0289423 0.0281701 0.0274157 0.0266799 0.0259601 0.0252569 0.024571 0.0239 0.0232438 0.0226019 0.0219755 0.0213622 0.0207617 0.0201771 0.0196043 0.019044 0.0184986 0.0179648 0.0174442 0.0169361 0.0164392 0.0159535 0.0154797 0.0150193 0.0145709 0.0141329 0.0137043 0.0132861 0.012878 0.0124802 0.012093 0.0117151 0.0113465 0.0109887 0.0106397 0.010298 0.00996566 0.00964169 0.00932705 0.00901857 0.00871823 0.00842615 0.00814177 0.00786565 0.00759796 0.0073367 0.00708277 0.00683568 0.00659459 0.00636006 0.00613212 0.00590905 0.00569345 0.00548409 0.00527926 0.00508049 0.00488834 0.00470076 0.00451862 0.00434163 0.00416993 0.00400244 0.00384037 0.00368387 0.00353242 0.003385 0.00324278 0.00310492 0.00297097 0.0028414 0.00271583 0.00259395 0.00247621 0.00236155 0.00225046 0.00214365 0.00204016 0.00193933 0.00184194 0.00174765 0.00165678 0.00156882 0.00148275 0.00140048 0.0013206 0.00124336 0.00116834 0.00109649 0.00102704 0.000960364 0.000896162 0.000834649 0.000775405 0.000718183 0.000663476 0.000610479 0.000559709 0.000510726 0.000463735 0.000419171 0.000376205 0.000335143 0.000295426 0.000257741 0.000221673 0.000187278 0.000154397 0.000123099 9.36139e-005 6.54412e-005 3.84481e-005 1.2828e-005 ];
plot(Recall_GB, Precision_GB, '--b', 'linewidth', 1);
Recall_AIM = [1 0.991461 0.991381 0.991222 0.991001 0.990692 0.990297 0.989814 0.989232 0.988586 0.98786 0.987061 0.986201 0.985273 0.98429 0.983252 0.982157 0.981007 0.979802 0.978538 0.97722 0.975854 0.974432 0.97296 0.971432 0.969849 0.968224 0.966555 0.964839 0.963077 0.961271 0.959421 0.957511 0.955574 0.953601 0.951585 0.949532 0.947445 0.945315 0.943146 0.940939 0.938694 0.936414 0.934099 0.931737 0.929332 0.926896 0.924411 0.921874 0.919307 0.916699 0.914057 0.911369 0.908633 0.905862 0.903053 0.900202 0.897308 0.894369 0.891401 0.888391 0.885333 0.88224 0.879107 0.875923 0.87271 0.869463 0.866163 0.862829 0.859455 0.856036 0.852578 0.849078 0.845538 0.841955 0.838318 0.834648 0.830934 0.827161 0.823353 0.819499 0.815602 0.811664 0.807671 0.803641 0.79957 0.795442 0.791269 0.787057 0.782802 0.7785 0.774164 0.769773 0.765353 0.760889 0.756379 0.751836 0.747243 0.742615 0.737944 0.733225 0.728467 0.72367 0.718834 0.713958 0.709043 0.704085 0.699087 0.694045 0.688971 0.683844 0.678677 0.673472 0.668215 0.662921 0.657601 0.652227 0.646805 0.641343 0.635845 0.630316 0.624752 0.619141 0.613502 0.607823 0.602108 0.596349 0.590564 0.584745 0.578894 0.572997 0.567077 0.561124 0.555131 0.549103 0.543052 0.536965 0.530842 0.524687 0.518508 0.512294 0.50605 0.499771 0.493471 0.48714 0.480768 0.474374 0.467957 0.461525 0.455058 0.448562 0.442045 0.435504 0.428965 0.422385 0.415799 0.409175 0.402548 0.395905 0.389234 0.382564 0.375875 0.369173 0.362467 0.355756 0.349038 0.342317 0.335595 0.328865 0.32214 0.315403 0.308685 0.301972 0.295257 0.288544 0.281853 0.275173 0.268507 0.26186 0.255233 0.248636 0.242056 0.235513 0.228985 0.222509 0.216063 0.209663 0.203304 0.196987 0.190717 0.184509 0.178355 0.172259 0.166223 0.160263 0.154364 0.148552 0.142803 0.137136 0.13156 0.126065 0.120647 0.115335 0.110109 0.10498 0.0999471 0.095021 0.0901982 0.0854836 0.0808711 0.0763694 0.0719886 0.0677247 0.0635816 0.0595567 0.0556629 0.051908 0.0482832 0.0447988 0.0414506 0.0382424 0.035173 0.032258 0.0294924 0.0268615 0.0243818 0.0220429 0.0198529 0.017801 0.0158917 0.0141235 0.0124791 0.0109743 0.00958803 0.00832832 0.00718535 0.00615457 0.00522967 0.00441106 0.00368811 0.00305928 0.00251373 0.00204309 0.00164595 0.00131285 0.00103167 0.000804974 0.000614621 0.000463328 0.000345056 0.000253336 0.000182275 0.000128257 9.04418e-005 6.31728e-005 4.31889e-005 ];
Precision_AIM = [0.222102 0.259086 0.259235 0.259428 0.259717 0.260099 0.260602 0.261258 0.262079 0.26307 0.264238 0.265596 0.26714 0.268868 0.270773 0.272848 0.275084 0.277465 0.279984 0.282626 0.285384 0.28825 0.291197 0.294227 0.297317 0.300468 0.30366 0.306882 0.310132 0.31339 0.316653 0.319913 0.323165 0.326406 0.329627 0.332825 0.335997 0.339144 0.342262 0.345345 0.348393 0.351412 0.35439 0.357338 0.360249 0.363127 0.365972 0.368783 0.371555 0.374305 0.377021 0.379706 0.382361 0.384989 0.387589 0.390162 0.392711 0.395233 0.397736 0.400219 0.402679 0.405117 0.407533 0.409935 0.412313 0.414681 0.417029 0.41936 0.421678 0.423981 0.426279 0.428557 0.430831 0.433096 0.435348 0.437592 0.439829 0.442049 0.444261 0.446466 0.448659 0.450851 0.453031 0.455204 0.457374 0.459544 0.4617 0.463844 0.465981 0.46811 0.470242 0.472365 0.47448 0.476594 0.478695 0.480789 0.482884 0.484971 0.487052 0.48913 0.491199 0.493259 0.495317 0.497363 0.499405 0.501443 0.503465 0.505484 0.5075 0.5095 0.511504 0.513495 0.515479 0.517448 0.519403 0.52136 0.52331 0.525255 0.527188 0.529117 0.531042 0.532959 0.534862 0.536768 0.538664 0.540548 0.542423 0.544303 0.546174 0.548046 0.549903 0.55176 0.553611 0.555458 0.557288 0.55912 0.560938 0.562756 0.564566 0.566356 0.568151 0.569944 0.571727 0.57351 0.575277 0.577026 0.578779 0.580536 0.582285 0.584016 0.585738 0.587439 0.589142 0.590833 0.592522 0.594179 0.595827 0.597484 0.59914 0.60077 0.602406 0.604025 0.605644 0.607241 0.608835 0.610425 0.612007 0.61359 0.615136 0.616682 0.618224 0.619761 0.621318 0.622817 0.62432 0.625839 0.627313 0.628816 0.630276 0.63176 0.633232 0.634675 0.636101 0.637506 0.638922 0.640335 0.641764 0.643163 0.644509 0.645841 0.6472 0.64854 0.649868 0.651184 0.652507 0.653818 0.65511 0.656391 0.657691 0.658995 0.660238 0.661498 0.662737 0.663989 0.665237 0.666434 0.667623 0.668805 0.670036 0.671159 0.672324 0.673384 0.674493 0.675682 0.676832 0.677985 0.679084 0.68019 0.681229 0.682177 0.683199 0.684214 0.68531 0.686396 0.687342 0.68815 0.689167 0.689942 0.690714 0.691451 0.692368 0.693212 0.694181 0.694901 0.695628 0.696564 0.697137 0.697722 0.69878 0.699788 0.700819 0.701717 0.702495 0.70308 0.703465 0.703091 0.704603 0.704451 0.705158 0.705505 0.705338 0.704307 0.704264 0.704273 0.705538 0.706022 ];
TPR_AIM = [1 0.991461 0.991381 0.991222 0.991001 0.990692 0.990297 0.989814 0.989232 0.988586 0.98786 0.987061 0.986201 0.985273 0.98429 0.983252 0.982157 0.981007 0.979802 0.978538 0.97722 0.975854 0.974432 0.97296 0.971432 0.969849 0.968224 0.966555 0.964839 0.963077 0.961271 0.959421 0.957511 0.955574 0.953601 0.951585 0.949532 0.947445 0.945315 0.943146 0.940939 0.938694 0.936414 0.934099 0.931737 0.929332 0.926896 0.924411 0.921874 0.919307 0.916699 0.914057 0.911369 0.908633 0.905862 0.903053 0.900202 0.897308 0.894369 0.891401 0.888391 0.885333 0.88224 0.879107 0.875923 0.87271 0.869463 0.866163 0.862829 0.859455 0.856036 0.852578 0.849078 0.845538 0.841955 0.838318 0.834648 0.830934 0.827161 0.823353 0.819499 0.815602 0.811664 0.807671 0.803641 0.79957 0.795442 0.791269 0.787057 0.782802 0.7785 0.774164 0.769773 0.765353 0.760889 0.756379 0.751836 0.747243 0.742615 0.737944 0.733225 0.728467 0.72367 0.718834 0.713958 0.709043 0.704085 0.699087 0.694045 0.688971 0.683844 0.678677 0.673472 0.668215 0.662921 0.657601 0.652227 0.646805 0.641343 0.635845 0.630316 0.624752 0.619141 0.613502 0.607823 0.602108 0.596349 0.590564 0.584745 0.578894 0.572997 0.567077 0.561124 0.555131 0.549103 0.543052 0.536965 0.530842 0.524687 0.518508 0.512294 0.50605 0.499771 0.493471 0.48714 0.480768 0.474374 0.467957 0.461525 0.455058 0.448562 0.442045 0.435504 0.428965 0.422385 0.415799 0.409175 0.402548 0.395905 0.389234 0.382564 0.375875 0.369173 0.362467 0.355756 0.349038 0.342317 0.335595 0.328865 0.32214 0.315403 0.308685 0.301972 0.295257 0.288544 0.281853 0.275173 0.268507 0.26186 0.255233 0.248636 0.242056 0.235513 0.228985 0.222509 0.216063 0.209663 0.203304 0.196987 0.190717 0.184509 0.178355 0.172259 0.166223 0.160263 0.154364 0.148552 0.142803 0.137136 0.13156 0.126065 0.120647 0.115335 0.110109 0.10498 0.0999471 0.095021 0.0901982 0.0854836 0.0808711 0.0763694 0.0719886 0.0677247 0.0635816 0.0595567 0.0556629 0.051908 0.0482832 0.0447988 0.0414506 0.0382424 0.035173 0.032258 0.0294924 0.0268615 0.0243818 0.0220429 0.0198529 0.017801 0.0158917 0.0141235 0.0124791 0.0109743 0.00958803 0.00832832 0.00718535 0.00615457 0.00522967 0.00441106 0.00368811 0.00305928 0.00251373 0.00204309 0.00164595 0.00131285 0.00103167 0.000804974 0.000614621 0.000463328 0.000345056 0.000253336 0.000182275 0.000128257 9.04418e-005 6.31728e-005 4.31889e-005 ];
FPR_AIM = [1 0.820708 0.819946 0.818981 0.81756 0.815592 0.812927 0.80949 0.805233 0.800137 0.794193 0.787439 0.779933 0.771726 0.762916 0.753587 0.74385 0.733791 0.723486 0.713023 0.702459 0.69186 0.681303 0.670804 0.660414 0.650153 0.640049 0.630129 0.620388 0.610855 0.601527 0.592405 0.583481 0.574759 0.566245 0.557918 0.549784 0.541833 0.534053 0.526454 0.519019 0.511737 0.504615 0.49763 0.490786 0.484069 0.477479 0.471009 0.464658 0.458408 0.452265 0.446225 0.440281 0.434425 0.428663 0.422987 0.417392 0.411877 0.406437 0.401071 0.395777 0.390551 0.385394 0.380296 0.375259 0.370281 0.365368 0.360508 0.355705 0.350956 0.346249 0.3416 0.336995 0.332437 0.327927 0.323456 0.31903 0.314653 0.310311 0.306013 0.301759 0.29754 0.293361 0.289224 0.285121 0.281054 0.277028 0.273039 0.269086 0.265168 0.261283 0.257434 0.25362 0.24984 0.246098 0.242387 0.238707 0.235059 0.23145 0.227871 0.224323 0.220809 0.217325 0.213879 0.210461 0.207076 0.203726 0.200409 0.197118 0.193866 0.190635 0.187441 0.184276 0.181142 0.178044 0.174973 0.171933 0.168921 0.165942 0.162987 0.160064 0.157172 0.154309 0.151473 0.148665 0.145891 0.143143 0.14042 0.137726 0.13506 0.132421 0.12981 0.127226 0.12467 0.122143 0.119641 0.117168 0.114723 0.112305 0.109916 0.107553 0.105219 0.102906 0.10062 0.0983611 0.0961304 0.0939257 0.0917484 0.0895953 0.0874722 0.0853739 0.0833081 0.0812677 0.0792616 0.0772768 0.0753217 0.0733941 0.0714935 0.0696158 0.0677649 0.0659402 0.0641408 0.0623658 0.0606194 0.0588995 0.0572045 0.0555351 0.0538879 0.0522698 0.0506753 0.0491061 0.0475643 0.0460464 0.0445554 0.0430897 0.0416476 0.0402319 0.0388424 0.0374776 0.0361359 0.0348239 0.0335378 0.0322813 0.0310506 0.0298458 0.0286675 0.0275163 0.0263904 0.025291 0.024218 0.0231682 0.0221451 0.0211464 0.0201741 0.0192272 0.0183047 0.0174081 0.0165363 0.0156904 0.0148699 0.0140738 0.0133038 0.0125587 0.0118397 0.011147 0.010478 0.00983395 0.00921399 0.00861804 0.00804631 0.00749718 0.00697415 0.00647364 0.00599525 0.00554026 0.00510855 0.00469902 0.00431138 0.00394604 0.00360111 0.00327682 0.00297332 0.00268945 0.00242496 0.00217962 0.00195174 0.00174211 0.0015483 0.00137056 0.00120722 0.00105937 0.000925382 0.00080403 0.000694788 0.000597382 0.000510557 0.000434151 0.000366986 0.000308505 0.000256962 0.000212009 0.000173438 0.000140862 0.000113523 9.05814e-005 7.16298e-005 5.60929e-005 4.36183e-005 3.35373e-005 2.54778e-005 1.90454e-005 1.40743e-005 1.03444e-005 7.55961e-006 5.46544e-006 3.90019e-006 ];
plot(Recall_AIM, Precision_AIM, '--g', 'linewidth', 1);
Recall_IT = [1 0.374796 0.354045 0.343927 0.336441 0.330148 0.324562 0.319485 0.31481 0.31047 0.306394 0.30255 0.2989 0.295424 0.292125 0.288952 0.285906 0.282958 0.28011 0.277349 0.274663 0.27207 0.269548 0.267091 0.264691 0.262351 0.26007 0.257845 0.255667 0.253536 0.251451 0.249409 0.247408 0.245447 0.243522 0.241636 0.239781 0.237963 0.236169 0.234403 0.232669 0.23097 0.229288 0.227634 0.226008 0.224411 0.222831 0.221284 0.219765 0.218258 0.216777 0.215316 0.213869 0.212442 0.211039 0.209651 0.208278 0.206917 0.205574 0.204253 0.202948 0.201657 0.200375 0.199111 0.197862 0.196622 0.195396 0.194186 0.192984 0.191799 0.190628 0.189464 0.188317 0.187177 0.18605 0.184939 0.183837 0.182743 0.181661 0.180589 0.179527 0.178473 0.177433 0.176399 0.175373 0.174358 0.173355 0.17236 0.171374 0.170397 0.169432 0.168473 0.167527 0.166587 0.165651 0.164725 0.163809 0.1629 0.161996 0.161102 0.160211 0.159329 0.15845 0.157583 0.156722 0.155868 0.15502 0.154175 0.153344 0.152516 0.151694 0.150878 0.150068 0.149264 0.148462 0.147663 0.146878 0.146097 0.145319 0.144546 0.143779 0.143018 0.142262 0.141507 0.140759 0.14002 0.139281 0.138549 0.137822 0.137103 0.136389 0.135676 0.134971 0.134271 0.133577 0.132887 0.132199 0.131517 0.13084 0.130166 0.129496 0.128829 0.128169 0.127512 0.126863 0.126213 0.125571 0.124932 0.1243 0.123669 0.123042 0.122418 0.121799 0.121182 0.120568 0.119961 0.119355 0.118752 0.118153 0.117559 0.116966 0.116374 0.115788 0.115206 0.114627 0.11405 0.113477 0.112906 0.112339 0.111774 0.111213 0.110656 0.110101 0.10955 0.109 0.108455 0.107913 0.107376 0.106839 0.106306 0.105778 0.105251 0.104727 0.104204 0.103684 0.103169 0.102656 0.102148 0.101641 0.101137 0.100635 0.100137 0.0996393 0.0991443 0.0986554 0.098167 0.0976795 0.0971955 0.0967135 0.0962329 0.0957589 0.0952814 0.0948121 0.094347 0.0938831 0.0934216 0.0929647 0.0925071 0.0920513 0.0915977 0.0911448 0.0906933 0.0902468 0.0897992 0.0893552 0.0889152 0.0884786 0.0880432 0.0876109 0.0871809 0.0867498 0.086321 0.085898 0.085475 0.0850539 0.0846348 0.0842173 0.0838032 0.0833886 0.0829785 0.0825682 0.0821648 0.0817574 0.0813537 0.0809532 0.0805562 0.0801573 0.0797632 0.0793719 0.0789806 0.07859 0.0782031 0.0778208 0.0774385 0.0770563 0.0766772 0.0762976 0.0759205 0.0755481 0.0751805 0.0748108 0.07444 0.0740758 0.0737116 0.0733479 0.0729865 ];
Precision_IT = [0.222102 0.506037 0.523499 0.530402 0.534889 0.5384 0.541491 0.544292 0.546876 0.549284 0.551534 0.553665 0.555689 0.557614 0.559448 0.561186 0.562881 0.564511 0.566089 0.567628 0.569108 0.570565 0.571982 0.573361 0.574697 0.576002 0.577288 0.578554 0.579787 0.581005 0.582195 0.583359 0.584515 0.585639 0.586755 0.587859 0.588935 0.58999 0.591035 0.592062 0.593081 0.594087 0.595073 0.59605 0.597 0.59795 0.59888 0.5998 0.600707 0.601581 0.602457 0.60332 0.604175 0.605021 0.605874 0.606715 0.607537 0.608346 0.609148 0.609949 0.610735 0.611525 0.612296 0.613061 0.613825 0.614574 0.615317 0.616055 0.616777 0.617502 0.618228 0.618934 0.619638 0.620347 0.621038 0.621734 0.622416 0.62309 0.623763 0.624442 0.625105 0.625776 0.626422 0.627054 0.62769 0.628319 0.628952 0.629569 0.630184 0.630783 0.631393 0.631996 0.632591 0.633178 0.633761 0.634349 0.634924 0.635501 0.636068 0.636631 0.637196 0.637762 0.638314 0.638859 0.639398 0.63994 0.640461 0.64098 0.641503 0.642027 0.642542 0.643066 0.643577 0.644102 0.644602 0.645099 0.64559 0.646081 0.646568 0.647046 0.647525 0.647998 0.648482 0.648948 0.649413 0.64988 0.650331 0.650773 0.651218 0.651668 0.65211 0.652546 0.652976 0.653422 0.653838 0.654268 0.654698 0.655119 0.655525 0.655936 0.656355 0.65676 0.657167 0.657575 0.65798 0.658387 0.658788 0.659178 0.659573 0.659955 0.660352 0.660735 0.661109 0.661488 0.661867 0.662252 0.66263 0.662988 0.663357 0.663727 0.664085 0.664442 0.664794 0.665151 0.66551 0.665845 0.666199 0.66655 0.666891 0.667226 0.667561 0.667898 0.668244 0.668578 0.668903 0.669237 0.669578 0.669917 0.670249 0.670577 0.670898 0.671223 0.671542 0.671854 0.67217 0.672477 0.672792 0.673113 0.673414 0.673718 0.674033 0.674345 0.674631 0.674924 0.675217 0.675504 0.675803 0.676101 0.67639 0.676679 0.676954 0.677231 0.677506 0.67778 0.67806 0.67833 0.678612 0.67889 0.679144 0.679411 0.679676 0.67994 0.680211 0.680484 0.68074 0.681016 0.681294 0.681558 0.68183 0.682095 0.68235 0.682613 0.682874 0.683125 0.683386 0.683626 0.683873 0.684118 0.684371 0.684618 0.684861 0.685098 0.685336 0.68558 0.685825 0.686082 0.686324 0.686551 0.686794 0.687025 0.68727 0.687493 0.68773 0.687955 0.688194 0.688414 0.688633 0.688859 0.689091 0.689311 0.689529 0.689737 0.689955 0.69017 0.690387 0.690606 ];
TPR_IT = [1 0.374796 0.354045 0.343927 0.336441 0.330148 0.324562 0.319485 0.31481 0.31047 0.306394 0.30255 0.2989 0.295424 0.292125 0.288952 0.285906 0.282958 0.28011 0.277349 0.274663 0.27207 0.269548 0.267091 0.264691 0.262351 0.26007 0.257845 0.255667 0.253536 0.251451 0.249409 0.247408 0.245447 0.243522 0.241636 0.239781 0.237963 0.236169 0.234403 0.232669 0.23097 0.229288 0.227634 0.226008 0.224411 0.222831 0.221284 0.219765 0.218258 0.216777 0.215316 0.213869 0.212442 0.211039 0.209651 0.208278 0.206917 0.205574 0.204253 0.202948 0.201657 0.200375 0.199111 0.197862 0.196622 0.195396 0.194186 0.192984 0.191799 0.190628 0.189464 0.188317 0.187177 0.18605 0.184939 0.183837 0.182743 0.181661 0.180589 0.179527 0.178473 0.177433 0.176399 0.175373 0.174358 0.173355 0.17236 0.171374 0.170397 0.169432 0.168473 0.167527 0.166587 0.165651 0.164725 0.163809 0.1629 0.161996 0.161102 0.160211 0.159329 0.15845 0.157583 0.156722 0.155868 0.15502 0.154175 0.153344 0.152516 0.151694 0.150878 0.150068 0.149264 0.148462 0.147663 0.146878 0.146097 0.145319 0.144546 0.143779 0.143018 0.142262 0.141507 0.140759 0.14002 0.139281 0.138549 0.137822 0.137103 0.136389 0.135676 0.134971 0.134271 0.133577 0.132887 0.132199 0.131517 0.13084 0.130166 0.129496 0.128829 0.128169 0.127512 0.126863 0.126213 0.125571 0.124932 0.1243 0.123669 0.123042 0.122418 0.121799 0.121182 0.120568 0.119961 0.119355 0.118752 0.118153 0.117559 0.116966 0.116374 0.115788 0.115206 0.114627 0.11405 0.113477 0.112906 0.112339 0.111774 0.111213 0.110656 0.110101 0.10955 0.109 0.108455 0.107913 0.107376 0.106839 0.106306 0.105778 0.105251 0.104727 0.104204 0.103684 0.103169 0.102656 0.102148 0.101641 0.101137 0.100635 0.100137 0.0996393 0.0991443 0.0986554 0.098167 0.0976795 0.0971955 0.0967135 0.0962329 0.0957589 0.0952814 0.0948121 0.094347 0.0938831 0.0934216 0.0929647 0.0925071 0.0920513 0.0915977 0.0911448 0.0906933 0.0902468 0.0897992 0.0893552 0.0889152 0.0884786 0.0880432 0.0876109 0.0871809 0.0867498 0.086321 0.085898 0.085475 0.0850539 0.0846348 0.0842173 0.0838032 0.0833886 0.0829785 0.0825682 0.0821648 0.0817574 0.0813537 0.0809532 0.0805562 0.0801573 0.0797632 0.0793719 0.0789806 0.07859 0.0782031 0.0778208 0.0774385 0.0770563 0.0766772 0.0762976 0.0759205 0.0755481 0.0751805 0.0748108 0.07444 0.0740758 0.0737116 0.0733479 0.0729865 ];
FPR_IT = [1 0.104699 0.0920258 0.0867699 0.0831901 0.0803388 0.0778736 0.0756773 0.0736877 0.0718682 0.070188 0.0686218 0.0671562 0.0657767 0.0644824 0.063258 0.062091 0.060977 0.0599099 0.0588872 0.0579048 0.0569575 0.0560466 0.0551692 0.0543228 0.0535035 0.0527083 0.0519383 0.0511918 0.0504663 0.0497612 0.0490769 0.0484086 0.0477598 0.0471265 0.0465079 0.0459059 0.0453195 0.0447458 0.044184 0.0436363 0.0431 0.042576 0.0420631 0.0415625 0.0410721 0.0405924 0.0401225 0.0396639 0.0392152 0.0387744 0.0383434 0.0379188 0.0375022 0.0370913 0.036688 0.0362924 0.0359037 0.0355217 0.0351459 0.0347764 0.034413 0.0340556 0.0337043 0.0333586 0.0330186 0.0326834 0.0323539 0.0320291 0.031709 0.0313938 0.0310833 0.0307782 0.0304761 0.0301796 0.0298867 0.0295986 0.0293138 0.0290333 0.0287559 0.0284831 0.0282129 0.0279495 0.0276889 0.0274316 0.0271774 0.0269262 0.0266794 0.0264359 0.0261959 0.0259585 0.0257239 0.0254932 0.0252655 0.0250404 0.0248174 0.0245986 0.0243818 0.0241673 0.0239559 0.0237462 0.0235387 0.0233346 0.0231337 0.022934 0.022736 0.0225421 0.0223494 0.0221596 0.0219713 0.0217849 0.0216 0.021418 0.021237 0.0210592 0.0208833 0.0207098 0.0205376 0.0203682 0.0202009 0.0200345 0.0198703 0.0197063 0.0195451 0.0193856 0.0192277 0.0190724 0.0189188 0.0187665 0.0186155 0.0184662 0.0183191 0.0181734 0.0180281 0.0178852 0.0177436 0.0176026 0.0174641 0.0173272 0.0171913 0.0170565 0.0169233 0.0167916 0.0166611 0.0165321 0.0164041 0.0162765 0.0161511 0.0160274 0.015905 0.0157827 0.0156626 0.0155433 0.0154249 0.0153074 0.0151911 0.0150753 0.0149611 0.0148481 0.0147359 0.0146249 0.0145148 0.0144063 0.0142979 0.0141898 0.0140843 0.013979 0.0138742 0.0137708 0.0136688 0.0135675 0.0134666 0.0133669 0.013268 0.0131708 0.0130737 0.012977 0.0128811 0.0127862 0.0126918 0.012599 0.0125066 0.012415 0.0123251 0.0122351 0.0121463 0.012058 0.0119708 0.0118844 0.0117987 0.011713 0.0116283 0.011545 0.0114625 0.0113802 0.0112989 0.0112174 0.011137 0.0110577 0.0109784 0.0109003 0.010823 0.010746 0.0106697 0.0105938 0.0105189 0.0104443 0.0103703 0.0102976 0.0102251 0.010153 0.0100813 0.0100107 0.00993988 0.00987013 0.00980043 0.00973106 0.00966249 0.00959413 0.00952684 0.00946018 0.00939331 0.00932747 0.00926234 0.0091973 0.00913335 0.00906972 0.00900619 0.00894317 0.00888042 0.00881814 0.00875711 0.0086961 0.00863583 0.00857594 0.00851628 0.00845673 0.00839854 0.00833967 0.00828212 0.00822435 0.00816723 0.00811044 0.00805435 0.00799888 0.00794391 0.00788944 0.00783482 0.00778066 0.00772712 0.00767431 0.0076219 0.0075695 0.00751779 0.00746627 0.00741465 ];
plot(Recall_IT, Precision_IT, '--r', 'linewidth', 1);
Recall_AVG = [1 0.999936 0.999585 0.998911 0.997788 0.996495 0.995099 0.9937 0.992327 0.990901 0.989482 0.988019 0.986475 0.984911 0.983279 0.981593 0.97991 0.978126 0.97632 0.974476 0.97257 0.970546 0.968453 0.966217 0.963903 0.961596 0.959278 0.956936 0.954579 0.952186 0.94983 0.94746 0.944996 0.942562 0.940059 0.93756 0.935153 0.932669 0.930128 0.927661 0.925108 0.92256 0.920076 0.917551 0.914924 0.912385 0.909739 0.907066 0.904459 0.901747 0.899038 0.896361 0.893622 0.890892 0.888174 0.885389 0.882609 0.879763 0.876948 0.874041 0.871195 0.868275 0.865442 0.862517 0.859549 0.856685 0.853669 0.850683 0.847726 0.844719 0.8417 0.838634 0.835579 0.832466 0.829391 0.82624 0.823133 0.819981 0.81677 0.813659 0.810445 0.807277 0.804089 0.800887 0.797575 0.794288 0.790958 0.787631 0.784282 0.7809 0.777562 0.774186 0.770795 0.7674 0.764034 0.760576 0.757209 0.753762 0.750363 0.74682 0.743375 0.739875 0.736362 0.732814 0.729354 0.725732 0.722314 0.718639 0.715172 0.71143 0.707955 0.70428 0.700677 0.696984 0.693342 0.689677 0.685952 0.682299 0.67859 0.674826 0.671164 0.667341 0.663661 0.659831 0.65605 0.652174 0.64836 0.644384 0.640623 0.63656 0.632644 0.628633 0.624638 0.620593 0.616509 0.612476 0.608341 0.6043 0.600226 0.596072 0.592073 0.587938 0.583753 0.579757 0.575515 0.571517 0.567329 0.563231 0.558994 0.554851 0.550556 0.546299 0.542071 0.537716 0.533416 0.528968 0.524567 0.520197 0.51575 0.511538 0.507104 0.502848 0.498393 0.494127 0.489605 0.485173 0.480682 0.476283 0.471721 0.467282 0.462577 0.458037 0.453301 0.448726 0.444001 0.439364 0.434729 0.430099 0.425468 0.420685 0.41615 0.411328 0.406624 0.401771 0.396977 0.392057 0.387034 0.382246 0.377319 0.372606 0.367773 0.36306 0.358161 0.353392 0.348438 0.343617 0.338596 0.333717 0.328768 0.323954 0.31896 0.313925 0.309015 0.304019 0.298942 0.293899 0.288719 0.283467 0.278283 0.273024 0.267849 0.262604 0.257487 0.252275 0.246897 0.241631 0.236323 0.231009 0.225512 0.220012 0.214484 0.20868 0.202918 0.196893 0.190945 0.18511 0.179219 0.173399 0.167483 0.161625 0.155835 0.150105 0.144231 0.138212 0.132279 0.126319 0.120219 0.114313 0.108432 0.102343 0.0962871 0.0900293 0.083498 0.0768241 0.0700308 0.063524 0.0572801 0.0514571 0.0456289 0.0398266 0.0330757 0.0256072 0.0186538 0.0124756 0.00669982 0.00199139 ];
Precision_AVG = [0.222102 0.224916 0.231675 0.238482 0.246771 0.254416 0.261332 0.267325 0.272509 0.277318 0.281651 0.285743 0.28974 0.293525 0.297211 0.300796 0.304197 0.307616 0.310927 0.314178 0.317395 0.320691 0.323979 0.327398 0.330821 0.334119 0.337348 0.340526 0.343637 0.346723 0.349688 0.352603 0.355559 0.358416 0.361292 0.364085 0.366755 0.369432 0.372111 0.374677 0.377274 0.379822 0.382274 0.384724 0.387217 0.389599 0.392035 0.394467 0.396798 0.399195 0.401546 0.403837 0.406147 0.408425 0.410653 0.412912 0.415138 0.417386 0.419583 0.421814 0.423997 0.426177 0.428298 0.430442 0.432593 0.434656 0.436801 0.438895 0.440956 0.443022 0.445082 0.447151 0.449186 0.451252 0.453261 0.45531 0.4573 0.4593 0.461326 0.463268 0.465258 0.467197 0.469133 0.471067 0.473036 0.474987 0.476937 0.478875 0.480818 0.48275 0.484652 0.486557 0.488458 0.49034 0.492203 0.49408 0.495921 0.497771 0.499592 0.501476 0.503292 0.505118 0.506949 0.508771 0.510546 0.512383 0.514113 0.515951 0.517676 0.519528 0.521232 0.52303 0.524776 0.526554 0.528298 0.530033 0.531787 0.533495 0.535221 0.536958 0.538641 0.540382 0.542057 0.543776 0.545479 0.547191 0.548889 0.550628 0.55227 0.55403 0.555722 0.557426 0.559141 0.560849 0.562574 0.564261 0.565988 0.567654 0.56934 0.571047 0.572674 0.574363 0.576039 0.577651 0.579336 0.580922 0.58256 0.584182 0.58582 0.58744 0.589089 0.590722 0.592338 0.593988 0.595615 0.597282 0.598929 0.600549 0.602185 0.603743 0.605359 0.606909 0.608515 0.610057 0.611669 0.613247 0.614838 0.616392 0.617982 0.619541 0.621151 0.622733 0.624346 0.625909 0.627513 0.629075 0.630639 0.63219 0.633723 0.635312 0.63681 0.638384 0.639932 0.641495 0.643062 0.644649 0.646255 0.647792 0.649352 0.650856 0.652373 0.653852 0.655375 0.656859 0.658372 0.659854 0.661379 0.662855 0.66434 0.665782 0.667265 0.668742 0.670184 0.671639 0.673112 0.674553 0.676049 0.677537 0.679008 0.680483 0.681943 0.683393 0.684806 0.686246 0.687722 0.689149 0.690568 0.691999 0.69346 0.694909 0.696359 0.697876 0.699371 0.700919 0.702472 0.703974 0.705491 0.706985 0.708498 0.709987 0.711454 0.712899 0.714363 0.715863 0.717315 0.718788 0.72028 0.721703 0.723105 0.724565 0.725979 0.727447 0.728982 0.730522 0.732105 0.733662 0.735156 0.73653 0.737882 0.739201 0.740689 0.742412 0.744111 0.74565 0.746975 0.748664 ];
TPR_AVG = [1 0.999936 0.999585 0.998911 0.997788 0.996495 0.995099 0.9937 0.992327 0.990901 0.989482 0.988019 0.986475 0.984911 0.983279 0.981593 0.97991 0.978126 0.97632 0.974476 0.97257 0.970546 0.968453 0.966217 0.963903 0.961596 0.959278 0.956936 0.954579 0.952186 0.94983 0.94746 0.944996 0.942562 0.940059 0.93756 0.935153 0.932669 0.930128 0.927661 0.925108 0.92256 0.920076 0.917551 0.914924 0.912385 0.909739 0.907066 0.904459 0.901747 0.899038 0.896361 0.893622 0.890892 0.888174 0.885389 0.882609 0.879763 0.876948 0.874041 0.871195 0.868275 0.865442 0.862517 0.859549 0.856685 0.853669 0.850683 0.847726 0.844719 0.8417 0.838634 0.835579 0.832466 0.829391 0.82624 0.823133 0.819981 0.81677 0.813659 0.810445 0.807277 0.804089 0.800887 0.797575 0.794288 0.790958 0.787631 0.784282 0.7809 0.777562 0.774186 0.770795 0.7674 0.764034 0.760576 0.757209 0.753762 0.750363 0.74682 0.743375 0.739875 0.736362 0.732814 0.729354 0.725732 0.722314 0.718639 0.715172 0.71143 0.707955 0.70428 0.700677 0.696984 0.693342 0.689677 0.685952 0.682299 0.67859 0.674826 0.671164 0.667341 0.663661 0.659831 0.65605 0.652174 0.64836 0.644384 0.640623 0.63656 0.632644 0.628633 0.624638 0.620593 0.616509 0.612476 0.608341 0.6043 0.600226 0.596072 0.592073 0.587938 0.583753 0.579757 0.575515 0.571517 0.567329 0.563231 0.558994 0.554851 0.550556 0.546299 0.542071 0.537716 0.533416 0.528968 0.524567 0.520197 0.51575 0.511538 0.507104 0.502848 0.498393 0.494127 0.489605 0.485173 0.480682 0.476283 0.471721 0.467282 0.462577 0.458037 0.453301 0.448726 0.444001 0.439364 0.434729 0.430099 0.425468 0.420685 0.41615 0.411328 0.406624 0.401771 0.396977 0.392057 0.387034 0.382246 0.377319 0.372606 0.367773 0.36306 0.358161 0.353392 0.348438 0.343617 0.338596 0.333717 0.328768 0.323954 0.31896 0.313925 0.309015 0.304019 0.298942 0.293899 0.288719 0.283467 0.278283 0.273024 0.267849 0.262604 0.257487 0.252275 0.246897 0.241631 0.236323 0.231009 0.225512 0.220012 0.214484 0.20868 0.202918 0.196893 0.190945 0.18511 0.179219 0.173399 0.167483 0.161625 0.155835 0.150105 0.144231 0.138212 0.132279 0.126319 0.120219 0.114313 0.108432 0.102343 0.0962871 0.0900293 0.083498 0.0768241 0.0700308 0.063524 0.0572801 0.0514571 0.0456289 0.0398266 0.0330757 0.0256072 0.0186538 0.0124756 0.00669982 0.00199139 ];
FPR_AVG = [1 0.983542 0.945405 0.908849 0.866783 0.830182 0.798749 0.772679 0.750944 0.731403 0.714283 0.698513 0.683466 0.669543 0.656249 0.643583 0.631797 0.620158 0.609094 0.598423 0.588036 0.577583 0.567332 0.556869 0.546581 0.536837 0.527467 0.518398 0.509662 0.501133 0.493068 0.485256 0.477444 0.470004 0.46262 0.455541 0.448879 0.442274 0.435743 0.429574 0.4234 0.417415 0.411727 0.406109 0.400447 0.395106 0.3897 0.384365 0.379307 0.374161 0.369165 0.36435 0.35954 0.354855 0.35031 0.345752 0.341305 0.336859 0.332554 0.328223 0.324039 0.319882 0.315894 0.311888 0.307907 0.30413 0.300237 0.296465 0.292795 0.289141 0.285535 0.281945 0.278442 0.274923 0.271529 0.268099 0.264794 0.2615 0.258196 0.255054 0.251863 0.248778 0.245723 0.2427 0.239641 0.236643 0.233665 0.230734 0.227826 0.224949 0.222148 0.219361 0.216607 0.213898 0.211244 0.208581 0.206002 0.203423 0.200909 0.198327 0.19586 0.193395 0.190949 0.188527 0.186192 0.183789 0.181548 0.179181 0.17698 0.174635 0.17249 0.170251 0.168091 0.165907 0.163783 0.161682 0.159575 0.157539 0.155497 0.153459 0.151499 0.149484 0.147566 0.145605 0.143685 0.141758 0.139873 0.137949 0.136147 0.134231 0.132407 0.130572 0.128755 0.126952 0.125149 0.123397 0.121622 0.119914 0.118209 0.116495 0.114869 0.113206 0.111555 0.109988 0.108356 0.106834 0.105266 0.103742 0.102198 0.100696 0.0991704 0.0976725 0.0962038 0.094713 0.093258 0.0917759 0.0903261 0.0889089 0.0874856 0.0861498 0.0847662 0.0834555 0.0821011 0.0808176 0.0794789 0.0781839 0.0768859 0.0756315 0.0743498 0.0731143 0.0718316 0.0705984 0.0693392 0.0681331 0.0669061 0.0657197 0.0645435 0.063387 0.062246 0.0610807 0.0599912 0.0588489 0.0577448 0.0566263 0.0555288 0.0544209 0.0533067 0.0522554 0.0511915 0.0501825 0.0491644 0.0481841 0.0471791 0.0462124 0.0452244 0.0442727 0.0432974 0.0423618 0.0414253 0.0405252 0.0396063 0.0386932 0.0378129 0.0369295 0.0360427 0.0351767 0.0342959 0.0334175 0.0325613 0.031706 0.0308732 0.0300431 0.0292436 0.0284385 0.0276212 0.0268318 0.0260491 0.025273 0.0244846 0.0237056 0.0229333 0.0221351 0.0213529 0.0205486 0.0197644 0.0190065 0.0182525 0.0175169 0.0167803 0.0160632 0.0153646 0.0146821 0.0139939 0.0133004 0.0126259 0.011958 0.0112864 0.010647 0.0100193 0.00938 0.00875425 0.00811637 0.00746354 0.00680713 0.00614941 0.00552816 0.00494287 0.00440316 0.00387474 0.00335591 0.00276327 0.00211681 0.00152596 0.00101148 0.000537573 0.000158453 ];
plot(Recall_AVG, Precision_AVG, '--c', 'linewidth', 1);
hold off;
xlabel('Recall');
ylabel('Precision')

legend('HDCT', 'RBD', 'GR', 'MNP', 'UFO', 'MC', 'DSR', 'CHM', 'GC', 'LBI', 'PCA', 'DRFI', 'GMR', 'HS', 'LMLC', 'SF', 'FES', 'CB', 'SVO', 'SWD', 'HC', 'RC', 'SEG', 'MSS', 'CA', 'FT', 'AC', 'LC', 'OBJ', 'BMS', 'COV', 'SS', 'SIM', 'SeR', 'SUN', 'SR', 'GB', 'AIM', 'IT', 'AVG');
grid on;
axis([0 1 0 1]);
title('Precision recall curve');



%%
figure(2);
hold on;
plot(FPR_HDCT, TPR_HDCT,  'k', 'linewidth', 2);
plot(FPR_RBD, TPR_RBD,  'b', 'linewidth', 2);
plot(FPR_GR, TPR_GR,  'g', 'linewidth', 2);
plot(FPR_MNP, TPR_MNP,  'r', 'linewidth', 2);
plot(FPR_UFO, TPR_UFO,  'c', 'linewidth', 2);
plot(FPR_MC, TPR_MC,  'm', 'linewidth', 2);
plot(FPR_DSR, TPR_DSR,  'y', 'linewidth', 2);
plot(FPR_CHM, TPR_CHM,  ':k', 'linewidth', 2);
plot(FPR_GC, TPR_GC,  ':b', 'linewidth', 2);
plot(FPR_LBI, TPR_LBI,  ':g', 'linewidth', 2);
plot(FPR_PCA, TPR_PCA,  ':r', 'linewidth', 2);
plot(FPR_DRFI, TPR_DRFI,  ':c', 'linewidth', 2);
plot(FPR_GMR, TPR_GMR,  ':m', 'linewidth', 2);
plot(FPR_HS, TPR_HS,  ':y', 'linewidth', 2);
plot(FPR_LMLC, TPR_LMLC,  '--k', 'linewidth', 2);
plot(FPR_SF, TPR_SF,  '--b', 'linewidth', 2);
plot(FPR_FES, TPR_FES,  '--g', 'linewidth', 2);
plot(FPR_CB, TPR_CB,  '--r', 'linewidth', 2);
plot(FPR_SVO, TPR_SVO,  '--c', 'linewidth', 2);
plot(FPR_SWD, TPR_SWD,  '--m', 'linewidth', 2);
plot(FPR_HC, TPR_HC,  '--y', 'linewidth', 2);
plot(FPR_RC, TPR_RC,  'k', 'linewidth', 1);
plot(FPR_SEG, TPR_SEG,  'b', 'linewidth', 1);
plot(FPR_MSS, TPR_MSS,  'g', 'linewidth', 1);
plot(FPR_CA, TPR_CA,  'r', 'linewidth', 1);
plot(FPR_FT, TPR_FT,  'c', 'linewidth', 1);
plot(FPR_AC, TPR_AC,  'm', 'linewidth', 1);
plot(FPR_LC, TPR_LC,  'y', 'linewidth', 1);
plot(FPR_OBJ, TPR_OBJ,  ':k', 'linewidth', 1);
plot(FPR_BMS, TPR_BMS,  ':b', 'linewidth', 1);
plot(FPR_COV, TPR_COV,  ':g', 'linewidth', 1);
plot(FPR_SS, TPR_SS,  ':r', 'linewidth', 1);
plot(FPR_SIM, TPR_SIM,  ':c', 'linewidth', 1);
plot(FPR_SeR, TPR_SeR,  ':m', 'linewidth', 1);
plot(FPR_SUN, TPR_SUN,  ':y', 'linewidth', 1);
plot(FPR_SR, TPR_SR,  '--k', 'linewidth', 1);
plot(FPR_GB, TPR_GB,  '--b', 'linewidth', 1);
plot(FPR_AIM, TPR_AIM,  '--g', 'linewidth', 1);
plot(FPR_IT, TPR_IT,  '--r', 'linewidth', 1);
plot(FPR_AVG, TPR_AVG,  '--c', 'linewidth', 1);
hold off;
xlabel('False positive rate');
ylabel('True positive rate')

legend('HDCT', 'RBD', 'GR', 'MNP', 'UFO', 'MC', 'DSR', 'CHM', 'GC', 'LBI', 'PCA', 'DRFI', 'GMR', 'HS', 'LMLC', 'SF', 'FES', 'CB', 'SVO', 'SWD', 'HC', 'RC', 'SEG', 'MSS', 'CA', 'FT', 'AC', 'LC', 'OBJ', 'BMS', 'COV', 'SS', 'SIM', 'SeR', 'SUN', 'SR', 'GB', 'AIM', 'IT', 'AVG');
grid on;
axis([0 1 0 1]);


%%
figure(3);
title('ROC curve');
% HDCT: AUC = 0.941, MeanF = 0.713, MaxF = 0.837, MAE = 0.143
%  RBD: AUC = 0.955, MeanF = 0.768, MaxF = 0.856, MAE = 0.108
%   GR: AUC = 0.925, MeanF = 0.666, MaxF = 0.816, MAE = 0.198
%  MNP: AUC = 0.895, MeanF = 0.512, MaxF = 0.668, MAE = 0.229
%  UFO: AUC = 0.938, MeanF = 0.670, MaxF = 0.842, MAE = 0.150
%   MC: AUC = 0.951, MeanF = 0.733, MaxF = 0.847, MAE = 0.145
%  DSR: AUC = 0.959, MeanF = 0.765, MaxF = 0.835, MAE = 0.121
%  CHM: AUC = 0.952, MeanF = 0.700, MaxF = 0.825, MAE = 0.142
%   GC: AUC = 0.912, MeanF = 0.729, MaxF = 0.794, MAE = 0.139
%  LBI: AUC = 0.910, MeanF = 0.548, MaxF = 0.696, MAE = 0.224
%  PCA: AUC = 0.941, MeanF = 0.566, MaxF = 0.782, MAE = 0.185
% DRFI: AUC = 0.978, MeanF = 0.761, MaxF = 0.881, MAE = 0.118
%  GMR: AUC = 0.944, MeanF = 0.766, MaxF = 0.847, MAE = 0.126
%   HS: AUC = 0.933, MeanF = 0.752, MaxF = 0.845, MAE = 0.149
% LMLC: AUC = 0.936, MeanF = 0.714, MaxF = 0.801, MAE = 0.163
%   SF: AUC = 0.905, MeanF = 0.557, MaxF = 0.779, MAE = 0.175
%  FES: AUC = 0.898, MeanF = 0.471, MaxF = 0.717, MAE = 0.185
%   CB: AUC = 0.927, MeanF = 0.686, MaxF = 0.815, MAE = 0.178
%  SVO: AUC = 0.930, MeanF = 0.540, MaxF = 0.789, MAE = 0.331
%  SWD: AUC = 0.901, MeanF = 0.478, MaxF = 0.689, MAE = 0.267
%   HC: AUC = 0.867, MeanF = 0.597, MaxF = 0.677, MAE = 0.215
%   RC: AUC = 0.936, MeanF = 0.729, MaxF = 0.844, MAE = 0.137
%  SEG: AUC = 0.882, MeanF = 0.491, MaxF = 0.697, MAE = 0.298
%  MSS: AUC = 0.875, MeanF = 0.389, MaxF = 0.696, MAE = 0.203
%   CA: AUC = 0.872, MeanF = 0.455, MaxF = 0.621, MAE = 0.237
%   FT: AUC = 0.790, MeanF = 0.420, MaxF = 0.635, MAE = 0.235
%   AC: AUC = 0.756, MeanF = 0.171, MaxF = 0.520, MAE = 0.227
%   LC: AUC = 0.771, MeanF = 0.413, MaxF = 0.569, MAE = 0.233
%  OBJ: AUC = 0.907, MeanF = 0.535, MaxF = 0.718, MAE = 0.262
%  BMS: AUC = 0.929, MeanF = 0.693, MaxF = 0.805, MAE = 0.151
%  COV: AUC = 0.904, MeanF = 0.363, MaxF = 0.667, MAE = 0.197
%   SS: AUC = 0.823, MeanF = 0.388, MaxF = 0.572, MAE = 0.266
%  SIM: AUC = 0.808, MeanF = 0.365, MaxF = 0.498, MAE = 0.388
%  SeR: AUC = 0.813, MeanF = 0.436, MaxF = 0.542, MAE = 0.310
%  SUN: AUC = 0.778, MeanF = 0.337, MaxF = 0.505, MAE = 0.306
%   SR: AUC = 0.736, MeanF = 0.165, MaxF = 0.473, MAE = 0.232
%   GB: AUC = 0.902, MeanF = 0.470, MaxF = 0.688, MAE = 0.222
%  AIM: AUC = 0.833, MeanF = 0.390, MaxF = 0.555, MAE = 0.286
%   IT: AUC = 0.640, MeanF = 0.351, MaxF = 0.471, MAE = 0.213
%  AVG: AUC = 0.857, MeanF = 0.475, MaxF = 0.580, MAE = 0.260
AUC = [0.940563 0.954739 0.925332 0.894841 0.938053 0.950723 0.958871 0.952426 0.911617 0.910056 0.941102 0.977577 0.943537 0.932524 0.935787 0.905101 0.898009 0.926801 0.929925 0.900791 0.866696 0.935695 0.881628 0.874675 0.87155 0.789749 0.75633 0.770581 0.906714 0.928847 0.903668 0.823016 0.807646 0.813328 0.778332 0.735608 0.901966 0.833063 0.640386 0.8568 ];
MeanFMeasure = [0.712869 0.768364 0.665608 0.511923 0.670427 0.733415 0.76516 0.699979 0.728521 0.547709 0.565788 0.761393 0.765729 0.751649 0.714189 0.5565 0.470877 0.686435 0.539893 0.477607 0.597276 0.728621 0.490558 0.388576 0.455098 0.420275 0.170602 0.413335 0.53471 0.692911 0.362872 0.388089 0.365014 0.436062 0.337148 0.165374 0.470327 0.390178 0.351229 0.474709 ];
MaxFMeasure = [0.83672 0.855748 0.81622 0.667808 0.841887 0.847466 0.834519 0.82517 0.793676 0.696323 0.782115 0.880595 0.84673 0.844786 0.80126 0.778837 0.716574 0.814816 0.789347 0.68859 0.677389 0.844315 0.697356 0.695643 0.620747 0.635252 0.520119 0.568765 0.717827 0.804985 0.666648 0.571967 0.498475 0.54162 0.504903 0.472534 0.688019 0.555383 0.471429 0.580008 ];
MAE = [0.143248 0.108013 0.197598 0.228848 0.149591 0.145172 0.120776 0.141981 0.139102 0.223759 0.185241 0.118217 0.125663 0.148645 0.162595 0.175267 0.184912 0.177634 0.331128 0.266938 0.214881 0.137186 0.298035 0.202569 0.236756 0.234852 0.227393 0.233481 0.26164 0.150777 0.197227 0.266021 0.387923 0.309827 0.306032 0.231865 0.222308 0.286343 0.213439 0.26048 ];
methodLabels = {'HDCT', 'RBD', 'GR', 'MNP', 'UFO', 'MC', 'DSR', 'CHM', 'GC', 'LBI', 'PCA', 'DRFI', 'GMR', 'HS', 'LMLC', 'SF', 'FES', 'CB', 'SVO', 'SWD', 'HC', 'RC', 'SEG', 'MSS', 'CA', 'FT', 'AC', 'LC', 'OBJ', 'BMS', 'COV', 'SS', 'SIM', 'SeR', 'SUN', 'SR', 'GB', 'AIM', 'IT', 'AVG'};

bar([MeanFMeasure; MaxFMeasure; AUC]');
legend('Mean F_\beta', 'Max F_\beta', 'AUC');xlim([0 41]);
grid on;
xticklabel_rotate([1:40],90, methodLabels,'interpreter','none');


figure(4);
bar(MAE);
title('MAE');
grid on;
xlim([0 41]);xticklabel_rotate([1:40],90, methodLabels,'interpreter','none');



figure(5);
PrecisionMaskFT = [0.856524 0.870657 0.853291 0.787974 0.883064 0.898492 0.895717 0.873494 0.846072 0.796202 0.857464 0.884478 0.901186 0.874895 0.825125 0.852743 0.838484 0.856331 0.685195 0.846945 0.70611 0.887941 0.781444 0.783994 0.754408 0.706559 0.639618 0.650783 0.784452 0.867784 0.862669 0.744963 0.662596 0.665188 0.656783 0.648576 0.838121 0.713044 0.705689 0.829928 ];
RecallMaskFT = [0.677967 0.689828 0.581619 0.570597 0.62459 0.644453 0.65074 0.636241 0.610827 0.531785 0.604975 0.713164 0.644892 0.6216 0.636461 0.556334 0.561701 0.587745 0.392917 0.451528 0.551943 0.654304 0.317672 0.54253 0.509578 0.458706 0.409455 0.448575 0.472134 0.629945 0.533218 0.438747 0.421562 0.469079 0.455404 0.404385 0.526336 0.349063 0.374862 0.445663 ];
FMeasureMaskFT = [0.807449 0.820993 0.770263 0.724297 0.806084 0.823573 0.824121 0.804283 0.777015 0.714246 0.782134 0.838022 0.825479 0.799695 0.772295 0.759377 0.752872 0.77464 0.584806 0.704559 0.663352 0.820343 0.584519 0.710971 0.679112 0.628225 0.566174 0.589464 0.680561 0.798235 0.755018 0.641622 0.58536 0.606659 0.595967 0.56925 0.737328 0.574743 0.586286 0.692197 ];
bar([PrecisionMaskFT; RecallMaskFT; FMeasureMaskFT]');
title('SegmentationFT');
grid on
PrecisionMaskSC = [0.908638 0.934402 0.865796 0.874947 0.935059 0.90322 0.924183 0.920028 0.872407 0.87584 0.915203 0.940567 0.89924 0.915367 0.862098 0.692147 0.787843 0.897985 0.868276 0.904384 0.805156 0.926091 0.812727 0.499279 0.844859 0.590715 0.0204281 0.559612 0.867265 0.90495 0.758814 0.790537 0.794239 0.776079 0.757678 0.00379711 0.911194 0.803499 0.325405 0.801137 ];
RecallMaskSC = [0.785256 0.749183 0.727833 0.685454 0.683105 0.724432 0.626973 0.697007 0.575372 0.801255 0.67214 0.803829 0.685465 0.74537 0.852181 0.363294 0.257499 0.742369 0.846448 0.77519 0.582784 0.738155 0.811398 0.188711 0.540437 0.282027 0.00682736 0.245434 0.760809 0.628659 0.151154 0.453986 0.794188 0.691424 0.48339 0.00040786 0.657659 0.614429 0.0581673 0.714534 ];
FMeasureMaskSC = [0.876845 0.883969 0.829511 0.822476 0.861713 0.85455 0.833052 0.856766 0.779538 0.857421 0.84471 0.905039 0.838867 0.869598 0.859789 0.572547 0.534025 0.85655 0.86314 0.870889 0.739997 0.874699 0.81242 0.361852 0.747669 0.471597 0.0139946 0.431998 0.840137 0.82162 0.393631 0.675052 0.794227 0.754754 0.669952 0.00130143 0.836753 0.750224 0.157947 0.779339 ];
bar([PrecisionMaskSC; RecallMaskSC; FMeasureMaskSC]');
title('SegmentationSC');
grid on



bar([FMeasureMaskFT; FMeasureMaskSC]');
grid on;
axis([0 41 0 1]);
methodLabels = {'HDCT', 'RBD', 'GR', 'MNP', 'UFO', 'MC', 'DSR', 'CHM', 'GC', 'LBI', 'PCA', 'DRFI', 'GMR', 'HS', 'LMLC', 'SF', 'FES', 'CB', 'SVO', 'SWD', 'HC', 'RC', 'SEG', 'MSS', 'CA', 'FT', 'AC', 'LC', 'OBJ', 'BMS', 'COV', 'SS', 'SIM', 'SeR', 'SUN', 'SR', 'GB', 'AIM', 'IT', 'AVG'};
legend('CutFT', 'CutSC');
xticklabel_rotate([1:40],90, methodLabels,'interpreter','none');title('FMeasure');



==> Results/SED2PrRocAuc.m <==
clear;
close all;
clc;


%%
figure(1);
hold on;
Threshold = [0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 50 51 52 53 54 55 56 57 58 59 60 61 62 63 64 65 66 67 68 69 70 71 72 73 74 75 76 77 78 79 80 81 82 83 84 85 86 87 88 89 90 91 92 93 94 95 96 97 98 99 100 101 102 103 104 105 106 107 108 109 110 111 112 113 114 115 116 117 118 119 120 121 122 123 124 125 126 127 128 129 130 131 132 133 134 135 136 137 138 139 140 141 142 143 144 145 146 147 148 149 150 151 152 153 154 155 156 157 158 159 160 161 162 163 164 165 166 167 168 169 170 171 172 173 174 175 176 177 178 179 180 181 182 183 184 185 186 187 188 189 190 191 192 193 194 195 196 197 198 199 200 201 202 203 204 205 206 207 208 209 210 211 212 213 214 215 216 217 218 219 220 221 222 223 224 225 226 227 228 229 230 231 232 233 234 235 236 237 238 239 240 241 242 243 244 245 246 247 248 249 250 251 252 253 254 255 ];

Recall_HDCT = [1 0.970799 0.958552 0.947936 0.942308 0.937064 0.932428 0.928343 0.924125 0.92015 0.916686 0.913724 0.911087 0.907817 0.905029 0.902438 0.899867 0.898082 0.896246 0.89393 0.891625 0.889424 0.887503 0.885098 0.883278 0.881188 0.87818 0.876083 0.873643 0.871968 0.869919 0.867736 0.865472 0.863208 0.86104 0.858614 0.855261 0.852933 0.851227 0.848881 0.845615 0.843255 0.840728 0.837611 0.834572 0.833036 0.830644 0.827587 0.825657 0.82358 0.820812 0.817193 0.815231 0.812784 0.81033 0.807906 0.805002 0.801727 0.799043 0.796414 0.793469 0.791522 0.788896 0.785051 0.781625 0.779918 0.776468 0.774559 0.772249 0.76935 0.766961 0.764591 0.762188 0.760224 0.757066 0.75488 0.752834 0.750514 0.74875 0.747258 0.745134 0.743258 0.741296 0.739383 0.736635 0.734995 0.733362 0.730988 0.729272 0.727725 0.726521 0.724675 0.722701 0.721178 0.719498 0.718429 0.717024 0.715482 0.71415 0.713136 0.710812 0.709169 0.706985 0.705395 0.70303 0.701454 0.700032 0.698338 0.696537 0.694064 0.69236 0.690359 0.688888 0.686754 0.685385 0.683044 0.680391 0.679196 0.676327 0.674558 0.672999 0.671544 0.670593 0.669207 0.667922 0.666488 0.665259 0.664007 0.662809 0.661016 0.658785 0.655857 0.654292 0.65208 0.650244 0.648959 0.647473 0.645821 0.644615 0.642816 0.641268 0.638959 0.637213 0.635383 0.632769 0.630216 0.628131 0.626183 0.624413 0.621893 0.619639 0.617838 0.615295 0.612814 0.610745 0.609323 0.607528 0.606338 0.604237 0.602262 0.599707 0.598265 0.596418 0.594554 0.591494 0.589456 0.587051 0.584997 0.582721 0.580345 0.577914 0.576004 0.573962 0.572211 0.570281 0.567533 0.565642 0.564515 0.562813 0.560276 0.557923 0.555797 0.553439 0.551545 0.549994 0.547048 0.544576 0.542043 0.539263 0.5361 0.533492 0.531262 0.528345 0.525325 0.521737 0.518874 0.51578 0.513068 0.510173 0.505388 0.501816 0.497369 0.494054 0.491247 0.488394 0.48512 0.48242 0.475969 0.47343 0.470816 0.46806 0.463722 0.459525 0.455349 0.451686 0.44592 0.439328 0.433875 0.429028 0.424328 0.418451 0.410439 0.40251 0.396914 0.391715 0.384777 0.377012 0.36834 0.358943 0.350589 0.340666 0.330215 0.320085 0.309655 0.297554 0.286131 0.274801 0.265039 0.254196 0.241137 0.228038 0.215632 0.200442 0.185039 0.169564 0.154496 0.137656 0.121215 0.105833 0.0896072 0.0768193 0.062072 0.0483383 0.0363784 0.0274303 0.0172276 ];
Precision_HDCT = [0.214248 0.221348 0.232544 0.241927 0.251676 0.260985 0.270388 0.279309 0.287801 0.296922 0.305148 0.313342 0.322512 0.330499 0.338857 0.347596 0.354952 0.363238 0.370629 0.378606 0.38637 0.394123 0.401604 0.408958 0.416912 0.423975 0.431163 0.438231 0.446013 0.454396 0.461533 0.469652 0.477347 0.485095 0.493407 0.500664 0.50881 0.516671 0.524726 0.532215 0.539252 0.546927 0.554135 0.559831 0.56712 0.573512 0.581974 0.588899 0.595865 0.601753 0.608328 0.615661 0.623662 0.630787 0.637729 0.643523 0.651986 0.65929 0.667344 0.673939 0.683175 0.691031 0.698677 0.704847 0.711663 0.71996 0.728926 0.734039 0.739885 0.746766 0.754927 0.762092 0.76821 0.772915 0.779842 0.784238 0.789072 0.792076 0.798862 0.801346 0.804688 0.807242 0.809771 0.81347 0.817201 0.820249 0.82417 0.825777 0.828309 0.830782 0.832685 0.836732 0.839047 0.841482 0.842315 0.844396 0.845455 0.847678 0.849656 0.851733 0.853655 0.856074 0.858182 0.859447 0.860968 0.861379 0.862273 0.863392 0.865719 0.868294 0.869298 0.87097 0.872409 0.871842 0.873347 0.874344 0.875518 0.876059 0.877685 0.878475 0.877927 0.876941 0.877229 0.878089 0.878371 0.879466 0.879837 0.880554 0.881782 0.882353 0.884084 0.884738 0.886518 0.887194 0.88804 0.889063 0.890356 0.890606 0.890829 0.891477 0.891857 0.891885 0.894965 0.895598 0.89583 0.896215 0.896633 0.896673 0.89763 0.898824 0.899359 0.899751 0.90057 0.901716 0.901672 0.902909 0.903506 0.904301 0.904736 0.905119 0.905358 0.907258 0.908108 0.908367 0.908516 0.909502 0.909708 0.909876 0.91011 0.910442 0.910759 0.911184 0.911445 0.911786 0.91205 0.912261 0.912415 0.913093 0.914907 0.91516 0.915525 0.915791 0.916493 0.916888 0.916999 0.917203 0.917571 0.918552 0.919191 0.919666 0.919861 0.920007 0.920471 0.92142 0.921712 0.921885 0.922575 0.922548 0.922841 0.923944 0.923912 0.925324 0.925712 0.925649 0.925003 0.925761 0.926021 0.926942 0.927014 0.927407 0.927759 0.927823 0.92916 0.929434 0.93025 0.930582 0.930437 0.930481 0.93106 0.930912 0.931138 0.93093 0.930079 0.930553 0.930812 0.930775 0.93041 0.929752 0.929628 0.929306 0.928941 0.92916 0.929181 0.929776 0.929696 0.929073 0.929692 0.929858 0.929162 0.927495 0.928492 0.928207 0.929499 0.927979 0.92782 0.928298 0.926884 0.928477 0.928009 0.926967 0.919493 0.915152 0.910585 0.906125 0.907139 0.902437 ];
TPR_HDCT = [1 0.970799 0.958552 0.947936 0.942308 0.937064 0.932428 0.928343 0.924125 0.92015 0.916686 0.913724 0.911087 0.907817 0.905029 0.902438 0.899867 0.898082 0.896246 0.89393 0.891625 0.889424 0.887503 0.885098 0.883278 0.881188 0.87818 0.876083 0.873643 0.871968 0.869919 0.867736 0.865472 0.863208 0.86104 0.858614 0.855261 0.852933 0.851227 0.848881 0.845615 0.843255 0.840728 0.837611 0.834572 0.833036 0.830644 0.827587 0.825657 0.82358 0.820812 0.817193 0.815231 0.812784 0.81033 0.807906 0.805002 0.801727 0.799043 0.796414 0.793469 0.791522 0.788896 0.785051 0.781625 0.779918 0.776468 0.774559 0.772249 0.76935 0.766961 0.764591 0.762188 0.760224 0.757066 0.75488 0.752834 0.750514 0.74875 0.747258 0.745134 0.743258 0.741296 0.739383 0.736635 0.734995 0.733362 0.730988 0.729272 0.727725 0.726521 0.724675 0.722701 0.721178 0.719498 0.718429 0.717024 0.715482 0.71415 0.713136 0.710812 0.709169 0.706985 0.705395 0.70303 0.701454 0.700032 0.698338 0.696537 0.694064 0.69236 0.690359 0.688888 0.686754 0.685385 0.683044 0.680391 0.679196 0.676327 0.674558 0.672999 0.671544 0.670593 0.669207 0.667922 0.666488 0.665259 0.664007 0.662809 0.661016 0.658785 0.655857 0.654292 0.65208 0.650244 0.648959 0.647473 0.645821 0.644615 0.642816 0.641268 0.638959 0.637213 0.635383 0.632769 0.630216 0.628131 0.626183 0.624413 0.621893 0.619639 0.617838 0.615295 0.612814 0.610745 0.609323 0.607528 0.606338 0.604237 0.602262 0.599707 0.598265 0.596418 0.594554 0.591494 0.589456 0.587051 0.584997 0.582721 0.580345 0.577914 0.576004 0.573962 0.572211 0.570281 0.567533 0.565642 0.564515 0.562813 0.560276 0.557923 0.555797 0.553439 0.551545 0.549994 0.547048 0.544576 0.542043 0.539263 0.5361 0.533492 0.531262 0.528345 0.525325 0.521737 0.518874 0.51578 0.513068 0.510173 0.505388 0.501816 0.497369 0.494054 0.491247 0.488394 0.48512 0.48242 0.475969 0.47343 0.470816 0.46806 0.463722 0.459525 0.455349 0.451686 0.44592 0.439328 0.433875 0.429028 0.424328 0.418451 0.410439 0.40251 0.396914 0.391715 0.384777 0.377012 0.36834 0.358943 0.350589 0.340666 0.330215 0.320085 0.309655 0.297554 0.286131 0.274801 0.265039 0.254196 0.241137 0.228038 0.215632 0.200442 0.185039 0.169564 0.154496 0.137656 0.121215 0.105833 0.0896072 0.0768193 0.062072 0.0483383 0.0363784 0.0274303 0.0172276 ];
FPR_HDCT = [1 0.882043 0.787386 0.723605 0.669074 0.623325 0.58309 0.549076 0.519217 0.490017 0.464702 0.442623 0.420299 0.401856 0.384113 0.367064 0.352802 0.338169 0.325747 0.312818 0.301043 0.289206 0.278629 0.269044 0.258932 0.25003 0.240825 0.232772 0.224383 0.215904 0.208097 0.199829 0.192606 0.185465 0.17786 0.171416 0.16469 0.159077 0.152959 0.147349 0.142429 0.13751 0.132734 0.128996 0.12475 0.120772 0.116755 0.112827 0.109309 0.106095 0.102734 0.0989266 0.0954208 0.0920382 0.0888028 0.0857527 0.0823209 0.079153 0.0761195 0.0735098 0.0701992 0.067791 0.0650579 0.0628969 0.0605901 0.0583915 0.0559929 0.0545878 0.0529104 0.0509884 0.0489715 0.0475593 0.0461914 0.0450282 0.0438911 0.0428061 0.0416271 0.0408523 0.039884 0.0390492 0.0381501 0.0374508 0.0367333 0.0359747 0.0351783 0.0345834 0.0338881 0.0335024 0.0330403 0.0326578 0.0321957 0.0316961 0.0313495 0.0308854 0.0305843 0.0302594 0.0299673 0.029603 0.0291942 0.0287976 0.028492 0.0281674 0.027731 0.0274675 0.0270295 0.0267823 0.026569 0.0263542 0.0260811 0.0256509 0.0254523 0.0252221 0.0250522 0.0249219 0.0246368 0.0243417 0.0240671 0.023963 0.023723 0.0235055 0.02343 0.0233647 0.0232847 0.0231151 0.0230122 0.0227951 0.0226808 0.0225137 0.0222723 0.0220902 0.0219175 0.0218115 0.021546 0.0213531 0.0212179 0.0210661 0.0208988 0.0208294 0.020716 0.0205384 0.0204079 0.0203197 0.0200491 0.0198651 0.019799 0.0197325 0.0196561 0.0196254 0.0195213 0.0193587 0.0192783 0.0190543 0.0189887 0.0188267 0.0188018 0.0186408 0.0184881 0.0184084 0.0183111 0.0182308 0.0181589 0.0180356 0.0178829 0.0177908 0.0177477 0.0175729 0.0174878 0.0174424 0.0173605 0.0172804 0.0172187 0.0170774 0.0170305 0.0169583 0.0169159 0.016814 0.0167318 0.0165982 0.0164362 0.0163991 0.016347 0.0163122 0.0162142 0.016135 0.0160394 0.0159852 0.0159403 0.0157779 0.0156283 0.0155191 0.0154368 0.0153749 0.0152851 0.0151735 0.0151042 0.0150202 0.0149415 0.0149108 0.0148097 0.0146602 0.0145265 0.014393 0.0143046 0.0142691 0.0142316 0.0141784 0.0141199 0.0140094 0.0139199 0.0138192 0.0137442 0.0136657 0.0135682 0.0135224 0.0134809 0.0133801 0.0133153 0.0132421 0.0131197 0.0130771 0.0130239 0.0129662 0.0128681 0.0127929 0.0127154 0.0126501 0.0125429 0.0124224 0.0123667 0.0122716 0.0122179 0.0121451 0.0120477 0.0119335 0.0118936 0.0118248 0.0117973 0.0117536 0.0116348 0.0114921 0.0114013 0.011371 0.011304 0.0112308 0.0111166 0.011042 0.0108918 0.0107687 0.010663 0.0105749 0.0105648 0.0104616 0.0104424 0.010394 0.0103242 0.0102937 ];
plot(Recall_HDCT, Precision_HDCT, 'k', 'linewidth', 2);
Recall_RBD = [1 0.901379 0.891054 0.882194 0.87718 0.870257 0.865657 0.861853 0.857288 0.851749 0.846585 0.842306 0.837841 0.83576 0.833924 0.830842 0.828683 0.826848 0.824575 0.823167 0.821447 0.817943 0.816297 0.813365 0.810961 0.809486 0.807281 0.805427 0.803217 0.802273 0.799302 0.797321 0.795469 0.794581 0.79186 0.790159 0.788131 0.786755 0.785908 0.785415 0.784066 0.782359 0.781333 0.779922 0.7777 0.776896 0.773867 0.772123 0.769734 0.768156 0.764525 0.762973 0.761641 0.760509 0.758775 0.75817 0.756348 0.754316 0.752129 0.750325 0.748444 0.74665 0.745469 0.743442 0.741152 0.739729 0.737632 0.73731 0.735647 0.734086 0.732915 0.731483 0.729985 0.727814 0.726693 0.724942 0.723847 0.721085 0.718998 0.717372 0.715318 0.713962 0.711792 0.708605 0.706276 0.703358 0.702767 0.70097 0.699025 0.69823 0.695101 0.692528 0.691464 0.690047 0.688028 0.687009 0.686321 0.684788 0.682431 0.681178 0.679641 0.679471 0.677269 0.675311 0.674421 0.672319 0.669441 0.66786 0.665556 0.66414 0.661571 0.65873 0.657175 0.655589 0.655296 0.653897 0.652848 0.648565 0.645504 0.643434 0.640555 0.640064 0.638626 0.637595 0.637164 0.634991 0.629633 0.627492 0.626029 0.624793 0.623116 0.620469 0.617473 0.615468 0.611463 0.611084 0.609781 0.608231 0.605115 0.602738 0.600151 0.599503 0.596006 0.593854 0.592213 0.591608 0.590203 0.589377 0.585243 0.580915 0.578446 0.574449 0.570163 0.568943 0.568372 0.56359 0.562108 0.561066 0.558322 0.557436 0.556285 0.552931 0.550386 0.548285 0.547299 0.545485 0.540699 0.539675 0.537596 0.535421 0.533877 0.528746 0.526537 0.521923 0.518036 0.516242 0.51515 0.509221 0.505683 0.502856 0.500462 0.49771 0.491648 0.490996 0.487877 0.485255 0.484174 0.481072 0.478258 0.475417 0.470051 0.465207 0.458066 0.454889 0.452913 0.449888 0.444621 0.440137 0.427825 0.42306 0.421534 0.419253 0.414207 0.405119 0.401714 0.394222 0.390051 0.38085 0.37369 0.370947 0.367644 0.361347 0.354801 0.347432 0.34473 0.339614 0.330866 0.326242 0.316986 0.314094 0.308436 0.302361 0.299183 0.295707 0.292019 0.287693 0.283314 0.275028 0.267685 0.260923 0.255348 0.252307 0.244575 0.233918 0.231775 0.22898 0.22249 0.216344 0.204613 0.194535 0.187306 0.178165 0.174879 0.164853 0.15773 0.147276 0.139225 0.130604 0.123823 0.109489 0.104157 0.0978526 0.0896678 0.0855747 0.0774421 0.0726029 ];
Precision_RBD = [0.214248 0.618683 0.639305 0.654992 0.673125 0.693903 0.706287 0.719636 0.73199 0.74366 0.758119 0.766249 0.770577 0.776479 0.781738 0.788094 0.792795 0.795991 0.800114 0.801543 0.80437 0.806446 0.807329 0.81006 0.81198 0.815713 0.816998 0.81902 0.821851 0.824632 0.825268 0.826127 0.82829 0.828719 0.831453 0.833094 0.832837 0.835585 0.835655 0.836508 0.837431 0.838652 0.840217 0.841602 0.84336 0.843994 0.846489 0.849204 0.849391 0.850884 0.852171 0.85414 0.855217 0.857602 0.8597 0.862193 0.862063 0.862913 0.863706 0.865158 0.865618 0.86673 0.86861 0.870245 0.870697 0.8707 0.871288 0.871914 0.871677 0.872329 0.873319 0.873123 0.873092 0.874007 0.874753 0.875426 0.876971 0.877012 0.878821 0.879537 0.881492 0.882184 0.882115 0.882307 0.884743 0.885309 0.886228 0.887645 0.88767 0.887847 0.888148 0.888224 0.888539 0.888469 0.890786 0.890654 0.892552 0.892682 0.891746 0.891237 0.891329 0.893379 0.892856 0.89406 0.894171 0.893443 0.89307 0.893392 0.89353 0.893674 0.893703 0.89412 0.894151 0.894272 0.893824 0.893939 0.894242 0.893645 0.894502 0.894429 0.893759 0.893751 0.893776 0.893387 0.893455 0.893441 0.893041 0.893091 0.893202 0.893766 0.893561 0.893712 0.888649 0.889218 0.889321 0.889681 0.889897 0.889929 0.890166 0.890357 0.889693 0.889639 0.889606 0.889814 0.889893 0.889887 0.890566 0.89067 0.890583 0.89053 0.890366 0.890047 0.88876 0.889203 0.889954 0.890097 0.88988 0.890057 0.890281 0.890267 0.891687 0.892308 0.892147 0.890797 0.889682 0.889346 0.889406 0.889404 0.889806 0.890321 0.891661 0.892728 0.892736 0.893092 0.893663 0.893871 0.894281 0.893698 0.894358 0.89414 0.894667 0.894629 0.894103 0.900073 0.900003 0.899897 0.900618 0.90052 0.900836 0.90088 0.901598 0.901071 0.901992 0.904159 0.911643 0.913143 0.913229 0.908898 0.909415 0.909156 0.909576 0.909702 0.909686 0.90933 0.909488 0.912769 0.913236 0.913288 0.91532 0.91534 0.922282 0.922576 0.92195 0.922238 0.922233 0.922196 0.920716 0.920085 0.920107 0.920409 0.920321 0.918618 0.918749 0.919042 0.919737 0.919265 0.91925 0.91991 0.920576 0.920575 0.920803 0.920434 0.92074 0.91369 0.913599 0.914185 0.914568 0.914531 0.914522 0.914362 0.912907 0.913421 0.913337 0.914174 0.914407 0.913012 0.9134 0.913485 0.913451 0.913722 0.913825 0.914182 0.914441 0.914204 0.91439 0.914423 ];
TPR_RBD = [1 0.901379 0.891054 0.882194 0.87718 0.870257 0.865657 0.861853 0.857288 0.851749 0.846585 0.842306 0.837841 0.83576 0.833924 0.830842 0.828683 0.826848 0.824575 0.823167 0.821447 0.817943 0.816297 0.813365 0.810961 0.809486 0.807281 0.805427 0.803217 0.802273 0.799302 0.797321 0.795469 0.794581 0.79186 0.790159 0.788131 0.786755 0.785908 0.785415 0.784066 0.782359 0.781333 0.779922 0.7777 0.776896 0.773867 0.772123 0.769734 0.768156 0.764525 0.762973 0.761641 0.760509 0.758775 0.75817 0.756348 0.754316 0.752129 0.750325 0.748444 0.74665 0.745469 0.743442 0.741152 0.739729 0.737632 0.73731 0.735647 0.734086 0.732915 0.731483 0.729985 0.727814 0.726693 0.724942 0.723847 0.721085 0.718998 0.717372 0.715318 0.713962 0.711792 0.708605 0.706276 0.703358 0.702767 0.70097 0.699025 0.69823 0.695101 0.692528 0.691464 0.690047 0.688028 0.687009 0.686321 0.684788 0.682431 0.681178 0.679641 0.679471 0.677269 0.675311 0.674421 0.672319 0.669441 0.66786 0.665556 0.66414 0.661571 0.65873 0.657175 0.655589 0.655296 0.653897 0.652848 0.648565 0.645504 0.643434 0.640555 0.640064 0.638626 0.637595 0.637164 0.634991 0.629633 0.627492 0.626029 0.624793 0.623116 0.620469 0.617473 0.615468 0.611463 0.611084 0.609781 0.608231 0.605115 0.602738 0.600151 0.599503 0.596006 0.593854 0.592213 0.591608 0.590203 0.589377 0.585243 0.580915 0.578446 0.574449 0.570163 0.568943 0.568372 0.56359 0.562108 0.561066 0.558322 0.557436 0.556285 0.552931 0.550386 0.548285 0.547299 0.545485 0.540699 0.539675 0.537596 0.535421 0.533877 0.528746 0.526537 0.521923 0.518036 0.516242 0.51515 0.509221 0.505683 0.502856 0.500462 0.49771 0.491648 0.490996 0.487877 0.485255 0.484174 0.481072 0.478258 0.475417 0.470051 0.465207 0.458066 0.454889 0.452913 0.449888 0.444621 0.440137 0.427825 0.42306 0.421534 0.419253 0.414207 0.405119 0.401714 0.394222 0.390051 0.38085 0.37369 0.370947 0.367644 0.361347 0.354801 0.347432 0.34473 0.339614 0.330866 0.326242 0.316986 0.314094 0.308436 0.302361 0.299183 0.295707 0.292019 0.287693 0.283314 0.275028 0.267685 0.260923 0.255348 0.252307 0.244575 0.233918 0.231775 0.22898 0.22249 0.216344 0.204613 0.194535 0.187306 0.178165 0.174879 0.164853 0.15773 0.147276 0.139225 0.130604 0.123823 0.109489 0.104157 0.0978526 0.0896678 0.0855747 0.0774421 0.0726029 ];
FPR_RBD = [1 0.304181 0.254054 0.220393 0.194554 0.175955 0.163153 0.153065 0.144973 0.137042 0.129413 0.124005 0.119764 0.115048 0.112248 0.10963 0.10692 0.104669 0.102002 0.0999366 0.0972485 0.0947825 0.0935219 0.0918193 0.0893825 0.0872889 0.0857426 0.0838854 0.0820464 0.0806348 0.0794178 0.0785892 0.0776688 0.0764507 0.0745393 0.0731868 0.0724255 0.070948 0.0707118 0.0699412 0.0689669 0.0679067 0.0667628 0.0658279 0.0644866 0.0642719 0.0630303 0.0611791 0.0609718 0.0603164 0.0586769 0.0577071 0.0569557 0.0559556 0.05533 0.0545149 0.0541374 0.0538272 0.0531802 0.0523017 0.0516499 0.0509569 0.0500582 0.0494133 0.0486547 0.0484832 0.0480404 0.0478426 0.0477876 0.0468901 0.0460842 0.046082 0.0457287 0.0454738 0.0450872 0.0448545 0.0442033 0.0439842 0.0435119 0.0432523 0.0427557 0.0426417 0.0425542 0.0418296 0.0415924 0.0413278 0.0411149 0.0409917 0.0407404 0.0406577 0.0406413 0.0405728 0.040445 0.0403509 0.0399548 0.0399548 0.039385 0.039271 0.0392697 0.0392564 0.039052 0.0389327 0.0388374 0.0387548 0.038641 0.0386087 0.0386079 0.0385782 0.038401 0.0383344 0.0382045 0.037885 0.0376976 0.0375687 0.0375637 0.0374975 0.037394 0.037307 0.0371321 0.0371133 0.0370344 0.0368733 0.0368195 0.036818 0.0367542 0.0367208 0.0367197 0.0365364 0.036499 0.0364778 0.0364765 0.0363044 0.0360097 0.0358039 0.0357555 0.0353335 0.0353063 0.0353024 0.0346727 0.0345697 0.0344241 0.0344138 0.0342067 0.0341595 0.0340659 0.0340653 0.0337818 0.0337531 0.0336725 0.0336701 0.0336701 0.0335314 0.033527 0.033387 0.0332387 0.0329104 0.0328655 0.0327034 0.0326546 0.0326546 0.0325842 0.0320341 0.0317369 0.0315079 0.0314663 0.0314635 0.0312465 0.0312427 0.0309313 0.0304264 0.0298003 0.0294059 0.0290994 0.0288234 0.028601 0.0284542 0.028008 0.0279322 0.0278176 0.027789 0.0275659 0.0272886 0.0271211 0.0265069 0.0264729 0.0259496 0.0254925 0.0250504 0.0248879 0.0244391 0.0241697 0.0241495 0.0240214 0.0238846 0.0237523 0.0236078 0.0235929 0.0235893 0.0225527 0.0225425 0.0223685 0.0223342 0.0223217 0.0218393 0.0217699 0.0216326 0.0213125 0.0205744 0.0204601 0.0204466 0.0200851 0.0200624 0.0199797 0.0199239 0.0199214 0.019913 0.0197341 0.019382 0.0187454 0.0186902 0.0182611 0.0181865 0.0181787 0.0181433 0.0181101 0.0181 0.0177489 0.0176954 0.0169148 0.0169038 0.0168594 0.0168591 0.0168301 0.0167883 0.0167711 0.016711 0.016402 0.0160884 0.015598 0.0152401 0.0150519 0.0148691 0.0148562 0.0147748 0.0138847 0.0138688 0.0132339 0.0123599 0.0123396 0.0123174 0.0117806 0.0116075 0.0115974 0.0113403 0.0113294 0.0113287 ];
plot(Recall_RBD, Precision_RBD, 'b', 'linewidth', 2);
Recall_GR = [1 0.989343 0.982556 0.966517 0.95497 0.951412 0.944878 0.939371 0.933419 0.929897 0.92461 0.919035 0.914531 0.911949 0.909769 0.907254 0.905452 0.902399 0.900043 0.897541 0.896224 0.894312 0.892767 0.891645 0.890181 0.886842 0.88555 0.88448 0.881523 0.879158 0.877367 0.875902 0.87339 0.872152 0.870927 0.869261 0.867871 0.865837 0.863839 0.862019 0.860906 0.859696 0.858577 0.857053 0.854226 0.852682 0.850953 0.848674 0.845535 0.842945 0.84037 0.836333 0.831033 0.828582 0.826634 0.822548 0.820637 0.816643 0.813741 0.807071 0.803607 0.796613 0.79339 0.790239 0.785076 0.782102 0.778788 0.775793 0.77394 0.76974 0.767066 0.764963 0.763382 0.76148 0.760043 0.757869 0.754344 0.75237 0.749216 0.747361 0.745869 0.743274 0.740129 0.738289 0.734786 0.733916 0.731977 0.729373 0.725925 0.723423 0.720468 0.717063 0.714994 0.712903 0.711195 0.708376 0.704114 0.701084 0.695623 0.69313 0.691037 0.688029 0.685435 0.682346 0.680276 0.678656 0.676585 0.674873 0.672524 0.670531 0.668758 0.666937 0.664213 0.662422 0.659059 0.656815 0.654897 0.652005 0.650366 0.647617 0.64574 0.642823 0.640761 0.638275 0.635797 0.632604 0.630102 0.626722 0.623751 0.620521 0.618234 0.614545 0.613208 0.609525 0.606907 0.604804 0.602587 0.599949 0.59863 0.596856 0.594812 0.593377 0.591212 0.589433 0.588319 0.585298 0.582985 0.581044 0.578735 0.575042 0.573327 0.571474 0.569447 0.567322 0.565779 0.562306 0.554501 0.553204 0.55052 0.546638 0.542741 0.538249 0.53498 0.530599 0.529095 0.52559 0.522629 0.519947 0.516805 0.513106 0.510347 0.508029 0.505661 0.501837 0.499374 0.496538 0.493849 0.490731 0.487932 0.484077 0.480055 0.474615 0.471568 0.469966 0.467035 0.462449 0.460439 0.456848 0.452835 0.450069 0.444972 0.44109 0.438229 0.435816 0.434414 0.428766 0.425887 0.420268 0.415367 0.412997 0.408162 0.404011 0.401455 0.397953 0.393607 0.389738 0.388618 0.383985 0.381203 0.377313 0.373755 0.369999 0.365908 0.359767 0.356124 0.350793 0.344285 0.339561 0.335193 0.329004 0.323302 0.320237 0.314148 0.309345 0.303451 0.29959 0.297445 0.293538 0.286914 0.282765 0.276497 0.273141 0.266149 0.261878 0.257727 0.253267 0.248705 0.24394 0.237705 0.233797 0.230159 0.223019 0.215555 0.210858 0.205399 0.19676 0.18961 0.181619 0.167323 0.153169 0.136739 0.124431 0.110755 0.0921106 0.0750747 0.0544572 ];
Precision_GR = [0.214248 0.22199 0.226888 0.251975 0.276843 0.307356 0.338479 0.349609 0.363527 0.376235 0.390373 0.402447 0.41611 0.434565 0.448594 0.460238 0.472137 0.48132 0.490724 0.499214 0.507986 0.516181 0.525018 0.531878 0.537812 0.54379 0.550965 0.557549 0.562728 0.56854 0.57438 0.580536 0.5854 0.591642 0.597301 0.604346 0.610231 0.619419 0.627516 0.636009 0.648315 0.654325 0.662078 0.666561 0.671822 0.677347 0.682986 0.690804 0.695063 0.700005 0.705323 0.71229 0.718895 0.725087 0.72868 0.73383 0.738015 0.742159 0.744986 0.747323 0.752498 0.756371 0.760296 0.763285 0.763987 0.766264 0.768433 0.770846 0.773533 0.773158 0.772272 0.773418 0.774774 0.77687 0.777622 0.778746 0.781203 0.782927 0.786095 0.787686 0.789274 0.790703 0.792342 0.793535 0.794883 0.79669 0.798011 0.800215 0.801957 0.804174 0.806309 0.809183 0.812698 0.815412 0.818396 0.820013 0.822816 0.82742 0.8311 0.833162 0.834988 0.836188 0.837343 0.838761 0.840258 0.842545 0.843325 0.843372 0.844321 0.845881 0.846354 0.847213 0.847657 0.849387 0.849885 0.846928 0.848747 0.848652 0.849836 0.854241 0.855217 0.856626 0.857761 0.858347 0.858826 0.859313 0.86031 0.86121 0.860998 0.861872 0.862653 0.86396 0.866024 0.86688 0.867785 0.869333 0.869724 0.871086 0.87141 0.871793 0.873266 0.874573 0.874475 0.875203 0.87633 0.878387 0.878694 0.879756 0.880753 0.881116 0.881875 0.883042 0.883942 0.884767 0.886033 0.886924 0.887538 0.888575 0.889252 0.890152 0.890062 0.890359 0.890204 0.891691 0.892036 0.891941 0.89131 0.889287 0.889696 0.890187 0.890298 0.890228 0.891045 0.890561 0.890559 0.890298 0.890579 0.890738 0.890414 0.89137 0.891032 0.890018 0.890453 0.891619 0.891342 0.891399 0.891542 0.890961 0.891647 0.891759 0.891593 0.891112 0.890682 0.890343 0.889972 0.888113 0.888341 0.887466 0.887475 0.885978 0.884884 0.88345 0.883927 0.883143 0.885043 0.885624 0.886758 0.884598 0.880399 0.88088 0.880967 0.881259 0.880788 0.878592 0.878882 0.878147 0.878247 0.877632 0.877294 0.877373 0.877381 0.876742 0.874403 0.874805 0.874778 0.875656 0.876146 0.876751 0.879298 0.879292 0.879494 0.879499 0.879872 0.879965 0.875619 0.877021 0.877071 0.876826 0.876972 0.875961 0.876056 0.8762 0.877262 0.878238 0.878103 0.876385 0.87737 0.875626 0.87541 0.875332 0.87728 0.876718 0.872731 0.87325 0.87338 0.865536 ];
TPR_GR = [1 0.989343 0.982556 0.966517 0.95497 0.951412 0.944878 0.939371 0.933419 0.929897 0.92461 0.919035 0.914531 0.911949 0.909769 0.907254 0.905452 0.902399 0.900043 0.897541 0.896224 0.894312 0.892767 0.891645 0.890181 0.886842 0.88555 0.88448 0.881523 0.879158 0.877367 0.875902 0.87339 0.872152 0.870927 0.869261 0.867871 0.865837 0.863839 0.862019 0.860906 0.859696 0.858577 0.857053 0.854226 0.852682 0.850953 0.848674 0.845535 0.842945 0.84037 0.836333 0.831033 0.828582 0.826634 0.822548 0.820637 0.816643 0.813741 0.807071 0.803607 0.796613 0.79339 0.790239 0.785076 0.782102 0.778788 0.775793 0.77394 0.76974 0.767066 0.764963 0.763382 0.76148 0.760043 0.757869 0.754344 0.75237 0.749216 0.747361 0.745869 0.743274 0.740129 0.738289 0.734786 0.733916 0.731977 0.729373 0.725925 0.723423 0.720468 0.717063 0.714994 0.712903 0.711195 0.708376 0.704114 0.701084 0.695623 0.69313 0.691037 0.688029 0.685435 0.682346 0.680276 0.678656 0.676585 0.674873 0.672524 0.670531 0.668758 0.666937 0.664213 0.662422 0.659059 0.656815 0.654897 0.652005 0.650366 0.647617 0.64574 0.642823 0.640761 0.638275 0.635797 0.632604 0.630102 0.626722 0.623751 0.620521 0.618234 0.614545 0.613208 0.609525 0.606907 0.604804 0.602587 0.599949 0.59863 0.596856 0.594812 0.593377 0.591212 0.589433 0.588319 0.585298 0.582985 0.581044 0.578735 0.575042 0.573327 0.571474 0.569447 0.567322 0.565779 0.562306 0.554501 0.553204 0.55052 0.546638 0.542741 0.538249 0.53498 0.530599 0.529095 0.52559 0.522629 0.519947 0.516805 0.513106 0.510347 0.508029 0.505661 0.501837 0.499374 0.496538 0.493849 0.490731 0.487932 0.484077 0.480055 0.474615 0.471568 0.469966 0.467035 0.462449 0.460439 0.456848 0.452835 0.450069 0.444972 0.44109 0.438229 0.435816 0.434414 0.428766 0.425887 0.420268 0.415367 0.412997 0.408162 0.404011 0.401455 0.397953 0.393607 0.389738 0.388618 0.383985 0.381203 0.377313 0.373755 0.369999 0.365908 0.359767 0.356124 0.350793 0.344285 0.339561 0.335193 0.329004 0.323302 0.320237 0.314148 0.309345 0.303451 0.29959 0.297445 0.293538 0.286914 0.282765 0.276497 0.273141 0.266149 0.261878 0.257727 0.253267 0.248705 0.24394 0.237705 0.233797 0.230159 0.223019 0.215555 0.210858 0.205399 0.19676 0.18961 0.181619 0.167323 0.153169 0.136739 0.124431 0.110755 0.0921106 0.0750747 0.0544572 ];
FPR_GR = [1 0.96937 0.918388 0.860654 0.812318 0.76837 0.728706 0.696644 0.665442 0.637726 0.6112 0.590358 0.569325 0.550415 0.53403 0.519632 0.505306 0.491169 0.478937 0.467059 0.456019 0.446103 0.435946 0.426505 0.416529 0.406663 0.396391 0.386638 0.378576 0.369959 0.362454 0.355006 0.348922 0.341283 0.335308 0.328274 0.322217 0.31589 0.310525 0.303875 0.298033 0.292157 0.28679 0.28192 0.277181 0.273494 0.268801 0.26403 0.259842 0.255077 0.250593 0.244979 0.239001 0.234768 0.231377 0.226241 0.222503 0.219498 0.216717 0.212846 0.208682 0.205725 0.202238 0.198867 0.196459 0.193395 0.190522 0.187595 0.183319 0.180231 0.177489 0.173134 0.170288 0.166573 0.163599 0.160864 0.157744 0.155462 0.152685 0.150303 0.148217 0.146259 0.143362 0.141463 0.139334 0.137625 0.135703 0.133856 0.131476 0.129332 0.126567 0.123599 0.120958 0.118998 0.116771 0.11499 0.11337 0.111274 0.109072 0.107708 0.105876 0.104454 0.103278 0.102191 0.101018 0.0995302 0.0983177 0.0975265 0.0962565 0.0949194 0.0938846 0.0925021 0.0915283 0.0897512 0.0882901 0.0867454 0.0854286 0.0843806 0.0833019 0.0816386 0.0803492 0.0792877 0.0782887 0.0774252 0.0763444 0.0750277 0.0737664 0.07282 0.0723506 0.0711966 0.0700569 0.0689588 0.0674133 0.0666513 0.0658566 0.0649214 0.063894 0.0630164 0.0623751 0.0616901 0.0605645 0.0596767 0.0592893 0.058647 0.0582042 0.0571754 0.0567507 0.0560267 0.0553254 0.0546817 0.0542378 0.0533404 0.0529622 0.0522995 0.0514399 0.0509216 0.050202 0.0495341 0.0490755 0.0488118 0.0486094 0.0483945 0.0482607 0.0475856 0.0474359 0.0473364 0.047323 0.0469586 0.046636 0.0460709 0.0458729 0.045335 0.0449157 0.0445877 0.0443633 0.0439835 0.0434972 0.0433762 0.0429557 0.042464 0.0421805 0.0418579 0.0413535 0.0406292 0.0403799 0.0401948 0.0396074 0.0393913 0.0388767 0.0385552 0.0381516 0.0379946 0.0378373 0.037564 0.0373561 0.0371487 0.0367082 0.0365351 0.0357327 0.0354986 0.0351876 0.0346696 0.0345193 0.0344807 0.0340167 0.033578 0.0329917 0.0328072 0.0325046 0.0320514 0.0318618 0.0315836 0.0312363 0.0304844 0.0301662 0.0297027 0.0295555 0.0294519 0.0294326 0.0291781 0.0290753 0.0286752 0.0282278 0.0281232 0.0277511 0.0271929 0.0263927 0.0263632 0.0259543 0.02549 0.0251726 0.0247196 0.0241466 0.0239695 0.0233877 0.0231349 0.0230378 0.022754 0.0219941 0.0219847 0.0216132 0.0212835 0.0207646 0.0201314 0.0196247 0.019022 0.0185558 0.0176419 0.0172066 0.0164243 0.0156176 0.0150331 0.0140286 0.0133584 0.0121314 0.0112635 ];
plot(Recall_GR, Precision_GR, 'g', 'linewidth', 2);
Recall_MNP = [1 0.999909 0.999328 0.998627 0.997872 0.996505 0.994278 0.991669 0.989882 0.988097 0.98615 0.984105 0.981721 0.979011 0.975504 0.972189 0.968024 0.964392 0.961427 0.95887 0.955826 0.952535 0.94897 0.94479 0.940387 0.937178 0.934605 0.932086 0.929516 0.927127 0.924811 0.922486 0.92018 0.917776 0.915376 0.912948 0.910442 0.907411 0.904549 0.901942 0.899239 0.896495 0.893729 0.890878 0.888453 0.88566 0.882914 0.880029 0.877133 0.874145 0.87117 0.86808 0.864944 0.86181 0.858864 0.855748 0.852765 0.849678 0.846575 0.843536 0.840468 0.837324 0.834357 0.831367 0.828212 0.825824 0.822587 0.819327 0.816036 0.812744 0.809583 0.806374 0.803403 0.80005 0.796679 0.793471 0.790232 0.786764 0.783574 0.780036 0.776382 0.772984 0.769526 0.765928 0.762341 0.758558 0.754522 0.750605 0.746797 0.743064 0.739203 0.735146 0.73127 0.727184 0.723152 0.719123 0.71518 0.711448 0.707455 0.703018 0.699097 0.694878 0.69068 0.686104 0.681294 0.67663 0.671842 0.667371 0.66267 0.658195 0.653413 0.648647 0.643862 0.639345 0.634695 0.629884 0.625339 0.620687 0.61583 0.610903 0.606331 0.601573 0.596948 0.592182 0.587455 0.582987 0.578394 0.573885 0.570641 0.566822 0.562128 0.557567 0.553138 0.548547 0.543917 0.539526 0.535191 0.530669 0.526205 0.521853 0.517382 0.512992 0.508629 0.503932 0.499671 0.495104 0.490673 0.486129 0.481763 0.477236 0.472926 0.468317 0.463705 0.459194 0.454616 0.450177 0.44565 0.441553 0.43726 0.432895 0.429084 0.424739 0.420547 0.416251 0.412146 0.408034 0.403662 0.39947 0.39527 0.390973 0.386555 0.382169 0.377806 0.373716 0.369555 0.36525 0.360925 0.356486 0.352094 0.347345 0.343314 0.338954 0.334463 0.329856 0.325412 0.321164 0.316699 0.312324 0.308036 0.303609 0.299338 0.294771 0.290897 0.286347 0.282015 0.27759 0.273239 0.268896 0.264573 0.260325 0.256011 0.25164 0.247304 0.242939 0.238603 0.234139 0.229844 0.225342 0.221012 0.216687 0.212281 0.208086 0.203802 0.19967 0.195795 0.191725 0.187374 0.183273 0.179271 0.175075 0.170758 0.166892 0.162797 0.158812 0.155137 0.150955 0.146947 0.142819 0.138881 0.135067 0.131255 0.127788 0.123892 0.120176 0.116485 0.113114 0.109447 0.105917 0.102508 0.0990344 0.0955733 0.0922267 0.0889976 0.0857801 0.0824197 0.0791705 0.0759437 0.0724064 0.0691436 0.0656567 0.0617815 0.0582577 0.0542895 0.0501942 0.0457511 0.0357258 ];
Precision_MNP = [0.214248 0.219087 0.226949 0.236734 0.247717 0.258689 0.269197 0.278166 0.286196 0.29373 0.301052 0.308448 0.315564 0.322252 0.32844 0.334454 0.340197 0.345734 0.351396 0.35676 0.362284 0.367638 0.372533 0.377506 0.382178 0.387122 0.392003 0.396394 0.401081 0.405784 0.410535 0.4151 0.419485 0.423311 0.427478 0.431398 0.43493 0.438596 0.442248 0.445764 0.449273 0.452744 0.456235 0.459605 0.462519 0.465925 0.469266 0.472522 0.475727 0.478799 0.481868 0.484756 0.487792 0.490783 0.493682 0.496558 0.499292 0.502103 0.504861 0.507596 0.510284 0.512892 0.515618 0.518219 0.520769 0.522867 0.525396 0.52793 0.530336 0.532649 0.535002 0.537265 0.539514 0.54171 0.543996 0.546311 0.548624 0.550757 0.552769 0.554908 0.556978 0.559059 0.561155 0.563244 0.565162 0.567138 0.569119 0.57103 0.57305 0.575004 0.576966 0.578934 0.58089 0.582733 0.584627 0.586449 0.588423 0.590227 0.592214 0.594003 0.595766 0.597515 0.599317 0.601086 0.602639 0.604092 0.605598 0.607213 0.60871 0.610137 0.611643 0.61318 0.614592 0.616035 0.617479 0.618955 0.620329 0.621693 0.623099 0.624467 0.625975 0.627448 0.628754 0.630032 0.63134 0.632753 0.634032 0.635516 0.636481 0.637488 0.638714 0.639961 0.641134 0.642385 0.643532 0.644701 0.645856 0.647176 0.648384 0.649691 0.65088 0.652178 0.653516 0.654727 0.655975 0.657323 0.658426 0.659617 0.660721 0.661881 0.663006 0.664158 0.665262 0.666582 0.667779 0.668982 0.670282 0.67131 0.672454 0.673727 0.674826 0.675938 0.677015 0.678183 0.679396 0.680437 0.681612 0.682792 0.683945 0.685355 0.686538 0.687632 0.688668 0.689864 0.691094 0.69212 0.69325 0.694613 0.695811 0.696663 0.697856 0.698971 0.699856 0.701068 0.70228 0.703383 0.704339 0.705417 0.706569 0.707741 0.709013 0.710228 0.711129 0.712234 0.713301 0.714485 0.715496 0.716229 0.716907 0.718201 0.719032 0.719912 0.720905 0.721678 0.722324 0.723027 0.724135 0.724679 0.725426 0.726298 0.727084 0.727796 0.728563 0.729525 0.730141 0.73098 0.731669 0.732275 0.733091 0.733647 0.734084 0.734304 0.734926 0.735354 0.736006 0.736383 0.736829 0.737306 0.737319 0.73767 0.737743 0.737649 0.737735 0.73797 0.737934 0.738559 0.73861 0.738374 0.738386 0.738327 0.738575 0.738409 0.739128 0.739455 0.739208 0.739907 0.740144 0.740934 0.741299 0.740792 0.74164 0.740337 0.740269 0.742342 0.742726 0.744526 ];
TPR_MNP = [1 0.999909 0.999328 0.998627 0.997872 0.996505 0.994278 0.991669 0.989882 0.988097 0.98615 0.984105 0.981721 0.979011 0.975504 0.972189 0.968024 0.964392 0.961427 0.95887 0.955826 0.952535 0.94897 0.94479 0.940387 0.937178 0.934605 0.932086 0.929516 0.927127 0.924811 0.922486 0.92018 0.917776 0.915376 0.912948 0.910442 0.907411 0.904549 0.901942 0.899239 0.896495 0.893729 0.890878 0.888453 0.88566 0.882914 0.880029 0.877133 0.874145 0.87117 0.86808 0.864944 0.86181 0.858864 0.855748 0.852765 0.849678 0.846575 0.843536 0.840468 0.837324 0.834357 0.831367 0.828212 0.825824 0.822587 0.819327 0.816036 0.812744 0.809583 0.806374 0.803403 0.80005 0.796679 0.793471 0.790232 0.786764 0.783574 0.780036 0.776382 0.772984 0.769526 0.765928 0.762341 0.758558 0.754522 0.750605 0.746797 0.743064 0.739203 0.735146 0.73127 0.727184 0.723152 0.719123 0.71518 0.711448 0.707455 0.703018 0.699097 0.694878 0.69068 0.686104 0.681294 0.67663 0.671842 0.667371 0.66267 0.658195 0.653413 0.648647 0.643862 0.639345 0.634695 0.629884 0.625339 0.620687 0.61583 0.610903 0.606331 0.601573 0.596948 0.592182 0.587455 0.582987 0.578394 0.573885 0.570641 0.566822 0.562128 0.557567 0.553138 0.548547 0.543917 0.539526 0.535191 0.530669 0.526205 0.521853 0.517382 0.512992 0.508629 0.503932 0.499671 0.495104 0.490673 0.486129 0.481763 0.477236 0.472926 0.468317 0.463705 0.459194 0.454616 0.450177 0.44565 0.441553 0.43726 0.432895 0.429084 0.424739 0.420547 0.416251 0.412146 0.408034 0.403662 0.39947 0.39527 0.390973 0.386555 0.382169 0.377806 0.373716 0.369555 0.36525 0.360925 0.356486 0.352094 0.347345 0.343314 0.338954 0.334463 0.329856 0.325412 0.321164 0.316699 0.312324 0.308036 0.303609 0.299338 0.294771 0.290897 0.286347 0.282015 0.27759 0.273239 0.268896 0.264573 0.260325 0.256011 0.25164 0.247304 0.242939 0.238603 0.234139 0.229844 0.225342 0.221012 0.216687 0.212281 0.208086 0.203802 0.19967 0.195795 0.191725 0.187374 0.183273 0.179271 0.175075 0.170758 0.166892 0.162797 0.158812 0.155137 0.150955 0.146947 0.142819 0.138881 0.135067 0.131255 0.127788 0.123892 0.120176 0.116485 0.113114 0.109447 0.105917 0.102508 0.0990344 0.0955733 0.0922267 0.0889976 0.0857801 0.0824197 0.0791705 0.0759437 0.0724064 0.0691436 0.0656567 0.0617815 0.0582577 0.0542895 0.0501942 0.0457511 0.0357258 ];
FPR_MNP = [1 0.969542 0.899433 0.839346 0.78803 0.744009 0.705921 0.675841 0.650998 0.62818 0.606773 0.58611 0.56628 0.548134 0.531518 0.515773 0.500454 0.486426 0.472851 0.460396 0.447675 0.435718 0.425103 0.414009 0.403378 0.393136 0.383622 0.375191 0.366512 0.358165 0.349937 0.342008 0.334552 0.32813 0.321255 0.314856 0.309274 0.30329 0.29748 0.292054 0.286759 0.281491 0.276291 0.271313 0.267348 0.262518 0.257862 0.253204 0.248697 0.244326 0.240045 0.236068 0.231918 0.228031 0.224247 0.220411 0.216764 0.213184 0.209676 0.206272 0.202935 0.199838 0.196594 0.193488 0.190345 0.187932 0.184884 0.181921 0.179161 0.17657 0.173999 0.171447 0.169087 0.166634 0.164116 0.161687 0.159359 0.157099 0.154932 0.152638 0.150362 0.14817 0.14608 0.144041 0.142178 0.140218 0.138179 0.136179 0.134207 0.132338 0.130451 0.128456 0.126544 0.124749 0.12293 0.121187 0.119454 0.117886 0.116158 0.114419 0.112904 0.1113 0.109746 0.108098 0.106495 0.105011 0.103473 0.101954 0.100442 0.0991253 0.0976373 0.0961419 0.0947549 0.0933751 0.0919896 0.09068 0.0894044 0.0881174 0.0867712 0.0854572 0.0841477 0.0828592 0.0817411 0.0805215 0.0793258 0.0781641 0.0770258 0.0758679 0.0750976 0.0742093 0.0731096 0.072039 0.071006 0.069939 0.0689151 0.0679933 0.0670142 0.0659874 0.0649951 0.0640281 0.0630865 0.0621564 0.061256 0.0602767 0.0594073 0.0584477 0.0575605 0.0566625 0.0558679 0.0549851 0.0541436 0.0532718 0.0524523 0.0516011 0.050761 0.0499936 0.049178 0.0484904 0.0477667 0.0469772 0.0463359 0.0456239 0.0449411 0.0442409 0.0435689 0.0429217 0.0422476 0.0416155 0.0410008 0.0403404 0.0397045 0.0390793 0.0384768 0.0378943 0.0373318 0.0367692 0.0362115 0.0356209 0.0350566 0.0345192 0.0340045 0.0334807 0.0329864 0.0324496 0.0319314 0.0314688 0.0309919 0.0305169 0.0300705 0.029605 0.0291259 0.0286553 0.0282717 0.027831 0.0274139 0.0269981 0.0266104 0.0262155 0.0258448 0.0254523 0.0250814 0.0247218 0.0243469 0.023996 0.0236627 0.0232994 0.0229324 0.0225991 0.0222737 0.021949 0.0216215 0.0213151 0.0209986 0.0206807 0.0204277 0.0201264 0.0198258 0.0195453 0.0192714 0.0190015 0.0187371 0.0184894 0.01824 0.0179818 0.0177672 0.0175157 0.0172656 0.0170274 0.0168051 0.0165693 0.0163468 0.0161366 0.0159157 0.0157038 0.0155115 0.0153108 0.0151259 0.0149319 0.0147449 0.0145547 0.0143641 0.0141746 0.013993 0.0138009 0.0136093 0.0134098 0.0132369 0.0130327 0.0128619 0.0126975 0.0124866 0.012314 0.0121353 0.0119256 0.0116966 0.011245 ];
plot(Recall_MNP, Precision_MNP, 'r', 'linewidth', 2);
Recall_UFO = [1 0.930852 0.920508 0.904874 0.895903 0.886728 0.879435 0.869722 0.860494 0.852337 0.846601 0.840669 0.83497 0.83021 0.824228 0.814698 0.810615 0.805802 0.799341 0.7949 0.79125 0.782905 0.77338 0.768523 0.764431 0.760693 0.756514 0.75256 0.747643 0.743409 0.737396 0.733644 0.730191 0.724312 0.720089 0.715153 0.710991 0.706893 0.702932 0.698218 0.694876 0.688831 0.684524 0.680776 0.677561 0.675072 0.67216 0.668491 0.665415 0.662672 0.660269 0.65796 0.655629 0.652807 0.650067 0.647857 0.645715 0.643372 0.639709 0.633885 0.630317 0.620842 0.617584 0.614632 0.610176 0.607413 0.604404 0.599474 0.597279 0.5949 0.592195 0.590108 0.586903 0.5833 0.580997 0.578651 0.576426 0.573977 0.571619 0.569003 0.566165 0.563185 0.559415 0.556565 0.554382 0.552321 0.550209 0.548342 0.546551 0.544592 0.542874 0.540849 0.538631 0.536632 0.534639 0.532361 0.529906 0.526523 0.522917 0.520319 0.515904 0.513554 0.51116 0.508794 0.506793 0.503338 0.499252 0.497077 0.495061 0.49298 0.489795 0.487477 0.485471 0.482355 0.480359 0.477131 0.47476 0.471157 0.467701 0.464266 0.462015 0.459675 0.456995 0.454616 0.4522 0.450028 0.44766 0.445521 0.443316 0.441225 0.439094 0.437084 0.435046 0.43268 0.430468 0.427899 0.425515 0.422574 0.420374 0.418014 0.415726 0.413654 0.411252 0.408768 0.406136 0.403628 0.401244 0.398837 0.396466 0.394234 0.391964 0.389489 0.38692 0.384646 0.382434 0.380106 0.37752 0.375304 0.372989 0.370385 0.367316 0.361826 0.359575 0.357314 0.35443 0.352042 0.349759 0.34748 0.345435 0.343567 0.341283 0.33916 0.337039 0.33495 0.332918 0.330669 0.328698 0.326458 0.324086 0.321523 0.318128 0.316123 0.313995 0.311873 0.309706 0.307313 0.305064 0.302996 0.300756 0.298624 0.29576 0.291881 0.289215 0.286229 0.283159 0.28008 0.277513 0.2747 0.269334 0.266253 0.260464 0.256853 0.252529 0.250028 0.247644 0.245018 0.242796 0.240659 0.238464 0.236067 0.233162 0.230086 0.227394 0.225384 0.223512 0.221597 0.219836 0.217918 0.216107 0.210713 0.208967 0.206845 0.204774 0.202858 0.200679 0.198259 0.196063 0.189655 0.186888 0.184374 0.180558 0.17809 0.174771 0.168489 0.166154 0.163343 0.160931 0.154397 0.151451 0.149177 0.147073 0.144787 0.142066 0.139379 0.136989 0.134549 0.131981 0.127964 0.124963 0.120539 0.115622 0.11029 0.104478 0.0936723 0.0831932 0.0637902 ];
Precision_UFO = [0.214248 0.339943 0.385599 0.423259 0.440667 0.484647 0.510522 0.539787 0.557065 0.577692 0.59338 0.605448 0.622195 0.632683 0.640645 0.652107 0.661331 0.666971 0.676116 0.678613 0.681356 0.680527 0.682279 0.685249 0.687448 0.689947 0.698755 0.70193 0.705276 0.709665 0.714345 0.718229 0.723693 0.724808 0.727398 0.731119 0.733518 0.737974 0.74177 0.744029 0.746469 0.74663 0.748474 0.749894 0.753114 0.754362 0.757459 0.75858 0.760258 0.761919 0.763604 0.76561 0.771416 0.771739 0.773096 0.77439 0.775771 0.777468 0.778823 0.780218 0.782019 0.782609 0.784613 0.785647 0.786843 0.788063 0.788648 0.78915 0.789641 0.789757 0.789123 0.789674 0.78965 0.788946 0.789604 0.790604 0.790884 0.791243 0.791793 0.793154 0.793562 0.794033 0.794509 0.794686 0.794877 0.795138 0.795427 0.796054 0.797324 0.798868 0.799253 0.799581 0.799815 0.800043 0.800095 0.801855 0.8064 0.808154 0.809988 0.811805 0.815052 0.816098 0.814849 0.815854 0.817151 0.818231 0.819481 0.821309 0.823342 0.824836 0.825002 0.826846 0.828401 0.829527 0.831014 0.83313 0.834051 0.834931 0.835796 0.836673 0.837957 0.83907 0.840679 0.849337 0.850085 0.85082 0.851646 0.853743 0.855436 0.85632 0.856919 0.857342 0.857673 0.85802 0.858426 0.858787 0.859004 0.860826 0.861477 0.862212 0.862415 0.862648 0.862968 0.863112 0.863397 0.863545 0.86383 0.864097 0.864346 0.86448 0.864687 0.864847 0.86503 0.865229 0.865354 0.865419 0.867075 0.867105 0.867229 0.867366 0.867551 0.86779 0.86793 0.868039 0.86825 0.869014 0.869411 0.870226 0.874207 0.874634 0.877592 0.878969 0.880925 0.882828 0.884558 0.885852 0.885928 0.886096 0.886416 0.886706 0.88671 0.886609 0.887073 0.886961 0.887738 0.887614 0.887806 0.887838 0.887513 0.88776 0.886564 0.887258 0.887597 0.888183 0.888779 0.889776 0.891132 0.891857 0.891185 0.892628 0.892138 0.893382 0.894297 0.897478 0.896709 0.910613 0.910674 0.91057 0.910509 0.910528 0.910124 0.909373 0.909454 0.909312 0.910914 0.910652 0.911275 0.911089 0.910663 0.910543 0.909935 0.909191 0.907683 0.909761 0.909885 0.909691 0.906147 0.90655 0.906731 0.906768 0.906073 0.905861 0.90635 0.907104 0.906734 0.899532 0.899224 0.899105 0.892287 0.889825 0.889433 0.889047 0.889491 0.891191 0.89103 0.891989 0.892026 0.895319 0.895154 0.895352 0.895285 0.89465 0.894273 0.897218 0.897761 0.899251 ];
TPR_UFO = [1 0.930852 0.920508 0.904874 0.895903 0.886728 0.879435 0.869722 0.860494 0.852337 0.846601 0.840669 0.83497 0.83021 0.824228 0.814698 0.810615 0.805802 0.799341 0.7949 0.79125 0.782905 0.77338 0.768523 0.764431 0.760693 0.756514 0.75256 0.747643 0.743409 0.737396 0.733644 0.730191 0.724312 0.720089 0.715153 0.710991 0.706893 0.702932 0.698218 0.694876 0.688831 0.684524 0.680776 0.677561 0.675072 0.67216 0.668491 0.665415 0.662672 0.660269 0.65796 0.655629 0.652807 0.650067 0.647857 0.645715 0.643372 0.639709 0.633885 0.630317 0.620842 0.617584 0.614632 0.610176 0.607413 0.604404 0.599474 0.597279 0.5949 0.592195 0.590108 0.586903 0.5833 0.580997 0.578651 0.576426 0.573977 0.571619 0.569003 0.566165 0.563185 0.559415 0.556565 0.554382 0.552321 0.550209 0.548342 0.546551 0.544592 0.542874 0.540849 0.538631 0.536632 0.534639 0.532361 0.529906 0.526523 0.522917 0.520319 0.515904 0.513554 0.51116 0.508794 0.506793 0.503338 0.499252 0.497077 0.495061 0.49298 0.489795 0.487477 0.485471 0.482355 0.480359 0.477131 0.47476 0.471157 0.467701 0.464266 0.462015 0.459675 0.456995 0.454616 0.4522 0.450028 0.44766 0.445521 0.443316 0.441225 0.439094 0.437084 0.435046 0.43268 0.430468 0.427899 0.425515 0.422574 0.420374 0.418014 0.415726 0.413654 0.411252 0.408768 0.406136 0.403628 0.401244 0.398837 0.396466 0.394234 0.391964 0.389489 0.38692 0.384646 0.382434 0.380106 0.37752 0.375304 0.372989 0.370385 0.367316 0.361826 0.359575 0.357314 0.35443 0.352042 0.349759 0.34748 0.345435 0.343567 0.341283 0.33916 0.337039 0.33495 0.332918 0.330669 0.328698 0.326458 0.324086 0.321523 0.318128 0.316123 0.313995 0.311873 0.309706 0.307313 0.305064 0.302996 0.300756 0.298624 0.29576 0.291881 0.289215 0.286229 0.283159 0.28008 0.277513 0.2747 0.269334 0.266253 0.260464 0.256853 0.252529 0.250028 0.247644 0.245018 0.242796 0.240659 0.238464 0.236067 0.233162 0.230086 0.227394 0.225384 0.223512 0.221597 0.219836 0.217918 0.216107 0.210713 0.208967 0.206845 0.204774 0.202858 0.200679 0.198259 0.196063 0.189655 0.186888 0.184374 0.180558 0.17809 0.174771 0.168489 0.166154 0.163343 0.160931 0.154397 0.151451 0.149177 0.147073 0.144787 0.142066 0.139379 0.136989 0.134549 0.131981 0.127964 0.124963 0.120539 0.115622 0.11029 0.104478 0.0936723 0.0831932 0.0637902 ];
FPR_UFO = [1 0.677348 0.602612 0.538821 0.496988 0.429237 0.382477 0.346347 0.320891 0.300067 0.283703 0.26623 0.253994 0.244151 0.232905 0.222813 0.213053 0.206482 0.201175 0.197571 0.193736 0.190126 0.186199 0.182541 0.180436 0.177956 0.174605 0.172006 0.169275 0.165736 0.162628 0.158755 0.154883 0.153039 0.149279 0.143622 0.141262 0.137782 0.134991 0.131199 0.12938 0.128189 0.126882 0.125783 0.12401 0.123219 0.121508 0.12079 0.119834 0.118916 0.11797 0.116883 0.115391 0.11469 0.113962 0.113403 0.112863 0.112337 0.110025 0.108675 0.106364 0.105149 0.103262 0.102162 0.101167 0.100205 0.0991366 0.0963755 0.095469 0.0944906 0.0938886 0.0930729 0.0925183 0.0919468 0.0914058 0.0906042 0.0901746 0.0897177 0.0891997 0.0883716 0.0879097 0.0874826 0.0870224 0.0866872 0.0863542 0.0860423 0.0857292 0.0852163 0.0843116 0.0829073 0.0825546 0.0822452 0.0818904 0.0815501 0.0812313 0.0715119 0.0660932 0.0647181 0.0633363 0.0611468 0.0599734 0.0585095 0.0575867 0.0566622 0.0557135 0.0547024 0.0536803 0.0521247 0.0486646 0.046228 0.0454167 0.0437008 0.0431122 0.0425472 0.0421184 0.0402949 0.0399534 0.0394237 0.0389381 0.0385585 0.0382005 0.0379005 0.0375832 0.0372336 0.0369706 0.0367351 0.036443 0.0360666 0.0357426 0.035457 0.0352622 0.0349652 0.0347723 0.0345503 0.0343772 0.0341612 0.0339326 0.033498 0.0332958 0.0330962 0.0329024 0.0326803 0.0324701 0.0322848 0.032066 0.0318499 0.0315643 0.0313879 0.0311184 0.0309373 0.0307687 0.0306248 0.0304412 0.0302123 0.0300907 0.0299734 0.028897 0.0287891 0.0286325 0.0284978 0.0281023 0.0278811 0.0276302 0.027462 0.027248 0.0266664 0.0263614 0.0260355 0.0250304 0.0248956 0.023878 0.0237385 0.0235819 0.0234835 0.0233982 0.023187 0.0231262 0.0230424 0.0229868 0.0229062 0.0228493 0.0227853 0.0227206 0.0226637 0.0223858 0.0223432 0.022262 0.0221975 0.0221364 0.0220617 0.021985 0.0217428 0.0216812 0.0215831 0.0215195 0.0214273 0.0213516 0.0212971 0.0212576 0.0211925 0.0211304 0.0210582 0.0209379 0.0208636 0.0207952 0.0199662 0.019931 0.0198846 0.019824 0.0197602 0.0196969 0.019642 0.0195505 0.0194763 0.0192921 0.0192479 0.0191713 0.0186245 0.0175291 0.0174198 0.0173226 0.017261 0.0171821 0.0170862 0.0165079 0.0164562 0.0163507 0.0163206 0.0162735 0.0162143 0.0161842 0.0161233 0.016097 0.0160494 0.016021 0.0159633 0.0159238 0.0158879 0.0158474 0.015812 0.0157642 0.0157235 0.0156765 0.0156394 0.0156065 0.0155504 0.0155229 0.0153964 0.0153298 0.0152705 0.0152206 0.0151149 0.0128477 0.0125636 0.0118499 0.0113412 ];
plot(Recall_UFO, Precision_UFO, 'c', 'linewidth', 2);
Recall_MC = [1 0.98966 0.986978 0.981461 0.973992 0.96699 0.958527 0.953091 0.94607 0.940556 0.935684 0.932613 0.928453 0.923281 0.919994 0.915518 0.910963 0.906889 0.901284 0.896832 0.889733 0.88647 0.881764 0.879227 0.87586 0.872431 0.867439 0.863526 0.859881 0.855564 0.852568 0.847123 0.840356 0.835796 0.831524 0.826324 0.823751 0.819346 0.81561 0.811969 0.80776 0.803932 0.800635 0.795701 0.791828 0.785302 0.779129 0.775523 0.772806 0.768062 0.763557 0.759186 0.757022 0.752603 0.748348 0.745426 0.742118 0.738809 0.73347 0.728834 0.722398 0.718748 0.715149 0.711531 0.70789 0.70259 0.696453 0.6925 0.689434 0.685691 0.683044 0.680186 0.677618 0.675844 0.67312 0.670913 0.668058 0.664979 0.661097 0.658778 0.655871 0.65248 0.650499 0.649006 0.647337 0.644494 0.64122 0.638547 0.637131 0.633564 0.631484 0.629945 0.627513 0.624977 0.620084 0.617377 0.616028 0.613893 0.610831 0.607405 0.602993 0.601567 0.598883 0.596052 0.594101 0.591691 0.589523 0.58795 0.584296 0.581275 0.580127 0.5784 0.576609 0.575035 0.573612 0.569647 0.566526 0.564828 0.562746 0.559892 0.558416 0.555629 0.553992 0.550615 0.549289 0.547036 0.545173 0.544136 0.5418 0.540305 0.538142 0.537297 0.536438 0.532075 0.529171 0.526196 0.523959 0.520956 0.51853 0.515394 0.513225 0.510545 0.507892 0.504541 0.501883 0.499872 0.496286 0.492768 0.490237 0.488134 0.48672 0.483435 0.480565 0.477985 0.475704 0.474444 0.471199 0.46921 0.466809 0.462979 0.461972 0.458957 0.453211 0.451372 0.44856 0.445646 0.444437 0.442003 0.43757 0.434162 0.430869 0.427587 0.424623 0.422838 0.420077 0.417124 0.41317 0.410232 0.408146 0.405863 0.403966 0.402423 0.40071 0.399831 0.397615 0.395932 0.393698 0.392851 0.390901 0.388263 0.384779 0.382885 0.381184 0.37871 0.376686 0.374492 0.373695 0.371038 0.369087 0.366528 0.362304 0.359842 0.358121 0.355331 0.353036 0.350718 0.348933 0.348183 0.345952 0.341663 0.339351 0.335676 0.333942 0.328798 0.324247 0.323 0.319619 0.317472 0.312861 0.309216 0.306648 0.305892 0.302405 0.299845 0.296404 0.292498 0.28977 0.286334 0.282082 0.278893 0.276757 0.274088 0.270363 0.267063 0.264476 0.260093 0.257461 0.254043 0.250632 0.245416 0.240655 0.237312 0.231815 0.226206 0.2212 0.213406 0.203129 0.196506 0.189798 0.176242 0.165875 0.155483 0.141875 0.119834 0.0991809 0.071009 ];
Precision_MC = [0.214248 0.221267 0.234657 0.256347 0.278695 0.291648 0.313361 0.328038 0.34889 0.365695 0.377151 0.386934 0.395537 0.405576 0.417767 0.425841 0.433987 0.441848 0.449238 0.458177 0.466303 0.472813 0.484173 0.495406 0.507234 0.516312 0.524043 0.531546 0.539705 0.547622 0.55507 0.561699 0.572574 0.582889 0.590119 0.595585 0.605644 0.611876 0.619745 0.6251 0.633377 0.640493 0.646476 0.650094 0.655048 0.660633 0.664587 0.670513 0.674699 0.681276 0.68714 0.692044 0.698305 0.703579 0.709142 0.716822 0.722527 0.72645 0.7315 0.73533 0.73882 0.743973 0.747624 0.751975 0.753952 0.756972 0.76161 0.765503 0.769556 0.773002 0.777276 0.781826 0.784352 0.789217 0.793552 0.796518 0.806309 0.807401 0.809041 0.811421 0.811962 0.812753 0.813826 0.815819 0.81676 0.819543 0.822568 0.826176 0.828027 0.830647 0.832364 0.834516 0.836596 0.839672 0.84226 0.843739 0.845012 0.846701 0.847946 0.849481 0.850737 0.852465 0.854455 0.85569 0.858232 0.859669 0.860377 0.861095 0.861423 0.861983 0.862374 0.863 0.864259 0.865308 0.865888 0.865991 0.867585 0.868373 0.868043 0.869441 0.870092 0.871001 0.871706 0.871365 0.871908 0.872181 0.873625 0.873996 0.874469 0.875357 0.875418 0.876355 0.878189 0.877296 0.877634 0.877721 0.878135 0.879319 0.879086 0.878929 0.879729 0.879873 0.880286 0.880237 0.880329 0.881019 0.882715 0.883511 0.883966 0.884479 0.884637 0.885529 0.886592 0.887372 0.888636 0.889193 0.888867 0.889526 0.890197 0.890649 0.890816 0.890605 0.890457 0.891013 0.891661 0.891238 0.891327 0.89352 0.893619 0.893139 0.893793 0.894438 0.895319 0.895642 0.896164 0.896004 0.896159 0.896441 0.896327 0.896899 0.896914 0.897524 0.898623 0.899581 0.901796 0.902737 0.90429 0.905591 0.906527 0.906732 0.908208 0.911513 0.913622 0.913702 0.914454 0.91452 0.915277 0.915362 0.915769 0.916436 0.91618 0.915619 0.915344 0.915225 0.915105 0.915025 0.915634 0.916106 0.916312 0.916812 0.916705 0.916589 0.917249 0.91719 0.916642 0.918253 0.918625 0.91956 0.9197 0.921846 0.921911 0.923841 0.921251 0.921261 0.921279 0.921223 0.921328 0.921399 0.921497 0.92108 0.921043 0.921346 0.921135 0.921858 0.921755 0.922459 0.920642 0.917832 0.918224 0.918534 0.918079 0.918028 0.91789 0.917755 0.917296 0.91839 0.919648 0.921601 0.927665 0.922385 0.922329 0.92032 0.92021 0.918158 0.918303 0.908478 ];
TPR_MC = [1 0.98966 0.986978 0.981461 0.973992 0.96699 0.958527 0.953091 0.94607 0.940556 0.935684 0.932613 0.928453 0.923281 0.919994 0.915518 0.910963 0.906889 0.901284 0.896832 0.889733 0.88647 0.881764 0.879227 0.87586 0.872431 0.867439 0.863526 0.859881 0.855564 0.852568 0.847123 0.840356 0.835796 0.831524 0.826324 0.823751 0.819346 0.81561 0.811969 0.80776 0.803932 0.800635 0.795701 0.791828 0.785302 0.779129 0.775523 0.772806 0.768062 0.763557 0.759186 0.757022 0.752603 0.748348 0.745426 0.742118 0.738809 0.73347 0.728834 0.722398 0.718748 0.715149 0.711531 0.70789 0.70259 0.696453 0.6925 0.689434 0.685691 0.683044 0.680186 0.677618 0.675844 0.67312 0.670913 0.668058 0.664979 0.661097 0.658778 0.655871 0.65248 0.650499 0.649006 0.647337 0.644494 0.64122 0.638547 0.637131 0.633564 0.631484 0.629945 0.627513 0.624977 0.620084 0.617377 0.616028 0.613893 0.610831 0.607405 0.602993 0.601567 0.598883 0.596052 0.594101 0.591691 0.589523 0.58795 0.584296 0.581275 0.580127 0.5784 0.576609 0.575035 0.573612 0.569647 0.566526 0.564828 0.562746 0.559892 0.558416 0.555629 0.553992 0.550615 0.549289 0.547036 0.545173 0.544136 0.5418 0.540305 0.538142 0.537297 0.536438 0.532075 0.529171 0.526196 0.523959 0.520956 0.51853 0.515394 0.513225 0.510545 0.507892 0.504541 0.501883 0.499872 0.496286 0.492768 0.490237 0.488134 0.48672 0.483435 0.480565 0.477985 0.475704 0.474444 0.471199 0.46921 0.466809 0.462979 0.461972 0.458957 0.453211 0.451372 0.44856 0.445646 0.444437 0.442003 0.43757 0.434162 0.430869 0.427587 0.424623 0.422838 0.420077 0.417124 0.41317 0.410232 0.408146 0.405863 0.403966 0.402423 0.40071 0.399831 0.397615 0.395932 0.393698 0.392851 0.390901 0.388263 0.384779 0.382885 0.381184 0.37871 0.376686 0.374492 0.373695 0.371038 0.369087 0.366528 0.362304 0.359842 0.358121 0.355331 0.353036 0.350718 0.348933 0.348183 0.345952 0.341663 0.339351 0.335676 0.333942 0.328798 0.324247 0.323 0.319619 0.317472 0.312861 0.309216 0.306648 0.305892 0.302405 0.299845 0.296404 0.292498 0.28977 0.286334 0.282082 0.278893 0.276757 0.274088 0.270363 0.267063 0.264476 0.260093 0.257461 0.254043 0.250632 0.245416 0.240655 0.237312 0.231815 0.226206 0.2212 0.213406 0.203129 0.196506 0.189798 0.176242 0.165875 0.155483 0.141875 0.119834 0.0991809 0.071009 ];
FPR_MC = [1 0.958967 0.890988 0.829055 0.773218 0.723066 0.678465 0.635799 0.596946 0.564929 0.533934 0.508237 0.48474 0.462716 0.443795 0.423937 0.406019 0.39005 0.375457 0.360535 0.346271 0.334291 0.321574 0.310037 0.297706 0.287216 0.278198 0.269627 0.260895 0.25282 0.246116 0.239404 0.231851 0.224498 0.216244 0.210686 0.204311 0.198617 0.193157 0.188121 0.181951 0.176919 0.172301 0.168305 0.163568 0.159109 0.154874 0.149783 0.146501 0.142562 0.138872 0.135148 0.131819 0.128098 0.125196 0.122485 0.118681 0.116199 0.113665 0.110519 0.108241 0.105745 0.103423 0.101447 0.0997759 0.0978494 0.0947926 0.0928036 0.0906211 0.0888999 0.0870558 0.0854846 0.0840733 0.0823149 0.080597 0.0786475 0.0770832 0.0759484 0.0749924 0.0735328 0.0730491 0.0721512 0.0712409 0.0701336 0.0695039 0.0681038 0.0670968 0.0661329 0.065585 0.0647497 0.0635615 0.0626141 0.0612023 0.0603872 0.0594423 0.0586193 0.0578469 0.0572089 0.0564975 0.0555486 0.0546494 0.053918 0.0531041 0.0525719 0.0516815 0.050804 0.0502454 0.0499483 0.0497074 0.0489006 0.0483997 0.0479733 0.047434 0.0468995 0.0467064 0.0463051 0.0458854 0.0454544 0.0452356 0.0446394 0.0442687 0.0437817 0.0432171 0.0431322 0.042666 0.0423911 0.0419425 0.0417895 0.041405 0.0411653 0.0408107 0.0406929 0.040388 0.0401458 0.0398457 0.039777 0.0395081 0.0390139 0.0389635 0.0387659 0.0383759 0.0382234 0.0379468 0.0378154 0.0376333 0.0371643 0.0367509 0.0364498 0.0362572 0.0360572 0.0357943 0.0354484 0.0351922 0.0350517 0.0348116 0.0346599 0.0344612 0.0341923 0.0339597 0.0334464 0.0332439 0.0329366 0.0326439 0.0323928 0.0319109 0.0318563 0.0316214 0.0311043 0.0306934 0.0304054 0.0302099 0.0298461 0.0296795 0.0294136 0.029014 0.0289604 0.02851 0.028077 0.0277374 0.0275018 0.0273608 0.0270545 0.0268382 0.0261547 0.0255067 0.0250576 0.024702 0.0244388 0.0241073 0.0239312 0.0233768 0.022948 0.0227799 0.0225887 0.0221642 0.0221225 0.0219938 0.0217784 0.0214194 0.021208 0.0211611 0.0208206 0.0206843 0.0205051 0.0204726 0.0204307 0.020259 0.019935 0.0199181 0.0198869 0.0197678 0.0194976 0.0192075 0.0191474 0.018954 0.0187607 0.0184592 0.0183287 0.0180141 0.0179173 0.0177886 0.0177349 0.0175771 0.0173948 0.01727 0.0172596 0.0172394 0.0169467 0.0167637 0.0167129 0.0165217 0.0163733 0.0162075 0.0160389 0.0157483 0.015689 0.0155786 0.0153771 0.0152684 0.0148846 0.0147005 0.0146207 0.0145966 0.0142374 0.0140641 0.0140243 0.0133708 0.013121 0.0129532 0.0127696 0.0120374 0.011664 0.011624 0.011299 0.0109914 0.0107319 ];
plot(Recall_MC, Precision_MC, 'm', 'linewidth', 2);
Recall_DSR = [1 0.961932 0.939928 0.925813 0.91307 0.903747 0.895551 0.886065 0.877055 0.868875 0.861825 0.854739 0.847182 0.840257 0.834728 0.829643 0.824126 0.819113 0.814313 0.809579 0.804888 0.800836 0.796882 0.792763 0.788711 0.784548 0.780531 0.776505 0.772537 0.768658 0.765169 0.761592 0.757647 0.754031 0.75038 0.746999 0.743497 0.740008 0.737181 0.734455 0.731521 0.728537 0.725297 0.722627 0.719918 0.717379 0.714879 0.712477 0.709813 0.706783 0.703927 0.700997 0.698368 0.69593 0.693217 0.690744 0.688386 0.685935 0.683612 0.681081 0.678617 0.676367 0.674199 0.672055 0.669798 0.667013 0.66451 0.662282 0.660313 0.658147 0.656166 0.653981 0.651734 0.649654 0.647703 0.6456 0.643391 0.641064 0.638851 0.636716 0.634412 0.632288 0.630235 0.628248 0.626226 0.623875 0.621717 0.619646 0.617635 0.615648 0.61352 0.611541 0.609425 0.607311 0.605292 0.603052 0.600834 0.59899 0.597261 0.595393 0.593455 0.591286 0.589134 0.587193 0.5853 0.583238 0.581149 0.579095 0.577032 0.575026 0.57326 0.571552 0.569818 0.568031 0.566056 0.56404 0.562118 0.560204 0.558146 0.556036 0.553979 0.552075 0.550196 0.548258 0.546248 0.543823 0.541596 0.53924 0.536833 0.534407 0.532292 0.530043 0.527823 0.52585 0.52394 0.521873 0.519607 0.517292 0.515005 0.512773 0.510654 0.508549 0.506416 0.504409 0.502368 0.500371 0.498522 0.496689 0.494795 0.492807 0.491023 0.489145 0.487428 0.485683 0.483791 0.481833 0.479908 0.477809 0.475649 0.473865 0.471894 0.469758 0.467721 0.465587 0.463367 0.461331 0.459337 0.457382 0.455385 0.453405 0.45133 0.449309 0.447168 0.445274 0.443449 0.441524 0.439461 0.43721 0.435138 0.433226 0.431111 0.428796 0.426802 0.424895 0.422938 0.420985 0.418905 0.416869 0.414677 0.412387 0.410316 0.408525 0.406446 0.404264 0.402367 0.400726 0.398936 0.397012 0.394877 0.39271 0.390644 0.388488 0.386337 0.384312 0.382278 0.380148 0.377999 0.375689 0.373438 0.371115 0.368802 0.3665 0.364025 0.3616 0.359205 0.35638 0.353831 0.350967 0.347933 0.344822 0.341818 0.338913 0.335783 0.332666 0.329819 0.326529 0.323267 0.319939 0.316822 0.313413 0.30992 0.306378 0.30281 0.298824 0.295237 0.291409 0.287218 0.282327 0.277256 0.272439 0.267211 0.261677 0.255881 0.250112 0.243689 0.237714 0.230927 0.224397 0.217039 0.208602 0.198659 0.187535 0.174335 0.158389 0.135843 0.094858 ];
Precision_DSR = [0.214248 0.404763 0.475214 0.512426 0.539434 0.563192 0.584373 0.600442 0.612112 0.623034 0.633077 0.641937 0.649929 0.657663 0.666012 0.673745 0.680172 0.686282 0.692473 0.698808 0.70529 0.711818 0.717463 0.723593 0.72906 0.734033 0.738253 0.742748 0.747191 0.751053 0.75513 0.759475 0.762922 0.76589 0.768879 0.772228 0.776346 0.779142 0.781944 0.784555 0.786843 0.790434 0.793655 0.796458 0.798496 0.800502 0.802324 0.804306 0.806669 0.808849 0.810544 0.812579 0.814307 0.815929 0.817229 0.818302 0.819464 0.820912 0.82277 0.825077 0.82974 0.832725 0.835396 0.837321 0.838529 0.839944 0.841496 0.843095 0.844742 0.845979 0.847229 0.848478 0.849428 0.850568 0.851759 0.852764 0.853596 0.854355 0.855239 0.856142 0.856918 0.85769 0.858439 0.85885 0.859156 0.85947 0.859871 0.860319 0.861031 0.862063 0.863006 0.864197 0.865655 0.867233 0.868402 0.869432 0.870052 0.870691 0.871259 0.872013 0.872841 0.873532 0.874071 0.874785 0.875694 0.876744 0.877994 0.880003 0.882289 0.88413 0.885161 0.885561 0.885989 0.88642 0.886774 0.887196 0.887831 0.88837 0.888748 0.88917 0.889675 0.890164 0.890532 0.890884 0.891455 0.892486 0.893148 0.893337 0.893525 0.89376 0.893962 0.894028 0.894261 0.894505 0.89493 0.895445 0.897018 0.899294 0.903015 0.904009 0.904375 0.904488 0.904785 0.904964 0.905225 0.905807 0.90601 0.906147 0.906359 0.906643 0.907064 0.907269 0.907441 0.907634 0.90785 0.907903 0.90796 0.907994 0.908187 0.908426 0.908797 0.908969 0.909085 0.90914 0.909296 0.909639 0.909688 0.909752 0.909871 0.910017 0.910114 0.910232 0.910213 0.91029 0.910588 0.911048 0.911697 0.91252 0.91349 0.915348 0.915858 0.91593 0.916267 0.916596 0.91682 0.917167 0.917733 0.918062 0.918597 0.919112 0.919843 0.920115 0.920042 0.919745 0.919824 0.919673 0.919941 0.920063 0.919597 0.919493 0.919488 0.919111 0.918477 0.918359 0.91804 0.917355 0.916544 0.916287 0.916358 0.916277 0.916359 0.916364 0.916453 0.91612 0.916342 0.916119 0.91616 0.91596 0.915997 0.916061 0.915706 0.915964 0.916746 0.917782 0.918353 0.921115 0.923104 0.924233 0.924282 0.924229 0.924553 0.924772 0.924422 0.924097 0.923283 0.922589 0.922754 0.922576 0.922956 0.923237 0.923689 0.924299 0.924618 0.924783 0.92444 0.924166 0.923803 0.923358 0.92373 0.923587 0.924565 0.924659 0.923444 0.916593 0.914209 0.917455 ];
TPR_DSR = [1 0.961932 0.939928 0.925813 0.91307 0.903747 0.895551 0.886065 0.877055 0.868875 0.861825 0.854739 0.847182 0.840257 0.834728 0.829643 0.824126 0.819113 0.814313 0.809579 0.804888 0.800836 0.796882 0.792763 0.788711 0.784548 0.780531 0.776505 0.772537 0.768658 0.765169 0.761592 0.757647 0.754031 0.75038 0.746999 0.743497 0.740008 0.737181 0.734455 0.731521 0.728537 0.725297 0.722627 0.719918 0.717379 0.714879 0.712477 0.709813 0.706783 0.703927 0.700997 0.698368 0.69593 0.693217 0.690744 0.688386 0.685935 0.683612 0.681081 0.678617 0.676367 0.674199 0.672055 0.669798 0.667013 0.66451 0.662282 0.660313 0.658147 0.656166 0.653981 0.651734 0.649654 0.647703 0.6456 0.643391 0.641064 0.638851 0.636716 0.634412 0.632288 0.630235 0.628248 0.626226 0.623875 0.621717 0.619646 0.617635 0.615648 0.61352 0.611541 0.609425 0.607311 0.605292 0.603052 0.600834 0.59899 0.597261 0.595393 0.593455 0.591286 0.589134 0.587193 0.5853 0.583238 0.581149 0.579095 0.577032 0.575026 0.57326 0.571552 0.569818 0.568031 0.566056 0.56404 0.562118 0.560204 0.558146 0.556036 0.553979 0.552075 0.550196 0.548258 0.546248 0.543823 0.541596 0.53924 0.536833 0.534407 0.532292 0.530043 0.527823 0.52585 0.52394 0.521873 0.519607 0.517292 0.515005 0.512773 0.510654 0.508549 0.506416 0.504409 0.502368 0.500371 0.498522 0.496689 0.494795 0.492807 0.491023 0.489145 0.487428 0.485683 0.483791 0.481833 0.479908 0.477809 0.475649 0.473865 0.471894 0.469758 0.467721 0.465587 0.463367 0.461331 0.459337 0.457382 0.455385 0.453405 0.45133 0.449309 0.447168 0.445274 0.443449 0.441524 0.439461 0.43721 0.435138 0.433226 0.431111 0.428796 0.426802 0.424895 0.422938 0.420985 0.418905 0.416869 0.414677 0.412387 0.410316 0.408525 0.406446 0.404264 0.402367 0.400726 0.398936 0.397012 0.394877 0.39271 0.390644 0.388488 0.386337 0.384312 0.382278 0.380148 0.377999 0.375689 0.373438 0.371115 0.368802 0.3665 0.364025 0.3616 0.359205 0.35638 0.353831 0.350967 0.347933 0.344822 0.341818 0.338913 0.335783 0.332666 0.329819 0.326529 0.323267 0.319939 0.316822 0.313413 0.30992 0.306378 0.30281 0.298824 0.295237 0.291409 0.287218 0.282327 0.277256 0.272439 0.267211 0.261677 0.255881 0.250112 0.243689 0.237714 0.230927 0.224397 0.217039 0.208602 0.198659 0.187535 0.174335 0.158389 0.135843 0.094858 ];
FPR_DSR = [1 0.478015 0.341995 0.281498 0.24695 0.220907 0.201785 0.187268 0.175747 0.165864 0.156874 0.148421 0.140896 0.134179 0.128132 0.122599 0.118154 0.114039 0.110097 0.106388 0.102931 0.0996707 0.0967523 0.0938506 0.0912457 0.0888168 0.0866522 0.0844255 0.0823361 0.0803786 0.0785389 0.0767393 0.0751542 0.0736325 0.0722281 0.0709264 0.0695671 0.0683415 0.0671232 0.0659929 0.0649851 0.0638726 0.0628396 0.0618243 0.0609706 0.0601085 0.0593347 0.0585321 0.0576467 0.0567603 0.0560072 0.0552434 0.0544751 0.0537723 0.0531644 0.0525843 0.0519543 0.0512792 0.0505152 0.0497972 0.0491848 0.0486439 0.0481565 0.0476452 0.0471773 0.0467032 0.0462428 0.0457981 0.0453514 0.0449214 0.0445038 0.0440882 0.0437052 0.0433039 0.0429165 0.0425595 0.0422125 0.0418906 0.04151 0.0411345 0.0407907 0.0404542 0.0401568 0.0399133 0.039687 0.0394252 0.0391659 0.0389042 0.0386188 0.0382936 0.0379857 0.0376758 0.037344 0.0370093 0.0366966 0.036414 0.0361665 0.0359304 0.0356806 0.0353902 0.0350763 0.0347916 0.0345325 0.0342596 0.0339991 0.0337607 0.0335323 0.0333093 0.033091 0.0328547 0.0326451 0.0324469 0.0322452 0.032026 0.0318014 0.0315711 0.0313422 0.031144 0.030942 0.0307327 0.0305199 0.0303253 0.0301575 0.0299607 0.0297828 0.0295899 0.0294002 0.0292155 0.0290081 0.0287749 0.0285779 0.0283878 0.0282001 0.0279891 0.0277633 0.0275618 0.0273491 0.0271619 0.0269896 0.0267904 0.0265975 0.0264107 0.0262234 0.0260496 0.0258939 0.0257123 0.0255516 0.0253813 0.0252114 0.0250369 0.0248349 0.0246438 0.0244591 0.0242818 0.0241148 0.0239852 0.0238555 0.0237155 0.0235575 0.0233986 0.0232261 0.0230625 0.022902 0.0227531 0.0226153 0.0224595 0.0223262 0.0222098 0.022075 0.0219433 0.0218025 0.0216904 0.0215902 0.0214781 0.0213469 0.0212122 0.0210744 0.020935 0.0208105 0.0206713 0.0205715 0.0204939 0.0203931 0.0202652 0.020151 0.0200419 0.0199318 0.0198508 0.0197587 0.0196758 0.0195785 0.0194795 0.0193614 0.0192668 0.0191691 0.0190857 0.0189731 0.0188549 0.0187603 0.0186567 0.0185182 0.0184011 0.018274 0.0181718 0.018097 0.0180133 0.0178916 0.0177662 0.0176385 0.0174793 0.0173584 0.0172672 0.0171746 0.0170764 0.0169612 0.0168466 0.0167285 0.0166328 0.0164928 0.0163967 0.0163164 0.016232 0.0161094 0.0159738 0.0158939 0.0157968 0.0157098 0.0156334 0.0155356 0.0154386 0.0153321 0.0152042 0.0150718 0.0149412 0.0148252 0.0147059 0.0145877 0.01442 0.0143267 0.0142475 0.0141506 0.014014 0.0138793 0.0137283 0.0136363 0.0135345 0.0134372 0.0133236 0.0131641 0.0130181 0.0128138 0.0125699 0.01231 0.0119539 0.01155 0.0106592 ];
plot(Recall_DSR, Precision_DSR, 'y', 'linewidth', 2);
Recall_CHM = [1 0.88747 0.884228 0.881069 0.876868 0.870423 0.86104 0.850687 0.841929 0.834128 0.823621 0.813766 0.806122 0.800087 0.793447 0.783728 0.778348 0.770454 0.765788 0.760512 0.751877 0.745786 0.736121 0.728815 0.721716 0.714459 0.708125 0.703263 0.697226 0.691036 0.685022 0.679978 0.674535 0.668068 0.662221 0.655464 0.651099 0.646483 0.643487 0.634822 0.63067 0.625238 0.618656 0.614485 0.61 0.606446 0.601717 0.597832 0.593677 0.591002 0.587887 0.584496 0.581514 0.57548 0.570659 0.567792 0.564636 0.56095 0.557607 0.55221 0.550095 0.54593 0.544228 0.541237 0.537497 0.533881 0.531626 0.527725 0.527236 0.522773 0.51873 0.517468 0.514875 0.510074 0.508074 0.505733 0.501292 0.498385 0.495076 0.493864 0.49213 0.490442 0.488153 0.487006 0.486231 0.484413 0.482173 0.481072 0.479453 0.478873 0.477652 0.474535 0.474238 0.47213 0.467655 0.46658 0.464501 0.463497 0.460682 0.459612 0.457292 0.453999 0.452825 0.451545 0.450998 0.449464 0.447204 0.447074 0.444155 0.441801 0.439102 0.437756 0.437024 0.434871 0.431891 0.428948 0.42771 0.426488 0.426069 0.426018 0.425677 0.422558 0.421575 0.420338 0.420124 0.41947 0.418278 0.41751 0.416588 0.416453 0.415906 0.415342 0.414333 0.413834 0.413534 0.413354 0.411077 0.410734 0.409366 0.409258 0.408763 0.408037 0.407207 0.404985 0.404325 0.401495 0.400707 0.399928 0.397625 0.39675 0.396004 0.394111 0.392314 0.391344 0.390253 0.389342 0.38746 0.386278 0.385757 0.385356 0.38309 0.380638 0.379922 0.376819 0.376011 0.376011 0.375157 0.374869 0.370842 0.370341 0.368448 0.366584 0.36533 0.36319 0.362593 0.36196 0.360351 0.359861 0.358426 0.356746 0.355394 0.355256 0.353615 0.350382 0.347379 0.346382 0.3455 0.343015 0.342277 0.340011 0.337382 0.335866 0.333869 0.331142 0.330227 0.327956 0.326684 0.32621 0.324195 0.323688 0.321655 0.318906 0.314556 0.31329 0.311065 0.308751 0.302662 0.300769 0.29535 0.29203 0.290579 0.289583 0.288034 0.284239 0.280722 0.27956 0.277294 0.273706 0.270199 0.266651 0.264909 0.262161 0.257986 0.255326 0.252252 0.246565 0.243721 0.240589 0.237593 0.232351 0.226987 0.222546 0.21893 0.213483 0.207624 0.201207 0.192196 0.184485 0.176809 0.171366 0.163179 0.157681 0.150782 0.145602 0.136293 0.131036 0.123942 0.117392 0.110961 0.0954853 0.0869214 0.0728067 0.0676692 0.0616171 0.0578454 0.0511807 ];
Precision_CHM = [0.214248 0.325232 0.3547 0.383819 0.414024 0.445084 0.473127 0.493493 0.511495 0.532219 0.548069 0.565024 0.581755 0.600004 0.611375 0.623116 0.636253 0.647698 0.660375 0.671316 0.679534 0.689146 0.694443 0.702718 0.71186 0.717878 0.726852 0.734619 0.738495 0.742284 0.745179 0.751424 0.755287 0.761083 0.766793 0.765914 0.770656 0.774956 0.777687 0.780372 0.783186 0.784189 0.786152 0.786204 0.789875 0.794437 0.796916 0.801487 0.804902 0.807593 0.809127 0.810574 0.812545 0.820202 0.826435 0.830073 0.831323 0.831869 0.833079 0.834342 0.836408 0.838293 0.839106 0.84206 0.842472 0.843218 0.842163 0.843952 0.845372 0.846715 0.847229 0.846648 0.848455 0.84974 0.849325 0.850768 0.852949 0.852676 0.853673 0.854812 0.856439 0.857036 0.864426 0.864255 0.86408 0.865821 0.865666 0.866859 0.867681 0.868591 0.869451 0.869496 0.869769 0.869809 0.869303 0.87046 0.872112 0.871097 0.870841 0.871055 0.871099 0.870528 0.871672 0.871792 0.872732 0.872526 0.872918 0.872908 0.873113 0.875188 0.874193 0.873528 0.873033 0.873236 0.873203 0.873135 0.872785 0.873443 0.873036 0.873473 0.874846 0.874799 0.875451 0.876439 0.877112 0.877678 0.877868 0.879361 0.879977 0.88034 0.88033 0.881283 0.880954 0.881846 0.884344 0.884886 0.884493 0.884669 0.884519 0.886614 0.887385 0.887639 0.887742 0.888091 0.888908 0.888758 0.887941 0.886496 0.88678 0.887327 0.887454 0.886836 0.886529 0.882923 0.883312 0.883161 0.883869 0.884661 0.884621 0.884609 0.88503 0.884379 0.884822 0.884883 0.884936 0.884936 0.885014 0.885011 0.886274 0.887642 0.887834 0.887509 0.88802 0.88801 0.888029 0.888648 0.888364 0.888846 0.889116 0.889639 0.889681 0.889466 0.888751 0.888835 0.889192 0.889178 0.889169 0.889703 0.890383 0.890365 0.892113 0.892128 0.894551 0.89473 0.894787 0.894867 0.895024 0.89502 0.891945 0.891964 0.892033 0.892469 0.892959 0.894924 0.89491 0.895013 0.895094 0.899464 0.897969 0.898143 0.898126 0.898103 0.898541 0.898577 0.898746 0.898998 0.899002 0.899117 0.899126 0.901276 0.901131 0.901926 0.901792 0.901772 0.901837 0.901207 0.90099 0.901503 0.901625 0.90253 0.903361 0.903291 0.901443 0.902123 0.901521 0.905789 0.905582 0.905945 0.90588 0.905717 0.90179 0.903416 0.903525 0.903039 0.903028 0.900842 0.902154 0.902028 0.899427 0.897057 0.901308 0.902532 0.902992 0.90588 0.905737 0.906068 ];
TPR_CHM = [1 0.88747 0.884228 0.881069 0.876868 0.870423 0.86104 0.850687 0.841929 0.834128 0.823621 0.813766 0.806122 0.800087 0.793447 0.783728 0.778348 0.770454 0.765788 0.760512 0.751877 0.745786 0.736121 0.728815 0.721716 0.714459 0.708125 0.703263 0.697226 0.691036 0.685022 0.679978 0.674535 0.668068 0.662221 0.655464 0.651099 0.646483 0.643487 0.634822 0.63067 0.625238 0.618656 0.614485 0.61 0.606446 0.601717 0.597832 0.593677 0.591002 0.587887 0.584496 0.581514 0.57548 0.570659 0.567792 0.564636 0.56095 0.557607 0.55221 0.550095 0.54593 0.544228 0.541237 0.537497 0.533881 0.531626 0.527725 0.527236 0.522773 0.51873 0.517468 0.514875 0.510074 0.508074 0.505733 0.501292 0.498385 0.495076 0.493864 0.49213 0.490442 0.488153 0.487006 0.486231 0.484413 0.482173 0.481072 0.479453 0.478873 0.477652 0.474535 0.474238 0.47213 0.467655 0.46658 0.464501 0.463497 0.460682 0.459612 0.457292 0.453999 0.452825 0.451545 0.450998 0.449464 0.447204 0.447074 0.444155 0.441801 0.439102 0.437756 0.437024 0.434871 0.431891 0.428948 0.42771 0.426488 0.426069 0.426018 0.425677 0.422558 0.421575 0.420338 0.420124 0.41947 0.418278 0.41751 0.416588 0.416453 0.415906 0.415342 0.414333 0.413834 0.413534 0.413354 0.411077 0.410734 0.409366 0.409258 0.408763 0.408037 0.407207 0.404985 0.404325 0.401495 0.400707 0.399928 0.397625 0.39675 0.396004 0.394111 0.392314 0.391344 0.390253 0.389342 0.38746 0.386278 0.385757 0.385356 0.38309 0.380638 0.379922 0.376819 0.376011 0.376011 0.375157 0.374869 0.370842 0.370341 0.368448 0.366584 0.36533 0.36319 0.362593 0.36196 0.360351 0.359861 0.358426 0.356746 0.355394 0.355256 0.353615 0.350382 0.347379 0.346382 0.3455 0.343015 0.342277 0.340011 0.337382 0.335866 0.333869 0.331142 0.330227 0.327956 0.326684 0.32621 0.324195 0.323688 0.321655 0.318906 0.314556 0.31329 0.311065 0.308751 0.302662 0.300769 0.29535 0.29203 0.290579 0.289583 0.288034 0.284239 0.280722 0.27956 0.277294 0.273706 0.270199 0.266651 0.264909 0.262161 0.257986 0.255326 0.252252 0.246565 0.243721 0.240589 0.237593 0.232351 0.226987 0.222546 0.21893 0.213483 0.207624 0.201207 0.192196 0.184485 0.176809 0.171366 0.163179 0.157681 0.150782 0.145602 0.136293 0.131036 0.123942 0.117392 0.110961 0.0954853 0.0869214 0.0728067 0.0676692 0.0616171 0.0578454 0.0511807 ];
FPR_CHM = [1 0.810219 0.691732 0.598346 0.519231 0.450277 0.401076 0.363602 0.332143 0.296773 0.271364 0.249327 0.232152 0.211581 0.197955 0.185659 0.172345 0.160979 0.149447 0.141356 0.134536 0.127658 0.122443 0.116804 0.111525 0.107621 0.103195 0.0986513 0.0952573 0.0919668 0.0884938 0.08433 0.0819354 0.0780417 0.0755967 0.0745342 0.0720236 0.0690511 0.0675961 0.0654883 0.0642084 0.0634302 0.0618278 0.0608039 0.0592338 0.0574569 0.0557501 0.0536647 0.0519795 0.0507386 0.049985 0.0490447 0.0483977 0.0468118 0.0452822 0.0446526 0.0441842 0.0436514 0.0431989 0.0426549 0.0418864 0.0410418 0.0405082 0.0399753 0.0397108 0.0390462 0.0389782 0.0385527 0.0383206 0.0378697 0.0372767 0.0372231 0.0370024 0.036745 0.0366083 0.0363125 0.0360603 0.0359073 0.0357146 0.035402 0.0350519 0.0347359 0.0342182 0.0340962 0.0340724 0.0338655 0.0337175 0.0332148 0.0330837 0.0327126 0.0323268 0.0321433 0.031954 0.0317022 0.0314938 0.0310507 0.0308484 0.0305917 0.0302306 0.0301014 0.0299949 0.0299701 0.0297523 0.0297241 0.0296884 0.0296724 0.0295829 0.0295822 0.0294437 0.0292117 0.0292063 0.0292057 0.0292006 0.0291302 0.0291266 0.029115 0.0288006 0.0285669 0.0284015 0.028288 0.0279352 0.0278802 0.0275717 0.0271352 0.0268501 0.0266258 0.0264807 0.0260543 0.0259473 0.0258347 0.0258338 0.0256665 0.0256638 0.0253742 0.0252207 0.0250165 0.0248295 0.0247895 0.0247208 0.0246183 0.0245041 0.0242058 0.0240898 0.0240623 0.0238731 0.0237675 0.0237416 0.0236059 0.0235877 0.0234021 0.0231868 0.0230754 0.0230554 0.0230549 0.0229846 0.0229663 0.0228732 0.0227374 0.0227374 0.0227374 0.0226147 0.0226008 0.0224544 0.022376 0.0223696 0.0223696 0.022274 0.0221996 0.0220334 0.0216954 0.02163 0.0216297 0.0216168 0.0216079 0.0215993 0.0213526 0.0213511 0.0212239 0.0210973 0.0209773 0.0209709 0.0208842 0.0207046 0.0205705 0.0203326 0.0203326 0.0203324 0.020239 0.0201642 0.0201624 0.0200775 0.020072 0.0199102 0.0198185 0.0198058 0.0196504 0.0195797 0.0194482 0.0193951 0.0193897 0.0193237 0.0191339 0.0188798 0.0187915 0.0187853 0.0187792 0.0187563 0.0185526 0.0182942 0.0182643 0.0181441 0.0177163 0.0175188 0.0174801 0.0172256 0.0172096 0.0170725 0.0170613 0.0169272 0.0164906 0.0163368 0.0162878 0.0161012 0.0160998 0.0160666 0.0159446 0.0159395 0.0157016 0.0153486 0.0152736 0.0146465 0.014625 0.0142454 0.0140109 0.0139897 0.0135692 0.0131852 0.0131458 0.0130185 0.012999 0.0128302 0.012583 0.0125585 0.0125355 0.0124114 0.0124055 0.0123577 0.0123527 0.012119 0.0120681 0.0117884 0.0117487 0.0116809 0.0115826 0.0113078 0.0113022 ];
plot(Recall_CHM, Precision_CHM, ':k', 'linewidth', 2);
Recall_GC = [1 0.954095 0.933167 0.917751 0.904278 0.893877 0.886575 0.879388 0.87322 0.866176 0.859201 0.8544 0.848557 0.84458 0.841373 0.838518 0.835599 0.832872 0.830373 0.827542 0.824845 0.822533 0.820043 0.817808 0.81565 0.812517 0.805018 0.802222 0.79954 0.796235 0.793371 0.79078 0.784699 0.782433 0.780314 0.778433 0.776323 0.774326 0.769338 0.767068 0.765039 0.763079 0.761037 0.759004 0.756704 0.752893 0.751249 0.749503 0.747468 0.745853 0.744027 0.741971 0.740068 0.738387 0.736756 0.735242 0.733684 0.731275 0.728682 0.726744 0.724866 0.72334 0.721792 0.720294 0.718509 0.71677 0.714899 0.713381 0.711591 0.70988 0.708393 0.704737 0.702288 0.699968 0.697515 0.695258 0.692535 0.690253 0.688463 0.685614 0.683482 0.681764 0.679803 0.677402 0.67482 0.67218 0.667486 0.664462 0.662078 0.659804 0.657518 0.655555 0.65295 0.650755 0.648682 0.646783 0.644991 0.642576 0.640817 0.638577 0.63638 0.634505 0.63287 0.630997 0.629407 0.627851 0.626321 0.624667 0.622877 0.621268 0.619514 0.617522 0.615395 0.612846 0.609573 0.606838 0.604975 0.603347 0.601561 0.599798 0.598061 0.59631 0.594484 0.592648 0.590722 0.589149 0.587414 0.585883 0.581714 0.579875 0.57826 0.576878 0.575229 0.573712 0.572118 0.570565 0.56868 0.56707 0.565188 0.563447 0.561456 0.559586 0.556944 0.552745 0.550799 0.549029 0.547211 0.544923 0.542777 0.538906 0.536615 0.534561 0.532453 0.53042 0.528587 0.527017 0.524997 0.522699 0.520895 0.518787 0.51699 0.513485 0.511349 0.509377 0.506481 0.503678 0.500836 0.498095 0.495568 0.492881 0.489313 0.483535 0.480221 0.477677 0.474489 0.471815 0.469215 0.467042 0.464754 0.462673 0.46035 0.456435 0.451545 0.449504 0.441314 0.438933 0.436564 0.434512 0.431964 0.43016 0.427875 0.426056 0.423812 0.420755 0.418456 0.415858 0.413443 0.411203 0.408703 0.404743 0.401157 0.394589 0.392122 0.3872 0.383022 0.380185 0.377482 0.374904 0.37205 0.369937 0.36782 0.365413 0.363342 0.351184 0.34831 0.346052 0.342855 0.340464 0.337879 0.334573 0.331215 0.328542 0.325894 0.32304 0.318929 0.315609 0.311329 0.306757 0.299271 0.294772 0.291989 0.288995 0.285995 0.279952 0.276913 0.274311 0.27093 0.267721 0.264224 0.261122 0.257419 0.251338 0.245116 0.240562 0.234311 0.228925 0.224631 0.218858 0.211447 0.203393 0.19613 0.187316 0.173414 0.161518 0.143813 0.111028 ];
Precision_GC = [0.214248 0.363314 0.428066 0.461092 0.493704 0.512368 0.538428 0.549859 0.557618 0.566263 0.57159 0.581318 0.591567 0.598174 0.604451 0.610369 0.615614 0.620034 0.62579 0.62952 0.632452 0.635405 0.637814 0.640526 0.642377 0.644326 0.648278 0.651463 0.65454 0.659179 0.663854 0.668485 0.671524 0.677668 0.680275 0.682516 0.684406 0.687256 0.688859 0.692357 0.69442 0.69668 0.698963 0.706379 0.707648 0.708182 0.709482 0.710896 0.711807 0.713156 0.714297 0.715425 0.716187 0.718164 0.719018 0.720121 0.721143 0.722706 0.725058 0.726087 0.727194 0.728017 0.72881 0.729458 0.730194 0.730733 0.731365 0.731977 0.733543 0.734316 0.7352 0.735643 0.736699 0.737031 0.737316 0.737816 0.738095 0.738478 0.739145 0.73941 0.740599 0.741085 0.741392 0.741939 0.742418 0.743899 0.745754 0.746495 0.748349 0.749719 0.751042 0.751973 0.752818 0.753205 0.75337 0.753475 0.753772 0.754154 0.754503 0.754701 0.755952 0.756411 0.757656 0.758047 0.758323 0.75914 0.759285 0.759543 0.759759 0.759884 0.760944 0.764994 0.765373 0.765766 0.766449 0.766882 0.767353 0.76758 0.768021 0.768125 0.768302 0.768577 0.768967 0.771175 0.771612 0.771731 0.771878 0.771935 0.771885 0.772155 0.772254 0.773913 0.774028 0.774081 0.77416 0.774074 0.774334 0.77437 0.774461 0.774681 0.77458 0.774641 0.774723 0.774848 0.77583 0.776008 0.776508 0.776592 0.776871 0.77705 0.776983 0.777086 0.77713 0.7773 0.777333 0.777655 0.777768 0.777753 0.778178 0.778236 0.778378 0.778442 0.778423 0.77853 0.782683 0.782937 0.783084 0.783611 0.783689 0.783921 0.784126 0.783992 0.784315 0.784843 0.784998 0.785239 0.785209 0.78525 0.785137 0.785223 0.784929 0.784807 0.782965 0.782765 0.782517 0.782147 0.781862 0.781637 0.780757 0.780771 0.780803 0.790012 0.789825 0.789853 0.789753 0.789734 0.79006 0.790076 0.790034 0.790068 0.7901 0.790343 0.790141 0.789787 0.790251 0.790007 0.789545 0.789239 0.788885 0.789089 0.788895 0.788638 0.789053 0.783272 0.783329 0.783106 0.782075 0.781876 0.781525 0.781577 0.783677 0.783132 0.782672 0.782354 0.782042 0.781795 0.781432 0.781729 0.782207 0.781626 0.781491 0.78197 0.782684 0.782694 0.782773 0.782746 0.782389 0.782392 0.782682 0.78199 0.782089 0.782197 0.782761 0.782923 0.782516 0.783805 0.784492 0.78483 0.784839 0.784694 0.784564 0.785275 0.786348 0.787013 0.784681 0.79737 ];
TPR_GC = [1 0.954095 0.933167 0.917751 0.904278 0.893877 0.886575 0.879388 0.87322 0.866176 0.859201 0.8544 0.848557 0.84458 0.841373 0.838518 0.835599 0.832872 0.830373 0.827542 0.824845 0.822533 0.820043 0.817808 0.81565 0.812517 0.805018 0.802222 0.79954 0.796235 0.793371 0.79078 0.784699 0.782433 0.780314 0.778433 0.776323 0.774326 0.769338 0.767068 0.765039 0.763079 0.761037 0.759004 0.756704 0.752893 0.751249 0.749503 0.747468 0.745853 0.744027 0.741971 0.740068 0.738387 0.736756 0.735242 0.733684 0.731275 0.728682 0.726744 0.724866 0.72334 0.721792 0.720294 0.718509 0.71677 0.714899 0.713381 0.711591 0.70988 0.708393 0.704737 0.702288 0.699968 0.697515 0.695258 0.692535 0.690253 0.688463 0.685614 0.683482 0.681764 0.679803 0.677402 0.67482 0.67218 0.667486 0.664462 0.662078 0.659804 0.657518 0.655555 0.65295 0.650755 0.648682 0.646783 0.644991 0.642576 0.640817 0.638577 0.63638 0.634505 0.63287 0.630997 0.629407 0.627851 0.626321 0.624667 0.622877 0.621268 0.619514 0.617522 0.615395 0.612846 0.609573 0.606838 0.604975 0.603347 0.601561 0.599798 0.598061 0.59631 0.594484 0.592648 0.590722 0.589149 0.587414 0.585883 0.581714 0.579875 0.57826 0.576878 0.575229 0.573712 0.572118 0.570565 0.56868 0.56707 0.565188 0.563447 0.561456 0.559586 0.556944 0.552745 0.550799 0.549029 0.547211 0.544923 0.542777 0.538906 0.536615 0.534561 0.532453 0.53042 0.528587 0.527017 0.524997 0.522699 0.520895 0.518787 0.51699 0.513485 0.511349 0.509377 0.506481 0.503678 0.500836 0.498095 0.495568 0.492881 0.489313 0.483535 0.480221 0.477677 0.474489 0.471815 0.469215 0.467042 0.464754 0.462673 0.46035 0.456435 0.451545 0.449504 0.441314 0.438933 0.436564 0.434512 0.431964 0.43016 0.427875 0.426056 0.423812 0.420755 0.418456 0.415858 0.413443 0.411203 0.408703 0.404743 0.401157 0.394589 0.392122 0.3872 0.383022 0.380185 0.377482 0.374904 0.37205 0.369937 0.36782 0.365413 0.363342 0.351184 0.34831 0.346052 0.342855 0.340464 0.337879 0.334573 0.331215 0.328542 0.325894 0.32304 0.318929 0.315609 0.311329 0.306757 0.299271 0.294772 0.291989 0.288995 0.285995 0.279952 0.276913 0.274311 0.27093 0.267721 0.264224 0.261122 0.257419 0.251338 0.245116 0.240562 0.234311 0.228925 0.224631 0.218858 0.211447 0.203393 0.19613 0.187316 0.173414 0.161518 0.143813 0.111028 ];
FPR_GC = [1 0.6355 0.524208 0.470727 0.417696 0.379275 0.341505 0.322096 0.306695 0.287773 0.277734 0.263078 0.253715 0.246009 0.239093 0.234174 0.229037 0.22446 0.220175 0.217489 0.215095 0.212922 0.210906 0.209075 0.207553 0.205537 0.20003 0.19725 0.194826 0.192408 0.189916 0.18671 0.184547 0.18179 0.178982 0.177476 0.176129 0.173787 0.17111 0.16929 0.167724 0.166341 0.16527 0.159769 0.158857 0.15815 0.157155 0.155541 0.154692 0.153265 0.152369 0.150811 0.150174 0.148993 0.147923 0.146667 0.145869 0.145099 0.144097 0.143533 0.142943 0.142391 0.141899 0.141021 0.140423 0.13973 0.139066 0.138661 0.137458 0.136863 0.134175 0.133767 0.132752 0.132342 0.131877 0.131384 0.130904 0.130453 0.129557 0.129086 0.127995 0.127552 0.127166 0.126347 0.12591 0.124329 0.12368 0.123159 0.122585 0.12209 0.121584 0.120347 0.119903 0.119355 0.119048 0.118719 0.118441 0.118056 0.117735 0.117304 0.116682 0.115696 0.112967 0.112569 0.112256 0.110789 0.110425 0.110071 0.109634 0.109251 0.107907 0.106656 0.105608 0.103095 0.10264 0.102412 0.102129 0.1019 0.101615 0.101392 0.101186 0.100958 0.100554 0.100131 0.0998087 0.0996261 0.099331 0.0990844 0.0988634 0.0982498 0.0979868 0.0976829 0.0974645 0.0971767 0.0970142 0.0967779 0.0962005 0.0960011 0.0957174 0.0953737 0.0951541 0.0949079 0.0947334 0.0944698 0.093672 0.0934124 0.0931434 0.0927714 0.092478 0.0922077 0.0920561 0.0916843 0.09132 0.0909346 0.0903708 0.0901142 0.089844 0.0896447 0.0887348 0.0884013 0.088103 0.0876846 0.0874273 0.08715 0.085539 0.0849957 0.0843789 0.0832385 0.0829906 0.0821328 0.0818959 0.0815479 0.0811343 0.080817 0.0803514 0.0801237 0.0798726 0.079585 0.0793496 0.0791008 0.0788874 0.0786262 0.0782973 0.0761691 0.0759336 0.0756469 0.0753773 0.0750002 0.0748663 0.0747596 0.0744758 0.0717307 0.0715552 0.0713251 0.0711508 0.0705163 0.070317 0.0701901 0.0699307 0.0697326 0.0695743 0.0692905 0.0691464 0.0689686 0.0685683 0.0684381 0.0681498 0.0679931 0.0675872 0.0672842 0.0671438 0.0669126 0.0663552 0.0660788 0.0657609 0.065483 0.0652922 0.0646922 0.0645877 0.0643549 0.0641053 0.0638497 0.0636114 0.0634658 0.0632153 0.0627788 0.0620026 0.0616372 0.0613647 0.0609909 0.060668 0.0603985 0.0601229 0.0597647 0.0593466 0.0590727 0.0555273 0.0511081 0.0506411 0.0481821 0.0477862 0.0474451 0.0471021 0.0467752 0.0465768 0.0442336 0.0437865 0.0430476 0.0424913 0.041715 0.0398187 0.0385912 0.0365949 0.0348575 0.0329932 0.0249028 ];
plot(Recall_GC, Precision_GC, ':b', 'linewidth', 2);
Recall_LBI = [1 0.998494 0.997435 0.996619 0.99472 0.992541 0.990308 0.988192 0.986302 0.98474 0.983618 0.981069 0.978132 0.977113 0.97103 0.968307 0.962672 0.960466 0.959033 0.955036 0.951531 0.945757 0.942113 0.939657 0.938036 0.934322 0.929766 0.927231 0.923258 0.920797 0.918927 0.916495 0.914791 0.910645 0.908059 0.905039 0.902376 0.899937 0.897531 0.896217 0.894572 0.89228 0.890496 0.886615 0.880636 0.87769 0.874222 0.870055 0.86387 0.859909 0.8571 0.853217 0.849315 0.84439 0.841345 0.834144 0.830809 0.827081 0.824362 0.819255 0.816948 0.812423 0.808026 0.805876 0.802578 0.800803 0.797326 0.794008 0.787524 0.783852 0.780549 0.77615 0.771722 0.767714 0.763476 0.760761 0.757961 0.755499 0.75023 0.748469 0.743813 0.74036 0.73584 0.732372 0.730324 0.724486 0.720887 0.717172 0.712685 0.70952 0.703069 0.699964 0.696419 0.69371 0.690579 0.687982 0.684374 0.676878 0.673802 0.671754 0.669752 0.665839 0.65968 0.657158 0.651498 0.648142 0.642721 0.638954 0.635711 0.630544 0.625922 0.616682 0.612374 0.608641 0.603559 0.6005 0.597074 0.593573 0.590657 0.585087 0.581606 0.577971 0.574462 0.571423 0.563741 0.560439 0.5582 0.552819 0.545698 0.543488 0.539772 0.53697 0.533705 0.527337 0.524597 0.520722 0.518775 0.5123 0.507279 0.50407 0.499453 0.495714 0.491404 0.484168 0.4792 0.474887 0.471834 0.468106 0.463987 0.45837 0.455892 0.452811 0.450148 0.446314 0.44227 0.439289 0.437039 0.434786 0.432171 0.427567 0.425321 0.421026 0.41835 0.414939 0.412785 0.409852 0.406925 0.401247 0.397415 0.394218 0.387741 0.379255 0.37638 0.372908 0.370369 0.367374 0.366045 0.361845 0.358306 0.356214 0.352662 0.348601 0.347601 0.345322 0.339886 0.338447 0.334344 0.331442 0.325879 0.322154 0.320146 0.316906 0.309619 0.30439 0.302472 0.297743 0.29596 0.291292 0.287895 0.285899 0.280742 0.27331 0.268907 0.26474 0.26258 0.252372 0.249519 0.247848 0.246862 0.243595 0.240586 0.239187 0.236311 0.233645 0.232194 0.222469 0.217156 0.214899 0.210145 0.204132 0.200802 0.19898 0.195286 0.191263 0.18514 0.183069 0.180533 0.177299 0.169256 0.163119 0.160511 0.15758 0.152576 0.149223 0.146195 0.139601 0.137506 0.134009 0.132044 0.127705 0.12293 0.113695 0.107583 0.102722 0.0985787 0.0964892 0.086611 0.084202 0.0738862 0.0643763 0.0623942 0.0604333 0.0573293 0.0513805 0.0483047 0.0364384 ];
Precision_LBI = [0.214248 0.216481 0.220117 0.22659 0.242047 0.248242 0.254114 0.264967 0.272755 0.282239 0.288104 0.296702 0.304513 0.313704 0.322158 0.331519 0.338824 0.347715 0.353356 0.356578 0.365627 0.375905 0.387048 0.392456 0.402412 0.408106 0.414272 0.421482 0.427451 0.438727 0.444522 0.45107 0.456828 0.45792 0.463352 0.469124 0.473831 0.480487 0.486201 0.490754 0.496039 0.500298 0.504425 0.514547 0.518498 0.519634 0.522955 0.528181 0.531933 0.534871 0.538565 0.544079 0.550269 0.554867 0.55766 0.56295 0.566423 0.571169 0.574616 0.576803 0.588504 0.590061 0.592808 0.59613 0.598178 0.600382 0.602771 0.606567 0.610299 0.613462 0.614913 0.618711 0.61987 0.621571 0.622537 0.624123 0.627824 0.631539 0.633927 0.635262 0.636507 0.639112 0.642362 0.64412 0.645287 0.64719 0.649157 0.651561 0.65374 0.655775 0.657563 0.659141 0.661778 0.664542 0.66819 0.669135 0.671552 0.674213 0.678134 0.680301 0.68678 0.686762 0.687 0.689753 0.689546 0.69074 0.690651 0.694554 0.698666 0.70007 0.698155 0.699118 0.700599 0.706969 0.710648 0.712546 0.715328 0.718078 0.719944 0.728836 0.731649 0.735137 0.736577 0.738952 0.738996 0.742231 0.744177 0.745587 0.746674 0.748758 0.750258 0.750706 0.756472 0.759159 0.761507 0.763426 0.764367 0.768846 0.768678 0.769838 0.770834 0.772416 0.774709 0.778748 0.782742 0.784626 0.784731 0.787032 0.788715 0.789218 0.7931 0.797422 0.800843 0.799931 0.802576 0.804414 0.806717 0.808175 0.80851 0.80607 0.807882 0.809462 0.805262 0.807252 0.808163 0.809605 0.811687 0.81119 0.812894 0.811028 0.810923 0.810026 0.811753 0.811599 0.808681 0.809312 0.810161 0.810786 0.809279 0.811108 0.810251 0.811945 0.813804 0.812378 0.813097 0.816212 0.816303 0.815628 0.816258 0.817935 0.818242 0.818481 0.818377 0.817333 0.816646 0.81755 0.818362 0.816506 0.817904 0.821112 0.820127 0.815883 0.814722 0.820756 0.820397 0.821276 0.823542 0.825219 0.826899 0.823255 0.825958 0.827053 0.828145 0.828605 0.833879 0.834327 0.831865 0.830594 0.826577 0.824156 0.825549 0.822232 0.823368 0.823964 0.825928 0.827529 0.832946 0.835872 0.840337 0.838082 0.83904 0.834395 0.838609 0.833457 0.833999 0.835908 0.83875 0.838641 0.837701 0.838987 0.835305 0.835361 0.832842 0.833108 0.833167 0.834058 0.825876 0.825426 0.825717 0.817257 0.813418 0.811662 0.818373 0.8178 0.821907 0.813353 ];
TPR_LBI = [1 0.998494 0.997435 0.996619 0.99472 0.992541 0.990308 0.988192 0.986302 0.98474 0.983618 0.981069 0.978132 0.977113 0.97103 0.968307 0.962672 0.960466 0.959033 0.955036 0.951531 0.945757 0.942113 0.939657 0.938036 0.934322 0.929766 0.927231 0.923258 0.920797 0.918927 0.916495 0.914791 0.910645 0.908059 0.905039 0.902376 0.899937 0.897531 0.896217 0.894572 0.89228 0.890496 0.886615 0.880636 0.87769 0.874222 0.870055 0.86387 0.859909 0.8571 0.853217 0.849315 0.84439 0.841345 0.834144 0.830809 0.827081 0.824362 0.819255 0.816948 0.812423 0.808026 0.805876 0.802578 0.800803 0.797326 0.794008 0.787524 0.783852 0.780549 0.77615 0.771722 0.767714 0.763476 0.760761 0.757961 0.755499 0.75023 0.748469 0.743813 0.74036 0.73584 0.732372 0.730324 0.724486 0.720887 0.717172 0.712685 0.70952 0.703069 0.699964 0.696419 0.69371 0.690579 0.687982 0.684374 0.676878 0.673802 0.671754 0.669752 0.665839 0.65968 0.657158 0.651498 0.648142 0.642721 0.638954 0.635711 0.630544 0.625922 0.616682 0.612374 0.608641 0.603559 0.6005 0.597074 0.593573 0.590657 0.585087 0.581606 0.577971 0.574462 0.571423 0.563741 0.560439 0.5582 0.552819 0.545698 0.543488 0.539772 0.53697 0.533705 0.527337 0.524597 0.520722 0.518775 0.5123 0.507279 0.50407 0.499453 0.495714 0.491404 0.484168 0.4792 0.474887 0.471834 0.468106 0.463987 0.45837 0.455892 0.452811 0.450148 0.446314 0.44227 0.439289 0.437039 0.434786 0.432171 0.427567 0.425321 0.421026 0.41835 0.414939 0.412785 0.409852 0.406925 0.401247 0.397415 0.394218 0.387741 0.379255 0.37638 0.372908 0.370369 0.367374 0.366045 0.361845 0.358306 0.356214 0.352662 0.348601 0.347601 0.345322 0.339886 0.338447 0.334344 0.331442 0.325879 0.322154 0.320146 0.316906 0.309619 0.30439 0.302472 0.297743 0.29596 0.291292 0.287895 0.285899 0.280742 0.27331 0.268907 0.26474 0.26258 0.252372 0.249519 0.247848 0.246862 0.243595 0.240586 0.239187 0.236311 0.233645 0.232194 0.222469 0.217156 0.214899 0.210145 0.204132 0.200802 0.19898 0.195286 0.191263 0.18514 0.183069 0.180533 0.177299 0.169256 0.163119 0.160511 0.15758 0.152576 0.149223 0.146195 0.139601 0.137506 0.134009 0.132044 0.127705 0.12293 0.113695 0.107583 0.102722 0.0985787 0.0964892 0.086611 0.084202 0.0738862 0.0643763 0.0623942 0.0604333 0.0573293 0.0513805 0.0483047 0.0364384 ];
FPR_LBI = [1 0.972173 0.933082 0.880252 0.826619 0.79375 0.762572 0.726457 0.699002 0.671421 0.650498 0.626368 0.606 0.584746 0.556451 0.530608 0.513865 0.492602 0.482079 0.472763 0.453271 0.43605 0.422078 0.410286 0.389964 0.380189 0.371146 0.359274 0.348655 0.333127 0.323278 0.314718 0.307159 0.302719 0.296929 0.288691 0.281587 0.274261 0.267535 0.26248 0.255896 0.251281 0.246613 0.241029 0.235335 0.232961 0.228255 0.221244 0.215725 0.211131 0.207327 0.202918 0.198925 0.193995 0.191316 0.186867 0.182339 0.177979 0.175572 0.172337 0.166154 0.16441 0.161528 0.158157 0.155796 0.154033 0.151965 0.148056 0.144962 0.142269 0.139915 0.137518 0.136072 0.134049 0.132234 0.130097 0.127735 0.125159 0.123117 0.12182 0.12014 0.118422 0.116483 0.114685 0.113444 0.111497 0.110424 0.108783 0.107357 0.105706 0.104339 0.103348 0.101611 0.0995336 0.0967166 0.095473 0.0920332 0.0900592 0.087884 0.0865584 0.082497 0.0816408 0.0807966 0.0785355 0.0778272 0.0768627 0.076064 0.0751547 0.0731752 0.0720237 0.0713791 0.0695162 0.0678546 0.0663722 0.065298 0.0640758 0.0631484 0.0624035 0.0613948 0.0604906 0.0588611 0.0574543 0.0565089 0.0552637 0.0543128 0.0530842 0.0518572 0.0508452 0.0503201 0.0495577 0.0484454 0.0477987 0.0464319 0.0456329 0.0449067 0.044081 0.0437065 0.0422084 0.0418134 0.040846 0.040153 0.0394349 0.0388219 0.0375128 0.0365908 0.0359929 0.0354611 0.0349312 0.0345004 0.0340908 0.0335505 0.0331148 0.032532 0.0321061 0.0315692 0.031012 0.0304002 0.0300505 0.0298267 0.0295645 0.0290353 0.0285169 0.0282497 0.0274794 0.027083 0.0266995 0.0264349 0.0262221 0.0259124 0.025645 0.0251949 0.0248515 0.0246139 0.0241091 0.0238817 0.0238042 0.0236333 0.0230357 0.0227555 0.0224118 0.0222789 0.0220741 0.0218312 0.0216369 0.0209067 0.0205854 0.0203895 0.0200126 0.0197387 0.0195838 0.0194541 0.0192966 0.018966 0.0189006 0.0187824 0.0184852 0.0183656 0.0178714 0.017692 0.0175047 0.0173528 0.0171891 0.0170086 0.0167983 0.0166644 0.0163122 0.0160706 0.0158014 0.0157106 0.0155596 0.0152155 0.0151585 0.0150444 0.0147902 0.0145898 0.0143575 0.0142379 0.0141989 0.0140838 0.0139679 0.0138427 0.0137462 0.0137104 0.0135001 0.0133188 0.0127417 0.0125829 0.0123417 0.0122159 0.0121337 0.0120806 0.0120128 0.0118926 0.0118585 0.011843 0.0117009 0.0116675 0.0116268 0.0115995 0.0115127 0.0114173 0.0113221 0.0112459 0.0111848 0.0110372 0.010886 0.0108303 0.0107731 0.0107476 0.0107142 0.0107118 0.0106655 0.0105659 0.0105624 0.0105451 0.010529 ];
plot(Recall_LBI, Precision_LBI, ':g', 'linewidth', 2);
Recall_PCA = [1 0.997565 0.993469 0.990579 0.988616 0.98628 0.98499 0.984248 0.983445 0.982535 0.981772 0.98091 0.979588 0.978258 0.976883 0.975559 0.973957 0.972201 0.970439 0.968379 0.966466 0.964331 0.962117 0.959881 0.957499 0.955134 0.952402 0.949537 0.946809 0.944138 0.941318 0.938635 0.935768 0.93271 0.929572 0.926116 0.922752 0.919292 0.915823 0.912481 0.909006 0.905485 0.901906 0.898296 0.894537 0.890821 0.887167 0.883573 0.879928 0.876241 0.872278 0.868375 0.864457 0.860513 0.856518 0.852449 0.848525 0.844472 0.84032 0.836106 0.83218 0.828221 0.824222 0.820293 0.816285 0.812327 0.80827 0.804205 0.800067 0.795966 0.791926 0.787563 0.783137 0.778724 0.774282 0.769936 0.765373 0.760768 0.756176 0.751594 0.74688 0.742202 0.737484 0.732566 0.72769 0.722779 0.717848 0.71292 0.707782 0.702819 0.697799 0.692903 0.688008 0.683145 0.678244 0.673394 0.668481 0.663716 0.659133 0.654472 0.649668 0.644814 0.639922 0.635124 0.630342 0.625632 0.620645 0.615745 0.61063 0.60572 0.600758 0.595589 0.590461 0.585479 0.580461 0.575417 0.570467 0.565551 0.560631 0.555703 0.550858 0.546079 0.541066 0.536251 0.53146 0.526718 0.522021 0.517035 0.512061 0.506994 0.502088 0.497071 0.491981 0.486876 0.481723 0.476577 0.4717 0.467016 0.462249 0.457598 0.452963 0.448351 0.443801 0.439284 0.434676 0.430245 0.425858 0.421558 0.417193 0.412846 0.408419 0.403666 0.399025 0.39431 0.389972 0.385545 0.381184 0.377007 0.372813 0.36849 0.364286 0.36012 0.355713 0.351377 0.347065 0.342957 0.338794 0.334529 0.330306 0.326192 0.322277 0.318383 0.314289 0.310392 0.306457 0.302653 0.29881 0.294903 0.291022 0.287131 0.28325 0.279355 0.275674 0.272066 0.268517 0.265089 0.26175 0.258275 0.254864 0.25121 0.247615 0.243796 0.239858 0.236294 0.23285 0.22936 0.225724 0.222099 0.218527 0.215014 0.211556 0.207856 0.20417 0.200528 0.196639 0.193003 0.189247 0.185636 0.18221 0.178653 0.175154 0.1717 0.167947 0.164186 0.160678 0.157088 0.153574 0.150088 0.146686 0.143333 0.140138 0.137042 0.133802 0.130831 0.127882 0.125112 0.122166 0.119337 0.116524 0.113771 0.111214 0.108802 0.106332 0.103862 0.101134 0.0984857 0.0956108 0.0928747 0.0903685 0.087889 0.0853426 0.0827582 0.0802565 0.0779117 0.0756489 0.0731321 0.070843 0.0684 0.0659724 0.0636328 0.0612957 0.0591761 0.0571202 0.0551474 0.0531178 0.0512514 ];
Precision_PCA = [0.214248 0.219856 0.224109 0.228615 0.23466 0.242727 0.252834 0.265562 0.27729 0.289486 0.301652 0.314943 0.326458 0.336295 0.345786 0.355506 0.365431 0.375896 0.38675 0.397708 0.40834 0.419337 0.429737 0.439715 0.450377 0.460777 0.470498 0.479668 0.488645 0.496953 0.505102 0.512963 0.520878 0.528631 0.536037 0.543411 0.550453 0.557272 0.564145 0.570882 0.576959 0.582754 0.588263 0.593895 0.599516 0.605242 0.610651 0.615975 0.621216 0.626389 0.631358 0.636278 0.641103 0.645576 0.650219 0.654833 0.659273 0.663416 0.667438 0.67142 0.67551 0.679463 0.683305 0.687105 0.691007 0.694596 0.698102 0.70176 0.705248 0.708557 0.711775 0.715011 0.718197 0.721394 0.724707 0.727873 0.731019 0.733993 0.736943 0.739814 0.742639 0.745538 0.748403 0.751167 0.753935 0.756573 0.759145 0.761787 0.764231 0.766637 0.769207 0.771872 0.774361 0.77687 0.779331 0.78154 0.783712 0.785773 0.787895 0.789884 0.791877 0.793731 0.795769 0.797636 0.799548 0.801596 0.803473 0.805338 0.806928 0.808514 0.810002 0.811505 0.812974 0.814396 0.815846 0.817193 0.818561 0.819856 0.821202 0.82254 0.823926 0.825179 0.826332 0.827486 0.828826 0.830046 0.831239 0.832585 0.833617 0.834732 0.835807 0.836882 0.838141 0.83909 0.839992 0.840844 0.841856 0.842778 0.843642 0.844516 0.845417 0.846173 0.846887 0.847701 0.848343 0.849268 0.850032 0.850952 0.851549 0.852338 0.853074 0.853776 0.854447 0.855179 0.855955 0.856828 0.857717 0.8586 0.859422 0.860192 0.860813 0.861626 0.862284 0.862987 0.863541 0.864313 0.865013 0.865749 0.866452 0.867174 0.867715 0.868258 0.868715 0.869213 0.869662 0.870151 0.870592 0.871032 0.871478 0.871914 0.872183 0.872642 0.873165 0.87369 0.87424 0.87478 0.875277 0.875713 0.876117 0.876667 0.877067 0.87749 0.877916 0.878547 0.878938 0.879437 0.879888 0.880158 0.880383 0.880912 0.881389 0.881893 0.882323 0.882791 0.883046 0.883124 0.883412 0.883614 0.883915 0.88415 0.884328 0.884499 0.884413 0.884658 0.884773 0.884876 0.884805 0.885043 0.885291 0.885458 0.885704 0.885884 0.886007 0.886229 0.886302 0.886532 0.886841 0.886916 0.886756 0.88683 0.886781 0.88698 0.88712 0.887009 0.887067 0.886774 0.88654 0.886171 0.88615 0.886589 0.887237 0.887196 0.887574 0.887575 0.887857 0.887947 0.888608 0.889373 0.889766 0.890286 0.890476 0.89094 0.890942 0.891178 0.891517 0.891848 ];
TPR_PCA = [1 0.997565 0.993469 0.990579 0.988616 0.98628 0.98499 0.984248 0.983445 0.982535 0.981772 0.98091 0.979588 0.978258 0.976883 0.975559 0.973957 0.972201 0.970439 0.968379 0.966466 0.964331 0.962117 0.959881 0.957499 0.955134 0.952402 0.949537 0.946809 0.944138 0.941318 0.938635 0.935768 0.93271 0.929572 0.926116 0.922752 0.919292 0.915823 0.912481 0.909006 0.905485 0.901906 0.898296 0.894537 0.890821 0.887167 0.883573 0.879928 0.876241 0.872278 0.868375 0.864457 0.860513 0.856518 0.852449 0.848525 0.844472 0.84032 0.836106 0.83218 0.828221 0.824222 0.820293 0.816285 0.812327 0.80827 0.804205 0.800067 0.795966 0.791926 0.787563 0.783137 0.778724 0.774282 0.769936 0.765373 0.760768 0.756176 0.751594 0.74688 0.742202 0.737484 0.732566 0.72769 0.722779 0.717848 0.71292 0.707782 0.702819 0.697799 0.692903 0.688008 0.683145 0.678244 0.673394 0.668481 0.663716 0.659133 0.654472 0.649668 0.644814 0.639922 0.635124 0.630342 0.625632 0.620645 0.615745 0.61063 0.60572 0.600758 0.595589 0.590461 0.585479 0.580461 0.575417 0.570467 0.565551 0.560631 0.555703 0.550858 0.546079 0.541066 0.536251 0.53146 0.526718 0.522021 0.517035 0.512061 0.506994 0.502088 0.497071 0.491981 0.486876 0.481723 0.476577 0.4717 0.467016 0.462249 0.457598 0.452963 0.448351 0.443801 0.439284 0.434676 0.430245 0.425858 0.421558 0.417193 0.412846 0.408419 0.403666 0.399025 0.39431 0.389972 0.385545 0.381184 0.377007 0.372813 0.36849 0.364286 0.36012 0.355713 0.351377 0.347065 0.342957 0.338794 0.334529 0.330306 0.326192 0.322277 0.318383 0.314289 0.310392 0.306457 0.302653 0.29881 0.294903 0.291022 0.287131 0.28325 0.279355 0.275674 0.272066 0.268517 0.265089 0.26175 0.258275 0.254864 0.25121 0.247615 0.243796 0.239858 0.236294 0.23285 0.22936 0.225724 0.222099 0.218527 0.215014 0.211556 0.207856 0.20417 0.200528 0.196639 0.193003 0.189247 0.185636 0.18221 0.178653 0.175154 0.1717 0.167947 0.164186 0.160678 0.157088 0.153574 0.150088 0.146686 0.143333 0.140138 0.137042 0.133802 0.130831 0.127882 0.125112 0.122166 0.119337 0.116524 0.113771 0.111214 0.108802 0.106332 0.103862 0.101134 0.0984857 0.0956108 0.0928747 0.0903685 0.087889 0.0853426 0.0827582 0.0802565 0.0779117 0.0756489 0.0731321 0.070843 0.0684 0.0659724 0.0636328 0.0612957 0.0591761 0.0571202 0.0551474 0.0531178 0.0512514 ];
FPR_PCA = [1 0.963484 0.929849 0.89681 0.863954 0.825955 0.787669 0.752645 0.721335 0.692109 0.665659 0.640375 0.615644 0.592364 0.569705 0.547787 0.526517 0.505763 0.485617 0.466286 0.448051 0.430507 0.414065 0.398654 0.383828 0.370324 0.357765 0.346059 0.335024 0.324931 0.315344 0.306357 0.297607 0.28914 0.281011 0.27288 0.265106 0.257798 0.250595 0.243641 0.23734 0.231194 0.225201 0.21931 0.2135 0.207874 0.202517 0.197262 0.192109 0.187132 0.182466 0.177936 0.173578 0.169352 0.165213 0.161091 0.157172 0.153394 0.149783 0.146349 0.143004 0.139771 0.13671 0.133746 0.130799 0.127928 0.125099 0.122287 0.119509 0.116928 0.114464 0.112034 0.109663 0.107291 0.104963 0.102747 0.100565 0.0984005 0.0962536 0.0941803 0.0921235 0.0901104 0.0881729 0.086268 0.084369 0.0825689 0.0807926 0.079015 0.077266 0.0755501 0.0738471 0.0720596 0.0703088 0.0687357 0.0671318 0.0657219 0.0644787 0.0632601 0.0620718 0.0609051 0.0597719 0.0586657 0.0575441 0.0564738 0.0553794 0.0542922 0.0532076 0.0521596 0.0511396 0.0501633 0.0491999 0.0482521 0.0473651 0.0464771 0.0456169 0.0447785 0.043951 0.0431936 0.0424365 0.04169 0.0409384 0.0402323 0.0395568 0.0388894 0.0382077 0.0375446 0.0369046 0.0362076 0.0355772 0.0349469 0.0343438 0.0337106 0.0330738 0.032502 0.0319757 0.0314551 0.0309115 0.0304329 0.0299466 0.0294855 0.029014 0.0285682 0.0281446 0.0277209 0.0273204 0.0269018 0.0265121 0.0261001 0.0257219 0.0253453 0.0249815 0.0246304 0.0242794 0.0239186 0.0235774 0.0232496 0.0229156 0.0225955 0.0222806 0.0219771 0.0216994 0.0214063 0.0211326 0.0208733 0.0206085 0.0203582 0.0201056 0.0198669 0.0196101 0.0193744 0.0191463 0.0189273 0.0187193 0.0185069 0.018296 0.0181086 0.017907 0.0177187 0.0175337 0.0173492 0.0171865 0.0170255 0.0168562 0.0166918 0.0165345 0.0163849 0.0162378 0.0160932 0.0159632 0.0158189 0.0156826 0.0155449 0.0154052 0.0152731 0.015141 0.0150115 0.0148882 0.0147725 0.0146648 0.0145525 0.0144381 0.0143234 0.0141992 0.0140773 0.0139617 0.0138648 0.013761 0.0136552 0.0135605 0.013464 0.013368 0.0132625 0.0131865 0.0130984 0.0130172 0.0129281 0.0128566 0.0127741 0.0126906 0.0126146 0.0125442 0.0124742 0.0124067 0.0123353 0.0122756 0.0122138 0.0121547 0.0120978 0.0120462 0.0119951 0.0119447 0.0118941 0.0118438 0.0117982 0.0117422 0.0117012 0.0116569 0.0116124 0.0115661 0.0115159 0.0114623 0.0114154 0.0113695 0.0113266 0.0112829 0.0112386 0.0111926 0.0111464 0.0111037 0.0110594 0.0110227 0.0109796 0.0109472 0.0109093 0.0108722 0.0108396 ];
plot(Recall_PCA, Precision_PCA, ':r', 'linewidth', 2);
Recall_DRFI = [1 0.989238 0.98733 0.986124 0.982236 0.978417 0.972071 0.966832 0.962912 0.959606 0.953448 0.949734 0.948071 0.946037 0.942581 0.940416 0.938651 0.933298 0.930282 0.927872 0.925518 0.919565 0.917142 0.915621 0.913183 0.9106 0.90929 0.907961 0.906021 0.904181 0.903125 0.901288 0.899857 0.897687 0.896662 0.893562 0.88401 0.882226 0.880916 0.875947 0.868976 0.86586 0.863884 0.861884 0.860287 0.857392 0.851333 0.849783 0.848667 0.843777 0.841109 0.839349 0.837429 0.835583 0.832713 0.830348 0.827537 0.825554 0.823193 0.819109 0.816731 0.814086 0.812385 0.810755 0.807463 0.805885 0.803272 0.800107 0.797637 0.796382 0.795199 0.793737 0.791784 0.79 0.787838 0.785921 0.784131 0.782853 0.781916 0.779386 0.777428 0.774569 0.773198 0.77128 0.765734 0.763358 0.761747 0.7593 0.756836 0.754208 0.751032 0.747865 0.745668 0.743692 0.741898 0.74059 0.739112 0.737083 0.733159 0.731438 0.725301 0.723746 0.720289 0.718386 0.717163 0.715506 0.71032 0.708942 0.707542 0.704952 0.701612 0.70008 0.695093 0.693584 0.691546 0.688923 0.686887 0.683756 0.681203 0.678905 0.677227 0.674473 0.671794 0.66854 0.666133 0.663086 0.661501 0.653648 0.65177 0.648514 0.644999 0.643509 0.641579 0.639242 0.636167 0.634293 0.631537 0.628303 0.626556 0.623973 0.618605 0.615916 0.613883 0.610364 0.606068 0.602037 0.598894 0.597124 0.593008 0.591363 0.589135 0.584606 0.582642 0.579122 0.577121 0.575096 0.572832 0.570795 0.567485 0.564127 0.562202 0.560573 0.557908 0.554101 0.552047 0.546944 0.544918 0.543439 0.539992 0.537575 0.532795 0.526217 0.52395 0.517238 0.515556 0.512943 0.510277 0.508829 0.507029 0.504663 0.502567 0.493926 0.492044 0.48997 0.487237 0.485683 0.482942 0.478818 0.474881 0.469982 0.466932 0.464844 0.46262 0.460431 0.453933 0.449901 0.447021 0.444952 0.440731 0.43715 0.431738 0.427076 0.424096 0.420769 0.417315 0.411566 0.407807 0.405689 0.402718 0.398343 0.395684 0.394015 0.38645 0.381252 0.377036 0.372679 0.36579 0.362303 0.359936 0.358078 0.355454 0.35095 0.347684 0.34081 0.335716 0.330615 0.323243 0.319608 0.312768 0.307188 0.301299 0.297988 0.287628 0.281027 0.274423 0.268718 0.260354 0.256672 0.2505 0.245355 0.239022 0.233206 0.22617 0.213458 0.209531 0.202122 0.192742 0.183611 0.176216 0.165538 0.156341 0.146166 0.139608 0.129298 0.115219 0.0828593 ];
Precision_DRFI = [0.214248 0.355144 0.398511 0.434673 0.464731 0.487454 0.515041 0.538193 0.56196 0.574434 0.582746 0.590815 0.598614 0.607813 0.617852 0.62581 0.633532 0.6429 0.649364 0.658051 0.664959 0.671676 0.682154 0.686889 0.691995 0.697185 0.701013 0.705189 0.710812 0.716598 0.720444 0.726747 0.731278 0.734967 0.739325 0.743413 0.745019 0.748962 0.753259 0.755687 0.757656 0.760093 0.761824 0.766138 0.76962 0.771545 0.773777 0.776288 0.777785 0.779168 0.780623 0.783668 0.787373 0.790634 0.791758 0.793601 0.794778 0.798275 0.800644 0.801912 0.803734 0.805994 0.80768 0.810068 0.811383 0.813221 0.814156 0.815484 0.817361 0.819226 0.820144 0.821981 0.824407 0.82568 0.826591 0.828331 0.829008 0.830733 0.835127 0.837778 0.839933 0.84191 0.843402 0.845609 0.847082 0.847882 0.849648 0.850802 0.851359 0.852061 0.853956 0.855209 0.859477 0.861117 0.862128 0.863079 0.863334 0.864137 0.864706 0.865848 0.866979 0.867754 0.86878 0.869482 0.869992 0.871703 0.871716 0.872448 0.873268 0.872015 0.873335 0.874633 0.876005 0.87701 0.877618 0.883112 0.883809 0.885619 0.886491 0.886983 0.887274 0.887788 0.888846 0.891528 0.892217 0.893057 0.893513 0.896926 0.898169 0.898643 0.90011 0.900114 0.901557 0.902026 0.902772 0.90392 0.904625 0.90657 0.907322 0.908863 0.909962 0.911121 0.911876 0.911615 0.911813 0.910459 0.910858 0.911295 0.911671 0.912345 0.913324 0.910785 0.911742 0.911722 0.912227 0.91161 0.912566 0.912889 0.913133 0.913117 0.913153 0.913429 0.913865 0.913661 0.913707 0.913875 0.914459 0.915016 0.91353 0.914005 0.914337 0.914642 0.915092 0.915159 0.915381 0.91546 0.915572 0.916572 0.91693 0.916969 0.917336 0.916665 0.917297 0.917376 0.917756 0.918739 0.91826 0.918433 0.918395 0.918761 0.918146 0.91864 0.918769 0.918298 0.917853 0.91903 0.918954 0.919021 0.91897 0.919301 0.919512 0.919998 0.922703 0.922787 0.922479 0.922791 0.923115 0.92344 0.923788 0.923973 0.92457 0.924831 0.924909 0.92493 0.925083 0.925247 0.925205 0.925647 0.926226 0.92713 0.927686 0.927769 0.930248 0.930313 0.930429 0.930417 0.930243 0.930354 0.930745 0.931096 0.931444 0.931644 0.931449 0.931575 0.931568 0.933671 0.93283 0.932712 0.932218 0.932077 0.932142 0.931656 0.932504 0.93308 0.933162 0.93302 0.933542 0.933751 0.934001 0.933486 0.932643 0.938169 0.938362 0.94186 0.941372 0.940679 ];
TPR_DRFI = [1 0.989238 0.98733 0.986124 0.982236 0.978417 0.972071 0.966832 0.962912 0.959606 0.953448 0.949734 0.948071 0.946037 0.942581 0.940416 0.938651 0.933298 0.930282 0.927872 0.925518 0.919565 0.917142 0.915621 0.913183 0.9106 0.90929 0.907961 0.906021 0.904181 0.903125 0.901288 0.899857 0.897687 0.896662 0.893562 0.88401 0.882226 0.880916 0.875947 0.868976 0.86586 0.863884 0.861884 0.860287 0.857392 0.851333 0.849783 0.848667 0.843777 0.841109 0.839349 0.837429 0.835583 0.832713 0.830348 0.827537 0.825554 0.823193 0.819109 0.816731 0.814086 0.812385 0.810755 0.807463 0.805885 0.803272 0.800107 0.797637 0.796382 0.795199 0.793737 0.791784 0.79 0.787838 0.785921 0.784131 0.782853 0.781916 0.779386 0.777428 0.774569 0.773198 0.77128 0.765734 0.763358 0.761747 0.7593 0.756836 0.754208 0.751032 0.747865 0.745668 0.743692 0.741898 0.74059 0.739112 0.737083 0.733159 0.731438 0.725301 0.723746 0.720289 0.718386 0.717163 0.715506 0.71032 0.708942 0.707542 0.704952 0.701612 0.70008 0.695093 0.693584 0.691546 0.688923 0.686887 0.683756 0.681203 0.678905 0.677227 0.674473 0.671794 0.66854 0.666133 0.663086 0.661501 0.653648 0.65177 0.648514 0.644999 0.643509 0.641579 0.639242 0.636167 0.634293 0.631537 0.628303 0.626556 0.623973 0.618605 0.615916 0.613883 0.610364 0.606068 0.602037 0.598894 0.597124 0.593008 0.591363 0.589135 0.584606 0.582642 0.579122 0.577121 0.575096 0.572832 0.570795 0.567485 0.564127 0.562202 0.560573 0.557908 0.554101 0.552047 0.546944 0.544918 0.543439 0.539992 0.537575 0.532795 0.526217 0.52395 0.517238 0.515556 0.512943 0.510277 0.508829 0.507029 0.504663 0.502567 0.493926 0.492044 0.48997 0.487237 0.485683 0.482942 0.478818 0.474881 0.469982 0.466932 0.464844 0.46262 0.460431 0.453933 0.449901 0.447021 0.444952 0.440731 0.43715 0.431738 0.427076 0.424096 0.420769 0.417315 0.411566 0.407807 0.405689 0.402718 0.398343 0.395684 0.394015 0.38645 0.381252 0.377036 0.372679 0.36579 0.362303 0.359936 0.358078 0.355454 0.35095 0.347684 0.34081 0.335716 0.330615 0.323243 0.319608 0.312768 0.307188 0.301299 0.297988 0.287628 0.281027 0.274423 0.268718 0.260354 0.256672 0.2505 0.245355 0.239022 0.233206 0.22617 0.213458 0.209531 0.202122 0.192742 0.183611 0.176216 0.165538 0.156341 0.146166 0.139608 0.129298 0.115219 0.0828593 ];
FPR_DRFI = [1 0.578091 0.477123 0.410578 0.354227 0.323418 0.287443 0.26132 0.233584 0.221012 0.212088 0.204823 0.197395 0.190157 0.179312 0.171872 0.16634 0.161955 0.155972 0.150595 0.142166 0.137082 0.127791 0.124594 0.120684 0.115747 0.113416 0.111238 0.108598 0.103927 0.102007 0.0977703 0.0958134 0.0939364 0.0923352 0.0908658 0.0893193 0.0872258 0.0847683 0.0834964 0.0819816 0.080152 0.0791138 0.0778982 0.0765548 0.0756815 0.0745429 0.0736609 0.0730767 0.0722927 0.0716289 0.0705124 0.069752 0.068898 0.068242 0.0675765 0.0670424 0.0658811 0.0648486 0.0641146 0.0633365 0.0627373 0.0618497 0.0603699 0.0596792 0.058876 0.0585172 0.0580871 0.0573792 0.0570008 0.0565686 0.056192 0.055712 0.0553461 0.0549979 0.0546235 0.0542817 0.0538755 0.0532107 0.0527713 0.0523701 0.0513274 0.0510749 0.0505214 0.0499523 0.0495583 0.0491968 0.0489321 0.0487277 0.0482429 0.047845 0.047407 0.0456167 0.0451877 0.0449883 0.0447939 0.0446794 0.0445042 0.0442847 0.0440828 0.0438204 0.0435729 0.0432932 0.0428336 0.0426804 0.0423175 0.0421803 0.0419828 0.0417943 0.0415738 0.0408662 0.040548 0.0402702 0.0400838 0.0399861 0.0386579 0.0384662 0.0380389 0.0378369 0.0376156 0.0374874 0.037407 0.0372251 0.036836 0.0367067 0.0363074 0.0362233 0.0359014 0.0355051 0.0353599 0.0351692 0.0351205 0.0349552 0.034873 0.0347591 0.034545 0.0344668 0.0343143 0.0341712 0.0340466 0.0337181 0.0335926 0.0331749 0.0330849 0.0329268 0.0327212 0.0326609 0.0325893 0.0325248 0.0324329 0.0321686 0.0321433 0.0320365 0.0319633 0.0318893 0.0318403 0.0317387 0.0316698 0.031576 0.0315128 0.0314431 0.0313909 0.0312617 0.0308491 0.0307828 0.030706 0.030577 0.0304464 0.0303859 0.030291 0.0301579 0.0300829 0.0299407 0.0298632 0.0297808 0.0297546 0.0296924 0.0294687 0.0293981 0.0293009 0.0292061 0.0291891 0.0290896 0.0290622 0.0280623 0.0279587 0.0279213 0.0278735 0.0278231 0.027681 0.0276604 0.027599 0.0275602 0.0275094 0.0274036 0.0273356 0.0273096 0.0272498 0.0271842 0.0269893 0.0268855 0.026833 0.0267129 0.0265208 0.0264944 0.026456 0.0263952 0.0263559 0.0263256 0.0262901 0.0262072 0.0261849 0.0261578 0.0261294 0.0258144 0.0257687 0.0257226 0.0256975 0.0255701 0.0254792 0.0243745 0.0243543 0.024086 0.0240537 0.024038 0.0240099 0.0239967 0.0239632 0.0238889 0.0237286 0.0236902 0.0236706 0.0236305 0.0235968 0.0235756 0.0212321 0.0211434 0.0211164 0.0210866 0.0210588 0.0210452 0.0210058 0.020985 0.0209404 0.0209173 0.0204771 0.0112037 0.0110876 0.011047 0.0110176 0.0110045 0.0108737 0.0108206 0.0106846 0.010676 0.010671 ];
plot(Recall_DRFI, Precision_DRFI, ':c', 'linewidth', 2);
Recall_GMR = [1 0.949958 0.921042 0.903326 0.88997 0.8779 0.869055 0.862614 0.855801 0.848218 0.840547 0.835329 0.827619 0.824104 0.819702 0.814958 0.812304 0.809948 0.806612 0.805177 0.801334 0.795101 0.790548 0.786379 0.781236 0.778099 0.774204 0.770649 0.767639 0.765032 0.763503 0.760781 0.759008 0.756871 0.752436 0.747435 0.745051 0.74286 0.739897 0.737872 0.737016 0.730404 0.728332 0.725842 0.725171 0.723727 0.723376 0.722371 0.721609 0.720024 0.718965 0.718138 0.717372 0.716908 0.716564 0.715623 0.71434 0.712701 0.711487 0.710091 0.708236 0.707301 0.705506 0.704115 0.70307 0.701672 0.700979 0.698499 0.697701 0.697164 0.695281 0.694406 0.692498 0.692004 0.689982 0.689324 0.68808 0.687058 0.686396 0.685274 0.6849 0.683999 0.683757 0.68271 0.680893 0.679506 0.676352 0.674805 0.672282 0.670559 0.667924 0.664003 0.658244 0.65674 0.653805 0.652458 0.651622 0.650353 0.648884 0.647739 0.646069 0.645793 0.641548 0.639891 0.637977 0.636261 0.635728 0.63419 0.633168 0.630784 0.62634 0.625541 0.622783 0.620911 0.61944 0.617524 0.616511 0.615234 0.614484 0.612833 0.612127 0.609524 0.608321 0.605311 0.603779 0.60173 0.594351 0.592476 0.58916 0.587028 0.584551 0.581813 0.58002 0.578331 0.577149 0.576394 0.574695 0.572117 0.567731 0.567283 0.565974 0.565023 0.56422 0.563137 0.562078 0.560889 0.559804 0.556854 0.55427 0.548755 0.545962 0.545194 0.543633 0.542711 0.541967 0.538643 0.532011 0.529369 0.527406 0.524485 0.520757 0.518695 0.516084 0.515411 0.513317 0.51217 0.511242 0.509349 0.508225 0.507193 0.506044 0.503319 0.502659 0.501824 0.500851 0.498758 0.496255 0.495955 0.494577 0.493683 0.491501 0.487966 0.486356 0.484987 0.48383 0.481864 0.480514 0.47882 0.477031 0.474873 0.471729 0.469941 0.468132 0.466422 0.461374 0.460091 0.458191 0.456474 0.454908 0.453205 0.451309 0.447803 0.446392 0.443465 0.440603 0.437889 0.434615 0.431845 0.428809 0.425531 0.423497 0.42027 0.418444 0.414854 0.412966 0.409682 0.407022 0.40361 0.398492 0.394324 0.389551 0.385703 0.377481 0.373864 0.371371 0.36791 0.361992 0.35023 0.343302 0.335922 0.330065 0.326644 0.32253 0.317586 0.310043 0.304778 0.299336 0.289556 0.286063 0.281951 0.276583 0.266543 0.257725 0.247937 0.241162 0.230611 0.22536 0.216838 0.208322 0.19946 0.190986 0.179797 0.164864 0.142654 0.118162 0.0733212 ];
Precision_GMR = [0.214248 0.359387 0.46189 0.514923 0.544956 0.569576 0.598762 0.616596 0.632296 0.643922 0.654884 0.664968 0.668447 0.676616 0.683465 0.690485 0.696483 0.705739 0.714263 0.72318 0.729726 0.735115 0.738512 0.74107 0.744726 0.748437 0.750044 0.752023 0.755429 0.756533 0.75849 0.76121 0.763637 0.768175 0.770649 0.770699 0.770989 0.771462 0.772188 0.773867 0.773143 0.772438 0.773282 0.774108 0.775549 0.776969 0.778695 0.779458 0.780965 0.781358 0.781638 0.782686 0.783295 0.784051 0.784542 0.78535 0.785978 0.787107 0.787664 0.788001 0.788567 0.789534 0.790158 0.790708 0.791422 0.792655 0.793947 0.795536 0.796794 0.797494 0.798326 0.799436 0.799476 0.800493 0.801149 0.801588 0.802047 0.802396 0.802639 0.802605 0.802976 0.803504 0.803545 0.803605 0.803832 0.804109 0.804337 0.804571 0.804707 0.804987 0.806343 0.806492 0.807005 0.807095 0.807397 0.808653 0.809598 0.809957 0.810054 0.809651 0.809738 0.809789 0.810001 0.810885 0.810912 0.810721 0.810458 0.810744 0.812596 0.813505 0.814079 0.815127 0.815205 0.8156 0.816037 0.816213 0.81651 0.817156 0.817394 0.817554 0.817652 0.817778 0.818285 0.818325 0.818562 0.818684 0.819413 0.819552 0.82027 0.820781 0.821763 0.821701 0.822102 0.822297 0.82248 0.822798 0.823053 0.823908 0.824319 0.824905 0.82539 0.826683 0.827486 0.827553 0.828575 0.82856 0.829255 0.829279 0.829375 0.829366 0.829306 0.82988 0.829992 0.83028 0.83028 0.830212 0.830695 0.831804 0.832193 0.831926 0.834024 0.834004 0.835466 0.835477 0.837697 0.837781 0.83781 0.838269 0.838702 0.838664 0.838858 0.839396 0.839722 0.839784 0.840516 0.840785 0.840718 0.841263 0.840883 0.841113 0.842175 0.84327 0.843388 0.843232 0.843259 0.843525 0.843598 0.843687 0.844134 0.843623 0.842939 0.842828 0.842913 0.843225 0.843025 0.84329 0.843295 0.843372 0.844285 0.844103 0.845393 0.844888 0.844968 0.844847 0.844897 0.844849 0.844767 0.844796 0.844771 0.844656 0.844775 0.844535 0.844614 0.844924 0.84503 0.845212 0.845435 0.845158 0.845308 0.845214 0.844976 0.845078 0.845618 0.845787 0.846628 0.846424 0.847225 0.846974 0.847326 0.847917 0.848296 0.84919 0.850023 0.851611 0.855913 0.855464 0.855189 0.8541 0.854023 0.854474 0.856197 0.859008 0.864993 0.864717 0.866771 0.866834 0.86739 0.867614 0.867762 0.867286 0.868061 0.868931 0.868209 0.866026 0.865552 0.856276 ];
TPR_GMR = [1 0.949958 0.921042 0.903326 0.88997 0.8779 0.869055 0.862614 0.855801 0.848218 0.840547 0.835329 0.827619 0.824104 0.819702 0.814958 0.812304 0.809948 0.806612 0.805177 0.801334 0.795101 0.790548 0.786379 0.781236 0.778099 0.774204 0.770649 0.767639 0.765032 0.763503 0.760781 0.759008 0.756871 0.752436 0.747435 0.745051 0.74286 0.739897 0.737872 0.737016 0.730404 0.728332 0.725842 0.725171 0.723727 0.723376 0.722371 0.721609 0.720024 0.718965 0.718138 0.717372 0.716908 0.716564 0.715623 0.71434 0.712701 0.711487 0.710091 0.708236 0.707301 0.705506 0.704115 0.70307 0.701672 0.700979 0.698499 0.697701 0.697164 0.695281 0.694406 0.692498 0.692004 0.689982 0.689324 0.68808 0.687058 0.686396 0.685274 0.6849 0.683999 0.683757 0.68271 0.680893 0.679506 0.676352 0.674805 0.672282 0.670559 0.667924 0.664003 0.658244 0.65674 0.653805 0.652458 0.651622 0.650353 0.648884 0.647739 0.646069 0.645793 0.641548 0.639891 0.637977 0.636261 0.635728 0.63419 0.633168 0.630784 0.62634 0.625541 0.622783 0.620911 0.61944 0.617524 0.616511 0.615234 0.614484 0.612833 0.612127 0.609524 0.608321 0.605311 0.603779 0.60173 0.594351 0.592476 0.58916 0.587028 0.584551 0.581813 0.58002 0.578331 0.577149 0.576394 0.574695 0.572117 0.567731 0.567283 0.565974 0.565023 0.56422 0.563137 0.562078 0.560889 0.559804 0.556854 0.55427 0.548755 0.545962 0.545194 0.543633 0.542711 0.541967 0.538643 0.532011 0.529369 0.527406 0.524485 0.520757 0.518695 0.516084 0.515411 0.513317 0.51217 0.511242 0.509349 0.508225 0.507193 0.506044 0.503319 0.502659 0.501824 0.500851 0.498758 0.496255 0.495955 0.494577 0.493683 0.491501 0.487966 0.486356 0.484987 0.48383 0.481864 0.480514 0.47882 0.477031 0.474873 0.471729 0.469941 0.468132 0.466422 0.461374 0.460091 0.458191 0.456474 0.454908 0.453205 0.451309 0.447803 0.446392 0.443465 0.440603 0.437889 0.434615 0.431845 0.428809 0.425531 0.423497 0.42027 0.418444 0.414854 0.412966 0.409682 0.407022 0.40361 0.398492 0.394324 0.389551 0.385703 0.377481 0.373864 0.371371 0.36791 0.361992 0.35023 0.343302 0.335922 0.330065 0.326644 0.32253 0.317586 0.310043 0.304778 0.299336 0.289556 0.286063 0.281951 0.276583 0.266543 0.257725 0.247937 0.241162 0.230611 0.22536 0.216838 0.208322 0.19946 0.190986 0.179797 0.164864 0.142654 0.118162 0.0733212 ];
FPR_GMR = [1 0.625302 0.478764 0.411587 0.37176 0.343285 0.320907 0.303828 0.288366 0.277672 0.266508 0.258101 0.250796 0.238385 0.231609 0.224065 0.217908 0.211266 0.20588 0.200843 0.196655 0.192034 0.188127 0.185119 0.180932 0.178187 0.176409 0.174378 0.172197 0.170247 0.168608 0.165918 0.163491 0.161033 0.159548 0.158213 0.157164 0.156139 0.154541 0.150505 0.147831 0.145742 0.144152 0.1427 0.141041 0.139784 0.138743 0.137174 0.136065 0.13542 0.134493 0.133252 0.132137 0.131461 0.130966 0.13027 0.129173 0.128181 0.127117 0.126765 0.125827 0.124872 0.123763 0.123161 0.122163 0.120364 0.117878 0.11549 0.114018 0.112521 0.110561 0.108961 0.108214 0.107034 0.105978 0.10563 0.10482 0.104164 0.103604 0.1029 0.10235 0.101659 0.101134 0.100768 0.100455 0.0999784 0.0992185 0.0982437 0.0974661 0.0963096 0.0947711 0.0939021 0.0931088 0.0925956 0.0915587 0.0906609 0.0899131 0.0895412 0.0892082 0.0890987 0.088394 0.087916 0.0874513 0.0870496 0.0865584 0.0862285 0.0859237 0.0852293 0.0828704 0.0817597 0.0811268 0.0799502 0.0798239 0.0793007 0.0786143 0.0783361 0.0774225 0.0768564 0.0764797 0.0762131 0.0757766 0.0752837 0.0745922 0.073994 0.0732577 0.0728651 0.0721522 0.0716949 0.0708394 0.0699972 0.0697862 0.0693842 0.0687055 0.0682497 0.067852 0.0673882 0.0669457 0.0666548 0.0660903 0.0655422 0.0650845 0.0645499 0.0639835 0.0639526 0.0634583 0.063028 0.0627148 0.0622481 0.0620742 0.0617238 0.0615795 0.0612285 0.0606957 0.0603224 0.0601972 0.0600123 0.0594955 0.0591804 0.0587374 0.0580079 0.0574754 0.0571586 0.0566838 0.0565635 0.056155 0.055684 0.0552882 0.0546577 0.0540127 0.0537474 0.0527319 0.0521441 0.0514644 0.051181 0.0507941 0.0501391 0.0498842 0.0493638 0.0491744 0.0489166 0.0482232 0.0477449 0.0473878 0.0472273 0.0470541 0.0466701 0.0462263 0.0459305 0.0456078 0.0451849 0.0448321 0.0444406 0.0441336 0.0437285 0.0433881 0.0431418 0.0428699 0.0426868 0.0423419 0.0422175 0.0418998 0.0413963 0.0412636 0.041021 0.0409097 0.0403832 0.0401304 0.0396022 0.039413 0.0392946 0.039153 0.0384958 0.0380865 0.0375783 0.0373544 0.0365697 0.0360213 0.0352742 0.0349335 0.0348675 0.0346261 0.0339206 0.0335258 0.032926 0.0322115 0.0317728 0.0311775 0.0308906 0.0302888 0.0297521 0.0294231 0.0291286 0.0281499 0.0268595 0.0262021 0.0260846 0.0254263 0.0248002 0.0241119 0.0238112 0.0225548 0.0215547 0.020727 0.0204194 0.0201087 0.0196463 0.0192548 0.018088 0.017592 0.0170769 0.0160317 0.0149379 0.0142744 0.0133226 0.0127907 0.0115078 ];
plot(Recall_GMR, Precision_GMR, ':m', 'linewidth', 2);
Recall_HS = [1 0.923557 0.923557 0.923557 0.911503 0.911498 0.904703 0.902869 0.902869 0.89485 0.893955 0.889906 0.880012 0.879603 0.871182 0.870477 0.866775 0.86179 0.860511 0.855992 0.853489 0.852859 0.846893 0.845745 0.842375 0.83992 0.839103 0.837437 0.834514 0.833343 0.831929 0.830834 0.828383 0.826797 0.82616 0.825478 0.824615 0.82328 0.82292 0.821915 0.819623 0.819065 0.818019 0.814645 0.813796 0.812433 0.811717 0.810755 0.810063 0.80859 0.804516 0.803773 0.802671 0.801405 0.800466 0.799538 0.798063 0.797575 0.794894 0.794376 0.794366 0.791859 0.784866 0.784013 0.783659 0.782261 0.776228 0.774603 0.77127 0.770376 0.76813 0.765852 0.765426 0.762571 0.761492 0.760368 0.756372 0.753995 0.753223 0.751637 0.747224 0.739538 0.738616 0.737591 0.737454 0.733893 0.732808 0.725405 0.724133 0.723346 0.721042 0.719551 0.717381 0.713193 0.712848 0.710043 0.707817 0.704608 0.704477 0.70315 0.701655 0.701517 0.700624 0.699872 0.699526 0.697656 0.696712 0.693639 0.693634 0.691972 0.689598 0.689316 0.687262 0.685164 0.681141 0.67444 0.674361 0.672738 0.670712 0.67016 0.668297 0.667279 0.667268 0.66378 0.66372 0.663717 0.660363 0.658558 0.658558 0.654997 0.647547 0.642969 0.642969 0.639908 0.63404 0.633524 0.630724 0.628519 0.627941 0.623772 0.620329 0.619825 0.614947 0.611403 0.609868 0.608937 0.607121 0.602381 0.60024 0.599753 0.597054 0.594107 0.591077 0.589074 0.587871 0.585426 0.582276 0.580827 0.577653 0.577597 0.569099 0.565645 0.565119 0.562768 0.556988 0.556451 0.547037 0.545671 0.544291 0.542962 0.538509 0.536173 0.53475 0.534078 0.526814 0.523168 0.521174 0.517602 0.515591 0.513288 0.51208 0.510916 0.505512 0.505313 0.502168 0.500467 0.498374 0.497743 0.496162 0.490788 0.489771 0.488605 0.486748 0.485501 0.483853 0.478544 0.471591 0.4697 0.467753 0.465828 0.464137 0.463333 0.460356 0.458352 0.456628 0.455102 0.451903 0.448281 0.444996 0.444128 0.438482 0.435262 0.432787 0.429672 0.427183 0.419254 0.417715 0.415895 0.41112 0.410509 0.405849 0.404224 0.401275 0.397689 0.394747 0.392942 0.387459 0.383798 0.379795 0.373813 0.37215 0.36516 0.357297 0.355941 0.349768 0.343736 0.341302 0.333048 0.325994 0.319174 0.313996 0.312827 0.306734 0.291334 0.290453 0.28151 0.278043 0.272324 0.250409 0.247874 0.239132 0.219264 0.218221 0.169052 0.169052 0.169052 ];
Precision_HS = [0.214248 0.493506 0.493506 0.493506 0.533323 0.533546 0.559772 0.564167 0.5644 0.581042 0.58352 0.584244 0.60682 0.608035 0.618147 0.622424 0.623319 0.641071 0.642925 0.649901 0.660238 0.662012 0.666666 0.673189 0.677099 0.682116 0.694237 0.700269 0.706821 0.708237 0.715278 0.718885 0.7215 0.72379 0.726409 0.72954 0.734637 0.73789 0.739838 0.741246 0.744373 0.745535 0.745691 0.754362 0.755556 0.757178 0.757799 0.759851 0.764258 0.764369 0.763425 0.765884 0.766275 0.767617 0.770227 0.771051 0.774275 0.774317 0.775013 0.775384 0.776594 0.780679 0.780532 0.784959 0.787525 0.787964 0.788396 0.790706 0.791451 0.792883 0.79348 0.795225 0.795687 0.79755 0.797382 0.797526 0.798678 0.803134 0.803953 0.805227 0.806399 0.814255 0.81527 0.81945 0.820798 0.821395 0.822149 0.823051 0.824636 0.83049 0.831313 0.832694 0.832844 0.84028 0.840588 0.843352 0.843481 0.847627 0.847701 0.848023 0.848286 0.848288 0.849359 0.849414 0.851072 0.850816 0.850936 0.850013 0.850014 0.851675 0.852151 0.852221 0.852202 0.851679 0.856146 0.855924 0.855908 0.856383 0.857485 0.857606 0.857885 0.85811 0.858284 0.858225 0.858932 0.858969 0.85884 0.860441 0.860441 0.865429 0.865545 0.865213 0.865235 0.865859 0.865916 0.866126 0.865744 0.865434 0.865791 0.865551 0.865803 0.865799 0.865657 0.865988 0.866119 0.866113 0.866289 0.86651 0.866524 0.866554 0.871371 0.871571 0.871744 0.871632 0.871643 0.871858 0.872204 0.872272 0.872222 0.872221 0.871716 0.871553 0.871551 0.871412 0.871139 0.871324 0.871137 0.870612 0.87067 0.870635 0.869728 0.870139 0.870072 0.870061 0.869133 0.869029 0.869091 0.868083 0.868054 0.868109 0.867845 0.872897 0.873009 0.872897 0.874381 0.874819 0.874844 0.875166 0.878711 0.878924 0.879017 0.879368 0.879343 0.879345 0.879555 0.880097 0.880812 0.88118 0.881322 0.881437 0.885406 0.885401 0.889436 0.889462 0.893189 0.893367 0.893354 0.89334 0.893625 0.893574 0.893913 0.893951 0.894001 0.894236 0.894933 0.895162 0.894968 0.895337 0.89661 0.896684 0.896339 0.895968 0.900395 0.900163 0.900608 0.900947 0.901117 0.902588 0.910611 0.910364 0.911603 0.917114 0.919733 0.919723 0.919872 0.921021 0.921194 0.921188 0.921286 0.921567 0.922327 0.922464 0.922322 0.930804 0.930837 0.931207 0.931442 0.933307 0.933574 0.933174 0.933417 0.933805 0.934365 0.9324 0.9324 0.9324 ];
TPR_HS = [1 0.923557 0.923557 0.923557 0.911503 0.911498 0.904703 0.902869 0.902869 0.89485 0.893955 0.889906 0.880012 0.879603 0.871182 0.870477 0.866775 0.86179 0.860511 0.855992 0.853489 0.852859 0.846893 0.845745 0.842375 0.83992 0.839103 0.837437 0.834514 0.833343 0.831929 0.830834 0.828383 0.826797 0.82616 0.825478 0.824615 0.82328 0.82292 0.821915 0.819623 0.819065 0.818019 0.814645 0.813796 0.812433 0.811717 0.810755 0.810063 0.80859 0.804516 0.803773 0.802671 0.801405 0.800466 0.799538 0.798063 0.797575 0.794894 0.794376 0.794366 0.791859 0.784866 0.784013 0.783659 0.782261 0.776228 0.774603 0.77127 0.770376 0.76813 0.765852 0.765426 0.762571 0.761492 0.760368 0.756372 0.753995 0.753223 0.751637 0.747224 0.739538 0.738616 0.737591 0.737454 0.733893 0.732808 0.725405 0.724133 0.723346 0.721042 0.719551 0.717381 0.713193 0.712848 0.710043 0.707817 0.704608 0.704477 0.70315 0.701655 0.701517 0.700624 0.699872 0.699526 0.697656 0.696712 0.693639 0.693634 0.691972 0.689598 0.689316 0.687262 0.685164 0.681141 0.67444 0.674361 0.672738 0.670712 0.67016 0.668297 0.667279 0.667268 0.66378 0.66372 0.663717 0.660363 0.658558 0.658558 0.654997 0.647547 0.642969 0.642969 0.639908 0.63404 0.633524 0.630724 0.628519 0.627941 0.623772 0.620329 0.619825 0.614947 0.611403 0.609868 0.608937 0.607121 0.602381 0.60024 0.599753 0.597054 0.594107 0.591077 0.589074 0.587871 0.585426 0.582276 0.580827 0.577653 0.577597 0.569099 0.565645 0.565119 0.562768 0.556988 0.556451 0.547037 0.545671 0.544291 0.542962 0.538509 0.536173 0.53475 0.534078 0.526814 0.523168 0.521174 0.517602 0.515591 0.513288 0.51208 0.510916 0.505512 0.505313 0.502168 0.500467 0.498374 0.497743 0.496162 0.490788 0.489771 0.488605 0.486748 0.485501 0.483853 0.478544 0.471591 0.4697 0.467753 0.465828 0.464137 0.463333 0.460356 0.458352 0.456628 0.455102 0.451903 0.448281 0.444996 0.444128 0.438482 0.435262 0.432787 0.429672 0.427183 0.419254 0.417715 0.415895 0.41112 0.410509 0.405849 0.404224 0.401275 0.397689 0.394747 0.392942 0.387459 0.383798 0.379795 0.373813 0.37215 0.36516 0.357297 0.355941 0.349768 0.343736 0.341302 0.333048 0.325994 0.319174 0.313996 0.312827 0.306734 0.291334 0.290453 0.28151 0.278043 0.272324 0.250409 0.247874 0.239132 0.219264 0.218221 0.169052 0.169052 0.169052 ];
FPR_HS = [1 0.572536 0.572536 0.572536 0.493276 0.492246 0.446458 0.435051 0.434054 0.406063 0.398712 0.397113 0.360059 0.35701 0.346345 0.337323 0.336272 0.318992 0.314499 0.30906 0.29681 0.293889 0.286852 0.28041 0.276806 0.272067 0.251299 0.245223 0.241077 0.239239 0.231176 0.226175 0.223621 0.221325 0.214531 0.213079 0.20551 0.198891 0.194887 0.192893 0.190371 0.188812 0.188451 0.173216 0.171981 0.169896 0.169434 0.168484 0.166705 0.166108 0.162137 0.159696 0.159139 0.15881 0.155632 0.154665 0.147274 0.147058 0.146292 0.146021 0.145255 0.140339 0.138842 0.131983 0.131089 0.130689 0.128985 0.126182 0.125689 0.124875 0.124083 0.12328 0.122473 0.121715 0.121451 0.121296 0.114224 0.111037 0.110014 0.108994 0.10757 0.0978457 0.0970413 0.0957048 0.0953842 0.094679 0.0945043 0.0933573 0.0921517 0.0905978 0.0900359 0.0890547 0.0889524 0.0833145 0.0831434 0.07963 0.0793937 0.0760554 0.076045 0.0758315 0.0754091 0.0754031 0.0733209 0.073312 0.0729679 0.0728947 0.072779 0.0727068 0.072703 0.0724678 0.0719944 0.0719537 0.0718523 0.071829 0.0712591 0.0711051 0.0711051 0.070965 0.0695077 0.0694478 0.0690371 0.0689333 0.068841 0.0683211 0.068056 0.0680384 0.067791 0.0667358 0.0667358 0.0660282 0.0655291 0.0654443 0.0654388 0.0651416 0.0631919 0.0629716 0.0629511 0.0629106 0.0627138 0.0624808 0.0623403 0.0623403 0.0623314 0.0621922 0.0619212 0.0619126 0.0618701 0.061832 0.061821 0.0617739 0.0537288 0.0536629 0.0536005 0.0535634 0.0535575 0.0533343 0.0532373 0.0531491 0.052464 0.0524631 0.0524405 0.0522823 0.0522759 0.0521531 0.052104 0.0519746 0.0517266 0.051724 0.0515858 0.051584 0.0515541 0.051479 0.0514608 0.0514038 0.0513438 0.0513384 0.0512836 0.0511593 0.0511584 0.0511289 0.0510409 0.048551 0.0484724 0.0484358 0.0481597 0.0477569 0.0477368 0.0476643 0.0464976 0.0463412 0.0462554 0.0461543 0.0461341 0.0460182 0.0459766 0.0455936 0.0453208 0.0451327 0.0450904 0.0450163 0.0444681 0.0444677 0.0433497 0.0433367 0.0432241 0.0431722 0.0431551 0.0431341 0.0430734 0.0430699 0.0428707 0.0428294 0.0428123 0.0427678 0.0425679 0.0425281 0.0425272 0.0424516 0.0420654 0.04205 0.0419792 0.0419023 0.0416842 0.0416634 0.0415847 0.0415467 0.0414918 0.0413339 0.0405449 0.0404638 0.0404078 0.0400864 0.039919 0.0398948 0.0398722 0.0397271 0.0397047 0.0396824 0.0396165 0.0396013 0.0395435 0.0395241 0.0395135 0.0368547 0.0368517 0.036673 0.0366578 0.0366094 0.0365178 0.0364829 0.0364632 0.0363575 0.0363533 0.0362867 0.0362867 0.0362867 ];
plot(Recall_HS, Precision_HS, ':y', 'linewidth', 2);
Recall_LMLC = [1 0.974767 0.964467 0.961265 0.958023 0.95114 0.946923 0.943665 0.939006 0.935755 0.934021 0.932382 0.930605 0.929349 0.927499 0.925631 0.92271 0.919968 0.917618 0.915453 0.913671 0.911121 0.9091 0.907429 0.905537 0.903762 0.901875 0.899466 0.898054 0.896311 0.894702 0.893235 0.891514 0.8906 0.88958 0.887795 0.887059 0.886068 0.885185 0.884263 0.883214 0.881731 0.880951 0.880042 0.878718 0.877528 0.876487 0.875165 0.87375 0.872455 0.870879 0.869342 0.867832 0.866298 0.864931 0.863618 0.862737 0.861691 0.860238 0.858861 0.857203 0.855574 0.852784 0.851056 0.849938 0.847774 0.845086 0.843424 0.841971 0.840083 0.838632 0.834818 0.832883 0.830623 0.828553 0.825773 0.823826 0.822482 0.820788 0.818288 0.816284 0.814566 0.812699 0.810297 0.808683 0.807006 0.804878 0.803201 0.801735 0.800041 0.797942 0.795999 0.793093 0.790254 0.787677 0.785478 0.783428 0.77983 0.777563 0.775593 0.772799 0.770941 0.767982 0.765551 0.764019 0.761137 0.758968 0.756446 0.753759 0.750875 0.748932 0.745064 0.742964 0.739802 0.737029 0.734469 0.731416 0.729168 0.727595 0.725871 0.724063 0.722323 0.719871 0.717144 0.715496 0.71313 0.711494 0.709249 0.706643 0.704027 0.701884 0.699935 0.697426 0.694733 0.690756 0.687851 0.686219 0.684524 0.682281 0.679475 0.676936 0.674909 0.672677 0.668291 0.66568 0.663333 0.661717 0.659164 0.656962 0.654229 0.65136 0.647678 0.645328 0.64335 0.640726 0.638461 0.63603 0.634207 0.632635 0.630576 0.627247 0.624917 0.623006 0.620951 0.61927 0.617276 0.614865 0.612898 0.61057 0.60768 0.605681 0.603715 0.60102 0.598196 0.596583 0.594721 0.591367 0.588114 0.585988 0.582683 0.580692 0.578732 0.575873 0.572743 0.570852 0.567468 0.565011 0.563243 0.559659 0.557121 0.554627 0.550432 0.547453 0.543772 0.541359 0.538311 0.534302 0.530817 0.525635 0.522505 0.518527 0.514934 0.510475 0.508089 0.504867 0.499073 0.494125 0.490089 0.487308 0.48184 0.478129 0.471811 0.467396 0.462367 0.458994 0.45482 0.448966 0.445616 0.441943 0.437994 0.4358 0.432568 0.430067 0.426388 0.423998 0.419189 0.417256 0.413573 0.409922 0.407122 0.402696 0.398341 0.394906 0.389802 0.3823 0.376386 0.368825 0.363624 0.355285 0.346737 0.340828 0.335417 0.327769 0.32084 0.314086 0.304035 0.294541 0.284436 0.268547 0.250986 0.236583 0.223461 0.209879 0.191706 0.164343 0.0999866 ];
Precision_LMLC = [0.214248 0.248763 0.254187 0.25691 0.259537 0.263118 0.268772 0.270853 0.272759 0.274961 0.278125 0.281668 0.285752 0.288295 0.289704 0.291744 0.297893 0.299716 0.30125 0.304583 0.306843 0.309499 0.310385 0.31343 0.314324 0.316192 0.318447 0.319922 0.321684 0.322712 0.325081 0.327038 0.330902 0.334532 0.337201 0.339742 0.342315 0.345476 0.349968 0.35178 0.35326 0.355396 0.356404 0.357692 0.359673 0.361926 0.363765 0.365772 0.367255 0.368674 0.369904 0.371575 0.37323 0.375975 0.377784 0.379268 0.3808 0.381922 0.384134 0.38565 0.387017 0.389536 0.391034 0.393185 0.396026 0.398537 0.399825 0.403341 0.407341 0.409824 0.414348 0.415544 0.417499 0.421581 0.426639 0.429978 0.431808 0.434332 0.435729 0.437419 0.43909 0.442249 0.44382 0.445203 0.44897 0.450422 0.453445 0.455798 0.458736 0.461204 0.464023 0.466582 0.469637 0.47124 0.471797 0.474151 0.476584 0.47823 0.484473 0.48494 0.486394 0.487937 0.489199 0.491686 0.49283 0.494252 0.495509 0.497227 0.498568 0.499737 0.500999 0.502595 0.505265 0.506048 0.509406 0.512265 0.515152 0.517864 0.521624 0.52464 0.527181 0.531936 0.537602 0.538856 0.540941 0.542755 0.56176 0.56416 0.565229 0.565591 0.566108 0.567898 0.569206 0.571967 0.572701 0.576379 0.578923 0.580122 0.581918 0.583023 0.584216 0.591771 0.597121 0.600521 0.605482 0.608801 0.613723 0.615401 0.618458 0.618938 0.618904 0.621719 0.622493 0.624681 0.626418 0.627477 0.630825 0.635394 0.636736 0.640639 0.641858 0.64261 0.643847 0.644711 0.645399 0.646786 0.647105 0.647902 0.648123 0.647826 0.647064 0.647459 0.647578 0.648193 0.649393 0.651146 0.651526 0.651838 0.653802 0.654722 0.657563 0.658455 0.66216 0.663013 0.662944 0.667556 0.667847 0.668947 0.668213 0.670497 0.669722 0.670518 0.676347 0.69232 0.694749 0.69612 0.69958 0.701061 0.701011 0.701776 0.703518 0.705853 0.708106 0.70924 0.714602 0.7184 0.719477 0.720189 0.722563 0.722394 0.72437 0.725589 0.731836 0.73619 0.737591 0.740387 0.739852 0.745486 0.744961 0.75842 0.760622 0.765607 0.772189 0.774731 0.777984 0.782075 0.783182 0.784018 0.784768 0.78202 0.787126 0.789146 0.790588 0.791951 0.793531 0.801518 0.806974 0.808534 0.809089 0.802782 0.814958 0.818115 0.821347 0.822197 0.821812 0.821478 0.821882 0.821328 0.822646 0.825459 0.825959 0.830566 0.832292 0.829994 0.849432 0.872897 ];
TPR_LMLC = [1 0.974767 0.964467 0.961265 0.958023 0.95114 0.946923 0.943665 0.939006 0.935755 0.934021 0.932382 0.930605 0.929349 0.927499 0.925631 0.92271 0.919968 0.917618 0.915453 0.913671 0.911121 0.9091 0.907429 0.905537 0.903762 0.901875 0.899466 0.898054 0.896311 0.894702 0.893235 0.891514 0.8906 0.88958 0.887795 0.887059 0.886068 0.885185 0.884263 0.883214 0.881731 0.880951 0.880042 0.878718 0.877528 0.876487 0.875165 0.87375 0.872455 0.870879 0.869342 0.867832 0.866298 0.864931 0.863618 0.862737 0.861691 0.860238 0.858861 0.857203 0.855574 0.852784 0.851056 0.849938 0.847774 0.845086 0.843424 0.841971 0.840083 0.838632 0.834818 0.832883 0.830623 0.828553 0.825773 0.823826 0.822482 0.820788 0.818288 0.816284 0.814566 0.812699 0.810297 0.808683 0.807006 0.804878 0.803201 0.801735 0.800041 0.797942 0.795999 0.793093 0.790254 0.787677 0.785478 0.783428 0.77983 0.777563 0.775593 0.772799 0.770941 0.767982 0.765551 0.764019 0.761137 0.758968 0.756446 0.753759 0.750875 0.748932 0.745064 0.742964 0.739802 0.737029 0.734469 0.731416 0.729168 0.727595 0.725871 0.724063 0.722323 0.719871 0.717144 0.715496 0.71313 0.711494 0.709249 0.706643 0.704027 0.701884 0.699935 0.697426 0.694733 0.690756 0.687851 0.686219 0.684524 0.682281 0.679475 0.676936 0.674909 0.672677 0.668291 0.66568 0.663333 0.661717 0.659164 0.656962 0.654229 0.65136 0.647678 0.645328 0.64335 0.640726 0.638461 0.63603 0.634207 0.632635 0.630576 0.627247 0.624917 0.623006 0.620951 0.61927 0.617276 0.614865 0.612898 0.61057 0.60768 0.605681 0.603715 0.60102 0.598196 0.596583 0.594721 0.591367 0.588114 0.585988 0.582683 0.580692 0.578732 0.575873 0.572743 0.570852 0.567468 0.565011 0.563243 0.559659 0.557121 0.554627 0.550432 0.547453 0.543772 0.541359 0.538311 0.534302 0.530817 0.525635 0.522505 0.518527 0.514934 0.510475 0.508089 0.504867 0.499073 0.494125 0.490089 0.487308 0.48184 0.478129 0.471811 0.467396 0.462367 0.458994 0.45482 0.448966 0.445616 0.441943 0.437994 0.4358 0.432568 0.430067 0.426388 0.423998 0.419189 0.417256 0.413573 0.409922 0.407122 0.402696 0.398341 0.394906 0.389802 0.3823 0.376386 0.368825 0.363624 0.355285 0.346737 0.340828 0.335417 0.327769 0.32084 0.314086 0.304035 0.294541 0.284436 0.268547 0.250986 0.236583 0.223461 0.209879 0.191706 0.164343 0.0999866 ];
FPR_LMLC = [1 0.812653 0.777063 0.76411 0.751404 0.735362 0.718266 0.710795 0.701492 0.69193 0.681264 0.669947 0.655324 0.647088 0.641537 0.633947 0.623993 0.617566 0.610397 0.599467 0.592326 0.584202 0.578968 0.57074 0.56631 0.559419 0.550168 0.543834 0.538855 0.534367 0.527239 0.522396 0.514878 0.510401 0.506588 0.502694 0.498678 0.49279 0.487989 0.484828 0.481266 0.47531 0.472098 0.46828 0.463438 0.456822 0.450897 0.446774 0.442219 0.4375 0.434029 0.429374 0.424919 0.418946 0.412838 0.409207 0.405701 0.402646 0.398393 0.393275 0.389636 0.384228 0.378461 0.374041 0.369295 0.36447 0.360724 0.35574 0.350665 0.345912 0.34015 0.336786 0.333532 0.328471 0.324736 0.32159 0.318477 0.313793 0.312184 0.308573 0.305928 0.301541 0.299068 0.296596 0.292564 0.290405 0.286392 0.283607 0.279862 0.276178 0.270542 0.26673 0.26411 0.261462 0.25914 0.255395 0.252653 0.249109 0.242015 0.240843 0.238529 0.236244 0.234391 0.231401 0.229073 0.227072 0.225587 0.223315 0.221942 0.220034 0.218794 0.216268 0.21422 0.21274 0.210125 0.208022 0.205012 0.201679 0.198779 0.196455 0.194535 0.191512 0.187262 0.18497 0.182606 0.180008 0.175192 0.171965 0.170421 0.169939 0.169071 0.167749 0.165973 0.164038 0.161338 0.157966 0.156375 0.155053 0.153694 0.152367 0.150956 0.147352 0.144768 0.141908 0.139643 0.13833 0.137613 0.136203 0.135226 0.134706 0.134233 0.133452 0.132759 0.131931 0.131392 0.130556 0.129321 0.128437 0.127968 0.126585 0.125619 0.124958 0.124387 0.123631 0.122907 0.122515 0.12186 0.121459 0.120983 0.120404 0.119414 0.118651 0.117544 0.11682 0.11608 0.11536 0.114725 0.11389 0.112503 0.110137 0.108157 0.107066 0.105395 0.104537 0.104068 0.102651 0.10097 0.100135 0.0995217 0.09826 0.0973318 0.0958203 0.0933547 0.0910734 0.0892481 0.0879601 0.0861561 0.0847994 0.0832904 0.0825539 0.0811779 0.0801949 0.0788276 0.0772024 0.0762153 0.07493 0.0743042 0.0738075 0.072815 0.0717602 0.0682277 0.0667848 0.0657692 0.0649242 0.0642264 0.0629935 0.0624154 0.0602083 0.0597671 0.0554251 0.0546546 0.0538904 0.0529676 0.0519915 0.0512446 0.0500801 0.0491855 0.0480734 0.047192 0.0461802 0.0447429 0.0440189 0.043725 0.0426454 0.0415605 0.03857 0.0377787 0.037499 0.0366978 0.035333 0.0340542 0.033114 0.0327998 0.032709 0.0319242 0.0316838 0.0309736 0.0303182 0.0291324 0.0279197 0.0270783 0.026313 0.0227871 0.0217491 0.0204986 0.0158924 ];
plot(Recall_LMLC, Precision_LMLC, '--k', 'linewidth', 2);
Recall_SF = [1 0.999008 0.978101 0.952643 0.934062 0.915847 0.899397 0.883362 0.868945 0.854022 0.841247 0.830155 0.819443 0.808692 0.799607 0.790357 0.781366 0.773308 0.766054 0.759158 0.752165 0.745944 0.740375 0.734958 0.729369 0.723427 0.717825 0.712542 0.707506 0.702593 0.697728 0.692923 0.688134 0.683377 0.678705 0.674181 0.669784 0.665274 0.660895 0.656296 0.65204 0.647471 0.641811 0.636398 0.63135 0.6264 0.62194 0.617966 0.614247 0.610515 0.606716 0.603075 0.59942 0.595648 0.591788 0.588146 0.584515 0.580966 0.577492 0.573713 0.57021 0.566667 0.563347 0.560029 0.557034 0.553844 0.550713 0.547804 0.54492 0.542012 0.539152 0.536196 0.533227 0.530345 0.527365 0.52451 0.521604 0.518627 0.515718 0.512967 0.510169 0.507387 0.504686 0.501982 0.499195 0.49635 0.493682 0.491052 0.488403 0.48572 0.483007 0.480469 0.477916 0.475358 0.472689 0.469826 0.467094 0.464472 0.461843 0.459351 0.456865 0.454315 0.451961 0.449538 0.447163 0.444685 0.442369 0.440092 0.437949 0.435792 0.433533 0.431192 0.428863 0.426477 0.424162 0.42181 0.419609 0.417292 0.414877 0.412702 0.410522 0.408278 0.405927 0.403621 0.401262 0.398808 0.396315 0.3937 0.391049 0.388404 0.385737 0.383078 0.380132 0.377366 0.374664 0.371831 0.369035 0.366183 0.363262 0.360452 0.357554 0.354649 0.351797 0.348992 0.34623 0.343546 0.340783 0.338255 0.335905 0.333391 0.330608 0.327806 0.32513 0.322539 0.319952 0.317403 0.314908 0.312406 0.309898 0.307386 0.304699 0.301399 0.2984 0.295754 0.293212 0.290844 0.288526 0.286166 0.283963 0.281583 0.279229 0.276883 0.274455 0.272119 0.269621 0.267245 0.264704 0.26224 0.25973 0.257284 0.254801 0.252131 0.249455 0.246761 0.244031 0.241175 0.238225 0.235298 0.232301 0.229264 0.226181 0.223059 0.219935 0.216575 0.21333 0.21001 0.206619 0.203046 0.199352 0.195404 0.192237 0.189026 0.185743 0.182543 0.179341 0.176152 0.172876 0.169613 0.166332 0.163229 0.16009 0.156931 0.15368 0.150351 0.147055 0.143834 0.140389 0.137102 0.133761 0.130339 0.127007 0.123204 0.119626 0.116254 0.11309 0.109791 0.10641 0.102933 0.0995048 0.0960129 0.0925551 0.088866 0.0853244 0.0819179 0.0785613 0.0748911 0.0711368 0.0674142 0.0635622 0.0596837 0.0559506 0.0519984 0.0481157 0.0441803 0.0399745 0.0357036 0.0313066 0.0269935 0.0228405 0.0188315 0.0152482 0.0114184 0.00798309 0.00492223 0.00204751 0.000425937 ];
Precision_SF = [0.214248 0.226397 0.339118 0.442515 0.520794 0.570442 0.605995 0.632598 0.657491 0.679598 0.697804 0.709395 0.719176 0.726364 0.732587 0.739246 0.746918 0.753072 0.756476 0.759936 0.763017 0.766839 0.770541 0.77322 0.774978 0.775075 0.774479 0.776731 0.779167 0.781912 0.784457 0.786549 0.788206 0.789726 0.791144 0.792567 0.793798 0.794923 0.795945 0.796925 0.797989 0.798886 0.799488 0.800176 0.800818 0.801456 0.802171 0.803098 0.804023 0.80492 0.805828 0.806739 0.807676 0.808625 0.809824 0.8112 0.812664 0.813838 0.814536 0.815143 0.815655 0.816144 0.81648 0.816933 0.817611 0.818185 0.819022 0.820109 0.821429 0.82382 0.825542 0.825869 0.82593 0.826204 0.826443 0.826334 0.826213 0.826164 0.82627 0.82645 0.826485 0.826475 0.826673 0.826877 0.827032 0.827222 0.827539 0.827853 0.828085 0.828312 0.828628 0.828871 0.829149 0.829272 0.829502 0.829634 0.829684 0.829739 0.829823 0.829988 0.830132 0.830389 0.830489 0.830651 0.830886 0.831105 0.831762 0.831929 0.832123 0.832324 0.833041 0.833223 0.833327 0.833406 0.833547 0.83356 0.833551 0.833558 0.833454 0.833502 0.833524 0.833403 0.833525 0.833642 0.833863 0.833985 0.833994 0.834049 0.834149 0.8344 0.834697 0.835064 0.83535 0.835695 0.835952 0.836129 0.836363 0.83683 0.837394 0.83815 0.838965 0.840098 0.840948 0.841399 0.841947 0.842455 0.843068 0.843586 0.843866 0.844037 0.844257 0.844559 0.84474 0.845013 0.845343 0.845513 0.845732 0.845955 0.846123 0.846201 0.846349 0.846468 0.846618 0.846782 0.846967 0.847196 0.847302 0.847454 0.847557 0.847606 0.847422 0.847293 0.846879 0.846021 0.845086 0.844061 0.843854 0.844104 0.844273 0.844685 0.844945 0.84524 0.845457 0.845776 0.84593 0.846052 0.846073 0.846131 0.846324 0.846448 0.846556 0.84665 0.846847 0.846979 0.847546 0.849718 0.856282 0.856396 0.856569 0.856672 0.856961 0.857567 0.858775 0.860368 0.862358 0.863307 0.863741 0.863766 0.863687 0.863704 0.863784 0.863804 0.863775 0.863982 0.864247 0.864507 0.864717 0.865014 0.86542 0.865786 0.866232 0.866793 0.867343 0.868101 0.86866 0.869282 0.869699 0.869418 0.869098 0.86903 0.868967 0.868974 0.86886 0.868504 0.868111 0.867756 0.867488 0.867377 0.867171 0.867365 0.867191 0.866474 0.865647 0.865635 0.865299 0.866973 0.866835 0.866308 0.866066 0.865214 0.864071 0.865845 0.867518 0.875656 0.882341 0.88 ];
TPR_SF = [1 0.999008 0.978101 0.952643 0.934062 0.915847 0.899397 0.883362 0.868945 0.854022 0.841247 0.830155 0.819443 0.808692 0.799607 0.790357 0.781366 0.773308 0.766054 0.759158 0.752165 0.745944 0.740375 0.734958 0.729369 0.723427 0.717825 0.712542 0.707506 0.702593 0.697728 0.692923 0.688134 0.683377 0.678705 0.674181 0.669784 0.665274 0.660895 0.656296 0.65204 0.647471 0.641811 0.636398 0.63135 0.6264 0.62194 0.617966 0.614247 0.610515 0.606716 0.603075 0.59942 0.595648 0.591788 0.588146 0.584515 0.580966 0.577492 0.573713 0.57021 0.566667 0.563347 0.560029 0.557034 0.553844 0.550713 0.547804 0.54492 0.542012 0.539152 0.536196 0.533227 0.530345 0.527365 0.52451 0.521604 0.518627 0.515718 0.512967 0.510169 0.507387 0.504686 0.501982 0.499195 0.49635 0.493682 0.491052 0.488403 0.48572 0.483007 0.480469 0.477916 0.475358 0.472689 0.469826 0.467094 0.464472 0.461843 0.459351 0.456865 0.454315 0.451961 0.449538 0.447163 0.444685 0.442369 0.440092 0.437949 0.435792 0.433533 0.431192 0.428863 0.426477 0.424162 0.42181 0.419609 0.417292 0.414877 0.412702 0.410522 0.408278 0.405927 0.403621 0.401262 0.398808 0.396315 0.3937 0.391049 0.388404 0.385737 0.383078 0.380132 0.377366 0.374664 0.371831 0.369035 0.366183 0.363262 0.360452 0.357554 0.354649 0.351797 0.348992 0.34623 0.343546 0.340783 0.338255 0.335905 0.333391 0.330608 0.327806 0.32513 0.322539 0.319952 0.317403 0.314908 0.312406 0.309898 0.307386 0.304699 0.301399 0.2984 0.295754 0.293212 0.290844 0.288526 0.286166 0.283963 0.281583 0.279229 0.276883 0.274455 0.272119 0.269621 0.267245 0.264704 0.26224 0.25973 0.257284 0.254801 0.252131 0.249455 0.246761 0.244031 0.241175 0.238225 0.235298 0.232301 0.229264 0.226181 0.223059 0.219935 0.216575 0.21333 0.21001 0.206619 0.203046 0.199352 0.195404 0.192237 0.189026 0.185743 0.182543 0.179341 0.176152 0.172876 0.169613 0.166332 0.163229 0.16009 0.156931 0.15368 0.150351 0.147055 0.143834 0.140389 0.137102 0.133761 0.130339 0.127007 0.123204 0.119626 0.116254 0.11309 0.109791 0.10641 0.102933 0.0995048 0.0960129 0.0925551 0.088866 0.0853244 0.0819179 0.0785613 0.0748911 0.0711368 0.0674142 0.0635622 0.0596837 0.0559506 0.0519984 0.0481157 0.0441803 0.0399745 0.0357036 0.0313066 0.0269935 0.0228405 0.0188315 0.0152482 0.0114184 0.00798309 0.00492223 0.00204751 0.000425937 ];
FPR_SF = [1 0.895134 0.680518 0.546328 0.462766 0.401329 0.357343 0.322235 0.293327 0.266954 0.246292 0.229856 0.215865 0.204752 0.194956 0.185669 0.177655 0.170561 0.163932 0.158068 0.152606 0.147787 0.143269 0.13931 0.135617 0.132444 0.129471 0.126553 0.123668 0.120734 0.118091 0.115436 0.112889 0.110375 0.107971 0.105688 0.103585 0.101612 0.0997566 0.0979282 0.0960838 0.0943355 0.0926871 0.0909982 0.0895127 0.0881135 0.0867683 0.08552 0.0843343 0.0831888 0.082129 0.0811222 0.0801405 0.0791194 0.0780842 0.0770198 0.0760041 0.0749906 0.0740576 0.0731874 0.0723367 0.071488 0.0707045 0.0699331 0.0691621 0.0683854 0.0675698 0.0667807 0.0660817 0.0653996 0.0647592 0.0641586 0.063549 0.0629637 0.0623569 0.0616774 0.0610577 0.060459 0.059782 0.0591232 0.0585729 0.0580434 0.0575016 0.0569752 0.0564825 0.0559744 0.0554716 0.0549755 0.0545063 0.0540371 0.0535877 0.0531391 0.0527167 0.0523118 0.0518879 0.0514803 0.0510896 0.0506983 0.0503065 0.0499286 0.0495616 0.0491865 0.0488213 0.0484801 0.0481557 0.0478413 0.0475373 0.0472291 0.0469268 0.0466298 0.0463479 0.0460512 0.0457651 0.0454758 0.0451767 0.0449021 0.044612 0.0443261 0.0440383 0.0437188 0.0433817 0.0430405 0.0426823 0.0423098 0.0419224 0.0415864 0.0412432 0.0409116 0.040567 0.0402233 0.0398562 0.0394876 0.0391269 0.0387807 0.0384385 0.0381073 0.0377548 0.0373751 0.0369915 0.0366027 0.036242 0.0358601 0.0355247 0.0352392 0.0349533 0.0346611 0.0343449 0.0340497 0.0337759 0.0335072 0.0332234 0.0329348 0.0326394 0.0323624 0.0320861 0.0318066 0.0315219 0.0312385 0.030941 0.0306544 0.030366 0.0300912 0.0298299 0.0295566 0.0292951 0.0290158 0.0287353 0.0284667 0.028194 0.0279339 0.02766 0.0273853 0.0271151 0.0268572 0.0265961 0.0263389 0.0260855 0.0258269 0.0255754 0.0253212 0.0250653 0.0248071 0.0245502 0.0242799 0.0240218 0.0237565 0.0234966 0.0232347 0.0229862 0.0227407 0.0225085 0.0222907 0.0220635 0.0218264 0.0215861 0.021339 0.0211269 0.0209379 0.0207472 0.0205384 0.0203279 0.0200993 0.0198573 0.0196276 0.0194056 0.0192142 0.0190249 0.01883 0.0186403 0.0184479 0.0182571 0.0180695 0.0178614 0.0176424 0.0174064 0.0171603 0.0169084 0.0166638 0.016398 0.0161308 0.0158514 0.0155701 0.0152991 0.0150412 0.0147987 0.0145786 0.01437 0.0141714 0.0139804 0.0137977 0.0136126 0.0134274 0.0132509 0.0130835 0.0128922 0.0127124 0.0125215 0.0123205 0.0121255 0.0119351 0.0117598 0.0115944 0.0114279 0.0112651 0.0111073 0.010961 0.0108215 0.010691 0.0105665 0.0104452 0.0103356 0.0102295 0.010148 0.0100608 0.0100159 0.0100038 ];
plot(Recall_SF, Precision_SF, '--b', 'linewidth', 2);
Recall_FES = [1 0.857124 0.796762 0.759766 0.732224 0.708788 0.68853 0.670622 0.654588 0.639709 0.62591 0.612773 0.600112 0.587934 0.57662 0.566029 0.55618 0.546781 0.537561 0.528928 0.520342 0.512143 0.504145 0.496421 0.488857 0.481755 0.474536 0.467432 0.460862 0.454349 0.447773 0.441472 0.435662 0.429701 0.424152 0.41841 0.41299 0.407526 0.402356 0.397076 0.391904 0.386827 0.382004 0.377278 0.372623 0.368004 0.363487 0.358902 0.354505 0.350171 0.346021 0.341762 0.337647 0.333434 0.329416 0.325332 0.321564 0.317885 0.314207 0.310532 0.306883 0.303359 0.299756 0.296284 0.292867 0.289432 0.286051 0.282731 0.279412 0.276082 0.272879 0.269576 0.266386 0.263204 0.260098 0.256844 0.253808 0.250713 0.247558 0.244533 0.241532 0.238664 0.235891 0.232982 0.23024 0.227456 0.224815 0.22214 0.219597 0.217119 0.214568 0.212018 0.209525 0.20696 0.204396 0.201867 0.199425 0.197013 0.194765 0.192384 0.189971 0.187607 0.185252 0.182952 0.180602 0.178352 0.176097 0.173858 0.171643 0.169603 0.167371 0.165202 0.163056 0.161041 0.158971 0.156902 0.154872 0.152826 0.150853 0.148909 0.147009 0.145196 0.143358 0.141467 0.139683 0.137897 0.136168 0.134437 0.132645 0.131029 0.129422 0.127759 0.126016 0.124358 0.122697 0.121091 0.119477 0.117904 0.116279 0.114701 0.113084 0.111468 0.109843 0.108317 0.106781 0.105256 0.10368 0.102129 0.100592 0.0991271 0.0976695 0.0961541 0.0946784 0.0932661 0.0918826 0.0903935 0.0889426 0.0875669 0.0861204 0.0848127 0.083558 0.0821868 0.0808665 0.0795569 0.0782771 0.0769767 0.0756757 0.0744746 0.0731736 0.0718989 0.070622 0.0694522 0.0682121 0.0669531 0.0657061 0.0645432 0.0633273 0.0621392 0.0610113 0.0598748 0.0587974 0.057691 0.0566136 0.0554463 0.0542723 0.0531645 0.0521963 0.0510888 0.0500137 0.0489743 0.0478696 0.0468284 0.0457842 0.0447874 0.0438131 0.0428032 0.0418055 0.0408193 0.0398866 0.0389541 0.0379722 0.0370747 0.0361198 0.0352411 0.0343101 0.033433 0.0325955 0.031745 0.030875 0.0300363 0.0292177 0.0283386 0.0274826 0.0266977 0.0258941 0.0250737 0.0243403 0.023541 0.0227732 0.0220226 0.0212605 0.0205598 0.0198648 0.0191829 0.0184971 0.0177672 0.0171009 0.0163925 0.0157225 0.0150412 0.0143828 0.0137344 0.0130619 0.0124136 0.0117654 0.0112164 0.0105924 0.00996762 0.00937376 0.00877178 0.00818419 0.00761263 0.00699729 0.00648855 0.00589213 0.00534858 0.00480628 0.00428224 0.00377661 0.00326922 0.00276375 0.00225887 0.00174151 0.00125231 0.000774008 0.000336992 ];
Precision_FES = [0.214248 0.436527 0.480559 0.504122 0.521522 0.535948 0.547963 0.558763 0.56851 0.577262 0.585121 0.592634 0.599585 0.605771 0.611746 0.617549 0.623372 0.629029 0.634451 0.639997 0.645503 0.651019 0.656843 0.662499 0.667339 0.672186 0.676991 0.681734 0.68678 0.691161 0.695372 0.699386 0.703423 0.707298 0.7112 0.715233 0.719027 0.722385 0.725894 0.7294 0.73276 0.735344 0.737789 0.74038 0.742957 0.745118 0.747461 0.749611 0.751999 0.754267 0.756204 0.758447 0.76049 0.762477 0.764444 0.766433 0.76808 0.769795 0.771465 0.773207 0.774742 0.776372 0.77793 0.779482 0.781244 0.782871 0.784489 0.785809 0.787344 0.788582 0.789643 0.790828 0.792045 0.793414 0.794524 0.795553 0.796484 0.797326 0.798215 0.799168 0.800145 0.801109 0.802048 0.802904 0.803958 0.805032 0.805909 0.806903 0.807966 0.809022 0.810274 0.8114 0.812685 0.813674 0.814781 0.816015 0.817241 0.818553 0.819453 0.820075 0.820693 0.821296 0.82196 0.822454 0.82295 0.823415 0.823932 0.824507 0.825044 0.825508 0.826045 0.826639 0.827245 0.827954 0.828331 0.828859 0.829543 0.830106 0.830726 0.831437 0.832275 0.833046 0.833663 0.834328 0.834954 0.835508 0.836218 0.836847 0.837637 0.838449 0.83899 0.839556 0.840008 0.840687 0.841275 0.841573 0.841962 0.842635 0.84289 0.843387 0.84373 0.843973 0.844392 0.8449 0.84538 0.845861 0.846158 0.846729 0.847054 0.847481 0.847809 0.848228 0.848637 0.849288 0.849892 0.850371 0.850954 0.851516 0.85232 0.852889 0.8533 0.853364 0.853748 0.85404 0.854133 0.854468 0.854673 0.854967 0.855273 0.855643 0.855901 0.856072 0.856335 0.856676 0.856837 0.857149 0.857562 0.857706 0.857706 0.858114 0.858226 0.858565 0.85863 0.858732 0.858733 0.858976 0.859132 0.859092 0.859088 0.859179 0.859133 0.858908 0.859038 0.858786 0.858736 0.858644 0.858854 0.858919 0.85884 0.858874 0.858847 0.858733 0.858796 0.858813 0.858786 0.859159 0.859356 0.859786 0.85993 0.860176 0.860451 0.860696 0.860789 0.860845 0.861166 0.861094 0.86141 0.861545 0.862089 0.862272 0.862296 0.862457 0.862862 0.863262 0.863556 0.863619 0.863719 0.864106 0.864071 0.863912 0.864082 0.864145 0.864241 0.86387 0.863905 0.863875 0.863708 0.863509 0.863513 0.863182 0.863295 0.862893 0.862494 0.862538 0.861274 0.860859 0.860423 0.859799 0.860275 0.859876 0.858605 0.858972 0.857833 0.860952 0.86 0.86 ];
TPR_FES = [1 0.857124 0.796762 0.759766 0.732224 0.708788 0.68853 0.670622 0.654588 0.639709 0.62591 0.612773 0.600112 0.587934 0.57662 0.566029 0.55618 0.546781 0.537561 0.528928 0.520342 0.512143 0.504145 0.496421 0.488857 0.481755 0.474536 0.467432 0.460862 0.454349 0.447773 0.441472 0.435662 0.429701 0.424152 0.41841 0.41299 0.407526 0.402356 0.397076 0.391904 0.386827 0.382004 0.377278 0.372623 0.368004 0.363487 0.358902 0.354505 0.350171 0.346021 0.341762 0.337647 0.333434 0.329416 0.325332 0.321564 0.317885 0.314207 0.310532 0.306883 0.303359 0.299756 0.296284 0.292867 0.289432 0.286051 0.282731 0.279412 0.276082 0.272879 0.269576 0.266386 0.263204 0.260098 0.256844 0.253808 0.250713 0.247558 0.244533 0.241532 0.238664 0.235891 0.232982 0.23024 0.227456 0.224815 0.22214 0.219597 0.217119 0.214568 0.212018 0.209525 0.20696 0.204396 0.201867 0.199425 0.197013 0.194765 0.192384 0.189971 0.187607 0.185252 0.182952 0.180602 0.178352 0.176097 0.173858 0.171643 0.169603 0.167371 0.165202 0.163056 0.161041 0.158971 0.156902 0.154872 0.152826 0.150853 0.148909 0.147009 0.145196 0.143358 0.141467 0.139683 0.137897 0.136168 0.134437 0.132645 0.131029 0.129422 0.127759 0.126016 0.124358 0.122697 0.121091 0.119477 0.117904 0.116279 0.114701 0.113084 0.111468 0.109843 0.108317 0.106781 0.105256 0.10368 0.102129 0.100592 0.0991271 0.0976695 0.0961541 0.0946784 0.0932661 0.0918826 0.0903935 0.0889426 0.0875669 0.0861204 0.0848127 0.083558 0.0821868 0.0808665 0.0795569 0.0782771 0.0769767 0.0756757 0.0744746 0.0731736 0.0718989 0.070622 0.0694522 0.0682121 0.0669531 0.0657061 0.0645432 0.0633273 0.0621392 0.0610113 0.0598748 0.0587974 0.057691 0.0566136 0.0554463 0.0542723 0.0531645 0.0521963 0.0510888 0.0500137 0.0489743 0.0478696 0.0468284 0.0457842 0.0447874 0.0438131 0.0428032 0.0418055 0.0408193 0.0398866 0.0389541 0.0379722 0.0370747 0.0361198 0.0352411 0.0343101 0.033433 0.0325955 0.031745 0.030875 0.0300363 0.0292177 0.0283386 0.0274826 0.0266977 0.0258941 0.0250737 0.0243403 0.023541 0.0227732 0.0220226 0.0212605 0.0205598 0.0198648 0.0191829 0.0184971 0.0177672 0.0171009 0.0163925 0.0157225 0.0150412 0.0143828 0.0137344 0.0130619 0.0124136 0.0117654 0.0112164 0.0105924 0.00996762 0.00937376 0.00877178 0.00818419 0.00761263 0.00699729 0.00648855 0.00589213 0.00534858 0.00480628 0.00428224 0.00377661 0.00326922 0.00276375 0.00225887 0.00174151 0.00125231 0.000774008 0.000336992 ];
FPR_FES = [1 0.265739 0.210178 0.184633 0.167809 0.155019 0.144811 0.136177 0.128975 0.122813 0.117421 0.112613 0.108263 0.104379 0.100815 0.0975209 0.0944297 0.0916069 0.0889432 0.086408 0.0840355 0.0817653 0.0795568 0.0774841 0.0755703 0.073716 0.0719246 0.0702421 0.0685959 0.0670651 0.0655953 0.0641819 0.0628388 0.0615612 0.0602968 0.0591019 0.05799 0.0569229 0.0559229 0.0549582 0.0539843 0.0530989 0.0522341 0.051406 0.0505762 0.0498089 0.0490464 0.0482977 0.0475436 0.0468171 0.0461239 0.0454326 0.0447645 0.0441031 0.0434321 0.0427784 0.042153 0.041554 0.040968 0.0403663 0.0398137 0.0392608 0.038713 0.0381724 0.0376356 0.0371102 0.0366121 0.0361285 0.0356493 0.0351895 0.034758 0.0343162 0.0338727 0.0334614 0.0330601 0.0326636 0.0322917 0.03191 0.0315361 0.0311744 0.0308037 0.0304226 0.0300787 0.029717 0.0293589 0.02899 0.0286601 0.0283207 0.0279808 0.0276421 0.0273023 0.0269705 0.0266447 0.0263433 0.0260553 0.0257589 0.025466 0.0251808 0.0249064 0.0246461 0.0244001 0.0241405 0.0238954 0.0236578 0.0234072 0.0231778 0.0229533 0.0227298 0.022509 0.0222909 0.0220773 0.02186 0.0216375 0.0214291 0.0212363 0.0210197 0.0208067 0.0205992 0.0204018 0.0202029 0.020015 0.0198291 0.0196586 0.0194828 0.019319 0.0191572 0.0189918 0.0188274 0.0186574 0.0184924 0.0183399 0.0181867 0.0180425 0.0178915 0.0177454 0.0175938 0.0174505 0.0172973 0.017151 0.0170049 0.0168647 0.0167265 0.0165897 0.0164386 0.0162935 0.0161521 0.0160236 0.0158911 0.015767 0.0156434 0.0155297 0.0154178 0.0153017 0.0151885 0.0150777 0.0149695 0.0148592 0.0147591 0.0146538 0.0145618 0.0144763 0.0144 0.0143203 0.0142409 0.0141657 0.0140881 0.0140167 0.0139446 0.0138729 0.0137997 0.013728 0.0136605 0.0135906 0.0135264 0.013462 0.0133906 0.0133239 0.0132618 0.0131928 0.013128 0.013058 0.0129888 0.0129255 0.0128582 0.0127927 0.0127318 0.0126676 0.0126061 0.0125492 0.0124856 0.0124324 0.0123784 0.0123222 0.012271 0.0122184 0.0121751 0.0121176 0.0120646 0.01201 0.0119623 0.0119069 0.011858 0.0118056 0.0117545 0.0117034 0.0116496 0.0115994 0.0115554 0.0115093 0.0114611 0.0114198 0.0113765 0.0113337 0.0112939 0.0112463 0.0112056 0.0111646 0.0111244 0.0110795 0.0110409 0.0110027 0.0109642 0.0109222 0.0108832 0.0108455 0.0108091 0.0107783 0.0107454 0.010711 0.0106758 0.010644 0.0106077 0.0105739 0.0105437 0.0105132 0.010483 0.0104542 0.010425 0.0103936 0.0103627 0.0103379 0.0103124 0.0102874 0.0102589 0.0102375 0.010211 0.010189 0.0101697 0.0101484 0.010126 0.0101058 0.0100845 0.0100653 0.0100476 0.0100281 0.0100115 ];
plot(Recall_FES, Precision_FES, '--g', 'linewidth', 2);
Recall_CB = [1 0.928631 0.927846 0.924961 0.923187 0.921716 0.918703 0.917895 0.916388 0.91497 0.914249 0.91231 0.910681 0.909266 0.907918 0.906594 0.904938 0.90281 0.901516 0.900069 0.898404 0.896167 0.894876 0.892469 0.890792 0.885463 0.883458 0.881924 0.876971 0.874555 0.872941 0.869785 0.866241 0.863166 0.859388 0.857649 0.849642 0.846691 0.843025 0.841463 0.839374 0.836831 0.83337 0.8313 0.827995 0.826611 0.82426 0.81782 0.816271 0.814993 0.813547 0.806744 0.804488 0.803401 0.802393 0.800587 0.797478 0.795199 0.792797 0.789356 0.783063 0.779923 0.777224 0.774593 0.772935 0.770472 0.766692 0.764448 0.753698 0.751033 0.747561 0.746163 0.743652 0.740882 0.739597 0.733723 0.731627 0.726321 0.723557 0.72147 0.717162 0.71114 0.704211 0.702038 0.696932 0.693857 0.69187 0.687298 0.684396 0.679892 0.677442 0.67474 0.672075 0.669095 0.666056 0.664063 0.66209 0.659862 0.65551 0.653231 0.651799 0.646832 0.644375 0.642571 0.639998 0.638528 0.637028 0.632854 0.629051 0.623934 0.613841 0.610953 0.608367 0.605241 0.602728 0.5966 0.589683 0.586379 0.581441 0.571141 0.569169 0.567183 0.563554 0.560437 0.555385 0.551237 0.543881 0.541268 0.53882 0.537127 0.53271 0.531421 0.528713 0.525406 0.521005 0.518949 0.51431 0.510029 0.506919 0.503898 0.498356 0.492203 0.486365 0.483323 0.480994 0.478377 0.475496 0.473261 0.467637 0.464425 0.462957 0.461571 0.458631 0.456522 0.450119 0.44517 0.441701 0.439361 0.435801 0.432722 0.426896 0.42434 0.419709 0.416481 0.413892 0.412599 0.410911 0.408405 0.407326 0.406146 0.405212 0.402764 0.4015 0.400495 0.397431 0.396005 0.394089 0.392692 0.385246 0.383482 0.381813 0.379364 0.371876 0.368729 0.366503 0.363851 0.361181 0.355497 0.353696 0.350989 0.344889 0.340539 0.339168 0.335811 0.334454 0.33169 0.328133 0.324675 0.323041 0.318216 0.31506 0.312838 0.311348 0.310298 0.309161 0.305853 0.304585 0.303317 0.297168 0.294816 0.287572 0.279877 0.273864 0.267787 0.266179 0.263228 0.258396 0.255023 0.252807 0.25096 0.245619 0.243536 0.242464 0.241248 0.233726 0.231211 0.228611 0.227352 0.225306 0.222812 0.219637 0.214081 0.208793 0.205778 0.204489 0.201739 0.199193 0.197881 0.191513 0.188371 0.185648 0.181416 0.179196 0.177702 0.166567 0.161792 0.160154 0.152774 0.149898 0.143149 0.139872 0.133774 0.130414 0.127528 0.125378 0.115896 ];
Precision_CB = [0.214248 0.345897 0.353623 0.365036 0.386801 0.399236 0.417676 0.428631 0.439588 0.450221 0.457732 0.466284 0.47538 0.485448 0.489376 0.496443 0.503226 0.508595 0.512946 0.517653 0.524902 0.528544 0.532001 0.542054 0.549522 0.556749 0.561631 0.565908 0.567209 0.571051 0.577012 0.579965 0.582665 0.585742 0.589117 0.593137 0.597896 0.599744 0.601388 0.604569 0.611282 0.6147 0.617826 0.621016 0.632262 0.635231 0.638718 0.644599 0.646942 0.650331 0.655536 0.655877 0.658962 0.660788 0.662922 0.66579 0.667002 0.671334 0.672528 0.676509 0.678879 0.681139 0.687286 0.689382 0.698482 0.701014 0.704824 0.705795 0.705932 0.707101 0.709155 0.713132 0.717028 0.71968 0.720596 0.719431 0.721861 0.723387 0.724059 0.724834 0.726939 0.722097 0.723486 0.726223 0.727219 0.731384 0.733017 0.734773 0.736614 0.736446 0.738642 0.739393 0.740881 0.741238 0.741924 0.745117 0.74816 0.75175 0.752959 0.753475 0.75415 0.753418 0.75354 0.756365 0.757874 0.760393 0.762918 0.763086 0.76302 0.763533 0.761631 0.761729 0.762331 0.763656 0.764262 0.763937 0.763743 0.764353 0.763983 0.763766 0.764031 0.763996 0.760927 0.764291 0.76391 0.76334 0.764081 0.767151 0.767459 0.767636 0.766689 0.767423 0.766128 0.764843 0.765752 0.765824 0.769328 0.769833 0.769502 0.769677 0.772276 0.774564 0.776356 0.776999 0.777901 0.781557 0.782045 0.782467 0.778059 0.777178 0.777973 0.778375 0.779451 0.779611 0.7799 0.779687 0.778566 0.777878 0.777243 0.779938 0.780708 0.781373 0.781244 0.782322 0.783387 0.786217 0.788743 0.789326 0.790482 0.790354 0.790916 0.791094 0.791354 0.791579 0.791691 0.796276 0.796772 0.799044 0.800473 0.804758 0.81001 0.815609 0.816391 0.816799 0.81764 0.818549 0.819368 0.819965 0.82087 0.821584 0.82039 0.82051 0.821986 0.82336 0.823954 0.822571 0.822414 0.822848 0.822995 0.822553 0.822318 0.823113 0.823553 0.823935 0.824166 0.824361 0.824344 0.824503 0.821281 0.822262 0.82205 0.819366 0.816472 0.815188 0.814767 0.817976 0.817935 0.818209 0.823099 0.827408 0.829745 0.837181 0.839362 0.840412 0.838378 0.837518 0.837441 0.837837 0.837947 0.841508 0.842798 0.841276 0.838342 0.844408 0.844626 0.846551 0.845261 0.845807 0.845879 0.846196 0.847107 0.847755 0.850697 0.850056 0.849971 0.851443 0.852133 0.850545 0.849194 0.847233 0.845439 0.849466 0.848013 0.846896 0.848349 0.853998 ];
TPR_CB = [1 0.928631 0.927846 0.924961 0.923187 0.921716 0.918703 0.917895 0.916388 0.91497 0.914249 0.91231 0.910681 0.909266 0.907918 0.906594 0.904938 0.90281 0.901516 0.900069 0.898404 0.896167 0.894876 0.892469 0.890792 0.885463 0.883458 0.881924 0.876971 0.874555 0.872941 0.869785 0.866241 0.863166 0.859388 0.857649 0.849642 0.846691 0.843025 0.841463 0.839374 0.836831 0.83337 0.8313 0.827995 0.826611 0.82426 0.81782 0.816271 0.814993 0.813547 0.806744 0.804488 0.803401 0.802393 0.800587 0.797478 0.795199 0.792797 0.789356 0.783063 0.779923 0.777224 0.774593 0.772935 0.770472 0.766692 0.764448 0.753698 0.751033 0.747561 0.746163 0.743652 0.740882 0.739597 0.733723 0.731627 0.726321 0.723557 0.72147 0.717162 0.71114 0.704211 0.702038 0.696932 0.693857 0.69187 0.687298 0.684396 0.679892 0.677442 0.67474 0.672075 0.669095 0.666056 0.664063 0.66209 0.659862 0.65551 0.653231 0.651799 0.646832 0.644375 0.642571 0.639998 0.638528 0.637028 0.632854 0.629051 0.623934 0.613841 0.610953 0.608367 0.605241 0.602728 0.5966 0.589683 0.586379 0.581441 0.571141 0.569169 0.567183 0.563554 0.560437 0.555385 0.551237 0.543881 0.541268 0.53882 0.537127 0.53271 0.531421 0.528713 0.525406 0.521005 0.518949 0.51431 0.510029 0.506919 0.503898 0.498356 0.492203 0.486365 0.483323 0.480994 0.478377 0.475496 0.473261 0.467637 0.464425 0.462957 0.461571 0.458631 0.456522 0.450119 0.44517 0.441701 0.439361 0.435801 0.432722 0.426896 0.42434 0.419709 0.416481 0.413892 0.412599 0.410911 0.408405 0.407326 0.406146 0.405212 0.402764 0.4015 0.400495 0.397431 0.396005 0.394089 0.392692 0.385246 0.383482 0.381813 0.379364 0.371876 0.368729 0.366503 0.363851 0.361181 0.355497 0.353696 0.350989 0.344889 0.340539 0.339168 0.335811 0.334454 0.33169 0.328133 0.324675 0.323041 0.318216 0.31506 0.312838 0.311348 0.310298 0.309161 0.305853 0.304585 0.303317 0.297168 0.294816 0.287572 0.279877 0.273864 0.267787 0.266179 0.263228 0.258396 0.255023 0.252807 0.25096 0.245619 0.243536 0.242464 0.241248 0.233726 0.231211 0.228611 0.227352 0.225306 0.222812 0.219637 0.214081 0.208793 0.205778 0.204489 0.201739 0.199193 0.197881 0.191513 0.188371 0.185648 0.181416 0.179196 0.177702 0.166567 0.161792 0.160154 0.152774 0.149898 0.143149 0.139872 0.133774 0.130414 0.127528 0.125378 0.115896 ];
FPR_CB = [1 0.736527 0.713015 0.689267 0.646378 0.620771 0.591068 0.567054 0.542725 0.524323 0.508811 0.489357 0.471952 0.455631 0.44787 0.435495 0.428629 0.419845 0.41158 0.403626 0.396593 0.391213 0.38709 0.375368 0.362742 0.353061 0.348418 0.341977 0.337886 0.333688 0.322884 0.31794 0.314629 0.310162 0.305667 0.301998 0.297488 0.295285 0.292248 0.288488 0.277196 0.271304 0.264111 0.260087 0.251143 0.248415 0.242309 0.23508 0.233174 0.229238 0.225588 0.22122 0.217179 0.215406 0.213636 0.209817 0.206736 0.203318 0.200989 0.195269 0.191414 0.188887 0.186455 0.184443 0.176637 0.174687 0.171575 0.170789 0.166811 0.165502 0.161534 0.15939 0.156853 0.15074 0.150157 0.149591 0.148204 0.147588 0.147066 0.146585 0.143698 0.141453 0.13913 0.136247 0.133147 0.131278 0.128983 0.128199 0.126874 0.125668 0.124392 0.123748 0.121649 0.1212 0.119136 0.116923 0.115585 0.11197 0.110379 0.109605 0.109201 0.108772 0.108386 0.107581 0.106969 0.102711 0.100326 0.0999985 0.0997182 0.099253 0.0989136 0.0979751 0.0973593 0.0967795 0.0962582 0.0951594 0.0945601 0.0939242 0.0937066 0.0931829 0.0929551 0.0926831 0.0918427 0.0907239 0.0903139 0.0900892 0.0878734 0.084348 0.0839936 0.0838267 0.0832692 0.0827937 0.082571 0.0823604 0.0818947 0.0816704 0.0806459 0.0803494 0.0801042 0.0798987 0.0784197 0.0767374 0.0759986 0.0757328 0.0752365 0.0747608 0.0745796 0.0744162 0.0741969 0.0739563 0.0726642 0.0724371 0.0720186 0.0718614 0.0717479 0.0676072 0.0674924 0.0669888 0.0668383 0.0664745 0.0659106 0.065372 0.0650871 0.0639996 0.0636405 0.062892 0.0611606 0.0609281 0.0605406 0.0603969 0.0600874 0.0598833 0.0596772 0.0593027 0.0591588 0.0577523 0.0571553 0.0567333 0.0565632 0.0563421 0.0557067 0.0544496 0.0543156 0.0542193 0.0536045 0.053404 0.0532353 0.0530679 0.0528566 0.0520882 0.0519318 0.0510351 0.0506949 0.0504899 0.0503424 0.0471169 0.0469521 0.0455043 0.0453217 0.0452047 0.0450375 0.0446643 0.0416772 0.0411571 0.0385943 0.0384225 0.0382253 0.0373045 0.0371609 0.0367999 0.0356091 0.0334976 0.0332487 0.0328492 0.0326252 0.032154 0.0313331 0.0311447 0.029199 0.0277764 0.0275054 0.0265407 0.0264134 0.0263377 0.0261433 0.0260733 0.025997 0.0259437 0.0258714 0.0231793 0.023072 0.0229148 0.0227683 0.0222923 0.0217703 0.0215857 0.0214987 0.0214343 0.0213688 0.0211858 0.0201394 0.0200046 0.0188046 0.0181982 0.017828 0.0176402 0.0170802 0.0170275 0.0169561 0.0169074 0.0168287 0.0162761 0.0162248 0.0161647 0.0160896 0.0159831 ];
plot(Recall_CB, Precision_CB, '--r', 'linewidth', 2);
Recall_SVO = [1 0.999433 0.999369 0.999369 0.999369 0.99936 0.999345 0.999268 0.999183 0.999183 0.999093 0.999065 0.999061 0.998959 0.99893 0.99893 0.99889 0.998888 0.998858 0.998858 0.99874 0.99874 0.998621 0.998608 0.998559 0.998556 0.9979 0.997888 0.997888 0.997624 0.997595 0.995435 0.995098 0.994857 0.993589 0.993288 0.992279 0.992204 0.99183 0.991077 0.990996 0.990903 0.990849 0.990547 0.989777 0.98961 0.988564 0.987545 0.986377 0.985899 0.985783 0.984792 0.983957 0.983045 0.98208 0.981142 0.980147 0.979335 0.97883 0.976726 0.976012 0.975178 0.974573 0.973126 0.972301 0.970919 0.970748 0.969759 0.968253 0.966832 0.965104 0.964098 0.963014 0.960951 0.959689 0.958762 0.956975 0.954857 0.952717 0.951947 0.950911 0.949396 0.947604 0.946795 0.945152 0.943141 0.940165 0.937765 0.935361 0.93303 0.929828 0.925235 0.922897 0.920821 0.919438 0.917923 0.915901 0.914719 0.911457 0.909842 0.906946 0.905001 0.900675 0.899353 0.897606 0.894958 0.887745 0.884892 0.880472 0.877619 0.876233 0.872441 0.87039 0.866524 0.864026 0.862035 0.857208 0.850837 0.84893 0.844498 0.841121 0.837308 0.834734 0.832581 0.828538 0.824527 0.821026 0.818106 0.816085 0.812712 0.809963 0.806483 0.803837 0.800689 0.797761 0.793395 0.790784 0.78649 0.7839 0.78009 0.776889 0.773311 0.769177 0.765204 0.763341 0.760673 0.758162 0.754398 0.751131 0.748382 0.743928 0.738498 0.734478 0.731027 0.727079 0.72376 0.719685 0.71217 0.708686 0.705355 0.701911 0.698311 0.693213 0.686559 0.681775 0.676014 0.670787 0.667905 0.663277 0.657034 0.653687 0.645685 0.643279 0.639362 0.635423 0.62814 0.625296 0.620178 0.61554 0.608155 0.603645 0.600954 0.596393 0.593701 0.590645 0.581611 0.577209 0.571597 0.567513 0.560174 0.556104 0.553729 0.549928 0.544829 0.539254 0.537022 0.530546 0.52573 0.520658 0.511944 0.507081 0.500978 0.49625 0.490259 0.483004 0.479641 0.473118 0.466431 0.461905 0.455438 0.447592 0.433776 0.421658 0.414001 0.405274 0.400442 0.390445 0.380671 0.37323 0.364747 0.358343 0.347683 0.34141 0.335072 0.328469 0.321698 0.31498 0.306856 0.300399 0.291354 0.286278 0.275856 0.2655 0.260294 0.25324 0.241009 0.231489 0.220416 0.211209 0.202359 0.192661 0.179664 0.171166 0.163562 0.155652 0.143811 0.139919 0.128137 0.112665 0.104416 0.0906182 0.0843075 0.0740521 0.066034 0.0606175 0.0533883 ];
Precision_SVO = [0.214248 0.214753 0.214769 0.214793 0.214835 0.214914 0.215054 0.215157 0.215213 0.21529 0.215393 0.21556 0.215605 0.215629 0.215779 0.215878 0.216007 0.216122 0.216249 0.216326 0.21656 0.216658 0.216815 0.217037 0.217221 0.217434 0.217623 0.217942 0.218186 0.218423 0.21882 0.226846 0.227293 0.227838 0.22836 0.228955 0.23001 0.231076 0.231757 0.232753 0.233607 0.234514 0.236015 0.236911 0.237902 0.239631 0.241318 0.243374 0.24733 0.248613 0.250542 0.251723 0.253401 0.259145 0.261105 0.263391 0.266009 0.26895 0.271078 0.273031 0.27487 0.278113 0.28107 0.286181 0.289302 0.293256 0.295343 0.297861 0.299811 0.304411 0.307111 0.3102 0.31301 0.318363 0.324712 0.330174 0.336619 0.341168 0.346256 0.349188 0.354294 0.358711 0.363121 0.368597 0.372164 0.375168 0.38179 0.387038 0.391754 0.396112 0.401897 0.405563 0.410676 0.417466 0.421101 0.425072 0.429621 0.434815 0.444223 0.449282 0.456149 0.459872 0.467457 0.472275 0.478336 0.481998 0.489022 0.49426 0.498713 0.514306 0.517707 0.522299 0.526829 0.530369 0.534027 0.537314 0.540715 0.543244 0.546895 0.550154 0.556406 0.560378 0.565205 0.568536 0.574179 0.578642 0.583796 0.590078 0.593599 0.59821 0.600371 0.604464 0.610267 0.617415 0.625306 0.629575 0.633005 0.637278 0.642561 0.64558 0.651927 0.656017 0.659443 0.666478 0.670379 0.67298 0.677812 0.681456 0.684815 0.691061 0.699581 0.702704 0.708279 0.712903 0.717866 0.72182 0.723032 0.725219 0.728666 0.732514 0.735875 0.73785 0.740468 0.743079 0.746006 0.748263 0.750143 0.754871 0.760092 0.762178 0.764621 0.765869 0.76922 0.771476 0.774389 0.777032 0.780731 0.784252 0.787311 0.789299 0.793681 0.798497 0.800658 0.803193 0.806358 0.811685 0.812685 0.817534 0.819344 0.822804 0.823313 0.825878 0.827282 0.828948 0.830618 0.832517 0.83683 0.83915 0.842073 0.845222 0.846159 0.847475 0.84959 0.850732 0.851358 0.854424 0.855545 0.854809 0.853724 0.855833 0.858898 0.85802 0.858481 0.859131 0.860044 0.860122 0.860903 0.861628 0.861967 0.865095 0.863945 0.862557 0.864148 0.864927 0.866741 0.868259 0.869935 0.87065 0.873346 0.874779 0.875702 0.878604 0.873602 0.874114 0.875478 0.874971 0.878265 0.880462 0.875619 0.875064 0.875587 0.877205 0.87554 0.876989 0.877124 0.869228 0.876466 0.870748 0.865629 0.866933 0.858507 0.850585 0.850792 0.851467 0.85505 0.864185 ];
TPR_SVO = [1 0.999433 0.999369 0.999369 0.999369 0.99936 0.999345 0.999268 0.999183 0.999183 0.999093 0.999065 0.999061 0.998959 0.99893 0.99893 0.99889 0.998888 0.998858 0.998858 0.99874 0.99874 0.998621 0.998608 0.998559 0.998556 0.9979 0.997888 0.997888 0.997624 0.997595 0.995435 0.995098 0.994857 0.993589 0.993288 0.992279 0.992204 0.99183 0.991077 0.990996 0.990903 0.990849 0.990547 0.989777 0.98961 0.988564 0.987545 0.986377 0.985899 0.985783 0.984792 0.983957 0.983045 0.98208 0.981142 0.980147 0.979335 0.97883 0.976726 0.976012 0.975178 0.974573 0.973126 0.972301 0.970919 0.970748 0.969759 0.968253 0.966832 0.965104 0.964098 0.963014 0.960951 0.959689 0.958762 0.956975 0.954857 0.952717 0.951947 0.950911 0.949396 0.947604 0.946795 0.945152 0.943141 0.940165 0.937765 0.935361 0.93303 0.929828 0.925235 0.922897 0.920821 0.919438 0.917923 0.915901 0.914719 0.911457 0.909842 0.906946 0.905001 0.900675 0.899353 0.897606 0.894958 0.887745 0.884892 0.880472 0.877619 0.876233 0.872441 0.87039 0.866524 0.864026 0.862035 0.857208 0.850837 0.84893 0.844498 0.841121 0.837308 0.834734 0.832581 0.828538 0.824527 0.821026 0.818106 0.816085 0.812712 0.809963 0.806483 0.803837 0.800689 0.797761 0.793395 0.790784 0.78649 0.7839 0.78009 0.776889 0.773311 0.769177 0.765204 0.763341 0.760673 0.758162 0.754398 0.751131 0.748382 0.743928 0.738498 0.734478 0.731027 0.727079 0.72376 0.719685 0.71217 0.708686 0.705355 0.701911 0.698311 0.693213 0.686559 0.681775 0.676014 0.670787 0.667905 0.663277 0.657034 0.653687 0.645685 0.643279 0.639362 0.635423 0.62814 0.625296 0.620178 0.61554 0.608155 0.603645 0.600954 0.596393 0.593701 0.590645 0.581611 0.577209 0.571597 0.567513 0.560174 0.556104 0.553729 0.549928 0.544829 0.539254 0.537022 0.530546 0.52573 0.520658 0.511944 0.507081 0.500978 0.49625 0.490259 0.483004 0.479641 0.473118 0.466431 0.461905 0.455438 0.447592 0.433776 0.421658 0.414001 0.405274 0.400442 0.390445 0.380671 0.37323 0.364747 0.358343 0.347683 0.34141 0.335072 0.328469 0.321698 0.31498 0.306856 0.300399 0.291354 0.286278 0.275856 0.2655 0.260294 0.25324 0.241009 0.231489 0.220416 0.211209 0.202359 0.192661 0.179664 0.171166 0.163562 0.155652 0.143811 0.139919 0.128137 0.112665 0.104416 0.0906182 0.0843075 0.0740521 0.066034 0.0606175 0.0533883 ];
FPR_SVO = [1 0.995584 0.995309 0.995105 0.994804 0.994137 0.993089 0.992284 0.991773 0.991199 0.990404 0.989079 0.988552 0.988154 0.98698 0.986084 0.98484 0.983875 0.982591 0.981573 0.979444 0.978352 0.976606 0.974417 0.972221 0.969957 0.966668 0.964028 0.961562 0.959001 0.955108 0.939844 0.935606 0.930732 0.92474 0.919234 0.91198 0.905673 0.900997 0.893965 0.888963 0.884175 0.877293 0.872558 0.866546 0.859532 0.850974 0.844079 0.835287 0.829307 0.822251 0.816101 0.808938 0.797392 0.790113 0.783784 0.776147 0.768761 0.761829 0.752796 0.744182 0.734405 0.727183 0.714074 0.70604 0.696025 0.689205 0.680432 0.672661 0.659922 0.651387 0.640501 0.630787 0.620905 0.610714 0.602382 0.592914 0.583551 0.575271 0.567926 0.558602 0.5508 0.544099 0.53663 0.528749 0.522185 0.513625 0.502245 0.495292 0.488985 0.481907 0.47359 0.465599 0.456072 0.45001 0.443881 0.43807 0.428629 0.420015 0.413803 0.407427 0.401157 0.391912 0.384504 0.377647 0.371786 0.364296 0.35696 0.350083 0.333436 0.327032 0.318784 0.312217 0.306644 0.300095 0.295696 0.289332 0.285494 0.280272 0.274415 0.268418 0.263142 0.257671 0.2537 0.24697 0.241452 0.236275 0.231223 0.226928 0.221226 0.218328 0.21344 0.207622 0.201013 0.195783 0.19171 0.187573 0.183029 0.176783 0.17316 0.169058 0.166053 0.163345 0.15803 0.155555 0.153055 0.149669 0.145763 0.142763 0.138729 0.134834 0.131677 0.127781 0.124238 0.120751 0.118028 0.116196 0.113651 0.110082 0.107661 0.104734 0.103085 0.100956 0.0983319 0.0958581 0.0936941 0.091845 0.0889502 0.086636 0.0843144 0.0820311 0.0805688 0.0781793 0.0766159 0.0744366 0.073076 0.0705815 0.0689224 0.066723 0.0652736 0.0628057 0.0603356 0.0586174 0.056905 0.0556149 0.0532115 0.0521306 0.0507334 0.0498476 0.0482625 0.0472151 0.0460482 0.0448641 0.0435876 0.0426916 0.0419082 0.0407546 0.0397427 0.0387489 0.0374165 0.0360935 0.0351714 0.0344093 0.0340571 0.0331086 0.0322015 0.0315263 0.0309206 0.029951 0.0291344 0.0279119 0.0274196 0.0266132 0.02593 0.0247953 0.0243431 0.0239496 0.0236405 0.0230735 0.0220974 0.0212614 0.0205756 0.0199518 0.019492 0.019143 0.0186893 0.0182377 0.0180026 0.0173942 0.0169894 0.0164944 0.0162466 0.0159583 0.0156879 0.0154679 0.0151475 0.0147574 0.0144821 0.014091 0.0138213 0.013507 0.0132243 0.0129785 0.0126645 0.0124393 0.0122479 0.0119631 0.0118683 0.011739 0.0115547 0.011405 0.0114048 0.0113535 0.0112695 0.0112411 0.0110246 ];
plot(Recall_SVO, Precision_SVO, '--c', 'linewidth', 2);
Recall_SWD = [1 0.999861 0.999709 0.999557 0.999362 0.999155 0.998946 0.998705 0.998464 0.99821 0.997932 0.997607 0.997268 0.996858 0.996426 0.995983 0.995518 0.995023 0.994531 0.994005 0.993425 0.992822 0.992165 0.991436 0.990631 0.989667 0.98867 0.987701 0.986706 0.985709 0.984609 0.983324 0.98196 0.980508 0.978928 0.977498 0.976101 0.97475 0.973308 0.971807 0.970261 0.968818 0.967326 0.965546 0.963756 0.961966 0.960193 0.958445 0.956694 0.954828 0.952953 0.950876 0.94837 0.9459 0.943352 0.94073 0.938166 0.935419 0.93271 0.929913 0.926947 0.923868 0.920551 0.917284 0.913942 0.910687 0.907316 0.904085 0.900682 0.897159 0.893699 0.890277 0.886739 0.883083 0.879388 0.875506 0.871639 0.867707 0.863611 0.85948 0.85512 0.850852 0.846555 0.842176 0.837696 0.833169 0.828524 0.823776 0.818884 0.813939 0.808985 0.804014 0.798988 0.794081 0.789159 0.783913 0.778801 0.773734 0.768554 0.763206 0.757927 0.752696 0.747487 0.742135 0.737017 0.731943 0.726912 0.721906 0.716896 0.712037 0.70708 0.701955 0.697071 0.692059 0.687151 0.682149 0.677153 0.672087 0.667061 0.661631 0.656477 0.651211 0.6458 0.640384 0.634919 0.629379 0.623814 0.618242 0.612485 0.60675 0.600889 0.595047 0.589157 0.58317 0.577431 0.571486 0.565443 0.559545 0.553494 0.547633 0.541896 0.535975 0.529966 0.524051 0.51827 0.512429 0.506562 0.500675 0.494874 0.488912 0.483205 0.477321 0.471491 0.465793 0.460189 0.454487 0.448913 0.443385 0.438003 0.432476 0.427077 0.421562 0.416311 0.410809 0.405424 0.399894 0.39428 0.388935 0.383409 0.378207 0.372769 0.367621 0.36259 0.357394 0.352169 0.34684 0.34167 0.336471 0.331194 0.326128 0.320919 0.315758 0.310596 0.305432 0.300274 0.295206 0.290137 0.284975 0.279854 0.274844 0.269348 0.264108 0.258909 0.253923 0.24906 0.244098 0.239316 0.234424 0.229809 0.225087 0.220306 0.215585 0.211063 0.206337 0.201695 0.19703 0.192259 0.18758 0.183204 0.178635 0.173881 0.169343 0.164857 0.16044 0.156041 0.151623 0.147414 0.143299 0.13901 0.134831 0.130787 0.126528 0.12237 0.118102 0.114013 0.109937 0.105833 0.101773 0.0975433 0.0934298 0.0891631 0.0851568 0.0812731 0.0774419 0.0734415 0.0693961 0.065481 0.0615339 0.0577231 0.0537591 0.0498513 0.0459602 0.0422151 0.038468 0.0349116 0.0315209 0.0280675 0.0248935 0.0216512 0.0185305 0.015333 0.0122952 0.00926283 0.00654766 0.00388264 0.00141176 ];
Precision_SWD = [0.214248 0.214411 0.214682 0.215011 0.215415 0.215905 0.2165 0.217182 0.217944 0.218853 0.219837 0.2209 0.222096 0.223425 0.224824 0.226387 0.228075 0.229797 0.23166 0.233602 0.235647 0.23782 0.240133 0.242476 0.244868 0.247265 0.249619 0.251998 0.254403 0.256883 0.259531 0.262287 0.265003 0.267674 0.270318 0.273047 0.275824 0.278573 0.281329 0.284112 0.286909 0.289772 0.292614 0.295446 0.298296 0.301131 0.303964 0.306827 0.309747 0.312685 0.315645 0.318554 0.321408 0.324272 0.327222 0.330215 0.333205 0.336184 0.33921 0.342264 0.34529 0.348304 0.351335 0.354327 0.357393 0.360474 0.363526 0.366534 0.369634 0.372731 0.375886 0.37902 0.381993 0.384943 0.38779 0.3906 0.393431 0.396221 0.398982 0.401785 0.404481 0.407154 0.409788 0.412474 0.415152 0.41781 0.420447 0.423065 0.425699 0.428324 0.430941 0.433501 0.436041 0.438591 0.441112 0.443507 0.446068 0.448529 0.45099 0.45339 0.455819 0.458175 0.460579 0.462964 0.465492 0.467955 0.470399 0.472873 0.47537 0.477896 0.480376 0.482851 0.485394 0.487846 0.490331 0.49276 0.495223 0.497625 0.500128 0.502441 0.50482 0.507175 0.509475 0.511798 0.514068 0.516299 0.518551 0.5208 0.523053 0.525304 0.527508 0.529717 0.531968 0.534272 0.536552 0.538837 0.541143 0.543328 0.545439 0.547497 0.549686 0.551946 0.554064 0.556143 0.558173 0.560151 0.562191 0.564197 0.566303 0.568154 0.570209 0.572196 0.57427 0.576354 0.578562 0.58072 0.58282 0.584967 0.587049 0.589075 0.591152 0.593262 0.595525 0.597461 0.599587 0.601473 0.603402 0.605366 0.607419 0.609498 0.611408 0.613429 0.615563 0.617801 0.619858 0.622087 0.624298 0.626455 0.628614 0.631023 0.633092 0.635208 0.637422 0.639501 0.641627 0.643698 0.645767 0.648016 0.650308 0.652798 0.655337 0.657454 0.659615 0.661929 0.664527 0.666932 0.66953 0.671734 0.674134 0.676632 0.679072 0.68135 0.683925 0.68666 0.689014 0.691527 0.693694 0.695969 0.698335 0.700602 0.702775 0.704904 0.707367 0.709475 0.711831 0.713842 0.716093 0.718307 0.720525 0.722819 0.725068 0.727023 0.72895 0.730624 0.732898 0.73525 0.73741 0.739245 0.741377 0.742805 0.745011 0.747171 0.749035 0.751521 0.753982 0.756645 0.759911 0.763154 0.766283 0.768944 0.771586 0.775428 0.77917 0.782539 0.785953 0.790407 0.794161 0.799285 0.804551 0.807135 0.808024 0.807188 0.803668 0.803904 0.809034 0.815431 ];
TPR_SWD = [1 0.999861 0.999709 0.999557 0.999362 0.999155 0.998946 0.998705 0.998464 0.99821 0.997932 0.997607 0.997268 0.996858 0.996426 0.995983 0.995518 0.995023 0.994531 0.994005 0.993425 0.992822 0.992165 0.991436 0.990631 0.989667 0.98867 0.987701 0.986706 0.985709 0.984609 0.983324 0.98196 0.980508 0.978928 0.977498 0.976101 0.97475 0.973308 0.971807 0.970261 0.968818 0.967326 0.965546 0.963756 0.961966 0.960193 0.958445 0.956694 0.954828 0.952953 0.950876 0.94837 0.9459 0.943352 0.94073 0.938166 0.935419 0.93271 0.929913 0.926947 0.923868 0.920551 0.917284 0.913942 0.910687 0.907316 0.904085 0.900682 0.897159 0.893699 0.890277 0.886739 0.883083 0.879388 0.875506 0.871639 0.867707 0.863611 0.85948 0.85512 0.850852 0.846555 0.842176 0.837696 0.833169 0.828524 0.823776 0.818884 0.813939 0.808985 0.804014 0.798988 0.794081 0.789159 0.783913 0.778801 0.773734 0.768554 0.763206 0.757927 0.752696 0.747487 0.742135 0.737017 0.731943 0.726912 0.721906 0.716896 0.712037 0.70708 0.701955 0.697071 0.692059 0.687151 0.682149 0.677153 0.672087 0.667061 0.661631 0.656477 0.651211 0.6458 0.640384 0.634919 0.629379 0.623814 0.618242 0.612485 0.60675 0.600889 0.595047 0.589157 0.58317 0.577431 0.571486 0.565443 0.559545 0.553494 0.547633 0.541896 0.535975 0.529966 0.524051 0.51827 0.512429 0.506562 0.500675 0.494874 0.488912 0.483205 0.477321 0.471491 0.465793 0.460189 0.454487 0.448913 0.443385 0.438003 0.432476 0.427077 0.421562 0.416311 0.410809 0.405424 0.399894 0.39428 0.388935 0.383409 0.378207 0.372769 0.367621 0.36259 0.357394 0.352169 0.34684 0.34167 0.336471 0.331194 0.326128 0.320919 0.315758 0.310596 0.305432 0.300274 0.295206 0.290137 0.284975 0.279854 0.274844 0.269348 0.264108 0.258909 0.253923 0.24906 0.244098 0.239316 0.234424 0.229809 0.225087 0.220306 0.215585 0.211063 0.206337 0.201695 0.19703 0.192259 0.18758 0.183204 0.178635 0.173881 0.169343 0.164857 0.16044 0.156041 0.151623 0.147414 0.143299 0.13901 0.134831 0.130787 0.126528 0.12237 0.118102 0.114013 0.109937 0.105833 0.101773 0.0975433 0.0934298 0.0891631 0.0851568 0.0812731 0.0774419 0.0734415 0.0693961 0.065481 0.0615339 0.0577231 0.0537591 0.0498513 0.0459602 0.0422151 0.038468 0.0349116 0.0315209 0.0280675 0.0248935 0.0216512 0.0185305 0.015333 0.0122952 0.00926283 0.00654766 0.00388264 0.00141176 ];
FPR_SWD = [1 0.998405 0.995531 0.992011 0.987281 0.981426 0.974757 0.96737 0.959349 0.950279 0.940908 0.93107 0.920564 0.909588 0.898496 0.886788 0.87501 0.863574 0.851867 0.840073 0.828157 0.816139 0.804043 0.791986 0.779876 0.76785 0.756227 0.744896 0.733705 0.722469 0.710859 0.69907 0.687634 0.676598 0.665748 0.654963 0.644327 0.634076 0.623993 0.613994 0.604253 0.59465 0.585222 0.575821 0.56659 0.557498 0.548523 0.539678 0.530938 0.522278 0.51375 0.505466 0.497225 0.489036 0.480807 0.472651 0.464768 0.456963 0.449226 0.441571 0.434062 0.426728 0.419466 0.412468 0.405413 0.398561 0.39183 0.385318 0.378748 0.372295 0.365963 0.359781 0.353733 0.347756 0.341981 0.336299 0.330676 0.325173 0.319716 0.314278 0.308971 0.303806 0.298736 0.293721 0.288739 0.283823 0.278955 0.274202 0.26947 0.26482 0.260315 0.255889 0.25156 0.247392 0.243271 0.239291 0.235291 0.231392 0.22755 0.22376 0.220039 0.216402 0.212778 0.209162 0.205639 0.202213 0.198853 0.195533 0.192242 0.189031 0.185871 0.182769 0.17971 0.176732 0.173812 0.170961 0.168127 0.165365 0.162621 0.159935 0.15729 0.154641 0.152043 0.14947 0.14694 0.144448 0.141964 0.13954 0.137117 0.134714 0.132348 0.13 0.127673 0.125349 0.123088 0.120824 0.118597 0.116457 0.114344 0.112282 0.110251 0.108235 0.106273 0.104335 0.102445 0.100597 0.0987697 0.0969681 0.0951782 0.093438 0.0916984 0.0899746 0.0882478 0.0865659 0.0848937 0.0832683 0.0816742 0.0801158 0.0785782 0.0770711 0.0755668 0.0741193 0.0726856 0.0713142 0.0699609 0.068667 0.0673622 0.0660932 0.0648203 0.0635896 0.0623787 0.0611729 0.0599864 0.0587988 0.0576455 0.0564611 0.0553258 0.0542213 0.053119 0.0520005 0.0509394 0.0498842 0.0488507 0.0478389 0.0468487 0.045902 0.0449523 0.0440274 0.0430974 0.0421201 0.0411802 0.0402834 0.0394242 0.0385728 0.0377243 0.0369065 0.0360779 0.0352924 0.0345072 0.0337124 0.0329323 0.0321858 0.0314327 0.0306811 0.0299747 0.0292589 0.0285667 0.0278893 0.0272235 0.0265565 0.0259035 0.0252518 0.0245976 0.0239925 0.0234148 0.022894 0.0223891 0.0218972 0.0214095 0.0209424 0.0204923 0.0200468 0.0196192 0.0191947 0.0187861 0.0183637 0.0179663 0.0175667 0.0171837 0.0168099 0.0164112 0.0160455 0.0156799 0.015317 0.0149745 0.0146435 0.0143216 0.0140101 0.0137257 0.0134438 0.0131622 0.0128799 0.0126205 0.0123554 0.0121028 0.0118424 0.011586 0.0113459 0.0111217 0.0109426 0.0107809 0.0106255 0.0104661 0.0103116 0.0101779 0.0100566 ];
plot(Recall_SWD, Precision_SWD, '--m', 'linewidth', 2);
Recall_HC = [1 0.995947 0.992699 0.990557 0.986925 0.984368 0.981344 0.978675 0.976227 0.973878 0.971413 0.968763 0.966022 0.963139 0.960647 0.957873 0.955205 0.952473 0.949812 0.946963 0.944493 0.941777 0.938982 0.936459 0.932113 0.929388 0.927075 0.924699 0.922382 0.919809 0.917468 0.915147 0.913013 0.910748 0.90854 0.906179 0.903954 0.901298 0.899087 0.896793 0.894677 0.892515 0.890095 0.888055 0.885928 0.883758 0.881601 0.879464 0.877045 0.874955 0.87279 0.870577 0.868508 0.866416 0.863907 0.861774 0.858749 0.856319 0.854048 0.85134 0.8493 0.846847 0.844721 0.842517 0.839763 0.83734 0.834945 0.832419 0.830316 0.824583 0.821195 0.818795 0.816447 0.814235 0.811618 0.809134 0.806799 0.804225 0.801695 0.799353 0.796827 0.794454 0.792295 0.789986 0.787596 0.784752 0.78185 0.775556 0.773392 0.771057 0.768386 0.765217 0.762188 0.759552 0.756032 0.753337 0.750672 0.747894 0.745201 0.740992 0.737608 0.731701 0.729408 0.727038 0.724453 0.72219 0.719916 0.717769 0.715345 0.712987 0.71084 0.708715 0.706317 0.704026 0.70181 0.699437 0.696945 0.694603 0.692048 0.689195 0.686704 0.684155 0.681062 0.677998 0.671731 0.669527 0.6672 0.665165 0.663063 0.657398 0.654789 0.652098 0.649885 0.647678 0.645175 0.642833 0.640348 0.63793 0.635401 0.632932 0.63034 0.62788 0.625382 0.623179 0.620738 0.617953 0.615682 0.613313 0.60867 0.606251 0.603721 0.601257 0.598787 0.596384 0.593623 0.591074 0.587564 0.585067 0.582575 0.580002 0.577565 0.57515 0.571463 0.568621 0.56584 0.562807 0.559519 0.556437 0.553201 0.549984 0.546863 0.54322 0.539424 0.530596 0.526774 0.523534 0.519495 0.51573 0.512233 0.508585 0.50466 0.501789 0.498738 0.495551 0.492211 0.488276 0.484938 0.480935 0.477612 0.47298 0.469619 0.466201 0.4629 0.459765 0.455788 0.452415 0.448353 0.444189 0.43952 0.435289 0.431389 0.427679 0.42362 0.419583 0.415211 0.411593 0.396441 0.392551 0.388458 0.384657 0.380777 0.376557 0.372303 0.364666 0.360367 0.355008 0.349257 0.339812 0.336376 0.332768 0.32804 0.324241 0.319818 0.315133 0.309546 0.304561 0.301083 0.297317 0.292478 0.289014 0.285361 0.281197 0.277773 0.271899 0.268261 0.264138 0.259907 0.255575 0.250915 0.246205 0.240329 0.23258 0.227728 0.220732 0.215176 0.209434 0.203395 0.195923 0.187548 0.178617 0.168919 0.156982 0.14236 0.130612 0.114642 0.0864891 ];
Precision_HC = [0.214248 0.253434 0.286172 0.297902 0.310525 0.320447 0.331546 0.345882 0.357341 0.366541 0.378137 0.389921 0.399013 0.412187 0.42695 0.439011 0.446591 0.456511 0.465924 0.471612 0.476554 0.486289 0.491784 0.496677 0.502929 0.507936 0.511285 0.514743 0.518041 0.521342 0.525422 0.529252 0.532574 0.536134 0.543074 0.547081 0.549817 0.555843 0.568188 0.570876 0.574237 0.585044 0.5903 0.596237 0.602171 0.60533 0.608551 0.611193 0.613912 0.616334 0.62151 0.624456 0.627406 0.630444 0.633384 0.635848 0.643679 0.645898 0.648329 0.651333 0.653607 0.655651 0.657759 0.659609 0.661966 0.66493 0.667129 0.669793 0.673304 0.675628 0.678506 0.682258 0.685208 0.687981 0.692637 0.694932 0.698994 0.702373 0.704513 0.706554 0.710304 0.71244 0.714903 0.716311 0.718053 0.719244 0.720164 0.716352 0.71753 0.718626 0.719782 0.720905 0.722391 0.723678 0.724371 0.72545 0.72654 0.727559 0.728864 0.729786 0.73047 0.729024 0.730249 0.731225 0.733016 0.735511 0.737536 0.738647 0.740251 0.74094 0.741968 0.742681 0.743276 0.746462 0.747413 0.747994 0.748626 0.749212 0.750773 0.75133 0.752041 0.752528 0.753264 0.753544 0.753248 0.753918 0.754453 0.755961 0.756498 0.756713 0.757946 0.758532 0.75918 0.760296 0.760957 0.762133 0.764164 0.765066 0.765872 0.766703 0.767319 0.767889 0.768474 0.769252 0.770927 0.771607 0.772645 0.775098 0.777808 0.779678 0.78071 0.781359 0.781744 0.782252 0.782828 0.784672 0.786538 0.787076 0.787588 0.787936 0.788516 0.78895 0.789402 0.789883 0.790342 0.790938 0.791331 0.791874 0.792448 0.793997 0.794789 0.795469 0.801154 0.79961 0.799988 0.802127 0.803049 0.803752 0.804307 0.805274 0.805981 0.806713 0.809121 0.81006 0.813092 0.814181 0.814778 0.812769 0.813044 0.813311 0.81355 0.813821 0.814275 0.814549 0.814916 0.815238 0.815472 0.815647 0.815712 0.816017 0.816144 0.816384 0.816646 0.817438 0.817573 0.817726 0.812053 0.812401 0.812778 0.813015 0.813189 0.813385 0.812786 0.812912 0.813235 0.81455 0.814758 0.808708 0.809064 0.809057 0.81071 0.81063 0.810262 0.810149 0.809787 0.808641 0.808815 0.808877 0.807547 0.807626 0.807452 0.807407 0.807588 0.807126 0.807126 0.807162 0.807143 0.806893 0.806774 0.807053 0.807077 0.806025 0.806344 0.804011 0.803643 0.803166 0.802727 0.801918 0.802041 0.801425 0.802112 0.795165 0.787266 0.791306 0.79118 0.799223 ];
TPR_HC = [1 0.995947 0.992699 0.990557 0.986925 0.984368 0.981344 0.978675 0.976227 0.973878 0.971413 0.968763 0.966022 0.963139 0.960647 0.957873 0.955205 0.952473 0.949812 0.946963 0.944493 0.941777 0.938982 0.936459 0.932113 0.929388 0.927075 0.924699 0.922382 0.919809 0.917468 0.915147 0.913013 0.910748 0.90854 0.906179 0.903954 0.901298 0.899087 0.896793 0.894677 0.892515 0.890095 0.888055 0.885928 0.883758 0.881601 0.879464 0.877045 0.874955 0.87279 0.870577 0.868508 0.866416 0.863907 0.861774 0.858749 0.856319 0.854048 0.85134 0.8493 0.846847 0.844721 0.842517 0.839763 0.83734 0.834945 0.832419 0.830316 0.824583 0.821195 0.818795 0.816447 0.814235 0.811618 0.809134 0.806799 0.804225 0.801695 0.799353 0.796827 0.794454 0.792295 0.789986 0.787596 0.784752 0.78185 0.775556 0.773392 0.771057 0.768386 0.765217 0.762188 0.759552 0.756032 0.753337 0.750672 0.747894 0.745201 0.740992 0.737608 0.731701 0.729408 0.727038 0.724453 0.72219 0.719916 0.717769 0.715345 0.712987 0.71084 0.708715 0.706317 0.704026 0.70181 0.699437 0.696945 0.694603 0.692048 0.689195 0.686704 0.684155 0.681062 0.677998 0.671731 0.669527 0.6672 0.665165 0.663063 0.657398 0.654789 0.652098 0.649885 0.647678 0.645175 0.642833 0.640348 0.63793 0.635401 0.632932 0.63034 0.62788 0.625382 0.623179 0.620738 0.617953 0.615682 0.613313 0.60867 0.606251 0.603721 0.601257 0.598787 0.596384 0.593623 0.591074 0.587564 0.585067 0.582575 0.580002 0.577565 0.57515 0.571463 0.568621 0.56584 0.562807 0.559519 0.556437 0.553201 0.549984 0.546863 0.54322 0.539424 0.530596 0.526774 0.523534 0.519495 0.51573 0.512233 0.508585 0.50466 0.501789 0.498738 0.495551 0.492211 0.488276 0.484938 0.480935 0.477612 0.47298 0.469619 0.466201 0.4629 0.459765 0.455788 0.452415 0.448353 0.444189 0.43952 0.435289 0.431389 0.427679 0.42362 0.419583 0.415211 0.411593 0.396441 0.392551 0.388458 0.384657 0.380777 0.376557 0.372303 0.364666 0.360367 0.355008 0.349257 0.339812 0.336376 0.332768 0.32804 0.324241 0.319818 0.315133 0.309546 0.304561 0.301083 0.297317 0.292478 0.289014 0.285361 0.281197 0.277773 0.271899 0.268261 0.264138 0.259907 0.255575 0.250915 0.246205 0.240329 0.23258 0.227728 0.220732 0.215176 0.209434 0.203395 0.195923 0.187548 0.178617 0.168919 0.156982 0.14236 0.130612 0.114642 0.0864891 ];
FPR_HC = [1 0.840985 0.765021 0.730764 0.695519 0.664623 0.636069 0.606987 0.580544 0.560688 0.540914 0.520217 0.507075 0.487854 0.472696 0.46257 0.453171 0.442848 0.432579 0.422554 0.415507 0.406091 0.398985 0.391146 0.382893 0.376605 0.371743 0.366416 0.361672 0.357378 0.351878 0.346658 0.341728 0.336702 0.329685 0.324591 0.32032 0.311926 0.301284 0.297366 0.291911 0.285848 0.279254 0.272684 0.267826 0.263592 0.260215 0.257046 0.253526 0.250383 0.244836 0.241368 0.237639 0.234488 0.23079 0.227805 0.223014 0.220284 0.217403 0.214272 0.211612 0.209338 0.207091 0.204905 0.20192 0.198113 0.195967 0.193773 0.191187 0.188897 0.186863 0.18372 0.180761 0.177148 0.174963 0.173159 0.170006 0.168269 0.16664 0.165021 0.16228 0.160328 0.158429 0.156973 0.155218 0.153808 0.152591 0.150797 0.149637 0.148473 0.147298 0.146166 0.144475 0.143136 0.142079 0.141087 0.139987 0.139045 0.137529 0.136527 0.135668 0.134412 0.133407 0.132554 0.13022 0.128807 0.127838 0.127023 0.124885 0.124183 0.123077 0.122294 0.121507 0.120129 0.119381 0.118617 0.117941 0.117261 0.113552 0.112866 0.112039 0.111377 0.110685 0.110072 0.109407 0.108596 0.108011 0.107327 0.106346 0.102926 0.102 0.10115 0.100472 0.0997394 0.0990485 0.0975399 0.0950879 0.0942993 0.0936109 0.0929243 0.0922698 0.0916342 0.0909516 0.0901254 0.0885192 0.0877487 0.0868997 0.0851649 0.0845346 0.0838055 0.0828119 0.0822482 0.0817668 0.0812604 0.0806283 0.0789919 0.0755142 0.0750622 0.0744009 0.0740357 0.0735749 0.0732139 0.0728062 0.0724303 0.0720421 0.0716198 0.0712312 0.0708109 0.0703551 0.0684163 0.0680521 0.067663 0.0659391 0.0655196 0.0651934 0.0647238 0.0641205 0.063504 0.0631124 0.0626494 0.0622168 0.0618082 0.0603644 0.0598303 0.0584423 0.0581158 0.0577867 0.0574886 0.056793 0.0565802 0.0563516 0.0561205 0.0558699 0.055621 0.0553897 0.0551431 0.0548932 0.0546994 0.0545006 0.0542434 0.0539992 0.0537793 0.0529893 0.0525427 0.0523453 0.0521349 0.0514461 0.0512222 0.0508064 0.0502018 0.0499391 0.0496426 0.0493369 0.0490354 0.0487865 0.0484603 0.0482238 0.0469288 0.0465602 0.0461485 0.0444473 0.0442586 0.0439978 0.0438114 0.0435656 0.0433738 0.0429076 0.0427119 0.0423292 0.0421304 0.041848 0.0389977 0.0385159 0.0381466 0.0378029 0.0368666 0.0363047 0.0359211 0.0356381 0.035009 0.0342106 0.0323579 0.0318948 0.0312286 0.0302364 0.0295586 0.0289378 0.0285798 0.028211 0.0277897 0.0273212 0.0269071 0.0242151 0.0226769 0.0199143 0.0160565 ];
plot(Recall_HC, Precision_HC, '--y', 'linewidth', 2);
Recall_RC = [1 0.825782 0.824749 0.823756 0.822319 0.817537 0.816253 0.814519 0.812162 0.811263 0.808511 0.80623 0.804853 0.802524 0.801131 0.799513 0.797054 0.793628 0.792964 0.79155 0.790695 0.789647 0.785888 0.784565 0.780931 0.779239 0.777118 0.774926 0.773428 0.771432 0.770513 0.768964 0.767782 0.766873 0.76614 0.763774 0.762468 0.760082 0.759353 0.757934 0.756107 0.755016 0.754026 0.752716 0.750709 0.749214 0.748232 0.745397 0.744448 0.742144 0.741072 0.73992 0.739028 0.737948 0.733884 0.731927 0.729801 0.728432 0.726766 0.725071 0.722928 0.718472 0.717302 0.716609 0.714072 0.711362 0.70829 0.707528 0.706289 0.705097 0.702074 0.6994 0.697238 0.694698 0.693473 0.691804 0.690776 0.68979 0.688153 0.686623 0.685939 0.684422 0.683665 0.681721 0.680902 0.67907 0.677889 0.677223 0.675032 0.674093 0.673084 0.671008 0.669403 0.667887 0.666591 0.663243 0.66203 0.660335 0.659347 0.654561 0.653835 0.652565 0.651626 0.648522 0.647998 0.646911 0.646136 0.644781 0.643875 0.641239 0.640554 0.639663 0.638728 0.635557 0.634234 0.630471 0.625289 0.624106 0.623226 0.617618 0.615384 0.612713 0.610952 0.609647 0.607989 0.607148 0.604943 0.604423 0.603139 0.602161 0.601288 0.600745 0.598414 0.595405 0.593245 0.590571 0.589383 0.58851 0.587145 0.586054 0.585176 0.583335 0.582695 0.581881 0.577418 0.57607 0.571622 0.568786 0.567678 0.56661 0.565694 0.564781 0.563217 0.561659 0.558662 0.553842 0.552166 0.550253 0.548799 0.545089 0.543158 0.541302 0.540071 0.538704 0.534615 0.532277 0.530931 0.528903 0.523324 0.521467 0.519816 0.516404 0.515061 0.513656 0.511885 0.510753 0.506803 0.50463 0.502428 0.500697 0.496976 0.495472 0.491644 0.487414 0.485184 0.479122 0.477331 0.474289 0.472028 0.470543 0.468851 0.466832 0.460999 0.457533 0.454429 0.450806 0.445034 0.442793 0.43961 0.435045 0.433319 0.43029 0.428306 0.423019 0.420744 0.417658 0.414627 0.409676 0.404793 0.402054 0.39526 0.392813 0.388163 0.385837 0.382988 0.379459 0.37552 0.372632 0.370472 0.366833 0.365318 0.360841 0.357252 0.355499 0.350249 0.324671 0.321083 0.312697 0.311218 0.30685 0.297641 0.291643 0.290307 0.276769 0.272086 0.266649 0.256129 0.251296 0.245824 0.241065 0.236577 0.229576 0.223243 0.216264 0.202689 0.197861 0.190726 0.18203 0.173672 0.171194 0.169075 0.163986 0.149808 0.146631 0.143117 0.133791 ];
Precision_RC = [0.214248 0.476587 0.486653 0.49584 0.505434 0.510867 0.519648 0.528616 0.534262 0.538193 0.548349 0.557653 0.564628 0.57355 0.577059 0.581284 0.593027 0.605139 0.610213 0.616231 0.620816 0.625191 0.630235 0.634688 0.638727 0.644375 0.645925 0.657182 0.65976 0.663363 0.667066 0.671026 0.677945 0.679099 0.681988 0.685484 0.688277 0.693908 0.697744 0.704488 0.708148 0.711204 0.714127 0.71831 0.719059 0.721357 0.723308 0.725876 0.728762 0.73011 0.7315 0.733112 0.733964 0.738069 0.739064 0.741735 0.742841 0.743883 0.744991 0.749244 0.751446 0.750695 0.752649 0.753973 0.755205 0.75714 0.75921 0.760346 0.762766 0.765047 0.766353 0.770296 0.773649 0.776024 0.777496 0.778097 0.778904 0.779519 0.780092 0.783333 0.784129 0.784962 0.785329 0.786714 0.787172 0.789248 0.790074 0.79059 0.79111 0.791476 0.791885 0.79259 0.79317 0.793833 0.794222 0.794683 0.797531 0.815384 0.816236 0.816631 0.817872 0.818408 0.818947 0.819638 0.820113 0.820704 0.820984 0.821277 0.821641 0.822838 0.82309 0.823828 0.824151 0.823925 0.825576 0.826 0.827502 0.8274 0.830282 0.830593 0.833021 0.831223 0.831692 0.833631 0.835956 0.836335 0.836749 0.837032 0.83933 0.839764 0.839964 0.840152 0.841106 0.840768 0.844139 0.844571 0.844993 0.845554 0.85033 0.850498 0.850555 0.850847 0.851248 0.851674 0.851831 0.852373 0.847204 0.847949 0.848431 0.848882 0.849033 0.850667 0.850821 0.850904 0.851212 0.850748 0.85124 0.851341 0.851599 0.854827 0.855802 0.857939 0.858457 0.859627 0.859412 0.859391 0.859681 0.85979 0.860533 0.862858 0.864013 0.864196 0.864745 0.866354 0.866588 0.866841 0.867155 0.867121 0.867071 0.867793 0.867692 0.868166 0.868049 0.867332 0.867615 0.867845 0.868033 0.869062 0.869288 0.869469 0.869559 0.871002 0.87249 0.872276 0.87229 0.873726 0.87399 0.87393 0.874203 0.874046 0.874116 0.874247 0.874246 0.874365 0.874326 0.874216 0.8722 0.874533 0.87804 0.878223 0.879176 0.879231 0.8794 0.879777 0.879842 0.882428 0.882854 0.882847 0.882893 0.882428 0.88197 0.882238 0.882417 0.882401 0.882678 0.881263 0.881203 0.880455 0.881701 0.881971 0.882788 0.87613 0.876244 0.875579 0.87561 0.875752 0.874521 0.874524 0.874673 0.875892 0.876357 0.876674 0.876907 0.876914 0.877091 0.877668 0.876184 0.876172 0.869399 0.86933 0.869187 0.869401 0.869472 0.869434 0.869309 0.866991 ];
TPR_RC = [1 0.825782 0.824749 0.823756 0.822319 0.817537 0.816253 0.814519 0.812162 0.811263 0.808511 0.80623 0.804853 0.802524 0.801131 0.799513 0.797054 0.793628 0.792964 0.79155 0.790695 0.789647 0.785888 0.784565 0.780931 0.779239 0.777118 0.774926 0.773428 0.771432 0.770513 0.768964 0.767782 0.766873 0.76614 0.763774 0.762468 0.760082 0.759353 0.757934 0.756107 0.755016 0.754026 0.752716 0.750709 0.749214 0.748232 0.745397 0.744448 0.742144 0.741072 0.73992 0.739028 0.737948 0.733884 0.731927 0.729801 0.728432 0.726766 0.725071 0.722928 0.718472 0.717302 0.716609 0.714072 0.711362 0.70829 0.707528 0.706289 0.705097 0.702074 0.6994 0.697238 0.694698 0.693473 0.691804 0.690776 0.68979 0.688153 0.686623 0.685939 0.684422 0.683665 0.681721 0.680902 0.67907 0.677889 0.677223 0.675032 0.674093 0.673084 0.671008 0.669403 0.667887 0.666591 0.663243 0.66203 0.660335 0.659347 0.654561 0.653835 0.652565 0.651626 0.648522 0.647998 0.646911 0.646136 0.644781 0.643875 0.641239 0.640554 0.639663 0.638728 0.635557 0.634234 0.630471 0.625289 0.624106 0.623226 0.617618 0.615384 0.612713 0.610952 0.609647 0.607989 0.607148 0.604943 0.604423 0.603139 0.602161 0.601288 0.600745 0.598414 0.595405 0.593245 0.590571 0.589383 0.58851 0.587145 0.586054 0.585176 0.583335 0.582695 0.581881 0.577418 0.57607 0.571622 0.568786 0.567678 0.56661 0.565694 0.564781 0.563217 0.561659 0.558662 0.553842 0.552166 0.550253 0.548799 0.545089 0.543158 0.541302 0.540071 0.538704 0.534615 0.532277 0.530931 0.528903 0.523324 0.521467 0.519816 0.516404 0.515061 0.513656 0.511885 0.510753 0.506803 0.50463 0.502428 0.500697 0.496976 0.495472 0.491644 0.487414 0.485184 0.479122 0.477331 0.474289 0.472028 0.470543 0.468851 0.466832 0.460999 0.457533 0.454429 0.450806 0.445034 0.442793 0.43961 0.435045 0.433319 0.43029 0.428306 0.423019 0.420744 0.417658 0.414627 0.409676 0.404793 0.402054 0.39526 0.392813 0.388163 0.385837 0.382988 0.379459 0.37552 0.372632 0.370472 0.366833 0.365318 0.360841 0.357252 0.355499 0.350249 0.324671 0.321083 0.312697 0.311218 0.30685 0.297641 0.291643 0.290307 0.276769 0.272086 0.266649 0.256129 0.251296 0.245824 0.241065 0.236577 0.229576 0.223243 0.216264 0.202689 0.197861 0.190726 0.18203 0.173672 0.171194 0.169075 0.163986 0.149808 0.146631 0.143117 0.133791 ];
FPR_RC = [1 0.257439 0.248804 0.242218 0.236021 0.231841 0.222055 0.216515 0.21208 0.208962 0.205097 0.200659 0.196219 0.191218 0.188775 0.186167 0.179384 0.175171 0.172585 0.168655 0.166019 0.16358 0.160633 0.156477 0.153658 0.150073 0.14875 0.142288 0.140752 0.139364 0.13757 0.135474 0.132155 0.131252 0.129162 0.127535 0.126546 0.12466 0.123121 0.120789 0.119711 0.117971 0.116538 0.114452 0.113138 0.111616 0.110869 0.109471 0.108035 0.107197 0.10651 0.105467 0.104914 0.103396 0.102142 0.101125 0.100393 0.0995576 0.0985349 0.0971377 0.0957693 0.095165 0.093908 0.0927139 0.0917625 0.0910809 0.0895696 0.0882154 0.0863658 0.0853272 0.084501 0.0830849 0.0819679 0.0815062 0.0804985 0.0801343 0.0797497 0.0793625 0.0790592 0.0781427 0.0778126 0.0774754 0.0772336 0.0769115 0.0766341 0.0749724 0.0746076 0.0743511 0.073468 0.0731656 0.0729184 0.072509 0.0720313 0.0708182 0.0705208 0.0697936 0.0676941 0.0657217 0.065483 0.0651135 0.0636882 0.0632201 0.0630444 0.0627413 0.0624685 0.0620916 0.0618467 0.0613694 0.0611232 0.0605073 0.0602017 0.0596906 0.0591535 0.0589661 0.0579283 0.057398 0.0561526 0.0558795 0.0548911 0.0542894 0.0516736 0.05154 0.0512436 0.0507433 0.0498626 0.0476733 0.0474899 0.047326 0.0463044 0.0461129 0.0458329 0.0456743 0.0448088 0.0447158 0.0438894 0.0436643 0.0435699 0.0433176 0.0419071 0.0417316 0.0411174 0.0409853 0.0408277 0.0406378 0.0404298 0.04028 0.0399849 0.0397196 0.039515 0.0394629 0.0393523 0.0391977 0.0391362 0.0389951 0.0386964 0.0386309 0.0383327 0.0382766 0.0381127 0.0377664 0.0374939 0.0369465 0.0367079 0.0365112 0.0364072 0.036368 0.0362199 0.0360915 0.0359681 0.0341255 0.0338295 0.0337277 0.0334971 0.0331633 0.0331069 0.0330471 0.0329397 0.0328869 0.0328018 0.03248 0.0324263 0.0322435 0.0297094 0.0296572 0.0295874 0.0292839 0.0292071 0.028951 0.0286827 0.0286331 0.0285956 0.0283047 0.0280479 0.0280239 0.0279606 0.0278332 0.0277594 0.0277254 0.0274961 0.0274662 0.0273284 0.0272488 0.0271996 0.0271457 0.0270998 0.0270645 0.0270179 0.0249333 0.0244386 0.0243495 0.0242312 0.0241849 0.0241176 0.0240813 0.0240385 0.0239237 0.0238576 0.0238353 0.0237679 0.0237333 0.0236971 0.023638 0.0234841 0.0233341 0.0232872 0.0231315 0.0231102 0.0230537 0.0228513 0.0227978 0.0226903 0.0226228 0.0226066 0.0225526 0.0225246 0.0224982 0.022407 0.0223541 0.0223159 0.018648 0.0185602 0.0183664 0.0180221 0.0179904 0.0179243 0.017846 0.0178137 0.0177469 0.0176977 0.0176641 0.0176328 0.0176091 0.0175609 0.0175257 0.0174856 0.0173424 ];
plot(Recall_RC, Precision_RC, 'k', 'linewidth', 1);
Recall_SEG = [1 0.967094 0.967094 0.967094 0.967094 0.967094 0.967094 0.967094 0.967093 0.967093 0.967093 0.967092 0.967091 0.96709 0.967088 0.967085 0.967082 0.967076 0.967068 0.967066 0.967066 0.967064 0.967064 0.967063 0.967058 0.967053 0.967041 0.967039 0.967034 0.967031 0.967021 0.966977 0.966964 0.966947 0.966932 0.966916 0.966894 0.966865 0.966842 0.966808 0.966773 0.966733 0.966691 0.966642 0.966591 0.966528 0.966462 0.96639 0.966302 0.966151 0.965927 0.965662 0.964912 0.963571 0.958543 0.953749 0.948627 0.944328 0.93868 0.931342 0.923388 0.914683 0.905819 0.896887 0.887771 0.877751 0.867495 0.857714 0.84861 0.839641 0.830514 0.821703 0.812806 0.802905 0.793677 0.784844 0.776667 0.76806 0.75949 0.750112 0.742359 0.733527 0.72461 0.716469 0.709144 0.700404 0.692356 0.685111 0.677732 0.671636 0.665217 0.658256 0.651899 0.645628 0.639393 0.633419 0.628319 0.623243 0.618038 0.612316 0.607005 0.601523 0.596049 0.590538 0.586005 0.581483 0.576909 0.571703 0.566752 0.562329 0.558272 0.554176 0.549661 0.545395 0.540365 0.536404 0.531477 0.527194 0.521705 0.517215 0.513171 0.507881 0.503122 0.498348 0.494292 0.489784 0.484731 0.481302 0.477 0.472653 0.469264 0.465477 0.461703 0.45837 0.453821 0.450253 0.445464 0.441195 0.436623 0.431925 0.427968 0.423612 0.41923 0.415389 0.411354 0.407635 0.403816 0.399251 0.394546 0.390447 0.386815 0.382782 0.378528 0.375001 0.371665 0.368201 0.363571 0.359986 0.355591 0.351945 0.347443 0.342805 0.338445 0.335051 0.331709 0.328005 0.324926 0.321172 0.31818 0.313721 0.309169 0.305466 0.302175 0.298983 0.296362 0.293667 0.290827 0.288432 0.286072 0.283616 0.281477 0.279253 0.276961 0.274223 0.272152 0.27018 0.268399 0.265783 0.263942 0.26206 0.260164 0.257911 0.256316 0.254097 0.252385 0.250558 0.248777 0.246725 0.245017 0.243337 0.241301 0.239261 0.236485 0.234352 0.232133 0.230288 0.228578 0.227161 0.225547 0.223933 0.22168 0.219875 0.217578 0.215965 0.214249 0.212238 0.210388 0.206284 0.204834 0.202986 0.200552 0.198143 0.19585 0.193389 0.190961 0.189096 0.186864 0.185482 0.183783 0.181674 0.179914 0.175484 0.173518 0.17125 0.169032 0.167468 0.165519 0.163533 0.161559 0.159629 0.157499 0.15536 0.151256 0.148743 0.146247 0.143862 0.141259 0.138604 0.13635 0.133624 0.13066 0.127549 0.123364 0.117575 0.112727 0.103071 ];
Precision_SEG = [0.214248 0.233417 0.233418 0.233418 0.233418 0.233418 0.233418 0.233419 0.233421 0.233422 0.233424 0.233426 0.233428 0.233428 0.233429 0.233431 0.233435 0.233438 0.233439 0.233444 0.233449 0.233454 0.23346 0.233466 0.233477 0.233486 0.233497 0.233515 0.233534 0.233552 0.233569 0.233581 0.233622 0.233663 0.233712 0.233761 0.233811 0.233869 0.233935 0.233991 0.234066 0.234157 0.234259 0.234392 0.234514 0.234679 0.234875 0.23515 0.235364 0.235627 0.235859 0.236152 0.236935 0.238234 0.239417 0.241092 0.243834 0.252153 0.267134 0.270192 0.274417 0.279932 0.289047 0.302158 0.312809 0.321057 0.330075 0.339211 0.345905 0.354927 0.369925 0.382844 0.393788 0.411111 0.425169 0.445756 0.467815 0.483042 0.492696 0.500784 0.512795 0.529186 0.550055 0.561517 0.572729 0.583196 0.589682 0.59564 0.604188 0.614826 0.623487 0.630707 0.639093 0.649206 0.65693 0.664153 0.672351 0.681558 0.687943 0.694913 0.700165 0.706589 0.716331 0.719505 0.725316 0.729698 0.735273 0.739523 0.743472 0.748342 0.75359 0.757434 0.761417 0.765872 0.769411 0.773079 0.777205 0.779989 0.783174 0.787166 0.791956 0.795327 0.797122 0.802191 0.80598 0.810131 0.812936 0.815831 0.818031 0.820209 0.823923 0.826158 0.828528 0.830482 0.830914 0.835382 0.834684 0.836016 0.834861 0.834763 0.8351 0.836575 0.835931 0.836669 0.837391 0.836532 0.833626 0.833628 0.83294 0.832605 0.836672 0.837422 0.838102 0.838959 0.839467 0.839619 0.839499 0.840463 0.840692 0.845621 0.848618 0.849548 0.8514 0.852497 0.852749 0.853591 0.854381 0.854843 0.854941 0.856573 0.85793 0.859444 0.861423 0.863997 0.864876 0.864944 0.865593 0.866659 0.866845 0.867299 0.867687 0.867681 0.868398 0.868968 0.869185 0.869666 0.870221 0.870756 0.872317 0.872945 0.873133 0.873671 0.874309 0.87409 0.874521 0.874939 0.874946 0.874615 0.874824 0.875318 0.87657 0.877339 0.873918 0.873207 0.872239 0.871822 0.871585 0.871445 0.87132 0.868174 0.868111 0.867979 0.866977 0.866339 0.866749 0.866587 0.8684 0.868858 0.869212 0.869747 0.869368 0.871208 0.870847 0.870395 0.867988 0.876928 0.875351 0.874493 0.872508 0.871287 0.870226 0.868735 0.867405 0.866869 0.863735 0.859717 0.859369 0.860387 0.860516 0.858902 0.858012 0.858199 0.858255 0.858144 0.858954 0.861321 0.870261 0.874648 0.875049 0.878418 0.872305 0.867359 0.863316 0.869608 0.866495 0.859918 ];
TPR_SEG = [1 0.967094 0.967094 0.967094 0.967094 0.967094 0.967094 0.967094 0.967093 0.967093 0.967093 0.967092 0.967091 0.96709 0.967088 0.967085 0.967082 0.967076 0.967068 0.967066 0.967066 0.967064 0.967064 0.967063 0.967058 0.967053 0.967041 0.967039 0.967034 0.967031 0.967021 0.966977 0.966964 0.966947 0.966932 0.966916 0.966894 0.966865 0.966842 0.966808 0.966773 0.966733 0.966691 0.966642 0.966591 0.966528 0.966462 0.96639 0.966302 0.966151 0.965927 0.965662 0.964912 0.963571 0.958543 0.953749 0.948627 0.944328 0.93868 0.931342 0.923388 0.914683 0.905819 0.896887 0.887771 0.877751 0.867495 0.857714 0.84861 0.839641 0.830514 0.821703 0.812806 0.802905 0.793677 0.784844 0.776667 0.76806 0.75949 0.750112 0.742359 0.733527 0.72461 0.716469 0.709144 0.700404 0.692356 0.685111 0.677732 0.671636 0.665217 0.658256 0.651899 0.645628 0.639393 0.633419 0.628319 0.623243 0.618038 0.612316 0.607005 0.601523 0.596049 0.590538 0.586005 0.581483 0.576909 0.571703 0.566752 0.562329 0.558272 0.554176 0.549661 0.545395 0.540365 0.536404 0.531477 0.527194 0.521705 0.517215 0.513171 0.507881 0.503122 0.498348 0.494292 0.489784 0.484731 0.481302 0.477 0.472653 0.469264 0.465477 0.461703 0.45837 0.453821 0.450253 0.445464 0.441195 0.436623 0.431925 0.427968 0.423612 0.41923 0.415389 0.411354 0.407635 0.403816 0.399251 0.394546 0.390447 0.386815 0.382782 0.378528 0.375001 0.371665 0.368201 0.363571 0.359986 0.355591 0.351945 0.347443 0.342805 0.338445 0.335051 0.331709 0.328005 0.324926 0.321172 0.31818 0.313721 0.309169 0.305466 0.302175 0.298983 0.296362 0.293667 0.290827 0.288432 0.286072 0.283616 0.281477 0.279253 0.276961 0.274223 0.272152 0.27018 0.268399 0.265783 0.263942 0.26206 0.260164 0.257911 0.256316 0.254097 0.252385 0.250558 0.248777 0.246725 0.245017 0.243337 0.241301 0.239261 0.236485 0.234352 0.232133 0.230288 0.228578 0.227161 0.225547 0.223933 0.22168 0.219875 0.217578 0.215965 0.214249 0.212238 0.210388 0.206284 0.204834 0.202986 0.200552 0.198143 0.19585 0.193389 0.190961 0.189096 0.186864 0.185482 0.183783 0.181674 0.179914 0.175484 0.173518 0.17125 0.169032 0.167468 0.165519 0.163533 0.161559 0.159629 0.157499 0.15536 0.151256 0.148743 0.146247 0.143862 0.141259 0.138604 0.13635 0.133624 0.13066 0.127549 0.123364 0.117575 0.112727 0.103071 ];
FPR_SEG = [1 0.84637 0.846369 0.846368 0.846368 0.846367 0.846365 0.846362 0.846356 0.84635 0.846344 0.846338 0.84633 0.846327 0.84632 0.846312 0.846294 0.846278 0.846269 0.846245 0.846226 0.846201 0.846171 0.846141 0.846085 0.84604 0.845984 0.845906 0.845824 0.845747 0.845668 0.845571 0.845402 0.845233 0.845008 0.8448 0.844559 0.844311 0.84402 0.843778 0.843467 0.843087 0.842642 0.842066 0.841499 0.840715 0.839807 0.838599 0.837652 0.836382 0.835218 0.833581 0.828031 0.816383 0.803488 0.786675 0.76802 0.752431 0.734018 0.717118 0.69593 0.672821 0.649962 0.626473 0.602301 0.578514 0.552132 0.530354 0.509938 0.490438 0.468736 0.448413 0.4283 0.406919 0.386511 0.367138 0.351709 0.335684 0.32278 0.310439 0.297854 0.285048 0.272837 0.263394 0.252825 0.241306 0.232112 0.224691 0.21664 0.207087 0.200271 0.193722 0.187257 0.179709 0.173552 0.168023 0.162421 0.157313 0.152707 0.147921 0.143064 0.139088 0.13441 0.130248 0.126402 0.122779 0.118969 0.115811 0.112698 0.109403 0.105896 0.103295 0.100493 0.0977787 0.0950813 0.0929997 0.0909971 0.0890642 0.0869788 0.0844651 0.0813701 0.0792772 0.0773049 0.0746238 0.0726863 0.0710013 0.0694821 0.0678818 0.066616 0.0654335 0.0635736 0.0621398 0.0610315 0.060155 0.0592309 0.057058 0.0563354 0.0553846 0.0545657 0.053229 0.0517827 0.0507831 0.0492153 0.0479583 0.0465829 0.0458578 0.0450866 0.0441089 0.0433182 0.0426346 0.039927 0.0389844 0.0377442 0.0363513 0.0353285 0.033849 0.0327932 0.0315624 0.0309717 0.0300749 0.0297509 0.029133 0.0286105 0.0281336 0.0277814 0.0274035 0.0270133 0.0266893 0.0261686 0.025556 0.0250976 0.0247014 0.0243307 0.0240475 0.02378 0.0236057 0.0233528 0.0230965 0.0228988 0.0226543 0.0224908 0.0223006 0.0221281 0.0219259 0.021678 0.021485 0.0213077 0.0211028 0.0208292 0.0206431 0.0204123 0.0201559 0.0199454 0.0197792 0.0196312 0.019513 0.0193794 0.0192984 0.0191806 0.0190694 0.0189365 0.0188195 0.0186005 0.0184846 0.0183645 0.0182584 0.0181433 0.0180447 0.0179641 0.0178669 0.0177406 0.0176083 0.0172359 0.0170612 0.0169353 0.0168114 0.0166279 0.0165097 0.0163313 0.0159831 0.0157737 0.0156379 0.0155118 0.0153666 0.015036 0.0136407 0.0135692 0.0134864 0.0133952 0.0133303 0.0132783 0.013217 0.0131156 0.0130253 0.0129506 0.0128614 0.0127764 0.0126873 0.0125621 0.0124705 0.0123729 0.0122395 0.0121036 0.0119567 0.0118054 0.0114433 0.011288 0.0112076 0.0111275 0.0110464 0.0109542 0.010898 0.0108314 0.0107598 0.0106944 0.010612 ];
plot(Recall_SEG, Precision_SEG, 'b', 'linewidth', 1);
Recall_MSS = [1 0.978838 0.955465 0.938622 0.924116 0.910749 0.898569 0.887245 0.875972 0.865093 0.854577 0.844568 0.835079 0.826156 0.817129 0.808287 0.799814 0.791347 0.78321 0.775295 0.767446 0.75972 0.752206 0.745109 0.738031 0.731036 0.724045 0.717257 0.710514 0.704042 0.697329 0.690849 0.684355 0.678184 0.671846 0.665619 0.659195 0.652866 0.646584 0.640247 0.634003 0.627974 0.621795 0.615516 0.609311 0.603401 0.597557 0.591696 0.585782 0.579949 0.574334 0.568472 0.562968 0.557484 0.552044 0.546471 0.540977 0.535634 0.530469 0.525306 0.52019 0.515087 0.509943 0.504911 0.499858 0.494694 0.489588 0.48457 0.479688 0.474693 0.469589 0.464546 0.459788 0.454987 0.450133 0.445543 0.440783 0.435932 0.431153 0.426414 0.421866 0.417383 0.412832 0.408368 0.403876 0.399352 0.395023 0.390579 0.386214 0.381831 0.377535 0.373326 0.369154 0.36504 0.360774 0.35665 0.352659 0.348496 0.344339 0.340408 0.336434 0.33244 0.328572 0.324703 0.320862 0.316843 0.312985 0.309219 0.305395 0.301456 0.297893 0.294207 0.290641 0.28696 0.283429 0.279896 0.27636 0.272821 0.269526 0.265952 0.262552 0.259213 0.25598 0.252463 0.249204 0.245969 0.242684 0.239349 0.236207 0.232943 0.229774 0.226623 0.223418 0.22047 0.217284 0.214092 0.210919 0.207847 0.204601 0.201417 0.198318 0.19544 0.192477 0.189581 0.186623 0.183726 0.180802 0.17783 0.174683 0.17176 0.168863 0.165774 0.162848 0.15991 0.157154 0.154205 0.151308 0.148438 0.145708 0.143078 0.140357 0.137777 0.135172 0.132557 0.130003 0.127499 0.125045 0.122553 0.120183 0.117811 0.115328 0.11284 0.110362 0.107964 0.105551 0.103273 0.101021 0.0987714 0.0966508 0.094541 0.0924506 0.0904049 0.0882991 0.0862617 0.0843536 0.0824356 0.0806683 0.0786847 0.0769502 0.0751462 0.0733837 0.0717196 0.070067 0.0683911 0.0668628 0.0653588 0.0637639 0.0622667 0.0606873 0.0592468 0.0577065 0.0561789 0.0546012 0.0532101 0.0517475 0.050368 0.0489505 0.0476471 0.0463013 0.0449787 0.0437616 0.0425895 0.0414425 0.0402972 0.0391161 0.0380325 0.0368926 0.0357001 0.0345675 0.0334986 0.0323923 0.0313628 0.0302245 0.0292205 0.0279648 0.0269345 0.0259361 0.0248325 0.0238103 0.0228251 0.0217588 0.0207434 0.0196574 0.0187088 0.0176482 0.0165385 0.0153728 0.0142583 0.0131044 0.012015 0.0109366 0.00993827 0.00878852 0.00776354 0.00681126 0.00580712 0.00486835 0.00404747 0.00325646 0.00253195 0.00190896 0.00132703 0.00092286 0.000621688 0.00038451 0.000237104 ];
Precision_MSS = [0.214248 0.268208 0.338096 0.387587 0.426747 0.461663 0.488071 0.508032 0.525851 0.54268 0.559086 0.573819 0.587791 0.601395 0.614528 0.627083 0.639384 0.6511 0.661124 0.670236 0.678655 0.686259 0.693242 0.699925 0.706127 0.712202 0.718001 0.723762 0.729231 0.734527 0.739584 0.744505 0.749278 0.7539 0.758433 0.762945 0.767331 0.771535 0.775497 0.779135 0.782469 0.785818 0.789086 0.792068 0.794932 0.79791 0.800814 0.803713 0.806313 0.808812 0.811618 0.814206 0.816767 0.819498 0.821966 0.82433 0.826659 0.828928 0.831183 0.833282 0.835374 0.837402 0.839273 0.841012 0.842567 0.843931 0.84526 0.846461 0.847685 0.848667 0.849586 0.850473 0.851417 0.852167 0.852959 0.853694 0.854412 0.855015 0.855492 0.855937 0.856372 0.856831 0.857103 0.857394 0.857465 0.857613 0.858019 0.858302 0.858618 0.858935 0.859145 0.859386 0.859579 0.859911 0.860085 0.86038 0.860675 0.860865 0.861097 0.861199 0.861252 0.861412 0.861552 0.861722 0.861997 0.862052 0.862144 0.862282 0.862218 0.862206 0.862212 0.862181 0.862181 0.862157 0.862041 0.862047 0.861858 0.861856 0.861866 0.861901 0.861975 0.861917 0.86193 0.861853 0.861649 0.861875 0.861766 0.861752 0.861657 0.861478 0.861363 0.861374 0.861069 0.860759 0.860559 0.86028 0.860187 0.860293 0.85999 0.859778 0.859532 0.859368 0.859032 0.858854 0.858588 0.858323 0.858256 0.857953 0.857631 0.857234 0.856752 0.856173 0.85586 0.855701 0.855489 0.855046 0.854531 0.85396 0.853361 0.853094 0.85257 0.852234 0.851637 0.850728 0.849909 0.849211 0.849012 0.84885 0.848876 0.848595 0.847981 0.847237 0.846616 0.845954 0.845292 0.843889 0.842918 0.84196 0.840861 0.840095 0.83909 0.8387 0.838301 0.837971 0.837852 0.837794 0.837875 0.837534 0.837547 0.837521 0.837696 0.837594 0.837712 0.837334 0.83711 0.837124 0.837101 0.837302 0.837278 0.83703 0.837057 0.837103 0.837124 0.837117 0.837049 0.83805 0.838081 0.837479 0.836965 0.837107 0.837262 0.837387 0.836705 0.836226 0.835933 0.835987 0.836244 0.835773 0.835666 0.835344 0.834717 0.834671 0.834678 0.83452 0.832855 0.833922 0.833293 0.833439 0.833428 0.837637 0.837904 0.837424 0.839329 0.838966 0.838092 0.839082 0.838567 0.838058 0.838919 0.839243 0.843199 0.844465 0.844938 0.843046 0.841738 0.842237 0.841639 0.841341 0.841396 0.840422 0.839744 0.833202 0.834167 0.833 0.83 0.83 ];
TPR_MSS = [1 0.978838 0.955465 0.938622 0.924116 0.910749 0.898569 0.887245 0.875972 0.865093 0.854577 0.844568 0.835079 0.826156 0.817129 0.808287 0.799814 0.791347 0.78321 0.775295 0.767446 0.75972 0.752206 0.745109 0.738031 0.731036 0.724045 0.717257 0.710514 0.704042 0.697329 0.690849 0.684355 0.678184 0.671846 0.665619 0.659195 0.652866 0.646584 0.640247 0.634003 0.627974 0.621795 0.615516 0.609311 0.603401 0.597557 0.591696 0.585782 0.579949 0.574334 0.568472 0.562968 0.557484 0.552044 0.546471 0.540977 0.535634 0.530469 0.525306 0.52019 0.515087 0.509943 0.504911 0.499858 0.494694 0.489588 0.48457 0.479688 0.474693 0.469589 0.464546 0.459788 0.454987 0.450133 0.445543 0.440783 0.435932 0.431153 0.426414 0.421866 0.417383 0.412832 0.408368 0.403876 0.399352 0.395023 0.390579 0.386214 0.381831 0.377535 0.373326 0.369154 0.36504 0.360774 0.35665 0.352659 0.348496 0.344339 0.340408 0.336434 0.33244 0.328572 0.324703 0.320862 0.316843 0.312985 0.309219 0.305395 0.301456 0.297893 0.294207 0.290641 0.28696 0.283429 0.279896 0.27636 0.272821 0.269526 0.265952 0.262552 0.259213 0.25598 0.252463 0.249204 0.245969 0.242684 0.239349 0.236207 0.232943 0.229774 0.226623 0.223418 0.22047 0.217284 0.214092 0.210919 0.207847 0.204601 0.201417 0.198318 0.19544 0.192477 0.189581 0.186623 0.183726 0.180802 0.17783 0.174683 0.17176 0.168863 0.165774 0.162848 0.15991 0.157154 0.154205 0.151308 0.148438 0.145708 0.143078 0.140357 0.137777 0.135172 0.132557 0.130003 0.127499 0.125045 0.122553 0.120183 0.117811 0.115328 0.11284 0.110362 0.107964 0.105551 0.103273 0.101021 0.0987714 0.0966508 0.094541 0.0924506 0.0904049 0.0882991 0.0862617 0.0843536 0.0824356 0.0806683 0.0786847 0.0769502 0.0751462 0.0733837 0.0717196 0.070067 0.0683911 0.0668628 0.0653588 0.0637639 0.0622667 0.0606873 0.0592468 0.0577065 0.0561789 0.0546012 0.0532101 0.0517475 0.050368 0.0489505 0.0476471 0.0463013 0.0449787 0.0437616 0.0425895 0.0414425 0.0402972 0.0391161 0.0380325 0.0368926 0.0357001 0.0345675 0.0334986 0.0323923 0.0313628 0.0302245 0.0292205 0.0279648 0.0269345 0.0259361 0.0248325 0.0238103 0.0228251 0.0217588 0.0207434 0.0196574 0.0187088 0.0176482 0.0165385 0.0153728 0.0142583 0.0131044 0.012015 0.0109366 0.00993827 0.00878852 0.00776354 0.00681126 0.00580712 0.00486835 0.00404747 0.00325646 0.00253195 0.00190896 0.00132703 0.00092286 0.000621688 0.00038451 0.000237104 ];
FPR_MSS = [1 0.69367 0.551636 0.47873 0.428855 0.390941 0.359862 0.333973 0.311343 0.290952 0.27295 0.257358 0.243319 0.230544 0.218931 0.208381 0.198713 0.189784 0.181825 0.174513 0.167767 0.161492 0.155715 0.15026 0.145161 0.140282 0.135731 0.131366 0.127213 0.123281 0.119553 0.116037 0.11273 0.109549 0.106524 0.103602 0.100809 0.0981693 0.0956294 0.0931735 0.0908242 0.0884905 0.0862621 0.0841469 0.0820694 0.0800422 0.0780398 0.0761045 0.0742593 0.0724552 0.0707296 0.0690656 0.0674724 0.0658846 0.0643847 0.0629373 0.0615544 0.0602324 0.0589422 0.0577056 0.0565256 0.055381 0.0542881 0.0532881 0.0523331 0.0514255 0.0505542 0.0497226 0.0489138 0.0481471 0.0473911 0.0466679 0.0459768 0.0452958 0.0446314 0.043997 0.0433735 0.0427775 0.0422077 0.0416658 0.041118 0.0405848 0.0400798 0.0395835 0.0391283 0.0386717 0.0382048 0.0377715 0.0373205 0.0368617 0.0364165 0.0359863 0.035542 0.0350951 0.0346867 0.0342398 0.0338034 0.0333941 0.0329731 0.0325788 0.0321954 0.0317863 0.0313828 0.0310025 0.0306151 0.0302709 0.0298914 0.0295082 0.0291615 0.0288 0.0284469 0.0280957 0.0277344 0.0273769 0.0270164 0.0266467 0.0262946 0.0259254 0.0255546 0.0251732 0.0247942 0.0244377 0.0240566 0.0236939 0.0233258 0.0229344 0.0225585 0.022185 0.0217628 0.0213252 0.020911 0.0204816 0.020114 0.0197421 0.0193962 0.0190483 0.0187322 0.018434 0.0181516 0.0178375 0.0175129 0.0171582 0.0168172 0.0165055 0.0162171 0.0159703 0.0157621 0.0155792 0.0154214 0.0152876 0.0151658 0.0150522 0.0149366 0.0148343 0.0147282 0.0146358 0.0145381 0.0144425 0.0143494 0.0142529 0.0141628 0.0140722 0.0139841 0.0138949 0.0138133 0.0137313 0.0136477 0.0135619 0.0134812 0.0134087 0.0133357 0.0132608 0.01319 0.0131226 0.0130544 0.0129992 0.0129464 0.0128792 0.0128196 0.01276 0.0126999 0.0126391 0.0125815 0.0125313 0.0124734 0.0124239 0.0123748 0.0123257 0.0122797 0.0122348 0.0121853 0.0121344 0.0120836 0.0120372 0.0119937 0.0119485 0.0118954 0.0118509 0.0118007 0.0117565 0.0117099 0.0116681 0.0116177 0.0115745 0.0115309 0.0114793 0.0114374 0.0113951 0.0113543 0.0113171 0.0112821 0.0112419 0.0112037 0.0111733 0.0111401 0.0111068 0.0110717 0.0110386 0.0110031 0.0109671 0.0109375 0.0108995 0.0108622 0.0108236 0.0107848 0.0107538 0.0107197 0.0106825 0.0106457 0.0106127 0.0105755 0.0105449 0.0105137 0.0104826 0.0104532 0.0104236 0.0103965 0.0103715 0.0103461 0.0103208 0.0102947 0.0102737 0.0102539 0.0102342 0.0102096 0.0101897 0.0101676 0.0101455 0.0101237 0.0101013 0.0100807 0.010052 0.0100349 0.0100248 0.0100127 0.0100067 ];
plot(Recall_MSS, Precision_MSS, 'g', 'linewidth', 1);
Recall_CA = [1 0.999114 0.995869 0.992064 0.987713 0.983837 0.980133 0.976482 0.973327 0.969975 0.966563 0.963029 0.959232 0.955051 0.950733 0.946471 0.941759 0.936722 0.931707 0.926865 0.921929 0.916947 0.911881 0.90672 0.901624 0.896345 0.891092 0.886038 0.880802 0.875775 0.870675 0.865396 0.86032 0.855141 0.849651 0.844151 0.83863 0.832896 0.827127 0.82154 0.815547 0.809468 0.803787 0.798 0.792496 0.786973 0.781631 0.776339 0.771056 0.765912 0.760844 0.755904 0.75083 0.745797 0.740689 0.73551 0.73052 0.725673 0.720582 0.715631 0.710734 0.705991 0.701155 0.696465 0.691601 0.687407 0.682633 0.677718 0.672979 0.668061 0.663158 0.658118 0.653169 0.648417 0.643643 0.63887 0.633925 0.628996 0.624201 0.619409 0.614621 0.609941 0.604965 0.60001 0.595159 0.590329 0.585569 0.580848 0.575899 0.571103 0.566288 0.561396 0.556546 0.551641 0.546897 0.541902 0.537037 0.53207 0.527415 0.522599 0.517604 0.512753 0.507792 0.502836 0.497918 0.49301 0.487979 0.483083 0.478032 0.473057 0.468015 0.463056 0.457954 0.453058 0.44804 0.443015 0.438163 0.433297 0.428323 0.423448 0.41858 0.413583 0.408921 0.40413 0.399376 0.394684 0.390022 0.385357 0.383756 0.379351 0.374843 0.37028 0.366003 0.361635 0.357212 0.35312 0.349029 0.344946 0.340793 0.336816 0.332653 0.328769 0.324708 0.320594 0.31668 0.312772 0.308669 0.304818 0.301049 0.29727 0.293515 0.289693 0.285993 0.282174 0.278348 0.274801 0.270946 0.267165 0.263454 0.25964 0.25602 0.25234 0.248777 0.245258 0.241706 0.238031 0.234481 0.231003 0.227429 0.223992 0.22044 0.216969 0.213558 0.21008 0.206654 0.203207 0.199828 0.196486 0.193237 0.189819 0.186472 0.183021 0.179539 0.17627 0.172968 0.169596 0.166285 0.162938 0.15958 0.156354 0.15297 0.149686 0.146603 0.143261 0.139996 0.136688 0.133406 0.130267 0.127043 0.123891 0.120797 0.117524 0.114371 0.111398 0.108295 0.105136 0.101987 0.0989395 0.0960589 0.0930753 0.0899617 0.0869627 0.0840248 0.0809795 0.0780381 0.0752281 0.0724671 0.0695938 0.0669655 0.0640973 0.0612938 0.0584917 0.0557139 0.0531719 0.0504982 0.0478675 0.0452936 0.0428305 0.0403248 0.0380216 0.0354592 0.0331512 0.0307946 0.0287059 0.026702 0.0246971 0.0227357 0.020843 0.019075 0.0174151 0.0158891 0.014437 0.013013 0.0117955 0.0105757 0.00936232 0.0082938 0.00719352 0.00599301 0.00495756 0.00412624 0.00326756 0.00243024 0.00169561 0.00106443 0.000456214 ];
Precision_CA = [0.214248 0.219364 0.224408 0.230744 0.238327 0.246555 0.255505 0.265088 0.274843 0.284407 0.293838 0.303042 0.311344 0.319107 0.326543 0.333386 0.339848 0.346004 0.351673 0.357562 0.363338 0.368961 0.374626 0.380264 0.385756 0.391247 0.396708 0.401874 0.406999 0.412084 0.416954 0.4217 0.426398 0.430819 0.435166 0.439257 0.443139 0.446938 0.450831 0.454751 0.458535 0.462087 0.465591 0.469107 0.472527 0.475977 0.479467 0.482846 0.486047 0.489406 0.49275 0.495967 0.499133 0.502206 0.505192 0.508267 0.511416 0.514412 0.517373 0.520298 0.523264 0.526337 0.529226 0.532173 0.534901 0.537479 0.540205 0.542983 0.545756 0.548398 0.551034 0.553484 0.555898 0.558478 0.560885 0.563316 0.565668 0.568117 0.570613 0.573001 0.575316 0.577633 0.579822 0.582009 0.584252 0.586412 0.588666 0.59084 0.592944 0.595148 0.597255 0.599306 0.601367 0.603249 0.605107 0.606957 0.608576 0.610484 0.612371 0.614115 0.615904 0.617714 0.619235 0.620862 0.62259 0.624264 0.625869 0.627446 0.628815 0.630489 0.63202 0.633699 0.634926 0.636286 0.637772 0.639127 0.640576 0.642023 0.643272 0.64447 0.64595 0.647237 0.648452 0.649632 0.650976 0.6524 0.653687 0.655002 0.655531 0.657131 0.658433 0.659971 0.661473 0.662741 0.664104 0.665543 0.667223 0.668721 0.670298 0.671827 0.673262 0.674846 0.676346 0.677782 0.679401 0.6809 0.682368 0.683974 0.685536 0.687317 0.688828 0.690353 0.691891 0.69356 0.695095 0.697034 0.69843 0.699612 0.701235 0.702521 0.703848 0.705412 0.706769 0.708212 0.709705 0.710905 0.712425 0.714116 0.715522 0.716787 0.718018 0.719241 0.720462 0.721956 0.723093 0.724479 0.72577 0.727218 0.728499 0.729663 0.731427 0.732312 0.733743 0.735162 0.736579 0.737774 0.738971 0.74018 0.741514 0.74275 0.74404 0.745513 0.74652 0.747576 0.748774 0.750303 0.75152 0.752278 0.753584 0.754881 0.755628 0.756503 0.757601 0.75859 0.759995 0.761827 0.76223 0.763058 0.764362 0.765383 0.765944 0.767301 0.769108 0.770194 0.771044 0.771436 0.77182 0.772224 0.772536 0.772941 0.772448 0.773175 0.772599 0.772631 0.773676 0.773717 0.774293 0.773427 0.773773 0.774864 0.774536 0.775176 0.776553 0.778096 0.779491 0.779412 0.780318 0.779255 0.778685 0.777413 0.774739 0.772215 0.773088 0.773709 0.771405 0.774861 0.77322 0.772754 0.771389 0.768999 0.766146 0.767281 0.760417 0.772676 0.770667 0.772167 ];
TPR_CA = [1 0.999114 0.995869 0.992064 0.987713 0.983837 0.980133 0.976482 0.973327 0.969975 0.966563 0.963029 0.959232 0.955051 0.950733 0.946471 0.941759 0.936722 0.931707 0.926865 0.921929 0.916947 0.911881 0.90672 0.901624 0.896345 0.891092 0.886038 0.880802 0.875775 0.870675 0.865396 0.86032 0.855141 0.849651 0.844151 0.83863 0.832896 0.827127 0.82154 0.815547 0.809468 0.803787 0.798 0.792496 0.786973 0.781631 0.776339 0.771056 0.765912 0.760844 0.755904 0.75083 0.745797 0.740689 0.73551 0.73052 0.725673 0.720582 0.715631 0.710734 0.705991 0.701155 0.696465 0.691601 0.687407 0.682633 0.677718 0.672979 0.668061 0.663158 0.658118 0.653169 0.648417 0.643643 0.63887 0.633925 0.628996 0.624201 0.619409 0.614621 0.609941 0.604965 0.60001 0.595159 0.590329 0.585569 0.580848 0.575899 0.571103 0.566288 0.561396 0.556546 0.551641 0.546897 0.541902 0.537037 0.53207 0.527415 0.522599 0.517604 0.512753 0.507792 0.502836 0.497918 0.49301 0.487979 0.483083 0.478032 0.473057 0.468015 0.463056 0.457954 0.453058 0.44804 0.443015 0.438163 0.433297 0.428323 0.423448 0.41858 0.413583 0.408921 0.40413 0.399376 0.394684 0.390022 0.385357 0.383756 0.379351 0.374843 0.37028 0.366003 0.361635 0.357212 0.35312 0.349029 0.344946 0.340793 0.336816 0.332653 0.328769 0.324708 0.320594 0.31668 0.312772 0.308669 0.304818 0.301049 0.29727 0.293515 0.289693 0.285993 0.282174 0.278348 0.274801 0.270946 0.267165 0.263454 0.25964 0.25602 0.25234 0.248777 0.245258 0.241706 0.238031 0.234481 0.231003 0.227429 0.223992 0.22044 0.216969 0.213558 0.21008 0.206654 0.203207 0.199828 0.196486 0.193237 0.189819 0.186472 0.183021 0.179539 0.17627 0.172968 0.169596 0.166285 0.162938 0.15958 0.156354 0.15297 0.149686 0.146603 0.143261 0.139996 0.136688 0.133406 0.130267 0.127043 0.123891 0.120797 0.117524 0.114371 0.111398 0.108295 0.105136 0.101987 0.0989395 0.0960589 0.0930753 0.0899617 0.0869627 0.0840248 0.0809795 0.0780381 0.0752281 0.0724671 0.0695938 0.0669655 0.0640973 0.0612938 0.0584917 0.0557139 0.0531719 0.0504982 0.0478675 0.0452936 0.0428305 0.0403248 0.0380216 0.0354592 0.0331512 0.0307946 0.0287059 0.026702 0.0246971 0.0227357 0.020843 0.019075 0.0174151 0.0158891 0.014437 0.013013 0.0117955 0.0105757 0.00936232 0.0082938 0.00719352 0.00599301 0.00495756 0.00412624 0.00326756 0.00243024 0.00169561 0.00106443 0.000456214 ];
FPR_CA = [1 0.974345 0.927612 0.87903 0.830982 0.788403 0.750115 0.714916 0.683333 0.654379 0.627009 0.60165 0.579186 0.558036 0.538117 0.520127 0.502865 0.486776 0.472104 0.457793 0.444184 0.431549 0.419041 0.40694 0.395356 0.383969 0.372914 0.362604 0.352651 0.343137 0.334063 0.325272 0.316824 0.308975 0.301267 0.293847 0.286871 0.279939 0.273065 0.266453 0.25993 0.253641 0.24766 0.241736 0.236281 0.230811 0.225508 0.220375 0.215542 0.210783 0.206103 0.201687 0.19731 0.193152 0.189114 0.185145 0.181262 0.177531 0.173844 0.170276 0.166792 0.163385 0.160071 0.156819 0.153651 0.150747 0.147718 0.144721 0.141788 0.138981 0.136186 0.133473 0.130876 0.128288 0.125794 0.123329 0.120933 0.118591 0.11631 0.114073 0.111879 0.109739 0.107651 0.105609 0.103608 0.101635 0.0996868 0.0978012 0.095931 0.0941025 0.0923272 0.0905728 0.088895 0.087255 0.0856837 0.084106 0.0826016 0.0810756 0.0796058 0.0781924 0.0768 0.0754294 0.0741261 0.0727937 0.0715114 0.0702321 0.0689636 0.0677292 0.0665449 0.0653328 0.0641915 0.063046 0.0619588 0.06088 0.0598295 0.0587867 0.0577531 0.0567705 0.0557958 0.0548546 0.0539154 0.0529882 0.0521023 0.0512311 0.0503475 0.049466 0.0486168 0.0477748 0.0474585 0.0466332 0.0458437 0.0450443 0.0442785 0.043534 0.0427954 0.0420609 0.041329 0.040639 0.0399582 0.0392753 0.0386178 0.0379789 0.0373459 0.0367303 0.036121 0.0355233 0.034934 0.0343333 0.0337669 0.0332093 0.0326783 0.0321504 0.031645 0.0311289 0.0306216 0.030119 0.0296501 0.0291883 0.0287173 0.0282583 0.0278028 0.0273539 0.0269364 0.0265173 0.0261059 0.0256915 0.0252851 0.024887 0.0245008 0.0241145 0.023742 0.0233808 0.0230208 0.0226598 0.0223183 0.0219896 0.0216458 0.0213227 0.0210078 0.0207041 0.0203931 0.0200959 0.0197763 0.019466 0.019172 0.0188853 0.0186251 0.0183608 0.0180847 0.0178289 0.0175825 0.0173339 0.0171067 0.0168736 0.0166299 0.0164034 0.0161753 0.0159629 0.0157443 0.0155262 0.0153312 0.0151332 0.0149478 0.0147584 0.0145654 0.0143846 0.0142149 0.0140409 0.0138736 0.0137047 0.0135536 0.0133906 0.0132325 0.0130812 0.0129332 0.0127955 0.0126556 0.0125207 0.0123846 0.0122522 0.0121352 0.0120086 0.0118965 0.011784 0.0116769 0.0115691 0.0114731 0.0113758 0.0112821 0.0111902 0.0111083 0.011026 0.0109465 0.0108693 0.0108017 0.0107291 0.0106641 0.0106018 0.0105396 0.0104835 0.0104386 0.0103928 0.0103456 0.0103009 0.0102629 0.0102219 0.0101938 0.0101657 0.0101346 0.0101077 0.0100865 0.0100664 0.0100522 0.0100318 0.01002 0.0100081 ];
plot(Recall_CA, Precision_CA, 'r', 'linewidth', 1);
Recall_FT = [1 0.989474 0.974497 0.963401 0.953315 0.943898 0.935205 0.926968 0.9194 0.912111 0.904947 0.897991 0.891205 0.884298 0.877644 0.870899 0.864007 0.857371 0.850868 0.844474 0.838041 0.831883 0.825881 0.820128 0.814593 0.8092 0.804092 0.798881 0.793661 0.788588 0.78344 0.778188 0.772969 0.767502 0.762162 0.75697 0.751691 0.746599 0.74143 0.736353 0.731278 0.726413 0.721551 0.716542 0.711523 0.706513 0.701692 0.697021 0.692456 0.687634 0.682967 0.678477 0.67395 0.669404 0.664888 0.660351 0.655891 0.651304 0.646557 0.64183 0.637481 0.633156 0.628737 0.624314 0.620025 0.615592 0.611266 0.60694 0.602814 0.598444 0.594157 0.589844 0.585385 0.581225 0.576952 0.572718 0.568441 0.564196 0.559977 0.555699 0.551462 0.547036 0.542681 0.538536 0.534328 0.53009 0.52578 0.521444 0.517062 0.512654 0.508286 0.504025 0.499693 0.495549 0.491485 0.487154 0.482807 0.47844 0.474022 0.469622 0.465205 0.46091 0.456633 0.45228 0.447906 0.443422 0.438923 0.434177 0.429461 0.424919 0.420177 0.415662 0.411114 0.40676 0.402346 0.398154 0.394105 0.389734 0.385489 0.381362 0.377259 0.373158 0.369427 0.365802 0.362198 0.358711 0.355175 0.351632 0.348122 0.344661 0.341347 0.337901 0.334433 0.331093 0.327675 0.324394 0.321068 0.317717 0.314499 0.311196 0.307971 0.304719 0.301512 0.29831 0.295062 0.291682 0.288486 0.285313 0.28199 0.278647 0.275332 0.27211 0.269017 0.266036 0.26312 0.26028 0.257442 0.25467 0.25185 0.249106 0.246445 0.243576 0.240713 0.237986 0.235218 0.232299 0.229594 0.22698 0.224341 0.221687 0.21898 0.216308 0.213851 0.211366 0.208853 0.20637 0.203748 0.201207 0.198743 0.196232 0.193637 0.191075 0.18852 0.18585 0.18326 0.180491 0.177775 0.174497 0.17087 0.168309 0.165906 0.163404 0.160959 0.15858 0.156101 0.153812 0.151403 0.149037 0.146684 0.144454 0.142162 0.139893 0.137696 0.135561 0.133371 0.131061 0.128954 0.126595 0.124278 0.122045 0.119861 0.117567 0.115244 0.112962 0.110689 0.108388 0.106187 0.103923 0.101636 0.0992573 0.0967824 0.0942591 0.0916951 0.0887957 0.0859963 0.0833621 0.0806157 0.078004 0.0755171 0.073005 0.0702848 0.0677635 0.0652711 0.0626792 0.0601793 0.0577176 0.0549837 0.0523162 0.0496818 0.0469753 0.0442038 0.0408889 0.0362339 0.0330784 0.0301315 0.0272846 0.0246556 0.0219424 0.0193822 0.0169823 0.0145014 0.0122936 0.00926541 0.00644347 0.00422302 0.00190908 ];
Precision_FT = [0.214248 0.221041 0.263426 0.293402 0.317565 0.339932 0.359013 0.376258 0.394386 0.410069 0.426351 0.440663 0.455982 0.471103 0.484355 0.497045 0.507427 0.516946 0.526083 0.535227 0.544604 0.553849 0.563295 0.573066 0.581515 0.589743 0.598032 0.605954 0.614178 0.622078 0.629329 0.635896 0.642013 0.647553 0.652561 0.657638 0.662433 0.667109 0.671454 0.675925 0.680138 0.684135 0.687827 0.691513 0.700259 0.703609 0.706766 0.709884 0.713016 0.715895 0.718665 0.72141 0.724003 0.726604 0.728927 0.73116 0.733449 0.735668 0.737673 0.739637 0.741762 0.743783 0.745788 0.747682 0.749645 0.751522 0.75352 0.755312 0.757189 0.758994 0.760677 0.762399 0.764018 0.765747 0.76753 0.769191 0.770866 0.772624 0.774669 0.776683 0.778367 0.779966 0.781373 0.782916 0.78445 0.786024 0.787522 0.789057 0.79043 0.791794 0.793271 0.794623 0.796087 0.797462 0.79885 0.800271 0.801616 0.803048 0.804506 0.805773 0.806983 0.808135 0.809409 0.810419 0.811298 0.812065 0.812788 0.813171 0.813808 0.814313 0.814713 0.8156 0.816434 0.81725 0.817925 0.818757 0.819348 0.819829 0.82016 0.820638 0.821048 0.821536 0.822076 0.822496 0.822856 0.823132 0.823544 0.82374 0.824126 0.824374 0.824812 0.824955 0.825412 0.826022 0.826681 0.827529 0.828403 0.829241 0.829985 0.83047 0.830469 0.830583 0.827574 0.827677 0.828604 0.828873 0.829509 0.830033 0.830471 0.830957 0.830867 0.830861 0.830868 0.831051 0.83088 0.830772 0.830672 0.830818 0.83118 0.831655 0.832034 0.832689 0.832987 0.833307 0.833423 0.833318 0.833396 0.83364 0.833546 0.8337 0.833561 0.833766 0.833772 0.834069 0.834246 0.834348 0.834586 0.834763 0.83503 0.83485 0.834826 0.834834 0.834663 0.834905 0.83477 0.834572 0.834769 0.835152 0.837088 0.836913 0.836575 0.837478 0.837519 0.837815 0.838302 0.838587 0.83926 0.839379 0.839933 0.840689 0.842209 0.844015 0.846354 0.848581 0.849211 0.849418 0.849697 0.850122 0.849616 0.849597 0.848778 0.848681 0.848399 0.848273 0.848521 0.848162 0.848233 0.848117 0.847937 0.847007 0.847263 0.846766 0.84553 0.843376 0.837129 0.834319 0.833322 0.833012 0.829327 0.828291 0.831121 0.835276 0.837879 0.837182 0.837221 0.841133 0.840551 0.842285 0.844626 0.846653 0.852539 0.853678 0.854657 0.852265 0.851373 0.852046 0.84965 0.85006 0.847312 0.842792 0.836641 0.838395 0.837169 0.839152 0.844167 0.84 ];
TPR_FT = [1 0.989474 0.974497 0.963401 0.953315 0.943898 0.935205 0.926968 0.9194 0.912111 0.904947 0.897991 0.891205 0.884298 0.877644 0.870899 0.864007 0.857371 0.850868 0.844474 0.838041 0.831883 0.825881 0.820128 0.814593 0.8092 0.804092 0.798881 0.793661 0.788588 0.78344 0.778188 0.772969 0.767502 0.762162 0.75697 0.751691 0.746599 0.74143 0.736353 0.731278 0.726413 0.721551 0.716542 0.711523 0.706513 0.701692 0.697021 0.692456 0.687634 0.682967 0.678477 0.67395 0.669404 0.664888 0.660351 0.655891 0.651304 0.646557 0.64183 0.637481 0.633156 0.628737 0.624314 0.620025 0.615592 0.611266 0.60694 0.602814 0.598444 0.594157 0.589844 0.585385 0.581225 0.576952 0.572718 0.568441 0.564196 0.559977 0.555699 0.551462 0.547036 0.542681 0.538536 0.534328 0.53009 0.52578 0.521444 0.517062 0.512654 0.508286 0.504025 0.499693 0.495549 0.491485 0.487154 0.482807 0.47844 0.474022 0.469622 0.465205 0.46091 0.456633 0.45228 0.447906 0.443422 0.438923 0.434177 0.429461 0.424919 0.420177 0.415662 0.411114 0.40676 0.402346 0.398154 0.394105 0.389734 0.385489 0.381362 0.377259 0.373158 0.369427 0.365802 0.362198 0.358711 0.355175 0.351632 0.348122 0.344661 0.341347 0.337901 0.334433 0.331093 0.327675 0.324394 0.321068 0.317717 0.314499 0.311196 0.307971 0.304719 0.301512 0.29831 0.295062 0.291682 0.288486 0.285313 0.28199 0.278647 0.275332 0.27211 0.269017 0.266036 0.26312 0.26028 0.257442 0.25467 0.25185 0.249106 0.246445 0.243576 0.240713 0.237986 0.235218 0.232299 0.229594 0.22698 0.224341 0.221687 0.21898 0.216308 0.213851 0.211366 0.208853 0.20637 0.203748 0.201207 0.198743 0.196232 0.193637 0.191075 0.18852 0.18585 0.18326 0.180491 0.177775 0.174497 0.17087 0.168309 0.165906 0.163404 0.160959 0.15858 0.156101 0.153812 0.151403 0.149037 0.146684 0.144454 0.142162 0.139893 0.137696 0.135561 0.133371 0.131061 0.128954 0.126595 0.124278 0.122045 0.119861 0.117567 0.115244 0.112962 0.110689 0.108388 0.106187 0.103923 0.101636 0.0992573 0.0967824 0.0942591 0.0916951 0.0887957 0.0859963 0.0833621 0.0806157 0.078004 0.0755171 0.073005 0.0702848 0.0677635 0.0652711 0.0626792 0.0601793 0.0577176 0.0549837 0.0523162 0.0496818 0.0469753 0.0442038 0.0408889 0.0362339 0.0330784 0.0301315 0.0272846 0.0246556 0.0219424 0.0193822 0.0169823 0.0145014 0.0122936 0.00926541 0.00644347 0.00422302 0.00190908 ];
FPR_FT = [1 0.917433 0.809424 0.752192 0.70782 0.668576 0.633742 0.601637 0.572311 0.54653 0.524105 0.503609 0.483981 0.464842 0.446824 0.428933 0.413402 0.398915 0.385594 0.37318 0.361535 0.350984 0.341221 0.331929 0.323259 0.314727 0.306436 0.298443 0.290705 0.283446 0.276642 0.270281 0.264359 0.258704 0.253028 0.247159 0.241692 0.236512 0.231694 0.227051 0.222304 0.218017 0.213891 0.209649 0.196556 0.192855 0.189263 0.18576 0.182365 0.17903 0.175732 0.172546 0.169411 0.166414 0.163637 0.161025 0.158433 0.155934 0.153511 0.151155 0.148812 0.146565 0.144301 0.142049 0.139829 0.137649 0.135509 0.133473 0.131485 0.129597 0.127694 0.125862 0.124039 0.122224 0.120452 0.118804 0.117096 0.115403 0.11365 0.111938 0.110342 0.108794 0.10732 0.10583 0.104387 0.102945 0.101542 0.100176 0.0988595 0.0975279 0.0962285 0.0949737 0.0936758 0.092416 0.0911795 0.0898154 0.0885861 0.0872417 0.0857924 0.0844695 0.0832782 0.0821385 0.0809863 0.0799074 0.0789039 0.077889 0.0769203 0.0759741 0.0749651 0.0738407 0.0729247 0.0719999 0.0710311 0.0700749 0.0690696 0.0680987 0.0670882 0.0660564 0.0649839 0.0638253 0.0626477 0.061381 0.0602473 0.0592066 0.0581977 0.0572725 0.0563367 0.0554788 0.0546184 0.053763 0.0527919 0.0518026 0.0508946 0.0498469 0.0486437 0.0473947 0.0463497 0.0452831 0.0443717 0.043333 0.0425278 0.0413193 0.040318 0.0393264 0.0382815 0.0375726 0.0367242 0.0357532 0.0350208 0.0341531 0.0335419 0.032987 0.0324283 0.0318627 0.0313864 0.0309188 0.0305059 0.0300629 0.0296032 0.0291745 0.0287208 0.0282775 0.02779 0.0272866 0.0269098 0.0265418 0.0261569 0.0257412 0.0253334 0.0249581 0.0245925 0.024211 0.0238014 0.0233453 0.0229713 0.0226049 0.0222654 0.0219055 0.0214514 0.0209351 0.0204163 0.0199787 0.0195715 0.0191582 0.018717 0.0178809 0.0174199 0.0169864 0.0165428 0.0161673 0.0158658 0.0153935 0.0151966 0.0150317 0.0148674 0.0147025 0.0145518 0.0143902 0.0142417 0.014103 0.0139694 0.0138386 0.0137251 0.0136186 0.013518 0.0134141 0.0133219 0.0132258 0.013134 0.0130438 0.0129693 0.0128833 0.0128151 0.0127422 0.0126715 0.0126049 0.01254 0.012471 0.012405 0.0123418 0.0122832 0.0122227 0.0121614 0.0121016 0.012038 0.0119672 0.0118974 0.0118178 0.0117019 0.0115079 0.0110476 0.0109594 0.0109041 0.0108569 0.010796 0.0107209 0.0106647 0.0106185 0.0105749 0.0105145 0.0102822 0.0102521 0.0102324 0.0102123 0.0101928 0.0101754 0.0101555 0.0101243 0.0100992 0.01008 0.0100645 0.0100498 0.0100381 0.0100242 0.0100124 0.0100055 ];
plot(Recall_FT, Precision_FT, 'c', 'linewidth', 1);
Recall_AC = [1 0.99014 0.964736 0.939985 0.917354 0.897001 0.877954 0.859279 0.84161 0.825913 0.811378 0.796902 0.782786 0.769336 0.756349 0.744077 0.732491 0.721293 0.711025 0.700897 0.691306 0.681907 0.672751 0.663817 0.654913 0.646062 0.637369 0.628802 0.620223 0.61148 0.602619 0.593914 0.585971 0.578266 0.570656 0.563286 0.556136 0.548968 0.542131 0.535194 0.528534 0.522093 0.515711 0.509428 0.503218 0.496892 0.490658 0.484598 0.478368 0.472168 0.46626 0.460609 0.454887 0.449466 0.443923 0.438514 0.433144 0.427853 0.422709 0.417701 0.412687 0.407709 0.402856 0.398045 0.393301 0.388648 0.383939 0.379351 0.374824 0.37031 0.365911 0.361491 0.357001 0.352628 0.348304 0.344061 0.33964 0.335275 0.331002 0.326832 0.322712 0.318687 0.314737 0.310715 0.306851 0.302914 0.298955 0.295081 0.29133 0.287579 0.28392 0.280245 0.276679 0.272971 0.269275 0.26572 0.262084 0.258627 0.255271 0.251914 0.248568 0.245056 0.241716 0.238359 0.234995 0.231594 0.228184 0.224819 0.22145 0.218114 0.214681 0.211181 0.20768 0.20431 0.201012 0.197796 0.194726 0.191608 0.188565 0.185439 0.182406 0.179506 0.176484 0.173533 0.170542 0.167572 0.164764 0.162018 0.159175 0.156521 0.153611 0.15101 0.148458 0.145937 0.143445 0.141053 0.138697 0.136513 0.134286 0.132205 0.1301 0.1279 0.12594 0.123776 0.121573 0.119409 0.117487 0.115441 0.113491 0.111649 0.109709 0.107853 0.106012 0.104138 0.102375 0.100597 0.098767 0.0969517 0.0951939 0.093219 0.0913418 0.0893661 0.0873547 0.0852768 0.0832416 0.0811693 0.0792673 0.0772808 0.0752272 0.0733532 0.071433 0.0696098 0.0677501 0.0658124 0.0639996 0.0623267 0.0604885 0.0587846 0.0570411 0.0554878 0.0538558 0.0522643 0.0506642 0.0491216 0.047663 0.0460344 0.04428 0.0428711 0.0414317 0.040206 0.0388018 0.0374402 0.0362342 0.034849 0.0336079 0.0323774 0.0312253 0.0300666 0.0289925 0.0279637 0.0268977 0.0258224 0.0247687 0.0238599 0.0229416 0.0219523 0.0210426 0.0202114 0.0192909 0.0184551 0.0175261 0.0167355 0.0159324 0.015137 0.0144687 0.0137956 0.0131126 0.012448 0.011767 0.0111228 0.0105057 0.00993149 0.00936568 0.008838 0.00833877 0.00777328 0.007348 0.0068932 0.00640717 0.00596095 0.00550405 0.00503623 0.00469236 0.00429844 0.00400031 0.00369344 0.00339733 0.00310844 0.00283345 0.00256394 0.00224246 0.00201815 0.00181489 0.00158056 0.00136573 0.00115602 0.000962999 0.000806932 0.000705523 0.000555567 0.000483295 0.000389968 0.000285185 0.0002129 0.000182818 0.000165487 ];
Precision_AC = [0.214248 0.237683 0.282168 0.333169 0.373987 0.403116 0.429192 0.451087 0.47132 0.49065 0.509005 0.525818 0.542181 0.558227 0.573668 0.588351 0.601931 0.613921 0.624569 0.634303 0.643516 0.652332 0.660607 0.668515 0.675937 0.682831 0.689325 0.695221 0.700406 0.705329 0.709902 0.714246 0.718585 0.722632 0.726483 0.730468 0.734295 0.737727 0.741073 0.744177 0.747071 0.750032 0.752846 0.755461 0.758082 0.760475 0.762711 0.764969 0.767194 0.769515 0.771731 0.773626 0.77558 0.777813 0.779897 0.782005 0.784015 0.786061 0.787897 0.789949 0.791541 0.793049 0.794437 0.795768 0.797032 0.798299 0.799488 0.800662 0.801799 0.803088 0.804093 0.80522 0.806269 0.807418 0.808386 0.809528 0.810539 0.811494 0.812247 0.81295 0.81356 0.81421 0.81499 0.815584 0.816274 0.816945 0.817372 0.817967 0.818381 0.81902 0.819317 0.819816 0.82041 0.821082 0.821425 0.821534 0.821854 0.82205 0.822036 0.821883 0.821444 0.820625 0.819976 0.81934 0.819072 0.818747 0.818402 0.818204 0.817991 0.817964 0.817929 0.817908 0.81793 0.817724 0.817674 0.817927 0.81784 0.817624 0.817594 0.81736 0.817051 0.817025 0.816947 0.816754 0.816599 0.816367 0.816129 0.8156 0.815122 0.815094 0.814557 0.813973 0.813879 0.81316 0.812751 0.812216 0.811041 0.810439 0.809439 0.808952 0.807593 0.80664 0.806725 0.805067 0.803992 0.803198 0.802706 0.801935 0.801672 0.800915 0.800079 0.799604 0.798887 0.798603 0.797766 0.797547 0.796205 0.796176 0.795531 0.795112 0.794561 0.794259 0.794938 0.794434 0.794129 0.793684 0.793981 0.794498 0.794457 0.794976 0.794982 0.794749 0.795204 0.795537 0.796655 0.79639 0.796592 0.797326 0.797198 0.797494 0.797957 0.798633 0.798843 0.798639 0.798368 0.798563 0.798859 0.800067 0.800991 0.801272 0.80157 0.802035 0.802569 0.80273 0.803379 0.802706 0.802027 0.801292 0.801338 0.800523 0.799276 0.798203 0.797205 0.796135 0.79624 0.795153 0.794753 0.793836 0.792989 0.793149 0.793777 0.794621 0.794364 0.793698 0.793669 0.792894 0.793246 0.793662 0.794418 0.794518 0.794531 0.795169 0.794237 0.792555 0.791816 0.791988 0.791413 0.792465 0.793545 0.792501 0.793066 0.794064 0.794197 0.790462 0.789411 0.787014 0.778626 0.777387 0.781722 0.782802 0.776109 0.773767 0.770426 0.770933 0.769863 0.772092 0.770927 0.767686 0.769933 0.760214 0.756361 0.756667 0.757 0.755333 0.755 0.76 ];
TPR_AC = [1 0.99014 0.964736 0.939985 0.917354 0.897001 0.877954 0.859279 0.84161 0.825913 0.811378 0.796902 0.782786 0.769336 0.756349 0.744077 0.732491 0.721293 0.711025 0.700897 0.691306 0.681907 0.672751 0.663817 0.654913 0.646062 0.637369 0.628802 0.620223 0.61148 0.602619 0.593914 0.585971 0.578266 0.570656 0.563286 0.556136 0.548968 0.542131 0.535194 0.528534 0.522093 0.515711 0.509428 0.503218 0.496892 0.490658 0.484598 0.478368 0.472168 0.46626 0.460609 0.454887 0.449466 0.443923 0.438514 0.433144 0.427853 0.422709 0.417701 0.412687 0.407709 0.402856 0.398045 0.393301 0.388648 0.383939 0.379351 0.374824 0.37031 0.365911 0.361491 0.357001 0.352628 0.348304 0.344061 0.33964 0.335275 0.331002 0.326832 0.322712 0.318687 0.314737 0.310715 0.306851 0.302914 0.298955 0.295081 0.29133 0.287579 0.28392 0.280245 0.276679 0.272971 0.269275 0.26572 0.262084 0.258627 0.255271 0.251914 0.248568 0.245056 0.241716 0.238359 0.234995 0.231594 0.228184 0.224819 0.22145 0.218114 0.214681 0.211181 0.20768 0.20431 0.201012 0.197796 0.194726 0.191608 0.188565 0.185439 0.182406 0.179506 0.176484 0.173533 0.170542 0.167572 0.164764 0.162018 0.159175 0.156521 0.153611 0.15101 0.148458 0.145937 0.143445 0.141053 0.138697 0.136513 0.134286 0.132205 0.1301 0.1279 0.12594 0.123776 0.121573 0.119409 0.117487 0.115441 0.113491 0.111649 0.109709 0.107853 0.106012 0.104138 0.102375 0.100597 0.098767 0.0969517 0.0951939 0.093219 0.0913418 0.0893661 0.0873547 0.0852768 0.0832416 0.0811693 0.0792673 0.0772808 0.0752272 0.0733532 0.071433 0.0696098 0.0677501 0.0658124 0.0639996 0.0623267 0.0604885 0.0587846 0.0570411 0.0554878 0.0538558 0.0522643 0.0506642 0.0491216 0.047663 0.0460344 0.04428 0.0428711 0.0414317 0.040206 0.0388018 0.0374402 0.0362342 0.034849 0.0336079 0.0323774 0.0312253 0.0300666 0.0289925 0.0279637 0.0268977 0.0258224 0.0247687 0.0238599 0.0229416 0.0219523 0.0210426 0.0202114 0.0192909 0.0184551 0.0175261 0.0167355 0.0159324 0.015137 0.0144687 0.0137956 0.0131126 0.012448 0.011767 0.0111228 0.0105057 0.00993149 0.00936568 0.008838 0.00833877 0.00777328 0.007348 0.0068932 0.00640717 0.00596095 0.00550405 0.00503623 0.00469236 0.00429844 0.00400031 0.00369344 0.00339733 0.00310844 0.00283345 0.00256394 0.00224246 0.00201815 0.00181489 0.00158056 0.00136573 0.00115602 0.000962999 0.000806932 0.000705523 0.000555567 0.000483295 0.000389968 0.000285185 0.0002129 0.000182818 0.000165487 ];
FPR_AC = [1 0.826706 0.681057 0.588064 0.519961 0.467429 0.424402 0.388524 0.357389 0.331006 0.308634 0.289307 0.271943 0.256191 0.242036 0.229228 0.217864 0.207776 0.198614 0.190158 0.182292 0.174875 0.168079 0.1618 0.155989 0.150639 0.145646 0.140962 0.136604 0.13242 0.128409 0.124666 0.121028 0.117562 0.114214 0.110971 0.107863 0.104909 0.102082 0.0994181 0.0967828 0.0941684 0.0916259 0.0891495 0.0867658 0.0843772 0.0819427 0.0794238 0.0769636 0.0746535 0.0724458 0.0703705 0.0683406 0.0663 0.064299 0.0624477 0.0606993 0.0591116 0.0576461 0.0562013 0.0548787 0.0536075 0.0524081 0.0512356 0.0501273 0.0490496 0.0480026 0.0469612 0.0459921 0.0450057 0.0440392 0.0431093 0.0422032 0.0413084 0.0404439 0.0395805 0.0387408 0.0379232 0.0371385 0.0363787 0.0356662 0.0349579 0.0342478 0.0335823 0.0329336 0.0322884 0.031667 0.03104 0.0304372 0.0298269 0.0292571 0.0286695 0.0281038 0.0275609 0.0270357 0.0265466 0.0260571 0.0255644 0.0251155 0.0246929 0.0242669 0.0238599 0.02347 0.0231109 0.0227667 0.022441 0.0221199 0.0217841 0.0214771 0.0211611 0.0208552 0.0205629 0.0202739 0.0200057 0.0197285 0.0194584 0.0192067 0.0189682 0.0187257 0.0185057 0.0182955 0.0180862 0.0178827 0.0176831 0.0174753 0.0172836 0.0170927 0.0169135 0.016744 0.0165756 0.0164213 0.01626 0.0161114 0.0159744 0.0158389 0.0157067 0.0155736 0.0154428 0.0153181 0.0152006 0.0150896 0.0149775 0.0148593 0.014744 0.0146316 0.0145191 0.0144291 0.0143303 0.0142339 0.0141383 0.0140398 0.0139514 0.0138636 0.0137718 0.0136783 0.0135978 0.0135189 0.0134364 0.0133584 0.0132812 0.0132011 0.0131222 0.013047 0.0129782 0.0129091 0.0128446 0.01278 0.0127176 0.012656 0.0125924 0.0125419 0.0124817 0.0124261 0.0123689 0.012309 0.0122586 0.0122059 0.012152 0.0120977 0.0120503 0.0119984 0.0119455 0.0118971 0.0118494 0.0118066 0.0117661 0.01172 0.0116657 0.0116244 0.011578 0.0115351 0.011498 0.0114649 0.0114228 0.0113915 0.0113578 0.0113273 0.0112946 0.011261 0.0112283 0.0111965 0.0111633 0.0111255 0.0110867 0.0110494 0.011015 0.0109838 0.0109505 0.0109195 0.010885 0.0108429 0.010796 0.0107569 0.0107126 0.0106742 0.0106292 0.0105876 0.0105462 0.0105039 0.0104713 0.0104357 0.0104075 0.0103797 0.0103514 0.0103236 0.0103028 0.010284 0.0102607 0.0102427 0.0102257 0.0102116 0.0101964 0.0101803 0.0101705 0.0101616 0.0101477 0.0101366 0.0101196 0.0101062 0.0100915 0.0100794 0.0100703 0.0100612 0.0100523 0.0100446 0.0100366 0.0100316 0.0100267 0.0100217 0.0100199 0.010017 0.0100142 0.010012 0.0100097 0.0100073 0.0100059 ];
plot(Recall_AC, Precision_AC, 'm', 'linewidth', 1);
Recall_LC = [1 0.969504 0.948814 0.93475 0.923025 0.913425 0.90434 0.896226 0.888384 0.881045 0.874111 0.867619 0.861671 0.855265 0.849726 0.844096 0.838904 0.833829 0.828884 0.823074 0.818335 0.812828 0.807644 0.802315 0.797351 0.792231 0.787289 0.781947 0.77726 0.773272 0.768449 0.763774 0.75898 0.754944 0.750218 0.74647 0.741939 0.738027 0.734094 0.729802 0.725986 0.721764 0.717539 0.713718 0.709804 0.706064 0.702471 0.69866 0.694996 0.691152 0.687446 0.684076 0.68029 0.676977 0.673075 0.669271 0.665369 0.661976 0.658765 0.654795 0.651643 0.648182 0.644453 0.641207 0.637588 0.634088 0.630604 0.626866 0.623226 0.619969 0.615726 0.612933 0.60802 0.605451 0.600568 0.597291 0.592678 0.58928 0.585252 0.581206 0.576281 0.573429 0.569343 0.566004 0.562912 0.557918 0.555073 0.551124 0.548456 0.544286 0.540172 0.536904 0.533271 0.53031 0.526538 0.522416 0.519176 0.51538 0.512095 0.508495 0.505371 0.500909 0.497965 0.494201 0.490649 0.48709 0.483758 0.479311 0.476445 0.472555 0.469201 0.465821 0.462097 0.458964 0.454968 0.451242 0.448522 0.445109 0.441129 0.438119 0.435008 0.431184 0.426883 0.424596 0.420434 0.41763 0.414331 0.410748 0.407601 0.40337 0.401134 0.397831 0.394235 0.391262 0.388558 0.385178 0.382027 0.378433 0.376136 0.373035 0.370181 0.367409 0.364491 0.361116 0.358135 0.354656 0.351758 0.349137 0.345887 0.342748 0.340036 0.336927 0.334097 0.330941 0.327844 0.324522 0.322139 0.319013 0.315763 0.312715 0.309812 0.306973 0.303392 0.300699 0.297254 0.294521 0.290452 0.287591 0.283359 0.28071 0.276693 0.273181 0.270007 0.267605 0.264597 0.261659 0.258554 0.255084 0.252814 0.249628 0.247155 0.243627 0.24073 0.237704 0.235148 0.231598 0.229057 0.225633 0.222904 0.219152 0.21663 0.212976 0.210035 0.207242 0.203732 0.200777 0.197195 0.19396 0.190786 0.187199 0.184042 0.181062 0.177246 0.173749 0.169676 0.167304 0.163331 0.159874 0.156453 0.153096 0.149683 0.146055 0.143128 0.138685 0.135969 0.13294 0.129308 0.126086 0.122797 0.12019 0.11614 0.114049 0.110754 0.107235 0.104647 0.101702 0.0986826 0.0958728 0.0927206 0.0911299 0.0878977 0.0850489 0.0823276 0.0793712 0.0759223 0.0733547 0.0702281 0.0662166 0.0632137 0.0593179 0.0557961 0.0521878 0.0490965 0.0462082 0.0419242 0.0391268 0.0356603 0.0311713 0.0298142 0.0267492 0.0233625 0.0198795 0.018232 0.0134101 0.0086804 0.0086804 ];
Precision_LC = [0.214248 0.235427 0.252216 0.266279 0.283696 0.297565 0.313078 0.326274 0.340131 0.35331 0.367518 0.38031 0.389713 0.403458 0.411198 0.424133 0.433762 0.443574 0.453014 0.461975 0.470942 0.479234 0.486872 0.495048 0.504422 0.510594 0.51875 0.524627 0.532403 0.538202 0.545463 0.552292 0.558181 0.565138 0.572825 0.578864 0.586797 0.592409 0.598545 0.604971 0.609358 0.615617 0.619788 0.625546 0.630418 0.634146 0.638202 0.643107 0.646242 0.650626 0.653415 0.657093 0.660994 0.663829 0.667093 0.670627 0.673694 0.676282 0.678896 0.682027 0.68417 0.686677 0.688932 0.691911 0.693131 0.696081 0.697319 0.700256 0.702052 0.703613 0.705735 0.707031 0.709166 0.71091 0.711894 0.714386 0.715802 0.716823 0.717621 0.719399 0.720155 0.721457 0.722888 0.723896 0.726097 0.726344 0.728004 0.730351 0.731021 0.733346 0.733865 0.73623 0.737778 0.739575 0.740256 0.741905 0.744253 0.745678 0.746645 0.747739 0.749083 0.750438 0.753668 0.754896 0.755753 0.756908 0.758542 0.759529 0.761317 0.763272 0.763816 0.765344 0.765915 0.767299 0.768356 0.769635 0.770413 0.772108 0.772408 0.773696 0.774838 0.775575 0.776769 0.777382 0.778044 0.77938 0.779696 0.780712 0.781404 0.781992 0.783016 0.783192 0.784212 0.784774 0.785614 0.785432 0.786624 0.786888 0.787236 0.787957 0.788381 0.788623 0.789207 0.789943 0.790616 0.790493 0.792685 0.793226 0.793253 0.793416 0.795331 0.795201 0.795636 0.796869 0.797176 0.797413 0.798438 0.7989 0.798654 0.799634 0.799591 0.799799 0.800319 0.800278 0.800055 0.800741 0.800785 0.801287 0.801105 0.801531 0.801384 0.80141 0.800356 0.801063 0.800806 0.799695 0.800265 0.798584 0.799665 0.798641 0.797455 0.798408 0.799047 0.798263 0.798965 0.800194 0.799329 0.799341 0.801077 0.799626 0.800692 0.799177 0.798628 0.798481 0.798989 0.792672 0.792698 0.790757 0.78816 0.786977 0.787885 0.78744 0.787718 0.787406 0.78676 0.785654 0.785726 0.784879 0.783064 0.785496 0.784147 0.782846 0.783024 0.780888 0.781117 0.77994 0.779611 0.780152 0.780248 0.777622 0.778809 0.781705 0.780618 0.781531 0.782724 0.775321 0.77756 0.777119 0.778104 0.781204 0.776126 0.77781 0.780646 0.777341 0.777788 0.777284 0.777163 0.777298 0.776868 0.777957 0.774709 0.776433 0.77697 0.775227 0.771908 0.77256 0.771078 0.77275 0.771331 0.78273 0.783638 0.784501 0.78549 0.784717 0.779501 0.779501 ];
TPR_LC = [1 0.969504 0.948814 0.93475 0.923025 0.913425 0.90434 0.896226 0.888384 0.881045 0.874111 0.867619 0.861671 0.855265 0.849726 0.844096 0.838904 0.833829 0.828884 0.823074 0.818335 0.812828 0.807644 0.802315 0.797351 0.792231 0.787289 0.781947 0.77726 0.773272 0.768449 0.763774 0.75898 0.754944 0.750218 0.74647 0.741939 0.738027 0.734094 0.729802 0.725986 0.721764 0.717539 0.713718 0.709804 0.706064 0.702471 0.69866 0.694996 0.691152 0.687446 0.684076 0.68029 0.676977 0.673075 0.669271 0.665369 0.661976 0.658765 0.654795 0.651643 0.648182 0.644453 0.641207 0.637588 0.634088 0.630604 0.626866 0.623226 0.619969 0.615726 0.612933 0.60802 0.605451 0.600568 0.597291 0.592678 0.58928 0.585252 0.581206 0.576281 0.573429 0.569343 0.566004 0.562912 0.557918 0.555073 0.551124 0.548456 0.544286 0.540172 0.536904 0.533271 0.53031 0.526538 0.522416 0.519176 0.51538 0.512095 0.508495 0.505371 0.500909 0.497965 0.494201 0.490649 0.48709 0.483758 0.479311 0.476445 0.472555 0.469201 0.465821 0.462097 0.458964 0.454968 0.451242 0.448522 0.445109 0.441129 0.438119 0.435008 0.431184 0.426883 0.424596 0.420434 0.41763 0.414331 0.410748 0.407601 0.40337 0.401134 0.397831 0.394235 0.391262 0.388558 0.385178 0.382027 0.378433 0.376136 0.373035 0.370181 0.367409 0.364491 0.361116 0.358135 0.354656 0.351758 0.349137 0.345887 0.342748 0.340036 0.336927 0.334097 0.330941 0.327844 0.324522 0.322139 0.319013 0.315763 0.312715 0.309812 0.306973 0.303392 0.300699 0.297254 0.294521 0.290452 0.287591 0.283359 0.28071 0.276693 0.273181 0.270007 0.267605 0.264597 0.261659 0.258554 0.255084 0.252814 0.249628 0.247155 0.243627 0.24073 0.237704 0.235148 0.231598 0.229057 0.225633 0.222904 0.219152 0.21663 0.212976 0.210035 0.207242 0.203732 0.200777 0.197195 0.19396 0.190786 0.187199 0.184042 0.181062 0.177246 0.173749 0.169676 0.167304 0.163331 0.159874 0.156453 0.153096 0.149683 0.146055 0.143128 0.138685 0.135969 0.13294 0.129308 0.126086 0.122797 0.12019 0.11614 0.114049 0.110754 0.107235 0.104647 0.101702 0.0986826 0.0958728 0.0927206 0.0911299 0.0878977 0.0850489 0.0823276 0.0793712 0.0759223 0.0733547 0.0702281 0.0662166 0.0632137 0.0593179 0.0557961 0.0521878 0.0490965 0.0462082 0.0419242 0.0391268 0.0356603 0.0311713 0.0298142 0.0267492 0.0233625 0.0198795 0.018232 0.0134101 0.0086804 0.0086804 ];
FPR_LC = [1 0.847098 0.746495 0.680801 0.626489 0.58519 0.549232 0.51869 0.49376 0.46841 0.448169 0.428711 0.4127 0.394984 0.381522 0.367185 0.355216 0.344084 0.332284 0.32143 0.31186 0.302942 0.294507 0.285569 0.276939 0.270686 0.263094 0.256206 0.249297 0.244182 0.237658 0.231542 0.226529 0.221105 0.215623 0.210922 0.206056 0.201111 0.196867 0.19275 0.189096 0.185279 0.181922 0.178017 0.174158 0.171327 0.168311 0.16495 0.162532 0.159154 0.156695 0.153976 0.15121 0.149243 0.146649 0.14412 0.14156 0.139636 0.137294 0.135146 0.133165 0.131234 0.129309 0.127318 0.125825 0.123754 0.122242 0.119912 0.118291 0.116588 0.114731 0.112978 0.111198 0.109575 0.108342 0.106272 0.104849 0.103211 0.101601 0.100559 0.0982781 0.0971909 0.0958321 0.0940066 0.0926574 0.0915425 0.0902751 0.0885682 0.0874729 0.0860843 0.0851268 0.0834579 0.0821348 0.081237 0.0802508 0.0792993 0.0772165 0.0763907 0.0751854 0.0743823 0.0731076 0.0723626 0.0704094 0.0696442 0.0686481 0.0677502 0.0666031 0.0657311 0.0642467 0.0633635 0.0623906 0.0614755 0.0609579 0.0595398 0.058802 0.0578178 0.0570604 0.0554365 0.0548913 0.054056 0.0531866 0.0525396 0.0509179 0.0505505 0.0496349 0.0488878 0.0483027 0.0476941 0.0465872 0.0456641 0.0452572 0.0444768 0.0437758 0.0433764 0.0426967 0.0421992 0.04147 0.0408629 0.0403061 0.0398258 0.039297 0.0387721 0.0383963 0.0371574 0.0367335 0.036347 0.0349242 0.0345775 0.0342294 0.0337583 0.0329064 0.032595 0.0323115 0.0315661 0.0312221 0.0309029 0.0304065 0.0299492 0.0296965 0.0292004 0.0288966 0.0286396 0.0281546 0.0277963 0.0276508 0.0271525 0.0268724 0.0266059 0.0262156 0.0260202 0.0256175 0.025351 0.0250238 0.0247954 0.024505 0.0241987 0.0239314 0.0236721 0.0233298 0.0230324 0.0228404 0.0224831 0.0220994 0.0219826 0.0216102 0.0212258 0.021011 0.0207382 0.0203483 0.020221 0.0198862 0.0196091 0.0194277 0.0192149 0.0188032 0.0186717 0.0183239 0.018073 0.0178942 0.0176213 0.0174127 0.0172061 0.0168408 0.0167212 0.0165223 0.0162691 0.0161187 0.015941 0.0157127 0.0154398 0.0153903 0.0151099 0.0150208 0.0148279 0.0146634 0.0145852 0.0144295 0.0142231 0.0141603 0.0140704 0.0138595 0.0137581 0.0136716 0.0135506 0.0133755 0.0133158 0.0132195 0.0131288 0.0129869 0.0128762 0.0128293 0.0127689 0.0125912 0.0125769 0.0125082 0.0124293 0.0123215 0.0122807 0.0121999 0.0121261 0.0120391 0.0119655 0.0119087 0.011886 0.011783 0.0117206 0.0116856 0.0115788 0.0115227 0.0114251 0.0113896 0.0113033 0.01111 0.0110463 0.010402 0.010402 ];
plot(Recall_LC, Precision_LC, 'y', 'linewidth', 1);
Recall_OBJ = [1 0.990331 0.990331 0.990331 0.990331 0.990331 0.990331 0.990331 0.990331 0.990331 0.990331 0.990331 0.990331 0.990331 0.990098 0.990098 0.990098 0.989172 0.989172 0.989172 0.989172 0.988546 0.988365 0.986424 0.986261 0.98599 0.985985 0.985921 0.979554 0.978793 0.977232 0.977156 0.976532 0.975603 0.971374 0.970836 0.969503 0.969142 0.964996 0.964407 0.957863 0.957612 0.956877 0.956571 0.956145 0.950274 0.948444 0.948246 0.947589 0.947324 0.947179 0.946784 0.944555 0.943972 0.942963 0.938414 0.937171 0.937083 0.935869 0.933547 0.930313 0.924828 0.921569 0.920641 0.918972 0.914837 0.913782 0.912772 0.910894 0.910137 0.907637 0.903044 0.900858 0.900681 0.898849 0.896244 0.893976 0.888613 0.886674 0.884802 0.882611 0.880778 0.879252 0.877982 0.877136 0.872682 0.869258 0.866215 0.863996 0.861297 0.856283 0.852688 0.849241 0.844644 0.84191 0.838545 0.836996 0.831234 0.828958 0.82628 0.822811 0.816722 0.809746 0.805077 0.801414 0.798278 0.797263 0.791207 0.785613 0.779663 0.775013 0.769243 0.767435 0.764877 0.757422 0.755681 0.752529 0.748429 0.745867 0.744861 0.742975 0.738368 0.737781 0.73449 0.732106 0.725759 0.72187 0.72112 0.717203 0.713603 0.708335 0.697438 0.69253 0.68758 0.68332 0.679306 0.674264 0.669501 0.658442 0.654197 0.650896 0.646916 0.639347 0.631471 0.624001 0.615874 0.613186 0.608118 0.60156 0.596934 0.592747 0.589913 0.587203 0.583716 0.576189 0.571345 0.565943 0.562874 0.556919 0.554774 0.552503 0.55014 0.545768 0.54102 0.521209 0.517305 0.51004 0.506599 0.503643 0.496775 0.492585 0.488963 0.479567 0.472557 0.466549 0.458578 0.45186 0.44285 0.439032 0.434705 0.431321 0.427512 0.42418 0.419676 0.412212 0.403259 0.400006 0.396751 0.387761 0.385037 0.381942 0.373173 0.368728 0.360288 0.357708 0.350818 0.3462 0.34434 0.340911 0.333213 0.330118 0.32091 0.309672 0.308838 0.306357 0.299633 0.293376 0.2901 0.286589 0.282051 0.280144 0.278044 0.27026 0.269092 0.266599 0.257733 0.253824 0.243962 0.238132 0.233012 0.227004 0.218959 0.211658 0.207521 0.192869 0.183266 0.180695 0.167933 0.161707 0.153114 0.144338 0.133932 0.129481 0.129013 0.124541 0.117966 0.115044 0.113497 0.110179 0.109262 0.108483 0.105032 0.104817 0.104682 0.104446 0.104309 0.100297 0.0980051 0.0978208 0.0977209 0.0967324 0.0964594 0.0933397 0.0906119 0.0883615 0.0882628 ];
Precision_OBJ = [0.214248 0.258885 0.258885 0.258885 0.258885 0.258885 0.258885 0.258885 0.258885 0.258885 0.258885 0.258885 0.25894 0.25899 0.258926 0.258926 0.258944 0.259265 0.260874 0.261171 0.261353 0.264766 0.265412 0.268243 0.270771 0.273737 0.276491 0.277003 0.284455 0.285982 0.29067 0.291279 0.295406 0.29639 0.298486 0.303766 0.308796 0.312564 0.314847 0.316079 0.324145 0.332428 0.334292 0.336651 0.34173 0.34364 0.353239 0.359552 0.366486 0.36897 0.369611 0.372099 0.376202 0.382858 0.389275 0.391647 0.393347 0.394574 0.398644 0.401186 0.407119 0.411395 0.418485 0.424427 0.42713 0.428598 0.430434 0.434536 0.436353 0.437973 0.440523 0.443164 0.445375 0.448917 0.452135 0.453678 0.457169 0.470372 0.472779 0.476819 0.481848 0.484002 0.490753 0.497308 0.504145 0.511688 0.524578 0.528258 0.533461 0.53925 0.542532 0.547224 0.551931 0.558536 0.559113 0.561593 0.564381 0.566405 0.572623 0.573965 0.575845 0.579497 0.579557 0.583375 0.58789 0.590488 0.594011 0.596371 0.598806 0.603008 0.608019 0.610936 0.614688 0.619113 0.621223 0.624192 0.62945 0.633265 0.635851 0.638539 0.641826 0.644323 0.650429 0.651979 0.655917 0.658567 0.663495 0.664655 0.670467 0.672357 0.676163 0.677561 0.680162 0.681148 0.683069 0.685529 0.688597 0.6901 0.693331 0.694537 0.695659 0.69552 0.697773 0.700309 0.70172 0.702252 0.70746 0.709526 0.711832 0.711652 0.712983 0.713553 0.717929 0.72049 0.724708 0.727109 0.729078 0.731418 0.731703 0.73426 0.735529 0.737464 0.739813 0.74098 0.741631 0.74389 0.745489 0.747568 0.749547 0.751061 0.752518 0.756098 0.758624 0.759504 0.761656 0.762909 0.762227 0.765477 0.767614 0.769059 0.771345 0.771224 0.773347 0.773863 0.778298 0.778978 0.781902 0.782756 0.787394 0.790884 0.793143 0.794076 0.796615 0.793826 0.797489 0.803858 0.805248 0.804983 0.807495 0.80501 0.805709 0.80938 0.8054 0.805578 0.8046 0.804976 0.808861 0.809712 0.812825 0.81462 0.816854 0.817791 0.820468 0.821675 0.818412 0.812308 0.82588 0.823045 0.826848 0.828027 0.829139 0.833174 0.830583 0.829287 0.826345 0.819725 0.823075 0.823417 0.821332 0.824418 0.833419 0.829064 0.830909 0.833611 0.839034 0.836202 0.837919 0.837803 0.837151 0.839357 0.839298 0.839731 0.839813 0.840223 0.840854 0.840924 0.840935 0.835815 0.838135 0.833822 0.834193 0.834263 0.834222 0.837475 0.836373 0.838926 ];
TPR_OBJ = [1 0.990331 0.990331 0.990331 0.990331 0.990331 0.990331 0.990331 0.990331 0.990331 0.990331 0.990331 0.990331 0.990331 0.990098 0.990098 0.990098 0.989172 0.989172 0.989172 0.989172 0.988546 0.988365 0.986424 0.986261 0.98599 0.985985 0.985921 0.979554 0.978793 0.977232 0.977156 0.976532 0.975603 0.971374 0.970836 0.969503 0.969142 0.964996 0.964407 0.957863 0.957612 0.956877 0.956571 0.956145 0.950274 0.948444 0.948246 0.947589 0.947324 0.947179 0.946784 0.944555 0.943972 0.942963 0.938414 0.937171 0.937083 0.935869 0.933547 0.930313 0.924828 0.921569 0.920641 0.918972 0.914837 0.913782 0.912772 0.910894 0.910137 0.907637 0.903044 0.900858 0.900681 0.898849 0.896244 0.893976 0.888613 0.886674 0.884802 0.882611 0.880778 0.879252 0.877982 0.877136 0.872682 0.869258 0.866215 0.863996 0.861297 0.856283 0.852688 0.849241 0.844644 0.84191 0.838545 0.836996 0.831234 0.828958 0.82628 0.822811 0.816722 0.809746 0.805077 0.801414 0.798278 0.797263 0.791207 0.785613 0.779663 0.775013 0.769243 0.767435 0.764877 0.757422 0.755681 0.752529 0.748429 0.745867 0.744861 0.742975 0.738368 0.737781 0.73449 0.732106 0.725759 0.72187 0.72112 0.717203 0.713603 0.708335 0.697438 0.69253 0.68758 0.68332 0.679306 0.674264 0.669501 0.658442 0.654197 0.650896 0.646916 0.639347 0.631471 0.624001 0.615874 0.613186 0.608118 0.60156 0.596934 0.592747 0.589913 0.587203 0.583716 0.576189 0.571345 0.565943 0.562874 0.556919 0.554774 0.552503 0.55014 0.545768 0.54102 0.521209 0.517305 0.51004 0.506599 0.503643 0.496775 0.492585 0.488963 0.479567 0.472557 0.466549 0.458578 0.45186 0.44285 0.439032 0.434705 0.431321 0.427512 0.42418 0.419676 0.412212 0.403259 0.400006 0.396751 0.387761 0.385037 0.381942 0.373173 0.368728 0.360288 0.357708 0.350818 0.3462 0.34434 0.340911 0.333213 0.330118 0.32091 0.309672 0.308838 0.306357 0.299633 0.293376 0.2901 0.286589 0.282051 0.280144 0.278044 0.27026 0.269092 0.266599 0.257733 0.253824 0.243962 0.238132 0.233012 0.227004 0.218959 0.211658 0.207521 0.192869 0.183266 0.180695 0.167933 0.161707 0.153114 0.144338 0.133932 0.129481 0.129013 0.124541 0.117966 0.115044 0.113497 0.110179 0.109262 0.108483 0.105032 0.104817 0.104682 0.104446 0.104309 0.100297 0.0980051 0.0978208 0.0977209 0.0967324 0.0964594 0.0933397 0.0906119 0.0883615 0.0882628 ];
FPR_OBJ = [1 0.80296 0.80296 0.80296 0.80296 0.80296 0.80296 0.80296 0.80296 0.80296 0.80296 0.80296 0.802665 0.80244 0.80244 0.802437 0.802286 0.800792 0.796316 0.79602 0.79594 0.787156 0.786509 0.778268 0.776933 0.768552 0.761539 0.760725 0.74029 0.731615 0.71815 0.715896 0.710166 0.703865 0.693746 0.673547 0.660676 0.648756 0.639983 0.635299 0.617031 0.593863 0.589454 0.580332 0.568061 0.556235 0.535191 0.524567 0.50925 0.501694 0.501037 0.499559 0.491074 0.477802 0.471624 0.466772 0.461665 0.460197 0.455171 0.449857 0.441473 0.432348 0.417387 0.407534 0.402158 0.399318 0.395468 0.388104 0.385582 0.382675 0.375979 0.370881 0.365866 0.361423 0.354948 0.352197 0.348862 0.334641 0.330224 0.327572 0.321611 0.317243 0.306901 0.300918 0.294416 0.286205 0.274647 0.270666 0.265418 0.258246 0.253599 0.249096 0.245654 0.23709 0.235969 0.231253 0.22883 0.227551 0.220322 0.219502 0.216663 0.207242 0.206292 0.203029 0.198494 0.196983 0.193493 0.191328 0.187662 0.184625 0.180552 0.177106 0.175436 0.172062 0.169096 0.167949 0.161818 0.159316 0.15767 0.156014 0.153293 0.151767 0.148816 0.148046 0.145053 0.143819 0.141158 0.140287 0.134896 0.132639 0.130015 0.123861 0.122374 0.121506 0.120074 0.119269 0.116935 0.116605 0.113151 0.111768 0.11087 0.110158 0.108426 0.107039 0.105529 0.103657 0.0956196 0.0931364 0.0880588 0.086946 0.0860552 0.0853929 0.082582 0.0806737 0.0782453 0.0745562 0.0727988 0.0707481 0.069565 0.068603 0.068274 0.0673551 0.0666169 0.0660166 0.0630876 0.0624736 0.0617518 0.0610999 0.0605635 0.0597584 0.0594114 0.0579237 0.0563817 0.0555682 0.0548191 0.0525413 0.0521184 0.0507934 0.0503765 0.0498246 0.0494822 0.0493626 0.0472419 0.0460457 0.0440733 0.0431392 0.0423459 0.0420219 0.0350071 0.033477 0.0328748 0.0318969 0.0314063 0.030263 0.0292902 0.028624 0.02797 0.027692 0.0274149 0.0270662 0.0269385 0.0264939 0.0261127 0.0260543 0.0259035 0.0257319 0.0253492 0.025254 0.0249266 0.0245847 0.0233289 0.0229824 0.0225284 0.0221065 0.021904 0.021771 0.0195629 0.0193222 0.0188816 0.0186281 0.0182072 0.0179792 0.0169948 0.0166338 0.0163254 0.0153162 0.0152177 0.0148882 0.0146279 0.0144823 0.0141552 0.0140161 0.0139051 0.0138503 0.0136489 0.0134927 0.0133237 0.0128462 0.0128034 0.0126089 0.0126077 0.0125904 0.0125873 0.0125214 0.0125027 0.0124827 0.0124074 0.0121741 0.0121575 0.0121575 0.0121497 0.012145 0.012145 0.0121094 0.0121094 0.0120834 ];
plot(Recall_OBJ, Precision_OBJ, ':k', 'linewidth', 1);
Recall_BMS = [1 0.989915 0.985799 0.980087 0.960875 0.93592 0.905031 0.890789 0.88044 0.874248 0.86241 0.854363 0.848869 0.834826 0.821404 0.818322 0.81416 0.807001 0.800737 0.796765 0.784739 0.780817 0.777469 0.773007 0.76894 0.764139 0.760674 0.756645 0.754797 0.752505 0.748741 0.743893 0.739664 0.736587 0.734277 0.728211 0.72625 0.722537 0.716085 0.712719 0.710719 0.708466 0.701097 0.698873 0.696518 0.692122 0.689967 0.686545 0.678743 0.673117 0.667744 0.66534 0.658321 0.655989 0.653101 0.646955 0.644518 0.641673 0.638462 0.636769 0.635181 0.63318 0.631725 0.628967 0.627653 0.625704 0.624048 0.621603 0.619514 0.615309 0.612838 0.610591 0.60871 0.606481 0.604414 0.60284 0.601237 0.599629 0.593933 0.592619 0.590788 0.589214 0.587724 0.586118 0.584611 0.582841 0.58144 0.579821 0.577206 0.57363 0.572003 0.570388 0.568233 0.566482 0.563841 0.562236 0.560824 0.558299 0.552583 0.550092 0.548595 0.54717 0.545697 0.54454 0.541232 0.540013 0.53831 0.536756 0.535585 0.533528 0.532251 0.530832 0.529445 0.527916 0.526051 0.523914 0.522328 0.520515 0.519414 0.517977 0.516891 0.515272 0.513403 0.512293 0.510442 0.509292 0.507934 0.504419 0.502592 0.500994 0.498386 0.496694 0.492289 0.490337 0.487361 0.486144 0.483179 0.482024 0.480927 0.479603 0.47814 0.476947 0.475969 0.474923 0.473897 0.472831 0.469687 0.468194 0.465824 0.464376 0.46288 0.461473 0.460225 0.459012 0.457069 0.455863 0.454878 0.453591 0.452375 0.45115 0.448068 0.445542 0.444322 0.441887 0.436762 0.431798 0.428826 0.427247 0.425494 0.423604 0.421419 0.419116 0.417596 0.415065 0.411144 0.40892 0.407283 0.400474 0.398922 0.397465 0.39612 0.39436 0.392541 0.390469 0.388973 0.387454 0.385841 0.383876 0.382305 0.381005 0.377777 0.372459 0.369814 0.368335 0.366764 0.361187 0.359559 0.357952 0.353742 0.349523 0.347425 0.346058 0.344752 0.340231 0.338413 0.333404 0.330885 0.329239 0.327511 0.325959 0.32251 0.320195 0.314522 0.310576 0.308137 0.305717 0.303701 0.300955 0.299192 0.293255 0.288238 0.286458 0.281655 0.279426 0.277599 0.274263 0.272367 0.269684 0.264163 0.26225 0.260836 0.259155 0.256623 0.251235 0.248488 0.243571 0.232892 0.225061 0.222371 0.209272 0.200297 0.189056 0.185788 0.17645 0.166028 0.144838 0.133583 0.119396 0.0994057 0.0892468 0.079091 0.0613436 0.0422667 0.0289515 0.0105131 0.000422524 ];
Precision_BMS = [0.214248 0.223576 0.238191 0.267943 0.301243 0.348387 0.3623 0.387696 0.39447 0.413869 0.442017 0.454622 0.465415 0.467159 0.487759 0.499156 0.511069 0.521775 0.540111 0.553481 0.564006 0.567805 0.574764 0.590683 0.599771 0.604932 0.609055 0.615768 0.620257 0.628751 0.633959 0.637541 0.643779 0.646886 0.651327 0.653115 0.657455 0.660325 0.663388 0.672549 0.675847 0.678343 0.679757 0.68495 0.687997 0.690033 0.691713 0.692962 0.694033 0.695635 0.701633 0.703747 0.706591 0.708384 0.711587 0.714593 0.71743 0.719317 0.721808 0.723282 0.724902 0.725937 0.727234 0.727572 0.72839 0.730509 0.731601 0.735565 0.736722 0.737424 0.738173 0.742239 0.743885 0.744272 0.745764 0.747358 0.748635 0.752042 0.752241 0.75311 0.754863 0.755607 0.756342 0.757491 0.759565 0.760405 0.764162 0.765198 0.76649 0.768268 0.769146 0.770046 0.771018 0.772057 0.772442 0.773351 0.773906 0.775272 0.776553 0.777657 0.779127 0.779889 0.78037 0.781163 0.781126 0.781464 0.782104 0.782473 0.782797 0.785587 0.786441 0.787121 0.787463 0.787788 0.788062 0.790176 0.790831 0.791586 0.791956 0.792021 0.792427 0.792393 0.791102 0.791418 0.791162 0.79195 0.79237 0.791549 0.791594 0.79155 0.791777 0.792896 0.793147 0.794234 0.794665 0.795048 0.796845 0.797411 0.797861 0.798844 0.800134 0.80043 0.800865 0.801174 0.801397 0.801669 0.802097 0.802486 0.802959 0.803295 0.805232 0.805776 0.806338 0.806669 0.806935 0.807192 0.807409 0.807738 0.808367 0.8085 0.807347 0.808109 0.809526 0.809739 0.809555 0.809554 0.80939 0.80956 0.810219 0.810909 0.811123 0.811554 0.811289 0.811272 0.811529 0.811626 0.812085 0.812861 0.813007 0.813235 0.81342 0.81356 0.813596 0.812534 0.812396 0.812396 0.812664 0.812857 0.812974 0.813067 0.813226 0.813424 0.813581 0.813748 0.813873 0.81633 0.816767 0.81694 0.817362 0.817534 0.818018 0.818309 0.818631 0.818479 0.818579 0.818554 0.818654 0.819375 0.819546 0.819654 0.819726 0.819595 0.819629 0.819846 0.820385 0.820671 0.820774 0.816797 0.816105 0.81389 0.810969 0.810617 0.811046 0.810997 0.811078 0.815485 0.816079 0.816567 0.81688 0.817163 0.817527 0.817686 0.815531 0.815221 0.815214 0.815262 0.812532 0.81189 0.811917 0.806844 0.807196 0.8083 0.809104 0.807014 0.803633 0.804525 0.805882 0.806568 0.811415 0.811126 0.810318 0.806527 0.805955 0.796505 0.800355 0.796155 ];
TPR_BMS = [1 0.989915 0.985799 0.980087 0.960875 0.93592 0.905031 0.890789 0.88044 0.874248 0.86241 0.854363 0.848869 0.834826 0.821404 0.818322 0.81416 0.807001 0.800737 0.796765 0.784739 0.780817 0.777469 0.773007 0.76894 0.764139 0.760674 0.756645 0.754797 0.752505 0.748741 0.743893 0.739664 0.736587 0.734277 0.728211 0.72625 0.722537 0.716085 0.712719 0.710719 0.708466 0.701097 0.698873 0.696518 0.692122 0.689967 0.686545 0.678743 0.673117 0.667744 0.66534 0.658321 0.655989 0.653101 0.646955 0.644518 0.641673 0.638462 0.636769 0.635181 0.63318 0.631725 0.628967 0.627653 0.625704 0.624048 0.621603 0.619514 0.615309 0.612838 0.610591 0.60871 0.606481 0.604414 0.60284 0.601237 0.599629 0.593933 0.592619 0.590788 0.589214 0.587724 0.586118 0.584611 0.582841 0.58144 0.579821 0.577206 0.57363 0.572003 0.570388 0.568233 0.566482 0.563841 0.562236 0.560824 0.558299 0.552583 0.550092 0.548595 0.54717 0.545697 0.54454 0.541232 0.540013 0.53831 0.536756 0.535585 0.533528 0.532251 0.530832 0.529445 0.527916 0.526051 0.523914 0.522328 0.520515 0.519414 0.517977 0.516891 0.515272 0.513403 0.512293 0.510442 0.509292 0.507934 0.504419 0.502592 0.500994 0.498386 0.496694 0.492289 0.490337 0.487361 0.486144 0.483179 0.482024 0.480927 0.479603 0.47814 0.476947 0.475969 0.474923 0.473897 0.472831 0.469687 0.468194 0.465824 0.464376 0.46288 0.461473 0.460225 0.459012 0.457069 0.455863 0.454878 0.453591 0.452375 0.45115 0.448068 0.445542 0.444322 0.441887 0.436762 0.431798 0.428826 0.427247 0.425494 0.423604 0.421419 0.419116 0.417596 0.415065 0.411144 0.40892 0.407283 0.400474 0.398922 0.397465 0.39612 0.39436 0.392541 0.390469 0.388973 0.387454 0.385841 0.383876 0.382305 0.381005 0.377777 0.372459 0.369814 0.368335 0.366764 0.361187 0.359559 0.357952 0.353742 0.349523 0.347425 0.346058 0.344752 0.340231 0.338413 0.333404 0.330885 0.329239 0.327511 0.325959 0.32251 0.320195 0.314522 0.310576 0.308137 0.305717 0.303701 0.300955 0.299192 0.293255 0.288238 0.286458 0.281655 0.279426 0.277599 0.274263 0.272367 0.269684 0.264163 0.26225 0.260836 0.259155 0.256623 0.251235 0.248488 0.243571 0.232892 0.225061 0.222371 0.209272 0.200297 0.189056 0.185788 0.17645 0.166028 0.144838 0.133583 0.119396 0.0994057 0.0892468 0.079091 0.0613436 0.0422667 0.0289515 0.0105131 0.000422524 ];
FPR_BMS = [1 0.989681 0.922342 0.833005 0.737541 0.617032 0.550885 0.494216 0.472706 0.432566 0.387456 0.370682 0.354559 0.333194 0.295802 0.28402 0.260889 0.243321 0.224213 0.207813 0.194634 0.182865 0.175602 0.161735 0.15537 0.150909 0.147923 0.142483 0.138659 0.13406 0.130763 0.127127 0.12387 0.121575 0.119149 0.117464 0.114831 0.11294 0.110895 0.107946 0.106242 0.104306 0.102666 0.100076 0.098517 0.0968379 0.0957945 0.0946941 0.0934342 0.0917488 0.0891538 0.0882876 0.0870928 0.0860554 0.08376 0.0812011 0.0793929 0.0780659 0.0770537 0.0764046 0.0756594 0.0750025 0.0743918 0.0739573 0.0735386 0.0725459 0.0719942 0.07111 0.0706054 0.0695882 0.0688447 0.0681047 0.0675934 0.0668062 0.0660294 0.0653099 0.0645615 0.0632794 0.0624234 0.0620496 0.0612479 0.0603425 0.059766 0.059137 0.0585666 0.0580536 0.056543 0.0561629 0.0555767 0.054926 0.0545694 0.0542652 0.053916 0.053535 0.0531053 0.052783 0.052538 0.0521287 0.0508265 0.0504413 0.0498436 0.049448 0.0492542 0.0490261 0.0487619 0.048553 0.0482575 0.048084 0.047926 0.0470029 0.0467866 0.0465881 0.046427 0.0461242 0.0454754 0.0449495 0.0446324 0.0442782 0.044145 0.044012 0.0437788 0.0435094 0.0433697 0.0432565 0.0431126 0.0429772 0.0428381 0.0426653 0.0419831 0.0417587 0.0415616 0.0411372 0.0408686 0.0405783 0.0392495 0.0390731 0.0387771 0.0386615 0.0385277 0.0383121 0.0381527 0.0380542 0.0379109 0.0378284 0.0377476 0.0376591 0.0375046 0.0373501 0.0368832 0.0367234 0.0364834 0.0363055 0.0361143 0.0360166 0.0359407 0.0358619 0.0357927 0.0356995 0.0354695 0.035361 0.0350566 0.0348896 0.0347055 0.0345725 0.0344839 0.0343913 0.0343015 0.0342149 0.0339857 0.0336341 0.0335609 0.0334942 0.0333521 0.033299 0.0332081 0.0331396 0.033066 0.0327952 0.0327141 0.0326414 0.032578 0.0324867 0.0324131 0.0322821 0.032205 0.0321179 0.0319973 0.0319129 0.0318342 0.0316623 0.0315393 0.0313239 0.0312144 0.0311207 0.0306727 0.0301373 0.0300512 0.0298108 0.0297116 0.0296591 0.0296022 0.0295468 0.0294817 0.0292369 0.0291265 0.029041 0.0289664 0.0288148 0.0287581 0.0286993 0.0286461 0.0285803 0.0284775 0.0283526 0.028182 0.0280802 0.0275384 0.0274226 0.0273466 0.0272385 0.0271042 0.0270375 0.0266583 0.0265657 0.0265022 0.0255084 0.0254218 0.0253529 0.0252952 0.0252376 0.0251722 0.0249499 0.0248882 0.0247503 0.0246839 0.0246093 0.0222642 0.0221181 0.0220297 0.0218215 0.0214015 0.0212498 0.0208594 0.0204107 0.0202492 0.0179365 0.0159905 0.0157598 0.0151594 0.0139383 0.0134083 0.0128568 0.0126133 0.0108926 0.0103946 0.0100139 ];
plot(Recall_BMS, Precision_BMS, ':b', 'linewidth', 1);
Recall_COV = [1 0.919154 0.856163 0.811195 0.776565 0.74686 0.721636 0.700722 0.681718 0.664408 0.649087 0.634936 0.621548 0.608686 0.5964 0.585049 0.57422 0.563933 0.55406 0.544766 0.535735 0.526891 0.518459 0.510113 0.502163 0.494498 0.486668 0.479346 0.472166 0.465153 0.458281 0.451586 0.444784 0.438105 0.431464 0.424702 0.418109 0.411696 0.405137 0.398291 0.391718 0.385616 0.379504 0.3735 0.367533 0.361874 0.356378 0.351183 0.34604 0.340886 0.335926 0.331252 0.326802 0.322422 0.318239 0.314037 0.309844 0.305981 0.30225 0.298427 0.294795 0.291165 0.287722 0.284208 0.280724 0.277469 0.27421 0.271093 0.267866 0.264662 0.26164 0.258716 0.255773 0.252875 0.249989 0.247192 0.244261 0.241529 0.238847 0.236207 0.233494 0.230915 0.228219 0.225607 0.223103 0.220541 0.218055 0.215509 0.212967 0.210534 0.20811 0.205606 0.203299 0.200787 0.198496 0.196161 0.193762 0.191443 0.189233 0.186881 0.184712 0.182604 0.180427 0.178381 0.176338 0.174338 0.172334 0.170326 0.168216 0.166212 0.164349 0.162377 0.160456 0.158642 0.156765 0.154974 0.153231 0.151301 0.149428 0.147568 0.145882 0.144158 0.14248 0.140805 0.139098 0.137468 0.135749 0.134145 0.132675 0.13105 0.129488 0.12799 0.126423 0.124933 0.123495 0.122096 0.120621 0.119276 0.117843 0.116459 0.115071 0.113682 0.112353 0.11109 0.109649 0.108406 0.107113 0.10596 0.10473 0.103543 0.102184 0.100998 0.0997959 0.0986141 0.0975107 0.0962235 0.0949657 0.0938415 0.0927057 0.0916547 0.090593 0.0894157 0.088167 0.0869715 0.0858949 0.0848089 0.083727 0.0825686 0.0813926 0.0802794 0.0791279 0.0779122 0.0767605 0.0756799 0.0745538 0.0735035 0.0723744 0.0712446 0.0701955 0.0690122 0.0679993 0.0669274 0.0657885 0.0645754 0.0633673 0.0622159 0.0610588 0.0598869 0.0588137 0.0576624 0.0565309 0.0553659 0.0542941 0.0531278 0.0520654 0.0509464 0.0499935 0.0489429 0.0478698 0.0467911 0.0457516 0.0447777 0.0439342 0.0430311 0.0419587 0.0410319 0.0400633 0.0390719 0.0380983 0.0370955 0.0361696 0.0352496 0.0343378 0.033383 0.0324474 0.0314701 0.0305225 0.0295536 0.028554 0.0276103 0.0266689 0.0258408 0.0249872 0.0239511 0.0230532 0.0222392 0.0213227 0.0205584 0.0197082 0.0188967 0.0181352 0.0173845 0.0165544 0.0157838 0.014993 0.0142631 0.013435 0.0127061 0.011941 0.0111771 0.0104692 0.0097364 0.00899484 0.00826402 0.00759549 0.00691206 0.00621694 0.00548462 0.00490396 0.00419534 0.00351255 0.00295965 0.0022839 0.00163591 0.00101702 0.00044307 ];
Precision_COV = [0.214248 0.343047 0.392357 0.416726 0.431789 0.442348 0.451048 0.45853 0.464752 0.470228 0.475347 0.480202 0.484933 0.489127 0.493138 0.496773 0.500296 0.503666 0.506655 0.509668 0.512651 0.515363 0.517952 0.520161 0.522325 0.52448 0.526253 0.528039 0.5298 0.531459 0.533171 0.534741 0.536137 0.537447 0.538816 0.539757 0.540864 0.541829 0.542784 0.543357 0.543783 0.544503 0.544933 0.54528 0.54577 0.546124 0.54667 0.547374 0.548007 0.548637 0.549321 0.55005 0.550864 0.551374 0.552048 0.552738 0.553403 0.554348 0.55508 0.556041 0.556855 0.55763 0.558571 0.55947 0.560152 0.561114 0.562055 0.56292 0.563612 0.564363 0.565358 0.566233 0.56722 0.568168 0.569125 0.570097 0.570876 0.571787 0.572574 0.573661 0.574308 0.575155 0.575943 0.576643 0.577558 0.578379 0.579373 0.58014 0.580731 0.581605 0.582391 0.58301 0.583822 0.584405 0.585344 0.586085 0.586905 0.587832 0.588424 0.589026 0.589923 0.590785 0.59134 0.592178 0.592961 0.593818 0.594517 0.595026 0.595745 0.596588 0.59751 0.598246 0.598864 0.599916 0.60054 0.60143 0.602447 0.603155 0.603815 0.604413 0.605026 0.605698 0.606449 0.607188 0.607957 0.608618 0.609076 0.609704 0.61077 0.611518 0.61233 0.613017 0.614014 0.615337 0.616616 0.617628 0.618835 0.619901 0.620561 0.621796 0.622929 0.6235 0.624494 0.625916 0.627045 0.628432 0.629679 0.631145 0.632288 0.63356 0.634421 0.635588 0.636825 0.63793 0.639186 0.640312 0.641159 0.642154 0.643155 0.644594 0.646187 0.647611 0.648755 0.649708 0.651072 0.652291 0.653182 0.654045 0.65529 0.656139 0.657629 0.659159 0.660482 0.662182 0.663309 0.664408 0.665993 0.667187 0.66876 0.67013 0.671527 0.672794 0.673491 0.674226 0.675268 0.67591 0.676057 0.676596 0.677537 0.678056 0.679415 0.680875 0.682152 0.682967 0.684133 0.685392 0.686749 0.687752 0.688623 0.689428 0.689869 0.691111 0.691537 0.692773 0.693795 0.694466 0.695662 0.696689 0.698371 0.699347 0.701077 0.702557 0.703766 0.704358 0.705614 0.706711 0.707586 0.708792 0.710367 0.711446 0.712727 0.714424 0.715334 0.716466 0.717847 0.718189 0.720054 0.721758 0.722807 0.723828 0.724321 0.726331 0.727336 0.728792 0.729005 0.730094 0.732861 0.735124 0.737416 0.737551 0.737112 0.738399 0.738656 0.737442 0.737537 0.739267 0.739023 0.738763 0.737368 0.737219 0.740473 0.7434 0.74542 0.739402 0.733461 0.727 ];
TPR_COV = [1 0.919154 0.856163 0.811195 0.776565 0.74686 0.721636 0.700722 0.681718 0.664408 0.649087 0.634936 0.621548 0.608686 0.5964 0.585049 0.57422 0.563933 0.55406 0.544766 0.535735 0.526891 0.518459 0.510113 0.502163 0.494498 0.486668 0.479346 0.472166 0.465153 0.458281 0.451586 0.444784 0.438105 0.431464 0.424702 0.418109 0.411696 0.405137 0.398291 0.391718 0.385616 0.379504 0.3735 0.367533 0.361874 0.356378 0.351183 0.34604 0.340886 0.335926 0.331252 0.326802 0.322422 0.318239 0.314037 0.309844 0.305981 0.30225 0.298427 0.294795 0.291165 0.287722 0.284208 0.280724 0.277469 0.27421 0.271093 0.267866 0.264662 0.26164 0.258716 0.255773 0.252875 0.249989 0.247192 0.244261 0.241529 0.238847 0.236207 0.233494 0.230915 0.228219 0.225607 0.223103 0.220541 0.218055 0.215509 0.212967 0.210534 0.20811 0.205606 0.203299 0.200787 0.198496 0.196161 0.193762 0.191443 0.189233 0.186881 0.184712 0.182604 0.180427 0.178381 0.176338 0.174338 0.172334 0.170326 0.168216 0.166212 0.164349 0.162377 0.160456 0.158642 0.156765 0.154974 0.153231 0.151301 0.149428 0.147568 0.145882 0.144158 0.14248 0.140805 0.139098 0.137468 0.135749 0.134145 0.132675 0.13105 0.129488 0.12799 0.126423 0.124933 0.123495 0.122096 0.120621 0.119276 0.117843 0.116459 0.115071 0.113682 0.112353 0.11109 0.109649 0.108406 0.107113 0.10596 0.10473 0.103543 0.102184 0.100998 0.0997959 0.0986141 0.0975107 0.0962235 0.0949657 0.0938415 0.0927057 0.0916547 0.090593 0.0894157 0.088167 0.0869715 0.0858949 0.0848089 0.083727 0.0825686 0.0813926 0.0802794 0.0791279 0.0779122 0.0767605 0.0756799 0.0745538 0.0735035 0.0723744 0.0712446 0.0701955 0.0690122 0.0679993 0.0669274 0.0657885 0.0645754 0.0633673 0.0622159 0.0610588 0.0598869 0.0588137 0.0576624 0.0565309 0.0553659 0.0542941 0.0531278 0.0520654 0.0509464 0.0499935 0.0489429 0.0478698 0.0467911 0.0457516 0.0447777 0.0439342 0.0430311 0.0419587 0.0410319 0.0400633 0.0390719 0.0380983 0.0370955 0.0361696 0.0352496 0.0343378 0.033383 0.0324474 0.0314701 0.0305225 0.0295536 0.028554 0.0276103 0.0266689 0.0258408 0.0249872 0.0239511 0.0230532 0.0222392 0.0213227 0.0205584 0.0197082 0.0188967 0.0181352 0.0173845 0.0165544 0.0157838 0.014993 0.0142631 0.013435 0.0127061 0.011941 0.0111771 0.0104692 0.0097364 0.00899484 0.00826402 0.00759549 0.00691206 0.00621694 0.00548462 0.00490396 0.00419534 0.00351255 0.00295965 0.0022839 0.00163591 0.00101702 0.00044307 ];
FPR_COV = [1 0.424603 0.308336 0.259826 0.231174 0.210849 0.194794 0.181846 0.171231 0.162199 0.154346 0.14736 0.141041 0.135459 0.130345 0.125753 0.12145 0.117511 0.113882 0.110458 0.107144 0.104065 0.101243 0.0986407 0.0961994 0.0939154 0.0917913 0.08977 0.0878182 0.0859509 0.0841363 0.0824465 0.080809 0.0792031 0.0776584 0.0761979 0.074775 0.0733777 0.072 0.070686 0.0694629 0.0682445 0.0670719 0.065962 0.0648617 0.0637896 0.062727 0.0616992 0.0607022 0.0597357 0.0587813 0.057856 0.0569689 0.0561061 0.0552644 0.0544577 0.0536541 0.0528667 0.0521134 0.0513443 0.0506131 0.0499021 0.0491957 0.0484916 0.047825 0.047157 0.0464965 0.0458481 0.0452569 0.0446496 0.0440283 0.0434347 0.0428465 0.0422726 0.0417058 0.0411447 0.0405965 0.0400809 0.0395769 0.0390586 0.0385794 0.0380983 0.0376135 0.0371681 0.0366968 0.0362514 0.0358121 0.0353805 0.0349557 0.0345388 0.0341351 0.0337311 0.0333438 0.0329585 0.0325698 0.0321965 0.0318042 0.0314308 0.0310857 0.0307259 0.0303735 0.03001 0.0296623 0.0293276 0.0290005 0.0286705 0.0283652 0.0280679 0.0277512 0.0274536 0.0271652 0.0268845 0.0266107 0.0263186 0.0260459 0.025777 0.0255012 0.02525 0.0249835 0.0247415 0.0245067 0.0242618 0.024014 0.0237786 0.0235422 0.0233206 0.0231024 0.0228776 0.0226463 0.0224305 0.0222154 0.0220041 0.0217921 0.0215717 0.021346 0.021145 0.0209318 0.0207322 0.0205408 0.0203379 0.0201479 0.0199635 0.0197736 0.0195768 0.0193931 0.0191976 0.0190229 0.0188468 0.0186713 0.0185006 0.0183462 0.01819 0.0180317 0.0178765 0.0177267 0.0175748 0.0174324 0.0172943 0.0171559 0.01702 0.0168843 0.0167479 0.0166154 0.0164871 0.0163653 0.0162433 0.0161291 0.0160068 0.0158816 0.0157676 0.0156481 0.0155196 0.0154119 0.0152975 0.0151899 0.0150849 0.0149752 0.0148649 0.0147647 0.0146644 0.0145642 0.0144668 0.0143767 0.014283 0.0141851 0.0141016 0.0140244 0.0139354 0.0138426 0.0137623 0.0136739 0.013584 0.0134998 0.0134157 0.0133364 0.0132561 0.0131767 0.013099 0.0130175 0.012945 0.01288 0.012795 0.0127271 0.0126547 0.0125825 0.0125152 0.0124449 0.012378 0.0122969 0.0122249 0.0121535 0.0120863 0.0120182 0.0119534 0.0118897 0.0118262 0.0117659 0.0117 0.0116361 0.0115767 0.0115168 0.0114554 0.0113996 0.0113327 0.0112822 0.0112284 0.0111721 0.0111182 0.0110635 0.0110067 0.0109598 0.0109042 0.0108502 0.0107971 0.0107478 0.0106953 0.0106434 0.0105952 0.0105492 0.0105044 0.0104675 0.0104333 0.0103957 0.0103683 0.0103361 0.0103049 0.0102737 0.0102419 0.0102132 0.0101793 0.0101471 0.01012 0.0100892 0.0100641 0.0100404 0.0100167 ];
plot(Recall_COV, Precision_COV, ':g', 'linewidth', 1);
Recall_SS = [1 0.999994 0.999987 0.999973 0.999957 0.999903 0.999793 0.99951 0.999136 0.998658 0.997871 0.996526 0.994549 0.992328 0.989301 0.985535 0.981364 0.977776 0.975277 0.972897 0.970661 0.968004 0.96546 0.962865 0.95999 0.956956 0.953747 0.950176 0.946524 0.94264 0.937999 0.933421 0.928872 0.924481 0.920074 0.915423 0.910514 0.905463 0.900211 0.894861 0.889462 0.884341 0.879051 0.873808 0.868638 0.863321 0.857828 0.852399 0.847352 0.84272 0.838206 0.833643 0.829168 0.824756 0.820484 0.816227 0.81188 0.807559 0.80316 0.798894 0.794556 0.790249 0.785865 0.781265 0.776511 0.771521 0.766392 0.761154 0.755892 0.750495 0.745105 0.739573 0.734123 0.728633 0.723237 0.717697 0.712059 0.706523 0.700913 0.695336 0.689919 0.684395 0.678853 0.673501 0.668153 0.662758 0.657349 0.651888 0.646414 0.641005 0.635527 0.630034 0.624595 0.618925 0.613069 0.607348 0.601537 0.595754 0.590003 0.584013 0.577863 0.571643 0.565301 0.559024 0.552829 0.546563 0.540248 0.534075 0.527955 0.521796 0.515725 0.509545 0.503486 0.497641 0.491701 0.485876 0.479872 0.474211 0.468345 0.462396 0.456665 0.450912 0.445236 0.439502 0.433924 0.428246 0.422698 0.416972 0.414314 0.408664 0.40284 0.397183 0.391687 0.386172 0.380688 0.375417 0.369937 0.364418 0.358993 0.353762 0.348277 0.342917 0.337658 0.332245 0.326971 0.321778 0.316647 0.311636 0.306569 0.301691 0.296766 0.291897 0.286971 0.282062 0.276972 0.271811 0.266701 0.261631 0.256492 0.251515 0.246559 0.24182 0.23715 0.232365 0.227707 0.223153 0.218668 0.214463 0.210144 0.206225 0.202297 0.19845 0.194843 0.191173 0.187506 0.183735 0.180203 0.176545 0.172949 0.169472 0.165988 0.162598 0.159357 0.156379 0.153304 0.150257 0.147249 0.144326 0.14135 0.138581 0.135862 0.132987 0.130179 0.127483 0.1248 0.122045 0.119378 0.11684 0.114331 0.111627 0.109084 0.106468 0.104044 0.101586 0.0991729 0.0966196 0.094158 0.0918533 0.0895495 0.0873166 0.0850968 0.0827455 0.0803703 0.0782793 0.0759441 0.0737692 0.0713754 0.0692845 0.0671872 0.0649766 0.0627084 0.0606089 0.0584666 0.0563263 0.0544089 0.0523579 0.0501531 0.0479536 0.0459812 0.0438545 0.0418244 0.0397921 0.037783 0.0357144 0.0338595 0.0320873 0.0302779 0.0285091 0.0267436 0.0249313 0.0232489 0.0214068 0.0198212 0.0181599 0.0164043 0.0147593 0.0132322 0.0116033 0.0101096 0.0085449 0.00708913 0.00554365 0.00409552 0.00271716 0.00141365 0.000462178 ];
Precision_SS = [0.214248 0.214291 0.214467 0.21502 0.215968 0.217878 0.220354 0.222769 0.22573 0.229359 0.233573 0.238046 0.242722 0.247662 0.252908 0.258311 0.263809 0.269852 0.276035 0.281961 0.288038 0.293675 0.299195 0.304451 0.309517 0.314338 0.318978 0.323484 0.328028 0.33238 0.336331 0.340244 0.344099 0.347953 0.351788 0.355577 0.359193 0.362826 0.366245 0.369424 0.372456 0.375483 0.378465 0.381384 0.384237 0.386963 0.389429 0.391873 0.394515 0.397257 0.399945 0.402674 0.4055 0.408384 0.411273 0.41425 0.417063 0.419825 0.422577 0.425431 0.428379 0.431256 0.434033 0.436761 0.439375 0.441803 0.444327 0.44672 0.449097 0.451417 0.453696 0.455939 0.458135 0.460325 0.462487 0.464658 0.466766 0.468864 0.47101 0.473216 0.475237 0.477387 0.479542 0.481718 0.48382 0.486078 0.488256 0.49044 0.492619 0.494874 0.497095 0.499339 0.501668 0.503928 0.506118 0.508371 0.510481 0.512701 0.514995 0.51694 0.518832 0.520743 0.522643 0.524506 0.526337 0.528324 0.530236 0.532146 0.534068 0.535902 0.537639 0.539629 0.541508 0.543228 0.545063 0.546937 0.548735 0.550773 0.552521 0.554159 0.556104 0.557951 0.559624 0.561553 0.563435 0.56529 0.567329 0.569371 0.570271 0.572257 0.574031 0.575864 0.577705 0.579449 0.581128 0.583055 0.58486 0.58659 0.588238 0.590144 0.591862 0.59349 0.595039 0.596665 0.598007 0.599663 0.601204 0.602682 0.604055 0.605457 0.606907 0.608305 0.609487 0.610751 0.611896 0.613012 0.613853 0.614958 0.615871 0.61685 0.617722 0.618553 0.61953 0.620381 0.621494 0.622408 0.62357 0.624693 0.625858 0.626871 0.628291 0.629777 0.631505 0.632874 0.634315 0.635881 0.637455 0.639076 0.640445 0.641584 0.642687 0.644225 0.645727 0.647472 0.649263 0.650993 0.652441 0.653894 0.655104 0.656602 0.658332 0.659745 0.661198 0.66253 0.664006 0.665514 0.666632 0.668132 0.669416 0.670719 0.672238 0.673433 0.675053 0.676639 0.67821 0.67956 0.681303 0.683261 0.685325 0.68768 0.689902 0.691841 0.693377 0.695258 0.696891 0.699008 0.701297 0.703103 0.705753 0.707489 0.709299 0.711168 0.713599 0.715821 0.717986 0.719649 0.721441 0.722584 0.724451 0.726461 0.728962 0.729689 0.730845 0.731951 0.733975 0.736844 0.737507 0.739021 0.740759 0.742043 0.742647 0.745052 0.746401 0.74917 0.751032 0.752238 0.754639 0.754758 0.757827 0.760607 0.76424 0.76782 0.772813 0.782083 0.783881 0.78 ];
TPR_SS = [1 0.999994 0.999987 0.999973 0.999957 0.999903 0.999793 0.99951 0.999136 0.998658 0.997871 0.996526 0.994549 0.992328 0.989301 0.985535 0.981364 0.977776 0.975277 0.972897 0.970661 0.968004 0.96546 0.962865 0.95999 0.956956 0.953747 0.950176 0.946524 0.94264 0.937999 0.933421 0.928872 0.924481 0.920074 0.915423 0.910514 0.905463 0.900211 0.894861 0.889462 0.884341 0.879051 0.873808 0.868638 0.863321 0.857828 0.852399 0.847352 0.84272 0.838206 0.833643 0.829168 0.824756 0.820484 0.816227 0.81188 0.807559 0.80316 0.798894 0.794556 0.790249 0.785865 0.781265 0.776511 0.771521 0.766392 0.761154 0.755892 0.750495 0.745105 0.739573 0.734123 0.728633 0.723237 0.717697 0.712059 0.706523 0.700913 0.695336 0.689919 0.684395 0.678853 0.673501 0.668153 0.662758 0.657349 0.651888 0.646414 0.641005 0.635527 0.630034 0.624595 0.618925 0.613069 0.607348 0.601537 0.595754 0.590003 0.584013 0.577863 0.571643 0.565301 0.559024 0.552829 0.546563 0.540248 0.534075 0.527955 0.521796 0.515725 0.509545 0.503486 0.497641 0.491701 0.485876 0.479872 0.474211 0.468345 0.462396 0.456665 0.450912 0.445236 0.439502 0.433924 0.428246 0.422698 0.416972 0.414314 0.408664 0.40284 0.397183 0.391687 0.386172 0.380688 0.375417 0.369937 0.364418 0.358993 0.353762 0.348277 0.342917 0.337658 0.332245 0.326971 0.321778 0.316647 0.311636 0.306569 0.301691 0.296766 0.291897 0.286971 0.282062 0.276972 0.271811 0.266701 0.261631 0.256492 0.251515 0.246559 0.24182 0.23715 0.232365 0.227707 0.223153 0.218668 0.214463 0.210144 0.206225 0.202297 0.19845 0.194843 0.191173 0.187506 0.183735 0.180203 0.176545 0.172949 0.169472 0.165988 0.162598 0.159357 0.156379 0.153304 0.150257 0.147249 0.144326 0.14135 0.138581 0.135862 0.132987 0.130179 0.127483 0.1248 0.122045 0.119378 0.11684 0.114331 0.111627 0.109084 0.106468 0.104044 0.101586 0.0991729 0.0966196 0.094158 0.0918533 0.0895495 0.0873166 0.0850968 0.0827455 0.0803703 0.0782793 0.0759441 0.0737692 0.0713754 0.0692845 0.0671872 0.0649766 0.0627084 0.0606089 0.0584666 0.0563263 0.0544089 0.0523579 0.0501531 0.0479536 0.0459812 0.0438545 0.0418244 0.0397921 0.037783 0.0357144 0.0338595 0.0320873 0.0302779 0.0285091 0.0267436 0.0249313 0.0232489 0.0214068 0.0198212 0.0181599 0.0164043 0.0147593 0.0132322 0.0116033 0.0101096 0.0085449 0.00708913 0.00554365 0.00409552 0.00271716 0.00141365 0.000462178 ];
FPR_SS = [1 0.999571 0.995921 0.987158 0.977699 0.963983 0.947698 0.93133 0.912358 0.890613 0.866907 0.842798 0.818535 0.795133 0.772408 0.750349 0.728851 0.706797 0.686829 0.668608 0.651185 0.635147 0.619765 0.605002 0.590667 0.577039 0.564038 0.55139 0.538798 0.526642 0.515274 0.504267 0.493458 0.482864 0.472428 0.462441 0.452773 0.443384 0.434482 0.426167 0.418216 0.410551 0.402965 0.395493 0.38825 0.38121 0.374309 0.367535 0.360746 0.354074 0.347618 0.341227 0.334931 0.32886 0.32295 0.317154 0.311582 0.306119 0.300684 0.295366 0.290081 0.284909 0.279856 0.274948 0.270213 0.26561 0.261003 0.256586 0.252183 0.247861 0.24364 0.2394 0.235226 0.231167 0.227111 0.2231 0.219149 0.215341 0.211482 0.207643 0.203911 0.200199 0.196535 0.192917 0.189389 0.185812 0.182318 0.178888 0.175509 0.172106 0.168805 0.165555 0.162299 0.159067 0.155849 0.152683 0.149616 0.146674 0.143791 0.141053 0.138355 0.135717 0.133116 0.130581 0.1281 0.125634 0.123211 0.120841 0.118471 0.116142 0.113901 0.111633 0.109454 0.107296 0.105177 0.103087 0.10102 0.0989616 0.0969566 0.0949999 0.0930204 0.0910711 0.0891903 0.0873192 0.0854693 0.0836531 0.0818436 0.0801065 0.0790273 0.0773207 0.0756867 0.0741028 0.072529 0.0710069 0.0695095 0.068036 0.0665831 0.0651515 0.0637777 0.0624096 0.0610617 0.0597453 0.058467 0.057167 0.0559538 0.0547394 0.0535247 0.0523669 0.0512333 0.0501397 0.0490533 0.0479864 0.0469416 0.045904 0.0448961 0.0439256 0.0429864 0.0420612 0.0411566 0.0402801 0.0393958 0.0385705 0.0377275 0.0369223 0.0361345 0.0353548 0.0346075 0.0338959 0.0331939 0.0325456 0.0318904 0.0312449 0.0306264 0.030042 0.0294546 0.0288862 0.0283343 0.0277789 0.0272492 0.0267386 0.0262457 0.0257676 0.0252959 0.0248403 0.0243953 0.023957 0.023544 0.023125 0.0227255 0.0223224 0.0219349 0.021559 0.0212029 0.0208557 0.0205064 0.0201914 0.0198777 0.0195575 0.0192563 0.0189611 0.0186802 0.0183982 0.0181301 0.0178616 0.0176017 0.0173402 0.0170889 0.0168404 0.0165838 0.0163444 0.0160983 0.0158659 0.0156448 0.0154315 0.0152394 0.0150361 0.0148362 0.0146367 0.014432 0.0142483 0.0140611 0.0138684 0.0136726 0.0134991 0.0133282 0.0131649 0.0130057 0.0128582 0.0127122 0.0125671 0.0124237 0.0122957 0.0121646 0.0120403 0.0119121 0.011784 0.0116704 0.0115535 0.0114384 0.0113346 0.0112228 0.011122 0.0110224 0.010925 0.0108329 0.0107446 0.0106597 0.0105805 0.0104991 0.0104216 0.010339 0.0102641 0.0101967 0.0101292 0.0100762 0.0100195 ];
plot(Recall_SS, Precision_SS, ':r', 'linewidth', 1);
Recall_SIM = [1 0.999951 0.99989 0.999826 0.999755 0.999654 0.999532 0.999369 0.999182 0.998999 0.998779 0.998514 0.998176 0.997857 0.997575 0.997321 0.997062 0.99681 0.996551 0.996295 0.996006 0.995695 0.99534 0.995001 0.994639 0.994265 0.99388 0.993497 0.993094 0.992681 0.992259 0.991805 0.991334 0.990821 0.99029 0.989644 0.98903 0.988406 0.98774 0.987094 0.986439 0.985753 0.984998 0.984175 0.983283 0.982364 0.98149 0.980603 0.979698 0.978763 0.977801 0.976763 0.975687 0.974642 0.973641 0.972642 0.971602 0.970557 0.969537 0.968448 0.967315 0.966211 0.965056 0.963901 0.962776 0.961645 0.960495 0.959348 0.958171 0.956971 0.955649 0.954297 0.952857 0.951427 0.949994 0.948603 0.947196 0.94578 0.94426 0.942704 0.94111 0.93957 0.937977 0.936377 0.934742 0.933076 0.931366 0.929589 0.927855 0.926118 0.924423 0.922587 0.920742 0.918645 0.916521 0.914406 0.912245 0.910044 0.907889 0.905666 0.903464 0.901129 0.898682 0.896076 0.893394 0.890578 0.887813 0.885092 0.882517 0.879899 0.877164 0.874435 0.871635 0.868757 0.865928 0.863156 0.860281 0.857462 0.854639 0.851666 0.848786 0.845804 0.842754 0.839677 0.83651 0.833286 0.830122 0.826944 0.824197 0.82089 0.817385 0.813896 0.810253 0.806582 0.802775 0.798992 0.795113 0.791334 0.787485 0.783675 0.779912 0.776035 0.772078 0.767944 0.763808 0.759625 0.755505 0.751182 0.746917 0.742653 0.738411 0.734385 0.730248 0.725987 0.721639 0.717222 0.712687 0.707951 0.703089 0.698406 0.69341 0.688459 0.683399 0.678459 0.673705 0.66918 0.664426 0.659881 0.655217 0.650444 0.645556 0.64047 0.635309 0.62992 0.624445 0.618916 0.613378 0.607731 0.6021 0.596463 0.590888 0.585243 0.579595 0.573881 0.567927 0.561995 0.556037 0.549926 0.543598 0.537102 0.530502 0.523941 0.517215 0.510634 0.503923 0.497225 0.49013 0.48339 0.475869 0.46801 0.459967 0.451717 0.443173 0.435245 0.42769 0.420244 0.412277 0.404536 0.396918 0.389074 0.381213 0.373092 0.365285 0.357185 0.34905 0.340679 0.332405 0.323961 0.315446 0.307745 0.300075 0.292365 0.284493 0.276294 0.268104 0.259847 0.251235 0.241793 0.232087 0.222239 0.211819 0.201577 0.19165 0.182198 0.172507 0.162757 0.153062 0.143415 0.134014 0.124716 0.115552 0.106838 0.0982563 0.0901193 0.0816308 0.0735384 0.0657201 0.0580052 0.0504432 0.0430288 0.0352476 0.0275542 0.0201212 0.0125542 0.00598917 0.000964894 ];
Precision_SIM = [0.214248 0.214484 0.214698 0.214955 0.215252 0.215578 0.215938 0.2163 0.216679 0.21708 0.217476 0.217881 0.218288 0.218726 0.219209 0.21971 0.220243 0.220783 0.221354 0.221942 0.222551 0.223172 0.223815 0.224491 0.225154 0.225838 0.226505 0.227182 0.227858 0.22857 0.229285 0.230032 0.230778 0.231553 0.23233 0.233103 0.233942 0.234788 0.235653 0.236544 0.237435 0.238312 0.239187 0.240053 0.240918 0.241772 0.242645 0.243531 0.244414 0.245306 0.246217 0.247129 0.248077 0.249043 0.250051 0.251083 0.252125 0.253173 0.254269 0.255353 0.25648 0.257597 0.258732 0.259876 0.261062 0.262261 0.263478 0.264715 0.265989 0.267259 0.268517 0.26977 0.271019 0.272273 0.27352 0.274819 0.276124 0.277463 0.278782 0.280155 0.281534 0.282932 0.284348 0.285809 0.287275 0.288765 0.290236 0.291698 0.293163 0.294674 0.296235 0.297764 0.299307 0.300805 0.302296 0.303868 0.305461 0.30705 0.308656 0.310233 0.311805 0.313403 0.315014 0.31662 0.318228 0.319835 0.32145 0.323082 0.324731 0.326392 0.328042 0.329724 0.331383 0.333073 0.334792 0.336537 0.338249 0.340011 0.341731 0.343464 0.345237 0.346955 0.348704 0.350485 0.352288 0.354107 0.355923 0.357818 0.359381 0.361261 0.363124 0.36498 0.366798 0.36864 0.370441 0.372281 0.374122 0.376027 0.377899 0.379857 0.381806 0.383758 0.385745 0.387653 0.389628 0.391592 0.39354 0.395441 0.39744 0.399436 0.401469 0.403622 0.405719 0.40777 0.409773 0.411771 0.413789 0.415723 0.417782 0.419809 0.421677 0.423621 0.42559 0.427504 0.429461 0.431667 0.433749 0.436026 0.43829 0.440504 0.442682 0.444856 0.447067 0.449237 0.451397 0.453576 0.455634 0.457641 0.459745 0.461723 0.463896 0.465953 0.468166 0.470295 0.472428 0.474617 0.476868 0.479246 0.481438 0.483486 0.485392 0.487666 0.489779 0.492134 0.494518 0.497025 0.49952 0.502426 0.504984 0.507324 0.50999 0.512426 0.514789 0.517325 0.519953 0.522781 0.525013 0.527589 0.530568 0.53328 0.536323 0.539535 0.543182 0.546806 0.550438 0.553811 0.557166 0.560218 0.563101 0.565864 0.569021 0.57207 0.574624 0.577463 0.580122 0.582856 0.585121 0.587373 0.589029 0.591317 0.592483 0.594133 0.595539 0.597122 0.59846 0.600659 0.602262 0.603746 0.6059 0.608376 0.610455 0.613266 0.615768 0.620924 0.623438 0.626585 0.628493 0.628774 0.632571 0.633987 0.639672 0.644141 0.648217 0.659739 0.673932 0.655238 ];
TPR_SIM = [1 0.999951 0.99989 0.999826 0.999755 0.999654 0.999532 0.999369 0.999182 0.998999 0.998779 0.998514 0.998176 0.997857 0.997575 0.997321 0.997062 0.99681 0.996551 0.996295 0.996006 0.995695 0.99534 0.995001 0.994639 0.994265 0.99388 0.993497 0.993094 0.992681 0.992259 0.991805 0.991334 0.990821 0.99029 0.989644 0.98903 0.988406 0.98774 0.987094 0.986439 0.985753 0.984998 0.984175 0.983283 0.982364 0.98149 0.980603 0.979698 0.978763 0.977801 0.976763 0.975687 0.974642 0.973641 0.972642 0.971602 0.970557 0.969537 0.968448 0.967315 0.966211 0.965056 0.963901 0.962776 0.961645 0.960495 0.959348 0.958171 0.956971 0.955649 0.954297 0.952857 0.951427 0.949994 0.948603 0.947196 0.94578 0.94426 0.942704 0.94111 0.93957 0.937977 0.936377 0.934742 0.933076 0.931366 0.929589 0.927855 0.926118 0.924423 0.922587 0.920742 0.918645 0.916521 0.914406 0.912245 0.910044 0.907889 0.905666 0.903464 0.901129 0.898682 0.896076 0.893394 0.890578 0.887813 0.885092 0.882517 0.879899 0.877164 0.874435 0.871635 0.868757 0.865928 0.863156 0.860281 0.857462 0.854639 0.851666 0.848786 0.845804 0.842754 0.839677 0.83651 0.833286 0.830122 0.826944 0.824197 0.82089 0.817385 0.813896 0.810253 0.806582 0.802775 0.798992 0.795113 0.791334 0.787485 0.783675 0.779912 0.776035 0.772078 0.767944 0.763808 0.759625 0.755505 0.751182 0.746917 0.742653 0.738411 0.734385 0.730248 0.725987 0.721639 0.717222 0.712687 0.707951 0.703089 0.698406 0.69341 0.688459 0.683399 0.678459 0.673705 0.66918 0.664426 0.659881 0.655217 0.650444 0.645556 0.64047 0.635309 0.62992 0.624445 0.618916 0.613378 0.607731 0.6021 0.596463 0.590888 0.585243 0.579595 0.573881 0.567927 0.561995 0.556037 0.549926 0.543598 0.537102 0.530502 0.523941 0.517215 0.510634 0.503923 0.497225 0.49013 0.48339 0.475869 0.46801 0.459967 0.451717 0.443173 0.435245 0.42769 0.420244 0.412277 0.404536 0.396918 0.389074 0.381213 0.373092 0.365285 0.357185 0.34905 0.340679 0.332405 0.323961 0.315446 0.307745 0.300075 0.292365 0.284493 0.276294 0.268104 0.259847 0.251235 0.241793 0.232087 0.222239 0.211819 0.201577 0.19165 0.182198 0.172507 0.162757 0.153062 0.143415 0.134014 0.124716 0.115552 0.106838 0.0982563 0.0901193 0.0816308 0.0735384 0.0657201 0.0580052 0.0504432 0.0430288 0.0352476 0.0275542 0.0201212 0.0125542 0.00598917 0.000964894 ];
FPR_SIM = [1 0.99868 0.997149 0.99518 0.992968 0.990544 0.98782 0.984959 0.981871 0.978563 0.975249 0.971792 0.968149 0.964292 0.960203 0.956026 0.951695 0.947357 0.942822 0.93815 0.933373 0.928514 0.923514 0.918408 0.913399 0.908273 0.903281 0.898322 0.893352 0.888156 0.882925 0.877484 0.872059 0.86648 0.860848 0.855093 0.849119 0.843188 0.837173 0.83107 0.824998 0.818963 0.812856 0.806734 0.800609 0.794485 0.788467 0.782421 0.776449 0.770427 0.764353 0.758246 0.752008 0.745795 0.739496 0.733146 0.726826 0.720558 0.714229 0.707953 0.701475 0.695133 0.688682 0.682197 0.675712 0.669251 0.662845 0.656447 0.650046 0.643667 0.637309 0.630979 0.624659 0.618402 0.612262 0.606125 0.600024 0.593867 0.587769 0.581581 0.575434 0.569342 0.563225 0.557102 0.551006 0.544912 0.538892 0.532931 0.52705 0.521133 0.515158 0.509268 0.50346 0.497701 0.491992 0.486229 0.480428 0.474703 0.46904 0.463439 0.457934 0.452371 0.446803 0.441214 0.435661 0.430108 0.424597 0.419122 0.413737 0.408368 0.403019 0.39771 0.392449 0.387218 0.382044 0.376909 0.371861 0.366807 0.361901 0.356979 0.352136 0.347421 0.342661 0.337893 0.33314 0.32839 0.323744 0.319037 0.315152 0.310516 0.305883 0.301394 0.296897 0.292434 0.288036 0.283655 0.279308 0.274966 0.2707 0.266434 0.262244 0.258115 0.253972 0.249901 0.245861 0.241824 0.237852 0.233878 0.229908 0.226001 0.222103 0.21822 0.214369 0.210575 0.206857 0.20317 0.199468 0.195847 0.192205 0.188648 0.185144 0.181656 0.178178 0.174809 0.171495 0.168142 0.164864 0.161564 0.158269 0.15506 0.151872 0.148691 0.145583 0.14251 0.139519 0.136509 0.133601 0.13074 0.127901 0.125155 0.122383 0.119643 0.116923 0.11426 0.111628 0.109023 0.106412 0.103809 0.101257 0.0987794 0.0963596 0.0939058 0.0914631 0.0890668 0.0866824 0.0843311 0.0819938 0.0796706 0.0774123 0.0751694 0.0729736 0.0708073 0.0686775 0.0666008 0.0645662 0.0626024 0.0607028 0.058818 0.0569432 0.0551252 0.0532867 0.0514852 0.0496869 0.0479408 0.0462471 0.0446347 0.0430569 0.0415114 0.0400331 0.0385879 0.0371746 0.0357764 0.034475 0.0331806 0.0319342 0.030725 0.0295778 0.028449 0.0273671 0.0263164 0.0252988 0.0243167 0.0233536 0.0224125 0.0215071 0.0206278 0.0197849 0.0189821 0.0182026 0.0174598 0.0167511 0.0160838 0.015459 0.0148388 0.0142837 0.013743 0.0132431 0.0127717 0.0122954 0.0118561 0.0114475 0.0110704 0.0107385 0.0104233 0.0101792 0.0100351 ];
plot(Recall_SIM, Precision_SIM, ':c', 'linewidth', 1);
Recall_SeR = [1 0.999865 0.999468 0.998988 0.998395 0.997617 0.996852 0.996144 0.995294 0.994275 0.99322 0.992073 0.990727 0.989194 0.987951 0.986784 0.985582 0.984352 0.983149 0.981796 0.980315 0.978891 0.977411 0.975841 0.974288 0.972698 0.971183 0.969701 0.96821 0.966744 0.965344 0.963701 0.962035 0.960417 0.95872 0.956986 0.95525 0.953364 0.951458 0.949514 0.947657 0.945848 0.943998 0.942082 0.940147 0.938295 0.936458 0.934664 0.932824 0.930978 0.929029 0.927119 0.925157 0.923212 0.921288 0.919318 0.917272 0.915226 0.913122 0.910951 0.908746 0.906464 0.904189 0.901927 0.899539 0.89714 0.894662 0.891933 0.889252 0.886446 0.883517 0.880721 0.877942 0.875199 0.872471 0.869659 0.866893 0.863998 0.861109 0.858332 0.855439 0.852519 0.849439 0.846483 0.843534 0.840467 0.83739 0.834233 0.830976 0.827589 0.824192 0.820873 0.817481 0.814048 0.810656 0.807299 0.80393 0.800691 0.797257 0.793953 0.79056 0.787275 0.78397 0.780659 0.777282 0.773824 0.770371 0.766827 0.763298 0.759716 0.75615 0.752603 0.748898 0.74527 0.741571 0.737777 0.733974 0.730135 0.726306 0.722456 0.718559 0.714551 0.71072 0.706771 0.702841 0.698869 0.694874 0.690725 0.686524 0.682352 0.678125 0.673961 0.669773 0.665599 0.661198 0.656871 0.652614 0.648348 0.644106 0.639776 0.63532 0.630771 0.626311 0.621685 0.617009 0.612393 0.607786 0.603068 0.598336 0.593712 0.588942 0.583966 0.579098 0.574208 0.569448 0.564758 0.560072 0.555412 0.550708 0.545858 0.541078 0.536362 0.531585 0.526708 0.521718 0.516958 0.512104 0.50693 0.502004 0.496873 0.491776 0.486452 0.481094 0.475738 0.470341 0.46485 0.459407 0.453857 0.448263 0.442766 0.437283 0.431876 0.426457 0.421162 0.415956 0.410563 0.405348 0.39991 0.394778 0.389631 0.38431 0.379026 0.373731 0.368377 0.362917 0.357541 0.352125 0.346714 0.341131 0.335734 0.330078 0.32474 0.319213 0.313755 0.307989 0.302399 0.296685 0.290934 0.285287 0.27936 0.273677 0.268066 0.26228 0.256455 0.250755 0.244781 0.239012 0.233181 0.227317 0.22146 0.215785 0.209821 0.203965 0.198168 0.192019 0.186051 0.180124 0.173743 0.167677 0.161611 0.155418 0.149332 0.143547 0.137497 0.131633 0.125947 0.120376 0.114552 0.108986 0.103358 0.09754 0.0916032 0.0857722 0.0800041 0.0742614 0.0683395 0.0623659 0.0562437 0.049939 0.0435898 0.0369215 0.030366 0.0240518 0.0179547 0.0115462 0.00421745 ];
Precision_SeR = [0.214248 0.21758 0.220141 0.22434 0.228419 0.232288 0.236357 0.240684 0.244904 0.248989 0.253118 0.257276 0.261224 0.264917 0.268481 0.272052 0.275419 0.278757 0.281996 0.285077 0.288066 0.290928 0.293755 0.29644 0.299047 0.301566 0.304112 0.306552 0.308908 0.311232 0.313518 0.315741 0.317929 0.320148 0.322265 0.324333 0.326321 0.328298 0.330334 0.332327 0.334391 0.336397 0.338314 0.340239 0.342146 0.344051 0.345898 0.347717 0.34944 0.35122 0.35296 0.354685 0.356394 0.358118 0.359834 0.361534 0.363165 0.364801 0.366394 0.368001 0.369604 0.371145 0.372695 0.374259 0.3758 0.377328 0.378857 0.380282 0.381758 0.383193 0.384595 0.386015 0.387457 0.388953 0.390413 0.391875 0.393388 0.39491 0.396417 0.39794 0.399458 0.401059 0.402599 0.40415 0.405745 0.407352 0.408884 0.410468 0.412052 0.41355 0.415067 0.416568 0.418123 0.419643 0.421234 0.422818 0.424343 0.425931 0.427487 0.429035 0.430623 0.432176 0.433676 0.435209 0.436725 0.438208 0.439694 0.441141 0.442617 0.444018 0.445414 0.446909 0.448322 0.449795 0.451299 0.452676 0.454109 0.455497 0.45694 0.458431 0.459927 0.461341 0.462774 0.464206 0.46575 0.467289 0.468728 0.470173 0.471546 0.472991 0.474372 0.47577 0.477224 0.478661 0.480041 0.481451 0.482817 0.484278 0.485745 0.487129 0.488549 0.489822 0.491268 0.492641 0.493965 0.49526 0.496754 0.498048 0.499368 0.500685 0.501937 0.503144 0.504499 0.505704 0.506974 0.508295 0.509625 0.511094 0.51241 0.513772 0.515168 0.516574 0.518097 0.519454 0.520729 0.522207 0.523715 0.525136 0.526579 0.528003 0.529446 0.530796 0.532088 0.533381 0.534633 0.535911 0.537063 0.538068 0.539205 0.540253 0.541535 0.542682 0.543849 0.545154 0.546606 0.547919 0.549565 0.550926 0.552608 0.554447 0.556099 0.557921 0.559623 0.561251 0.562766 0.564259 0.56558 0.567082 0.568437 0.570193 0.571735 0.573558 0.575166 0.57677 0.578246 0.579974 0.581617 0.58337 0.585132 0.586482 0.588121 0.590236 0.591626 0.592838 0.594054 0.595367 0.597043 0.598477 0.599473 0.600786 0.602244 0.603516 0.604891 0.606623 0.607886 0.6098 0.611938 0.613744 0.616495 0.619095 0.620876 0.623311 0.625868 0.628363 0.631495 0.635072 0.638984 0.643007 0.646736 0.651454 0.655961 0.659569 0.663826 0.667276 0.671312 0.675098 0.680048 0.687132 0.691622 0.694819 0.696758 0.698513 0.696485 0.69721 0.696652 0.702889 ];
TPR_SeR = [1 0.999865 0.999468 0.998988 0.998395 0.997617 0.996852 0.996144 0.995294 0.994275 0.99322 0.992073 0.990727 0.989194 0.987951 0.986784 0.985582 0.984352 0.983149 0.981796 0.980315 0.978891 0.977411 0.975841 0.974288 0.972698 0.971183 0.969701 0.96821 0.966744 0.965344 0.963701 0.962035 0.960417 0.95872 0.956986 0.95525 0.953364 0.951458 0.949514 0.947657 0.945848 0.943998 0.942082 0.940147 0.938295 0.936458 0.934664 0.932824 0.930978 0.929029 0.927119 0.925157 0.923212 0.921288 0.919318 0.917272 0.915226 0.913122 0.910951 0.908746 0.906464 0.904189 0.901927 0.899539 0.89714 0.894662 0.891933 0.889252 0.886446 0.883517 0.880721 0.877942 0.875199 0.872471 0.869659 0.866893 0.863998 0.861109 0.858332 0.855439 0.852519 0.849439 0.846483 0.843534 0.840467 0.83739 0.834233 0.830976 0.827589 0.824192 0.820873 0.817481 0.814048 0.810656 0.807299 0.80393 0.800691 0.797257 0.793953 0.79056 0.787275 0.78397 0.780659 0.777282 0.773824 0.770371 0.766827 0.763298 0.759716 0.75615 0.752603 0.748898 0.74527 0.741571 0.737777 0.733974 0.730135 0.726306 0.722456 0.718559 0.714551 0.71072 0.706771 0.702841 0.698869 0.694874 0.690725 0.686524 0.682352 0.678125 0.673961 0.669773 0.665599 0.661198 0.656871 0.652614 0.648348 0.644106 0.639776 0.63532 0.630771 0.626311 0.621685 0.617009 0.612393 0.607786 0.603068 0.598336 0.593712 0.588942 0.583966 0.579098 0.574208 0.569448 0.564758 0.560072 0.555412 0.550708 0.545858 0.541078 0.536362 0.531585 0.526708 0.521718 0.516958 0.512104 0.50693 0.502004 0.496873 0.491776 0.486452 0.481094 0.475738 0.470341 0.46485 0.459407 0.453857 0.448263 0.442766 0.437283 0.431876 0.426457 0.421162 0.415956 0.410563 0.405348 0.39991 0.394778 0.389631 0.38431 0.379026 0.373731 0.368377 0.362917 0.357541 0.352125 0.346714 0.341131 0.335734 0.330078 0.32474 0.319213 0.313755 0.307989 0.302399 0.296685 0.290934 0.285287 0.27936 0.273677 0.268066 0.26228 0.256455 0.250755 0.244781 0.239012 0.233181 0.227317 0.22146 0.215785 0.209821 0.203965 0.198168 0.192019 0.186051 0.180124 0.173743 0.167677 0.161611 0.155418 0.149332 0.143547 0.137497 0.131633 0.125947 0.120376 0.114552 0.108986 0.103358 0.09754 0.0916032 0.0857722 0.0800041 0.0742614 0.0683395 0.0623659 0.0562437 0.049939 0.0435898 0.0369215 0.030366 0.0240518 0.0179547 0.0115462 0.00421745 ];
FPR_SeR = [1 0.988809 0.971884 0.947409 0.92363 0.900225 0.877165 0.854406 0.832211 0.811156 0.790937 0.771682 0.754177 0.73814 0.723368 0.70921 0.695847 0.682911 0.670706 0.659206 0.648206 0.637943 0.628023 0.618661 0.609852 0.601491 0.593399 0.585776 0.578463 0.571416 0.564634 0.557967 0.551546 0.545203 0.539092 0.533264 0.527659 0.522109 0.516522 0.511076 0.505603 0.500289 0.495177 0.490121 0.485125 0.48021 0.475458 0.470764 0.466206 0.461564 0.457016 0.452517 0.448053 0.443599 0.439186 0.43485 0.430601 0.426387 0.422323 0.418241 0.414161 0.41021 0.406217 0.402265 0.39835 0.394483 0.390552 0.386683 0.382833 0.379031 0.375235 0.371505 0.367765 0.364 0.360369 0.356726 0.353064 0.349434 0.345848 0.342303 0.338776 0.335182 0.331588 0.328031 0.324502 0.320978 0.317549 0.314082 0.31066 0.307243 0.303858 0.30058 0.297317 0.294061 0.290857 0.287679 0.284535 0.281428 0.278312 0.27523 0.272109 0.269049 0.266066 0.26307 0.26012 0.257174 0.254265 0.251381 0.24851 0.245699 0.242902 0.240097 0.237346 0.234615 0.23185 0.229113 0.226383 0.223679 0.220995 0.218266 0.215566 0.212926 0.210307 0.207719 0.205068 0.202483 0.199934 0.19736 0.194837 0.192282 0.189811 0.187336 0.184888 0.182447 0.179999 0.177587 0.175219 0.172829 0.170446 0.168116 0.165759 0.163438 0.161074 0.158745 0.156424 0.15414 0.151816 0.149583 0.147361 0.145175 0.143026 0.140868 0.138724 0.136608 0.13456 0.13251 0.130482 0.128451 0.126437 0.12439 0.122386 0.120393 0.118414 0.116463 0.114543 0.112599 0.110688 0.108775 0.106923 0.105006 0.103127 0.101289 0.0995156 0.0977415 0.0959688 0.0942275 0.0925214 0.0908658 0.0891672 0.0875093 0.0858314 0.0842077 0.0825674 0.0809444 0.0793192 0.0777318 0.076118 0.0745548 0.0729645 0.071399 0.0698211 0.0682603 0.066731 0.0652112 0.0637262 0.0622335 0.0607687 0.0593172 0.057915 0.0564843 0.0551128 0.0537639 0.0524737 0.0512382 0.0499949 0.0488003 0.047627 0.0464551 0.0452888 0.0441538 0.0430375 0.04192 0.0408796 0.0398242 0.038785 0.0377642 0.0367382 0.0357389 0.0347611 0.033763 0.0327639 0.0317816 0.0308181 0.0298601 0.028905 0.0279827 0.0270618 0.0261557 0.0252525 0.024386 0.0235487 0.0227719 0.0219723 0.0211824 0.0204077 0.0196561 0.018931 0.0182371 0.0175695 0.0169203 0.0162795 0.0157032 0.0151186 0.0145555 0.0140318 0.0135288 0.0130482 0.0125905 0.0121757 0.011799 0.0114618 0.011142 0.0108352 0.0105482 0.0103219 0.0100952 ];
plot(Recall_SeR, Precision_SeR, ':m', 'linewidth', 1);
Recall_SUN = [1 0.99996 0.999785 0.99949 0.999051 0.998426 0.997707 0.996849 0.995831 0.994691 0.993451 0.992067 0.990644 0.98927 0.9877 0.986032 0.984373 0.982854 0.98145 0.980195 0.978766 0.977376 0.97597 0.974496 0.972831 0.971073 0.969283 0.967408 0.965536 0.963572 0.961547 0.959311 0.957051 0.955327 0.953078 0.950754 0.948363 0.945964 0.943669 0.941236 0.938703 0.936296 0.933626 0.930983 0.928641 0.92577 0.922877 0.919639 0.916504 0.913427 0.910013 0.906506 0.903232 0.899887 0.896453 0.893154 0.88963 0.88603 0.882315 0.878546 0.874972 0.871153 0.867457 0.863725 0.86004 0.857561 0.853602 0.849529 0.845494 0.841387 0.837464 0.83337 0.829417 0.825338 0.820961 0.816854 0.812664 0.808558 0.80463 0.800193 0.795738 0.791511 0.786905 0.78214 0.777374 0.772698 0.767915 0.762966 0.757758 0.752708 0.747561 0.74242 0.737325 0.732195 0.726847 0.721698 0.716307 0.71188 0.706341 0.700342 0.694763 0.688884 0.68312 0.67726 0.671351 0.665466 0.659378 0.653613 0.647414 0.641267 0.635144 0.628899 0.622664 0.616528 0.61006 0.603885 0.59732 0.590954 0.584592 0.578055 0.571443 0.565001 0.558492 0.551949 0.545334 0.538672 0.532052 0.525431 0.520937 0.515305 0.508706 0.501919 0.495306 0.488501 0.481659 0.474747 0.468093 0.461289 0.454671 0.447844 0.441304 0.434499 0.427901 0.421288 0.41473 0.408354 0.401543 0.394942 0.38845 0.381769 0.37571 0.369499 0.363055 0.356743 0.350236 0.343819 0.337618 0.33121 0.325059 0.318651 0.31309 0.306741 0.300723 0.29452 0.288211 0.282211 0.276104 0.27023 0.264169 0.258114 0.252236 0.246668 0.240847 0.235287 0.22954 0.223958 0.218557 0.212975 0.207353 0.201934 0.196874 0.191605 0.186346 0.181193 0.176108 0.171061 0.166038 0.16118 0.156208 0.151434 0.146773 0.142205 0.138973 0.134454 0.12999 0.125654 0.121533 0.117224 0.113048 0.109081 0.104991 0.10113 0.0973044 0.0934626 0.0898331 0.0862489 0.0829023 0.0794891 0.076306 0.073201 0.0701372 0.0671263 0.0641791 0.0613076 0.0592013 0.0564549 0.053871 0.0512291 0.0485958 0.046069 0.0436775 0.0413099 0.0389265 0.0365771 0.0347444 0.032603 0.0304099 0.0283804 0.0265939 0.0246685 0.023123 0.0214419 0.0197632 0.0182865 0.0167257 0.015398 0.0140482 0.0127011 0.011498 0.0103345 0.00935436 0.00828915 0.00721542 0.00624466 0.00549313 0.00474614 0.00405231 0.0033741 0.00285233 0.00224607 0.00183425 0.0013673 0.000993126 0.000647231 0.000411242 0.000207342 ];
Precision_SUN = [0.214248 0.217316 0.217494 0.217865 0.218428 0.219249 0.220432 0.222019 0.223909 0.225964 0.228229 0.230635 0.233267 0.23622 0.239553 0.243238 0.247262 0.251392 0.255681 0.260175 0.264565 0.268909 0.273132 0.277072 0.280778 0.284294 0.287409 0.290725 0.293975 0.297055 0.300039 0.302867 0.305607 0.308195 0.310815 0.313303 0.315746 0.318202 0.320716 0.323214 0.325769 0.328406 0.331107 0.333839 0.335939 0.338569 0.341107 0.343543 0.345909 0.348279 0.350549 0.352651 0.354804 0.356905 0.358967 0.361095 0.363137 0.365222 0.367292 0.369422 0.37152 0.373632 0.375756 0.37789 0.380016 0.381531 0.383578 0.385625 0.387647 0.389619 0.391648 0.393579 0.39555 0.397604 0.399536 0.401621 0.403663 0.40578 0.407669 0.409689 0.411675 0.413709 0.41571 0.417632 0.41954 0.421493 0.423427 0.425216 0.427032 0.428946 0.430757 0.432658 0.434594 0.436672 0.438545 0.440484 0.442382 0.444049 0.445942 0.447727 0.449623 0.451562 0.45356 0.45541 0.457212 0.459099 0.460856 0.462764 0.464668 0.466599 0.468483 0.470297 0.472055 0.47402 0.475743 0.477499 0.479223 0.480908 0.482653 0.484314 0.485895 0.487607 0.489335 0.4911 0.492877 0.494539 0.496266 0.498075 0.499348 0.500847 0.502606 0.504207 0.506026 0.50778 0.509339 0.511089 0.51276 0.514431 0.516185 0.518054 0.519753 0.521229 0.522929 0.5246 0.526141 0.527746 0.52905 0.530599 0.53231 0.533745 0.535427 0.537135 0.538545 0.54011 0.541729 0.543191 0.544854 0.546484 0.548191 0.549584 0.550937 0.552634 0.554469 0.556189 0.557773 0.55937 0.56076 0.562353 0.563929 0.565485 0.566968 0.568992 0.570885 0.572481 0.57425 0.575943 0.57787 0.579477 0.58098 0.58263 0.584054 0.585654 0.586777 0.588226 0.589858 0.590955 0.592298 0.593427 0.594886 0.595797 0.596825 0.597891 0.599069 0.600418 0.601509 0.602956 0.60466 0.605946 0.607326 0.608275 0.609186 0.610634 0.611974 0.613098 0.614605 0.616262 0.617652 0.618691 0.620257 0.621992 0.623274 0.624724 0.62563 0.626454 0.626945 0.627846 0.629031 0.630228 0.630129 0.6315 0.632423 0.634086 0.634847 0.636087 0.637035 0.637913 0.637783 0.63774 0.638067 0.637949 0.637817 0.636741 0.635279 0.635079 0.63426 0.634285 0.633054 0.633602 0.633093 0.633691 0.635287 0.63402 0.635627 0.637367 0.63927 0.636293 0.636615 0.638048 0.638589 0.638696 0.645089 0.642314 0.64599 0.658717 0.650417 0.66 ];
TPR_SUN = [1 0.99996 0.999785 0.99949 0.999051 0.998426 0.997707 0.996849 0.995831 0.994691 0.993451 0.992067 0.990644 0.98927 0.9877 0.986032 0.984373 0.982854 0.98145 0.980195 0.978766 0.977376 0.97597 0.974496 0.972831 0.971073 0.969283 0.967408 0.965536 0.963572 0.961547 0.959311 0.957051 0.955327 0.953078 0.950754 0.948363 0.945964 0.943669 0.941236 0.938703 0.936296 0.933626 0.930983 0.928641 0.92577 0.922877 0.919639 0.916504 0.913427 0.910013 0.906506 0.903232 0.899887 0.896453 0.893154 0.88963 0.88603 0.882315 0.878546 0.874972 0.871153 0.867457 0.863725 0.86004 0.857561 0.853602 0.849529 0.845494 0.841387 0.837464 0.83337 0.829417 0.825338 0.820961 0.816854 0.812664 0.808558 0.80463 0.800193 0.795738 0.791511 0.786905 0.78214 0.777374 0.772698 0.767915 0.762966 0.757758 0.752708 0.747561 0.74242 0.737325 0.732195 0.726847 0.721698 0.716307 0.71188 0.706341 0.700342 0.694763 0.688884 0.68312 0.67726 0.671351 0.665466 0.659378 0.653613 0.647414 0.641267 0.635144 0.628899 0.622664 0.616528 0.61006 0.603885 0.59732 0.590954 0.584592 0.578055 0.571443 0.565001 0.558492 0.551949 0.545334 0.538672 0.532052 0.525431 0.520937 0.515305 0.508706 0.501919 0.495306 0.488501 0.481659 0.474747 0.468093 0.461289 0.454671 0.447844 0.441304 0.434499 0.427901 0.421288 0.41473 0.408354 0.401543 0.394942 0.38845 0.381769 0.37571 0.369499 0.363055 0.356743 0.350236 0.343819 0.337618 0.33121 0.325059 0.318651 0.31309 0.306741 0.300723 0.29452 0.288211 0.282211 0.276104 0.27023 0.264169 0.258114 0.252236 0.246668 0.240847 0.235287 0.22954 0.223958 0.218557 0.212975 0.207353 0.201934 0.196874 0.191605 0.186346 0.181193 0.176108 0.171061 0.166038 0.16118 0.156208 0.151434 0.146773 0.142205 0.138973 0.134454 0.12999 0.125654 0.121533 0.117224 0.113048 0.109081 0.104991 0.10113 0.0973044 0.0934626 0.0898331 0.0862489 0.0829023 0.0794891 0.076306 0.073201 0.0701372 0.0671263 0.0641791 0.0613076 0.0592013 0.0564549 0.053871 0.0512291 0.0485958 0.046069 0.0436775 0.0413099 0.0389265 0.0365771 0.0347444 0.032603 0.0304099 0.0283804 0.0265939 0.0246685 0.023123 0.0214419 0.0197632 0.0182865 0.0167257 0.015398 0.0140482 0.0127011 0.011498 0.0103345 0.00935436 0.00828915 0.00721542 0.00624466 0.00549313 0.00474614 0.00405231 0.0033741 0.00285233 0.00224607 0.00183425 0.0013673 0.000993126 0.000647231 0.000411242 0.000207342 ];
FPR_SUN = [1 0.992405 0.991171 0.988291 0.983987 0.978192 0.970507 0.960947 0.949722 0.93673 0.922015 0.90598 0.888755 0.870668 0.852153 0.83375 0.815656 0.798307 0.781257 0.764617 0.748801 0.733874 0.720003 0.707009 0.694966 0.683556 0.673785 0.663418 0.653584 0.64423 0.635191 0.626609 0.618287 0.610835 0.603118 0.595592 0.588261 0.581034 0.573833 0.566774 0.55971 0.552747 0.545739 0.538757 0.533127 0.526329 0.519638 0.512998 0.506432 0.499989 0.493453 0.487006 0.48061 0.47443 0.468427 0.462456 0.456774 0.451002 0.445324 0.439689 0.434181 0.428672 0.423254 0.417994 0.41287 0.409614 0.404633 0.399733 0.39492 0.390202 0.385593 0.381107 0.376637 0.372154 0.367723 0.36326 0.358895 0.354517 0.350326 0.346021 0.341793 0.337698 0.33353 0.329427 0.325375 0.321336 0.317345 0.313461 0.309534 0.305604 0.301735 0.297917 0.294176 0.290284 0.286484 0.282727 0.278919 0.276011 0.272245 0.26853 0.2648 0.261082 0.257337 0.25366 0.250046 0.246465 0.242894 0.239373 0.235802 0.232194 0.228651 0.225146 0.221687 0.218194 0.214717 0.211303 0.207853 0.204413 0.201009 0.197583 0.194204 0.190818 0.187452 0.184101 0.180715 0.177377 0.174097 0.170822 0.168402 0.16584 0.162692 0.159582 0.156437 0.153364 0.150318 0.147254 0.144288 0.141251 0.13828 0.135342 0.132447 0.129653 0.126846 0.124079 0.121412 0.118789 0.116211 0.113666 0.111144 0.108641 0.106178 0.103715 0.10126 0.0987953 0.0963692 0.093986 0.0915798 0.0892211 0.0868961 0.0846206 0.08291 0.0807214 0.0785927 0.0764542 0.074374 0.0723559 0.0703297 0.068385 0.0664806 0.0646119 0.0627869 0.0609955 0.0592757 0.0576282 0.0559542 0.0543547 0.0527779 0.0512364 0.049697 0.0482124 0.0469355 0.0455782 0.0442487 0.0429443 0.041637 0.0403889 0.0391365 0.0379324 0.0367627 0.0356289 0.0345277 0.0334444 0.032479 0.0314183 0.0303971 0.0294025 0.0284161 0.0274963 0.0266126 0.0257572 0.0249476 0.0241497 0.0233737 0.0226462 0.0219425 0.0212706 0.0206357 0.0200456 0.0194898 0.0189386 0.0184181 0.0179045 0.0174194 0.0169873 0.0166334 0.0162228 0.0158594 0.0154811 0.0151356 0.0148032 0.0145025 0.0141981 0.0139174 0.0136602 0.013488 0.0132448 0.0130041 0.0127875 0.0125824 0.0123741 0.012201 0.0120277 0.0118498 0.0116794 0.0115332 0.0113936 0.0112621 0.0111402 0.0110148 0.0108965 0.0107926 0.0106933 0.0105938 0.0105142 0.0104366 0.0103717 0.0103134 0.0102557 0.0102015 0.0101598 0.0101191 0.0100871 0.0100591 0.0100377 0.010023 0.0100126 ];
plot(Recall_SUN, Precision_SUN, ':y', 'linewidth', 1);
Recall_SR = [1 0.971051 0.918957 0.877263 0.840937 0.807909 0.777278 0.749498 0.723188 0.698475 0.675079 0.653124 0.632395 0.612441 0.593023 0.574947 0.557631 0.541265 0.525818 0.51123 0.497054 0.48352 0.470422 0.457898 0.445517 0.43372 0.422312 0.411638 0.401321 0.39131 0.381467 0.371956 0.362817 0.354195 0.34563 0.337366 0.329241 0.321211 0.313589 0.306187 0.298949 0.291856 0.285099 0.278502 0.272037 0.265707 0.259324 0.253255 0.247296 0.241586 0.235949 0.230364 0.224961 0.219865 0.214589 0.20978 0.205028 0.20039 0.195896 0.191671 0.187527 0.183409 0.179434 0.175533 0.17164 0.167878 0.164163 0.160656 0.157424 0.15404 0.150736 0.147424 0.144265 0.141209 0.138084 0.135269 0.132353 0.129499 0.12668 0.123976 0.121335 0.118905 0.116502 0.114037 0.111621 0.109384 0.10706 0.104851 0.102579 0.100508 0.0983627 0.0963088 0.0943164 0.0925575 0.0906209 0.0886352 0.0868094 0.0850557 0.0833428 0.0816704 0.0800187 0.0783542 0.0768529 0.0752843 0.0738493 0.0723991 0.0709265 0.0695498 0.0681838 0.0667151 0.0654107 0.064059 0.0628772 0.0616334 0.0605509 0.0593579 0.0581702 0.0570433 0.0558962 0.0548278 0.0537986 0.0528211 0.0518172 0.0508899 0.0499105 0.0489299 0.0478606 0.046957 0.0461097 0.0452056 0.0442693 0.0433639 0.0424372 0.041556 0.0407517 0.0398984 0.0390784 0.0383123 0.0376334 0.0369283 0.0362 0.0354276 0.0347253 0.0340349 0.0333013 0.0326692 0.0320049 0.0313774 0.0306732 0.0299465 0.0293207 0.028683 0.0281516 0.0274583 0.0269658 0.0263489 0.0258392 0.0252702 0.0247569 0.024216 0.0237649 0.0233445 0.0228777 0.0223651 0.0218719 0.0214233 0.0209251 0.0204509 0.0199974 0.0195643 0.0191415 0.0187296 0.0183383 0.0178674 0.0174467 0.0170121 0.0166858 0.0163375 0.0159259 0.0155829 0.0152229 0.0148693 0.0144346 0.0140719 0.0137666 0.01342 0.013122 0.0128325 0.0125319 0.0121795 0.0118591 0.0116222 0.0113232 0.0110414 0.0107016 0.010409 0.0100498 0.0098214 0.00958731 0.00934677 0.00907707 0.00879752 0.00855946 0.00832482 0.00812701 0.00794768 0.00773539 0.00746695 0.00726494 0.00706742 0.00688001 0.00664712 0.00644936 0.00626273 0.00607525 0.00586425 0.00563241 0.00545325 0.00530606 0.00513941 0.00502184 0.00488313 0.00476491 0.00462671 0.00444281 0.00427179 0.00413381 0.00399897 0.00385752 0.00372735 0.00361993 0.00352404 0.00340748 0.00326584 0.00315064 0.00299306 0.0028788 0.00271243 0.00258637 0.00249048 0.00241851 0.00230893 0.00223095 0.00216497 0.00207445 0.00197212 0.00189213 0.00177263 0.0016624 0.00152347 0.00141453 0.00132155 0.00123674 0.00113811 0.00107097 0.00102369 ];
Precision_SR = [0.214248 0.228635 0.276886 0.315668 0.344457 0.368406 0.387695 0.403953 0.417571 0.429119 0.43914 0.447945 0.456148 0.463659 0.470867 0.47761 0.483915 0.489996 0.495678 0.500993 0.505903 0.510839 0.515289 0.51962 0.523502 0.527278 0.530899 0.534272 0.537653 0.540892 0.544087 0.547299 0.550485 0.553634 0.556491 0.559318 0.562314 0.564833 0.567653 0.570064 0.572402 0.574609 0.577056 0.579255 0.581414 0.58338 0.585466 0.58754 0.589434 0.591492 0.593735 0.595693 0.597738 0.599362 0.601072 0.603474 0.605308 0.606944 0.608838 0.610807 0.612716 0.615059 0.616724 0.61879 0.620538 0.622604 0.624436 0.626138 0.628234 0.630051 0.631668 0.632878 0.634342 0.635906 0.63743 0.639203 0.641037 0.642862 0.644182 0.645703 0.647202 0.649213 0.65103 0.65295 0.653933 0.655209 0.656963 0.658232 0.659228 0.660508 0.661725 0.662607 0.663779 0.664896 0.665761 0.666513 0.667294 0.667992 0.66911 0.669934 0.670491 0.671372 0.672045 0.67246 0.673212 0.674302 0.674594 0.675168 0.675442 0.676147 0.676364 0.677198 0.67843 0.678802 0.679913 0.680291 0.680484 0.681286 0.681864 0.682066 0.68268 0.683809 0.68418 0.68507 0.685138 0.686015 0.686151 0.687095 0.687479 0.688376 0.689093 0.690404 0.690683 0.691236 0.691922 0.692293 0.692611 0.693701 0.694608 0.695934 0.697178 0.69764 0.697865 0.698269 0.699375 0.699647 0.700589 0.701217 0.70148 0.70242 0.70308 0.704373 0.705261 0.706826 0.70866 0.709091 0.709809 0.710829 0.712427 0.713229 0.714622 0.715657 0.717057 0.718155 0.719262 0.719708 0.720891 0.721229 0.721844 0.72209 0.722826 0.724582 0.725494 0.727012 0.727953 0.728902 0.729847 0.730832 0.732188 0.732922 0.733836 0.735682 0.736477 0.738074 0.738377 0.739797 0.739797 0.740089 0.740111 0.740609 0.741599 0.742416 0.742135 0.743976 0.744368 0.744525 0.743539 0.743837 0.745464 0.74637 0.74621 0.747809 0.749734 0.750921 0.752455 0.753235 0.754177 0.754867 0.755757 0.755579 0.75515 0.756332 0.756934 0.758378 0.757982 0.759504 0.760122 0.761607 0.763685 0.762387 0.762342 0.763991 0.765946 0.768591 0.768375 0.768294 0.770381 0.7709 0.772285 0.773412 0.773684 0.775416 0.775658 0.774723 0.775073 0.775652 0.775863 0.77557 0.775556 0.777999 0.780653 0.781677 0.78357 0.784707 0.78338 0.783612 0.784519 0.78583 0.785414 0.784168 0.783856 0.786107 0.789463 0.793443 0.791055 0.794486 ];
TPR_SR = [1 0.971051 0.918957 0.877263 0.840937 0.807909 0.777278 0.749498 0.723188 0.698475 0.675079 0.653124 0.632395 0.612441 0.593023 0.574947 0.557631 0.541265 0.525818 0.51123 0.497054 0.48352 0.470422 0.457898 0.445517 0.43372 0.422312 0.411638 0.401321 0.39131 0.381467 0.371956 0.362817 0.354195 0.34563 0.337366 0.329241 0.321211 0.313589 0.306187 0.298949 0.291856 0.285099 0.278502 0.272037 0.265707 0.259324 0.253255 0.247296 0.241586 0.235949 0.230364 0.224961 0.219865 0.214589 0.20978 0.205028 0.20039 0.195896 0.191671 0.187527 0.183409 0.179434 0.175533 0.17164 0.167878 0.164163 0.160656 0.157424 0.15404 0.150736 0.147424 0.144265 0.141209 0.138084 0.135269 0.132353 0.129499 0.12668 0.123976 0.121335 0.118905 0.116502 0.114037 0.111621 0.109384 0.10706 0.104851 0.102579 0.100508 0.0983627 0.0963088 0.0943164 0.0925575 0.0906209 0.0886352 0.0868094 0.0850557 0.0833428 0.0816704 0.0800187 0.0783542 0.0768529 0.0752843 0.0738493 0.0723991 0.0709265 0.0695498 0.0681838 0.0667151 0.0654107 0.064059 0.0628772 0.0616334 0.0605509 0.0593579 0.0581702 0.0570433 0.0558962 0.0548278 0.0537986 0.0528211 0.0518172 0.0508899 0.0499105 0.0489299 0.0478606 0.046957 0.0461097 0.0452056 0.0442693 0.0433639 0.0424372 0.041556 0.0407517 0.0398984 0.0390784 0.0383123 0.0376334 0.0369283 0.0362 0.0354276 0.0347253 0.0340349 0.0333013 0.0326692 0.0320049 0.0313774 0.0306732 0.0299465 0.0293207 0.028683 0.0281516 0.0274583 0.0269658 0.0263489 0.0258392 0.0252702 0.0247569 0.024216 0.0237649 0.0233445 0.0228777 0.0223651 0.0218719 0.0214233 0.0209251 0.0204509 0.0199974 0.0195643 0.0191415 0.0187296 0.0183383 0.0178674 0.0174467 0.0170121 0.0166858 0.0163375 0.0159259 0.0155829 0.0152229 0.0148693 0.0144346 0.0140719 0.0137666 0.01342 0.013122 0.0128325 0.0125319 0.0121795 0.0118591 0.0116222 0.0113232 0.0110414 0.0107016 0.010409 0.0100498 0.0098214 0.00958731 0.00934677 0.00907707 0.00879752 0.00855946 0.00832482 0.00812701 0.00794768 0.00773539 0.00746695 0.00726494 0.00706742 0.00688001 0.00664712 0.00644936 0.00626273 0.00607525 0.00586425 0.00563241 0.00545325 0.00530606 0.00513941 0.00502184 0.00488313 0.00476491 0.00462671 0.00444281 0.00427179 0.00413381 0.00399897 0.00385752 0.00372735 0.00361993 0.00352404 0.00340748 0.00326584 0.00315064 0.00299306 0.0028788 0.00271243 0.00258637 0.00249048 0.00241851 0.00230893 0.00223095 0.00216497 0.00207445 0.00197212 0.00189213 0.00177263 0.0016624 0.00152347 0.00141453 0.00132155 0.00123674 0.00113811 0.00107097 0.00102369 ];
FPR_SR = [1 0.888594 0.660626 0.53721 0.454787 0.39669 0.355418 0.322777 0.295543 0.272686 0.25284 0.23578 0.220707 0.207306 0.195159 0.184292 0.174389 0.165336 0.157098 0.149638 0.142765 0.13629 0.130309 0.124726 0.119518 0.114639 0.110097 0.105776 0.101709 0.0978509 0.0941992 0.0907741 0.0875195 0.0844399 0.0814933 0.0787223 0.0760265 0.0734927 0.0710399 0.0687385 0.0665196 0.064455 0.0624147 0.0604757 0.0586032 0.0568374 0.0551431 0.0534812 0.0519473 0.0504293 0.048983 0.0476278 0.046291 0.0450242 0.0437995 0.0425913 0.0414513 0.0403587 0.0393156 0.0383064 0.0373487 0.0363927 0.0355165 0.03464 0.0338207 0.0330008 0.0322437 0.0315178 0.0307927 0.0300947 0.0294401 0.0287935 0.0281858 0.0275971 0.0270148 0.0264605 0.0259208 0.0253992 0.0249052 0.0244206 0.0239558 0.0234981 0.0230597 0.0226369 0.0222477 0.0218675 0.0214819 0.0211065 0.0207672 0.0204348 0.0201092 0.0197966 0.0194943 0.019204 0.0189229 0.0186408 0.0183867 0.0181295 0.017889 0.0176496 0.0174162 0.0171952 0.0169855 0.0167831 0.0165834 0.0163775 0.0162022 0.0160147 0.0158491 0.0156725 0.0155156 0.0153486 0.0151893 0.0150361 0.0148912 0.0147512 0.0146194 0.0144861 0.0143564 0.0142416 0.0141135 0.0140011 0.0138944 0.0137829 0.013683 0.0135763 0.0134751 0.0133763 0.0132872 0.0131889 0.013099 0.013011 0.0129228 0.0128417 0.0127667 0.0126876 0.0126169 0.0125397 0.0124735 0.0124032 0.0123336 0.0122723 0.0122076 0.012152 0.0120902 0.0120302 0.011973 0.0119166 0.0118668 0.0118137 0.0117665 0.0117164 0.0116678 0.0116234 0.0115785 0.0115407 0.0115016 0.0114641 0.0114195 0.0113863 0.01135 0.0113199 0.0112808 0.0112498 0.0112158 0.0111852 0.0111505 0.0111209 0.01109 0.0110649 0.0110367 0.0110082 0.0109838 0.0109602 0.0109332 0.0109078 0.010881 0.0108601 0.0108393 0.0108185 0.0107975 0.0107758 0.0107532 0.0107336 0.0107154 0.0106975 0.0106785 0.0106586 0.0106409 0.0106232 0.010604 0.0105881 0.0105733 0.0105575 0.0105392 0.0105232 0.0105109 0.0104981 0.0104839 0.0104683 0.0104548 0.0104397 0.0104247 0.0104107 0.0103964 0.0103844 0.0103738 0.0103626 0.0103507 0.0103392 0.0103281 0.0103156 0.0103044 0.0102921 0.0102834 0.0102713 0.0102627 0.0102537 0.010243 0.0102355 0.0102281 0.0102209 0.0102123 0.0102024 0.010196 0.0101873 0.0101799 0.010173 0.0101668 0.01016 0.0101539 0.010147 0.0101416 0.0101349 0.0101294 0.0101236 0.010118 0.0101123 0.0101073 0.0101009 0.0100967 0.0100916 0.0100857 0.0100802 0.0100759 0.0100695 0.0100647 0.010062 0.0100582 0.0100535 0.0100482 0.0100449 0.0100402 0.0100367 0.0100337 0.0100311 ];
plot(Recall_SR, Precision_SR, '--k', 'linewidth', 1);
Recall_GB = [1 0.998222 0.994309 0.989836 0.985733 0.981693 0.977496 0.973137 0.968291 0.963889 0.95948 0.954532 0.949953 0.945644 0.941457 0.9374 0.933324 0.929301 0.925175 0.921034 0.917068 0.913121 0.909365 0.90541 0.901127 0.89701 0.892955 0.889177 0.885348 0.881643 0.877794 0.874234 0.871049 0.867699 0.864509 0.861321 0.857894 0.854704 0.851464 0.848026 0.844805 0.841525 0.838242 0.834792 0.831404 0.827852 0.824185 0.820655 0.816789 0.813036 0.809357 0.805284 0.801356 0.797315 0.793752 0.790158 0.786522 0.782688 0.778955 0.775271 0.771769 0.768195 0.764653 0.761118 0.757556 0.753818 0.750176 0.746611 0.742912 0.739354 0.735678 0.731877 0.72811 0.724272 0.720521 0.716589 0.712798 0.708933 0.705082 0.701152 0.697295 0.693313 0.689376 0.685348 0.6814 0.677273 0.67304 0.668728 0.663973 0.659352 0.654751 0.650067 0.645334 0.640743 0.635903 0.630995 0.62639 0.621659 0.616725 0.611768 0.606811 0.601982 0.597268 0.592481 0.587387 0.582388 0.577407 0.572231 0.567146 0.562025 0.557067 0.552398 0.547607 0.542803 0.537987 0.533202 0.528497 0.523502 0.518761 0.513913 0.509164 0.504305 0.499568 0.494718 0.489933 0.48508 0.480337 0.475506 0.470806 0.465973 0.46102 0.45584 0.450719 0.445626 0.440536 0.435273 0.430067 0.424939 0.419802 0.414904 0.409875 0.405087 0.400213 0.395403 0.390543 0.385756 0.380979 0.376071 0.371268 0.366349 0.361471 0.356657 0.351675 0.346819 0.341988 0.337028 0.332269 0.327568 0.322885 0.318213 0.313436 0.308735 0.303878 0.299098 0.294485 0.290019 0.285538 0.280877 0.27643 0.272133 0.26768 0.263081 0.258626 0.254221 0.249784 0.245542 0.241262 0.236772 0.232559 0.228154 0.223883 0.219644 0.215279 0.210975 0.206764 0.202703 0.198574 0.194407 0.19007 0.186033 0.182093 0.178178 0.174156 0.170314 0.166505 0.162624 0.15889 0.155279 0.151701 0.147978 0.144455 0.140761 0.137296 0.13362 0.129987 0.126509 0.123047 0.119763 0.116353 0.113087 0.109783 0.106494 0.103234 0.0998982 0.0965801 0.0933314 0.0901425 0.0867928 0.0835833 0.0803148 0.0773232 0.0744388 0.0715499 0.0688604 0.0661552 0.0633977 0.060751 0.0582852 0.0558187 0.0532957 0.0509535 0.0486644 0.0462781 0.0440847 0.0417828 0.0394296 0.0373012 0.0350993 0.0328543 0.030657 0.0286111 0.0263858 0.0245169 0.0224918 0.0204168 0.0183653 0.0165096 0.01458 0.0127617 0.0108056 0.00914577 0.00729744 0.00569781 0.00408639 0.00244438 0.000889679 ];
Precision_GB = [0.214248 0.217528 0.223241 0.228774 0.234338 0.239785 0.245192 0.250404 0.255358 0.260206 0.264824 0.26909 0.273163 0.277085 0.280924 0.28462 0.288213 0.291767 0.295206 0.298602 0.301984 0.305306 0.308626 0.311891 0.315022 0.318158 0.321253 0.324381 0.327496 0.330583 0.333678 0.336824 0.340074 0.343265 0.346539 0.349875 0.353168 0.356465 0.359722 0.362947 0.366111 0.369298 0.372506 0.375711 0.378845 0.381983 0.38505 0.388105 0.391037 0.394076 0.397076 0.399995 0.402966 0.40586 0.408845 0.411763 0.414624 0.417463 0.420286 0.423167 0.426106 0.428974 0.431886 0.434866 0.437794 0.440659 0.443579 0.446533 0.449463 0.452456 0.455508 0.458423 0.461439 0.46442 0.467441 0.470341 0.473361 0.476446 0.479546 0.482563 0.485521 0.488558 0.491623 0.494586 0.497588 0.500509 0.503445 0.506332 0.508954 0.511666 0.514439 0.517056 0.519692 0.522479 0.525123 0.527835 0.53041 0.533065 0.535626 0.538144 0.540551 0.543133 0.545581 0.548151 0.550427 0.552776 0.555223 0.557392 0.55963 0.562002 0.5643 0.566848 0.569394 0.571911 0.574558 0.577115 0.579764 0.582445 0.584936 0.587617 0.590089 0.592528 0.595231 0.597705 0.600051 0.602463 0.604962 0.607582 0.610158 0.612633 0.614927 0.617008 0.619242 0.62146 0.623659 0.625733 0.627828 0.630138 0.632178 0.634253 0.63631 0.638453 0.64076 0.642887 0.645067 0.647118 0.6493 0.651334 0.653465 0.655486 0.657791 0.660061 0.662114 0.664307 0.666387 0.66836 0.670461 0.672584 0.674964 0.677529 0.679819 0.682012 0.684024 0.685975 0.688218 0.690646 0.692727 0.694885 0.696824 0.69926 0.701339 0.703503 0.705591 0.707873 0.710079 0.712649 0.71499 0.716887 0.719083 0.720991 0.722902 0.724694 0.726195 0.72748 0.729139 0.730703 0.732276 0.734149 0.735663 0.737343 0.739479 0.741566 0.743498 0.745194 0.747418 0.749014 0.750995 0.752866 0.754862 0.757308 0.75984 0.761711 0.763964 0.765786 0.767192 0.768799 0.770614 0.772471 0.774552 0.776588 0.778809 0.780874 0.783152 0.7849 0.787102 0.789067 0.791038 0.793716 0.796264 0.798597 0.800426 0.802209 0.804037 0.806693 0.808875 0.810339 0.812674 0.814784 0.81689 0.818093 0.819815 0.822675 0.824345 0.826242 0.828487 0.829508 0.83091 0.832757 0.83418 0.836738 0.840013 0.841996 0.845073 0.847889 0.849852 0.854479 0.856249 0.857163 0.860596 0.861468 0.866215 0.86636 0.866164 0.871745 0.871069 0.879 ];
TPR_GB = [1 0.998222 0.994309 0.989836 0.985733 0.981693 0.977496 0.973137 0.968291 0.963889 0.95948 0.954532 0.949953 0.945644 0.941457 0.9374 0.933324 0.929301 0.925175 0.921034 0.917068 0.913121 0.909365 0.90541 0.901127 0.89701 0.892955 0.889177 0.885348 0.881643 0.877794 0.874234 0.871049 0.867699 0.864509 0.861321 0.857894 0.854704 0.851464 0.848026 0.844805 0.841525 0.838242 0.834792 0.831404 0.827852 0.824185 0.820655 0.816789 0.813036 0.809357 0.805284 0.801356 0.797315 0.793752 0.790158 0.786522 0.782688 0.778955 0.775271 0.771769 0.768195 0.764653 0.761118 0.757556 0.753818 0.750176 0.746611 0.742912 0.739354 0.735678 0.731877 0.72811 0.724272 0.720521 0.716589 0.712798 0.708933 0.705082 0.701152 0.697295 0.693313 0.689376 0.685348 0.6814 0.677273 0.67304 0.668728 0.663973 0.659352 0.654751 0.650067 0.645334 0.640743 0.635903 0.630995 0.62639 0.621659 0.616725 0.611768 0.606811 0.601982 0.597268 0.592481 0.587387 0.582388 0.577407 0.572231 0.567146 0.562025 0.557067 0.552398 0.547607 0.542803 0.537987 0.533202 0.528497 0.523502 0.518761 0.513913 0.509164 0.504305 0.499568 0.494718 0.489933 0.48508 0.480337 0.475506 0.470806 0.465973 0.46102 0.45584 0.450719 0.445626 0.440536 0.435273 0.430067 0.424939 0.419802 0.414904 0.409875 0.405087 0.400213 0.395403 0.390543 0.385756 0.380979 0.376071 0.371268 0.366349 0.361471 0.356657 0.351675 0.346819 0.341988 0.337028 0.332269 0.327568 0.322885 0.318213 0.313436 0.308735 0.303878 0.299098 0.294485 0.290019 0.285538 0.280877 0.27643 0.272133 0.26768 0.263081 0.258626 0.254221 0.249784 0.245542 0.241262 0.236772 0.232559 0.228154 0.223883 0.219644 0.215279 0.210975 0.206764 0.202703 0.198574 0.194407 0.19007 0.186033 0.182093 0.178178 0.174156 0.170314 0.166505 0.162624 0.15889 0.155279 0.151701 0.147978 0.144455 0.140761 0.137296 0.13362 0.129987 0.126509 0.123047 0.119763 0.116353 0.113087 0.109783 0.106494 0.103234 0.0998982 0.0965801 0.0933314 0.0901425 0.0867928 0.0835833 0.0803148 0.0773232 0.0744388 0.0715499 0.0688604 0.0661552 0.0633977 0.060751 0.0582852 0.0558187 0.0532957 0.0509535 0.0486644 0.0462781 0.0440847 0.0417828 0.0394296 0.0373012 0.0350993 0.0328543 0.030657 0.0286111 0.0263858 0.0245169 0.0224918 0.0204168 0.0183653 0.0165096 0.01458 0.0127617 0.0108056 0.00914577 0.00729744 0.00569781 0.00408639 0.00244438 0.000889679 ];
FPR_GB = [1 0.967533 0.912779 0.865899 0.824551 0.788015 0.754905 0.725058 0.697826 0.672946 0.650267 0.629585 0.610746 0.593332 0.577059 0.561948 0.547741 0.534241 0.52149 0.509264 0.49762 0.486498 0.475771 0.465436 0.455481 0.445902 0.436694 0.427766 0.419068 0.410655 0.402383 0.394338 0.386511 0.378931 0.371521 0.364238 0.357152 0.350288 0.343665 0.337203 0.331006 0.324933 0.318954 0.313119 0.307484 0.301933 0.296538 0.291298 0.286205 0.281159 0.27628 0.271473 0.26678 0.262156 0.25764 0.253276 0.248956 0.244699 0.240539 0.236432 0.232419 0.228503 0.224632 0.220822 0.217092 0.213364 0.209732 0.206126 0.202575 0.199095 0.195624 0.192272 0.18894 0.185711 0.182523 0.179436 0.176366 0.173288 0.170293 0.167393 0.164577 0.161737 0.15898 0.156265 0.153649 0.151029 0.148485 0.146015 0.143597 0.141231 0.13887 0.136551 0.134298 0.132033 0.129801 0.12757 0.12544 0.123301 0.121225 0.119188 0.117199 0.115246 0.113334 0.111417 0.10956 0.107691 0.105869 0.104075 0.102325 0.100545 0.0988085 0.0970679 0.0952943 0.0935467 0.0918292 0.0901579 0.0885255 0.0869147 0.0853678 0.0837687 0.0822643 0.0807828 0.0792765 0.0778166 0.0764176 0.0750342 0.073633 0.072244 0.0708953 0.0695666 0.0682472 0.0670049 0.0658042 0.0645936 0.0634168 0.0622746 0.0611456 0.0600329 0.0589622 0.057913 0.0568549 0.0558294 0.0547949 0.0538029 0.0527918 0.0518008 0.0508294 0.0498653 0.048918 0.0479703 0.0470022 0.0460453 0.0451402 0.0442679 0.0434161 0.0425836 0.0417457 0.0409323 0.0401245 0.0392972 0.0384971 0.0377294 0.0369767 0.0362371 0.0355135 0.0348022 0.0341194 0.0334313 0.0327974 0.0321358 0.0315239 0.0308978 0.0303123 0.0297073 0.0291443 0.0285704 0.0280116 0.0274648 0.0269303 0.0264164 0.0259011 0.0254003 0.0249156 0.0244511 0.0239743 0.0235175 0.0230714 0.0226178 0.0221793 0.0217495 0.021333 0.0209391 0.0205377 0.0201534 0.0197531 0.0193946 0.0190479 0.0187072 0.0183908 0.0180694 0.0177599 0.0174627 0.0171746 0.0169055 0.016657 0.0164082 0.0161527 0.0159114 0.0156683 0.0154326 0.0152045 0.014994 0.0147765 0.0145661 0.0143615 0.0141617 0.0139698 0.013775 0.0135865 0.0134149 0.0132451 0.0130951 0.012956 0.0128071 0.012663 0.0125344 0.0124092 0.0122799 0.0121585 0.0120442 0.0119263 0.0118117 0.011702 0.011597 0.0114886 0.0113935 0.0112926 0.0111929 0.0110998 0.0110092 0.0109097 0.0108271 0.0107346 0.0106503 0.0105749 0.0105024 0.0104369 0.010374 0.0103103 0.0102588 0.0102033 0.010161 0.0101171 0.0100773 0.0100451 0.0100139 ];
plot(Recall_GB, Precision_GB, '--b', 'linewidth', 1);
Recall_AIM = [1 0.961822 0.961755 0.961625 0.961421 0.961133 0.960788 0.960347 0.959821 0.959137 0.95834 0.957496 0.956606 0.955649 0.954629 0.953516 0.952265 0.95096 0.949517 0.948015 0.946481 0.94495 0.94339 0.941921 0.940493 0.93903 0.937563 0.936073 0.934539 0.933005 0.931403 0.929836 0.928208 0.926571 0.924875 0.92315 0.921401 0.919627 0.917782 0.915886 0.913974 0.912006 0.910004 0.907921 0.905817 0.903659 0.901455 0.899153 0.896797 0.894417 0.89201 0.889516 0.887075 0.884574 0.881961 0.879339 0.876624 0.873922 0.871156 0.868434 0.865607 0.862772 0.859875 0.856976 0.854065 0.851127 0.84821 0.845263 0.842386 0.83947 0.836479 0.833486 0.830441 0.827337 0.824441 0.821431 0.818423 0.815365 0.812281 0.809193 0.805992 0.802745 0.799478 0.796108 0.792593 0.789159 0.785769 0.782243 0.778689 0.775081 0.771452 0.767837 0.764128 0.76045 0.756675 0.752864 0.749131 0.745308 0.741423 0.737464 0.733618 0.729601 0.725699 0.721626 0.717571 0.713507 0.709447 0.705424 0.70123 0.696982 0.692862 0.688568 0.684337 0.680007 0.675578 0.671139 0.666657 0.662242 0.657786 0.653372 0.648875 0.64437 0.639674 0.634959 0.630322 0.625616 0.620918 0.616012 0.61125 0.606305 0.601408 0.596463 0.591441 0.586399 0.581214 0.576009 0.570759 0.565653 0.560457 0.555365 0.550228 0.545043 0.539975 0.534883 0.52963 0.524331 0.519169 0.514093 0.50887 0.50375 0.498619 0.493393 0.488022 0.482724 0.477438 0.472098 0.466805 0.461534 0.456192 0.451043 0.445604 0.440273 0.434862 0.4295 0.424079 0.418468 0.412949 0.407448 0.401856 0.396297 0.390701 0.385099 0.379372 0.373699 0.367883 0.362097 0.356271 0.350413 0.344444 0.338672 0.332687 0.326684 0.320611 0.314555 0.308402 0.3022 0.296051 0.289803 0.283639 0.27748 0.271284 0.265099 0.258757 0.252394 0.246178 0.239835 0.233289 0.226899 0.220339 0.213819 0.207399 0.200658 0.194208 0.187716 0.181144 0.174673 0.168156 0.161497 0.154691 0.148284 0.141439 0.134954 0.128463 0.122108 0.115943 0.109894 0.1036 0.0976058 0.0916119 0.0855863 0.0798396 0.0745818 0.0692342 0.0641954 0.0594515 0.054504 0.0500021 0.0455017 0.0414986 0.0375876 0.0338933 0.0305034 0.0273934 0.0244002 0.0214762 0.0189477 0.0166904 0.0145415 0.012474 0.010585 0.0091686 0.00780462 0.00647356 0.00532879 0.00428631 0.00350684 0.00287808 0.00228848 0.0018182 0.0014282 0.0011297 0.00087988 0.000636147 0.000416973 0.000295063 0.000152764 ];
Precision_AIM = [0.214248 0.24003 0.240062 0.240155 0.240386 0.240752 0.241321 0.242159 0.243302 0.244715 0.246418 0.248406 0.250676 0.253158 0.255867 0.258763 0.261867 0.265151 0.268608 0.272271 0.276069 0.280021 0.284041 0.288122 0.292211 0.296342 0.3004 0.304404 0.308296 0.312105 0.315806 0.319488 0.323071 0.326628 0.330139 0.33363 0.337116 0.340501 0.343853 0.347211 0.350537 0.353776 0.35704 0.360207 0.36328 0.366346 0.369345 0.372272 0.375157 0.377998 0.38078 0.383506 0.386232 0.388928 0.391548 0.394073 0.396557 0.399065 0.401432 0.403805 0.406095 0.408357 0.410579 0.412779 0.414908 0.41699 0.419056 0.421103 0.423146 0.425156 0.427121 0.429064 0.43099 0.432919 0.434896 0.436813 0.438728 0.440601 0.442529 0.444445 0.446341 0.448205 0.450033 0.451898 0.453642 0.455456 0.457258 0.459011 0.460731 0.462401 0.464111 0.465737 0.467342 0.468951 0.470539 0.472092 0.473631 0.475148 0.476658 0.478145 0.47956 0.480955 0.482433 0.483845 0.485261 0.486703 0.488175 0.489663 0.491127 0.492553 0.494049 0.495363 0.496841 0.498238 0.499659 0.501041 0.502383 0.503821 0.505264 0.50669 0.508163 0.509562 0.511061 0.512532 0.514003 0.515423 0.516953 0.51833 0.519835 0.521288 0.522785 0.524312 0.525755 0.527268 0.528726 0.530207 0.531728 0.533339 0.534715 0.536306 0.537981 0.539637 0.541389 0.543017 0.544614 0.546131 0.547788 0.549659 0.551522 0.553495 0.555292 0.557026 0.558692 0.560668 0.562506 0.564412 0.566357 0.568147 0.570183 0.572367 0.574106 0.575866 0.577719 0.579751 0.581705 0.58353 0.585657 0.587825 0.589702 0.591819 0.594073 0.596285 0.59864 0.600901 0.603277 0.605858 0.608337 0.610782 0.613252 0.615974 0.618555 0.620891 0.623138 0.625811 0.628446 0.631381 0.634394 0.636845 0.638632 0.641646 0.643899 0.646856 0.6497 0.652584 0.655551 0.658049 0.66105 0.664137 0.66733 0.669535 0.67289 0.674948 0.678606 0.681399 0.683551 0.686232 0.688315 0.691318 0.693792 0.696912 0.699153 0.701953 0.704553 0.706597 0.709019 0.711896 0.713463 0.716959 0.71971 0.720441 0.721427 0.725383 0.726682 0.728476 0.729654 0.730568 0.733064 0.734347 0.736572 0.741731 0.74306 0.745173 0.745214 0.746652 0.749757 0.75265 0.756186 0.756434 0.761065 0.759047 0.760164 0.762471 0.764895 0.761552 0.755583 0.762295 0.760785 0.768197 0.767388 0.780801 0.776109 0.773471 0.763687 0.748238 0.752167 0.753333 ];
TPR_AIM = [1 0.961822 0.961755 0.961625 0.961421 0.961133 0.960788 0.960347 0.959821 0.959137 0.95834 0.957496 0.956606 0.955649 0.954629 0.953516 0.952265 0.95096 0.949517 0.948015 0.946481 0.94495 0.94339 0.941921 0.940493 0.93903 0.937563 0.936073 0.934539 0.933005 0.931403 0.929836 0.928208 0.926571 0.924875 0.92315 0.921401 0.919627 0.917782 0.915886 0.913974 0.912006 0.910004 0.907921 0.905817 0.903659 0.901455 0.899153 0.896797 0.894417 0.89201 0.889516 0.887075 0.884574 0.881961 0.879339 0.876624 0.873922 0.871156 0.868434 0.865607 0.862772 0.859875 0.856976 0.854065 0.851127 0.84821 0.845263 0.842386 0.83947 0.836479 0.833486 0.830441 0.827337 0.824441 0.821431 0.818423 0.815365 0.812281 0.809193 0.805992 0.802745 0.799478 0.796108 0.792593 0.789159 0.785769 0.782243 0.778689 0.775081 0.771452 0.767837 0.764128 0.76045 0.756675 0.752864 0.749131 0.745308 0.741423 0.737464 0.733618 0.729601 0.725699 0.721626 0.717571 0.713507 0.709447 0.705424 0.70123 0.696982 0.692862 0.688568 0.684337 0.680007 0.675578 0.671139 0.666657 0.662242 0.657786 0.653372 0.648875 0.64437 0.639674 0.634959 0.630322 0.625616 0.620918 0.616012 0.61125 0.606305 0.601408 0.596463 0.591441 0.586399 0.581214 0.576009 0.570759 0.565653 0.560457 0.555365 0.550228 0.545043 0.539975 0.534883 0.52963 0.524331 0.519169 0.514093 0.50887 0.50375 0.498619 0.493393 0.488022 0.482724 0.477438 0.472098 0.466805 0.461534 0.456192 0.451043 0.445604 0.440273 0.434862 0.4295 0.424079 0.418468 0.412949 0.407448 0.401856 0.396297 0.390701 0.385099 0.379372 0.373699 0.367883 0.362097 0.356271 0.350413 0.344444 0.338672 0.332687 0.326684 0.320611 0.314555 0.308402 0.3022 0.296051 0.289803 0.283639 0.27748 0.271284 0.265099 0.258757 0.252394 0.246178 0.239835 0.233289 0.226899 0.220339 0.213819 0.207399 0.200658 0.194208 0.187716 0.181144 0.174673 0.168156 0.161497 0.154691 0.148284 0.141439 0.134954 0.128463 0.122108 0.115943 0.109894 0.1036 0.0976058 0.0916119 0.0855863 0.0798396 0.0745818 0.0692342 0.0641954 0.0594515 0.054504 0.0500021 0.0455017 0.0414986 0.0375876 0.0338933 0.0305034 0.0273934 0.0244002 0.0214762 0.0189477 0.0166904 0.0145415 0.012474 0.010585 0.0091686 0.00780462 0.00647356 0.00532879 0.00428631 0.00350684 0.00287808 0.00228848 0.0018182 0.0014282 0.0011297 0.00087988 0.000636147 0.000416973 0.000295063 0.000152764 ];
FPR_AIM = [1 0.815702 0.815411 0.814622 0.8129 0.80994 0.805335 0.798758 0.790261 0.77995 0.768054 0.754914 0.740813 0.726138 0.711069 0.695938 0.680731 0.665549 0.65055 0.635727 0.621273 0.607163 0.593619 0.580654 0.568268 0.556313 0.544902 0.533942 0.523477 0.513464 0.503784 0.494367 0.485281 0.476396 0.467732 0.459303 0.451055 0.44316 0.435446 0.427892 0.42055 0.413466 0.4065 0.399786 0.393338 0.386996 0.38083 0.374853 0.369028 0.36337 0.357865 0.352442 0.347142 0.341946 0.336823 0.33187 0.327012 0.322207 0.317521 0.312893 0.308381 0.303945 0.299549 0.295233 0.29105 0.286935 0.282897 0.278937 0.275017 0.27118 0.267386 0.263649 0.259938 0.256294 0.252665 0.249107 0.24562 0.242194 0.238759 0.235389 0.232057 0.228767 0.225571 0.222382 0.219325 0.216275 0.213248 0.210284 0.207365 0.204498 0.201649 0.198899 0.196195 0.193486 0.190811 0.188197 0.185633 0.183059 0.180523 0.178012 0.175626 0.173232 0.170819 0.168456 0.166123 0.163788 0.161492 0.159236 0.156953 0.154722 0.152503 0.150372 0.148201 0.146064 0.143925 0.141836 0.139773 0.137719 0.135636 0.133599 0.131569 0.12957 0.127515 0.125489 0.123498 0.121546 0.119602 0.117692 0.115773 0.113887 0.112002 0.110123 0.108295 0.106456 0.104653 0.102847 0.101039 0.099266 0.0975421 0.0957975 0.0940733 0.0923446 0.0906395 0.0889732 0.0873301 0.0857184 0.0841355 0.0825167 0.0809172 0.0793314 0.0777998 0.0762781 0.0747755 0.0732596 0.0717763 0.0702837 0.0688287 0.0674135 0.0659897 0.064582 0.0632321 0.0618883 0.060559 0.0592409 0.057942 0.0566593 0.0553615 0.0540784 0.052848 0.0516084 0.0503622 0.0491449 0.0479405 0.046763 0.0455733 0.0444073 0.043269 0.042162 0.0410329 0.0399446 0.0388784 0.037858 0.0368333 0.0358217 0.0348518 0.0338684 0.0329143 0.0319916 0.0311249 0.0302422 0.0293963 0.0285767 0.0277541 0.0269517 0.0261757 0.0254267 0.0246905 0.023991 0.0233114 0.0226671 0.0220225 0.021417 0.0207989 0.0202121 0.0196527 0.0191085 0.0185848 0.018073 0.0175833 0.0170922 0.0166284 0.01618 0.0157542 0.0153606 0.0149764 0.0146018 0.0142605 0.0139162 0.0135966 0.0132996 0.0130312 0.0127607 0.0125271 0.0123122 0.0121195 0.0119385 0.01176 0.0116033 0.0114545 0.0113087 0.0111635 0.0110389 0.0109294 0.0108149 0.0107119 0.0106208 0.0105352 0.0104525 0.0103809 0.0103212 0.010262 0.0102153 0.010174 0.0101435 0.0101138 0.0100909 0.0100719 0.0100563 0.0100452 0.0100338 0.0100257 0.0100202 0.0100156 0.0100114 0.0100089 0.0100066 ];
plot(Recall_AIM, Precision_AIM, '--g', 'linewidth', 1);
Recall_IT = [1 0.999792 0.999345 0.998725 0.997912 0.99678 0.995321 0.993264 0.990545 0.987087 0.982595 0.976905 0.968596 0.950401 0.935181 0.916986 0.892132 0.850497 0.769839 0.589144 0.536784 0.498309 0.470951 0.456887 0.441714 0.431478 0.422474 0.414154 0.406337 0.398732 0.391626 0.384797 0.378605 0.372483 0.366416 0.360793 0.355204 0.350022 0.344594 0.33937 0.33433 0.329356 0.324658 0.319907 0.315282 0.310764 0.306305 0.301958 0.297733 0.293479 0.289551 0.285371 0.281094 0.277134 0.273384 0.269811 0.265884 0.26214 0.258602 0.255149 0.251519 0.24802 0.244507 0.24119 0.237865 0.234483 0.231129 0.227799 0.224668 0.221674 0.218624 0.215467 0.21236 0.209564 0.206825 0.203998 0.201135 0.198219 0.19548 0.192898 0.190134 0.187669 0.184984 0.182508 0.179847 0.177456 0.175026 0.172727 0.170305 0.167983 0.16562 0.163312 0.161034 0.158866 0.156903 0.154918 0.15276 0.15085 0.148869 0.14693 0.145009 0.143097 0.1411 0.139271 0.137445 0.13559 0.133814 0.132127 0.130337 0.128663 0.126985 0.125243 0.123716 0.122137 0.120507 0.118986 0.117384 0.115872 0.114461 0.113033 0.111599 0.110177 0.108703 0.107151 0.105719 0.104265 0.102785 0.101357 0.0999382 0.0985493 0.0971832 0.095831 0.0944311 0.0932707 0.0919261 0.0906572 0.0893601 0.0880722 0.0868087 0.0856458 0.0844704 0.08328 0.0820686 0.0809027 0.0798345 0.0786219 0.0774427 0.0764122 0.0753044 0.0742494 0.07315 0.0720507 0.070999 0.0699827 0.0688829 0.0677533 0.0666603 0.0656682 0.0646995 0.0637281 0.0627391 0.0617976 0.0607378 0.0597161 0.0588801 0.057981 0.0570248 0.0561 0.0551548 0.0542231 0.0532811 0.0523794 0.0515183 0.0506183 0.0496796 0.0488226 0.0479985 0.0471171 0.0462639 0.045426 0.0445034 0.0436914 0.0428385 0.0419911 0.0411895 0.0404179 0.0396806 0.0388999 0.0380575 0.0372471 0.0364428 0.0356453 0.0348928 0.0341908 0.0333804 0.0326209 0.0318612 0.031073 0.0303359 0.0295083 0.0288118 0.0281737 0.0275087 0.026669 0.0259672 0.0252178 0.0244532 0.0237442 0.0229215 0.0221613 0.0214081 0.0207942 0.0201688 0.0196015 0.0190695 0.0184916 0.0179257 0.0174041 0.0167915 0.0162106 0.0156734 0.0151583 0.0147185 0.0142339 0.0137191 0.0131764 0.0126865 0.0121984 0.0117143 0.0111965 0.0107228 0.0102168 0.00969576 0.00919629 0.0088491 0.00833094 0.00792155 0.0074647 0.00703175 0.00659843 0.006138 0.00574645 0.00525966 0.00487676 0.00440034 0.00403579 0.00364136 0.00327683 0.00291188 0.00248313 0.00206968 0.00173324 0.00136074 0.000915416 0.000607758 0.000294484 ];
Precision_IT = [0.214248 0.214238 0.214218 0.214189 0.214142 0.214073 0.213981 0.213833 0.213643 0.213396 0.213064 0.212662 0.213437 0.226141 0.237772 0.243807 0.258751 0.280409 0.336556 0.498138 0.549836 0.589196 0.605915 0.618555 0.628936 0.639054 0.651115 0.656551 0.66193 0.666322 0.670885 0.674936 0.679098 0.682833 0.686399 0.689907 0.693252 0.696399 0.699323 0.702239 0.705086 0.707868 0.710678 0.713294 0.715976 0.718539 0.721 0.72337 0.725812 0.728271 0.730703 0.732877 0.734848 0.73684 0.738813 0.741083 0.742841 0.744495 0.746403 0.748337 0.749996 0.751658 0.753732 0.755354 0.757118 0.758627 0.759833 0.761269 0.762625 0.764044 0.76563 0.766932 0.768053 0.76936 0.770613 0.772004 0.773033 0.774211 0.77563 0.776989 0.778471 0.77946 0.780442 0.781445 0.782518 0.783726 0.784889 0.786018 0.786941 0.788284 0.789251 0.790353 0.791288 0.792487 0.793609 0.794547 0.79552 0.79685 0.797726 0.798788 0.799547 0.800315 0.801315 0.802256 0.803137 0.804236 0.805185 0.805615 0.806526 0.807099 0.80746 0.807986 0.808679 0.809376 0.809776 0.809996 0.810357 0.810832 0.811408 0.812035 0.8127 0.813198 0.813936 0.814266 0.814667 0.815221 0.815734 0.815889 0.81618 0.81668 0.817268 0.817589 0.817887 0.818301 0.818813 0.8188 0.819077 0.819292 0.819656 0.82012 0.820562 0.821208 0.8214 0.8217 0.822157 0.822431 0.822691 0.823204 0.823248 0.823572 0.823909 0.824263 0.824817 0.825062 0.825098 0.825045 0.825109 0.825437 0.825371 0.825793 0.826429 0.826809 0.827207 0.82757 0.828232 0.828906 0.829548 0.829836 0.830219 0.83063 0.83155 0.8325 0.832835 0.833119 0.833413 0.834001 0.835101 0.835674 0.836366 0.83698 0.837654 0.838301 0.838422 0.839043 0.839218 0.839298 0.839934 0.840416 0.840721 0.840906 0.841119 0.841608 0.841824 0.84245 0.842629 0.842766 0.84304 0.843234 0.843588 0.844064 0.84417 0.844658 0.845375 0.845811 0.8463 0.846745 0.846728 0.846424 0.846178 0.845823 0.845364 0.845247 0.845296 0.845351 0.845644 0.845461 0.845679 0.846428 0.846328 0.846642 0.846098 0.845589 0.845832 0.84626 0.845629 0.84519 0.844501 0.845372 0.844645 0.843277 0.842842 0.842729 0.841657 0.84123 0.838558 0.835625 0.834072 0.831633 0.830948 0.831061 0.831113 0.831146 0.831664 0.831635 0.830759 0.830496 0.830434 0.830871 0.829688 0.829199 0.824222 0.823542 0.818 0.818 0.82 0.82 ];
TPR_IT = [1 0.999792 0.999345 0.998725 0.997912 0.99678 0.995321 0.993264 0.990545 0.987087 0.982595 0.976905 0.968596 0.950401 0.935181 0.916986 0.892132 0.850497 0.769839 0.589144 0.536784 0.498309 0.470951 0.456887 0.441714 0.431478 0.422474 0.414154 0.406337 0.398732 0.391626 0.384797 0.378605 0.372483 0.366416 0.360793 0.355204 0.350022 0.344594 0.33937 0.33433 0.329356 0.324658 0.319907 0.315282 0.310764 0.306305 0.301958 0.297733 0.293479 0.289551 0.285371 0.281094 0.277134 0.273384 0.269811 0.265884 0.26214 0.258602 0.255149 0.251519 0.24802 0.244507 0.24119 0.237865 0.234483 0.231129 0.227799 0.224668 0.221674 0.218624 0.215467 0.21236 0.209564 0.206825 0.203998 0.201135 0.198219 0.19548 0.192898 0.190134 0.187669 0.184984 0.182508 0.179847 0.177456 0.175026 0.172727 0.170305 0.167983 0.16562 0.163312 0.161034 0.158866 0.156903 0.154918 0.15276 0.15085 0.148869 0.14693 0.145009 0.143097 0.1411 0.139271 0.137445 0.13559 0.133814 0.132127 0.130337 0.128663 0.126985 0.125243 0.123716 0.122137 0.120507 0.118986 0.117384 0.115872 0.114461 0.113033 0.111599 0.110177 0.108703 0.107151 0.105719 0.104265 0.102785 0.101357 0.0999382 0.0985493 0.0971832 0.095831 0.0944311 0.0932707 0.0919261 0.0906572 0.0893601 0.0880722 0.0868087 0.0856458 0.0844704 0.08328 0.0820686 0.0809027 0.0798345 0.0786219 0.0774427 0.0764122 0.0753044 0.0742494 0.07315 0.0720507 0.070999 0.0699827 0.0688829 0.0677533 0.0666603 0.0656682 0.0646995 0.0637281 0.0627391 0.0617976 0.0607378 0.0597161 0.0588801 0.057981 0.0570248 0.0561 0.0551548 0.0542231 0.0532811 0.0523794 0.0515183 0.0506183 0.0496796 0.0488226 0.0479985 0.0471171 0.0462639 0.045426 0.0445034 0.0436914 0.0428385 0.0419911 0.0411895 0.0404179 0.0396806 0.0388999 0.0380575 0.0372471 0.0364428 0.0356453 0.0348928 0.0341908 0.0333804 0.0326209 0.0318612 0.031073 0.0303359 0.0295083 0.0288118 0.0281737 0.0275087 0.026669 0.0259672 0.0252178 0.0244532 0.0237442 0.0229215 0.0221613 0.0214081 0.0207942 0.0201688 0.0196015 0.0190695 0.0184916 0.0179257 0.0174041 0.0167915 0.0162106 0.0156734 0.0151583 0.0147185 0.0142339 0.0137191 0.0131764 0.0126865 0.0121984 0.0117143 0.0111965 0.0107228 0.0102168 0.00969576 0.00919629 0.0088491 0.00833094 0.00792155 0.0074647 0.00703175 0.00659843 0.006138 0.00574645 0.00525966 0.00487676 0.00440034 0.00403579 0.00364136 0.00327683 0.00291188 0.00248313 0.00206968 0.00173324 0.00136074 0.000915416 0.000607758 0.000294484 ];
FPR_IT = [1 0.999866 0.999562 0.999141 0.998648 0.998021 0.997222 0.996248 0.995056 0.993459 0.991298 0.988354 0.975332 0.946435 0.922491 0.906215 0.869708 0.817535 0.65974 0.292444 0.191943 0.12702 0.100521 0.0875723 0.0754821 0.0649144 0.0539148 0.0518749 0.049989 0.0483556 0.0468013 0.0453904 0.0440597 0.0428315 0.0416866 0.0405988 0.0395773 0.0386253 0.0377284 0.0368665 0.0360391 0.0352472 0.0345019 0.0337874 0.0330887 0.0324076 0.0317649 0.0311509 0.030537 0.0299611 0.0294042 0.0288828 0.0283981 0.0279244 0.0274713 0.0270153 0.0266027 0.0261941 0.0257846 0.025397 0.0250149 0.0246556 0.0242779 0.0239204 0.0235697 0.023236 0.0229248 0.0226129 0.0223208 0.0220449 0.0217583 0.0214799 0.0212216 0.0209836 0.0207545 0.0205031 0.0202732 0.0200449 0.0198109 0.0195976 0.0193694 0.019169 0.0189697 0.0187812 0.0185863 0.0183975 0.0182236 0.0180417 0.0178805 0.0176987 0.0175366 0.0173696 0.0172203 0.0170633 0.0169167 0.0167714 0.0166238 0.0164869 0.0163633 0.0162353 0.0161118 0.0159882 0.0158712 0.0157503 0.0156384 0.0155102 0.0153924 0.0152904 0.0151826 0.0150811 0.0149886 0.014898 0.0148049 0.0147043 0.0146166 0.0145399 0.0144559 0.0143705 0.0142927 0.0142119 0.0141265 0.0140458 0.0139544 0.0138803 0.0138025 0.0137202 0.0136381 0.0135673 0.013497 0.01343 0.0133634 0.0132998 0.0132409 0.0131748 0.013119 0.0130663 0.0130102 0.0129553 0.0129022 0.0128467 0.0127907 0.0127331 0.0126801 0.0126317 0.0125784 0.0125318 0.0124833 0.0124288 0.0123827 0.0123299 0.0122829 0.0122354 0.0121905 0.0121485 0.0121063 0.01207 0.0120382 0.0120025 0.0119645 0.0119242 0.0118854 0.0118498 0.011815 0.0117779 0.0117399 0.0117057 0.0116621 0.0116259 0.0115855 0.0115461 0.0115076 0.0114743 0.011444 0.0114122 0.0113831 0.0113473 0.0113163 0.0112878 0.0112564 0.0112305 0.0111981 0.011172 0.011149 0.0111201 0.0111003 0.0110796 0.0110528 0.011021 0.0109986 0.0109741 0.0109524 0.0109262 0.0109037 0.0108833 0.0108634 0.0108447 0.010824 0.0108057 0.0107908 0.0107688 0.0107529 0.010734 0.0107112 0.0106958 0.0106747 0.010658 0.0106379 0.0106178 0.0105973 0.0105844 0.0105669 0.0105521 0.0105385 0.0105222 0.0105088 0.0104948 0.010481 0.0104634 0.0104474 0.0104257 0.010413 0.0103966 0.0103802 0.0103669 0.0103558 0.0103416 0.0103222 0.0103112 0.0102981 0.0102853 0.0102712 0.0102584 0.010243 0.0102299 0.0102167 0.0102071 0.0101981 0.0101875 0.0101737 0.0101665 0.0101508 0.0101391 0.010125 0.0101135 0.0101033 0.0100924 0.0100828 0.0100743 0.0100671 0.0100581 0.0100492 0.0100398 0.0100322 0.0100241 0.0100142 0.0100083 ];
plot(Recall_IT, Precision_IT, '--r', 'linewidth', 1);
Recall_AVG = [1 0.999998 0.999994 0.99999 0.999985 0.999976 0.999966 0.999917 0.999874 0.999836 0.999611 0.999478 0.99877 0.998482 0.99825 0.99802 0.997597 0.99717 0.995896 0.995454 0.995102 0.994702 0.99432 0.993721 0.993327 0.992868 0.992446 0.991865 0.991122 0.989948 0.989138 0.988418 0.987526 0.98678 0.985571 0.984808 0.984028 0.98328 0.982178 0.981037 0.978822 0.977398 0.975479 0.97349 0.972176 0.969979 0.967917 0.965552 0.963589 0.961616 0.959447 0.957137 0.954899 0.952467 0.950337 0.948092 0.945657 0.943178 0.940361 0.937777 0.935178 0.932773 0.930384 0.927901 0.925609 0.924107 0.921817 0.919354 0.916884 0.914338 0.911692 0.909047 0.906317 0.903534 0.900732 0.89784 0.895049 0.892059 0.888989 0.885789 0.882498 0.879505 0.87632 0.873085 0.869743 0.866116 0.862331 0.858492 0.854785 0.85088 0.847113 0.84321 0.839292 0.835269 0.831033 0.826968 0.823004 0.81966 0.815714 0.811949 0.808207 0.80434 0.800604 0.796986 0.793355 0.789591 0.786284 0.782568 0.779009 0.775463 0.771804 0.768418 0.765144 0.761995 0.75866 0.755236 0.751551 0.748015 0.744409 0.740945 0.737342 0.733723 0.729981 0.726472 0.72284 0.71895 0.714711 0.710226 0.707365 0.703655 0.698844 0.69398 0.689324 0.684656 0.679507 0.673868 0.668221 0.662512 0.656685 0.651195 0.645925 0.640346 0.634578 0.628266 0.621821 0.615219 0.608542 0.601705 0.594393 0.586774 0.578739 0.571141 0.562928 0.554287 0.54535 0.536617 0.527711 0.518429 0.509681 0.500314 0.492599 0.484575 0.476517 0.468492 0.460106 0.451688 0.443323 0.435241 0.427698 0.420381 0.413291 0.406385 0.39956 0.392333 0.385175 0.378387 0.37147 0.364434 0.35727 0.350572 0.344046 0.337216 0.330684 0.323995 0.317203 0.310696 0.304088 0.297484 0.290649 0.28355 0.276062 0.267939 0.262769 0.255134 0.247649 0.240538 0.233736 0.227287 0.220963 0.215064 0.209229 0.203928 0.198653 0.193576 0.188745 0.183721 0.178441 0.173623 0.168794 0.164479 0.159767 0.155163 0.150286 0.145293 0.141097 0.136072 0.13103 0.126035 0.121032 0.116167 0.111078 0.106519 0.101158 0.0964486 0.0920283 0.0872895 0.0820007 0.0772368 0.0725655 0.0679345 0.0629865 0.0577632 0.0524099 0.0473539 0.042304 0.0374589 0.0329539 0.0284751 0.0242139 0.0200923 0.0162325 0.0123934 0.00919204 0.00669066 0.00473063 0.00324463 0.00212661 0.00121496 0.000730506 0.000440485 0.000214609 0.000126197 9.4947e-005 5.39279e-005 4.2054e-005 3.79195e-005 ];
Precision_AVG = [0.214248 0.214269 0.214298 0.214329 0.214373 0.214429 0.214476 0.214669 0.214833 0.21496 0.215568 0.215942 0.217962 0.218751 0.21936 0.219842 0.220668 0.221528 0.223884 0.224703 0.22528 0.225901 0.226501 0.227364 0.227875 0.228445 0.228982 0.229592 0.230334 0.231541 0.232194 0.232806 0.233524 0.234089 0.235005 0.235621 0.236229 0.236808 0.237618 0.238384 0.240054 0.24115 0.242527 0.243828 0.244908 0.246389 0.247686 0.249157 0.25035 0.251535 0.252737 0.253976 0.255126 0.256356 0.257446 0.258649 0.259862 0.261061 0.262447 0.263728 0.264947 0.26606 0.267114 0.268133 0.269152 0.269748 0.2707 0.271734 0.272738 0.273761 0.274834 0.27588 0.276953 0.278006 0.279019 0.28003 0.281115 0.282201 0.283251 0.284365 0.285492 0.286532 0.287596 0.288667 0.289747 0.290939 0.292143 0.293348 0.294574 0.295783 0.296976 0.298154 0.299302 0.300484 0.301754 0.302958 0.304077 0.30512 0.306241 0.307326 0.308425 0.309484 0.310466 0.311495 0.312463 0.313432 0.314314 0.315243 0.316139 0.317009 0.317876 0.318646 0.319422 0.320173 0.320911 0.321655 0.322464 0.323264 0.324028 0.324784 0.325567 0.326321 0.327044 0.327742 0.328464 0.329235 0.330075 0.3309 0.331456 0.33218 0.33302 0.333869 0.334706 0.335529 0.336428 0.337353 0.338264 0.339229 0.340155 0.341004 0.341856 0.342704 0.343636 0.344583 0.345514 0.346509 0.347509 0.348507 0.349545 0.350637 0.351714 0.352842 0.354015 0.35514 0.356457 0.357665 0.358946 0.360206 0.36146 0.362866 0.364044 0.365151 0.36632 0.367459 0.36862 0.369933 0.371181 0.372353 0.373567 0.374726 0.375901 0.376962 0.37811 0.379194 0.380284 0.38146 0.382549 0.383682 0.384871 0.385953 0.387104 0.388154 0.389207 0.390359 0.391527 0.392687 0.393758 0.394843 0.39609 0.3973 0.398689 0.400008 0.400882 0.402145 0.40345 0.404737 0.405999 0.407349 0.408664 0.410055 0.411131 0.412295 0.413448 0.414441 0.415599 0.416659 0.417616 0.418682 0.419681 0.420572 0.421397 0.422331 0.423519 0.424261 0.425399 0.426496 0.427566 0.428456 0.429309 0.430062 0.431074 0.431926 0.432741 0.433824 0.434759 0.435596 0.436261 0.437049 0.43796 0.439115 0.440454 0.441892 0.443213 0.445075 0.446475 0.447579 0.448225 0.4495 0.451323 0.451698 0.452997 0.455944 0.456486 0.45778 0.459657 0.463265 0.46615 0.464484 0.469849 0.474509 0.461677 0.468163 0.475595 0.4755 0.48 0.48 ];
TPR_AVG = [1 0.999998 0.999994 0.99999 0.999985 0.999976 0.999966 0.999917 0.999874 0.999836 0.999611 0.999478 0.99877 0.998482 0.99825 0.99802 0.997597 0.99717 0.995896 0.995454 0.995102 0.994702 0.99432 0.993721 0.993327 0.992868 0.992446 0.991865 0.991122 0.989948 0.989138 0.988418 0.987526 0.98678 0.985571 0.984808 0.984028 0.98328 0.982178 0.981037 0.978822 0.977398 0.975479 0.97349 0.972176 0.969979 0.967917 0.965552 0.963589 0.961616 0.959447 0.957137 0.954899 0.952467 0.950337 0.948092 0.945657 0.943178 0.940361 0.937777 0.935178 0.932773 0.930384 0.927901 0.925609 0.924107 0.921817 0.919354 0.916884 0.914338 0.911692 0.909047 0.906317 0.903534 0.900732 0.89784 0.895049 0.892059 0.888989 0.885789 0.882498 0.879505 0.87632 0.873085 0.869743 0.866116 0.862331 0.858492 0.854785 0.85088 0.847113 0.84321 0.839292 0.835269 0.831033 0.826968 0.823004 0.81966 0.815714 0.811949 0.808207 0.80434 0.800604 0.796986 0.793355 0.789591 0.786284 0.782568 0.779009 0.775463 0.771804 0.768418 0.765144 0.761995 0.75866 0.755236 0.751551 0.748015 0.744409 0.740945 0.737342 0.733723 0.729981 0.726472 0.72284 0.71895 0.714711 0.710226 0.707365 0.703655 0.698844 0.69398 0.689324 0.684656 0.679507 0.673868 0.668221 0.662512 0.656685 0.651195 0.645925 0.640346 0.634578 0.628266 0.621821 0.615219 0.608542 0.601705 0.594393 0.586774 0.578739 0.571141 0.562928 0.554287 0.54535 0.536617 0.527711 0.518429 0.509681 0.500314 0.492599 0.484575 0.476517 0.468492 0.460106 0.451688 0.443323 0.435241 0.427698 0.420381 0.413291 0.406385 0.39956 0.392333 0.385175 0.378387 0.37147 0.364434 0.35727 0.350572 0.344046 0.337216 0.330684 0.323995 0.317203 0.310696 0.304088 0.297484 0.290649 0.28355 0.276062 0.267939 0.262769 0.255134 0.247649 0.240538 0.233736 0.227287 0.220963 0.215064 0.209229 0.203928 0.198653 0.193576 0.188745 0.183721 0.178441 0.173623 0.168794 0.164479 0.159767 0.155163 0.150286 0.145293 0.141097 0.136072 0.13103 0.126035 0.121032 0.116167 0.111078 0.106519 0.101158 0.0964486 0.0920283 0.0872895 0.0820007 0.0772368 0.0725655 0.0679345 0.0629865 0.0577632 0.0524099 0.0473539 0.042304 0.0374589 0.0329539 0.0284751 0.0242139 0.0200923 0.0162325 0.0123934 0.00919204 0.00669066 0.00473063 0.00324463 0.00212661 0.00121496 0.000730506 0.000440485 0.000214609 0.000126197 9.4947e-005 5.39279e-005 4.2054e-005 3.79195e-005 ];
FPR_AVG = [1 0.999857 0.999667 0.999456 0.999163 0.998791 0.998464 0.997127 0.995986 0.995102 0.990768 0.988114 0.97403 0.968588 0.964417 0.961051 0.955278 0.949316 0.933188 0.927662 0.923723 0.919464 0.915419 0.909539 0.906062 0.902187 0.898569 0.894384 0.8893 0.881199 0.876614 0.872411 0.867496 0.863629 0.857345 0.853205 0.84908 0.845176 0.839713 0.834501 0.823257 0.816118 0.807154 0.798681 0.79206 0.782642 0.774295 0.765108 0.75759 0.750298 0.742834 0.735236 0.728202 0.720677 0.714062 0.706956 0.699714 0.692585 0.684519 0.67712 0.670134 0.6638 0.657751 0.651893 0.646197 0.642519 0.637152 0.631439 0.625809 0.620053 0.614151 0.608378 0.602543 0.596811 0.591264 0.585649 0.579921 0.574132 0.568543 0.562626 0.556699 0.55131 0.545765 0.540222 0.534701 0.528693 0.522628 0.516528 0.510482 0.504551 0.498732 0.492971 0.487455 0.481775 0.475847 0.470165 0.464884 0.460167 0.454998 0.450026 0.445091 0.440293 0.435762 0.431228 0.426828 0.422462 0.418543 0.414384 0.410414 0.406561 0.402734 0.399264 0.395818 0.392542 0.389291 0.385975 0.382345 0.378855 0.375447 0.372081 0.368733 0.365414 0.362138 0.359 0.355792 0.352396 0.348732 0.345041 0.342585 0.339569 0.335766 0.331942 0.328248 0.324618 0.320728 0.316649 0.312572 0.308332 0.304155 0.300291 0.296581 0.292774 0.288792 0.284638 0.280473 0.276126 0.27179 0.267496 0.263027 0.258414 0.253763 0.249173 0.244384 0.239487 0.234396 0.229515 0.224513 0.219577 0.214811 0.209705 0.205486 0.201264 0.196984 0.192838 0.188569 0.184225 0.179932 0.175849 0.171944 0.168214 0.164627 0.161228 0.157742 0.154228 0.150757 0.147448 0.144203 0.140888 0.137517 0.134375 0.131349 0.12824 0.125245 0.122152 0.119057 0.116077 0.113132 0.110248 0.107236 0.104173 0.100952 0.0976435 0.0953857 0.0923369 0.0893186 0.0865249 0.0837985 0.0811712 0.078665 0.0762789 0.0740499 0.0719924 0.069942 0.0680562 0.0662186 0.0643278 0.0624629 0.0607306 0.0590414 0.057482 0.0558882 0.0543224 0.0526842 0.051081 0.0497046 0.0480753 0.0464574 0.0449224 0.0433922 0.0420012 0.0405381 0.0391593 0.0376598 0.0362546 0.0349313 0.0335687 0.0320968 0.0307099 0.0293429 0.0279552 0.0265094 0.0249695 0.0234242 0.0219693 0.0206004 0.0193309 0.0181713 0.0170287 0.0159148 0.0149049 0.0139617 0.013009 0.0122679 0.011669 0.0111937 0.0108128 0.0105431 0.0103276 0.010193 0.0101144 0.0100611 0.0100343 0.010025 0.0100134 0.0100104 0.0100096 ];
plot(Recall_AVG, Precision_AVG, '--c', 'linewidth', 1);
hold off;
xlabel('Recall');
ylabel('Precision')

legend('HDCT', 'RBD', 'GR', 'MNP', 'UFO', 'MC', 'DSR', 'CHM', 'GC', 'LBI', 'PCA', 'DRFI', 'GMR', 'HS', 'LMLC', 'SF', 'FES', 'CB', 'SVO', 'SWD', 'HC', 'RC', 'SEG', 'MSS', 'CA', 'FT', 'AC', 'LC', 'OBJ', 'BMS', 'COV', 'SS', 'SIM', 'SeR', 'SUN', 'SR', 'GB', 'AIM', 'IT', 'AVG');
grid on;
axis([0 1 0 1]);
title('Precision recall curve');



%%
figure(2);
hold on;
plot(FPR_HDCT, TPR_HDCT,  'k', 'linewidth', 2);
plot(FPR_RBD, TPR_RBD,  'b', 'linewidth', 2);
plot(FPR_GR, TPR_GR,  'g', 'linewidth', 2);
plot(FPR_MNP, TPR_MNP,  'r', 'linewidth', 2);
plot(FPR_UFO, TPR_UFO,  'c', 'linewidth', 2);
plot(FPR_MC, TPR_MC,  'm', 'linewidth', 2);
plot(FPR_DSR, TPR_DSR,  'y', 'linewidth', 2);
plot(FPR_CHM, TPR_CHM,  ':k', 'linewidth', 2);
plot(FPR_GC, TPR_GC,  ':b', 'linewidth', 2);
plot(FPR_LBI, TPR_LBI,  ':g', 'linewidth', 2);
plot(FPR_PCA, TPR_PCA,  ':r', 'linewidth', 2);
plot(FPR_DRFI, TPR_DRFI,  ':c', 'linewidth', 2);
plot(FPR_GMR, TPR_GMR,  ':m', 'linewidth', 2);
plot(FPR_HS, TPR_HS,  ':y', 'linewidth', 2);
plot(FPR_LMLC, TPR_LMLC,  '--k', 'linewidth', 2);
plot(FPR_SF, TPR_SF,  '--b', 'linewidth', 2);
plot(FPR_FES, TPR_FES,  '--g', 'linewidth', 2);
plot(FPR_CB, TPR_CB,  '--r', 'linewidth', 2);
plot(FPR_SVO, TPR_SVO,  '--c', 'linewidth', 2);
plot(FPR_SWD, TPR_SWD,  '--m', 'linewidth', 2);
plot(FPR_HC, TPR_HC,  '--y', 'linewidth', 2);
plot(FPR_RC, TPR_RC,  'k', 'linewidth', 1);
plot(FPR_SEG, TPR_SEG,  'b', 'linewidth', 1);
plot(FPR_MSS, TPR_MSS,  'g', 'linewidth', 1);
plot(FPR_CA, TPR_CA,  'r', 'linewidth', 1);
plot(FPR_FT, TPR_FT,  'c', 'linewidth', 1);
plot(FPR_AC, TPR_AC,  'm', 'linewidth', 1);
plot(FPR_LC, TPR_LC,  'y', 'linewidth', 1);
plot(FPR_OBJ, TPR_OBJ,  ':k', 'linewidth', 1);
plot(FPR_BMS, TPR_BMS,  ':b', 'linewidth', 1);
plot(FPR_COV, TPR_COV,  ':g', 'linewidth', 1);
plot(FPR_SS, TPR_SS,  ':r', 'linewidth', 1);
plot(FPR_SIM, TPR_SIM,  ':c', 'linewidth', 1);
plot(FPR_SeR, TPR_SeR,  ':m', 'linewidth', 1);
plot(FPR_SUN, TPR_SUN,  ':y', 'linewidth', 1);
plot(FPR_SR, TPR_SR,  '--k', 'linewidth', 1);
plot(FPR_GB, TPR_GB,  '--b', 'linewidth', 1);
plot(FPR_AIM, TPR_AIM,  '--g', 'linewidth', 1);
plot(FPR_IT, TPR_IT,  '--r', 'linewidth', 1);
plot(FPR_AVG, TPR_AVG,  '--c', 'linewidth', 1);
hold off;
xlabel('False positive rate');
ylabel('True positive rate')

legend('HDCT', 'RBD', 'GR', 'MNP', 'UFO', 'MC', 'DSR', 'CHM', 'GC', 'LBI', 'PCA', 'DRFI', 'GMR', 'HS', 'LMLC', 'SF', 'FES', 'CB', 'SVO', 'SWD', 'HC', 'RC', 'SEG', 'MSS', 'CA', 'FT', 'AC', 'LC', 'OBJ', 'BMS', 'COV', 'SS', 'SIM', 'SeR', 'SUN', 'SR', 'GB', 'AIM', 'IT', 'AVG');
grid on;
axis([0 1 0 1]);


%%
figure(3);
title('ROC curve');
% HDCT: AUC = 0.898, MeanF = 0.687, MaxF = 0.822, MAE = 0.162
%  RBD: AUC = 0.899, MeanF = 0.746, MaxF = 0.837, MAE = 0.130
%   GR: AUC = 0.854, MeanF = 0.686, MaxF = 0.798, MAE = 0.189
%  MNP: AUC = 0.888, MeanF = 0.509, MaxF = 0.621, MAE = 0.215
%  UFO: AUC = 0.845, MeanF = 0.636, MaxF = 0.742, MAE = 0.180
%   MC: AUC = 0.877, MeanF = 0.669, MaxF = 0.779, MAE = 0.182
%  DSR: AUC = 0.915, MeanF = 0.722, MaxF = 0.794, MAE = 0.140
%  CHM: AUC = 0.831, MeanF = 0.650, MaxF = 0.750, MAE = 0.168
%   GC: AUC = 0.846, MeanF = 0.664, MaxF = 0.729, MAE = 0.185
%  LBI: AUC = 0.896, MeanF = 0.562, MaxF = 0.692, MAE = 0.207
%  PCA: AUC = 0.911, MeanF = 0.576, MaxF = 0.754, MAE = 0.200
% DRFI: AUC = 0.944, MeanF = 0.741, MaxF = 0.831, MAE = 0.130
%  GMR: AUC = 0.862, MeanF = 0.711, MaxF = 0.773, MAE = 0.163
%   HS: AUC = 0.858, MeanF = 0.739, MaxF = 0.811, MAE = 0.157
% LMLC: AUC = 0.826, MeanF = 0.537, MaxF = 0.653, MAE = 0.269
%   SF: AUC = 0.871, MeanF = 0.583, MaxF = 0.764, MAE = 0.180
%  FES: AUC = 0.838, MeanF = 0.355, MaxF = 0.617, MAE = 0.196
%   CB: AUC = 0.839, MeanF = 0.626, MaxF = 0.730, MAE = 0.195
%  SVO: AUC = 0.875, MeanF = 0.516, MaxF = 0.744, MAE = 0.348
%  SWD: AUC = 0.845, MeanF = 0.411, MaxF = 0.548, MAE = 0.296
%   HC: AUC = 0.880, MeanF = 0.648, MaxF = 0.736, MAE = 0.193
%   RC: AUC = 0.852, MeanF = 0.699, MaxF = 0.774, MAE = 0.148
%  SEG: AUC = 0.796, MeanF = 0.502, MaxF = 0.704, MAE = 0.312
%  MSS: AUC = 0.871, MeanF = 0.457, MaxF = 0.743, MAE = 0.192
%   CA: AUC = 0.853, MeanF = 0.429, MaxF = 0.591, MAE = 0.229
%   FT: AUC = 0.820, MeanF = 0.523, MaxF = 0.715, MAE = 0.206
%   AC: AUC = 0.831, MeanF = 0.375, MaxF = 0.684, MAE = 0.206
%   LC: AUC = 0.827, MeanF = 0.527, MaxF = 0.683, MAE = 0.204
%  OBJ: AUC = 0.870, MeanF = 0.523, MaxF = 0.685, MAE = 0.269
%  BMS: AUC = 0.852, MeanF = 0.625, MaxF = 0.713, MAE = 0.184
%  COV: AUC = 0.833, MeanF = 0.312, MaxF = 0.518, MAE = 0.210
%   SS: AUC = 0.826, MeanF = 0.385, MaxF = 0.533, MAE = 0.266
%  SIM: AUC = 0.833, MeanF = 0.373, MaxF = 0.498, MAE = 0.384
%  SeR: AUC = 0.835, MeanF = 0.430, MaxF = 0.521, MAE = 0.290
%  SUN: AUC = 0.789, MeanF = 0.357, MaxF = 0.504, MAE = 0.307
%   SR: AUC = 0.769, MeanF = 0.211, MaxF = 0.504, MAE = 0.220
%   GB: AUC = 0.839, MeanF = 0.420, MaxF = 0.571, MAE = 0.242
%  AIM: AUC = 0.846, MeanF = 0.409, MaxF = 0.541, MAE = 0.262
%   IT: AUC = 0.682, MeanF = 0.289, MaxF = 0.579, MAE = 0.245
%  AVG: AUC = 0.736, MeanF = 0.305, MaxF = 0.388, MAE = 0.405
AUC = [0.897875 0.899138 0.853564 0.888053 0.845435 0.876998 0.915072 0.831226 0.846043 0.896031 0.910769 0.944275 0.862332 0.857713 0.826465 0.871482 0.838039 0.838612 0.874744 0.844674 0.880427 0.851843 0.79596 0.871035 0.853012 0.819736 0.831457 0.826877 0.869794 0.851581 0.833044 0.826204 0.832504 0.8351 0.788603 0.768852 0.83937 0.84564 0.681629 0.735811 ];
MeanFMeasure = [0.687022 0.746088 0.68624 0.508602 0.63596 0.668649 0.722259 0.649744 0.664457 0.562127 0.576457 0.740961 0.711133 0.739009 0.537215 0.583492 0.354827 0.625506 0.516305 0.411051 0.647693 0.699371 0.502299 0.456579 0.428644 0.523251 0.374519 0.526627 0.52253 0.625293 0.312004 0.384523 0.372587 0.429782 0.357312 0.210626 0.419648 0.408992 0.288995 0.304593 ];
MaxFMeasure = [0.821882 0.837289 0.79807 0.621478 0.741789 0.778565 0.794031 0.750111 0.728835 0.692125 0.753908 0.831348 0.772553 0.810549 0.652968 0.764041 0.616984 0.729642 0.743786 0.548429 0.736371 0.773749 0.703888 0.742958 0.590601 0.715144 0.683748 0.683466 0.685236 0.712621 0.518069 0.532645 0.497954 0.521149 0.50417 0.504264 0.571149 0.541163 0.578825 0.387547 ];
MAE = [0.162283 0.130025 0.189458 0.215023 0.180297 0.182147 0.140498 0.1679 0.185302 0.20741 0.20029 0.12988 0.163041 0.157214 0.269003 0.17974 0.195911 0.194742 0.347562 0.29615 0.193167 0.148211 0.31229 0.191784 0.229139 0.205746 0.20606 0.203748 0.268619 0.184159 0.209663 0.265587 0.384244 0.290331 0.306859 0.220327 0.24175 0.261895 0.245243 0.404555 ];
methodLabels = {'HDCT', 'RBD', 'GR', 'MNP', 'UFO', 'MC', 'DSR', 'CHM', 'GC', 'LBI', 'PCA', 'DRFI', 'GMR', 'HS', 'LMLC', 'SF', 'FES', 'CB', 'SVO', 'SWD', 'HC', 'RC', 'SEG', 'MSS', 'CA', 'FT', 'AC', 'LC', 'OBJ', 'BMS', 'COV', 'SS', 'SIM', 'SeR', 'SUN', 'SR', 'GB', 'AIM', 'IT', 'AVG'};

bar([MeanFMeasure; MaxFMeasure; AUC]');
legend('Mean F_\beta', 'Max F_\beta', 'AUC');xlim([0 41]);
grid on;
xticklabel_rotate([1:40],90, methodLabels,'interpreter','none');


figure(4);
bar(MAE);
title('MAE');
grid on;
xlim([0 41]);xticklabel_rotate([1:40],90, methodLabels,'interpreter','none');



figure(5);
PrecisionMaskFT = [0.870818 0.889259 0.826121 0.852315 0.880881 0.904751 0.903035 0.784096 0.795834 0.857394 0.885975 0.903649 0.870732 0.835003 0.791001 0.887108 0.896259 0.752582 0.737225 0.829818 0.810583 0.887038 0.76666 0.85582 0.822969 0.803265 0.80513 0.825671 0.791329 0.848205 0.849495 0.776661 0.751757 0.766935 0.729601 0.783507 0.847969 0.815841 0.84178 0.762703 ];
RecallMaskFT = [0.635592 0.665082 0.581414 0.603782 0.566939 0.585126 0.630135 0.655244 0.572606 0.588661 0.594943 0.676077 0.599849 0.62734 0.535088 0.588703 0.555292 0.580277 0.50628 0.487213 0.62752 0.619835 0.413538 0.611127 0.545659 0.570244 0.555336 0.579588 0.560962 0.565439 0.485641 0.517929 0.52743 0.57938 0.50355 0.516992 0.531451 0.511885 0.442827 0.255948 ];
FMeasureMaskFT = [0.802297 0.825081 0.752986 0.778376 0.78107 0.803468 0.820985 0.750058 0.730147 0.775677 0.796105 0.838515 0.788555 0.775744 0.712377 0.794207 0.785021 0.704319 0.667011 0.71396 0.759456 0.806778 0.640455 0.783431 0.736583 0.734045 0.729415 0.751991 0.722828 0.760447 0.72427 0.696382 0.684566 0.713624 0.661112 0.700208 0.745507 0.717519 0.696892 0.523509 ];
bar([PrecisionMaskFT; RecallMaskFT; FMeasureMaskFT]');
title('SegmentationFT');
grid on
PrecisionMaskSC = [0.889361 0.874469 0.732441 0.873367 0.853312 0.729272 0.773244 0.803162 0.713355 0.891532 0.811039 0.819134 0.730418 0.820791 0.71407 0.664465 0.392486 0.750716 0.823471 0.82172 0.746223 0.767159 0.719003 0.43569 0.745113 0.573346 0.199429 0.606229 0.828208 0.767874 0.438799 0.791512 0.782879 0.800907 0.726077 0.01 0.82652 0.85101 0.00885839 0.644958 ];
RecallMaskSC = [0.508282 0.508374 0.44917 0.542194 0.490294 0.433216 0.39362 0.411079 0.423238 0.51772 0.483386 0.474659 0.459083 0.495038 0.566789 0.286161 0.0608906 0.463876 0.568698 0.548957 0.446329 0.429756 0.542842 0.145544 0.313248 0.242727 0.0706534 0.292263 0.526005 0.389709 0.0778523 0.392402 0.582501 0.497513 0.404163 0.000699707 0.453894 0.428602 0.00609045 0.625709 ];
FMeasureMaskSC = [0.758183 0.749855 0.639387 0.765471 0.728789 0.629929 0.632477 0.658273 0.615925 0.764199 0.701335 0.701628 0.642751 0.712582 0.673673 0.509138 0.173919 0.656968 0.746315 0.737191 0.646049 0.649486 0.668909 0.298408 0.56527 0.436226 0.140383 0.485797 0.731256 0.627382 0.211989 0.641049 0.725302 0.702102 0.613341 0.00245862 0.694875 0.693325 0.00801752 0.640412 ];
bar([PrecisionMaskSC; RecallMaskSC; FMeasureMaskSC]');
title('SegmentationSC');
grid on



bar([FMeasureMaskFT; FMeasureMaskSC]');
grid on;
axis([0 41 0 1]);
methodLabels = {'HDCT', 'RBD', 'GR', 'MNP', 'UFO', 'MC', 'DSR', 'CHM', 'GC', 'LBI', 'PCA', 'DRFI', 'GMR', 'HS', 'LMLC', 'SF', 'FES', 'CB', 'SVO', 'SWD', 'HC', 'RC', 'SEG', 'MSS', 'CA', 'FT', 'AC', 'LC', 'OBJ', 'BMS', 'COV', 'SS', 'SIM', 'SeR', 'SUN', 'SR', 'GB', 'AIM', 'IT', 'AVG'};
legend('CutFT', 'CutSC');
xticklabel_rotate([1:40],90, methodLabels,'interpreter','none');title('FMeasure');



==> Results/THUR15KPrRocAuc.m <==
clear;
close all;
clc;


%%
figure(1);
hold on;
Threshold = [0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 50 51 52 53 54 55 56 57 58 59 60 61 62 63 64 65 66 67 68 69 70 71 72 73 74 75 76 77 78 79 80 81 82 83 84 85 86 87 88 89 90 91 92 93 94 95 96 97 98 99 100 101 102 103 104 105 106 107 108 109 110 111 112 113 114 115 116 117 118 119 120 121 122 123 124 125 126 127 128 129 130 131 132 133 134 135 136 137 138 139 140 141 142 143 144 145 146 147 148 149 150 151 152 153 154 155 156 157 158 159 160 161 162 163 164 165 166 167 168 169 170 171 172 173 174 175 176 177 178 179 180 181 182 183 184 185 186 187 188 189 190 191 192 193 194 195 196 197 198 199 200 201 202 203 204 205 206 207 208 209 210 211 212 213 214 215 216 217 218 219 220 221 222 223 224 225 226 227 228 229 230 231 232 233 234 235 236 237 238 239 240 241 242 243 244 245 246 247 248 249 250 251 252 253 254 255 ];

Recall_HDCT = [1 0.987695 0.981098 0.97586 0.971363 0.967 0.962987 0.958932 0.954891 0.950984 0.947241 0.943777 0.940067 0.936294 0.932578 0.929013 0.92531 0.921844 0.918367 0.914899 0.911489 0.908032 0.904709 0.90134 0.898015 0.894615 0.891358 0.888153 0.884965 0.881772 0.878537 0.875278 0.8721 0.868946 0.865745 0.86249 0.859036 0.855902 0.852474 0.849238 0.846183 0.842932 0.839787 0.836702 0.833571 0.830418 0.827075 0.823941 0.821027 0.81771 0.814419 0.811177 0.808198 0.804994 0.801925 0.798677 0.795309 0.791999 0.788846 0.785807 0.782564 0.779199 0.776215 0.772926 0.76985 0.766654 0.763777 0.76082 0.757817 0.754603 0.751765 0.748884 0.746055 0.743002 0.740115 0.737213 0.734301 0.731337 0.728503 0.725638 0.72284 0.719998 0.717258 0.71451 0.711929 0.709289 0.706674 0.703992 0.701323 0.698713 0.69618 0.693447 0.690942 0.688373 0.68575 0.683038 0.68036 0.677939 0.675428 0.673006 0.670627 0.668287 0.66571 0.663103 0.660725 0.658393 0.655889 0.653479 0.65106 0.648596 0.646046 0.64343 0.640901 0.638526 0.636153 0.633827 0.631371 0.629076 0.626719 0.624208 0.621951 0.619623 0.617048 0.614726 0.61248 0.610028 0.607684 0.605374 0.603023 0.600574 0.598058 0.595607 0.593232 0.590701 0.588235 0.585751 0.583184 0.580831 0.578449 0.576179 0.573806 0.571237 0.568873 0.566407 0.564189 0.561738 0.559186 0.556867 0.554365 0.551909 0.549263 0.546805 0.544304 0.541853 0.53888 0.536417 0.533817 0.531077 0.52844 0.525839 0.523337 0.520844 0.518422 0.515718 0.513149 0.510376 0.507605 0.50478 0.50205 0.499191 0.496325 0.49338 0.490701 0.488004 0.484948 0.482102 0.479212 0.47629 0.473408 0.470403 0.467423 0.464539 0.461501 0.458188 0.455102 0.452116 0.448972 0.445846 0.442363 0.439153 0.435862 0.432548 0.429309 0.425749 0.422513 0.418849 0.415332 0.411382 0.40763 0.40398 0.400286 0.396482 0.39234 0.388273 0.384059 0.379879 0.375767 0.371712 0.36702 0.362882 0.358643 0.354214 0.349631 0.345096 0.340229 0.335338 0.330519 0.325406 0.32047 0.31513 0.309549 0.30384 0.298025 0.292006 0.28613 0.279617 0.273147 0.266671 0.259884 0.252465 0.244953 0.237448 0.229674 0.221507 0.213147 0.204596 0.195842 0.186801 0.177285 0.167866 0.157725 0.147624 0.13724 0.126815 0.116383 0.105186 0.0940292 0.0832502 0.0722416 0.0615968 0.0513062 0.0415845 0.0326366 0.0251681 0.0191252 0.0140423 ];
Precision_HDCT = [0.150626 0.159252 0.168469 0.176582 0.184215 0.191467 0.198427 0.205095 0.211587 0.217789 0.223882 0.229842 0.235601 0.241266 0.246847 0.252318 0.257673 0.26295 0.268053 0.273153 0.278261 0.283314 0.288387 0.293406 0.298385 0.303298 0.308202 0.313007 0.317693 0.322505 0.327239 0.331921 0.33669 0.341265 0.34591 0.350618 0.355216 0.359941 0.364467 0.36905 0.373588 0.378054 0.382367 0.386573 0.390798 0.395069 0.399299 0.403583 0.407955 0.412287 0.416572 0.420988 0.425565 0.430117 0.434493 0.438953 0.443251 0.447638 0.452151 0.456549 0.460857 0.465346 0.469652 0.473767 0.477913 0.482001 0.485847 0.489661 0.493452 0.497122 0.500468 0.503976 0.507285 0.510619 0.51356 0.516441 0.519423 0.522246 0.525114 0.527596 0.529934 0.532293 0.534691 0.536961 0.539147 0.54123 0.543384 0.545457 0.54739 0.549361 0.551234 0.55308 0.554834 0.556627 0.558084 0.559701 0.561394 0.563048 0.564676 0.566358 0.567916 0.569506 0.570889 0.572295 0.573685 0.574901 0.576153 0.577519 0.578723 0.579914 0.58109 0.582336 0.58355 0.584831 0.586111 0.587212 0.588357 0.589538 0.5907 0.591715 0.592946 0.59397 0.594938 0.595975 0.596935 0.597954 0.599058 0.599921 0.600903 0.60184 0.602849 0.603784 0.60457 0.605327 0.606336 0.607215 0.608 0.608749 0.609614 0.610444 0.611224 0.611919 0.612658 0.613451 0.614412 0.615074 0.616085 0.616791 0.617554 0.618349 0.619012 0.619764 0.620362 0.621046 0.621533 0.622192 0.622782 0.623144 0.623725 0.624338 0.625009 0.62557 0.626287 0.626866 0.627608 0.628106 0.628564 0.629073 0.629542 0.629998 0.630437 0.630987 0.631654 0.632247 0.632749 0.633128 0.633871 0.63441 0.635028 0.635405 0.635924 0.636627 0.637342 0.637938 0.638405 0.639071 0.639577 0.640087 0.64049 0.641364 0.641959 0.642494 0.642922 0.643333 0.644039 0.64445 0.644895 0.645355 0.645984 0.646403 0.646704 0.647157 0.647487 0.647972 0.648482 0.648877 0.64945 0.650084 0.650433 0.651005 0.651651 0.652314 0.652892 0.653337 0.653227 0.653762 0.65401 0.654608 0.6551 0.655524 0.656274 0.656886 0.657018 0.657508 0.658425 0.658566 0.658927 0.659524 0.660186 0.660604 0.66128 0.661622 0.661779 0.661865 0.662045 0.66285 0.66311 0.663785 0.663773 0.664118 0.664016 0.664824 0.665358 0.666391 0.667436 0.66782 0.669357 0.670598 0.671117 0.671012 0.671155 0.670627 0.670832 0.67125 0.671241 0.669152 ];
TPR_HDCT = [1 0.987695 0.981098 0.97586 0.971363 0.967 0.962987 0.958932 0.954891 0.950984 0.947241 0.943777 0.940067 0.936294 0.932578 0.929013 0.92531 0.921844 0.918367 0.914899 0.911489 0.908032 0.904709 0.90134 0.898015 0.894615 0.891358 0.888153 0.884965 0.881772 0.878537 0.875278 0.8721 0.868946 0.865745 0.86249 0.859036 0.855902 0.852474 0.849238 0.846183 0.842932 0.839787 0.836702 0.833571 0.830418 0.827075 0.823941 0.821027 0.81771 0.814419 0.811177 0.808198 0.804994 0.801925 0.798677 0.795309 0.791999 0.788846 0.785807 0.782564 0.779199 0.776215 0.772926 0.76985 0.766654 0.763777 0.76082 0.757817 0.754603 0.751765 0.748884 0.746055 0.743002 0.740115 0.737213 0.734301 0.731337 0.728503 0.725638 0.72284 0.719998 0.717258 0.71451 0.711929 0.709289 0.706674 0.703992 0.701323 0.698713 0.69618 0.693447 0.690942 0.688373 0.68575 0.683038 0.68036 0.677939 0.675428 0.673006 0.670627 0.668287 0.66571 0.663103 0.660725 0.658393 0.655889 0.653479 0.65106 0.648596 0.646046 0.64343 0.640901 0.638526 0.636153 0.633827 0.631371 0.629076 0.626719 0.624208 0.621951 0.619623 0.617048 0.614726 0.61248 0.610028 0.607684 0.605374 0.603023 0.600574 0.598058 0.595607 0.593232 0.590701 0.588235 0.585751 0.583184 0.580831 0.578449 0.576179 0.573806 0.571237 0.568873 0.566407 0.564189 0.561738 0.559186 0.556867 0.554365 0.551909 0.549263 0.546805 0.544304 0.541853 0.53888 0.536417 0.533817 0.531077 0.52844 0.525839 0.523337 0.520844 0.518422 0.515718 0.513149 0.510376 0.507605 0.50478 0.50205 0.499191 0.496325 0.49338 0.490701 0.488004 0.484948 0.482102 0.479212 0.47629 0.473408 0.470403 0.467423 0.464539 0.461501 0.458188 0.455102 0.452116 0.448972 0.445846 0.442363 0.439153 0.435862 0.432548 0.429309 0.425749 0.422513 0.418849 0.415332 0.411382 0.40763 0.40398 0.400286 0.396482 0.39234 0.388273 0.384059 0.379879 0.375767 0.371712 0.36702 0.362882 0.358643 0.354214 0.349631 0.345096 0.340229 0.335338 0.330519 0.325406 0.32047 0.31513 0.309549 0.30384 0.298025 0.292006 0.28613 0.279617 0.273147 0.266671 0.259884 0.252465 0.244953 0.237448 0.229674 0.221507 0.213147 0.204596 0.195842 0.186801 0.177285 0.167866 0.157725 0.147624 0.13724 0.126815 0.116383 0.105186 0.0940292 0.0832502 0.0722416 0.0615968 0.0513062 0.0415845 0.0326366 0.0251681 0.0191252 0.0140423 ];
FPR_HDCT = [1 0.914003 0.841721 0.787649 0.742574 0.703733 0.669346 0.638838 0.611064 0.586032 0.563121 0.54188 0.522134 0.503621 0.486313 0.470145 0.455048 0.440826 0.427427 0.414644 0.402381 0.390751 0.379527 0.368768 0.358518 0.348737 0.339361 0.330403 0.321912 0.313484 0.305514 0.297766 0.290251 0.283016 0.276053 0.269325 0.262765 0.256425 0.250361 0.244468 0.238796 0.233367 0.228164 0.223184 0.218262 0.213524 0.208908 0.204413 0.200027 0.195689 0.191445 0.187283 0.183186 0.179175 0.175361 0.17161 0.167911 0.164334 0.16087 0.157486 0.154238 0.150965 0.147854 0.144916 0.142088 0.139366 0.136769 0.134189 0.131773 0.129404 0.127184 0.125 0.122921 0.120857 0.118961 0.117102 0.115268 0.113531 0.111783 0.110152 0.108594 0.107051 0.10556 0.104137 0.102755 0.101426 0.100102 0.0988073 0.0975604 0.0963468 0.0951436 0.0939548 0.0928152 0.0916933 0.0906323 0.0895551 0.0885136 0.0874814 0.0864447 0.0854409 0.0844775 0.0835247 0.0826037 0.0816673 0.0807946 0.0799325 0.0790822 0.0782327 0.0774247 0.0766158 0.0757991 0.0749957 0.0742237 0.0734458 0.0726768 0.0719465 0.0712235 0.0705004 0.0697597 0.0690668 0.0683858 0.0676881 0.0670133 0.0663523 0.0656923 0.0650357 0.0643835 0.0637639 0.06313 0.0625347 0.0619349 0.0613242 0.0607612 0.0602146 0.05963 0.0590628 0.0585066 0.057947 0.0574041 0.05685 0.0563208 0.0558155 0.0553038 0.0547928 0.0542461 0.0537397 0.0532408 0.0527644 0.0522708 0.0517762 0.0512769 0.0507784 0.0503061 0.049849 0.049394 0.0489295 0.0484716 0.048008 0.0475488 0.0470933 0.0466516 0.0462084 0.0457662 0.0453311 0.0448805 0.0444558 0.0440092 0.0435672 0.0431399 0.0427065 0.0422858 0.041854 0.0414197 0.0410114 0.0405772 0.0401593 0.0397451 0.0393069 0.0388688 0.0384617 0.0380514 0.0376137 0.037174 0.0367512 0.0363554 0.0359181 0.0355065 0.0350969 0.0346601 0.0342348 0.0338121 0.0334004 0.0329786 0.032553 0.0321244 0.0317146 0.0312862 0.0308785 0.0304435 0.0300226 0.0295975 0.0291539 0.028734 0.0282931 0.0278693 0.0274477 0.027036 0.0266171 0.0261876 0.0257675 0.0253038 0.0248556 0.0244123 0.0239845 0.0235425 0.0230952 0.0226551 0.0221874 0.0217315 0.0212592 0.0208032 0.0203634 0.0198842 0.019413 0.0189098 0.0184223 0.0179231 0.0173957 0.0168514 0.0163238 0.0157995 0.0152562 0.0147127 0.0141698 0.013594 0.0129883 0.0123966 0.0118205 0.0111976 0.0105598 0.00988984 0.00920688 0.00850221 0.007788 0.00704598 0.0063037 0.00557348 0.00487155 0.00415078 0.00352208 0.00290406 0.00229839 0.00176479 0.00131217 0.000951717 0.000684018 ];
plot(Recall_HDCT, Precision_HDCT, 'k', 'linewidth', 2);
Recall_RBD = [1 0.949245 0.944841 0.939814 0.934555 0.929179 0.923492 0.917986 0.912885 0.907347 0.902585 0.897822 0.893278 0.888937 0.884093 0.879751 0.875635 0.871759 0.868273 0.86472 0.861011 0.857328 0.85377 0.850402 0.846837 0.843525 0.840376 0.837173 0.834195 0.831031 0.827964 0.825381 0.822641 0.819792 0.816592 0.814043 0.811249 0.808492 0.806068 0.803423 0.8007 0.798162 0.795516 0.793057 0.790517 0.788538 0.786298 0.783912 0.781553 0.779016 0.776741 0.774643 0.772441 0.770085 0.767739 0.765631 0.763357 0.761026 0.758474 0.756614 0.754509 0.752015 0.749763 0.747829 0.745709 0.743599 0.741295 0.739023 0.736573 0.734283 0.732183 0.730035 0.727801 0.725603 0.723744 0.721336 0.719302 0.717479 0.715341 0.713202 0.710965 0.7088 0.706757 0.704571 0.702547 0.700117 0.69834 0.696362 0.694283 0.692213 0.690377 0.688161 0.686017 0.683731 0.681656 0.679655 0.677506 0.675347 0.673319 0.671063 0.668895 0.666714 0.664656 0.662442 0.66026 0.657992 0.655873 0.653534 0.651168 0.648634 0.64652 0.644189 0.641918 0.639846 0.637477 0.63518 0.633139 0.630963 0.628536 0.626306 0.623626 0.621079 0.618915 0.616681 0.61429 0.611899 0.609557 0.606976 0.604488 0.601913 0.599516 0.596735 0.594134 0.59161 0.589366 0.587119 0.584522 0.581951 0.579081 0.576556 0.573959 0.571323 0.568431 0.565615 0.562852 0.560226 0.557124 0.554203 0.551438 0.548312 0.545413 0.542381 0.539211 0.535992 0.532641 0.529727 0.526382 0.523444 0.520386 0.517156 0.513632 0.510608 0.507124 0.504219 0.501135 0.497912 0.494437 0.490959 0.487555 0.484175 0.480649 0.47693 0.47345 0.469859 0.466371 0.462654 0.458645 0.455282 0.451143 0.447751 0.443842 0.439871 0.435956 0.432106 0.427976 0.423616 0.419417 0.415346 0.411177 0.406749 0.402443 0.39764 0.393088 0.388698 0.384255 0.380046 0.375636 0.370952 0.365949 0.361187 0.356516 0.351563 0.346802 0.342111 0.337071 0.331973 0.327015 0.321863 0.316797 0.311492 0.306396 0.300853 0.295514 0.29002 0.285199 0.279537 0.273697 0.267663 0.262112 0.256736 0.250609 0.245034 0.239706 0.233827 0.227608 0.222152 0.216031 0.210212 0.204584 0.19857 0.192843 0.186686 0.18065 0.174492 0.168221 0.161207 0.154853 0.148532 0.142021 0.135258 0.128525 0.121881 0.115099 0.108742 0.102254 0.0952722 0.0880773 0.0807622 0.074048 0.0675243 0.0609199 0.0547399 0.0482753 0.0418318 0.0363211 0.0303833 ];
Precision_RBD = [0.150626 0.324765 0.339517 0.352271 0.362954 0.372345 0.381277 0.389451 0.397034 0.40377 0.409999 0.415663 0.420829 0.425435 0.429593 0.433603 0.437282 0.440831 0.443897 0.446791 0.449495 0.452191 0.454761 0.457348 0.459892 0.462215 0.464507 0.466736 0.469113 0.471276 0.473307 0.475387 0.477534 0.479575 0.481371 0.48343 0.485451 0.487368 0.489203 0.491044 0.492744 0.494634 0.496327 0.49797 0.499584 0.501223 0.502792 0.504125 0.50565 0.507372 0.508834 0.510392 0.512125 0.513451 0.514991 0.51669 0.518146 0.51944 0.520835 0.522197 0.523646 0.524871 0.526193 0.527661 0.528948 0.530241 0.531562 0.532786 0.534008 0.535228 0.53638 0.537484 0.538783 0.539921 0.541226 0.542174 0.543389 0.544687 0.545616 0.546714 0.547883 0.54905 0.55019 0.551271 0.552288 0.553268 0.554413 0.555513 0.55669 0.557926 0.559058 0.560078 0.560866 0.561882 0.563035 0.564009 0.564923 0.565896 0.566998 0.568 0.568915 0.569932 0.57086 0.571748 0.572642 0.573373 0.574305 0.575058 0.575995 0.576577 0.577361 0.578261 0.579122 0.580038 0.580871 0.581801 0.582545 0.583311 0.584405 0.585299 0.586022 0.587001 0.587831 0.588811 0.589741 0.590441 0.591402 0.592286 0.593286 0.594112 0.594899 0.595675 0.59645 0.597252 0.597994 0.598833 0.599733 0.600605 0.601131 0.60177 0.602519 0.603284 0.603861 0.604709 0.605445 0.606104 0.606912 0.607452 0.608539 0.609111 0.61022 0.611091 0.611784 0.612415 0.613217 0.614017 0.614488 0.615367 0.616136 0.61689 0.617088 0.618003 0.618862 0.619441 0.620435 0.62133 0.621799 0.622458 0.623282 0.624046 0.624616 0.625602 0.626545 0.627129 0.627778 0.628006 0.628588 0.6295 0.630181 0.630696 0.631331 0.632223 0.63271 0.633463 0.633969 0.634679 0.635399 0.636051 0.636883 0.637559 0.638471 0.638325 0.638987 0.639664 0.639789 0.640595 0.641511 0.641756 0.64231 0.642867 0.643543 0.64404 0.644527 0.645198 0.645769 0.646323 0.64629 0.646135 0.646413 0.64656 0.647211 0.64768 0.648028 0.648869 0.64953 0.649987 0.649877 0.650332 0.650573 0.650862 0.651208 0.652616 0.653277 0.653588 0.654077 0.65384 0.654546 0.655088 0.655365 0.655386 0.65556 0.655176 0.655156 0.654528 0.654125 0.653789 0.654065 0.653886 0.655094 0.65531 0.654947 0.655257 0.655305 0.655588 0.655563 0.655603 0.655702 0.656094 0.655862 0.656504 0.656802 0.657246 0.657286 0.657645 0.658205 0.657922 ];
TPR_RBD = [1 0.949245 0.944841 0.939814 0.934555 0.929179 0.923492 0.917986 0.912885 0.907347 0.902585 0.897822 0.893278 0.888937 0.884093 0.879751 0.875635 0.871759 0.868273 0.86472 0.861011 0.857328 0.85377 0.850402 0.846837 0.843525 0.840376 0.837173 0.834195 0.831031 0.827964 0.825381 0.822641 0.819792 0.816592 0.814043 0.811249 0.808492 0.806068 0.803423 0.8007 0.798162 0.795516 0.793057 0.790517 0.788538 0.786298 0.783912 0.781553 0.779016 0.776741 0.774643 0.772441 0.770085 0.767739 0.765631 0.763357 0.761026 0.758474 0.756614 0.754509 0.752015 0.749763 0.747829 0.745709 0.743599 0.741295 0.739023 0.736573 0.734283 0.732183 0.730035 0.727801 0.725603 0.723744 0.721336 0.719302 0.717479 0.715341 0.713202 0.710965 0.7088 0.706757 0.704571 0.702547 0.700117 0.69834 0.696362 0.694283 0.692213 0.690377 0.688161 0.686017 0.683731 0.681656 0.679655 0.677506 0.675347 0.673319 0.671063 0.668895 0.666714 0.664656 0.662442 0.66026 0.657992 0.655873 0.653534 0.651168 0.648634 0.64652 0.644189 0.641918 0.639846 0.637477 0.63518 0.633139 0.630963 0.628536 0.626306 0.623626 0.621079 0.618915 0.616681 0.61429 0.611899 0.609557 0.606976 0.604488 0.601913 0.599516 0.596735 0.594134 0.59161 0.589366 0.587119 0.584522 0.581951 0.579081 0.576556 0.573959 0.571323 0.568431 0.565615 0.562852 0.560226 0.557124 0.554203 0.551438 0.548312 0.545413 0.542381 0.539211 0.535992 0.532641 0.529727 0.526382 0.523444 0.520386 0.517156 0.513632 0.510608 0.507124 0.504219 0.501135 0.497912 0.494437 0.490959 0.487555 0.484175 0.480649 0.47693 0.47345 0.469859 0.466371 0.462654 0.458645 0.455282 0.451143 0.447751 0.443842 0.439871 0.435956 0.432106 0.427976 0.423616 0.419417 0.415346 0.411177 0.406749 0.402443 0.39764 0.393088 0.388698 0.384255 0.380046 0.375636 0.370952 0.365949 0.361187 0.356516 0.351563 0.346802 0.342111 0.337071 0.331973 0.327015 0.321863 0.316797 0.311492 0.306396 0.300853 0.295514 0.29002 0.285199 0.279537 0.273697 0.267663 0.262112 0.256736 0.250609 0.245034 0.239706 0.233827 0.227608 0.222152 0.216031 0.210212 0.204584 0.19857 0.192843 0.186686 0.18065 0.174492 0.168221 0.161207 0.154853 0.148532 0.142021 0.135258 0.128525 0.121881 0.115099 0.108742 0.102254 0.0952722 0.0880773 0.0807622 0.074048 0.0675243 0.0609199 0.0547399 0.0482753 0.0418318 0.0363211 0.0303833 ];
FPR_RBD = [1 0.482109 0.433749 0.399157 0.373208 0.352438 0.335042 0.3202 0.307125 0.295752 0.285628 0.276805 0.268841 0.26157 0.255156 0.249159 0.243625 0.238508 0.233857 0.229517 0.225326 0.2213 0.217496 0.213736 0.210139 0.206755 0.203467 0.200354 0.197248 0.194325 0.191338 0.188545 0.185879 0.183149 0.180627 0.178069 0.175568 0.173206 0.170883 0.168572 0.166379 0.164223 0.162102 0.160111 0.15813 0.156178 0.154295 0.152513 0.150696 0.148793 0.147059 0.145425 0.143666 0.142085 0.140432 0.138831 0.137324 0.13585 0.134352 0.132935 0.1315 0.130122 0.128686 0.127365 0.126104 0.124788 0.123461 0.12222 0.120966 0.119736 0.118568 0.117446 0.116286 0.115207 0.114117 0.113033 0.111887 0.110794 0.109766 0.1087 0.107617 0.106595 0.105636 0.104666 0.103703 0.102722 0.101759 0.100829 0.0998892 0.0989391 0.0980179 0.0971176 0.0962306 0.0953274 0.094418 0.0935504 0.0927164 0.0919146 0.0910649 0.090228 0.0894384 0.0886453 0.0878664 0.0870542 0.0862667 0.0855297 0.084771 0.0840126 0.0832252 0.0824893 0.0817552 0.0810037 0.0802718 0.0795357 0.0788031 0.0780703 0.0773408 0.076648 0.0758931 0.0751939 0.0744986 0.0737949 0.0731016 0.0723787 0.0717046 0.0709908 0.0703072 0.0696005 0.0689468 0.0682711 0.0676393 0.0670021 0.0663609 0.0657467 0.0651519 0.0644933 0.063865 0.0632384 0.0626447 0.0620381 0.0614713 0.0608634 0.0602595 0.0596367 0.0590477 0.0584835 0.0578901 0.0572966 0.0566618 0.0560586 0.0554614 0.054868 0.0542621 0.0536776 0.0530797 0.052482 0.0518996 0.0512788 0.0507019 0.0501413 0.0496068 0.0490178 0.0485138 0.0479713 0.0473844 0.0468412 0.0462746 0.0457065 0.0451699 0.0446206 0.044051 0.0435132 0.0429422 0.0424119 0.0418942 0.0414021 0.0408637 0.0403459 0.0398212 0.0392862 0.0387499 0.0381834 0.0376442 0.0370844 0.0365641 0.0360219 0.0355385 0.0349938 0.0344861 0.0339328 0.0333958 0.0328913 0.0323826 0.0318763 0.0313968 0.0308303 0.0303147 0.0297924 0.0292922 0.0288 0.0283126 0.0278103 0.0273101 0.026836 0.0263297 0.0257938 0.0253481 0.0248524 0.0243488 0.0238696 0.0233768 0.022897 0.0224189 0.0219266 0.0214355 0.0209545 0.020475 0.0200073 0.0195017 0.0190419 0.0185262 0.0180218 0.0175264 0.0170262 0.0165126 0.0160563 0.0155211 0.0150389 0.014547 0.0140349 0.0134993 0.0129993 0.0124696 0.0119971 0.0114927 0.0109603 0.0104512 0.00992267 0.00937101 0.00885017 0.0083273 0.00784977 0.00732068 0.00681815 0.00633266 0.00583887 0.00535524 0.00489619 0.00442884 0.00399371 0.00355174 0.00316443 0.00271889 0.0022908 0.00192335 0.00163077 ];
plot(Recall_RBD, Precision_RBD, 'b', 'linewidth', 2);
Recall_GR = [1 0.999939 0.999799 0.999252 0.998439 0.997346 0.996108 0.994323 0.992426 0.990376 0.988112 0.985746 0.983409 0.980984 0.978394 0.975928 0.973269 0.970719 0.967874 0.965374 0.963037 0.960413 0.957819 0.955063 0.952322 0.949538 0.946818 0.943929 0.94094 0.937878 0.934897 0.93167 0.928571 0.925246 0.922113 0.918727 0.915768 0.912786 0.909723 0.90661 0.903887 0.900996 0.897815 0.894515 0.891275 0.887937 0.884669 0.880777 0.877359 0.873813 0.870182 0.866411 0.862891 0.859268 0.855695 0.851832 0.848037 0.844291 0.840608 0.836234 0.832173 0.827974 0.824048 0.820026 0.816101 0.811924 0.808041 0.804106 0.800252 0.796256 0.791786 0.787668 0.783339 0.779314 0.775034 0.770907 0.767026 0.762931 0.758834 0.754766 0.750069 0.746048 0.741905 0.737729 0.733445 0.728772 0.724681 0.720392 0.716102 0.711555 0.707438 0.703029 0.698982 0.694724 0.690063 0.686072 0.681805 0.67781 0.673614 0.669316 0.664994 0.660682 0.65609 0.651799 0.647644 0.643345 0.639163 0.63475 0.630257 0.625692 0.621163 0.616585 0.612164 0.607828 0.603315 0.598905 0.594459 0.589772 0.585307 0.580619 0.576358 0.572294 0.567939 0.563649 0.559119 0.555112 0.550476 0.545588 0.541297 0.536769 0.532207 0.527944 0.523363 0.519007 0.51415 0.510421 0.505944 0.501763 0.497414 0.49324 0.489161 0.485052 0.480779 0.476536 0.472615 0.468781 0.464963 0.460724 0.456691 0.452623 0.448188 0.444448 0.440521 0.436238 0.432321 0.4284 0.424224 0.419781 0.41616 0.412018 0.407932 0.404057 0.400092 0.39584 0.392199 0.388559 0.385068 0.380714 0.376844 0.373151 0.369271 0.365317 0.361613 0.357971 0.354519 0.350972 0.347358 0.343861 0.340183 0.336718 0.332777 0.329469 0.326217 0.32263 0.318976 0.315331 0.311933 0.308503 0.304938 0.301444 0.297766 0.294126 0.290669 0.287147 0.28377 0.280161 0.276492 0.273362 0.269906 0.266635 0.263442 0.260353 0.257424 0.254424 0.251223 0.247998 0.244553 0.241589 0.238582 0.235106 0.231798 0.228192 0.224955 0.221438 0.218264 0.215005 0.211693 0.208541 0.205249 0.201748 0.198385 0.19488 0.191467 0.187875 0.184208 0.180567 0.176589 0.17316 0.16988 0.166566 0.162746 0.159329 0.155555 0.152194 0.148345 0.144806 0.141295 0.137738 0.134329 0.130261 0.126395 0.122235 0.118144 0.113803 0.109274 0.104477 0.0998124 0.095127 0.0901949 0.0847326 0.0788304 0.0725992 0.0653888 0.0576307 0.0480526 0.0358391 ];
Precision_GR = [0.150626 0.151904 0.154118 0.157689 0.161821 0.166354 0.171498 0.177186 0.183146 0.189344 0.196078 0.202014 0.207899 0.21389 0.21984 0.225639 0.230942 0.236256 0.241279 0.246351 0.251479 0.256586 0.26166 0.26641 0.271144 0.27573 0.280364 0.284708 0.289057 0.29329 0.297396 0.301615 0.305575 0.309563 0.313569 0.317413 0.321343 0.325324 0.329159 0.332945 0.33683 0.3407 0.344533 0.348313 0.351993 0.355723 0.359419 0.362949 0.36635 0.369787 0.37365 0.377111 0.380723 0.384173 0.387674 0.390758 0.393694 0.396788 0.399734 0.402623 0.405585 0.408438 0.411471 0.414498 0.417236 0.420002 0.422791 0.425666 0.428417 0.431374 0.434088 0.437089 0.439802 0.442683 0.44512 0.447963 0.450663 0.453525 0.456236 0.458822 0.461424 0.464179 0.466821 0.469273 0.471607 0.474091 0.476224 0.478159 0.480198 0.482674 0.484909 0.487056 0.489292 0.491352 0.493508 0.496302 0.498269 0.500491 0.502634 0.504474 0.506131 0.507999 0.509787 0.511968 0.514091 0.515986 0.518313 0.520305 0.522433 0.524031 0.525776 0.527541 0.528996 0.530776 0.532374 0.53394 0.535651 0.537365 0.539022 0.540832 0.542805 0.544345 0.545974 0.54721 0.548517 0.550058 0.551547 0.55237 0.553616 0.555052 0.556451 0.557581 0.558836 0.55991 0.560772 0.561976 0.562934 0.563697 0.565002 0.566171 0.56755 0.56911 0.570423 0.571214 0.572137 0.573511 0.575052 0.575939 0.576939 0.578147 0.578866 0.579809 0.580873 0.581402 0.582248 0.582833 0.583558 0.584255 0.585074 0.585493 0.586319 0.586938 0.587988 0.588741 0.589784 0.590731 0.591603 0.592055 0.592792 0.593359 0.593949 0.594534 0.595383 0.596443 0.597423 0.598305 0.598953 0.59975 0.600602 0.601646 0.602306 0.602995 0.603527 0.603859 0.604537 0.605015 0.605973 0.606709 0.606754 0.607214 0.607498 0.608088 0.608176 0.608057 0.607879 0.608391 0.608448 0.608943 0.609176 0.609484 0.609422 0.609659 0.60954 0.610038 0.610042 0.61037 0.610992 0.610901 0.61118 0.611197 0.611893 0.611645 0.611994 0.611964 0.612502 0.612344 0.61198 0.612449 0.61239 0.613023 0.612941 0.613141 0.613482 0.6135 0.61363 0.61328 0.612537 0.612428 0.61268 0.612653 0.612025 0.611675 0.611309 0.611347 0.611642 0.611372 0.612195 0.612504 0.612375 0.612268 0.612408 0.612235 0.61334 0.613334 0.613157 0.613613 0.613731 0.612984 0.612505 0.612298 0.612052 0.612186 0.612984 0.6127 0.614174 0.613775 ];
TPR_GR = [1 0.999939 0.999799 0.999252 0.998439 0.997346 0.996108 0.994323 0.992426 0.990376 0.988112 0.985746 0.983409 0.980984 0.978394 0.975928 0.973269 0.970719 0.967874 0.965374 0.963037 0.960413 0.957819 0.955063 0.952322 0.949538 0.946818 0.943929 0.94094 0.937878 0.934897 0.93167 0.928571 0.925246 0.922113 0.918727 0.915768 0.912786 0.909723 0.90661 0.903887 0.900996 0.897815 0.894515 0.891275 0.887937 0.884669 0.880777 0.877359 0.873813 0.870182 0.866411 0.862891 0.859268 0.855695 0.851832 0.848037 0.844291 0.840608 0.836234 0.832173 0.827974 0.824048 0.820026 0.816101 0.811924 0.808041 0.804106 0.800252 0.796256 0.791786 0.787668 0.783339 0.779314 0.775034 0.770907 0.767026 0.762931 0.758834 0.754766 0.750069 0.746048 0.741905 0.737729 0.733445 0.728772 0.724681 0.720392 0.716102 0.711555 0.707438 0.703029 0.698982 0.694724 0.690063 0.686072 0.681805 0.67781 0.673614 0.669316 0.664994 0.660682 0.65609 0.651799 0.647644 0.643345 0.639163 0.63475 0.630257 0.625692 0.621163 0.616585 0.612164 0.607828 0.603315 0.598905 0.594459 0.589772 0.585307 0.580619 0.576358 0.572294 0.567939 0.563649 0.559119 0.555112 0.550476 0.545588 0.541297 0.536769 0.532207 0.527944 0.523363 0.519007 0.51415 0.510421 0.505944 0.501763 0.497414 0.49324 0.489161 0.485052 0.480779 0.476536 0.472615 0.468781 0.464963 0.460724 0.456691 0.452623 0.448188 0.444448 0.440521 0.436238 0.432321 0.4284 0.424224 0.419781 0.41616 0.412018 0.407932 0.404057 0.400092 0.39584 0.392199 0.388559 0.385068 0.380714 0.376844 0.373151 0.369271 0.365317 0.361613 0.357971 0.354519 0.350972 0.347358 0.343861 0.340183 0.336718 0.332777 0.329469 0.326217 0.32263 0.318976 0.315331 0.311933 0.308503 0.304938 0.301444 0.297766 0.294126 0.290669 0.287147 0.28377 0.280161 0.276492 0.273362 0.269906 0.266635 0.263442 0.260353 0.257424 0.254424 0.251223 0.247998 0.244553 0.241589 0.238582 0.235106 0.231798 0.228192 0.224955 0.221438 0.218264 0.215005 0.211693 0.208541 0.205249 0.201748 0.198385 0.19488 0.191467 0.187875 0.184208 0.180567 0.176589 0.17316 0.16988 0.166566 0.162746 0.159329 0.155555 0.152194 0.148345 0.144806 0.141295 0.137738 0.134329 0.130261 0.126395 0.122235 0.118144 0.113803 0.109274 0.104477 0.0998124 0.095127 0.0901949 0.0847326 0.0788304 0.0725992 0.0653888 0.0576307 0.0480526 0.0358391 ];
FPR_GR = [1 0.989757 0.973581 0.954424 0.934722 0.91462 0.895053 0.875737 0.857306 0.839299 0.822044 0.805625 0.789815 0.774248 0.75941 0.744807 0.730916 0.717281 0.703943 0.691092 0.678412 0.666439 0.654348 0.642856 0.631533 0.620557 0.60977 0.599387 0.589213 0.579155 0.569265 0.559489 0.549889 0.540696 0.531606 0.522615 0.51395 0.505234 0.496761 0.488433 0.480348 0.472259 0.464143 0.456306 0.448754 0.441262 0.433909 0.426884 0.419918 0.412965 0.406071 0.399334 0.392662 0.386123 0.379704 0.37349 0.367471 0.361431 0.355604 0.349886 0.344199 0.338646 0.33315 0.327642 0.322363 0.317013 0.311833 0.306758 0.301606 0.296549 0.291745 0.286715 0.281793 0.277075 0.272423 0.267783 0.263285 0.258865 0.254519 0.250318 0.246118 0.241908 0.237862 0.233959 0.23012 0.226359 0.222681 0.21916 0.215689 0.212026 0.208498 0.205046 0.201709 0.198391 0.195105 0.191821 0.18861 0.185457 0.182306 0.179295 0.176326 0.173466 0.170564 0.167611 0.164739 0.161855 0.159019 0.156268 0.153558 0.150911 0.148373 0.145816 0.143325 0.140917 0.138639 0.136313 0.133951 0.131562 0.129275 0.126938 0.124621 0.122377 0.120173 0.118086 0.116043 0.113985 0.111981 0.11005 0.108155 0.106261 0.104359 0.102482 0.100608 0.0988162 0.0970248 0.0952326 0.0935362 0.0917956 0.0900202 0.0883635 0.0867853 0.0850969 0.0834992 0.0819495 0.0804609 0.0789711 0.0774469 0.0760577 0.0746797 0.0732751 0.0719272 0.0706462 0.0693826 0.0681005 0.0668474 0.0656536 0.0644488 0.0632341 0.0620393 0.060918 0.0598185 0.0587144 0.0576072 0.0565369 0.0554813 0.0544506 0.0534719 0.0524682 0.0514778 0.0505265 0.0495384 0.0485735 0.0476018 0.0466273 0.0457009 0.0448356 0.0439322 0.0430612 0.0422618 0.041423 0.0406391 0.0398544 0.0390683 0.0383071 0.0375503 0.036794 0.0360432 0.035337 0.0346051 0.0338738 0.033177 0.032496 0.0318159 0.0311896 0.0305825 0.0299004 0.0292946 0.0286619 0.0280496 0.0274282 0.0268543 0.0262568 0.0257283 0.0252104 0.0246346 0.0241347 0.0236195 0.0231471 0.0226723 0.0221846 0.0217108 0.0212388 0.0207488 0.0202604 0.0197463 0.0192758 0.0187934 0.0183035 0.0178227 0.0173904 0.0169455 0.0164912 0.0160614 0.0155918 0.0151649 0.0147492 0.0143163 0.0138998 0.0135041 0.0130918 0.0127326 0.012364 0.0119754 0.0115487 0.0111643 0.0107795 0.0103952 0.0100538 0.00969931 0.0093183 0.00895846 0.00858199 0.00818672 0.00780895 0.00741862 0.00706216 0.00663905 0.0062934 0.00591994 0.00552114 0.00508711 0.00463339 0.00412586 0.00356631 0.00289558 0.00211102 ];
plot(Recall_GR, Precision_GR, 'g', 'linewidth', 2);
Recall_MNP = [1 0.999515 0.998963 0.998256 0.997451 0.996531 0.995544 0.994442 0.993295 0.992069 0.990755 0.989386 0.987897 0.986356 0.984715 0.983076 0.981452 0.979846 0.978187 0.976518 0.974762 0.972947 0.971169 0.96931 0.967417 0.965544 0.963623 0.961765 0.959787 0.957783 0.955784 0.953733 0.951663 0.949715 0.947567 0.945368 0.943144 0.940869 0.938588 0.936324 0.934004 0.931673 0.92931 0.926899 0.924692 0.922218 0.919706 0.917187 0.91463 0.912096 0.909509 0.906869 0.904189 0.901491 0.898786 0.896014 0.893269 0.890399 0.887462 0.884522 0.881492 0.878443 0.875335 0.872184 0.869014 0.866321 0.863105 0.859851 0.856574 0.853277 0.849969 0.846595 0.843251 0.839847 0.836376 0.832902 0.829379 0.825823 0.822399 0.818759 0.815098 0.811463 0.807747 0.804014 0.800239 0.796389 0.792518 0.788609 0.784686 0.780767 0.776795 0.772754 0.768782 0.76469 0.76054 0.756359 0.752141 0.748161 0.743893 0.739609 0.735351 0.731031 0.726646 0.72223 0.717784 0.713346 0.708839 0.704476 0.699886 0.695331 0.690674 0.686012 0.681347 0.676734 0.672016 0.667266 0.66255 0.65774 0.652934 0.648081 0.643169 0.638263 0.633297 0.628317 0.623291 0.61825 0.613184 0.608091 0.603629 0.599276 0.594128 0.588954 0.583764 0.57857 0.573365 0.568128 0.562934 0.557668 0.552429 0.547184 0.541867 0.536619 0.531288 0.525938 0.520744 0.515358 0.510001 0.504599 0.49925 0.493842 0.488626 0.483186 0.477829 0.472372 0.466913 0.461469 0.456047 0.45068 0.445225 0.439754 0.434591 0.429135 0.423726 0.418274 0.412835 0.407565 0.402139 0.396777 0.391446 0.38608 0.380695 0.375299 0.369936 0.364623 0.359338 0.354083 0.348902 0.343627 0.338388 0.333155 0.328137 0.322951 0.317826 0.312664 0.307566 0.302511 0.29744 0.292415 0.287392 0.28236 0.277365 0.272394 0.268087 0.26316 0.258279 0.253419 0.24863 0.243832 0.23913 0.234406 0.229738 0.22519 0.220566 0.216018 0.211495 0.206966 0.202497 0.198073 0.193771 0.18941 0.185124 0.180831 0.176582 0.172395 0.168531 0.16442 0.160349 0.156316 0.152375 0.148399 0.144484 0.140647 0.136804 0.133019 0.129457 0.125702 0.122041 0.118426 0.114841 0.111304 0.107795 0.104476 0.101075 0.0976863 0.0943556 0.0911505 0.0878588 0.0846213 0.0814968 0.078323 0.0752663 0.0721246 0.0690856 0.0660734 0.0630131 0.0600244 0.0570475 0.0539181 0.0508917 0.047815 0.0445198 0.041372 0.0380802 0.0346175 0.0309416 0.0237471 ];
Precision_MNP = [0.150626 0.154936 0.160006 0.165938 0.172022 0.177776 0.182949 0.187648 0.191954 0.196009 0.199882 0.203618 0.207232 0.210755 0.214189 0.217568 0.220922 0.224196 0.227466 0.230627 0.233829 0.237005 0.240059 0.243184 0.246277 0.249354 0.252413 0.255319 0.25832 0.261295 0.264229 0.267156 0.270053 0.272775 0.275626 0.278451 0.281235 0.284003 0.286757 0.289469 0.292194 0.294895 0.297584 0.300251 0.302691 0.305325 0.307922 0.310492 0.31305 0.31555 0.318059 0.320554 0.323034 0.3255 0.327918 0.330353 0.332701 0.335084 0.337455 0.339796 0.342118 0.344435 0.346729 0.349004 0.351263 0.353202 0.355432 0.357638 0.359834 0.362006 0.364153 0.366299 0.368403 0.370518 0.372619 0.374676 0.376737 0.378786 0.380718 0.382726 0.384731 0.386689 0.388649 0.390615 0.392562 0.394505 0.396434 0.398345 0.400246 0.402114 0.403959 0.405825 0.407622 0.409458 0.411276 0.413088 0.41489 0.416575 0.418355 0.420112 0.42184 0.423575 0.4253 0.427029 0.42874 0.430416 0.432107 0.433726 0.435386 0.437021 0.43866 0.440285 0.441892 0.443469 0.44506 0.446642 0.448195 0.44977 0.451309 0.452853 0.454385 0.455904 0.457434 0.458951 0.460456 0.461957 0.463452 0.464936 0.466252 0.467515 0.46898 0.470435 0.47186 0.47329 0.474708 0.476114 0.477492 0.478877 0.480249 0.481614 0.482974 0.484298 0.485628 0.486954 0.488247 0.489546 0.490834 0.492127 0.4934 0.494682 0.495906 0.49716 0.498395 0.499626 0.500866 0.502081 0.503299 0.504494 0.505675 0.506853 0.507973 0.509153 0.510305 0.51145 0.512593 0.513711 0.514835 0.51594 0.517058 0.518177 0.519284 0.520383 0.52146 0.522565 0.523627 0.524686 0.52571 0.526765 0.527818 0.52886 0.529846 0.530863 0.531867 0.532882 0.533894 0.534885 0.535886 0.536863 0.53782 0.538784 0.539733 0.540688 0.541513 0.542457 0.543387 0.544301 0.545195 0.546095 0.546982 0.547874 0.548745 0.549601 0.55047 0.551321 0.552155 0.552993 0.553807 0.554605 0.555402 0.556209 0.55702 0.557805 0.558597 0.55942 0.560156 0.560933 0.561713 0.56248 0.563222 0.563968 0.564728 0.5655 0.566262 0.567002 0.567665 0.568375 0.569091 0.569794 0.57051 0.571181 0.571856 0.572529 0.573219 0.573918 0.574592 0.575214 0.575941 0.576594 0.577247 0.577928 0.578551 0.579261 0.579897 0.580449 0.58106 0.581636 0.582219 0.582799 0.58335 0.583775 0.584243 0.584558 0.584974 0.585567 0.585434 0.583932 ];
TPR_MNP = [1 0.999515 0.998963 0.998256 0.997451 0.996531 0.995544 0.994442 0.993295 0.992069 0.990755 0.989386 0.987897 0.986356 0.984715 0.983076 0.981452 0.979846 0.978187 0.976518 0.974762 0.972947 0.971169 0.96931 0.967417 0.965544 0.963623 0.961765 0.959787 0.957783 0.955784 0.953733 0.951663 0.949715 0.947567 0.945368 0.943144 0.940869 0.938588 0.936324 0.934004 0.931673 0.92931 0.926899 0.924692 0.922218 0.919706 0.917187 0.91463 0.912096 0.909509 0.906869 0.904189 0.901491 0.898786 0.896014 0.893269 0.890399 0.887462 0.884522 0.881492 0.878443 0.875335 0.872184 0.869014 0.866321 0.863105 0.859851 0.856574 0.853277 0.849969 0.846595 0.843251 0.839847 0.836376 0.832902 0.829379 0.825823 0.822399 0.818759 0.815098 0.811463 0.807747 0.804014 0.800239 0.796389 0.792518 0.788609 0.784686 0.780767 0.776795 0.772754 0.768782 0.76469 0.76054 0.756359 0.752141 0.748161 0.743893 0.739609 0.735351 0.731031 0.726646 0.72223 0.717784 0.713346 0.708839 0.704476 0.699886 0.695331 0.690674 0.686012 0.681347 0.676734 0.672016 0.667266 0.66255 0.65774 0.652934 0.648081 0.643169 0.638263 0.633297 0.628317 0.623291 0.61825 0.613184 0.608091 0.603629 0.599276 0.594128 0.588954 0.583764 0.57857 0.573365 0.568128 0.562934 0.557668 0.552429 0.547184 0.541867 0.536619 0.531288 0.525938 0.520744 0.515358 0.510001 0.504599 0.49925 0.493842 0.488626 0.483186 0.477829 0.472372 0.466913 0.461469 0.456047 0.45068 0.445225 0.439754 0.434591 0.429135 0.423726 0.418274 0.412835 0.407565 0.402139 0.396777 0.391446 0.38608 0.380695 0.375299 0.369936 0.364623 0.359338 0.354083 0.348902 0.343627 0.338388 0.333155 0.328137 0.322951 0.317826 0.312664 0.307566 0.302511 0.29744 0.292415 0.287392 0.28236 0.277365 0.272394 0.268087 0.26316 0.258279 0.253419 0.24863 0.243832 0.23913 0.234406 0.229738 0.22519 0.220566 0.216018 0.211495 0.206966 0.202497 0.198073 0.193771 0.18941 0.185124 0.180831 0.176582 0.172395 0.168531 0.16442 0.160349 0.156316 0.152375 0.148399 0.144484 0.140647 0.136804 0.133019 0.129457 0.125702 0.122041 0.118426 0.114841 0.111304 0.107795 0.104476 0.101075 0.0976863 0.0943556 0.0911505 0.0878588 0.0846213 0.0814968 0.078323 0.0752663 0.0721246 0.0690856 0.0660734 0.0630131 0.0600244 0.0570475 0.0539181 0.0508917 0.047815 0.0445198 0.041372 0.0380802 0.0346175 0.0309416 0.0237471 ];
FPR_MNP = [1 0.976775 0.943708 0.910409 0.880685 0.854678 0.831774 0.811192 0.792399 0.774798 0.758171 0.742426 0.727366 0.713002 0.699292 0.686085 0.673212 0.661054 0.649017 0.637705 0.626365 0.61533 0.60508 0.594625 0.58447 0.574584 0.564928 0.555953 0.546798 0.537831 0.529191 0.52066 0.512339 0.504797 0.496854 0.489099 0.481617 0.4742 0.466955 0.459938 0.452955 0.446151 0.439457 0.432883 0.427035 0.420684 0.414486 0.408452 0.402486 0.396779 0.39108 0.385468 0.379906 0.374456 0.369182 0.363896 0.358879 0.353806 0.34877 0.343886 0.339036 0.334228 0.329495 0.324821 0.320205 0.316354 0.311853 0.307439 0.303086 0.29882 0.294643 0.290472 0.286428 0.282401 0.278386 0.274498 0.27061 0.266756 0.263177 0.259449 0.255748 0.252202 0.248636 0.245097 0.241612 0.238132 0.234683 0.231284 0.227958 0.224705 0.221489 0.218255 0.215172 0.212023 0.208919 0.205831 0.202776 0.199952 0.196968 0.194034 0.19118 0.188325 0.185493 0.182663 0.179875 0.177169 0.174447 0.171877 0.169219 0.166626 0.164016 0.161443 0.158912 0.156473 0.154 0.151553 0.149163 0.146754 0.144399 0.142064 0.139736 0.137461 0.135186 0.132939 0.130711 0.128503 0.126318 0.124158 0.122293 0.120553 0.118458 0.116392 0.114359 0.112344 0.110363 0.108407 0.106494 0.104579 0.102704 0.100857 0.099013 0.0972288 0.0954415 0.0936671 0.0919784 0.0902478 0.0885546 0.086867 0.0852291 0.0835875 0.0820403 0.0804399 0.0788937 0.0773355 0.0757916 0.0742832 0.0727985 0.0713507 0.069903 0.068467 0.0671438 0.0657482 0.0643851 0.0630319 0.0616994 0.060433 0.0591396 0.057885 0.0566474 0.0554125 0.0541903 0.0529825 0.0517974 0.0506332 0.0494984 0.0483812 0.0473043 0.0462059 0.0451285 0.0440633 0.0430688 0.0420436 0.0410434 0.040044 0.0390717 0.0381237 0.0371789 0.0362599 0.0353493 0.0344488 0.033566 0.0326979 0.0319684 0.0311255 0.0303004 0.0294904 0.0287024 0.0279211 0.0271642 0.0264116 0.0256806 0.0249831 0.0242711 0.0235795 0.0229016 0.0222301 0.0215774 0.0209428 0.0203317 0.0197137 0.0191128 0.0185197 0.0179369 0.017365 0.0168607 0.0163143 0.0157806 0.0152569 0.0147541 0.0142517 0.0137606 0.0132857 0.0128137 0.012354 0.0119343 0.0114914 0.0110614 0.0106451 0.0102326 0.00983588 0.00944468 0.0090777 0.00870447 0.0083352 0.00797945 0.00764316 0.00729772 0.00696618 0.00665056 0.00632903 0.00602915 0.00572109 0.00542811 0.00514262 0.00485331 0.00457483 0.00430195 0.00401905 0.00375431 0.00348678 0.00320282 0.00293631 0.00266027 0.00237261 0.00206056 0.00144337 ];
plot(Recall_MNP, Precision_MNP, 'r', 'linewidth', 2);
Recall_UFO = [1 0.964904 0.958344 0.949246 0.940226 0.931493 0.923307 0.915623 0.907129 0.899193 0.891271 0.883839 0.87698 0.870593 0.864384 0.857777 0.85152 0.845569 0.839254 0.833062 0.82702 0.821469 0.816264 0.810662 0.80582 0.800582 0.795101 0.789815 0.785009 0.780367 0.775805 0.770909 0.766428 0.76226 0.757657 0.752949 0.747903 0.743375 0.739044 0.734729 0.730236 0.725989 0.72207 0.71801 0.713969 0.709997 0.7058 0.701889 0.697852 0.693715 0.689664 0.685533 0.681569 0.6776 0.673673 0.670027 0.66592 0.661731 0.657645 0.653684 0.649709 0.645539 0.641412 0.63749 0.633468 0.629507 0.625798 0.622007 0.618408 0.614774 0.611103 0.607832 0.60413 0.600433 0.596824 0.593391 0.590105 0.586642 0.583016 0.579317 0.575798 0.572241 0.568814 0.565441 0.561995 0.558487 0.554947 0.55164 0.548162 0.544594 0.541085 0.537555 0.533956 0.530515 0.527195 0.523229 0.519184 0.515025 0.510756 0.506604 0.502414 0.49837 0.49422 0.489885 0.486012 0.482047 0.478017 0.473896 0.469745 0.465681 0.461384 0.456987 0.452697 0.448699 0.444424 0.440539 0.436413 0.432542 0.428713 0.424873 0.421192 0.417705 0.41439 0.410871 0.407252 0.403608 0.399917 0.396484 0.393051 0.389169 0.385771 0.382281 0.378739 0.375434 0.372025 0.368835 0.365651 0.362277 0.358913 0.355516 0.35226 0.348868 0.345662 0.34261 0.339439 0.336042 0.332926 0.329701 0.326598 0.323328 0.320383 0.317569 0.314557 0.311675 0.308627 0.305654 0.302548 0.299246 0.296212 0.293234 0.290458 0.287471 0.28451 0.281617 0.278949 0.276141 0.273369 0.270442 0.26773 0.264928 0.261946 0.259283 0.256624 0.254032 0.251465 0.248847 0.246233 0.24374 0.241414 0.239021 0.236553 0.234008 0.231522 0.22893 0.226555 0.224109 0.221577 0.2189 0.216467 0.213955 0.211395 0.208941 0.206567 0.204169 0.201757 0.199306 0.196854 0.19459 0.192329 0.189992 0.187847 0.185701 0.183471 0.18111 0.178853 0.176603 0.174186 0.171978 0.169749 0.1675 0.165209 0.162867 0.16064 0.158263 0.156068 0.153929 0.151692 0.149337 0.147186 0.144984 0.142625 0.140474 0.138176 0.135858 0.133586 0.131041 0.128693 0.1264 0.124068 0.121743 0.119503 0.117234 0.114818 0.112623 0.110261 0.107898 0.105147 0.102534 0.0999253 0.0974435 0.094773 0.0917011 0.0889186 0.0861921 0.0830191 0.0801285 0.0770786 0.0734747 0.0697781 0.0661193 0.0616081 0.0570756 0.0520621 0.0461061 0.0391486 0.0274604 ];
Precision_UFO = [0.150626 0.213182 0.231947 0.2515 0.269413 0.285575 0.30063 0.314194 0.325574 0.336354 0.346658 0.355568 0.364546 0.373471 0.381226 0.388427 0.395365 0.402603 0.409357 0.41603 0.42263 0.428541 0.434564 0.440379 0.445805 0.451163 0.455882 0.460453 0.464938 0.469153 0.473452 0.477312 0.481134 0.485104 0.489152 0.492899 0.49645 0.499892 0.503291 0.506279 0.509053 0.512061 0.514858 0.517793 0.520354 0.522934 0.52537 0.528004 0.530407 0.532749 0.534895 0.537076 0.539044 0.541031 0.543021 0.544987 0.546954 0.548734 0.55046 0.552351 0.554274 0.556027 0.557782 0.559331 0.560792 0.561968 0.563189 0.564566 0.565875 0.567203 0.568396 0.569611 0.570915 0.572159 0.573321 0.574517 0.575543 0.576649 0.577603 0.578475 0.579336 0.580015 0.580978 0.581874 0.583016 0.583795 0.584643 0.585453 0.586302 0.587175 0.587853 0.588569 0.589141 0.589613 0.590202 0.59141 0.592232 0.592916 0.593707 0.594338 0.595222 0.596099 0.596845 0.597441 0.598041 0.598518 0.599251 0.599886 0.60066 0.601182 0.601823 0.602194 0.602591 0.603199 0.603411 0.603944 0.604423 0.60478 0.604977 0.605206 0.605601 0.606059 0.60667 0.607104 0.607676 0.608065 0.60842 0.608824 0.609262 0.609629 0.61016 0.610758 0.610975 0.611269 0.611572 0.611817 0.612311 0.612848 0.613438 0.613806 0.614165 0.614582 0.614963 0.615256 0.615401 0.615598 0.615674 0.61595 0.616184 0.616416 0.616779 0.617242 0.617494 0.617875 0.618115 0.618354 0.618415 0.618413 0.618587 0.618753 0.618924 0.61906 0.61937 0.619527 0.619997 0.620251 0.620677 0.621231 0.621187 0.621538 0.621801 0.622052 0.622118 0.622144 0.622376 0.62238 0.622476 0.622593 0.62273 0.622966 0.623279 0.623272 0.623709 0.623813 0.624322 0.624147 0.624259 0.624471 0.624626 0.624606 0.624838 0.624737 0.624719 0.624413 0.624377 0.624686 0.625241 0.625465 0.625347 0.625643 0.626228 0.626475 0.626892 0.627169 0.626886 0.626896 0.626975 0.627096 0.626808 0.627014 0.626967 0.626768 0.626691 0.626855 0.627317 0.627597 0.62782 0.627699 0.627571 0.627226 0.627055 0.626923 0.627406 0.627391 0.627081 0.62662 0.626644 0.626705 0.626596 0.626915 0.627055 0.62703 0.627349 0.627379 0.62764 0.627808 0.627677 0.62784 0.628368 0.628075 0.627835 0.627981 0.627683 0.627308 0.62695 0.626679 0.626846 0.626633 0.626777 0.626502 0.625965 0.626236 0.625815 0.626415 0.626844 0.627264 ];
TPR_UFO = [1 0.964904 0.958344 0.949246 0.940226 0.931493 0.923307 0.915623 0.907129 0.899193 0.891271 0.883839 0.87698 0.870593 0.864384 0.857777 0.85152 0.845569 0.839254 0.833062 0.82702 0.821469 0.816264 0.810662 0.80582 0.800582 0.795101 0.789815 0.785009 0.780367 0.775805 0.770909 0.766428 0.76226 0.757657 0.752949 0.747903 0.743375 0.739044 0.734729 0.730236 0.725989 0.72207 0.71801 0.713969 0.709997 0.7058 0.701889 0.697852 0.693715 0.689664 0.685533 0.681569 0.6776 0.673673 0.670027 0.66592 0.661731 0.657645 0.653684 0.649709 0.645539 0.641412 0.63749 0.633468 0.629507 0.625798 0.622007 0.618408 0.614774 0.611103 0.607832 0.60413 0.600433 0.596824 0.593391 0.590105 0.586642 0.583016 0.579317 0.575798 0.572241 0.568814 0.565441 0.561995 0.558487 0.554947 0.55164 0.548162 0.544594 0.541085 0.537555 0.533956 0.530515 0.527195 0.523229 0.519184 0.515025 0.510756 0.506604 0.502414 0.49837 0.49422 0.489885 0.486012 0.482047 0.478017 0.473896 0.469745 0.465681 0.461384 0.456987 0.452697 0.448699 0.444424 0.440539 0.436413 0.432542 0.428713 0.424873 0.421192 0.417705 0.41439 0.410871 0.407252 0.403608 0.399917 0.396484 0.393051 0.389169 0.385771 0.382281 0.378739 0.375434 0.372025 0.368835 0.365651 0.362277 0.358913 0.355516 0.35226 0.348868 0.345662 0.34261 0.339439 0.336042 0.332926 0.329701 0.326598 0.323328 0.320383 0.317569 0.314557 0.311675 0.308627 0.305654 0.302548 0.299246 0.296212 0.293234 0.290458 0.287471 0.28451 0.281617 0.278949 0.276141 0.273369 0.270442 0.26773 0.264928 0.261946 0.259283 0.256624 0.254032 0.251465 0.248847 0.246233 0.24374 0.241414 0.239021 0.236553 0.234008 0.231522 0.22893 0.226555 0.224109 0.221577 0.2189 0.216467 0.213955 0.211395 0.208941 0.206567 0.204169 0.201757 0.199306 0.196854 0.19459 0.192329 0.189992 0.187847 0.185701 0.183471 0.18111 0.178853 0.176603 0.174186 0.171978 0.169749 0.1675 0.165209 0.162867 0.16064 0.158263 0.156068 0.153929 0.151692 0.149337 0.147186 0.144984 0.142625 0.140474 0.138176 0.135858 0.133586 0.131041 0.128693 0.1264 0.124068 0.121743 0.119503 0.117234 0.114818 0.112623 0.110261 0.107898 0.105147 0.102534 0.0999253 0.0974435 0.094773 0.0917011 0.0889186 0.0861921 0.0830191 0.0801285 0.0770786 0.0734747 0.0697781 0.0661193 0.0616081 0.0570756 0.0520621 0.0461061 0.0391486 0.0274604 ];
FPR_UFO = [1 0.783523 0.716062 0.64976 0.592035 0.544731 0.504247 0.470752 0.442612 0.41769 0.395283 0.375754 0.357313 0.341137 0.327049 0.313878 0.301951 0.290468 0.279784 0.270072 0.260842 0.252729 0.24469 0.237001 0.229897 0.223278 0.217156 0.211528 0.206095 0.201156 0.196241 0.191663 0.18729 0.18305 0.178831 0.174846 0.171101 0.167529 0.16393 0.160754 0.157564 0.154218 0.151223 0.148195 0.145472 0.142843 0.140259 0.137579 0.135003 0.132617 0.130305 0.12804 0.125956 0.123898 0.121806 0.119836 0.117758 0.115727 0.113954 0.112159 0.110094 0.108261 0.106471 0.104854 0.103291 0.101757 0.100297 0.0988099 0.0973778 0.0959558 0.0945936 0.0933273 0.0919193 0.0905745 0.0892979 0.0879543 0.0867563 0.0855902 0.0843349 0.0831733 0.082057 0.0810034 0.0798763 0.0788511 0.0777444 0.0767803 0.0757971 0.0748248 0.0738729 0.0729403 0.0719605 0.0710342 0.0701017 0.069257 0.068325 0.0670846 0.0660336 0.0649904 0.0639792 0.0629368 0.0618597 0.0608726 0.059887 0.0588994 0.0580026 0.0570707 0.0561392 0.0552188 0.0543115 0.0534919 0.052553 0.051691 0.0508782 0.0500673 0.0493729 0.0486199 0.0478798 0.0471557 0.0464654 0.0458184 0.0451565 0.0444913 0.0438297 0.0432372 0.0425687 0.0419656 0.0413621 0.0407983 0.0402254 0.0396556 0.0390825 0.038523 0.0379969 0.0374829 0.0369353 0.0364469 0.0359216 0.0353743 0.0348451 0.0343024 0.0337912 0.0332632 0.0327174 0.0322833 0.0318402 0.0314229 0.0309515 0.0305022 0.0300904 0.0296352 0.0291689 0.0287565 0.0283533 0.027941 0.0275782 0.0272168 0.026791 0.0264481 0.0260766 0.0257207 0.0253698 0.0250185 0.0246781 0.0243436 0.0239881 0.0236396 0.0233094 0.022955 0.0226178 0.0222546 0.0219381 0.0216274 0.0213197 0.0209896 0.0207047 0.0204251 0.0201369 0.0198789 0.0196217 0.0193633 0.0191056 0.0188653 0.0186162 0.0183591 0.0180993 0.017857 0.0175774 0.0173504 0.0171148 0.016875 0.0166117 0.0163447 0.0160871 0.0158115 0.0155839 0.0153551 0.0151204 0.0149049 0.0146996 0.0144828 0.0142601 0.0140357 0.013786 0.0135703 0.0133584 0.0131387 0.0129427 0.0127226 0.0125286 0.0123468 0.0121484 0.0119646 0.0117383 0.0115408 0.0113462 0.0111433 0.0109393 0.0107301 0.0105393 0.0103294 0.010141 0.0099595 0.00974056 0.00953662 0.00936664 0.00918348 0.00899618 0.0088041 0.0086325 0.00844202 0.00826223 0.00807324 0.00786987 0.00767832 0.00749226 0.00730154 0.00710116 0.00689418 0.00670768 0.00653631 0.00635652 0.00614523 0.00590452 0.0056923 0.00548822 0.00526966 0.00505325 0.00482571 0.00455039 0.00428595 0.00403354 0.0036954 0.00333921 0.00284929 0.00232361 0.00163699 ];
plot(Recall_UFO, Precision_UFO, 'c', 'linewidth', 2);
Recall_MC = [1 0.99813 0.997062 0.995758 0.994045 0.992433 0.990613 0.988503 0.986563 0.984143 0.98187 0.979629 0.977287 0.974812 0.972235 0.969271 0.96667 0.963784 0.960998 0.957963 0.954712 0.951581 0.948574 0.945579 0.942328 0.939006 0.9357 0.932311 0.928783 0.925378 0.922055 0.918953 0.915274 0.911927 0.908208 0.904485 0.900853 0.897211 0.893525 0.889784 0.886287 0.8828 0.878783 0.874809 0.870241 0.86672 0.862969 0.858965 0.855027 0.851079 0.846959 0.843191 0.839259 0.835221 0.831344 0.827541 0.823372 0.81972 0.815886 0.811916 0.807625 0.803648 0.799451 0.795478 0.791419 0.787573 0.783457 0.77966 0.776207 0.772371 0.768651 0.764834 0.761019 0.756923 0.753002 0.749219 0.745127 0.741134 0.737249 0.733381 0.729427 0.7261 0.722354 0.718449 0.714478 0.710956 0.707069 0.703106 0.699279 0.695263 0.691897 0.688357 0.684688 0.680877 0.677292 0.673651 0.669779 0.666406 0.662966 0.658927 0.655182 0.651887 0.647786 0.644341 0.640864 0.636905 0.633404 0.630223 0.626588 0.622931 0.619342 0.615739 0.612493 0.608985 0.605794 0.601777 0.59819 0.594985 0.591393 0.587809 0.584426 0.580888 0.577687 0.574297 0.570234 0.566656 0.563271 0.559851 0.556082 0.552675 0.549255 0.546023 0.542762 0.539479 0.536145 0.533065 0.529776 0.526193 0.523119 0.519517 0.516223 0.512907 0.509552 0.506454 0.503416 0.500252 0.497063 0.4939 0.490595 0.487491 0.484367 0.48115 0.477781 0.474891 0.472055 0.468874 0.466036 0.462782 0.459909 0.456818 0.453808 0.450922 0.448014 0.445029 0.442098 0.438956 0.435599 0.432558 0.429493 0.426444 0.423385 0.420468 0.417441 0.41436 0.411431 0.408038 0.405174 0.401987 0.398763 0.395709 0.392759 0.38984 0.387002 0.383883 0.380922 0.378135 0.374893 0.371457 0.36829 0.365082 0.36201 0.358742 0.355684 0.352588 0.349503 0.346052 0.342657 0.339449 0.336531 0.333283 0.330208 0.326838 0.323505 0.32041 0.317226 0.314091 0.310958 0.30758 0.30439 0.301061 0.297378 0.293835 0.290323 0.286789 0.283291 0.279732 0.276469 0.273217 0.269924 0.2664 0.262942 0.25949 0.255489 0.251879 0.248248 0.244281 0.240539 0.236685 0.232789 0.228691 0.224269 0.220305 0.21533 0.210894 0.206299 0.202063 0.197566 0.192926 0.187843 0.182752 0.177588 0.172307 0.166644 0.160977 0.154655 0.148544 0.141858 0.134885 0.127367 0.119336 0.110516 0.101132 0.0902605 0.0766553 0.0620746 0.042682 ];
Precision_MC = [0.150626 0.155832 0.166855 0.178381 0.19014 0.201108 0.211441 0.221246 0.230902 0.240075 0.248737 0.257312 0.265614 0.273607 0.281161 0.288388 0.295745 0.302694 0.309442 0.316131 0.322711 0.328842 0.335241 0.341111 0.346757 0.352344 0.357902 0.363435 0.368982 0.374233 0.379555 0.384829 0.389917 0.394819 0.399703 0.404726 0.409625 0.414315 0.419049 0.4239 0.4287 0.433062 0.437565 0.442066 0.446185 0.450684 0.454883 0.458922 0.462934 0.466816 0.470617 0.474286 0.478006 0.481473 0.485126 0.488847 0.492177 0.495627 0.498861 0.502147 0.505303 0.508706 0.511953 0.514926 0.517669 0.52029 0.523083 0.525973 0.528826 0.531589 0.534368 0.536857 0.539622 0.541915 0.54428 0.546768 0.549364 0.551664 0.55404 0.556458 0.558436 0.560675 0.562717 0.56445 0.566399 0.568259 0.570204 0.572051 0.573863 0.575658 0.577466 0.57925 0.580912 0.582898 0.584426 0.58634 0.588147 0.589797 0.591465 0.592698 0.594015 0.595404 0.596519 0.597652 0.599142 0.600017 0.601337 0.602708 0.603945 0.605183 0.606222 0.607165 0.608466 0.609701 0.610804 0.611441 0.612391 0.613526 0.614633 0.615694 0.616744 0.617658 0.618587 0.619275 0.62011 0.620957 0.621823 0.622653 0.623282 0.623945 0.624455 0.62546 0.626285 0.627304 0.628125 0.629229 0.629899 0.630626 0.631329 0.631924 0.632757 0.633631 0.634225 0.635029 0.635861 0.637014 0.63773 0.63862 0.639091 0.639586 0.640258 0.641052 0.64158 0.642036 0.642732 0.64328 0.643843 0.644592 0.645175 0.645838 0.646417 0.646938 0.647618 0.647974 0.648823 0.649517 0.649707 0.650421 0.650703 0.651222 0.651669 0.652139 0.652506 0.652589 0.652838 0.65304 0.653155 0.653455 0.653515 0.654125 0.654315 0.654427 0.65468 0.655019 0.65531 0.656188 0.656676 0.657029 0.657194 0.657547 0.657781 0.65815 0.65834 0.658582 0.658245 0.658582 0.658601 0.658685 0.658788 0.659023 0.659011 0.659066 0.659273 0.659764 0.660273 0.660775 0.660961 0.661117 0.661195 0.661235 0.661013 0.661191 0.661574 0.661617 0.661419 0.661432 0.661 0.661139 0.661327 0.661439 0.661459 0.661891 0.662097 0.662226 0.66227 0.662104 0.661889 0.661705 0.661894 0.662048 0.661671 0.661388 0.660961 0.660837 0.661303 0.661336 0.661513 0.661485 0.661998 0.661879 0.662003 0.662214 0.662383 0.662507 0.66206 0.661919 0.661813 0.661595 0.662037 0.661919 0.661516 0.660692 0.660946 0.660099 0.659204 0.658061 ];
TPR_MC = [1 0.99813 0.997062 0.995758 0.994045 0.992433 0.990613 0.988503 0.986563 0.984143 0.98187 0.979629 0.977287 0.974812 0.972235 0.969271 0.96667 0.963784 0.960998 0.957963 0.954712 0.951581 0.948574 0.945579 0.942328 0.939006 0.9357 0.932311 0.928783 0.925378 0.922055 0.918953 0.915274 0.911927 0.908208 0.904485 0.900853 0.897211 0.893525 0.889784 0.886287 0.8828 0.878783 0.874809 0.870241 0.86672 0.862969 0.858965 0.855027 0.851079 0.846959 0.843191 0.839259 0.835221 0.831344 0.827541 0.823372 0.81972 0.815886 0.811916 0.807625 0.803648 0.799451 0.795478 0.791419 0.787573 0.783457 0.77966 0.776207 0.772371 0.768651 0.764834 0.761019 0.756923 0.753002 0.749219 0.745127 0.741134 0.737249 0.733381 0.729427 0.7261 0.722354 0.718449 0.714478 0.710956 0.707069 0.703106 0.699279 0.695263 0.691897 0.688357 0.684688 0.680877 0.677292 0.673651 0.669779 0.666406 0.662966 0.658927 0.655182 0.651887 0.647786 0.644341 0.640864 0.636905 0.633404 0.630223 0.626588 0.622931 0.619342 0.615739 0.612493 0.608985 0.605794 0.601777 0.59819 0.594985 0.591393 0.587809 0.584426 0.580888 0.577687 0.574297 0.570234 0.566656 0.563271 0.559851 0.556082 0.552675 0.549255 0.546023 0.542762 0.539479 0.536145 0.533065 0.529776 0.526193 0.523119 0.519517 0.516223 0.512907 0.509552 0.506454 0.503416 0.500252 0.497063 0.4939 0.490595 0.487491 0.484367 0.48115 0.477781 0.474891 0.472055 0.468874 0.466036 0.462782 0.459909 0.456818 0.453808 0.450922 0.448014 0.445029 0.442098 0.438956 0.435599 0.432558 0.429493 0.426444 0.423385 0.420468 0.417441 0.41436 0.411431 0.408038 0.405174 0.401987 0.398763 0.395709 0.392759 0.38984 0.387002 0.383883 0.380922 0.378135 0.374893 0.371457 0.36829 0.365082 0.36201 0.358742 0.355684 0.352588 0.349503 0.346052 0.342657 0.339449 0.336531 0.333283 0.330208 0.326838 0.323505 0.32041 0.317226 0.314091 0.310958 0.30758 0.30439 0.301061 0.297378 0.293835 0.290323 0.286789 0.283291 0.279732 0.276469 0.273217 0.269924 0.2664 0.262942 0.25949 0.255489 0.251879 0.248248 0.244281 0.240539 0.236685 0.232789 0.228691 0.224269 0.220305 0.21533 0.210894 0.206299 0.202063 0.197566 0.192926 0.187843 0.182752 0.177588 0.172307 0.166644 0.160977 0.154655 0.148544 0.141858 0.134885 0.127367 0.119336 0.110516 0.101132 0.0902605 0.0766553 0.0620746 0.042682 ];
FPR_MC = [1 0.967798 0.912471 0.860331 0.811397 0.767031 0.726579 0.690375 0.657601 0.627379 0.600222 0.575214 0.552222 0.531058 0.511344 0.493292 0.476594 0.461044 0.446174 0.432167 0.419114 0.406665 0.394746 0.383529 0.372957 0.362729 0.353171 0.344042 0.335384 0.327027 0.318947 0.311129 0.303802 0.296657 0.289888 0.283163 0.276746 0.270537 0.264531 0.258768 0.25307 0.247722 0.242453 0.237309 0.232398 0.227601 0.222936 0.218476 0.214136 0.209967 0.205877 0.201988 0.198148 0.194459 0.190858 0.187317 0.18393 0.18067 0.177355 0.174245 0.171182 0.168053 0.165129 0.162234 0.159476 0.156803 0.154127 0.151474 0.149035 0.146596 0.144277 0.141964 0.139634 0.137458 0.135286 0.133082 0.130993 0.128988 0.127012 0.125031 0.123115 0.121185 0.119322 0.117576 0.115765 0.114063 0.112366 0.110678 0.10906 0.107488 0.105899 0.104363 0.102833 0.101341 0.0998739 0.0984305 0.097007 0.0956842 0.0943476 0.0930506 0.0917652 0.0904884 0.0892576 0.0880294 0.0867894 0.0856122 0.0844146 0.0832255 0.0820961 0.0809799 0.0798962 0.0788318 0.0777445 0.0767159 0.0757384 0.0747656 0.0738073 0.0728224 0.0718157 0.0708131 0.0698758 0.0689378 0.0680141 0.0671255 0.0662257 0.0653522 0.0644733 0.0635923 0.0627202 0.0619009 0.0611021 0.0602464 0.0594583 0.0586801 0.0579184 0.057102 0.0564061 0.0556082 0.0548612 0.0540871 0.0532811 0.0525454 0.0518615 0.0511783 0.0505093 0.049837 0.0492172 0.0485598 0.0479698 0.047354 0.0467425 0.0460935 0.0454527 0.0448332 0.0442022 0.0436364 0.0430447 0.0424409 0.041864 0.0412916 0.0407402 0.0401984 0.0396474 0.0391197 0.038568 0.0380688 0.0375726 0.0370927 0.0365921 0.0360988 0.0356053 0.0351541 0.0347301 0.0342841 0.0338061 0.0333707 0.0329153 0.0324547 0.0320203 0.0315808 0.03115 0.0307184 0.0302977 0.0298968 0.0294795 0.0290522 0.028612 0.0281893 0.0278111 0.0274137 0.026993 0.0266046 0.0262214 0.0258333 0.0254789 0.0251247 0.0247821 0.0244187 0.0240723 0.0237203 0.0233783 0.0230218 0.0226632 0.0222907 0.0219284 0.0215986 0.0212744 0.0209661 0.0206572 0.0203328 0.0200044 0.0196706 0.0193418 0.0190586 0.0187598 0.0184556 0.0181501 0.0178587 0.0175685 0.017266 0.0169751 0.016678 0.0163833 0.0160871 0.0157919 0.0154832 0.0151864 0.0148877 0.0145753 0.0142342 0.01391 0.0136183 0.013287 0.0129736 0.0126112 0.0122872 0.0119458 0.011627 0.0112684 0.0109077 0.010578 0.0102005 0.00985212 0.00945365 0.00905457 0.00863479 0.00818933 0.0077656 0.00727127 0.00676972 0.0062401 0.00564365 0.00498896 0.00426787 0.00339629 0.00228838 ];
plot(Recall_MC, Precision_MC, 'm', 'linewidth', 2);
Recall_DSR = [1 0.982362 0.968587 0.958356 0.949154 0.940893 0.933014 0.92554 0.918351 0.911363 0.904657 0.898176 0.891982 0.886085 0.880311 0.874815 0.869491 0.864367 0.85937 0.854377 0.849468 0.84469 0.840185 0.835745 0.831251 0.826865 0.822572 0.818395 0.814292 0.810227 0.806081 0.802012 0.797982 0.794064 0.790175 0.786266 0.782349 0.778481 0.774653 0.770855 0.767118 0.763361 0.759705 0.756133 0.752552 0.749044 0.745574 0.7421 0.738693 0.735313 0.731919 0.728553 0.725257 0.722035 0.71876 0.715504 0.712229 0.708907 0.705574 0.702285 0.699011 0.695837 0.692708 0.689614 0.686534 0.683417 0.680312 0.67727 0.674219 0.67118 0.668152 0.665109 0.662079 0.659078 0.656108 0.653138 0.650232 0.647329 0.644418 0.641541 0.638709 0.635861 0.633006 0.630203 0.62741 0.62461 0.621815 0.619031 0.616236 0.613476 0.610757 0.608055 0.605337 0.602625 0.599897 0.597188 0.594458 0.591779 0.589083 0.586409 0.58381 0.581212 0.578585 0.575994 0.573417 0.570836 0.568277 0.565776 0.563273 0.560731 0.558211 0.555715 0.553183 0.550635 0.548143 0.545668 0.543215 0.540778 0.538338 0.535887 0.533437 0.531002 0.52859 0.526128 0.523659 0.521208 0.518792 0.516377 0.513962 0.51154 0.509087 0.506639 0.504174 0.501755 0.499335 0.496932 0.494521 0.492137 0.489762 0.487408 0.485057 0.482712 0.480337 0.477963 0.475587 0.473229 0.470897 0.468544 0.466177 0.463794 0.461398 0.459031 0.456679 0.454305 0.451938 0.44961 0.447291 0.444961 0.442664 0.440353 0.438025 0.435681 0.433317 0.430962 0.428629 0.42628 0.423958 0.421635 0.419308 0.416968 0.414583 0.412175 0.409768 0.407395 0.404998 0.402577 0.400143 0.397738 0.395363 0.39303 0.390658 0.388253 0.385831 0.383442 0.381043 0.378621 0.376167 0.373699 0.371275 0.368784 0.366287 0.363803 0.36131 0.358808 0.356252 0.353665 0.351071 0.348503 0.345936 0.343357 0.340757 0.338122 0.335423 0.332697 0.329961 0.327181 0.3244 0.321617 0.318828 0.315968 0.313118 0.310183 0.307176 0.304162 0.301195 0.298194 0.295133 0.292034 0.288872 0.285684 0.282396 0.279056 0.275675 0.272312 0.268837 0.265355 0.261824 0.258256 0.254564 0.250784 0.246928 0.242997 0.239049 0.235066 0.230908 0.226688 0.222305 0.217856 0.213206 0.20845 0.203503 0.198254 0.192882 0.18718 0.181139 0.174775 0.167876 0.160521 0.15257 0.143824 0.134099 0.123142 0.110785 0.0958618 0.0770176 0.0469524 ];
Precision_DSR = [0.150626 0.267432 0.310315 0.332282 0.348322 0.361353 0.372347 0.382288 0.39135 0.399674 0.407458 0.414657 0.421378 0.42755 0.433351 0.438805 0.443941 0.448824 0.453439 0.457864 0.462042 0.465988 0.46983 0.473544 0.477144 0.480639 0.484044 0.487343 0.490542 0.493677 0.496674 0.499615 0.502489 0.505268 0.507967 0.510626 0.513195 0.515742 0.51829 0.520771 0.523218 0.525623 0.527987 0.53027 0.532486 0.534713 0.536898 0.539046 0.54116 0.543232 0.54527 0.547288 0.549293 0.551271 0.553236 0.555191 0.557126 0.559068 0.560997 0.562888 0.56473 0.566531 0.568283 0.57 0.571719 0.573364 0.574995 0.576624 0.57824 0.579838 0.581458 0.58303 0.58455 0.586037 0.587468 0.588856 0.590277 0.591652 0.592978 0.594326 0.595677 0.59704 0.598401 0.599677 0.600927 0.602192 0.603437 0.604633 0.605812 0.606982 0.608137 0.609287 0.610372 0.611445 0.612533 0.613641 0.614727 0.615826 0.616879 0.617917 0.618939 0.619925 0.620903 0.621875 0.62285 0.623786 0.624673 0.625563 0.626492 0.627413 0.628379 0.629329 0.630275 0.631195 0.632136 0.633054 0.633931 0.634776 0.6356 0.636396 0.637206 0.638024 0.638839 0.639639 0.640417 0.641194 0.641974 0.642742 0.64349 0.644211 0.644899 0.645566 0.646223 0.646859 0.647529 0.648203 0.648872 0.649554 0.650168 0.650793 0.651406 0.652026 0.652667 0.653342 0.653971 0.65454 0.655128 0.655703 0.656291 0.656887 0.657422 0.657954 0.658494 0.659024 0.659608 0.660233 0.660889 0.661503 0.662068 0.662614 0.66314 0.663697 0.664263 0.664867 0.665471 0.66613 0.666792 0.667364 0.667897 0.668429 0.668975 0.669494 0.669995 0.67055 0.671109 0.671647 0.672149 0.672695 0.67327 0.673848 0.674385 0.674923 0.675408 0.675855 0.676379 0.676908 0.677439 0.677977 0.678541 0.679061 0.679575 0.680132 0.680623 0.680997 0.681372 0.681826 0.682304 0.682724 0.683126 0.683475 0.683904 0.684311 0.684738 0.685171 0.685604 0.685982 0.686387 0.686848 0.687249 0.687692 0.688051 0.688446 0.688878 0.689298 0.689768 0.690188 0.690569 0.691055 0.691461 0.69181 0.692265 0.692631 0.692918 0.693237 0.69366 0.694051 0.694354 0.694637 0.694852 0.695166 0.695358 0.695678 0.695968 0.696294 0.696785 0.697281 0.697842 0.698247 0.69854 0.699111 0.699745 0.700099 0.700603 0.701114 0.701706 0.701962 0.701926 0.702132 0.702612 0.703096 0.703236 0.703516 0.703065 0.702705 0.704087 0.704169 ];
TPR_DSR = [1 0.982362 0.968587 0.958356 0.949154 0.940893 0.933014 0.92554 0.918351 0.911363 0.904657 0.898176 0.891982 0.886085 0.880311 0.874815 0.869491 0.864367 0.85937 0.854377 0.849468 0.84469 0.840185 0.835745 0.831251 0.826865 0.822572 0.818395 0.814292 0.810227 0.806081 0.802012 0.797982 0.794064 0.790175 0.786266 0.782349 0.778481 0.774653 0.770855 0.767118 0.763361 0.759705 0.756133 0.752552 0.749044 0.745574 0.7421 0.738693 0.735313 0.731919 0.728553 0.725257 0.722035 0.71876 0.715504 0.712229 0.708907 0.705574 0.702285 0.699011 0.695837 0.692708 0.689614 0.686534 0.683417 0.680312 0.67727 0.674219 0.67118 0.668152 0.665109 0.662079 0.659078 0.656108 0.653138 0.650232 0.647329 0.644418 0.641541 0.638709 0.635861 0.633006 0.630203 0.62741 0.62461 0.621815 0.619031 0.616236 0.613476 0.610757 0.608055 0.605337 0.602625 0.599897 0.597188 0.594458 0.591779 0.589083 0.586409 0.58381 0.581212 0.578585 0.575994 0.573417 0.570836 0.568277 0.565776 0.563273 0.560731 0.558211 0.555715 0.553183 0.550635 0.548143 0.545668 0.543215 0.540778 0.538338 0.535887 0.533437 0.531002 0.52859 0.526128 0.523659 0.521208 0.518792 0.516377 0.513962 0.51154 0.509087 0.506639 0.504174 0.501755 0.499335 0.496932 0.494521 0.492137 0.489762 0.487408 0.485057 0.482712 0.480337 0.477963 0.475587 0.473229 0.470897 0.468544 0.466177 0.463794 0.461398 0.459031 0.456679 0.454305 0.451938 0.44961 0.447291 0.444961 0.442664 0.440353 0.438025 0.435681 0.433317 0.430962 0.428629 0.42628 0.423958 0.421635 0.419308 0.416968 0.414583 0.412175 0.409768 0.407395 0.404998 0.402577 0.400143 0.397738 0.395363 0.39303 0.390658 0.388253 0.385831 0.383442 0.381043 0.378621 0.376167 0.373699 0.371275 0.368784 0.366287 0.363803 0.36131 0.358808 0.356252 0.353665 0.351071 0.348503 0.345936 0.343357 0.340757 0.338122 0.335423 0.332697 0.329961 0.327181 0.3244 0.321617 0.318828 0.315968 0.313118 0.310183 0.307176 0.304162 0.301195 0.298194 0.295133 0.292034 0.288872 0.285684 0.282396 0.279056 0.275675 0.272312 0.268837 0.265355 0.261824 0.258256 0.254564 0.250784 0.246928 0.242997 0.239049 0.235066 0.230908 0.226688 0.222305 0.217856 0.213206 0.20845 0.203503 0.198254 0.192882 0.18718 0.181139 0.174775 0.167876 0.160521 0.15257 0.143824 0.134099 0.123142 0.110785 0.0958618 0.0770176 0.0469524 ];
FPR_DSR = [1 0.598046 0.471961 0.416094 0.379413 0.351975 0.330073 0.311675 0.295889 0.282002 0.269601 0.258569 0.248638 0.23974 0.231612 0.224164 0.217294 0.210962 0.205082 0.199599 0.194499 0.189728 0.185237 0.180989 0.176961 0.173144 0.169507 0.166031 0.162689 0.159481 0.156396 0.153433 0.150586 0.147845 0.145199 0.142618 0.140135 0.137738 0.135399 0.133135 0.130919 0.128754 0.126661 0.124652 0.122684 0.120771 0.11891 0.117104 0.11535 0.113642 0.111986 0.110363 0.108775 0.107226 0.105708 0.104228 0.10279 0.101368 0.0999723 0.0986124 0.0972847 0.0959884 0.0947207 0.0934767 0.0922599 0.091068 0.0898887 0.088731 0.087592 0.0864789 0.0853859 0.0843236 0.0832832 0.0822591 0.0812569 0.0802841 0.079328 0.0783878 0.0774698 0.0765634 0.0756722 0.0747899 0.0739215 0.0730728 0.072243 0.0714235 0.0706115 0.069811 0.0690227 0.0682414 0.0674807 0.0667398 0.0660139 0.0652937 0.0645747 0.0638638 0.0631598 0.0624651 0.0617842 0.0611194 0.0604678 0.059829 0.059194 0.0585654 0.057944 0.0573318 0.0567322 0.0561332 0.0555378 0.0549542 0.0543767 0.0538111 0.0532561 0.0527057 0.0521588 0.0516186 0.0510836 0.0505586 0.0500374 0.0495319 0.0490334 0.0485386 0.0480436 0.0475522 0.0470676 0.0465891 0.0461165 0.0456493 0.045186 0.0447322 0.0442859 0.0438461 0.0434086 0.0429749 0.0425436 0.0421182 0.0416953 0.0412711 0.0408541 0.0404435 0.0400329 0.0396271 0.0392233 0.0388248 0.0384328 0.0380426 0.0376531 0.0372631 0.0368746 0.0364914 0.0361127 0.0357358 0.0353598 0.0349885 0.0346161 0.0342454 0.0338711 0.033501 0.0331402 0.0327815 0.0324239 0.0320685 0.0317135 0.0313594 0.0310059 0.0306566 0.0303118 0.0299713 0.0296386 0.029307 0.0289758 0.0286452 0.0283158 0.0279902 0.0276637 0.0273412 0.027022 0.0267021 0.0263858 0.0260756 0.025768 0.0254618 0.0251573 0.0248549 0.0245533 0.0242567 0.0239632 0.0236745 0.0233861 0.0230979 0.022811 0.0225245 0.0222417 0.0219596 0.021677 0.0213942 0.0211163 0.0208401 0.0205633 0.0202866 0.020009 0.0197307 0.019455 0.0191848 0.0189113 0.0186393 0.0183689 0.0180935 0.0178237 0.017552 0.0172758 0.0169997 0.0167267 0.0164442 0.0161573 0.0158734 0.0155927 0.0153108 0.0150307 0.0147478 0.0144601 0.0141715 0.0138936 0.0136175 0.0133349 0.0130527 0.0127694 0.0124857 0.0122009 0.0119133 0.0116267 0.0113372 0.0110472 0.0107594 0.010461 0.010159 0.00985006 0.00954192 0.00922433 0.00890472 0.00858201 0.00825096 0.00791318 0.00756163 0.00720029 0.00683137 0.0064451 0.00605048 0.00563554 0.00519915 0.00472893 0.00421648 0.00365263 0.00299106 0.00218951 0.00110554 ];
plot(Recall_DSR, Precision_DSR, 'y', 'linewidth', 2);
Recall_CHM = [1 0.996584 0.995626 0.993945 0.992073 0.989479 0.986288 0.982786 0.979065 0.974735 0.970438 0.965645 0.960832 0.955782 0.950547 0.94529 0.939986 0.934446 0.928942 0.923546 0.918325 0.912454 0.906564 0.900532 0.894709 0.888521 0.882486 0.876528 0.870521 0.864636 0.859118 0.853019 0.847246 0.841357 0.835719 0.829818 0.823948 0.81792 0.812315 0.806633 0.80079 0.794782 0.788981 0.783325 0.777508 0.771783 0.765972 0.760232 0.754537 0.748886 0.743464 0.73778 0.731975 0.726169 0.72066 0.715019 0.709211 0.70342 0.697586 0.692003 0.686134 0.680535 0.675129 0.669769 0.664426 0.65912 0.654029 0.648933 0.643697 0.638682 0.633409 0.628411 0.623229 0.618633 0.613835 0.60912 0.604041 0.599105 0.594479 0.590016 0.585502 0.580993 0.576868 0.572531 0.568564 0.563963 0.559775 0.555445 0.551504 0.547449 0.543543 0.539982 0.536165 0.53237 0.528903 0.525274 0.521301 0.51781 0.514228 0.510693 0.507332 0.504173 0.500742 0.497498 0.49437 0.491388 0.488134 0.484939 0.482063 0.479175 0.476462 0.473645 0.470905 0.468218 0.46567 0.462862 0.460386 0.457776 0.455088 0.452544 0.449801 0.447231 0.444617 0.44189 0.439089 0.43661 0.43423 0.43192 0.429707 0.427137 0.424819 0.42271 0.420392 0.41813 0.416193 0.414094 0.411873 0.409845 0.407997 0.405995 0.40419 0.401958 0.399937 0.397931 0.396142 0.394225 0.392294 0.390418 0.388564 0.386467 0.384577 0.382566 0.380855 0.378949 0.377349 0.375807 0.373842 0.372009 0.37029 0.368728 0.367117 0.365524 0.364155 0.362714 0.361101 0.359401 0.357797 0.356268 0.35464 0.353178 0.35164 0.349931 0.348422 0.346537 0.344865 0.343272 0.341541 0.339963 0.33838 0.336733 0.335003 0.333094 0.331332 0.329365 0.327498 0.325694 0.323666 0.322042 0.320094 0.31837 0.316499 0.314126 0.31202 0.30988 0.307586 0.305408 0.303156 0.300844 0.298499 0.296083 0.293751 0.291261 0.288744 0.286235 0.283478 0.280428 0.277589 0.274496 0.27159 0.268254 0.265316 0.262354 0.259045 0.255707 0.25264 0.249186 0.245413 0.241884 0.238005 0.234257 0.229929 0.225682 0.221404 0.216791 0.212353 0.208011 0.203135 0.198556 0.193767 0.188531 0.183425 0.177938 0.171885 0.166087 0.160305 0.154068 0.148418 0.14251 0.136233 0.129759 0.123441 0.116802 0.110521 0.103739 0.0968303 0.0902757 0.0831936 0.076447 0.0690642 0.0615885 0.0551593 0.0480962 0.0419097 0.03573 0.0300444 0.0249638 ];
Precision_CHM = [0.150626 0.160672 0.180162 0.200371 0.220146 0.23907 0.256842 0.273359 0.289413 0.304273 0.318024 0.331037 0.343441 0.355328 0.366557 0.377208 0.387339 0.397143 0.406519 0.415386 0.424116 0.432273 0.439798 0.447358 0.454445 0.461153 0.467757 0.47419 0.48039 0.486155 0.49196 0.497543 0.503003 0.507982 0.513058 0.517814 0.522347 0.526574 0.530817 0.534916 0.538752 0.542687 0.546348 0.5498 0.553314 0.55668 0.559808 0.562818 0.565771 0.56858 0.571199 0.573609 0.57597 0.578035 0.580346 0.582407 0.584366 0.586167 0.588041 0.589792 0.591405 0.592898 0.594676 0.596165 0.597498 0.598824 0.600015 0.601294 0.602358 0.603471 0.604446 0.605537 0.606558 0.607531 0.608609 0.609521 0.610387 0.611107 0.612004 0.612483 0.613306 0.613858 0.614496 0.615056 0.615715 0.616122 0.616737 0.617339 0.618201 0.618402 0.618884 0.619366 0.619689 0.620181 0.620447 0.620787 0.621025 0.621795 0.622446 0.622657 0.622831 0.623134 0.623418 0.62362 0.623786 0.623972 0.623749 0.624037 0.624184 0.624448 0.624842 0.625216 0.625231 0.625162 0.625155 0.624988 0.625085 0.625063 0.624832 0.624652 0.624554 0.624417 0.624227 0.624269 0.624169 0.624147 0.624564 0.624358 0.62451 0.624506 0.624429 0.62455 0.624505 0.62442 0.624558 0.624368 0.624222 0.624469 0.624621 0.624826 0.625135 0.625125 0.624987 0.624923 0.624811 0.624898 0.625118 0.624994 0.62503 0.624722 0.624885 0.624905 0.625115 0.62495 0.624978 0.624995 0.624968 0.624653 0.624429 0.624173 0.624375 0.624592 0.624867 0.625017 0.625146 0.625103 0.625161 0.625359 0.625588 0.625802 0.626069 0.626198 0.62626 0.626453 0.626446 0.626787 0.627116 0.627056 0.627296 0.627453 0.627665 0.627775 0.628146 0.628328 0.6284 0.628655 0.628866 0.629301 0.629379 0.629882 0.62986 0.630077 0.630005 0.630442 0.630729 0.630917 0.631229 0.631777 0.632269 0.632714 0.63316 0.633297 0.633797 0.634421 0.634785 0.635373 0.636031 0.636229 0.636968 0.637459 0.637675 0.638231 0.638589 0.639011 0.639409 0.639972 0.64095 0.641441 0.641569 0.642271 0.642922 0.643552 0.643736 0.643847 0.644224 0.645042 0.645819 0.646283 0.647116 0.647526 0.648161 0.64836 0.648569 0.648665 0.649118 0.649331 0.649761 0.650364 0.650703 0.650659 0.651298 0.652018 0.652323 0.652494 0.652992 0.653582 0.654009 0.654527 0.654192 0.654238 0.655236 0.655002 0.655608 0.655348 0.654556 0.654689 ];
TPR_CHM = [1 0.996584 0.995626 0.993945 0.992073 0.989479 0.986288 0.982786 0.979065 0.974735 0.970438 0.965645 0.960832 0.955782 0.950547 0.94529 0.939986 0.934446 0.928942 0.923546 0.918325 0.912454 0.906564 0.900532 0.894709 0.888521 0.882486 0.876528 0.870521 0.864636 0.859118 0.853019 0.847246 0.841357 0.835719 0.829818 0.823948 0.81792 0.812315 0.806633 0.80079 0.794782 0.788981 0.783325 0.777508 0.771783 0.765972 0.760232 0.754537 0.748886 0.743464 0.73778 0.731975 0.726169 0.72066 0.715019 0.709211 0.70342 0.697586 0.692003 0.686134 0.680535 0.675129 0.669769 0.664426 0.65912 0.654029 0.648933 0.643697 0.638682 0.633409 0.628411 0.623229 0.618633 0.613835 0.60912 0.604041 0.599105 0.594479 0.590016 0.585502 0.580993 0.576868 0.572531 0.568564 0.563963 0.559775 0.555445 0.551504 0.547449 0.543543 0.539982 0.536165 0.53237 0.528903 0.525274 0.521301 0.51781 0.514228 0.510693 0.507332 0.504173 0.500742 0.497498 0.49437 0.491388 0.488134 0.484939 0.482063 0.479175 0.476462 0.473645 0.470905 0.468218 0.46567 0.462862 0.460386 0.457776 0.455088 0.452544 0.449801 0.447231 0.444617 0.44189 0.439089 0.43661 0.43423 0.43192 0.429707 0.427137 0.424819 0.42271 0.420392 0.41813 0.416193 0.414094 0.411873 0.409845 0.407997 0.405995 0.40419 0.401958 0.399937 0.397931 0.396142 0.394225 0.392294 0.390418 0.388564 0.386467 0.384577 0.382566 0.380855 0.378949 0.377349 0.375807 0.373842 0.372009 0.37029 0.368728 0.367117 0.365524 0.364155 0.362714 0.361101 0.359401 0.357797 0.356268 0.35464 0.353178 0.35164 0.349931 0.348422 0.346537 0.344865 0.343272 0.341541 0.339963 0.33838 0.336733 0.335003 0.333094 0.331332 0.329365 0.327498 0.325694 0.323666 0.322042 0.320094 0.31837 0.316499 0.314126 0.31202 0.30988 0.307586 0.305408 0.303156 0.300844 0.298499 0.296083 0.293751 0.291261 0.288744 0.286235 0.283478 0.280428 0.277589 0.274496 0.27159 0.268254 0.265316 0.262354 0.259045 0.255707 0.25264 0.249186 0.245413 0.241884 0.238005 0.234257 0.229929 0.225682 0.221404 0.216791 0.212353 0.208011 0.203135 0.198556 0.193767 0.188531 0.183425 0.177938 0.171885 0.166087 0.160305 0.154068 0.148418 0.14251 0.136233 0.129759 0.123441 0.116802 0.110521 0.103739 0.0968303 0.0902757 0.0831936 0.076447 0.0690642 0.0615885 0.0551593 0.0480962 0.0419097 0.03573 0.0300444 0.0249638 ];
FPR_CHM = [1 0.953159 0.858558 0.773942 0.7016 0.639075 0.5857 0.539355 0.498209 0.462761 0.432013 0.404231 0.379194 0.356667 0.336613 0.318407 0.30192 0.286728 0.272709 0.260067 0.248237 0.237335 0.227589 0.218266 0.209715 0.201741 0.194148 0.187045 0.180416 0.174299 0.168479 0.162982 0.1578 0.153068 0.14853 0.144229 0.140184 0.136382 0.132795 0.129323 0.126061 0.122823 0.1198 0.116911 0.114105 0.111477 0.108952 0.106542 0.104225 0.101981 0.0998422 0.0977792 0.0958016 0.0939106 0.0920515 0.0902395 0.088549 0.0868638 0.0853013 0.0838312 0.0823599 0.080964 0.0795709 0.0781937 0.0769227 0.0756911 0.0745024 0.0733601 0.0722904 0.0712116 0.0701315 0.069085 0.0680617 0.0671211 0.0661586 0.0652358 0.0643761 0.0635457 0.0626864 0.0619167 0.0611401 0.0603884 0.0596494 0.0589144 0.0582076 0.0575223 0.0568511 0.0561843 0.0555165 0.0549022 0.0543091 0.0537455 0.0531811 0.0526186 0.0521073 0.0515597 0.0510021 0.0504939 0.0499485 0.0494344 0.04898 0.0484843 0.0480154 0.0475589 0.0470993 0.0466708 0.0462592 0.0458081 0.0454011 0.045032 0.0446045 0.0442072 0.0438363 0.0434915 0.0431235 0.0427919 0.0424633 0.0421362 0.0418598 0.0415372 0.0412365 0.0409383 0.0406587 0.0403479 0.0400659 0.0397767 0.0394912 0.0392098 0.0389273 0.0386513 0.0383943 0.0381412 0.0378852 0.0376539 0.0374255 0.03719 0.0369756 0.0367321 0.0365211 0.0362952 0.0360632 0.0358436 0.0356565 0.0354335 0.0352463 0.0350546 0.0348386 0.0346564 0.0344807 0.0343059 0.0340961 0.0338921 0.0336924 0.033502 0.0333064 0.0330919 0.0328727 0.0326863 0.0324874 0.0323005 0.0320865 0.0319054 0.0317006 0.0314957 0.0312963 0.0310852 0.0308888 0.0306799 0.030487 0.0302912 0.0300796 0.0298796 0.029669 0.0294689 0.0292729 0.0290794 0.0288427 0.028656 0.0284544 0.0282239 0.0280149 0.0278083 0.0275788 0.0273619 0.0271465 0.0269117 0.0266862 0.0264502 0.0262062 0.0259441 0.0257085 0.0254579 0.0252513 0.0250009 0.0247669 0.0245032 0.0242657 0.0239949 0.0237092 0.0234289 0.0231532 0.0228663 0.0225654 0.0222787 0.0219562 0.0216346 0.0213189 0.0209969 0.0206522 0.0203175 0.0199851 0.0196574 0.0193064 0.0189479 0.018575 0.0181794 0.017787 0.0174114 0.0170132 0.0166198 0.0161803 0.0157871 0.0153901 0.0149578 0.0145682 0.0141351 0.0136921 0.0132482 0.0128032 0.0123826 0.0119275 0.011491 0.0110415 0.0105786 0.0101427 0.0096851 0.00923212 0.00878759 0.00834527 0.00790582 0.00746799 0.00705118 0.00659709 0.00615203 0.00573986 0.00532343 0.00487853 0.00442679 0.00400303 0.00358094 0.00317165 0.00274452 0.00236538 0.00200641 0.00165517 0.00136631 ];
plot(Recall_CHM, Precision_CHM, ':k', 'linewidth', 2);
Recall_GC = [1 0.963889 0.935658 0.913264 0.894943 0.879357 0.865115 0.852416 0.841929 0.832274 0.82277 0.81418 0.806593 0.799529 0.79224 0.785809 0.779727 0.773491 0.767754 0.762237 0.756935 0.752074 0.7472 0.742641 0.738242 0.733808 0.729379 0.725135 0.720899 0.716479 0.712191 0.707982 0.703969 0.699982 0.696032 0.69209 0.688361 0.684856 0.68137 0.677804 0.674412 0.671046 0.667897 0.664832 0.661863 0.658894 0.655893 0.652994 0.649947 0.647149 0.644422 0.641802 0.639008 0.636162 0.633285 0.630565 0.627891 0.6252 0.622309 0.619454 0.616407 0.613698 0.611009 0.608305 0.605461 0.602845 0.600251 0.597687 0.59516 0.592533 0.590096 0.587807 0.585468 0.583136 0.580806 0.578429 0.57583 0.573617 0.571333 0.569119 0.56688 0.564675 0.562489 0.560154 0.557661 0.555193 0.552353 0.549673 0.546998 0.544401 0.541879 0.539403 0.537099 0.534805 0.532619 0.530371 0.528114 0.525961 0.523781 0.521632 0.519657 0.517675 0.515663 0.513667 0.511525 0.509549 0.507475 0.505425 0.503389 0.501303 0.499278 0.497126 0.495115 0.493067 0.490877 0.488515 0.486315 0.484181 0.482149 0.479936 0.477965 0.475686 0.473643 0.471668 0.469726 0.467695 0.465718 0.463732 0.46191 0.459999 0.458126 0.456251 0.454362 0.45252 0.450536 0.448691 0.446831 0.44485 0.442852 0.440834 0.43874 0.43664 0.434474 0.431709 0.429446 0.427307 0.424964 0.422912 0.420825 0.418789 0.416717 0.414769 0.412807 0.410853 0.408922 0.406958 0.404932 0.402909 0.40087 0.398806 0.396726 0.394802 0.392767 0.390769 0.388787 0.386748 0.384616 0.38241 0.380185 0.377946 0.37552 0.372145 0.369357 0.366818 0.364523 0.362343 0.360071 0.357979 0.355896 0.353845 0.351755 0.349592 0.347552 0.345301 0.34326 0.341188 0.339241 0.33718 0.334958 0.33265 0.330612 0.328405 0.32637 0.32419 0.32201 0.31987 0.317611 0.315264 0.312885 0.310242 0.307466 0.30481 0.302468 0.300154 0.297856 0.29558 0.293246 0.290805 0.288454 0.286128 0.283716 0.281217 0.278921 0.276651 0.274291 0.271643 0.269155 0.266757 0.26428 0.261561 0.25868 0.255933 0.253207 0.2503 0.247413 0.244506 0.241358 0.237933 0.233749 0.230334 0.227258 0.224211 0.220968 0.217794 0.214727 0.211692 0.2083 0.204784 0.20131 0.197705 0.193924 0.189836 0.185933 0.18144 0.176755 0.171855 0.166617 0.160814 0.154734 0.148032 0.140515 0.132511 0.123577 0.112844 0.0982338 0.0755048 ];
Precision_GC = [0.150626 0.221572 0.258576 0.284458 0.303719 0.319197 0.332419 0.343544 0.353014 0.361648 0.369867 0.377717 0.384596 0.390779 0.396256 0.401082 0.406037 0.410426 0.414692 0.418516 0.422196 0.425711 0.428991 0.432036 0.435015 0.437993 0.440591 0.44305 0.445672 0.448287 0.450843 0.453082 0.455545 0.457655 0.459731 0.46181 0.46368 0.465555 0.467335 0.469328 0.471049 0.472545 0.474288 0.475844 0.477407 0.47896 0.480366 0.481726 0.483295 0.484717 0.48608 0.487526 0.488883 0.4902 0.491342 0.492595 0.49404 0.495384 0.496836 0.498088 0.499203 0.500559 0.501706 0.502794 0.503835 0.50523 0.506181 0.507195 0.508484 0.509501 0.51038 0.511379 0.512337 0.513307 0.514142 0.514985 0.515723 0.5166 0.5175 0.518495 0.519363 0.520298 0.521268 0.522253 0.523239 0.524208 0.525493 0.526708 0.527742 0.528672 0.529526 0.530278 0.531068 0.531851 0.532643 0.533431 0.534258 0.535006 0.535632 0.536483 0.537165 0.537839 0.538486 0.539163 0.539881 0.540507 0.541089 0.541798 0.542585 0.543245 0.543905 0.5445 0.545107 0.545752 0.546446 0.547124 0.547839 0.548358 0.549037 0.549661 0.550307 0.550778 0.551316 0.551907 0.552496 0.553069 0.553566 0.554277 0.554831 0.555372 0.555923 0.556684 0.557463 0.558113 0.558603 0.559114 0.559603 0.560139 0.56064 0.56134 0.561908 0.562511 0.563134 0.563761 0.564234 0.564748 0.56518 0.565621 0.56616 0.566739 0.567034 0.567424 0.567965 0.568463 0.568885 0.569245 0.569692 0.570143 0.570553 0.571002 0.571557 0.572118 0.572753 0.573311 0.573871 0.57431 0.574707 0.575241 0.575787 0.576201 0.576839 0.577233 0.577753 0.578141 0.578703 0.579239 0.5796 0.579998 0.580519 0.58096 0.581526 0.581874 0.582275 0.582605 0.582883 0.583262 0.583691 0.584102 0.58469 0.58511 0.585568 0.585846 0.586229 0.586577 0.586973 0.587667 0.588161 0.588663 0.589036 0.589506 0.589949 0.590483 0.590952 0.591403 0.591883 0.59228 0.592715 0.592959 0.593314 0.593695 0.594073 0.59461 0.594979 0.595495 0.596009 0.596607 0.597266 0.597823 0.598087 0.598531 0.598917 0.599424 0.599857 0.600021 0.600426 0.601083 0.601429 0.602 0.602409 0.603025 0.603746 0.60436 0.605135 0.605777 0.606597 0.607354 0.608049 0.608667 0.609312 0.610212 0.61112 0.611584 0.612325 0.613072 0.613508 0.614108 0.614942 0.615968 0.616731 0.617929 0.61876 0.61961 0.621402 0.62271 0.625334 0.629039 ];
TPR_GC = [1 0.963889 0.935658 0.913264 0.894943 0.879357 0.865115 0.852416 0.841929 0.832274 0.82277 0.81418 0.806593 0.799529 0.79224 0.785809 0.779727 0.773491 0.767754 0.762237 0.756935 0.752074 0.7472 0.742641 0.738242 0.733808 0.729379 0.725135 0.720899 0.716479 0.712191 0.707982 0.703969 0.699982 0.696032 0.69209 0.688361 0.684856 0.68137 0.677804 0.674412 0.671046 0.667897 0.664832 0.661863 0.658894 0.655893 0.652994 0.649947 0.647149 0.644422 0.641802 0.639008 0.636162 0.633285 0.630565 0.627891 0.6252 0.622309 0.619454 0.616407 0.613698 0.611009 0.608305 0.605461 0.602845 0.600251 0.597687 0.59516 0.592533 0.590096 0.587807 0.585468 0.583136 0.580806 0.578429 0.57583 0.573617 0.571333 0.569119 0.56688 0.564675 0.562489 0.560154 0.557661 0.555193 0.552353 0.549673 0.546998 0.544401 0.541879 0.539403 0.537099 0.534805 0.532619 0.530371 0.528114 0.525961 0.523781 0.521632 0.519657 0.517675 0.515663 0.513667 0.511525 0.509549 0.507475 0.505425 0.503389 0.501303 0.499278 0.497126 0.495115 0.493067 0.490877 0.488515 0.486315 0.484181 0.482149 0.479936 0.477965 0.475686 0.473643 0.471668 0.469726 0.467695 0.465718 0.463732 0.46191 0.459999 0.458126 0.456251 0.454362 0.45252 0.450536 0.448691 0.446831 0.44485 0.442852 0.440834 0.43874 0.43664 0.434474 0.431709 0.429446 0.427307 0.424964 0.422912 0.420825 0.418789 0.416717 0.414769 0.412807 0.410853 0.408922 0.406958 0.404932 0.402909 0.40087 0.398806 0.396726 0.394802 0.392767 0.390769 0.388787 0.386748 0.384616 0.38241 0.380185 0.377946 0.37552 0.372145 0.369357 0.366818 0.364523 0.362343 0.360071 0.357979 0.355896 0.353845 0.351755 0.349592 0.347552 0.345301 0.34326 0.341188 0.339241 0.33718 0.334958 0.33265 0.330612 0.328405 0.32637 0.32419 0.32201 0.31987 0.317611 0.315264 0.312885 0.310242 0.307466 0.30481 0.302468 0.300154 0.297856 0.29558 0.293246 0.290805 0.288454 0.286128 0.283716 0.281217 0.278921 0.276651 0.274291 0.271643 0.269155 0.266757 0.26428 0.261561 0.25868 0.255933 0.253207 0.2503 0.247413 0.244506 0.241358 0.237933 0.233749 0.230334 0.227258 0.224211 0.220968 0.217794 0.214727 0.211692 0.2083 0.204784 0.20131 0.197705 0.193924 0.189836 0.185933 0.18144 0.176755 0.171855 0.166617 0.160814 0.154734 0.148032 0.140515 0.132511 0.123577 0.112844 0.0982338 0.0755048 ];
FPR_GC = [1 0.741955 0.627141 0.559231 0.510584 0.473126 0.442774 0.418836 0.39897 0.381855 0.366713 0.353034 0.341691 0.331261 0.322051 0.313645 0.305517 0.298124 0.291515 0.285342 0.279624 0.274189 0.268996 0.264267 0.259748 0.255372 0.251368 0.2475 0.243592 0.239857 0.236286 0.233046 0.229827 0.226874 0.223998 0.221285 0.218675 0.21604 0.213453 0.21081 0.208294 0.205924 0.203575 0.20145 0.199266 0.197266 0.195334 0.193364 0.191326 0.18936 0.187586 0.185803 0.184002 0.182258 0.180496 0.178745 0.17705 0.17534 0.17365 0.17208 0.170525 0.169002 0.167587 0.166163 0.164685 0.163114 0.161817 0.160487 0.159096 0.157791 0.15656 0.15524 0.154006 0.152732 0.15153 0.150317 0.149127 0.148012 0.146873 0.145707 0.14459 0.143418 0.14228 0.141144 0.139933 0.138833 0.137661 0.136568 0.135483 0.134453 0.133443 0.132354 0.131385 0.130399 0.129453 0.128531 0.127564 0.126652 0.125695 0.12476 0.12387 0.122961 0.12206 0.121237 0.120406 0.119625 0.118777 0.1179 0.117009 0.116174 0.115383 0.114585 0.113805 0.113001 0.11217 0.111352 0.110579 0.109789 0.108928 0.108064 0.107331 0.106581 0.105851 0.105148 0.104452 0.103722 0.103038 0.102186 0.10151 0.100807 0.100138 0.0993459 0.0985507 0.0978879 0.0972016 0.0965424 0.0958833 0.0951746 0.0945575 0.093801 0.093149 0.0924724 0.0917982 0.0910469 0.0904126 0.0897952 0.0890974 0.0884541 0.0878082 0.0871461 0.0865488 0.085894 0.0852303 0.0845905 0.0839779 0.0833998 0.0827644 0.0821598 0.0815644 0.0809094 0.0802714 0.0796381 0.0790184 0.0784054 0.0777937 0.0771989 0.076578 0.0758933 0.075227 0.0746086 0.0738212 0.073172 0.0725295 0.0719503 0.071364 0.0707178 0.0701375 0.0695687 0.0689873 0.0683551 0.0677703 0.0671632 0.0666164 0.0659357 0.0653142 0.064673 0.0640951 0.0634496 0.0628595 0.0622029 0.0616174 0.0610484 0.0604701 0.0598805 0.0593026 0.058752 0.0581267 0.057526 0.0568878 0.056281 0.0556359 0.0550422 0.0543664 0.0537424 0.0531084 0.052493 0.051917 0.051322 0.0507958 0.050216 0.0495953 0.049035 0.0484994 0.0479578 0.0473789 0.0466961 0.0460738 0.0454641 0.0448605 0.0442602 0.0435508 0.0429209 0.0422528 0.0416859 0.0409798 0.040315 0.0396161 0.0389019 0.0380932 0.0373521 0.0366493 0.0359672 0.0351953 0.0344766 0.0338327 0.0331239 0.0324413 0.0317597 0.0310129 0.0302747 0.0295105 0.0286976 0.0278076 0.0269021 0.026035 0.0251728 0.0242531 0.0233222 0.0222214 0.0210787 0.0199287 0.0187085 0.0171607 0.0153435 0.0128939 0.00946604 ];
plot(Recall_GC, Precision_GC, ':b', 'linewidth', 2);
Recall_LBI = [1 0.999821 0.999631 0.999455 0.999292 0.998902 0.998571 0.997846 0.997121 0.996193 0.995078 0.994178 0.993408 0.992434 0.991252 0.99 0.988599 0.987415 0.985818 0.984317 0.982768 0.981232 0.979453 0.977389 0.975566 0.97392 0.972011 0.970181 0.968226 0.965876 0.963621 0.961776 0.959778 0.957728 0.955342 0.952845 0.95024 0.947477 0.94501 0.942715 0.940146 0.937611 0.934611 0.93169 0.929047 0.926465 0.923632 0.920629 0.918081 0.914998 0.912027 0.908795 0.905479 0.90232 0.899362 0.896139 0.892928 0.889871 0.886291 0.882785 0.87964 0.875915 0.87256 0.868862 0.865452 0.862182 0.858843 0.855485 0.851998 0.848263 0.84458 0.841056 0.837232 0.833373 0.829695 0.825787 0.82186 0.818064 0.814453 0.810629 0.806891 0.802837 0.798925 0.795169 0.791097 0.786881 0.783151 0.779248 0.775135 0.770862 0.766482 0.762378 0.75844 0.754138 0.750511 0.746197 0.74202 0.738114 0.734142 0.73019 0.726121 0.721683 0.717416 0.713605 0.709412 0.704999 0.700772 0.696765 0.692669 0.688216 0.683909 0.679077 0.674648 0.670553 0.666203 0.66178 0.657063 0.652636 0.648413 0.64393 0.639682 0.635113 0.630531 0.626001 0.621163 0.616517 0.611986 0.60723 0.60253 0.597722 0.593003 0.588113 0.583542 0.578536 0.573676 0.568608 0.563602 0.558807 0.55419 0.549261 0.544452 0.539272 0.534138 0.529522 0.524692 0.5199 0.514968 0.509697 0.505048 0.500121 0.495016 0.490186 0.484788 0.480041 0.475127 0.47004 0.465201 0.460259 0.455382 0.450201 0.445391 0.440649 0.434901 0.429604 0.424206 0.419707 0.414618 0.409736 0.404716 0.399516 0.394745 0.389624 0.384925 0.380032 0.374612 0.369751 0.365261 0.360073 0.355354 0.349892 0.345213 0.340221 0.335179 0.330251 0.325123 0.320214 0.315267 0.310402 0.305243 0.29988 0.294839 0.289757 0.284934 0.279886 0.275002 0.270285 0.265433 0.260722 0.256069 0.251235 0.246473 0.241679 0.236987 0.231804 0.226824 0.221982 0.217182 0.212169 0.2071 0.202323 0.197208 0.192225 0.187279 0.182699 0.177789 0.173367 0.168501 0.163522 0.158742 0.154159 0.149429 0.144815 0.140174 0.135584 0.130824 0.125482 0.121031 0.116193 0.111495 0.106968 0.10209 0.0973172 0.092671 0.0880084 0.0835785 0.0788301 0.0745108 0.0700384 0.0657247 0.061879 0.0577734 0.0537964 0.0494931 0.0456747 0.041459 0.0379933 0.0347181 0.0314056 0.0280256 0.0252011 0.0222421 0.0198836 0.0173523 0.0149928 0.0133581 0.0113776 ];
Precision_LBI = [0.150626 0.154395 0.158128 0.162197 0.166379 0.170904 0.175599 0.180082 0.185009 0.189574 0.194113 0.199332 0.203836 0.208823 0.213319 0.217815 0.222302 0.226743 0.230651 0.235265 0.239177 0.243269 0.24691 0.250782 0.254602 0.258515 0.262114 0.265681 0.269148 0.27241 0.275775 0.279134 0.282503 0.285755 0.288895 0.292205 0.295383 0.298257 0.301361 0.304552 0.307471 0.310671 0.313367 0.316243 0.318875 0.321713 0.324497 0.327155 0.330195 0.332994 0.335852 0.3385 0.34086 0.343145 0.34569 0.348045 0.350549 0.353 0.35523 0.357749 0.360101 0.362447 0.364813 0.367102 0.369324 0.371702 0.373647 0.375755 0.378243 0.380207 0.382243 0.384342 0.38643 0.388659 0.390787 0.392827 0.394962 0.397029 0.399235 0.401514 0.403515 0.405399 0.40727 0.409414 0.411341 0.413288 0.415272 0.417336 0.419116 0.421073 0.422931 0.424974 0.426897 0.42866 0.430627 0.432472 0.434247 0.436178 0.438137 0.440089 0.442002 0.443815 0.445522 0.447455 0.449282 0.451129 0.453029 0.454948 0.456849 0.458791 0.460628 0.462642 0.464477 0.466258 0.468056 0.469911 0.471607 0.473413 0.475309 0.477135 0.478893 0.480726 0.482411 0.484184 0.485869 0.487522 0.489074 0.490651 0.492243 0.493844 0.495527 0.497029 0.498559 0.499896 0.501439 0.502829 0.504349 0.506198 0.507976 0.50962 0.511093 0.512463 0.513977 0.515727 0.517175 0.518749 0.52062 0.522047 0.523802 0.525425 0.526741 0.528019 0.529442 0.531148 0.532746 0.533965 0.535309 0.5367 0.538455 0.539754 0.541047 0.542445 0.543443 0.544489 0.545409 0.546884 0.547959 0.549254 0.550461 0.551596 0.552734 0.553896 0.554871 0.556132 0.557171 0.558299 0.55982 0.560863 0.562155 0.563146 0.564538 0.56548 0.56644 0.567836 0.568599 0.570108 0.571342 0.572739 0.57348 0.574022 0.574885 0.575742 0.576859 0.577982 0.57917 0.580383 0.581401 0.581966 0.583394 0.584078 0.585011 0.585854 0.586445 0.587199 0.58798 0.588609 0.589085 0.589994 0.590864 0.591649 0.592086 0.59298 0.593674 0.593819 0.594559 0.595697 0.595635 0.59625 0.597034 0.597559 0.598363 0.599162 0.600134 0.600745 0.60234 0.602592 0.603553 0.603733 0.604012 0.60514 0.605733 0.605941 0.606129 0.606578 0.607493 0.608248 0.608692 0.608837 0.608511 0.608709 0.609284 0.609511 0.608616 0.609428 0.6098 0.609034 0.609853 0.608936 0.608378 0.608486 0.608872 0.609516 0.609372 0.609791 0.608301 0.608548 ];
TPR_LBI = [1 0.999821 0.999631 0.999455 0.999292 0.998902 0.998571 0.997846 0.997121 0.996193 0.995078 0.994178 0.993408 0.992434 0.991252 0.99 0.988599 0.987415 0.985818 0.984317 0.982768 0.981232 0.979453 0.977389 0.975566 0.97392 0.972011 0.970181 0.968226 0.965876 0.963621 0.961776 0.959778 0.957728 0.955342 0.952845 0.95024 0.947477 0.94501 0.942715 0.940146 0.937611 0.934611 0.93169 0.929047 0.926465 0.923632 0.920629 0.918081 0.914998 0.912027 0.908795 0.905479 0.90232 0.899362 0.896139 0.892928 0.889871 0.886291 0.882785 0.87964 0.875915 0.87256 0.868862 0.865452 0.862182 0.858843 0.855485 0.851998 0.848263 0.84458 0.841056 0.837232 0.833373 0.829695 0.825787 0.82186 0.818064 0.814453 0.810629 0.806891 0.802837 0.798925 0.795169 0.791097 0.786881 0.783151 0.779248 0.775135 0.770862 0.766482 0.762378 0.75844 0.754138 0.750511 0.746197 0.74202 0.738114 0.734142 0.73019 0.726121 0.721683 0.717416 0.713605 0.709412 0.704999 0.700772 0.696765 0.692669 0.688216 0.683909 0.679077 0.674648 0.670553 0.666203 0.66178 0.657063 0.652636 0.648413 0.64393 0.639682 0.635113 0.630531 0.626001 0.621163 0.616517 0.611986 0.60723 0.60253 0.597722 0.593003 0.588113 0.583542 0.578536 0.573676 0.568608 0.563602 0.558807 0.55419 0.549261 0.544452 0.539272 0.534138 0.529522 0.524692 0.5199 0.514968 0.509697 0.505048 0.500121 0.495016 0.490186 0.484788 0.480041 0.475127 0.47004 0.465201 0.460259 0.455382 0.450201 0.445391 0.440649 0.434901 0.429604 0.424206 0.419707 0.414618 0.409736 0.404716 0.399516 0.394745 0.389624 0.384925 0.380032 0.374612 0.369751 0.365261 0.360073 0.355354 0.349892 0.345213 0.340221 0.335179 0.330251 0.325123 0.320214 0.315267 0.310402 0.305243 0.29988 0.294839 0.289757 0.284934 0.279886 0.275002 0.270285 0.265433 0.260722 0.256069 0.251235 0.246473 0.241679 0.236987 0.231804 0.226824 0.221982 0.217182 0.212169 0.2071 0.202323 0.197208 0.192225 0.187279 0.182699 0.177789 0.173367 0.168501 0.163522 0.158742 0.154159 0.149429 0.144815 0.140174 0.135584 0.130824 0.125482 0.121031 0.116193 0.111495 0.106968 0.10209 0.0973172 0.092671 0.0880084 0.0835785 0.0788301 0.0745108 0.0700384 0.0657247 0.061879 0.0577734 0.0537964 0.0494931 0.0456747 0.041459 0.0379933 0.0347181 0.0314056 0.0280256 0.0252011 0.0222421 0.0198836 0.0173523 0.0149928 0.0133581 0.0113776 ];
FPR_LBI = [1 0.972003 0.945116 0.919545 0.894933 0.870784 0.847198 0.824919 0.802576 0.782034 0.762128 0.741104 0.722722 0.704501 0.687531 0.671048 0.654784 0.639437 0.625661 0.610685 0.597362 0.584108 0.572001 0.559968 0.548593 0.53706 0.526242 0.515994 0.505831 0.496265 0.486859 0.477309 0.468389 0.460016 0.45173 0.443518 0.435546 0.427898 0.420272 0.412856 0.405728 0.398529 0.391758 0.385129 0.378948 0.372755 0.366849 0.360922 0.354762 0.348939 0.343219 0.337637 0.332546 0.327517 0.322441 0.317529 0.312425 0.307632 0.302965 0.298341 0.293841 0.289154 0.284572 0.280229 0.27601 0.271783 0.26805 0.264132 0.260052 0.256292 0.252389 0.248641 0.245119 0.241425 0.23793 0.234437 0.231001 0.227596 0.224165 0.220713 0.217498 0.214301 0.211123 0.208003 0.204944 0.201784 0.198828 0.195769 0.192858 0.18994 0.187086 0.184243 0.181329 0.178662 0.175992 0.173165 0.17057 0.168006 0.165349 0.162859 0.160305 0.157824 0.155338 0.152991 0.150554 0.148247 0.145914 0.143669 0.141422 0.139164 0.137 0.13473 0.13253 0.130404 0.128266 0.126189 0.124117 0.122045 0.120016 0.11805 0.116117 0.114118 0.112221 0.110322 0.108502 0.106688 0.10489 0.103082 0.101342 0.0995389 0.0978261 0.0961417 0.094383 0.0927295 0.091087 0.0894699 0.0878561 0.0861594 0.0845916 0.0830287 0.0815325 0.0800151 0.0785354 0.0769826 0.0755341 0.074033 0.0725087 0.071044 0.0696195 0.0681829 0.0668592 0.065545 0.0642466 0.0629561 0.0616647 0.0604396 0.0592174 0.0579644 0.0567011 0.0555246 0.0543682 0.053255 0.0521615 0.0510642 0.0499775 0.0489333 0.0479082 0.0469012 0.0458787 0.0448966 0.0439361 0.042947 0.0420255 0.0410627 0.0401314 0.0392214 0.0383303 0.0374213 0.0365546 0.0356761 0.0348161 0.0339715 0.0331741 0.032341 0.0315831 0.0307477 0.0299939 0.029249 0.0285107 0.0278099 0.027108 0.0264101 0.0257374 0.0250609 0.0243973 0.0237723 0.0231369 0.0225202 0.0218832 0.0212671 0.0206678 0.0200713 0.019505 0.018923 0.0183484 0.0178054 0.0173007 0.0167742 0.0162393 0.0157357 0.0152359 0.0147156 0.0142096 0.0137284 0.0132546 0.0127758 0.0123395 0.0118839 0.0114149 0.0109903 0.0105725 0.010136 0.00972901 0.00932378 0.00892082 0.00852353 0.00810615 0.00771385 0.00734245 0.00698159 0.00661756 0.00624677 0.00588496 0.00554198 0.00520751 0.00489948 0.00461019 0.00430273 0.00398703 0.00370286 0.00341133 0.00313726 0.00287223 0.00261499 0.00238672 0.00216813 0.00195362 0.00174583 0.00154923 0.00136683 0.00118843 0.00103344 0.000895599 0.000764923 0.000656893 0.000552041 ];
plot(Recall_LBI, Precision_LBI, ':g', 'linewidth', 2);
Recall_PCA = [1 0.999412 0.998413 0.997417 0.996285 0.994917 0.993324 0.99151 0.989501 0.987322 0.98499 0.982488 0.979857 0.977111 0.974262 0.971321 0.968324 0.96526 0.962164 0.959003 0.955765 0.952438 0.949011 0.945473 0.941869 0.938219 0.934464 0.930641 0.926754 0.9228 0.918817 0.914799 0.910743 0.906634 0.902471 0.898261 0.894041 0.889794 0.885509 0.881178 0.876799 0.87236 0.867926 0.863449 0.85892 0.854374 0.849825 0.845234 0.840593 0.83587 0.83114 0.826359 0.821569 0.816758 0.811917 0.807053 0.80214 0.797221 0.792261 0.787297 0.78232 0.777339 0.772335 0.767296 0.762239 0.757191 0.752119 0.747053 0.741989 0.736912 0.731807 0.72668 0.721507 0.716316 0.711166 0.706004 0.700823 0.695652 0.690458 0.685232 0.679994 0.674782 0.669565 0.664335 0.659126 0.653886 0.648646 0.643407 0.63815 0.632897 0.62764 0.622384 0.617164 0.611945 0.606715 0.601488 0.596261 0.591022 0.585786 0.580564 0.575342 0.570149 0.564976 0.559794 0.554618 0.549455 0.544266 0.539079 0.533913 0.52874 0.523545 0.518376 0.513242 0.508123 0.502998 0.497885 0.492743 0.487617 0.482497 0.477403 0.472324 0.467245 0.462179 0.457139 0.452117 0.447096 0.442145 0.437197 0.432256 0.427329 0.422426 0.417545 0.41269 0.407884 0.403079 0.398284 0.393494 0.388742 0.38405 0.379385 0.374727 0.370088 0.365464 0.36087 0.356285 0.351711 0.34716 0.342608 0.338071 0.333522 0.329022 0.324581 0.320174 0.315791 0.31141 0.30706 0.302724 0.298413 0.294118 0.289881 0.285679 0.281487 0.277366 0.273275 0.269216 0.265159 0.261142 0.257164 0.253223 0.24933 0.245452 0.241607 0.237762 0.233958 0.230169 0.226412 0.2227 0.219017 0.215368 0.211736 0.208153 0.204617 0.201114 0.197634 0.194153 0.190689 0.187249 0.183837 0.180487 0.177172 0.173875 0.170625 0.167433 0.164281 0.16115 0.158043 0.155005 0.151974 0.148972 0.145996 0.14305 0.140162 0.137329 0.134484 0.131697 0.128919 0.126192 0.123486 0.12084 0.118213 0.115622 0.113076 0.110558 0.108088 0.105655 0.103266 0.100917 0.0985809 0.0963294 0.0941063 0.0919199 0.0897668 0.0876421 0.0855409 0.0834574 0.0814163 0.0794266 0.0774525 0.0755046 0.0735887 0.0716931 0.0698239 0.067979 0.0661926 0.0644119 0.0626497 0.0609181 0.0592179 0.0575271 0.0558442 0.0541917 0.0525938 0.0510092 0.0494428 0.0479039 0.0464058 0.0449494 0.043501 0.0420959 0.0406937 0.0393271 0.0379899 0.0366797 0.0354158 0.0341761 0.0329773 ];
Precision_PCA = [0.150626 0.161698 0.173689 0.184969 0.195653 0.20571 0.2152 0.224231 0.23276 0.240851 0.248518 0.255822 0.262869 0.269664 0.276204 0.282529 0.288639 0.294542 0.30028 0.305837 0.311248 0.316496 0.32159 0.32655 0.331418 0.33619 0.340844 0.345403 0.349839 0.354167 0.358396 0.362538 0.366609 0.370609 0.374533 0.378365 0.382132 0.385864 0.389524 0.393113 0.396647 0.400126 0.403551 0.406917 0.410214 0.413467 0.416662 0.419807 0.422908 0.425959 0.428974 0.431933 0.434849 0.43772 0.440565 0.443358 0.446109 0.448823 0.451494 0.454146 0.456746 0.459303 0.46182 0.464306 0.46675 0.469158 0.471528 0.473869 0.476184 0.478466 0.480715 0.482922 0.48509 0.487228 0.48934 0.491428 0.493481 0.495507 0.497501 0.499466 0.501393 0.503301 0.50518 0.507042 0.508889 0.510694 0.512464 0.514209 0.515914 0.517586 0.519233 0.520864 0.522471 0.524067 0.525638 0.527199 0.528735 0.530243 0.531735 0.533216 0.534677 0.536109 0.537523 0.53891 0.540272 0.541612 0.54293 0.54421 0.545475 0.546701 0.547886 0.549075 0.550247 0.551404 0.55253 0.553645 0.554722 0.555781 0.55682 0.557837 0.558819 0.55978 0.560731 0.561659 0.562581 0.563479 0.564384 0.565267 0.566119 0.566956 0.567791 0.568618 0.56944 0.570265 0.571063 0.571852 0.57262 0.573385 0.574151 0.57489 0.57561 0.576318 0.577004 0.57768 0.578358 0.579021 0.579681 0.580311 0.580908 0.58148 0.582042 0.582608 0.583164 0.583723 0.584238 0.584749 0.585236 0.58571 0.586182 0.586649 0.587108 0.587546 0.587989 0.588422 0.588847 0.589256 0.589638 0.590015 0.590397 0.590782 0.591142 0.591504 0.591831 0.592138 0.592431 0.592734 0.593051 0.593331 0.593613 0.593868 0.594115 0.594367 0.594604 0.594822 0.595029 0.595243 0.59543 0.595633 0.595838 0.596046 0.596248 0.59644 0.596652 0.596834 0.597024 0.597201 0.597411 0.597586 0.597767 0.597916 0.598036 0.598182 0.598309 0.598441 0.598568 0.598697 0.598824 0.59894 0.599062 0.599171 0.599257 0.599351 0.599413 0.599489 0.599537 0.599594 0.599684 0.599742 0.599867 0.599957 0.600045 0.600127 0.600232 0.600351 0.600472 0.600625 0.600767 0.600894 0.601032 0.601185 0.601311 0.601505 0.601712 0.601916 0.602136 0.60234 0.602546 0.602755 0.602985 0.603193 0.603394 0.60365 0.603885 0.604117 0.604317 0.604557 0.604794 0.605023 0.605286 0.605511 0.605725 0.605957 0.606218 0.606453 0.606781 0.607063 ];
TPR_PCA = [1 0.999412 0.998413 0.997417 0.996285 0.994917 0.993324 0.99151 0.989501 0.987322 0.98499 0.982488 0.979857 0.977111 0.974262 0.971321 0.968324 0.96526 0.962164 0.959003 0.955765 0.952438 0.949011 0.945473 0.941869 0.938219 0.934464 0.930641 0.926754 0.9228 0.918817 0.914799 0.910743 0.906634 0.902471 0.898261 0.894041 0.889794 0.885509 0.881178 0.876799 0.87236 0.867926 0.863449 0.85892 0.854374 0.849825 0.845234 0.840593 0.83587 0.83114 0.826359 0.821569 0.816758 0.811917 0.807053 0.80214 0.797221 0.792261 0.787297 0.78232 0.777339 0.772335 0.767296 0.762239 0.757191 0.752119 0.747053 0.741989 0.736912 0.731807 0.72668 0.721507 0.716316 0.711166 0.706004 0.700823 0.695652 0.690458 0.685232 0.679994 0.674782 0.669565 0.664335 0.659126 0.653886 0.648646 0.643407 0.63815 0.632897 0.62764 0.622384 0.617164 0.611945 0.606715 0.601488 0.596261 0.591022 0.585786 0.580564 0.575342 0.570149 0.564976 0.559794 0.554618 0.549455 0.544266 0.539079 0.533913 0.52874 0.523545 0.518376 0.513242 0.508123 0.502998 0.497885 0.492743 0.487617 0.482497 0.477403 0.472324 0.467245 0.462179 0.457139 0.452117 0.447096 0.442145 0.437197 0.432256 0.427329 0.422426 0.417545 0.41269 0.407884 0.403079 0.398284 0.393494 0.388742 0.38405 0.379385 0.374727 0.370088 0.365464 0.36087 0.356285 0.351711 0.34716 0.342608 0.338071 0.333522 0.329022 0.324581 0.320174 0.315791 0.31141 0.30706 0.302724 0.298413 0.294118 0.289881 0.285679 0.281487 0.277366 0.273275 0.269216 0.265159 0.261142 0.257164 0.253223 0.24933 0.245452 0.241607 0.237762 0.233958 0.230169 0.226412 0.2227 0.219017 0.215368 0.211736 0.208153 0.204617 0.201114 0.197634 0.194153 0.190689 0.187249 0.183837 0.180487 0.177172 0.173875 0.170625 0.167433 0.164281 0.16115 0.158043 0.155005 0.151974 0.148972 0.145996 0.14305 0.140162 0.137329 0.134484 0.131697 0.128919 0.126192 0.123486 0.12084 0.118213 0.115622 0.113076 0.110558 0.108088 0.105655 0.103266 0.100917 0.0985809 0.0963294 0.0941063 0.0919199 0.0897668 0.0876421 0.0855409 0.0834574 0.0814163 0.0794266 0.0774525 0.0755046 0.0735887 0.0716931 0.0698239 0.067979 0.0661926 0.0644119 0.0626497 0.0609181 0.0592179 0.0575271 0.0558442 0.0541917 0.0525938 0.0510092 0.0494428 0.0479039 0.0464058 0.0449494 0.043501 0.0420959 0.0406937 0.0393271 0.0379899 0.0366797 0.0354158 0.0341761 0.0329773 ];
FPR_PCA = [1 0.932637 0.870188 0.82036 0.777697 0.740012 0.706182 0.675602 0.647905 0.622496 0.599026 0.577263 0.55697 0.538 0.520225 0.50348 0.487709 0.47282 0.45873 0.445372 0.432676 0.420597 0.409082 0.398078 0.387525 0.377412 0.367731 0.358457 0.349565 0.341027 0.332815 0.324898 0.317253 0.309857 0.302714 0.295817 0.289138 0.282656 0.276387 0.270318 0.264422 0.258692 0.253131 0.247731 0.242495 0.237414 0.232475 0.227667 0.222987 0.218433 0.214001 0.209679 0.205464 0.201352 0.197339 0.193432 0.189615 0.185888 0.18225 0.17869 0.175216 0.171825 0.168513 0.165273 0.162106 0.159012 0.155982 0.153019 0.15012 0.147283 0.144501 0.141779 0.139112 0.1365 0.133948 0.131445 0.128994 0.12659 0.124236 0.121925 0.119663 0.117443 0.115266 0.11313 0.111033 0.108979 0.10697 0.105 0.103073 0.101181 0.0993244 0.0975038 0.0957196 0.0939663 0.0922442 0.0905532 0.088893 0.0872606 0.0856577 0.0840823 0.0825369 0.0810195 0.0795264 0.0780604 0.0766275 0.075219 0.0738343 0.0724786 0.0711438 0.0698326 0.0685423 0.0672746 0.0660313 0.0648088 0.0636039 0.0624214 0.061263 0.0601248 0.0590045 0.0579064 0.0568306 0.0557764 0.0547392 0.0537197 0.0527141 0.0517255 0.0507538 0.0497987 0.048862 0.0479403 0.0470343 0.0461469 0.0452713 0.04441 0.0435643 0.0427333 0.041919 0.041119 0.040331 0.0395585 0.038799 0.0380522 0.0373203 0.0366025 0.0358957 0.035202 0.0345189 0.0338491 0.0331935 0.0325469 0.0319094 0.031282 0.030666 0.0300606 0.0294667 0.0288846 0.0283125 0.02775 0.0271965 0.0266524 0.0261179 0.0255918 0.025075 0.0245658 0.0240666 0.0235744 0.0230924 0.0226161 0.0221484 0.0216874 0.0212348 0.0207893 0.0203519 0.0199219 0.0195007 0.0190838 0.0186742 0.0182736 0.0178783 0.0174905 0.0171097 0.0167342 0.0163646 0.016005 0.0156518 0.0153017 0.0149595 0.0146243 0.0142941 0.0139705 0.0136514 0.013338 0.0130304 0.0127288 0.0124311 0.0121393 0.0118515 0.0115709 0.0112937 0.0110213 0.0107546 0.0104948 0.0102419 0.00999034 0.00974474 0.00950288 0.00926688 0.00903484 0.00880847 0.0085869 0.0083693 0.00815535 0.00794482 0.00773863 0.00753658 0.00733836 0.00714271 0.00695106 0.00676193 0.00657709 0.0063971 0.00622023 0.00604622 0.00587534 0.00570973 0.00554633 0.00538611 0.00522928 0.00507539 0.00492445 0.00477672 0.00463128 0.0044889 0.00434956 0.00421343 0.00408027 0.00395045 0.00382319 0.00369876 0.00357693 0.00345808 0.0033422 0.00322938 0.00311881 0.00301113 0.00290589 0.00280443 0.00270466 0.00260686 0.00251152 0.00241916 0.00232917 0.00224133 0.00215571 0.00207225 0.00199245 ];
plot(Recall_PCA, Precision_PCA, ':r', 'linewidth', 2);
Recall_DRFI = [1 0.998462 0.997359 0.996304 0.995494 0.993996 0.992884 0.991656 0.990208 0.988605 0.987302 0.986061 0.984516 0.983115 0.981559 0.979993 0.978631 0.976802 0.974934 0.973221 0.971691 0.96985 0.967934 0.966369 0.964666 0.962645 0.960906 0.959195 0.957262 0.955313 0.953621 0.951799 0.949753 0.948029 0.946103 0.944062 0.94196 0.940112 0.937844 0.935767 0.933818 0.931569 0.929346 0.927184 0.925111 0.922772 0.920103 0.917837 0.915579 0.913261 0.911138 0.908955 0.906483 0.904375 0.902402 0.900325 0.898373 0.896034 0.894073 0.891866 0.889807 0.887431 0.885499 0.883071 0.880777 0.878528 0.876092 0.873954 0.871519 0.868958 0.866718 0.864671 0.862442 0.859858 0.857795 0.855389 0.853179 0.851128 0.849119 0.846598 0.844234 0.841664 0.83919 0.836523 0.833814 0.831507 0.82909 0.826603 0.824172 0.821457 0.818916 0.816288 0.81382 0.81124 0.808653 0.805509 0.803022 0.800211 0.797482 0.79438 0.791797 0.788894 0.786233 0.78349 0.78069 0.777849 0.775363 0.772705 0.770039 0.767063 0.764081 0.761201 0.758239 0.755028 0.752279 0.749449 0.746775 0.743937 0.741146 0.738455 0.735622 0.732459 0.728979 0.726043 0.723068 0.720228 0.71738 0.714196 0.711333 0.708513 0.705281 0.702154 0.699031 0.695868 0.692974 0.689869 0.686251 0.683166 0.679966 0.676838 0.673347 0.669882 0.666446 0.663249 0.659797 0.65653 0.65349 0.650136 0.646779 0.643407 0.639968 0.63647 0.633001 0.629889 0.625935 0.622042 0.61829 0.614768 0.611169 0.607884 0.603893 0.600646 0.596574 0.5924 0.588571 0.585128 0.581178 0.577508 0.57348 0.5693 0.565327 0.561291 0.557458 0.55324 0.549358 0.544984 0.540843 0.536758 0.532691 0.528198 0.523449 0.519022 0.514815 0.510155 0.505971 0.501615 0.497674 0.492945 0.488596 0.483962 0.478928 0.47477 0.470123 0.465633 0.461213 0.456511 0.451773 0.447614 0.442876 0.43822 0.43363 0.428645 0.423548 0.41846 0.413307 0.408175 0.403329 0.398132 0.393057 0.387782 0.38271 0.377533 0.372434 0.366974 0.361402 0.355993 0.350177 0.344507 0.338559 0.332932 0.326743 0.320237 0.31425 0.308124 0.301819 0.29545 0.288648 0.282349 0.276198 0.269694 0.262808 0.255475 0.248555 0.241334 0.233705 0.226307 0.219037 0.211451 0.203532 0.195212 0.187165 0.179219 0.170272 0.161437 0.152501 0.14391 0.135027 0.125741 0.116508 0.106476 0.0971163 0.0865472 0.0754191 0.0643457 0.0527208 0.0375737 ];
Precision_DRFI = [0.150626 0.206132 0.23063 0.247406 0.261538 0.273471 0.284362 0.294408 0.303656 0.312098 0.320748 0.328524 0.335866 0.342931 0.349617 0.355875 0.362138 0.368118 0.373701 0.379413 0.384959 0.390201 0.395283 0.400701 0.405682 0.410566 0.415444 0.420115 0.424584 0.428971 0.43355 0.438151 0.442185 0.446321 0.45027 0.454133 0.45787 0.461552 0.465069 0.468415 0.472021 0.47552 0.47883 0.482154 0.485699 0.489 0.492102 0.494827 0.497631 0.50045 0.503362 0.506343 0.509307 0.51201 0.514899 0.517939 0.520886 0.523502 0.526073 0.528586 0.53128 0.533792 0.536175 0.538508 0.540723 0.543055 0.545298 0.547578 0.549798 0.551957 0.554355 0.556614 0.558717 0.560908 0.563056 0.565237 0.567332 0.569388 0.571385 0.573209 0.575134 0.57707 0.578959 0.58083 0.582633 0.584814 0.586828 0.588633 0.590541 0.592364 0.594242 0.596028 0.597921 0.59965 0.601462 0.603079 0.604885 0.606766 0.608265 0.609915 0.6117 0.613304 0.615118 0.61683 0.618235 0.619688 0.621241 0.622783 0.624496 0.626159 0.6278 0.629251 0.630582 0.631885 0.633353 0.634626 0.636167 0.637549 0.639311 0.640685 0.642238 0.643678 0.645066 0.646475 0.64788 0.649386 0.650878 0.652269 0.653495 0.654955 0.656121 0.657426 0.658689 0.659945 0.661293 0.662543 0.66345 0.664719 0.665885 0.667085 0.668168 0.669304 0.670139 0.67125 0.672477 0.673474 0.674969 0.676371 0.677449 0.678574 0.679809 0.680739 0.681814 0.68328 0.684186 0.685321 0.685913 0.687015 0.688149 0.689386 0.69004 0.691056 0.692011 0.693065 0.693855 0.694917 0.69583 0.696917 0.697937 0.698789 0.699574 0.70079 0.701843 0.702751 0.703775 0.704591 0.705572 0.706622 0.707268 0.708241 0.70911 0.709778 0.710521 0.71086 0.711646 0.712376 0.713167 0.713856 0.714748 0.715463 0.716005 0.716942 0.717625 0.718355 0.718893 0.71969 0.720715 0.721517 0.722469 0.723501 0.724298 0.725023 0.725757 0.726217 0.726895 0.727569 0.728507 0.728966 0.729745 0.730105 0.730761 0.731475 0.732096 0.732603 0.733296 0.734326 0.734924 0.735705 0.736332 0.737583 0.738271 0.73863 0.739031 0.739772 0.741007 0.741791 0.742099 0.742749 0.743761 0.744372 0.744668 0.744615 0.744802 0.745574 0.745192 0.745714 0.746346 0.746732 0.747412 0.748285 0.748854 0.749317 0.749773 0.750774 0.751333 0.751347 0.751293 0.751631 0.75139 0.751348 0.751446 0.751063 0.75032 0.751398 0.750771 0.751429 ];
TPR_DRFI = [1 0.998462 0.997359 0.996304 0.995494 0.993996 0.992884 0.991656 0.990208 0.988605 0.987302 0.986061 0.984516 0.983115 0.981559 0.979993 0.978631 0.976802 0.974934 0.973221 0.971691 0.96985 0.967934 0.966369 0.964666 0.962645 0.960906 0.959195 0.957262 0.955313 0.953621 0.951799 0.949753 0.948029 0.946103 0.944062 0.94196 0.940112 0.937844 0.935767 0.933818 0.931569 0.929346 0.927184 0.925111 0.922772 0.920103 0.917837 0.915579 0.913261 0.911138 0.908955 0.906483 0.904375 0.902402 0.900325 0.898373 0.896034 0.894073 0.891866 0.889807 0.887431 0.885499 0.883071 0.880777 0.878528 0.876092 0.873954 0.871519 0.868958 0.866718 0.864671 0.862442 0.859858 0.857795 0.855389 0.853179 0.851128 0.849119 0.846598 0.844234 0.841664 0.83919 0.836523 0.833814 0.831507 0.82909 0.826603 0.824172 0.821457 0.818916 0.816288 0.81382 0.81124 0.808653 0.805509 0.803022 0.800211 0.797482 0.79438 0.791797 0.788894 0.786233 0.78349 0.78069 0.777849 0.775363 0.772705 0.770039 0.767063 0.764081 0.761201 0.758239 0.755028 0.752279 0.749449 0.746775 0.743937 0.741146 0.738455 0.735622 0.732459 0.728979 0.726043 0.723068 0.720228 0.71738 0.714196 0.711333 0.708513 0.705281 0.702154 0.699031 0.695868 0.692974 0.689869 0.686251 0.683166 0.679966 0.676838 0.673347 0.669882 0.666446 0.663249 0.659797 0.65653 0.65349 0.650136 0.646779 0.643407 0.639968 0.63647 0.633001 0.629889 0.625935 0.622042 0.61829 0.614768 0.611169 0.607884 0.603893 0.600646 0.596574 0.5924 0.588571 0.585128 0.581178 0.577508 0.57348 0.5693 0.565327 0.561291 0.557458 0.55324 0.549358 0.544984 0.540843 0.536758 0.532691 0.528198 0.523449 0.519022 0.514815 0.510155 0.505971 0.501615 0.497674 0.492945 0.488596 0.483962 0.478928 0.47477 0.470123 0.465633 0.461213 0.456511 0.451773 0.447614 0.442876 0.43822 0.43363 0.428645 0.423548 0.41846 0.413307 0.408175 0.403329 0.398132 0.393057 0.387782 0.38271 0.377533 0.372434 0.366974 0.361402 0.355993 0.350177 0.344507 0.338559 0.332932 0.326743 0.320237 0.31425 0.308124 0.301819 0.29545 0.288648 0.282349 0.276198 0.269694 0.262808 0.255475 0.248555 0.241334 0.233705 0.226307 0.219037 0.211451 0.203532 0.195212 0.187165 0.179219 0.170272 0.161437 0.152501 0.14391 0.135027 0.125741 0.116508 0.106476 0.0971163 0.0865472 0.0754191 0.0643457 0.0527208 0.0375737 ];
FPR_DRFI = [1 0.774471 0.684763 0.626625 0.583154 0.548138 0.518161 0.492753 0.470748 0.45116 0.432039 0.415418 0.400246 0.386335 0.373475 0.361658 0.350612 0.339946 0.330154 0.320625 0.311712 0.303664 0.29583 0.287961 0.280949 0.274199 0.267668 0.261547 0.255643 0.249913 0.244384 0.238759 0.233838 0.229104 0.224505 0.219901 0.215501 0.211407 0.207414 0.20371 0.199843 0.196172 0.192876 0.189507 0.186299 0.183136 0.180132 0.17749 0.174778 0.172018 0.169351 0.166672 0.163992 0.161627 0.159133 0.156604 0.1541 0.15175 0.149599 0.147459 0.145261 0.143164 0.141348 0.13945 0.137689 0.135905 0.134151 0.132393 0.130739 0.128938 0.127175 0.125569 0.123991 0.122326 0.12076 0.119171 0.117665 0.116232 0.114818 0.113389 0.112009 0.110645 0.109286 0.107914 0.10653 0.105114 0.103811 0.102633 0.101351 0.100141 0.098918 0.0977552 0.0966032 0.0954827 0.0943212 0.0931715 0.0920404 0.090969 0.0899818 0.088891 0.087815 0.0868138 0.0858136 0.0848217 0.0839069 0.0829893 0.0820579 0.0811571 0.0802543 0.0792428 0.0782757 0.0774192 0.0765487 0.0756784 0.0748232 0.0739202 0.0730679 0.0721935 0.0713662 0.0704351 0.0695731 0.0687733 0.0680003 0.0672011 0.0664299 0.0656229 0.0648402 0.0640421 0.0633271 0.0625889 0.0618672 0.0611359 0.0604158 0.0596696 0.0589403 0.058269 0.0575936 0.0569596 0.0562964 0.0556014 0.0549923 0.0543728 0.0537505 0.0531699 0.0525369 0.0519211 0.0512107 0.050577 0.0499452 0.0492979 0.0486814 0.0481221 0.0475474 0.046884 0.0462931 0.0457198 0.0451913 0.044645 0.0440636 0.0434683 0.0428879 0.042367 0.0418083 0.0412427 0.0407378 0.040196 0.0396714 0.0391059 0.0385683 0.0379804 0.0374609 0.036928 0.0364015 0.035858 0.0353546 0.0348322 0.0343249 0.033725 0.0332346 0.032704 0.032193 0.0317059 0.0312492 0.0308017 0.0303509 0.0298914 0.0294312 0.0289748 0.0285276 0.0280982 0.0276115 0.0271355 0.0266672 0.0262375 0.0258294 0.0253407 0.0248838 0.0244352 0.0239838 0.0235174 0.0231177 0.0227041 0.0222688 0.0218563 0.0214203 0.0209824 0.0205509 0.0201723 0.0197574 0.0193681 0.0189578 0.0184737 0.0180856 0.0176684 0.0172733 0.0168409 0.0164174 0.0159713 0.0155736 0.0150893 0.0146865 0.0143337 0.0139142 0.0135216 0.0131112 0.0127074 0.0122631 0.0118602 0.0114351 0.0110627 0.0106797 0.0103017 0.00989501 0.00944785 0.00907654 0.00869687 0.00831864 0.00793417 0.00757742 0.00713288 0.00676047 0.00639177 0.00601799 0.00562936 0.00519308 0.00483107 0.00445753 0.00412093 0.00371576 0.00335785 0.00299795 0.0025124 0.00208295 0.00166941 0.00134604 0.000934508 ];
plot(Recall_DRFI, Precision_DRFI, ':c', 'linewidth', 2);
Recall_GMR = [1 0.983513 0.965951 0.954355 0.945097 0.937381 0.930499 0.923753 0.91725 0.91151 0.905694 0.901167 0.895972 0.891234 0.886671 0.882531 0.878161 0.874166 0.870116 0.866499 0.862647 0.858537 0.854838 0.850764 0.847551 0.843808 0.840215 0.836753 0.83329 0.829993 0.82665 0.823005 0.819657 0.815804 0.8124 0.80924 0.805759 0.80284 0.799855 0.796766 0.793719 0.790392 0.786975 0.783975 0.780683 0.777193 0.773988 0.770795 0.767853 0.764742 0.761849 0.758835 0.755889 0.752973 0.750312 0.747581 0.744572 0.741662 0.738625 0.735643 0.732956 0.730151 0.72731 0.724825 0.721793 0.718979 0.716248 0.713366 0.710886 0.708056 0.70541 0.703007 0.69982 0.696926 0.694298 0.691661 0.688893 0.686464 0.683733 0.68118 0.678374 0.675916 0.673102 0.669949 0.667 0.664005 0.6613 0.658635 0.65618 0.65343 0.650859 0.648424 0.645746 0.643225 0.640551 0.637654 0.634966 0.632537 0.629863 0.627254 0.624733 0.622115 0.619757 0.617367 0.614714 0.612336 0.60984 0.606997 0.604326 0.601854 0.599511 0.596983 0.594428 0.591907 0.589278 0.586843 0.584244 0.5817 0.579268 0.576776 0.574307 0.57193 0.569054 0.566319 0.56361 0.560956 0.558165 0.555697 0.553344 0.551047 0.548321 0.545733 0.543241 0.540754 0.538285 0.535907 0.533264 0.530688 0.528525 0.525865 0.523203 0.520637 0.517771 0.515167 0.512519 0.510033 0.507522 0.505093 0.502652 0.499979 0.497418 0.494535 0.491812 0.489402 0.486821 0.484385 0.481776 0.479104 0.476524 0.473932 0.471346 0.468553 0.466043 0.463304 0.460536 0.457585 0.454659 0.451881 0.448983 0.446035 0.443472 0.440606 0.437973 0.43523 0.432562 0.430122 0.42738 0.424778 0.421985 0.419144 0.415919 0.413092 0.410201 0.407489 0.404505 0.401775 0.398649 0.396 0.39321 0.390183 0.387051 0.383539 0.380717 0.377273 0.373816 0.370756 0.367568 0.364716 0.361536 0.358104 0.355028 0.352044 0.348706 0.345504 0.342316 0.339031 0.335282 0.33209 0.329212 0.325607 0.322166 0.318721 0.315601 0.311856 0.308502 0.304801 0.301157 0.29769 0.293995 0.290617 0.286911 0.283404 0.279236 0.275304 0.271086 0.267245 0.263075 0.258845 0.254043 0.249924 0.245556 0.241045 0.236533 0.23126 0.226321 0.221162 0.216446 0.211009 0.205944 0.200598 0.195172 0.189148 0.183657 0.17792 0.171214 0.164668 0.15688 0.149473 0.141312 0.13224 0.123036 0.112056 0.0999979 0.0860893 0.0692284 0.0486051 ];
Precision_GMR = [0.150626 0.209411 0.256028 0.283016 0.302443 0.318357 0.331191 0.341736 0.351109 0.359676 0.367221 0.374177 0.380868 0.387247 0.392823 0.398393 0.403609 0.40861 0.413278 0.417811 0.42213 0.426391 0.430539 0.434382 0.438207 0.44177 0.445198 0.448467 0.451899 0.455043 0.458132 0.461129 0.463899 0.466645 0.469563 0.472407 0.475032 0.477548 0.480141 0.482671 0.485345 0.487762 0.490382 0.492862 0.495357 0.497865 0.500322 0.502447 0.504707 0.506877 0.509161 0.511227 0.513295 0.515057 0.517123 0.519011 0.520986 0.522779 0.5247 0.526622 0.528613 0.530321 0.53205 0.533771 0.535513 0.53698 0.538524 0.540197 0.541997 0.54368 0.545211 0.546696 0.548266 0.549674 0.551177 0.552596 0.553734 0.555182 0.556555 0.558086 0.559249 0.560931 0.56234 0.563479 0.564889 0.565801 0.566966 0.567958 0.569203 0.570281 0.571537 0.572812 0.574176 0.575453 0.576588 0.577582 0.578738 0.579873 0.58111 0.582146 0.583425 0.584728 0.585773 0.586781 0.587916 0.588957 0.589901 0.59089 0.591824 0.593156 0.594181 0.595423 0.596701 0.597558 0.598594 0.599658 0.600428 0.601335 0.6023 0.60344 0.604387 0.605013 0.605771 0.606819 0.60764 0.608337 0.609384 0.61022 0.611012 0.611687 0.612314 0.613467 0.61416 0.615005 0.615652 0.616438 0.617104 0.61775 0.618681 0.619104 0.619791 0.620379 0.621052 0.621804 0.622382 0.623243 0.623969 0.624678 0.625274 0.625796 0.626392 0.627052 0.627707 0.628389 0.629206 0.630056 0.630638 0.631095 0.631942 0.632524 0.633326 0.633732 0.634485 0.635097 0.635734 0.636466 0.636967 0.637674 0.638204 0.638871 0.639779 0.640132 0.6407 0.641668 0.642567 0.643342 0.644184 0.644881 0.645674 0.646345 0.646769 0.647279 0.647814 0.648459 0.649017 0.649833 0.650446 0.651354 0.651779 0.65232 0.652561 0.653003 0.653801 0.654322 0.654886 0.655258 0.655954 0.656434 0.656844 0.656964 0.657537 0.657663 0.657943 0.658361 0.65868 0.658989 0.659167 0.659503 0.660187 0.66034 0.660621 0.660978 0.66154 0.661598 0.66194 0.66191 0.662361 0.662921 0.663078 0.663495 0.66366 0.663954 0.66418 0.664799 0.664864 0.665263 0.66524 0.665346 0.665141 0.665332 0.665509 0.666001 0.666089 0.666355 0.66638 0.666465 0.666867 0.666586 0.666751 0.667041 0.667888 0.667964 0.668184 0.668619 0.669062 0.669115 0.668956 0.669343 0.669989 0.670357 0.670549 0.669978 0.670006 0.669785 0.669256 0.669447 ];
TPR_GMR = [1 0.983513 0.965951 0.954355 0.945097 0.937381 0.930499 0.923753 0.91725 0.91151 0.905694 0.901167 0.895972 0.891234 0.886671 0.882531 0.878161 0.874166 0.870116 0.866499 0.862647 0.858537 0.854838 0.850764 0.847551 0.843808 0.840215 0.836753 0.83329 0.829993 0.82665 0.823005 0.819657 0.815804 0.8124 0.80924 0.805759 0.80284 0.799855 0.796766 0.793719 0.790392 0.786975 0.783975 0.780683 0.777193 0.773988 0.770795 0.767853 0.764742 0.761849 0.758835 0.755889 0.752973 0.750312 0.747581 0.744572 0.741662 0.738625 0.735643 0.732956 0.730151 0.72731 0.724825 0.721793 0.718979 0.716248 0.713366 0.710886 0.708056 0.70541 0.703007 0.69982 0.696926 0.694298 0.691661 0.688893 0.686464 0.683733 0.68118 0.678374 0.675916 0.673102 0.669949 0.667 0.664005 0.6613 0.658635 0.65618 0.65343 0.650859 0.648424 0.645746 0.643225 0.640551 0.637654 0.634966 0.632537 0.629863 0.627254 0.624733 0.622115 0.619757 0.617367 0.614714 0.612336 0.60984 0.606997 0.604326 0.601854 0.599511 0.596983 0.594428 0.591907 0.589278 0.586843 0.584244 0.5817 0.579268 0.576776 0.574307 0.57193 0.569054 0.566319 0.56361 0.560956 0.558165 0.555697 0.553344 0.551047 0.548321 0.545733 0.543241 0.540754 0.538285 0.535907 0.533264 0.530688 0.528525 0.525865 0.523203 0.520637 0.517771 0.515167 0.512519 0.510033 0.507522 0.505093 0.502652 0.499979 0.497418 0.494535 0.491812 0.489402 0.486821 0.484385 0.481776 0.479104 0.476524 0.473932 0.471346 0.468553 0.466043 0.463304 0.460536 0.457585 0.454659 0.451881 0.448983 0.446035 0.443472 0.440606 0.437973 0.43523 0.432562 0.430122 0.42738 0.424778 0.421985 0.419144 0.415919 0.413092 0.410201 0.407489 0.404505 0.401775 0.398649 0.396 0.39321 0.390183 0.387051 0.383539 0.380717 0.377273 0.373816 0.370756 0.367568 0.364716 0.361536 0.358104 0.355028 0.352044 0.348706 0.345504 0.342316 0.339031 0.335282 0.33209 0.329212 0.325607 0.322166 0.318721 0.315601 0.311856 0.308502 0.304801 0.301157 0.29769 0.293995 0.290617 0.286911 0.283404 0.279236 0.275304 0.271086 0.267245 0.263075 0.258845 0.254043 0.249924 0.245556 0.241045 0.236533 0.23126 0.226321 0.221162 0.216446 0.211009 0.205944 0.200598 0.195172 0.189148 0.183657 0.17792 0.171214 0.164668 0.15688 0.149473 0.141312 0.13224 0.123036 0.112056 0.0999979 0.0860893 0.0692284 0.0486051 ];
FPR_GMR = [1 0.79678 0.683041 0.620409 0.575963 0.540731 0.511711 0.487428 0.466698 0.448668 0.43281 0.418372 0.405178 0.393296 0.382326 0.372398 0.362628 0.353533 0.345057 0.337204 0.32974 0.322471 0.315473 0.308946 0.302777 0.297048 0.291448 0.286078 0.280589 0.275436 0.270562 0.265578 0.26102 0.256633 0.252331 0.248155 0.243967 0.240035 0.236099 0.232181 0.228435 0.224856 0.221266 0.2179 0.214647 0.211398 0.208243 0.205169 0.202181 0.199235 0.196389 0.19365 0.190788 0.188086 0.185474 0.182974 0.180515 0.178154 0.175903 0.173659 0.171334 0.169132 0.166955 0.164911 0.162787 0.160791 0.158757 0.156851 0.154976 0.153063 0.151208 0.149488 0.147701 0.145894 0.144146 0.142446 0.140786 0.139169 0.137574 0.136019 0.134444 0.13287 0.13132 0.129904 0.128493 0.12711 0.125723 0.124383 0.122988 0.121619 0.120248 0.11896 0.117637 0.116299 0.115052 0.113783 0.112531 0.111351 0.110087 0.108892 0.107625 0.106385 0.10527 0.104184 0.103064 0.101945 0.10082 0.0998229 0.0988119 0.0977703 0.09673 0.0956974 0.0946978 0.0937041 0.0927596 0.0917969 0.0908573 0.0899419 0.088997 0.0880346 0.0871215 0.0862818 0.085326 0.0843507 0.0833858 0.0824316 0.0815097 0.0806363 0.0797713 0.0789265 0.0781274 0.077245 0.0764301 0.0756254 0.0749267 0.0741389 0.0734087 0.0726245 0.0718643 0.0711277 0.0703331 0.0695719 0.0687674 0.0679732 0.0672234 0.0664538 0.0657429 0.0650333 0.0642867 0.0635301 0.062845 0.0621506 0.0614656 0.0607813 0.0600855 0.0593911 0.0586655 0.0579949 0.0573152 0.0566523 0.0559928 0.055371 0.0547339 0.0540689 0.0533938 0.0527431 0.0520909 0.0514515 0.0508369 0.0501905 0.0495347 0.0489508 0.0483646 0.0477736 0.0471645 0.0465637 0.04592 0.0453459 0.0447618 0.0442038 0.0436832 0.0431262 0.0425502 0.0420004 0.0414592 0.0408971 0.0403716 0.0398496 0.039355 0.0388252 0.0383355 0.0377994 0.0372491 0.0367446 0.0362334 0.0357211 0.0352043 0.0347014 0.0341908 0.0336965 0.0332212 0.0327513 0.0322709 0.0317867 0.0313023 0.0307861 0.0302924 0.0298226 0.0292498 0.0286763 0.0280909 0.0275675 0.0270289 0.0264964 0.02593 0.0253886 0.0248558 0.0242977 0.0237944 0.0232447 0.0227553 0.0222825 0.0217541 0.0212268 0.0206792 0.020182 0.0197111 0.0192314 0.0187411 0.0182458 0.0177311 0.0172242 0.0167333 0.0162252 0.0157606 0.0152143 0.014659 0.0141301 0.0136072 0.0130757 0.0124958 0.0119759 0.0114616 0.0109367 0.0104211 0.00986464 0.00929542 0.00866893 0.00807259 0.00740698 0.00672272 0.00602065 0.00528757 0.00446041 0.00357534 0.00241189 ];
plot(Recall_GMR, Precision_GMR, ':m', 'linewidth', 2);
Recall_HS = [1 0.972929 0.972929 0.972929 0.964954 0.964084 0.959394 0.957034 0.956568 0.951359 0.949462 0.947461 0.944152 0.942971 0.93932 0.936609 0.935237 0.931102 0.929561 0.925927 0.922932 0.922147 0.918107 0.916229 0.914195 0.912061 0.910691 0.908017 0.905461 0.904295 0.901753 0.899707 0.89781 0.89547 0.893418 0.890938 0.889263 0.886073 0.884084 0.882308 0.879223 0.877276 0.875325 0.873169 0.870335 0.867854 0.865849 0.863676 0.861261 0.859379 0.856601 0.854019 0.853104 0.850063 0.847625 0.844725 0.841718 0.839332 0.836509 0.833177 0.83115 0.827828 0.826245 0.823469 0.821171 0.818243 0.815719 0.813315 0.81096 0.807764 0.805336 0.802999 0.799952 0.796758 0.794597 0.79137 0.788757 0.786425 0.783753 0.781102 0.779014 0.776702 0.773654 0.77146 0.769198 0.767218 0.764926 0.762372 0.76022 0.756612 0.754206 0.751313 0.748403 0.745669 0.743254 0.740299 0.737386 0.733964 0.73168 0.729045 0.725785 0.722706 0.719262 0.71785 0.714494 0.711677 0.708998 0.705772 0.703032 0.700604 0.697531 0.69484 0.692339 0.688859 0.686015 0.682955 0.680531 0.677886 0.67481 0.672012 0.670229 0.667691 0.664653 0.661539 0.658912 0.65725 0.654117 0.649724 0.648953 0.645206 0.641589 0.638644 0.636746 0.633787 0.630688 0.627703 0.624934 0.622879 0.619984 0.616932 0.614144 0.611659 0.608808 0.605384 0.602657 0.600202 0.596616 0.593745 0.59115 0.588027 0.584932 0.581513 0.577949 0.574737 0.572805 0.569256 0.565918 0.562626 0.559852 0.556074 0.552618 0.550134 0.547168 0.544836 0.541527 0.538395 0.535077 0.531393 0.528319 0.525987 0.522826 0.519511 0.516645 0.514018 0.510763 0.506673 0.503596 0.500293 0.496386 0.493874 0.490435 0.487623 0.48381 0.481232 0.477856 0.474473 0.471234 0.467982 0.464841 0.461678 0.458927 0.45629 0.451463 0.449168 0.445375 0.442982 0.439154 0.436018 0.432164 0.429218 0.425743 0.422093 0.418489 0.41477 0.410735 0.408707 0.404571 0.400604 0.397009 0.393382 0.390076 0.386958 0.383349 0.38001 0.375347 0.371891 0.368715 0.364453 0.36025 0.356779 0.352591 0.347712 0.343952 0.339858 0.335431 0.33272 0.327491 0.322686 0.320135 0.314066 0.310659 0.307138 0.300694 0.297013 0.292112 0.284637 0.28159 0.274225 0.269519 0.266019 0.255906 0.253182 0.245943 0.236144 0.233341 0.219618 0.215989 0.210271 0.191056 0.189093 0.180224 0.162475 0.16027 0.121752 0.121752 0.121752 ];
Precision_HS = [0.150626 0.239816 0.239816 0.239816 0.257629 0.258733 0.269263 0.27331 0.273754 0.28522 0.287881 0.290744 0.299931 0.301325 0.308802 0.312903 0.314933 0.32315 0.325288 0.329927 0.335074 0.336762 0.342793 0.346341 0.34934 0.354518 0.356568 0.361279 0.36586 0.368232 0.372279 0.375966 0.378122 0.381775 0.384892 0.388222 0.39186 0.394832 0.397445 0.400124 0.403653 0.406086 0.408269 0.411554 0.415031 0.417472 0.420144 0.422607 0.426236 0.428461 0.431807 0.434722 0.436121 0.438727 0.441594 0.443912 0.446402 0.44857 0.450155 0.45215 0.453783 0.45668 0.458056 0.460846 0.462362 0.464866 0.466344 0.468309 0.470193 0.472513 0.474344 0.476431 0.478252 0.480506 0.482007 0.484239 0.486092 0.487501 0.4892 0.491344 0.493468 0.494925 0.497232 0.499158 0.501076 0.502923 0.504774 0.505998 0.507665 0.509902 0.511702 0.513924 0.515187 0.516732 0.517831 0.519017 0.520515 0.522083 0.523393 0.52481 0.525828 0.527248 0.528613 0.529258 0.530655 0.532094 0.533552 0.534786 0.53605 0.537011 0.538865 0.540408 0.541433 0.54274 0.544397 0.545902 0.546934 0.548308 0.549705 0.551056 0.552624 0.554053 0.555292 0.556615 0.558012 0.558629 0.559709 0.560871 0.56107 0.562451 0.564021 0.565325 0.565875 0.567013 0.567849 0.568671 0.569751 0.570631 0.571649 0.572736 0.573848 0.574753 0.576393 0.577445 0.578817 0.579566 0.580503 0.582121 0.58326 0.584091 0.585438 0.586638 0.587375 0.588296 0.588779 0.589411 0.59033 0.591457 0.59217 0.592733 0.593969 0.594859 0.595558 0.596845 0.597472 0.598275 0.599439 0.600298 0.601086 0.602311 0.602829 0.603475 0.604488 0.605083 0.60596 0.607003 0.608157 0.608451 0.609109 0.609737 0.611014 0.612072 0.612625 0.613433 0.614857 0.615613 0.616382 0.617056 0.617888 0.618946 0.619557 0.619803 0.620565 0.621162 0.622396 0.623027 0.623318 0.624217 0.624774 0.625081 0.625758 0.626278 0.626885 0.627355 0.627756 0.627788 0.628445 0.628685 0.62894 0.629128 0.629804 0.630427 0.630843 0.630961 0.631658 0.632261 0.632562 0.632776 0.633347 0.633879 0.634326 0.634729 0.634956 0.635598 0.636212 0.636185 0.636678 0.636753 0.636697 0.636842 0.637047 0.637932 0.638863 0.639247 0.639604 0.640534 0.640984 0.641983 0.643218 0.643993 0.64569 0.646113 0.646492 0.646959 0.647156 0.648726 0.648998 0.649571 0.650168 0.65042 0.651484 0.652834 0.653438 0.654416 0.654416 0.654416 ];
TPR_HS = [1 0.972929 0.972929 0.972929 0.964954 0.964084 0.959394 0.957034 0.956568 0.951359 0.949462 0.947461 0.944152 0.942971 0.93932 0.936609 0.935237 0.931102 0.929561 0.925927 0.922932 0.922147 0.918107 0.916229 0.914195 0.912061 0.910691 0.908017 0.905461 0.904295 0.901753 0.899707 0.89781 0.89547 0.893418 0.890938 0.889263 0.886073 0.884084 0.882308 0.879223 0.877276 0.875325 0.873169 0.870335 0.867854 0.865849 0.863676 0.861261 0.859379 0.856601 0.854019 0.853104 0.850063 0.847625 0.844725 0.841718 0.839332 0.836509 0.833177 0.83115 0.827828 0.826245 0.823469 0.821171 0.818243 0.815719 0.813315 0.81096 0.807764 0.805336 0.802999 0.799952 0.796758 0.794597 0.79137 0.788757 0.786425 0.783753 0.781102 0.779014 0.776702 0.773654 0.77146 0.769198 0.767218 0.764926 0.762372 0.76022 0.756612 0.754206 0.751313 0.748403 0.745669 0.743254 0.740299 0.737386 0.733964 0.73168 0.729045 0.725785 0.722706 0.719262 0.71785 0.714494 0.711677 0.708998 0.705772 0.703032 0.700604 0.697531 0.69484 0.692339 0.688859 0.686015 0.682955 0.680531 0.677886 0.67481 0.672012 0.670229 0.667691 0.664653 0.661539 0.658912 0.65725 0.654117 0.649724 0.648953 0.645206 0.641589 0.638644 0.636746 0.633787 0.630688 0.627703 0.624934 0.622879 0.619984 0.616932 0.614144 0.611659 0.608808 0.605384 0.602657 0.600202 0.596616 0.593745 0.59115 0.588027 0.584932 0.581513 0.577949 0.574737 0.572805 0.569256 0.565918 0.562626 0.559852 0.556074 0.552618 0.550134 0.547168 0.544836 0.541527 0.538395 0.535077 0.531393 0.528319 0.525987 0.522826 0.519511 0.516645 0.514018 0.510763 0.506673 0.503596 0.500293 0.496386 0.493874 0.490435 0.487623 0.48381 0.481232 0.477856 0.474473 0.471234 0.467982 0.464841 0.461678 0.458927 0.45629 0.451463 0.449168 0.445375 0.442982 0.439154 0.436018 0.432164 0.429218 0.425743 0.422093 0.418489 0.41477 0.410735 0.408707 0.404571 0.400604 0.397009 0.393382 0.390076 0.386958 0.383349 0.38001 0.375347 0.371891 0.368715 0.364453 0.36025 0.356779 0.352591 0.347712 0.343952 0.339858 0.335431 0.33272 0.327491 0.322686 0.320135 0.314066 0.310659 0.307138 0.300694 0.297013 0.292112 0.284637 0.28159 0.274225 0.269519 0.266019 0.255906 0.253182 0.245943 0.236144 0.233341 0.219618 0.215989 0.210271 0.191056 0.189093 0.180224 0.162475 0.16027 0.121752 0.121752 0.121752 ];
FPR_HS = [1 0.787055 0.787055 0.787055 0.72779 0.723513 0.692826 0.675981 0.673421 0.642455 0.631201 0.624365 0.599973 0.59378 0.57666 0.564255 0.557574 0.537524 0.529764 0.519694 0.506775 0.501811 0.488025 0.479059 0.471787 0.460854 0.454746 0.445144 0.435737 0.429917 0.42216 0.413569 0.408333 0.401155 0.394172 0.387811 0.381294 0.374477 0.369493 0.363491 0.356799 0.351508 0.347092 0.34154 0.33526 0.330334 0.325868 0.321416 0.31549 0.311529 0.30622 0.301356 0.298926 0.294091 0.289495 0.284879 0.280839 0.276916 0.273645 0.269772 0.26682 0.262208 0.259605 0.255153 0.252589 0.248384 0.245455 0.242559 0.239414 0.236128 0.233106 0.229971 0.226999 0.223746 0.221302 0.218164 0.215613 0.213542 0.210551 0.207612 0.205222 0.202936 0.199678 0.197025 0.194468 0.192162 0.189626 0.18723 0.185177 0.1824 0.179861 0.177434 0.175342 0.17339 0.171738 0.169738 0.167606 0.165235 0.163379 0.161465 0.159636 0.157601 0.155431 0.154439 0.152554 0.150787 0.148928 0.147133 0.145433 0.144118 0.142272 0.140549 0.139102 0.137328 0.135363 0.133617 0.132172 0.130505 0.12894 0.127386 0.125886 0.124553 0.123163 0.121475 0.119846 0.119046 0.117615 0.115892 0.115545 0.113924 0.112068 0.110754 0.109896 0.108431 0.107202 0.105961 0.104441 0.103388 0.102043 0.100894 0.0997295 0.0986883 0.0973497 0.0961051 0.094889 0.0940161 0.0928359 0.0915104 0.0904287 0.0894143 0.0882162 0.0871268 0.0859257 0.0848007 0.0841943 0.0831235 0.0820785 0.0809479 0.0800668 0.0789489 0.0776596 0.0767311 0.0759012 0.0749375 0.0739355 0.0729306 0.0719797 0.0710195 0.0701538 0.0693256 0.068475 0.0675455 0.066877 0.0660943 0.0653559 0.0642022 0.0632955 0.0625261 0.0615863 0.0609497 0.0600357 0.0591093 0.0582833 0.0576699 0.0566338 0.0558207 0.0551214 0.0543579 0.053681 0.0528861 0.0521983 0.0515914 0.0507193 0.0500803 0.0491739 0.0485665 0.0479156 0.0470314 0.0464169 0.0458214 0.0451975 0.044613 0.0439005 0.0432406 0.0425318 0.0421683 0.041482 0.0408949 0.0404196 0.039893 0.039224 0.038583 0.0380507 0.0374685 0.0367509 0.0362107 0.0356125 0.0351204 0.0343024 0.033802 0.0332771 0.0327052 0.0320978 0.031644 0.0310768 0.0306124 0.0299617 0.0294364 0.0290714 0.0282683 0.0277948 0.0272538 0.0265766 0.0261995 0.0255821 0.0248331 0.0243024 0.0234093 0.0228711 0.022283 0.0213832 0.0210378 0.0201391 0.0194002 0.0189883 0.0175785 0.0172836 0.0166115 0.0148301 0.0145239 0.0133701 0.011983 0.0117765 0.00855048 0.00855048 0.00855048 ];
plot(Recall_HS, Precision_HS, ':y', 'linewidth', 2);
Recall_LMLC = [1 0.987849 0.98395 0.98079 0.977996 0.97535 0.972988 0.970631 0.968663 0.966593 0.964451 0.962417 0.960393 0.958403 0.956327 0.954302 0.952307 0.950403 0.948389 0.946312 0.94436 0.942439 0.940506 0.938535 0.936561 0.934471 0.932493 0.930448 0.928528 0.926653 0.924569 0.922629 0.920679 0.918713 0.916758 0.914894 0.912892 0.910855 0.908879 0.906981 0.90506 0.903304 0.901483 0.89959 0.897734 0.895698 0.893806 0.891859 0.889891 0.887956 0.886051 0.884187 0.882246 0.880393 0.878512 0.876609 0.874684 0.872691 0.870749 0.868864 0.866863 0.865112 0.86314 0.861167 0.859259 0.857359 0.855412 0.85347 0.851409 0.849425 0.847576 0.845549 0.843633 0.841734 0.83972 0.837698 0.835664 0.833758 0.831703 0.829612 0.827585 0.825625 0.823652 0.821634 0.819509 0.817467 0.815478 0.81341 0.811222 0.80927 0.807224 0.805092 0.803006 0.8008 0.798794 0.796606 0.794516 0.792272 0.790032 0.787915 0.785771 0.783617 0.781492 0.779325 0.777093 0.774805 0.7726 0.770299 0.767978 0.765665 0.763403 0.761051 0.758853 0.756638 0.754404 0.752013 0.749591 0.747129 0.744801 0.742243 0.739903 0.737447 0.735085 0.732685 0.730269 0.727644 0.7251 0.722627 0.719953 0.717231 0.714665 0.711993 0.709503 0.706923 0.704226 0.70145 0.698748 0.696182 0.693785 0.690964 0.68824 0.685515 0.682734 0.679999 0.677101 0.674606 0.671863 0.669115 0.666218 0.663508 0.660823 0.658114 0.6552 0.652392 0.64956 0.646764 0.643854 0.641002 0.638259 0.635479 0.632612 0.629705 0.626772 0.623923 0.620889 0.61785 0.614926 0.611931 0.609155 0.6063 0.603266 0.600293 0.597231 0.594227 0.591114 0.588112 0.585015 0.581929 0.578763 0.575705 0.572599 0.569591 0.566445 0.563298 0.560182 0.556993 0.553763 0.550607 0.547456 0.544208 0.540839 0.53767 0.534382 0.530981 0.527585 0.52426 0.520897 0.517369 0.513759 0.509923 0.506032 0.502127 0.498373 0.494328 0.490359 0.486266 0.48217 0.478054 0.474016 0.470026 0.46583 0.461798 0.457619 0.453356 0.449306 0.445199 0.440962 0.436716 0.432104 0.42752 0.422771 0.417934 0.413135 0.408509 0.403567 0.398324 0.393251 0.388201 0.382977 0.377655 0.372298 0.366586 0.360481 0.354318 0.348065 0.341891 0.335343 0.32871 0.321487 0.314378 0.30687 0.299238 0.291058 0.282447 0.273639 0.264498 0.254544 0.24389 0.232831 0.22081 0.207785 0.192447 0.174703 0.153981 0.127888 0.0859683 ];
Precision_LMLC = [0.150626 0.190547 0.202952 0.2106 0.216654 0.222339 0.227377 0.231834 0.236307 0.2406 0.244524 0.248412 0.251959 0.255501 0.259233 0.262753 0.265808 0.268806 0.272006 0.274684 0.277509 0.280329 0.28311 0.285695 0.288199 0.290635 0.292769 0.295 0.297371 0.299796 0.302349 0.304876 0.307146 0.309348 0.311427 0.313594 0.315634 0.317785 0.319506 0.321466 0.323411 0.325433 0.327546 0.329465 0.33178 0.333481 0.335315 0.337085 0.338939 0.34075 0.342704 0.344316 0.346011 0.347815 0.349549 0.35136 0.353155 0.354918 0.356604 0.358273 0.360046 0.361657 0.363205 0.364867 0.366539 0.368173 0.369711 0.371216 0.372942 0.374501 0.375948 0.377442 0.378898 0.380263 0.381741 0.383515 0.384949 0.38651 0.387905 0.389226 0.390764 0.392193 0.393513 0.395061 0.396769 0.398255 0.399631 0.401276 0.402846 0.404365 0.405801 0.407261 0.408714 0.410159 0.411438 0.412889 0.414066 0.415569 0.416857 0.418278 0.419729 0.421109 0.422413 0.423729 0.425127 0.426377 0.427563 0.428837 0.430017 0.431276 0.432503 0.433664 0.434947 0.436201 0.437494 0.438736 0.439888 0.441034 0.442482 0.443993 0.44526 0.44664 0.447974 0.449452 0.450879 0.452136 0.453389 0.454709 0.455992 0.457193 0.458447 0.459588 0.460879 0.462086 0.463266 0.464418 0.465605 0.466846 0.4682 0.469445 0.470519 0.471763 0.472954 0.4742 0.475266 0.476517 0.477607 0.478831 0.480019 0.481528 0.482835 0.484228 0.485497 0.486739 0.488052 0.489489 0.49089 0.492358 0.493593 0.494881 0.496485 0.497652 0.49898 0.500364 0.501564 0.502825 0.504295 0.505248 0.506616 0.508232 0.509801 0.511235 0.512484 0.513698 0.514841 0.516056 0.517535 0.519126 0.520493 0.521855 0.523141 0.524876 0.52624 0.527785 0.529321 0.530683 0.531941 0.533304 0.534477 0.535698 0.537123 0.538678 0.540044 0.541453 0.542825 0.543943 0.545356 0.546717 0.547816 0.549387 0.550516 0.551803 0.553385 0.554721 0.556053 0.55765 0.559053 0.560252 0.561426 0.562879 0.563879 0.565014 0.566056 0.567249 0.568573 0.569916 0.571666 0.573136 0.574652 0.576104 0.577651 0.579784 0.581095 0.582385 0.584007 0.58574 0.58706 0.588766 0.590303 0.591539 0.5927 0.594039 0.595678 0.597505 0.598828 0.600273 0.601915 0.603314 0.60428 0.606297 0.607537 0.608597 0.609709 0.610094 0.611191 0.612749 0.613636 0.614712 0.615564 0.616807 0.61812 0.620757 0.623315 0.623608 0.624848 0.625363 ];
TPR_LMLC = [1 0.987849 0.98395 0.98079 0.977996 0.97535 0.972988 0.970631 0.968663 0.966593 0.964451 0.962417 0.960393 0.958403 0.956327 0.954302 0.952307 0.950403 0.948389 0.946312 0.94436 0.942439 0.940506 0.938535 0.936561 0.934471 0.932493 0.930448 0.928528 0.926653 0.924569 0.922629 0.920679 0.918713 0.916758 0.914894 0.912892 0.910855 0.908879 0.906981 0.90506 0.903304 0.901483 0.89959 0.897734 0.895698 0.893806 0.891859 0.889891 0.887956 0.886051 0.884187 0.882246 0.880393 0.878512 0.876609 0.874684 0.872691 0.870749 0.868864 0.866863 0.865112 0.86314 0.861167 0.859259 0.857359 0.855412 0.85347 0.851409 0.849425 0.847576 0.845549 0.843633 0.841734 0.83972 0.837698 0.835664 0.833758 0.831703 0.829612 0.827585 0.825625 0.823652 0.821634 0.819509 0.817467 0.815478 0.81341 0.811222 0.80927 0.807224 0.805092 0.803006 0.8008 0.798794 0.796606 0.794516 0.792272 0.790032 0.787915 0.785771 0.783617 0.781492 0.779325 0.777093 0.774805 0.7726 0.770299 0.767978 0.765665 0.763403 0.761051 0.758853 0.756638 0.754404 0.752013 0.749591 0.747129 0.744801 0.742243 0.739903 0.737447 0.735085 0.732685 0.730269 0.727644 0.7251 0.722627 0.719953 0.717231 0.714665 0.711993 0.709503 0.706923 0.704226 0.70145 0.698748 0.696182 0.693785 0.690964 0.68824 0.685515 0.682734 0.679999 0.677101 0.674606 0.671863 0.669115 0.666218 0.663508 0.660823 0.658114 0.6552 0.652392 0.64956 0.646764 0.643854 0.641002 0.638259 0.635479 0.632612 0.629705 0.626772 0.623923 0.620889 0.61785 0.614926 0.611931 0.609155 0.6063 0.603266 0.600293 0.597231 0.594227 0.591114 0.588112 0.585015 0.581929 0.578763 0.575705 0.572599 0.569591 0.566445 0.563298 0.560182 0.556993 0.553763 0.550607 0.547456 0.544208 0.540839 0.53767 0.534382 0.530981 0.527585 0.52426 0.520897 0.517369 0.513759 0.509923 0.506032 0.502127 0.498373 0.494328 0.490359 0.486266 0.48217 0.478054 0.474016 0.470026 0.46583 0.461798 0.457619 0.453356 0.449306 0.445199 0.440962 0.436716 0.432104 0.42752 0.422771 0.417934 0.413135 0.408509 0.403567 0.398324 0.393251 0.388201 0.382977 0.377655 0.372298 0.366586 0.360481 0.354318 0.348065 0.341891 0.335343 0.32871 0.321487 0.314378 0.30687 0.299238 0.291058 0.282447 0.273639 0.264498 0.254544 0.24389 0.232831 0.22081 0.207785 0.192447 0.174703 0.153981 0.127888 0.0859683 ];
FPR_LMLC = [1 0.793066 0.749435 0.722633 0.701773 0.683792 0.667692 0.653425 0.640292 0.627842 0.616479 0.60555 0.595323 0.585619 0.576101 0.56716 0.559193 0.55145 0.543605 0.536314 0.528905 0.521724 0.514758 0.508438 0.502254 0.49612 0.490184 0.484417 0.478623 0.473018 0.467628 0.462496 0.45747 0.452337 0.447211 0.442338 0.437734 0.43291 0.428761 0.424478 0.42017 0.41594 0.411621 0.407465 0.403019 0.399047 0.39501 0.391243 0.387279 0.383403 0.379515 0.375972 0.372387 0.368719 0.36526 0.361667 0.358208 0.35474 0.351384 0.348058 0.344798 0.341597 0.338413 0.335159 0.332122 0.329056 0.326059 0.323279 0.320272 0.317471 0.31473 0.311821 0.309157 0.306473 0.303712 0.30087 0.298333 0.295587 0.292937 0.290382 0.287621 0.285026 0.282464 0.279692 0.277002 0.274406 0.271854 0.269272 0.26677 0.264328 0.26197 0.259614 0.257169 0.25481 0.252607 0.250152 0.247929 0.245419 0.243168 0.241002 0.23873 0.236545 0.234371 0.232264 0.230007 0.227954 0.225921 0.22377 0.221756 0.219656 0.217595 0.215554 0.213532 0.211477 0.209378 0.207375 0.205464 0.203516 0.20153 0.199394 0.197417 0.19542 0.193419 0.191512 0.189608 0.187752 0.185831 0.18397 0.182143 0.180325 0.178479 0.176699 0.174922 0.173198 0.171476 0.169691 0.167949 0.166137 0.164389 0.162679 0.160995 0.159259 0.157509 0.155774 0.154159 0.152502 0.150846 0.149158 0.147462 0.145781 0.144146 0.142505 0.140917 0.139359 0.137755 0.136171 0.134593 0.132949 0.131491 0.129946 0.128321 0.126809 0.125277 0.123691 0.122122 0.120605 0.119002 0.117589 0.116073 0.114536 0.113037 0.111494 0.109963 0.108584 0.107154 0.105706 0.104155 0.102727 0.101355 0.0999546 0.0985412 0.0970417 0.0957501 0.094394 0.0929986 0.0917202 0.0904165 0.0891802 0.0879622 0.0866682 0.0852976 0.0839946 0.0827605 0.0814584 0.0802164 0.0790741 0.0778251 0.076646 0.0754982 0.0742443 0.0730625 0.0718754 0.0706117 0.0693124 0.0681793 0.0669179 0.0656638 0.0644257 0.0631845 0.0620179 0.0608727 0.0596845 0.0585424 0.057393 0.0561954 0.0549784 0.053758 0.0525873 0.0513693 0.0501096 0.0489383 0.0477526 0.0466262 0.0455646 0.0444238 0.0432861 0.0421604 0.0410802 0.0399815 0.0389452 0.0378889 0.0367995 0.0356609 0.0345285 0.0333696 0.0322412 0.0311244 0.0300415 0.0289275 0.0277582 0.026551 0.0253779 0.0242891 0.0231299 0.0219565 0.0207264 0.0195086 0.0183118 0.0170674 0.0157544 0.0144264 0.0130444 0.0114831 0.00979351 0.00789818 0.00530383 ];
plot(Recall_LMLC, Precision_LMLC, '--k', 'linewidth', 2);
Recall_SF = [1 0.999481 0.991101 0.975979 0.95808 0.939048 0.920044 0.900901 0.881765 0.862903 0.844763 0.827693 0.811234 0.795646 0.781002 0.767038 0.753619 0.740555 0.728023 0.716184 0.704547 0.693413 0.682772 0.672462 0.662465 0.652761 0.643373 0.634225 0.625343 0.616682 0.608362 0.600395 0.592664 0.585207 0.577889 0.570815 0.563932 0.557247 0.550628 0.544123 0.537902 0.531769 0.525836 0.519979 0.514195 0.508684 0.503287 0.49801 0.492804 0.487632 0.482543 0.477523 0.472509 0.467667 0.46295 0.458296 0.453712 0.449218 0.444733 0.440331 0.436009 0.431751 0.427634 0.423579 0.419627 0.415733 0.411877 0.408015 0.404278 0.400605 0.396932 0.393316 0.38974 0.386188 0.382661 0.379186 0.375768 0.372369 0.369017 0.365735 0.362488 0.359277 0.356073 0.35289 0.349746 0.346623 0.343503 0.340413 0.337364 0.33437 0.331449 0.328538 0.32567 0.322817 0.320003 0.317205 0.314426 0.311661 0.30891 0.306159 0.30346 0.300822 0.298213 0.29563 0.293077 0.290541 0.28801 0.285497 0.282959 0.280454 0.277977 0.275512 0.273066 0.270659 0.268295 0.26595 0.263632 0.261314 0.259004 0.2567 0.254384 0.252067 0.24973 0.247417 0.245145 0.242882 0.240643 0.238388 0.236161 0.233951 0.231765 0.229587 0.227437 0.225296 0.223168 0.221046 0.218944 0.216848 0.21474 0.21264 0.210549 0.208513 0.206487 0.204466 0.202468 0.200472 0.19848 0.196493 0.194504 0.192512 0.190535 0.18856 0.186588 0.184617 0.182675 0.180728 0.178778 0.176836 0.174916 0.173 0.171076 0.169153 0.167223 0.165281 0.163342 0.161442 0.159549 0.15766 0.15577 0.153885 0.15202 0.150144 0.148281 0.14642 0.144559 0.142701 0.14085 0.138996 0.137167 0.135333 0.133493 0.131653 0.129815 0.127985 0.126177 0.124361 0.122564 0.12075 0.118945 0.117144 0.115351 0.113551 0.111785 0.110014 0.108237 0.106461 0.104695 0.102945 0.101201 0.0994562 0.0977137 0.0959769 0.0942246 0.092468 0.0906849 0.0889002 0.0871064 0.0853403 0.0835685 0.0818005 0.0800296 0.0782633 0.0764815 0.0746823 0.0728794 0.0710788 0.0692774 0.0674857 0.0656744 0.0638822 0.0620851 0.0603016 0.0585157 0.0567193 0.0549041 0.0530662 0.0512137 0.0493568 0.0474879 0.0456168 0.0437554 0.041902 0.0400207 0.0381449 0.0362604 0.0343761 0.0324919 0.0306106 0.028736 0.0268545 0.0249475 0.0230356 0.0211262 0.0192488 0.017343 0.0154535 0.0135825 0.011776 0.00999975 0.0082527 0.00658236 0.00497916 0.00349239 0.00212586 0.000995953 0.00023361 ];
Precision_SF = [0.150626 0.157064 0.195947 0.239448 0.273754 0.299643 0.320988 0.338611 0.353087 0.36536 0.376029 0.385514 0.39418 0.402035 0.409013 0.415244 0.42101 0.426162 0.430953 0.435308 0.439243 0.442966 0.44655 0.449813 0.453017 0.456165 0.459204 0.461991 0.464621 0.467176 0.469588 0.471904 0.474103 0.476342 0.47841 0.480439 0.482354 0.484251 0.486016 0.487654 0.489291 0.490872 0.492475 0.494026 0.495565 0.497031 0.49848 0.499898 0.501284 0.502571 0.503803 0.50503 0.506186 0.507327 0.508425 0.509546 0.510599 0.511635 0.512673 0.513776 0.5148 0.515777 0.516811 0.517812 0.51877 0.519618 0.52039 0.521126 0.52196 0.522809 0.523546 0.524293 0.525046 0.525715 0.526388 0.527007 0.527634 0.528205 0.528853 0.529513 0.530138 0.530754 0.531374 0.532046 0.532766 0.533484 0.534163 0.534806 0.535412 0.53596 0.536522 0.537097 0.537693 0.538306 0.538926 0.539488 0.540031 0.540553 0.541098 0.541703 0.542327 0.542932 0.543536 0.544119 0.544661 0.545227 0.5458 0.546426 0.547003 0.547553 0.548128 0.548693 0.549192 0.549699 0.550233 0.550733 0.551252 0.551784 0.552284 0.552793 0.553291 0.553794 0.554305 0.554689 0.555002 0.555393 0.555812 0.556226 0.556674 0.557119 0.557559 0.55799 0.558424 0.558838 0.559256 0.559648 0.560034 0.560399 0.56083 0.561275 0.561768 0.562231 0.562632 0.563033 0.563455 0.563872 0.564275 0.564699 0.565192 0.565579 0.565937 0.566264 0.566608 0.566922 0.567248 0.56765 0.568014 0.568348 0.568686 0.569017 0.569293 0.569549 0.569804 0.570042 0.570293 0.57054 0.570792 0.57105 0.571304 0.571526 0.571706 0.571829 0.572044 0.572282 0.572522 0.572743 0.57295 0.573165 0.573397 0.573633 0.573834 0.573995 0.574163 0.574274 0.574446 0.574658 0.574813 0.574916 0.575031 0.57523 0.575464 0.575682 0.575932 0.576139 0.576179 0.576335 0.576488 0.576622 0.576741 0.576824 0.576834 0.576876 0.576908 0.57694 0.576883 0.576836 0.576788 0.576749 0.576716 0.576782 0.576744 0.576706 0.576696 0.576754 0.576786 0.576872 0.576945 0.577053 0.577191 0.577251 0.577286 0.577388 0.577481 0.577571 0.577611 0.577706 0.577728 0.577746 0.577804 0.577787 0.57782 0.577698 0.577497 0.577358 0.577259 0.577172 0.577098 0.576882 0.576854 0.576816 0.576836 0.576694 0.576638 0.576691 0.576587 0.576591 0.576819 0.576614 0.576768 0.576893 0.577051 0.577315 0.577445 0.578163 0.579028 0.579352 ];
TPR_SF = [1 0.999481 0.991101 0.975979 0.95808 0.939048 0.920044 0.900901 0.881765 0.862903 0.844763 0.827693 0.811234 0.795646 0.781002 0.767038 0.753619 0.740555 0.728023 0.716184 0.704547 0.693413 0.682772 0.672462 0.662465 0.652761 0.643373 0.634225 0.625343 0.616682 0.608362 0.600395 0.592664 0.585207 0.577889 0.570815 0.563932 0.557247 0.550628 0.544123 0.537902 0.531769 0.525836 0.519979 0.514195 0.508684 0.503287 0.49801 0.492804 0.487632 0.482543 0.477523 0.472509 0.467667 0.46295 0.458296 0.453712 0.449218 0.444733 0.440331 0.436009 0.431751 0.427634 0.423579 0.419627 0.415733 0.411877 0.408015 0.404278 0.400605 0.396932 0.393316 0.38974 0.386188 0.382661 0.379186 0.375768 0.372369 0.369017 0.365735 0.362488 0.359277 0.356073 0.35289 0.349746 0.346623 0.343503 0.340413 0.337364 0.33437 0.331449 0.328538 0.32567 0.322817 0.320003 0.317205 0.314426 0.311661 0.30891 0.306159 0.30346 0.300822 0.298213 0.29563 0.293077 0.290541 0.28801 0.285497 0.282959 0.280454 0.277977 0.275512 0.273066 0.270659 0.268295 0.26595 0.263632 0.261314 0.259004 0.2567 0.254384 0.252067 0.24973 0.247417 0.245145 0.242882 0.240643 0.238388 0.236161 0.233951 0.231765 0.229587 0.227437 0.225296 0.223168 0.221046 0.218944 0.216848 0.21474 0.21264 0.210549 0.208513 0.206487 0.204466 0.202468 0.200472 0.19848 0.196493 0.194504 0.192512 0.190535 0.18856 0.186588 0.184617 0.182675 0.180728 0.178778 0.176836 0.174916 0.173 0.171076 0.169153 0.167223 0.165281 0.163342 0.161442 0.159549 0.15766 0.15577 0.153885 0.15202 0.150144 0.148281 0.14642 0.144559 0.142701 0.14085 0.138996 0.137167 0.135333 0.133493 0.131653 0.129815 0.127985 0.126177 0.124361 0.122564 0.12075 0.118945 0.117144 0.115351 0.113551 0.111785 0.110014 0.108237 0.106461 0.104695 0.102945 0.101201 0.0994562 0.0977137 0.0959769 0.0942246 0.092468 0.0906849 0.0889002 0.0871064 0.0853403 0.0835685 0.0818005 0.0800296 0.0782633 0.0764815 0.0746823 0.0728794 0.0710788 0.0692774 0.0674857 0.0656744 0.0638822 0.0620851 0.0603016 0.0585157 0.0567193 0.0549041 0.0530662 0.0512137 0.0493568 0.0474879 0.0456168 0.0437554 0.041902 0.0400207 0.0381449 0.0362604 0.0343761 0.0324919 0.0306106 0.028736 0.0268545 0.0249475 0.0230356 0.0211262 0.0192488 0.017343 0.0154535 0.0135825 0.011776 0.00999975 0.0082527 0.00658236 0.00497916 0.00349239 0.00212586 0.000995953 0.00023361 ];
FPR_SF = [1 0.958931 0.83524 0.730424 0.649204 0.585495 0.53371 0.491469 0.456694 0.427134 0.401523 0.37924 0.359553 0.342131 0.326463 0.312398 0.299622 0.287933 0.277202 0.267284 0.258156 0.249706 0.241797 0.234358 0.227402 0.220856 0.214696 0.208878 0.203343 0.198114 0.193137 0.188395 0.183852 0.179506 0.17536 0.171386 0.16758 0.163935 0.160445 0.157097 0.153863 0.150728 0.147704 0.144783 0.141952 0.139205 0.136561 0.134006 0.131531 0.129153 0.126853 0.124611 0.122431 0.120332 0.118308 0.116342 0.114436 0.112581 0.110764 0.108996 0.107268 0.105583 0.103938 0.102324 0.100746 0.0992091 0.0977115 0.0962505 0.094819 0.0934152 0.0920444 0.0906958 0.0893722 0.0880839 0.0868264 0.0855954 0.08439 0.0832067 0.0820526 0.0809243 0.0798167 0.0787268 0.0776587 0.0766057 0.0755646 0.0745413 0.0735358 0.0725543 0.0715899 0.070648 0.0697151 0.0687958 0.0678914 0.0670047 0.0661393 0.0652912 0.0644546 0.0636336 0.0628242 0.0620236 0.0612378 0.0604651 0.0597002 0.0589445 0.0582026 0.0574703 0.0567448 0.0560284 0.0553188 0.0546231 0.0539378 0.0532582 0.052587 0.0519219 0.0512685 0.0506223 0.049983 0.0493467 0.0487163 0.0480922 0.0474751 0.0468644 0.0462615 0.0456665 0.0450817 0.044501 0.0439269 0.0433567 0.0427904 0.042227 0.0416709 0.0411212 0.0405824 0.0400508 0.039526 0.0390054 0.0384929 0.0379846 0.0374838 0.0369859 0.0364907 0.0359983 0.0355097 0.0350277 0.0345512 0.0340811 0.0336184 0.0331566 0.0326961 0.0322417 0.0317919 0.0313478 0.0309057 0.0304644 0.0300294 0.0295987 0.0291712 0.0287473 0.0283274 0.027917 0.027512 0.027112 0.0267159 0.0263281 0.0259448 0.0255651 0.0251872 0.0248121 0.0244405 0.0240723 0.0237081 0.0233469 0.0229881 0.0226292 0.0222706 0.0219153 0.021564 0.0212148 0.0208688 0.0205253 0.0201841 0.0198443 0.019507 0.0191742 0.018844 0.0185155 0.0181893 0.0178662 0.0175448 0.0172235 0.0169048 0.0165885 0.0162771 0.0159687 0.0156599 0.0153525 0.0150485 0.0147459 0.0144442 0.0141467 0.0138512 0.0135582 0.0132668 0.0129763 0.0126883 0.012405 0.0121243 0.011845 0.0115659 0.0112863 0.0110072 0.0107294 0.0104532 0.0101787 0.00990356 0.00963044 0.00935666 0.00908508 0.00881568 0.00855203 0.00829176 0.00803201 0.00777329 0.00751531 0.00725889 0.00700347 0.00674819 0.00649549 0.00624177 0.00598907 0.00573605 0.00548423 0.00523257 0.0049794 0.00472811 0.00447772 0.00422863 0.00398173 0.0037339 0.00348714 0.0032425 0.00299602 0.00275039 0.00250493 0.00226013 0.00201687 0.00177666 0.0015423 0.00131224 0.0010879 0.000868469 0.000662176 0.000470133 0.000293811 0.000142524 3.21963e-005 ];
plot(Recall_SF, Precision_SF, '--b', 'linewidth', 2);
Recall_FES = [1 0.945828 0.914325 0.892506 0.874659 0.859085 0.845067 0.832255 0.820394 0.809294 0.798828 0.788892 0.779392 0.770239 0.761446 0.752904 0.74461 0.736531 0.728689 0.721061 0.713597 0.706294 0.699143 0.692168 0.685309 0.6786 0.672025 0.665571 0.659215 0.652983 0.646847 0.640807 0.634868 0.629009 0.623241 0.617558 0.611911 0.606348 0.600855 0.59544 0.590123 0.584862 0.579637 0.574466 0.569335 0.564291 0.559287 0.554308 0.549392 0.544535 0.5397 0.534926 0.530188 0.525503 0.520841 0.51623 0.511636 0.507091 0.502579 0.49812 0.493693 0.489314 0.484971 0.480661 0.476384 0.472135 0.467927 0.463745 0.459574 0.45547 0.451379 0.447311 0.443284 0.439267 0.435273 0.4313 0.427345 0.423431 0.419531 0.415657 0.411798 0.407968 0.404133 0.40034 0.396582 0.392843 0.389128 0.385435 0.381765 0.37812 0.374481 0.370872 0.367275 0.363703 0.360166 0.356635 0.353147 0.349684 0.346213 0.342761 0.339324 0.335923 0.332541 0.329174 0.325823 0.322512 0.319202 0.315913 0.31264 0.309409 0.306206 0.303005 0.299829 0.296671 0.293524 0.290388 0.287266 0.284166 0.281082 0.27802 0.274978 0.271957 0.268955 0.265957 0.263003 0.260048 0.257128 0.254224 0.251337 0.248482 0.245607 0.242766 0.239926 0.237111 0.234316 0.231535 0.228769 0.226016 0.223287 0.220568 0.217871 0.215184 0.21253 0.209866 0.20723 0.204598 0.201978 0.199362 0.196757 0.194175 0.191614 0.189075 0.186549 0.18404 0.181551 0.17908 0.176628 0.174188 0.171749 0.169335 0.166928 0.164538 0.162165 0.159797 0.15745 0.155104 0.152783 0.150458 0.148142 0.145838 0.143562 0.141287 0.139019 0.136769 0.134525 0.132289 0.130071 0.127869 0.125676 0.123495 0.121334 0.119191 0.117061 0.114933 0.112834 0.110736 0.108642 0.106561 0.104508 0.102472 0.100445 0.0984261 0.0964182 0.0944233 0.0924507 0.0904779 0.0885305 0.0865941 0.0846832 0.0827794 0.0808838 0.0789978 0.077142 0.0752911 0.073459 0.0716466 0.0698425 0.0680576 0.0662765 0.0645046 0.0627379 0.0610058 0.0592937 0.0575766 0.0558745 0.0541917 0.0525142 0.0508473 0.0492065 0.0475657 0.045958 0.0443654 0.042797 0.0412493 0.0397019 0.0381676 0.0366548 0.0351537 0.0336723 0.0321977 0.0307505 0.0293172 0.0278997 0.0264914 0.0251032 0.0237306 0.0223702 0.0210358 0.019718 0.0184275 0.017151 0.0158838 0.0146458 0.0134244 0.012217 0.0110284 0.00986439 0.00871838 0.00759942 0.00650217 0.00543358 0.00439105 0.00337261 0.00238727 0.00142587 0.000491005 ];
Precision_FES = [0.150626 0.30377 0.33861 0.358378 0.372884 0.384633 0.394629 0.403397 0.411263 0.418394 0.424945 0.431007 0.436693 0.442002 0.447014 0.451771 0.456324 0.460682 0.46485 0.468826 0.472647 0.476322 0.479862 0.483291 0.486605 0.489837 0.49295 0.495956 0.498876 0.501721 0.504496 0.507197 0.509837 0.512418 0.51494 0.517408 0.519808 0.522138 0.524407 0.526634 0.52884 0.530986 0.533087 0.535144 0.537154 0.539129 0.541078 0.543008 0.544889 0.546738 0.54854 0.550305 0.552046 0.553758 0.555456 0.557124 0.55875 0.560357 0.561925 0.563475 0.564991 0.566496 0.56798 0.569425 0.570858 0.572271 0.573653 0.575037 0.576388 0.577715 0.579027 0.580322 0.581599 0.582861 0.584102 0.585336 0.586557 0.587768 0.588954 0.590133 0.591287 0.592425 0.593546 0.594645 0.595751 0.596846 0.597927 0.598993 0.600062 0.60113 0.60217 0.603187 0.604195 0.605196 0.60617 0.607131 0.608076 0.609028 0.609937 0.610839 0.611717 0.612588 0.613458 0.614308 0.615152 0.61599 0.616809 0.617631 0.61843 0.619239 0.620013 0.620782 0.621546 0.6223 0.62302 0.623736 0.624436 0.625154 0.625872 0.626581 0.627294 0.628003 0.628698 0.62939 0.63007 0.630725 0.631394 0.632059 0.632708 0.633352 0.633991 0.634603 0.635189 0.635783 0.636361 0.636919 0.637475 0.638029 0.638583 0.639135 0.639667 0.640183 0.640699 0.641195 0.641699 0.642191 0.642679 0.643174 0.64363 0.64409 0.644549 0.644993 0.645453 0.645881 0.646318 0.64675 0.647196 0.64764 0.648054 0.648488 0.648922 0.649322 0.64972 0.650123 0.650505 0.650874 0.65125 0.651611 0.651967 0.652306 0.652629 0.652958 0.653304 0.653653 0.653992 0.654277 0.654631 0.65499 0.655296 0.65559 0.655953 0.656292 0.656638 0.65695 0.657288 0.657562 0.657853 0.658119 0.658388 0.658694 0.658973 0.65925 0.659466 0.659696 0.659912 0.660125 0.660314 0.660508 0.660789 0.660995 0.661144 0.661281 0.661448 0.66157 0.661705 0.661867 0.661994 0.662088 0.662208 0.662297 0.662361 0.662455 0.662581 0.662671 0.662799 0.662928 0.663058 0.663176 0.663262 0.663381 0.663488 0.663642 0.663758 0.663869 0.663931 0.664 0.664083 0.664153 0.664189 0.664207 0.664237 0.664203 0.664124 0.664007 0.663907 0.663834 0.66375 0.663674 0.66357 0.663406 0.663324 0.663228 0.663257 0.663272 0.663258 0.663261 0.663308 0.663324 0.6633 0.663101 0.663012 0.662798 0.662516 0.662273 0.661927 0.661682 ];
TPR_FES = [1 0.945828 0.914325 0.892506 0.874659 0.859085 0.845067 0.832255 0.820394 0.809294 0.798828 0.788892 0.779392 0.770239 0.761446 0.752904 0.74461 0.736531 0.728689 0.721061 0.713597 0.706294 0.699143 0.692168 0.685309 0.6786 0.672025 0.665571 0.659215 0.652983 0.646847 0.640807 0.634868 0.629009 0.623241 0.617558 0.611911 0.606348 0.600855 0.59544 0.590123 0.584862 0.579637 0.574466 0.569335 0.564291 0.559287 0.554308 0.549392 0.544535 0.5397 0.534926 0.530188 0.525503 0.520841 0.51623 0.511636 0.507091 0.502579 0.49812 0.493693 0.489314 0.484971 0.480661 0.476384 0.472135 0.467927 0.463745 0.459574 0.45547 0.451379 0.447311 0.443284 0.439267 0.435273 0.4313 0.427345 0.423431 0.419531 0.415657 0.411798 0.407968 0.404133 0.40034 0.396582 0.392843 0.389128 0.385435 0.381765 0.37812 0.374481 0.370872 0.367275 0.363703 0.360166 0.356635 0.353147 0.349684 0.346213 0.342761 0.339324 0.335923 0.332541 0.329174 0.325823 0.322512 0.319202 0.315913 0.31264 0.309409 0.306206 0.303005 0.299829 0.296671 0.293524 0.290388 0.287266 0.284166 0.281082 0.27802 0.274978 0.271957 0.268955 0.265957 0.263003 0.260048 0.257128 0.254224 0.251337 0.248482 0.245607 0.242766 0.239926 0.237111 0.234316 0.231535 0.228769 0.226016 0.223287 0.220568 0.217871 0.215184 0.21253 0.209866 0.20723 0.204598 0.201978 0.199362 0.196757 0.194175 0.191614 0.189075 0.186549 0.18404 0.181551 0.17908 0.176628 0.174188 0.171749 0.169335 0.166928 0.164538 0.162165 0.159797 0.15745 0.155104 0.152783 0.150458 0.148142 0.145838 0.143562 0.141287 0.139019 0.136769 0.134525 0.132289 0.130071 0.127869 0.125676 0.123495 0.121334 0.119191 0.117061 0.114933 0.112834 0.110736 0.108642 0.106561 0.104508 0.102472 0.100445 0.0984261 0.0964182 0.0944233 0.0924507 0.0904779 0.0885305 0.0865941 0.0846832 0.0827794 0.0808838 0.0789978 0.077142 0.0752911 0.073459 0.0716466 0.0698425 0.0680576 0.0662765 0.0645046 0.0627379 0.0610058 0.0592937 0.0575766 0.0558745 0.0541917 0.0525142 0.0508473 0.0492065 0.0475657 0.045958 0.0443654 0.042797 0.0412493 0.0397019 0.0381676 0.0366548 0.0351537 0.0336723 0.0321977 0.0307505 0.0293172 0.0278997 0.0264914 0.0251032 0.0237306 0.0223702 0.0210358 0.019718 0.0184275 0.017151 0.0158838 0.0146458 0.0134244 0.012217 0.0110284 0.00986439 0.00871838 0.00759942 0.00650217 0.00543358 0.00439105 0.00337261 0.00238727 0.00142587 0.000491005 ];
FPR_FES = [1 0.407673 0.339886 0.305678 0.282245 0.264249 0.249631 0.237286 0.226605 0.217215 0.208802 0.201201 0.194257 0.187883 0.181982 0.176482 0.171332 0.166491 0.161933 0.157635 0.153572 0.149711 0.146038 0.142533 0.139176 0.13596 0.132891 0.129948 0.127119 0.124394 0.121769 0.119237 0.116795 0.114436 0.112156 0.109948 0.107809 0.105735 0.103726 0.101778 0.0998817 0.0980386 0.0962428 0.0944972 0.0927996 0.0911471 0.089534 0.0879598 0.0864273 0.0849278 0.0834691 0.0820439 0.0806512 0.0792932 0.0779626 0.0766616 0.075388 0.0741411 0.0729207 0.0717285 0.0705611 0.0694162 0.0682932 0.0671911 0.06611 0.0650502 0.064013 0.0629935 0.0619936 0.0610139 0.0600479 0.0590997 0.0581669 0.0572496 0.056349 0.0554631 0.0545909 0.0537343 0.0528915 0.0520627 0.0512467 0.0504449 0.0496557 0.0488816 0.0481178 0.0473654 0.0466263 0.0458989 0.045183 0.0444788 0.0437861 0.0431047 0.0424343 0.0417749 0.0411262 0.0404879 0.0398596 0.039238 0.0386274 0.0380246 0.0374303 0.0368445 0.0362668 0.0356978 0.035137 0.0345847 0.0340413 0.0335031 0.0329744 0.0324518 0.0319383 0.0314314 0.0309301 0.0304369 0.0299514 0.0294716 0.0290008 0.0285338 0.0280726 0.0276186 0.0271689 0.026726 0.0262895 0.025858 0.0254331 0.0250137 0.0246007 0.0241935 0.0237903 0.0233931 0.0230007 0.0226168 0.0222382 0.0218637 0.0214941 0.0211308 0.0207722 0.0204173 0.0200686 0.0197236 0.0193849 0.0190508 0.0187202 0.0183948 0.0180742 0.0177574 0.0174462 0.0171369 0.0168315 0.0165305 0.0162333 0.0159411 0.0156524 0.0153675 0.0150856 0.0148086 0.0145343 0.0142624 0.0139945 0.0137301 0.0134683 0.0132108 0.012957 0.0127074 0.0124597 0.012216 0.0119752 0.0117394 0.0115055 0.0112752 0.0110473 0.0108224 0.0105998 0.0103798 0.0101616 0.00994729 0.00973475 0.00952537 0.00931792 0.00911265 0.00891028 0.00871122 0.00851541 0.00832217 0.00813144 0.00794444 0.00776014 0.00757842 0.00739947 0.00722288 0.0070493 0.00687747 0.00670932 0.00654446 0.00638205 0.00622103 0.00606358 0.00590794 0.0057537 0.00560257 0.00545301 0.0053048 0.00515893 0.00501517 0.00487362 0.00473351 0.00459441 0.00445856 0.00432372 0.00419134 0.00406046 0.00393244 0.0038058 0.00368118 0.00355758 0.00343629 0.0033162 0.00319746 0.00308125 0.00296605 0.00285366 0.00274186 0.00263237 0.00252522 0.00241894 0.00231388 0.00221137 0.00211066 0.00201215 0.00191596 0.00182245 0.00173095 0.00164043 0.00155265 0.00146614 0.00138066 0.00129784 0.0012162 0.00113577 0.001057 0.00097977 0.000904015 0.000829671 0.000756991 0.000685854 0.000617216 0.000549956 0.000484457 0.00042145 0.000359834 0.000300014 0.000241551 0.000185424 0.000130513 7.73202e-005 2.62251e-005 ];
plot(Recall_FES, Precision_FES, '--g', 'linewidth', 2);
Recall_CB = [1 0.994496 0.993757 0.992797 0.991605 0.990508 0.98936 0.988485 0.987059 0.985885 0.984585 0.983277 0.982065 0.980544 0.978788 0.976985 0.975552 0.973661 0.972071 0.970459 0.968482 0.966726 0.964873 0.962772 0.960397 0.958533 0.956272 0.954026 0.951617 0.949297 0.946369 0.943917 0.941551 0.939193 0.936971 0.934471 0.93202 0.929242 0.926873 0.924228 0.92155 0.918976 0.916467 0.913426 0.910927 0.908172 0.905316 0.902532 0.899495 0.896176 0.892508 0.889349 0.885983 0.88271 0.879507 0.876096 0.872271 0.86933 0.865996 0.862596 0.858948 0.854938 0.851531 0.848114 0.844442 0.841598 0.838168 0.833964 0.830007 0.826458 0.823015 0.818951 0.815094 0.811819 0.808031 0.804284 0.8004 0.796589 0.79312 0.789208 0.785431 0.781829 0.778029 0.774207 0.770418 0.766511 0.762919 0.759477 0.756107 0.75186 0.748016 0.743821 0.739617 0.735371 0.73123 0.727247 0.723444 0.719166 0.714987 0.710427 0.706517 0.702121 0.698463 0.694107 0.689807 0.686174 0.682063 0.678099 0.67421 0.669974 0.665779 0.661397 0.657443 0.652724 0.64898 0.644804 0.640362 0.635719 0.631781 0.627933 0.6239 0.619508 0.615302 0.611068 0.607365 0.603461 0.598925 0.595065 0.590899 0.586937 0.582743 0.578667 0.574557 0.570578 0.566507 0.562596 0.5585 0.554893 0.550687 0.546802 0.542677 0.538955 0.535021 0.530898 0.526772 0.522548 0.518636 0.514626 0.510437 0.506893 0.502571 0.498352 0.494356 0.489886 0.485768 0.481882 0.478026 0.474032 0.470346 0.466 0.462434 0.458426 0.454278 0.450376 0.446512 0.442647 0.438873 0.435196 0.431267 0.427281 0.423445 0.419897 0.415919 0.412557 0.40921 0.405858 0.40223 0.39834 0.394592 0.390623 0.386596 0.382712 0.37836 0.37449 0.370612 0.367291 0.363227 0.359787 0.356052 0.352069 0.347721 0.344238 0.340066 0.336655 0.332544 0.328444 0.324811 0.320904 0.317394 0.313737 0.309845 0.306035 0.301936 0.298282 0.294485 0.290347 0.286664 0.283508 0.280075 0.276208 0.272919 0.268578 0.263893 0.259935 0.256483 0.25231 0.247964 0.243993 0.239753 0.235595 0.231411 0.227561 0.223937 0.219773 0.215657 0.211932 0.207687 0.203901 0.20031 0.195759 0.191783 0.187061 0.182657 0.178412 0.174358 0.170675 0.165958 0.161014 0.156736 0.15178 0.147273 0.142785 0.138393 0.133423 0.12792 0.123603 0.118897 0.113901 0.108769 0.103954 0.0985585 0.0937058 0.0891337 0.0831277 0.0783121 0.0728089 ];
Precision_CB = [0.150626 0.166959 0.170672 0.1752 0.180022 0.185108 0.190112 0.195808 0.200553 0.205284 0.210005 0.215122 0.219693 0.224575 0.22914 0.233428 0.238818 0.243502 0.2489 0.253525 0.258322 0.263022 0.26783 0.272882 0.277537 0.281853 0.2862 0.290812 0.295307 0.299755 0.304121 0.308913 0.313423 0.317869 0.322108 0.32662 0.331309 0.335504 0.340067 0.344056 0.348195 0.352594 0.356712 0.361053 0.365363 0.36967 0.373917 0.378124 0.38215 0.385719 0.38917 0.393238 0.396874 0.40059 0.404336 0.408107 0.411789 0.415478 0.419608 0.423568 0.427015 0.430613 0.433889 0.437659 0.441148 0.444501 0.447392 0.45045 0.453761 0.456635 0.459762 0.462641 0.465621 0.46865 0.472137 0.475627 0.478196 0.480766 0.483642 0.486433 0.489098 0.492044 0.494734 0.497153 0.499737 0.502246 0.505299 0.507749 0.51047 0.513199 0.515495 0.518077 0.520104 0.522069 0.524085 0.526487 0.528828 0.530793 0.532514 0.534505 0.536227 0.538339 0.540436 0.542315 0.543908 0.545807 0.547662 0.549367 0.551056 0.55261 0.553629 0.554619 0.556273 0.557666 0.559514 0.561067 0.562366 0.563439 0.565095 0.566384 0.567372 0.568537 0.569851 0.570796 0.571896 0.573416 0.574718 0.575851 0.577277 0.578584 0.579983 0.581158 0.581857 0.582894 0.58393 0.585051 0.585999 0.587071 0.588046 0.58946 0.590335 0.591532 0.592835 0.593976 0.594634 0.595833 0.596324 0.597119 0.598303 0.599251 0.599562 0.600732 0.601557 0.601965 0.602884 0.603899 0.604353 0.605544 0.606584 0.607301 0.608019 0.608594 0.609079 0.609542 0.610639 0.611065 0.611398 0.611864 0.612152 0.612683 0.613185 0.613707 0.61435 0.61502 0.61561 0.616561 0.617163 0.617362 0.617933 0.618326 0.618797 0.619572 0.619236 0.619764 0.620203 0.620831 0.620965 0.621234 0.621773 0.622345 0.62275 0.62308 0.623112 0.623392 0.623309 0.623755 0.624231 0.624354 0.624598 0.624816 0.624743 0.624515 0.624448 0.624471 0.624678 0.624713 0.624962 0.625449 0.625692 0.625687 0.625949 0.626052 0.625991 0.625676 0.626756 0.626537 0.626366 0.626697 0.626824 0.627075 0.627162 0.627403 0.627674 0.628361 0.628722 0.628719 0.6287 0.629096 0.629635 0.629291 0.629111 0.629132 0.628387 0.628141 0.628028 0.628513 0.628244 0.628186 0.627913 0.627336 0.627176 0.626763 0.626486 0.626102 0.626183 0.626073 0.625965 0.625648 0.624392 0.623971 0.623219 0.623546 0.622711 0.622677 0.621883 0.621591 ];
TPR_CB = [1 0.994496 0.993757 0.992797 0.991605 0.990508 0.98936 0.988485 0.987059 0.985885 0.984585 0.983277 0.982065 0.980544 0.978788 0.976985 0.975552 0.973661 0.972071 0.970459 0.968482 0.966726 0.964873 0.962772 0.960397 0.958533 0.956272 0.954026 0.951617 0.949297 0.946369 0.943917 0.941551 0.939193 0.936971 0.934471 0.93202 0.929242 0.926873 0.924228 0.92155 0.918976 0.916467 0.913426 0.910927 0.908172 0.905316 0.902532 0.899495 0.896176 0.892508 0.889349 0.885983 0.88271 0.879507 0.876096 0.872271 0.86933 0.865996 0.862596 0.858948 0.854938 0.851531 0.848114 0.844442 0.841598 0.838168 0.833964 0.830007 0.826458 0.823015 0.818951 0.815094 0.811819 0.808031 0.804284 0.8004 0.796589 0.79312 0.789208 0.785431 0.781829 0.778029 0.774207 0.770418 0.766511 0.762919 0.759477 0.756107 0.75186 0.748016 0.743821 0.739617 0.735371 0.73123 0.727247 0.723444 0.719166 0.714987 0.710427 0.706517 0.702121 0.698463 0.694107 0.689807 0.686174 0.682063 0.678099 0.67421 0.669974 0.665779 0.661397 0.657443 0.652724 0.64898 0.644804 0.640362 0.635719 0.631781 0.627933 0.6239 0.619508 0.615302 0.611068 0.607365 0.603461 0.598925 0.595065 0.590899 0.586937 0.582743 0.578667 0.574557 0.570578 0.566507 0.562596 0.5585 0.554893 0.550687 0.546802 0.542677 0.538955 0.535021 0.530898 0.526772 0.522548 0.518636 0.514626 0.510437 0.506893 0.502571 0.498352 0.494356 0.489886 0.485768 0.481882 0.478026 0.474032 0.470346 0.466 0.462434 0.458426 0.454278 0.450376 0.446512 0.442647 0.438873 0.435196 0.431267 0.427281 0.423445 0.419897 0.415919 0.412557 0.40921 0.405858 0.40223 0.39834 0.394592 0.390623 0.386596 0.382712 0.37836 0.37449 0.370612 0.367291 0.363227 0.359787 0.356052 0.352069 0.347721 0.344238 0.340066 0.336655 0.332544 0.328444 0.324811 0.320904 0.317394 0.313737 0.309845 0.306035 0.301936 0.298282 0.294485 0.290347 0.286664 0.283508 0.280075 0.276208 0.272919 0.268578 0.263893 0.259935 0.256483 0.25231 0.247964 0.243993 0.239753 0.235595 0.231411 0.227561 0.223937 0.219773 0.215657 0.211932 0.207687 0.203901 0.20031 0.195759 0.191783 0.187061 0.182657 0.178412 0.174358 0.170675 0.165958 0.161014 0.156736 0.15178 0.147273 0.142785 0.138393 0.133423 0.12792 0.123603 0.118897 0.113901 0.108769 0.103954 0.0985585 0.0937058 0.0891337 0.0831277 0.0783121 0.0728089 ];
FPR_CB = [1 0.938982 0.9203 0.899754 0.879061 0.859727 0.840504 0.822561 0.805706 0.789134 0.773166 0.757273 0.741999 0.727077 0.713184 0.699683 0.684986 0.67165 0.657943 0.645113 0.631613 0.618926 0.606904 0.593733 0.581618 0.570345 0.559238 0.548355 0.537416 0.526437 0.515477 0.505103 0.49456 0.484251 0.474725 0.464888 0.455147 0.445822 0.436131 0.427007 0.41849 0.409612 0.401393 0.393197 0.384592 0.376601 0.368488 0.36083 0.353353 0.346289 0.339352 0.332259 0.32588 0.319408 0.313111 0.306906 0.300503 0.294362 0.288229 0.282261 0.277004 0.271123 0.26603 0.260881 0.255644 0.250726 0.246251 0.241277 0.236287 0.231865 0.227407 0.223262 0.219213 0.215311 0.2109 0.206955 0.203265 0.199637 0.195834 0.192203 0.188406 0.184894 0.18145 0.1783 0.175225 0.172394 0.168964 0.166166 0.163128 0.160173 0.157353 0.154505 0.151942 0.149522 0.146977 0.144511 0.141975 0.139609 0.137576 0.134992 0.132732 0.130473 0.128191 0.126081 0.124044 0.122056 0.119916 0.118154 0.116142 0.114064 0.11236 0.11094 0.10928 0.107664 0.105977 0.104197 0.1027 0.101189 0.0994906 0.0981208 0.0966406 0.0952218 0.0937148 0.0924158 0.0910281 0.089542 0.0881252 0.0869439 0.0855706 0.0841507 0.0827008 0.081396 0.0801923 0.0789793 0.0778186 0.0768061 0.0757787 0.0746694 0.0735373 0.0721517 0.0709884 0.0699779 0.0688642 0.0678802 0.066878 0.0658344 0.0648063 0.0638951 0.0627161 0.0618299 0.0609258 0.0598246 0.0588284 0.0579226 0.0570156 0.0561089 0.0551574 0.0542661 0.0535195 0.0526374 0.0518431 0.0510498 0.0502586 0.0494971 0.0486123 0.047928 0.0472402 0.0465098 0.045828 0.0451011 0.0444102 0.0436096 0.0428418 0.042137 0.0414836 0.0408411 0.0401779 0.0396233 0.0389905 0.038195 0.037652 0.0370476 0.0363921 0.0356911 0.0351482 0.0345179 0.0339454 0.0332933 0.0326531 0.0320423 0.0314326 0.0309029 0.0303279 0.0297871 0.0291943 0.0286926 0.0280943 0.0275796 0.0270052 0.0265048 0.0261297 0.0257156 0.0251976 0.0247109 0.0242273 0.0237039 0.0232026 0.0226269 0.02219 0.0217699 0.0213629 0.0208636 0.0204794 0.0200613 0.0196473 0.0192193 0.0187558 0.0182245 0.0177727 0.0173148 0.0169497 0.0165792 0.0161432 0.0156694 0.015248 0.014848 0.0144897 0.0140405 0.0136811 0.0132986 0.0130049 0.0126883 0.0123365 0.0119846 0.0116178 0.0111852 0.0108544 0.0105434 0.0102129 0.00984116 0.00943084 0.00907551 0.00872347 0.00845366 0.00806643 0.00774671 0.00744587 0.0070447 0.00678997 0.00635661 0.00607782 0.00565805 0.00528399 0.00492809 0.00453834 0.00429157 ];
plot(Recall_CB, Precision_CB, '--r', 'linewidth', 2);
Recall_SVO = [1 0.999948 0.999933 0.999908 0.999889 0.999868 0.999823 0.99981 0.999782 0.999758 0.999729 0.999682 0.999665 0.999634 0.999576 0.999535 0.999453 0.999402 0.999339 0.999258 0.999182 0.999097 0.999008 0.998893 0.998851 0.998726 0.99866 0.998531 0.998426 0.998319 0.998239 0.998025 0.997919 0.997791 0.99759 0.997365 0.997158 0.996869 0.996571 0.99633 0.996082 0.995816 0.995451 0.995211 0.994977 0.994692 0.994346 0.993843 0.993374 0.992922 0.992366 0.992014 0.991521 0.991042 0.990664 0.990106 0.989239 0.98876 0.988229 0.987635 0.987044 0.986532 0.985704 0.985113 0.984494 0.983561 0.982764 0.981986 0.980982 0.980052 0.979324 0.978378 0.977213 0.97626 0.975154 0.973966 0.972835 0.971544 0.970329 0.968916 0.967711 0.966406 0.965101 0.963594 0.962142 0.960606 0.958962 0.95745 0.955792 0.954205 0.952429 0.950619 0.948709 0.946655 0.94473 0.942425 0.940523 0.938356 0.936245 0.934141 0.932078 0.929908 0.927401 0.924913 0.922459 0.92007 0.917809 0.915382 0.912624 0.910257 0.907497 0.904948 0.901772 0.898757 0.89639 0.893468 0.890566 0.887315 0.884158 0.880998 0.877638 0.87443 0.870923 0.867711 0.864278 0.861044 0.857851 0.853869 0.850498 0.84625 0.842491 0.838696 0.834225 0.83019 0.826454 0.821652 0.817395 0.812992 0.808801 0.804561 0.800137 0.795895 0.791871 0.787058 0.782357 0.777756 0.772897 0.768047 0.763092 0.757855 0.753393 0.748166 0.742979 0.737839 0.732532 0.726944 0.721591 0.716367 0.711121 0.706163 0.700854 0.694931 0.689769 0.683672 0.678004 0.672359 0.666966 0.661221 0.655534 0.649566 0.643941 0.637921 0.631636 0.625272 0.618989 0.612934 0.607152 0.600377 0.593431 0.587211 0.581073 0.574805 0.568334 0.561374 0.554594 0.547654 0.54146 0.535219 0.528624 0.522152 0.515783 0.508509 0.501188 0.493726 0.486548 0.479024 0.472185 0.464951 0.458304 0.451415 0.444237 0.436949 0.429682 0.421871 0.414466 0.406815 0.398291 0.39095 0.383536 0.375461 0.368056 0.360997 0.352726 0.345205 0.337068 0.329272 0.320806 0.312806 0.304771 0.297648 0.289818 0.281948 0.273852 0.265701 0.25804 0.25029 0.242472 0.23532 0.227901 0.220655 0.213378 0.205478 0.198414 0.190328 0.183054 0.175446 0.168006 0.160391 0.152938 0.145087 0.137663 0.130006 0.122947 0.115765 0.109063 0.102498 0.0957394 0.0886723 0.0816542 0.0756002 0.0699303 0.0637808 0.0579599 0.0523791 0.0476148 0.0423683 ];
Precision_SVO = [0.150626 0.151584 0.151649 0.151741 0.151822 0.152045 0.152132 0.152274 0.152468 0.152626 0.152799 0.152978 0.153203 0.153524 0.15378 0.153999 0.154412 0.154741 0.155044 0.155432 0.155803 0.156201 0.156732 0.15721 0.157755 0.158338 0.158878 0.159467 0.16027 0.160972 0.162032 0.162986 0.164059 0.164978 0.166125 0.167235 0.168353 0.169555 0.170975 0.172435 0.173899 0.175272 0.176712 0.178156 0.17982 0.181379 0.18313 0.184746 0.186708 0.188513 0.190489 0.192592 0.194793 0.197095 0.199227 0.201377 0.203452 0.205658 0.207962 0.210385 0.212887 0.21552 0.217931 0.220338 0.22275 0.225182 0.227599 0.230115 0.232891 0.235708 0.238318 0.24108 0.243587 0.246355 0.248977 0.251695 0.254302 0.25703 0.259958 0.262491 0.265368 0.268334 0.271121 0.274006 0.276903 0.279743 0.282602 0.285343 0.288029 0.291009 0.293881 0.296768 0.299636 0.302943 0.306009 0.30878 0.311745 0.314623 0.317743 0.320737 0.32394 0.327178 0.329823 0.332627 0.335427 0.338406 0.341396 0.344307 0.347212 0.350277 0.353458 0.356639 0.359618 0.36236 0.365429 0.368441 0.371727 0.374698 0.377644 0.380501 0.383336 0.386156 0.389169 0.392285 0.395194 0.398163 0.401183 0.404024 0.406941 0.409951 0.412768 0.415808 0.418667 0.421501 0.424499 0.427358 0.430341 0.433229 0.436239 0.439152 0.442053 0.444869 0.44785 0.450456 0.453197 0.456076 0.458461 0.461325 0.464436 0.467276 0.469942 0.472317 0.475115 0.477872 0.480635 0.482994 0.485445 0.487968 0.490429 0.493151 0.49572 0.498207 0.500839 0.503275 0.505695 0.508032 0.510902 0.513174 0.515508 0.51775 0.520349 0.522685 0.525187 0.527734 0.529813 0.532018 0.534712 0.536761 0.538865 0.541145 0.543822 0.546206 0.548237 0.550138 0.55227 0.554416 0.556957 0.5591 0.561737 0.563776 0.565899 0.567746 0.569423 0.57105 0.572161 0.573715 0.575738 0.577495 0.579446 0.580915 0.582954 0.584282 0.585531 0.586895 0.588456 0.590339 0.591855 0.593196 0.594402 0.595713 0.596649 0.598269 0.599275 0.600874 0.602295 0.603474 0.603994 0.605175 0.606436 0.607069 0.608601 0.610138 0.610798 0.611899 0.613504 0.614275 0.615061 0.616566 0.617777 0.618174 0.618664 0.619684 0.620598 0.620938 0.621734 0.621913 0.622126 0.622455 0.622991 0.622958 0.623185 0.623034 0.62276 0.622572 0.622655 0.623535 0.622545 0.622874 0.622567 0.622497 0.623832 0.624909 0.624389 0.624713 0.625224 0.623502 ];
TPR_SVO = [1 0.999948 0.999933 0.999908 0.999889 0.999868 0.999823 0.99981 0.999782 0.999758 0.999729 0.999682 0.999665 0.999634 0.999576 0.999535 0.999453 0.999402 0.999339 0.999258 0.999182 0.999097 0.999008 0.998893 0.998851 0.998726 0.99866 0.998531 0.998426 0.998319 0.998239 0.998025 0.997919 0.997791 0.99759 0.997365 0.997158 0.996869 0.996571 0.99633 0.996082 0.995816 0.995451 0.995211 0.994977 0.994692 0.994346 0.993843 0.993374 0.992922 0.992366 0.992014 0.991521 0.991042 0.990664 0.990106 0.989239 0.98876 0.988229 0.987635 0.987044 0.986532 0.985704 0.985113 0.984494 0.983561 0.982764 0.981986 0.980982 0.980052 0.979324 0.978378 0.977213 0.97626 0.975154 0.973966 0.972835 0.971544 0.970329 0.968916 0.967711 0.966406 0.965101 0.963594 0.962142 0.960606 0.958962 0.95745 0.955792 0.954205 0.952429 0.950619 0.948709 0.946655 0.94473 0.942425 0.940523 0.938356 0.936245 0.934141 0.932078 0.929908 0.927401 0.924913 0.922459 0.92007 0.917809 0.915382 0.912624 0.910257 0.907497 0.904948 0.901772 0.898757 0.89639 0.893468 0.890566 0.887315 0.884158 0.880998 0.877638 0.87443 0.870923 0.867711 0.864278 0.861044 0.857851 0.853869 0.850498 0.84625 0.842491 0.838696 0.834225 0.83019 0.826454 0.821652 0.817395 0.812992 0.808801 0.804561 0.800137 0.795895 0.791871 0.787058 0.782357 0.777756 0.772897 0.768047 0.763092 0.757855 0.753393 0.748166 0.742979 0.737839 0.732532 0.726944 0.721591 0.716367 0.711121 0.706163 0.700854 0.694931 0.689769 0.683672 0.678004 0.672359 0.666966 0.661221 0.655534 0.649566 0.643941 0.637921 0.631636 0.625272 0.618989 0.612934 0.607152 0.600377 0.593431 0.587211 0.581073 0.574805 0.568334 0.561374 0.554594 0.547654 0.54146 0.535219 0.528624 0.522152 0.515783 0.508509 0.501188 0.493726 0.486548 0.479024 0.472185 0.464951 0.458304 0.451415 0.444237 0.436949 0.429682 0.421871 0.414466 0.406815 0.398291 0.39095 0.383536 0.375461 0.368056 0.360997 0.352726 0.345205 0.337068 0.329272 0.320806 0.312806 0.304771 0.297648 0.289818 0.281948 0.273852 0.265701 0.25804 0.25029 0.242472 0.23532 0.227901 0.220655 0.213378 0.205478 0.198414 0.190328 0.183054 0.175446 0.168006 0.160391 0.152938 0.145087 0.137663 0.130006 0.122947 0.115765 0.109063 0.102498 0.0957394 0.0886723 0.0816542 0.0756002 0.0699303 0.0637808 0.0579599 0.0523791 0.0476148 0.0423683 ];
FPR_SVO = [1 0.994164 0.993617 0.992884 0.992231 0.991122 0.990351 0.989375 0.988172 0.987054 0.985792 0.984432 0.982951 0.981077 0.979308 0.977676 0.975581 0.97343 0.971338 0.968929 0.96651 0.96393 0.960728 0.957766 0.95449 0.951146 0.947763 0.944283 0.940271 0.936298 0.931677 0.926875 0.921891 0.917145 0.912012 0.906845 0.90145 0.895648 0.889905 0.883758 0.877676 0.871853 0.865518 0.859292 0.852654 0.846279 0.839304 0.832753 0.825676 0.818738 0.811562 0.80465 0.797467 0.789799 0.782769 0.775687 0.768424 0.761168 0.753781 0.74654 0.739097 0.731424 0.724228 0.716952 0.70977 0.702494 0.695283 0.687782 0.680317 0.672818 0.665751 0.658469 0.651358 0.643817 0.636431 0.628887 0.621589 0.614145 0.606753 0.599441 0.591913 0.584433 0.577169 0.569937 0.562362 0.555256 0.547943 0.540609 0.533577 0.526246 0.519095 0.511872 0.504633 0.497211 0.490187 0.48325 0.476226 0.469312 0.462458 0.455615 0.448689 0.441522 0.435104 0.428687 0.422184 0.415593 0.409236 0.402878 0.396678 0.390426 0.38363 0.377177 0.370981 0.365153 0.359041 0.353101 0.347087 0.341083 0.335239 0.329637 0.324081 0.318555 0.312856 0.307221 0.301822 0.296369 0.291056 0.285767 0.280701 0.275521 0.270557 0.26553 0.260545 0.255699 0.25098 0.246262 0.241528 0.236907 0.232353 0.227897 0.223538 0.219225 0.215042 0.210965 0.206867 0.202754 0.198941 0.19479 0.190771 0.186873 0.183192 0.179431 0.175639 0.171955 0.168362 0.164919 0.161462 0.15801 0.154644 0.151353 0.148086 0.144929 0.141759 0.138695 0.135569 0.13269 0.129635 0.126732 0.123815 0.121036 0.118227 0.115427 0.112685 0.11009 0.10754 0.105001 0.102266 0.0998603 0.0973742 0.0949331 0.0925481 0.0901743 0.087993 0.0858343 0.0836145 0.0815317 0.0793737 0.077196 0.0749602 0.0729728 0.0710245 0.06901 0.067074 0.0652862 0.0635656 0.0617554 0.0598838 0.0580766 0.0563951 0.054656 0.0529954 0.0514031 0.0497937 0.048235 0.0467152 0.0451727 0.043722 0.0423482 0.0409793 0.0396184 0.038356 0.0369773 0.0356665 0.0343087 0.0330681 0.0317677 0.0306264 0.0294855 0.0283281 0.0272696 0.0261432 0.025039 0.0239673 0.0229436 0.0219043 0.0208817 0.0199277 0.0189936 0.0180427 0.0171618 0.0162573 0.0154292 0.0145682 0.0137627 0.0129991 0.0122484 0.0115668 0.0108632 0.0101735 0.00948192 0.00888131 0.00831804 0.0077761 0.00725309 0.00673187 0.00621313 0.0057291 0.00525592 0.00482951 0.00437626 0.00391909 0.00347846 0.00304957 0.00270127 0.00234758 0.00203937 ];
plot(Recall_SVO, Precision_SVO, '--c', 'linewidth', 2);
Recall_SWD = [1 1 0.999999 0.999997 0.999995 0.999991 0.999984 0.999973 0.999954 0.999924 0.999889 0.999847 0.999789 0.999711 0.999621 0.999516 0.99939 0.999239 0.999064 0.998862 0.998628 0.99836 0.998047 0.997692 0.997283 0.996817 0.996296 0.995735 0.995119 0.994448 0.99372 0.99294 0.992103 0.991222 0.99029 0.989295 0.988257 0.987176 0.98604 0.984835 0.98356 0.982204 0.980783 0.97932 0.977796 0.976213 0.974574 0.972873 0.971122 0.969313 0.967445 0.965507 0.963506 0.961449 0.959319 0.957111 0.954856 0.952533 0.950126 0.947654 0.945106 0.942486 0.939803 0.937051 0.934235 0.931337 0.928359 0.925325 0.922241 0.919116 0.915958 0.912742 0.909483 0.906182 0.902828 0.899406 0.89594 0.892401 0.888804 0.885144 0.881428 0.877655 0.873813 0.86988 0.86588 0.861853 0.857792 0.853694 0.849566 0.84539 0.84115 0.836891 0.832598 0.828284 0.823937 0.819545 0.815104 0.810611 0.806064 0.801481 0.796852 0.792203 0.787501 0.782759 0.778007 0.773197 0.768337 0.76343 0.758471 0.753479 0.748472 0.743433 0.738352 0.733219 0.728032 0.722797 0.717519 0.712212 0.706879 0.701501 0.696062 0.690578 0.685071 0.679519 0.673919 0.668309 0.662655 0.656988 0.651298 0.645557 0.639798 0.634004 0.628163 0.622312 0.616447 0.610552 0.604642 0.598739 0.59279 0.586816 0.580783 0.574793 0.568798 0.562796 0.556776 0.550763 0.54475 0.538696 0.532627 0.526559 0.520466 0.51433 0.50822 0.502099 0.49596 0.489824 0.483654 0.477491 0.471321 0.46516 0.459019 0.45286 0.446686 0.440493 0.434291 0.428083 0.421878 0.415697 0.409547 0.403395 0.397256 0.39115 0.385048 0.37897 0.372858 0.366745 0.360643 0.354568 0.348513 0.342464 0.336413 0.33038 0.324355 0.318354 0.312405 0.30648 0.300577 0.29474 0.288934 0.283135 0.277345 0.271552 0.265793 0.260032 0.254295 0.248605 0.242924 0.237301 0.231705 0.226131 0.2206 0.215126 0.209666 0.204262 0.198909 0.193588 0.188296 0.183026 0.177801 0.172642 0.167531 0.162449 0.157411 0.152432 0.147479 0.142559 0.137698 0.132886 0.128127 0.123431 0.118792 0.1142 0.109687 0.105252 0.100892 0.0965712 0.0922956 0.0880948 0.0839802 0.079929 0.0759513 0.0720244 0.0681669 0.0643899 0.0606566 0.0569867 0.0533891 0.0498422 0.0463815 0.0429881 0.0396668 0.036424 0.0332665 0.0301924 0.0271944 0.0243058 0.0214994 0.0187943 0.016181 0.0136801 0.0112834 0.00899022 0.006804 0.00470392 0.00272935 0.000897618 ];
Precision_SWD = [0.150626 0.150756 0.150981 0.151319 0.151801 0.152428 0.1532 0.154106 0.155142 0.156296 0.15756 0.158939 0.160426 0.162009 0.163689 0.165458 0.167323 0.169276 0.171318 0.173442 0.175645 0.177915 0.180248 0.182645 0.185091 0.187585 0.190131 0.192727 0.195367 0.198051 0.200764 0.20351 0.206285 0.209094 0.211928 0.214779 0.217648 0.220539 0.223442 0.226346 0.229263 0.232192 0.235131 0.238078 0.24104 0.244016 0.246992 0.249977 0.252959 0.255945 0.258941 0.261937 0.264941 0.26795 0.270957 0.273968 0.27698 0.279994 0.283007 0.286007 0.289001 0.291982 0.294962 0.297939 0.300911 0.303876 0.306844 0.309799 0.312752 0.315702 0.318654 0.321606 0.324561 0.327527 0.330484 0.333436 0.33638 0.339308 0.342236 0.345161 0.348093 0.35101 0.353925 0.356838 0.359741 0.362639 0.365537 0.368436 0.371324 0.374206 0.37708 0.379942 0.382798 0.385654 0.388506 0.391344 0.39417 0.396987 0.399792 0.402588 0.405374 0.408158 0.410926 0.41369 0.416455 0.41921 0.421953 0.424683 0.427398 0.4301 0.432794 0.435492 0.438186 0.440871 0.443546 0.446208 0.448859 0.451496 0.454115 0.456722 0.459314 0.461898 0.464466 0.467019 0.469554 0.47206 0.474549 0.47703 0.479486 0.481932 0.484356 0.48677 0.48917 0.491559 0.493949 0.496314 0.498658 0.500989 0.503309 0.505615 0.507895 0.510161 0.512434 0.514692 0.516923 0.519165 0.521387 0.523584 0.525747 0.527915 0.530061 0.532179 0.534289 0.536385 0.538477 0.540562 0.54262 0.544688 0.546746 0.548786 0.55081 0.55282 0.554809 0.556782 0.558747 0.560694 0.562635 0.56457 0.566485 0.568396 0.570277 0.572168 0.574032 0.575909 0.577734 0.579536 0.581313 0.583106 0.5849 0.586677 0.588439 0.590182 0.591903 0.593602 0.59531 0.597028 0.59872 0.600415 0.602082 0.603744 0.60537 0.606989 0.608628 0.610239 0.611824 0.613399 0.614961 0.616512 0.618061 0.619598 0.621135 0.622702 0.624223 0.625761 0.627234 0.628656 0.630067 0.631473 0.632862 0.634237 0.635639 0.637027 0.638356 0.639716 0.640994 0.642258 0.643488 0.644703 0.645919 0.647086 0.648249 0.649394 0.650524 0.651634 0.652717 0.653731 0.654765 0.655854 0.656948 0.658049 0.659094 0.660097 0.661031 0.661983 0.662917 0.663817 0.664644 0.665446 0.666241 0.666963 0.667631 0.668264 0.668905 0.669488 0.670028 0.670343 0.670485 0.670615 0.670837 0.67109 0.671159 0.671441 0.671742 0.672239 0.672379 0.672794 ];
TPR_SWD = [1 1 0.999999 0.999997 0.999995 0.999991 0.999984 0.999973 0.999954 0.999924 0.999889 0.999847 0.999789 0.999711 0.999621 0.999516 0.99939 0.999239 0.999064 0.998862 0.998628 0.99836 0.998047 0.997692 0.997283 0.996817 0.996296 0.995735 0.995119 0.994448 0.99372 0.99294 0.992103 0.991222 0.99029 0.989295 0.988257 0.987176 0.98604 0.984835 0.98356 0.982204 0.980783 0.97932 0.977796 0.976213 0.974574 0.972873 0.971122 0.969313 0.967445 0.965507 0.963506 0.961449 0.959319 0.957111 0.954856 0.952533 0.950126 0.947654 0.945106 0.942486 0.939803 0.937051 0.934235 0.931337 0.928359 0.925325 0.922241 0.919116 0.915958 0.912742 0.909483 0.906182 0.902828 0.899406 0.89594 0.892401 0.888804 0.885144 0.881428 0.877655 0.873813 0.86988 0.86588 0.861853 0.857792 0.853694 0.849566 0.84539 0.84115 0.836891 0.832598 0.828284 0.823937 0.819545 0.815104 0.810611 0.806064 0.801481 0.796852 0.792203 0.787501 0.782759 0.778007 0.773197 0.768337 0.76343 0.758471 0.753479 0.748472 0.743433 0.738352 0.733219 0.728032 0.722797 0.717519 0.712212 0.706879 0.701501 0.696062 0.690578 0.685071 0.679519 0.673919 0.668309 0.662655 0.656988 0.651298 0.645557 0.639798 0.634004 0.628163 0.622312 0.616447 0.610552 0.604642 0.598739 0.59279 0.586816 0.580783 0.574793 0.568798 0.562796 0.556776 0.550763 0.54475 0.538696 0.532627 0.526559 0.520466 0.51433 0.50822 0.502099 0.49596 0.489824 0.483654 0.477491 0.471321 0.46516 0.459019 0.45286 0.446686 0.440493 0.434291 0.428083 0.421878 0.415697 0.409547 0.403395 0.397256 0.39115 0.385048 0.37897 0.372858 0.366745 0.360643 0.354568 0.348513 0.342464 0.336413 0.33038 0.324355 0.318354 0.312405 0.30648 0.300577 0.29474 0.288934 0.283135 0.277345 0.271552 0.265793 0.260032 0.254295 0.248605 0.242924 0.237301 0.231705 0.226131 0.2206 0.215126 0.209666 0.204262 0.198909 0.193588 0.188296 0.183026 0.177801 0.172642 0.167531 0.162449 0.157411 0.152432 0.147479 0.142559 0.137698 0.132886 0.128127 0.123431 0.118792 0.1142 0.109687 0.105252 0.100892 0.0965712 0.0922956 0.0880948 0.0839802 0.079929 0.0759513 0.0720244 0.0681669 0.0643899 0.0606566 0.0569867 0.0533891 0.0498422 0.0463815 0.0429881 0.0396668 0.036424 0.0332665 0.0301924 0.0271944 0.0243058 0.0214994 0.0187943 0.016181 0.0136801 0.0112834 0.00899022 0.006804 0.00470392 0.00272935 0.000897618 ];
FPR_SWD = [1 0.998965 0.997112 0.99428 0.990335 0.985298 0.979258 0.972377 0.964737 0.956466 0.94766 0.938345 0.928589 0.918454 0.907992 0.897283 0.886309 0.87513 0.863769 0.852261 0.840646 0.828969 0.81726 0.805523 0.793798 0.782101 0.770413 0.758756 0.747148 0.735593 0.724115 0.712726 0.70143 0.690233 0.679153 0.668188 0.657348 0.646617 0.636039 0.625606 0.615293 0.60511 0.59506 0.585146 0.575342 0.56566 0.556124 0.546719 0.537475 0.528368 0.519395 0.51055 0.501831 0.493243 0.484798 0.476478 0.468285 0.460226 0.452286 0.444486 0.436807 0.429254 0.421822 0.414511 0.407312 0.400226 0.393243 0.386373 0.379606 0.372955 0.366402 0.359954 0.353605 0.34734 0.341174 0.335103 0.329127 0.323251 0.317462 0.311768 0.306154 0.300635 0.295198 0.289846 0.284581 0.279401 0.2743 0.269277 0.26434 0.259483 0.254694 0.249985 0.245354 0.24079 0.236303 0.231899 0.227571 0.223314 0.219127 0.215017 0.210975 0.206998 0.20309 0.199242 0.195455 0.191727 0.188064 0.184457 0.180914 0.177436 0.174017 0.170648 0.167334 0.164071 0.160864 0.15771 0.154608 0.151558 0.14856 0.145607 0.142705 0.139849 0.137043 0.134289 0.131579 0.128922 0.126313 0.123746 0.121229 0.118756 0.116328 0.113942 0.111596 0.109288 0.107016 0.104785 0.102595 0.100446 0.0983306 0.0962505 0.0942047 0.0921945 0.0902114 0.0882648 0.0863493 0.0844624 0.0826094 0.0807889 0.0790031 0.0772462 0.0755231 0.0738301 0.0721679 0.0705316 0.0689209 0.0673404 0.0657915 0.0642662 0.0627666 0.061293 0.0598479 0.0584277 0.0570316 0.055665 0.0543173 0.0529926 0.0516896 0.0504083 0.0491533 0.0479176 0.0467063 0.0455174 0.044352 0.0432065 0.0420844 0.040985 0.0399058 0.0388407 0.037794 0.0367658 0.0357533 0.0347619 0.0337902 0.0328366 0.0319001 0.0309788 0.0300779 0.0291965 0.0283348 0.0274866 0.0266558 0.0258399 0.0250385 0.0242537 0.0234895 0.0227417 0.0220099 0.0212916 0.0205857 0.0198933 0.0192166 0.0185553 0.0179095 0.0172763 0.0166596 0.016059 0.0154708 0.0148941 0.0143295 0.0137775 0.0132369 0.0127107 0.012197 0.0116941 0.0112033 0.0107255 0.0102597 0.00980452 0.00936003 0.00893022 0.00851157 0.00810487 0.00770797 0.00732243 0.00695087 0.00659082 0.00624276 0.00590428 0.00557652 0.00525832 0.00495024 0.00465091 0.00435993 0.00407656 0.00380299 0.00353624 0.00328009 0.00303382 0.00279522 0.00256736 0.00234836 0.00213818 0.00193595 0.00174165 0.00155578 0.00137768 0.00120845 0.00104779 0.000895097 0.000750238 0.000612684 0.000483131 0.000362426 0.000249089 0.000143614 4.63896e-005 ];
plot(Recall_SWD, Precision_SWD, '--m', 'linewidth', 2);
Recall_HC = [1 0.991196 0.984902 0.979874 0.974773 0.969482 0.964104 0.958933 0.953727 0.948867 0.943887 0.93891 0.93401 0.929249 0.924367 0.919451 0.914701 0.90961 0.904721 0.899832 0.894883 0.890103 0.885509 0.880857 0.876232 0.871623 0.86709 0.862539 0.858247 0.853806 0.849504 0.845132 0.840801 0.836324 0.831956 0.827494 0.823364 0.819085 0.814795 0.810501 0.806245 0.802118 0.797833 0.793321 0.788982 0.784634 0.780276 0.776074 0.771562 0.76698 0.762744 0.758629 0.754314 0.749939 0.745618 0.74126 0.736807 0.732531 0.728229 0.724136 0.719798 0.71549 0.711376 0.707503 0.703562 0.699619 0.695696 0.691833 0.687971 0.684018 0.680231 0.676445 0.672608 0.66889 0.665107 0.661349 0.657597 0.653883 0.650136 0.646199 0.642349 0.63837 0.634596 0.6309 0.627104 0.623496 0.619796 0.616084 0.612385 0.608891 0.605259 0.60181 0.59836 0.59465 0.591174 0.587677 0.584074 0.580496 0.577002 0.573428 0.570186 0.566786 0.563503 0.559997 0.55663 0.553042 0.54979 0.546359 0.543102 0.53986 0.53638 0.532966 0.529366 0.525686 0.52244 0.519053 0.515711 0.512223 0.508635 0.505194 0.501727 0.49848 0.495076 0.491686 0.488256 0.485023 0.48164 0.478476 0.475291 0.472017 0.468771 0.465347 0.462289 0.459177 0.455962 0.452248 0.448748 0.44543 0.442129 0.439104 0.436015 0.433038 0.429864 0.426672 0.423451 0.420153 0.417085 0.414179 0.410831 0.407854 0.404724 0.401745 0.398705 0.395495 0.392539 0.389597 0.386465 0.383589 0.380507 0.377488 0.374503 0.371415 0.368475 0.365455 0.36256 0.359755 0.356714 0.353977 0.351184 0.348346 0.34548 0.342618 0.339651 0.336276 0.333447 0.330638 0.327782 0.325056 0.322345 0.319345 0.31645 0.313547 0.31059 0.307699 0.304975 0.302282 0.299454 0.296671 0.293756 0.290936 0.288209 0.285219 0.282464 0.279643 0.276873 0.274039 0.271217 0.268381 0.26571 0.262976 0.260044 0.257179 0.254356 0.251278 0.2485 0.245694 0.242849 0.240095 0.237321 0.234484 0.231649 0.228915 0.226027 0.223083 0.220079 0.216942 0.214186 0.211389 0.208403 0.205573 0.202685 0.2 0.197252 0.194524 0.191462 0.18855 0.185678 0.182788 0.179728 0.176581 0.173218 0.170137 0.167112 0.163984 0.160578 0.157123 0.153648 0.149936 0.146369 0.142766 0.138968 0.135313 0.13126 0.126787 0.122195 0.117344 0.112437 0.106951 0.101469 0.0952631 0.0882477 0.081027 0.072903 0.0641497 0.0536334 0.0371796 ];
Precision_HC = [0.150626 0.174407 0.184941 0.192402 0.198337 0.203551 0.208087 0.212101 0.215709 0.219161 0.222478 0.225566 0.228704 0.232033 0.235209 0.23801 0.240803 0.243579 0.245994 0.248243 0.250463 0.2526 0.254786 0.256981 0.259236 0.261281 0.263138 0.265116 0.266967 0.268577 0.270408 0.27212 0.273742 0.275338 0.277039 0.278689 0.280342 0.281887 0.28346 0.284886 0.286477 0.287942 0.289398 0.290862 0.292125 0.293664 0.295236 0.296461 0.297734 0.298816 0.300012 0.301239 0.302439 0.30344 0.304686 0.305853 0.306904 0.307976 0.309153 0.310456 0.311426 0.312517 0.313536 0.314684 0.315675 0.316632 0.317666 0.318836 0.319763 0.320716 0.32192 0.322919 0.323971 0.32493 0.325923 0.3268 0.327674 0.328614 0.32957 0.330429 0.331181 0.331911 0.332683 0.333522 0.334354 0.335221 0.336036 0.336731 0.33774 0.338586 0.339516 0.340338 0.341319 0.342152 0.342998 0.343826 0.344703 0.345369 0.346145 0.346901 0.347492 0.348324 0.349092 0.349696 0.350471 0.351106 0.351728 0.352356 0.353151 0.353849 0.35447 0.35507 0.355529 0.356064 0.356661 0.35748 0.358201 0.358882 0.359279 0.359762 0.360365 0.36098 0.361701 0.362417 0.363047 0.363528 0.364157 0.364993 0.365728 0.366249 0.366778 0.367222 0.367755 0.36834 0.368988 0.369455 0.369887 0.370395 0.37094 0.371768 0.372513 0.373301 0.37404 0.374703 0.375238 0.375612 0.376629 0.377282 0.377986 0.378718 0.379341 0.38004 0.380789 0.381333 0.382082 0.382782 0.383397 0.384014 0.384864 0.385535 0.386073 0.386699 0.387307 0.38793 0.388591 0.389332 0.390321 0.391044 0.391625 0.392362 0.392775 0.393588 0.394187 0.394835 0.395556 0.39608 0.396607 0.39722 0.39789 0.39845 0.398948 0.399342 0.399884 0.400261 0.400822 0.401593 0.402431 0.402965 0.403573 0.404073 0.404615 0.404951 0.405615 0.405999 0.406372 0.406802 0.407174 0.407751 0.408337 0.408849 0.409159 0.409676 0.410183 0.410602 0.411211 0.411946 0.412347 0.413225 0.414044 0.414608 0.415302 0.415968 0.416398 0.417059 0.417555 0.418284 0.418915 0.419424 0.419698 0.420519 0.420935 0.421531 0.422137 0.42279 0.4236 0.423972 0.424279 0.42474 0.42528 0.425766 0.426063 0.426657 0.427367 0.428014 0.428471 0.428796 0.429217 0.429856 0.430375 0.431391 0.432023 0.433138 0.433939 0.434629 0.435552 0.435891 0.436821 0.437324 0.437897 0.438569 0.438611 0.439278 0.440611 0.441656 0.443492 0.445195 ];
TPR_HC = [1 0.991196 0.984902 0.979874 0.974773 0.969482 0.964104 0.958933 0.953727 0.948867 0.943887 0.93891 0.93401 0.929249 0.924367 0.919451 0.914701 0.90961 0.904721 0.899832 0.894883 0.890103 0.885509 0.880857 0.876232 0.871623 0.86709 0.862539 0.858247 0.853806 0.849504 0.845132 0.840801 0.836324 0.831956 0.827494 0.823364 0.819085 0.814795 0.810501 0.806245 0.802118 0.797833 0.793321 0.788982 0.784634 0.780276 0.776074 0.771562 0.76698 0.762744 0.758629 0.754314 0.749939 0.745618 0.74126 0.736807 0.732531 0.728229 0.724136 0.719798 0.71549 0.711376 0.707503 0.703562 0.699619 0.695696 0.691833 0.687971 0.684018 0.680231 0.676445 0.672608 0.66889 0.665107 0.661349 0.657597 0.653883 0.650136 0.646199 0.642349 0.63837 0.634596 0.6309 0.627104 0.623496 0.619796 0.616084 0.612385 0.608891 0.605259 0.60181 0.59836 0.59465 0.591174 0.587677 0.584074 0.580496 0.577002 0.573428 0.570186 0.566786 0.563503 0.559997 0.55663 0.553042 0.54979 0.546359 0.543102 0.53986 0.53638 0.532966 0.529366 0.525686 0.52244 0.519053 0.515711 0.512223 0.508635 0.505194 0.501727 0.49848 0.495076 0.491686 0.488256 0.485023 0.48164 0.478476 0.475291 0.472017 0.468771 0.465347 0.462289 0.459177 0.455962 0.452248 0.448748 0.44543 0.442129 0.439104 0.436015 0.433038 0.429864 0.426672 0.423451 0.420153 0.417085 0.414179 0.410831 0.407854 0.404724 0.401745 0.398705 0.395495 0.392539 0.389597 0.386465 0.383589 0.380507 0.377488 0.374503 0.371415 0.368475 0.365455 0.36256 0.359755 0.356714 0.353977 0.351184 0.348346 0.34548 0.342618 0.339651 0.336276 0.333447 0.330638 0.327782 0.325056 0.322345 0.319345 0.31645 0.313547 0.31059 0.307699 0.304975 0.302282 0.299454 0.296671 0.293756 0.290936 0.288209 0.285219 0.282464 0.279643 0.276873 0.274039 0.271217 0.268381 0.26571 0.262976 0.260044 0.257179 0.254356 0.251278 0.2485 0.245694 0.242849 0.240095 0.237321 0.234484 0.231649 0.228915 0.226027 0.223083 0.220079 0.216942 0.214186 0.211389 0.208403 0.205573 0.202685 0.2 0.197252 0.194524 0.191462 0.18855 0.185678 0.182788 0.179728 0.176581 0.173218 0.170137 0.167112 0.163984 0.160578 0.157123 0.153648 0.149936 0.146369 0.142766 0.138968 0.135313 0.13126 0.126787 0.122195 0.117344 0.112437 0.106951 0.101469 0.0952631 0.0882477 0.081027 0.072903 0.0641497 0.0536334 0.0371796 ];
FPR_HC = [1 0.915254 0.879373 0.851205 0.826848 0.805819 0.786777 0.768743 0.752105 0.737207 0.722401 0.708137 0.695002 0.681717 0.668864 0.656761 0.645561 0.634352 0.624041 0.61389 0.604388 0.595179 0.586127 0.577248 0.568325 0.560105 0.552087 0.544446 0.536949 0.530037 0.522998 0.516217 0.50956 0.502884 0.496329 0.489973 0.48388 0.47788 0.471665 0.465885 0.460042 0.454463 0.449093 0.443641 0.438795 0.4337 0.428529 0.42352 0.418685 0.41385 0.409393 0.404779 0.400183 0.395932 0.391534 0.38724 0.382921 0.378757 0.374646 0.370115 0.366349 0.362284 0.358408 0.354774 0.351197 0.347472 0.343865 0.34007 0.33667 0.333192 0.329412 0.326023 0.32261 0.319376 0.316087 0.313028 0.309992 0.306896 0.303716 0.300693 0.297842 0.294986 0.29214 0.289194 0.286345 0.28345 0.280714 0.277978 0.275229 0.27257 0.269889 0.267305 0.264612 0.261777 0.259207 0.256775 0.254127 0.251754 0.249334 0.246875 0.244537 0.242045 0.239685 0.237444 0.235141 0.23285 0.230754 0.228515 0.226252 0.224063 0.221814 0.219505 0.21737 0.215243 0.213165 0.211086 0.208972 0.206903 0.204924 0.202811 0.200812 0.198747 0.196601 0.194525 0.192671 0.190828 0.188848 0.186915 0.185031 0.183388 0.181648 0.179932 0.178262 0.176551 0.174831 0.173117 0.171407 0.16971 0.168062 0.166298 0.164617 0.162906 0.161163 0.159369 0.157697 0.156136 0.154295 0.15273 0.151103 0.149513 0.147826 0.146317 0.144677 0.143 0.141484 0.140007 0.138447 0.136965 0.135442 0.133991 0.132533 0.131126 0.129753 0.128215 0.126833 0.125386 0.123853 0.122396 0.121132 0.119761 0.118523 0.117131 0.11582 0.114454 0.11314 0.111946 0.110796 0.109546 0.108287 0.107017 0.10576 0.104615 0.103435 0.102194 0.101076 0.0999065 0.0985753 0.0973564 0.0961914 0.0950859 0.0939965 0.092872 0.0917188 0.09066 0.0896054 0.0884543 0.0873628 0.0862064 0.0850525 0.0839845 0.0829434 0.0818339 0.0807199 0.0796028 0.0784766 0.0773968 0.07636 0.0751947 0.0740935 0.0730735 0.0719867 0.070944 0.0699321 0.0689288 0.0679306 0.0667601 0.0657112 0.0646528 0.0636796 0.0625575 0.0615455 0.0605008 0.0594391 0.0584724 0.0574221 0.0564438 0.0554512 0.0544157 0.0533613 0.0523085 0.0512738 0.0501976 0.0491231 0.048004 0.0469522 0.0457631 0.0446532 0.0434355 0.042258 0.0409933 0.0398191 0.0386139 0.0373224 0.0358971 0.0345262 0.0330671 0.0316186 0.029992 0.0283126 0.026516 0.0245327 0.0225776 0.0203491 0.0175514 0.0144122 0.00974564 ];
plot(Recall_HC, Precision_HC, '--y', 'linewidth', 2);
Recall_RC = [1 0.96678 0.966368 0.965768 0.965125 0.964512 0.963669 0.962936 0.962252 0.96122 0.960089 0.958796 0.957792 0.956674 0.95551 0.954052 0.9524 0.950811 0.948901 0.947102 0.945617 0.943821 0.942111 0.939887 0.938178 0.935901 0.93422 0.931992 0.929793 0.92791 0.925971 0.923618 0.921526 0.919644 0.917668 0.915304 0.912823 0.910575 0.908525 0.906463 0.903694 0.901208 0.899168 0.897145 0.894514 0.891985 0.889404 0.886739 0.884117 0.881468 0.878631 0.876203 0.87346 0.871062 0.868297 0.865482 0.862834 0.859688 0.8567 0.854341 0.851351 0.84873 0.845488 0.842511 0.839709 0.836508 0.833701 0.830443 0.827762 0.824563 0.821412 0.818482 0.815147 0.812241 0.808949 0.806126 0.802904 0.799873 0.79664 0.7936 0.790302 0.787072 0.783864 0.780591 0.777349 0.774579 0.771544 0.768218 0.765349 0.761842 0.758594 0.755198 0.752131 0.749075 0.745369 0.742246 0.739134 0.736119 0.732524 0.728897 0.725153 0.721928 0.718587 0.715442 0.711906 0.708665 0.705479 0.702379 0.699103 0.695638 0.692348 0.68875 0.685449 0.682451 0.67933 0.676588 0.673464 0.669533 0.666024 0.662872 0.659492 0.656154 0.652835 0.649636 0.645842 0.642663 0.638704 0.634978 0.63156 0.627897 0.624899 0.621002 0.617603 0.613988 0.610708 0.606674 0.602974 0.599449 0.595787 0.592043 0.588567 0.584682 0.581014 0.576932 0.573371 0.56988 0.566451 0.56231 0.558872 0.55535 0.551842 0.547959 0.544504 0.540492 0.536445 0.533228 0.52968 0.525814 0.522222 0.51823 0.514459 0.510581 0.506775 0.503236 0.499693 0.495902 0.492299 0.488809 0.484987 0.480491 0.475976 0.47202 0.468435 0.46491 0.461275 0.457787 0.453107 0.449097 0.445442 0.441491 0.437703 0.433434 0.429357 0.425134 0.421386 0.417239 0.413536 0.409462 0.405409 0.401475 0.397535 0.393686 0.389236 0.385003 0.381202 0.376917 0.372891 0.368403 0.363458 0.358569 0.353788 0.349589 0.345351 0.341027 0.337008 0.3318 0.32745 0.322469 0.317747 0.313281 0.308872 0.304577 0.299814 0.295812 0.291056 0.286268 0.281804 0.276541 0.271349 0.266011 0.261559 0.256393 0.251023 0.246646 0.241326 0.236266 0.23079 0.225982 0.221072 0.215392 0.210898 0.205905 0.201187 0.196349 0.191564 0.186033 0.180834 0.175536 0.170733 0.165693 0.159844 0.153778 0.149136 0.144286 0.139111 0.132721 0.127487 0.122164 0.115262 0.109896 0.104199 0.0989043 0.0938931 0.0890113 0.0843317 0.079492 ];
Precision_RC = [0.150626 0.301888 0.307779 0.312978 0.318013 0.322984 0.327451 0.332364 0.33709 0.342193 0.346809 0.351144 0.355682 0.359982 0.364109 0.368265 0.372675 0.376488 0.380608 0.384992 0.38908 0.393141 0.397129 0.400895 0.404618 0.408566 0.412499 0.416113 0.419585 0.423068 0.426543 0.429532 0.43274 0.435745 0.439091 0.442082 0.445051 0.448225 0.451145 0.453895 0.456578 0.459255 0.461902 0.464635 0.467136 0.469843 0.472457 0.474922 0.477724 0.480471 0.482873 0.485028 0.4875 0.4897 0.49192 0.494284 0.496534 0.498802 0.501345 0.503541 0.50568 0.508032 0.51002 0.511988 0.51404 0.51611 0.518261 0.52022 0.522147 0.523833 0.525802 0.527682 0.52931 0.531115 0.532686 0.534455 0.536237 0.537867 0.539461 0.541165 0.54263 0.54434 0.546159 0.54763 0.549005 0.550716 0.552175 0.553653 0.555195 0.556892 0.558331 0.559895 0.561336 0.56295 0.564419 0.565619 0.566797 0.56816 0.569629 0.570694 0.571858 0.573388 0.574561 0.575923 0.577002 0.578562 0.57975 0.581031 0.582085 0.583306 0.584732 0.585699 0.586645 0.587701 0.588643 0.590003 0.591078 0.592192 0.593115 0.594176 0.595203 0.596335 0.597351 0.598541 0.599432 0.600466 0.60125 0.602425 0.60347 0.604497 0.605631 0.60635 0.607471 0.608537 0.609512 0.610304 0.611144 0.611942 0.61294 0.614016 0.614781 0.615689 0.616475 0.617256 0.617836 0.618732 0.619658 0.620431 0.621291 0.622088 0.622813 0.623951 0.62484 0.625292 0.625713 0.626421 0.627345 0.628382 0.629071 0.629615 0.630906 0.631523 0.632278 0.633241 0.633975 0.634921 0.635593 0.636632 0.637211 0.637918 0.638763 0.639366 0.640342 0.640952 0.642301 0.642956 0.643309 0.643864 0.64418 0.645039 0.645646 0.646159 0.64735 0.648157 0.648859 0.649309 0.64996 0.650489 0.650801 0.651132 0.651881 0.652461 0.653397 0.654019 0.654364 0.654671 0.655696 0.655967 0.656389 0.656304 0.656261 0.657112 0.657582 0.658427 0.659344 0.659238 0.659665 0.659666 0.660081 0.66027 0.660647 0.661212 0.661971 0.662315 0.662674 0.662821 0.663152 0.66347 0.663284 0.663614 0.663905 0.663407 0.663706 0.6645 0.664955 0.665177 0.665146 0.66584 0.665606 0.666393 0.666751 0.666473 0.667099 0.666897 0.667245 0.667033 0.666997 0.666243 0.667574 0.668249 0.667662 0.667331 0.668139 0.66866 0.668464 0.668181 0.669174 0.668451 0.668178 0.668949 0.669307 0.668751 0.667477 0.666145 0.666874 0.665676 ];
TPR_RC = [1 0.96678 0.966368 0.965768 0.965125 0.964512 0.963669 0.962936 0.962252 0.96122 0.960089 0.958796 0.957792 0.956674 0.95551 0.954052 0.9524 0.950811 0.948901 0.947102 0.945617 0.943821 0.942111 0.939887 0.938178 0.935901 0.93422 0.931992 0.929793 0.92791 0.925971 0.923618 0.921526 0.919644 0.917668 0.915304 0.912823 0.910575 0.908525 0.906463 0.903694 0.901208 0.899168 0.897145 0.894514 0.891985 0.889404 0.886739 0.884117 0.881468 0.878631 0.876203 0.87346 0.871062 0.868297 0.865482 0.862834 0.859688 0.8567 0.854341 0.851351 0.84873 0.845488 0.842511 0.839709 0.836508 0.833701 0.830443 0.827762 0.824563 0.821412 0.818482 0.815147 0.812241 0.808949 0.806126 0.802904 0.799873 0.79664 0.7936 0.790302 0.787072 0.783864 0.780591 0.777349 0.774579 0.771544 0.768218 0.765349 0.761842 0.758594 0.755198 0.752131 0.749075 0.745369 0.742246 0.739134 0.736119 0.732524 0.728897 0.725153 0.721928 0.718587 0.715442 0.711906 0.708665 0.705479 0.702379 0.699103 0.695638 0.692348 0.68875 0.685449 0.682451 0.67933 0.676588 0.673464 0.669533 0.666024 0.662872 0.659492 0.656154 0.652835 0.649636 0.645842 0.642663 0.638704 0.634978 0.63156 0.627897 0.624899 0.621002 0.617603 0.613988 0.610708 0.606674 0.602974 0.599449 0.595787 0.592043 0.588567 0.584682 0.581014 0.576932 0.573371 0.56988 0.566451 0.56231 0.558872 0.55535 0.551842 0.547959 0.544504 0.540492 0.536445 0.533228 0.52968 0.525814 0.522222 0.51823 0.514459 0.510581 0.506775 0.503236 0.499693 0.495902 0.492299 0.488809 0.484987 0.480491 0.475976 0.47202 0.468435 0.46491 0.461275 0.457787 0.453107 0.449097 0.445442 0.441491 0.437703 0.433434 0.429357 0.425134 0.421386 0.417239 0.413536 0.409462 0.405409 0.401475 0.397535 0.393686 0.389236 0.385003 0.381202 0.376917 0.372891 0.368403 0.363458 0.358569 0.353788 0.349589 0.345351 0.341027 0.337008 0.3318 0.32745 0.322469 0.317747 0.313281 0.308872 0.304577 0.299814 0.295812 0.291056 0.286268 0.281804 0.276541 0.271349 0.266011 0.261559 0.256393 0.251023 0.246646 0.241326 0.236266 0.23079 0.225982 0.221072 0.215392 0.210898 0.205905 0.201187 0.196349 0.191564 0.186033 0.180834 0.175536 0.170733 0.165693 0.159844 0.153778 0.149136 0.144286 0.139111 0.132721 0.127487 0.122164 0.115262 0.109896 0.104199 0.0989043 0.0938931 0.0890113 0.0843317 0.079492 ];
FPR_RC = [1 0.409158 0.40065 0.393473 0.386605 0.380135 0.373972 0.367798 0.361835 0.355844 0.350257 0.344801 0.339679 0.334684 0.329895 0.325091 0.320484 0.31622 0.311808 0.307295 0.303203 0.298857 0.294798 0.290966 0.287191 0.283321 0.279523 0.275844 0.272292 0.269006 0.265608 0.26236 0.259128 0.256053 0.252904 0.249849 0.246802 0.243817 0.240898 0.238191 0.235495 0.232962 0.230514 0.227969 0.225397 0.222765 0.220202 0.217583 0.215149 0.212666 0.210266 0.208094 0.205855 0.203751 0.201415 0.199167 0.197085 0.194868 0.192762 0.190594 0.188603 0.186556 0.184627 0.182685 0.18083 0.17876 0.176848 0.174895 0.173191 0.171417 0.169529 0.167724 0.165955 0.16419 0.162378 0.160613 0.158929 0.15733 0.155663 0.154117 0.152609 0.150989 0.149305 0.147793 0.146417 0.144913 0.143412 0.141936 0.140448 0.138906 0.137439 0.136027 0.13464 0.133165 0.131817 0.130573 0.129353 0.128044 0.126638 0.12549 0.124186 0.122885 0.121676 0.120419 0.119262 0.117972 0.11682 0.115655 0.114556 0.113281 0.112071 0.110967 0.109894 0.108731 0.107712 0.106637 0.105623 0.104469 0.103405 0.1023 0.101183 0.100145 0.0991697 0.098102 0.0970359 0.0959398 0.0948807 0.093705 0.0925641 0.0915429 0.0905261 0.0895347 0.0884892 0.0874783 0.086541 0.0855552 0.084586 0.0835776 0.0825895 0.0816558 0.0807405 0.0798199 0.0788525 0.0778996 0.0770595 0.0760424 0.0751295 0.0742028 0.073276 0.0724354 0.0716294 0.0706628 0.06982 0.0689399 0.0682205 0.067383 0.0665625 0.0657074 0.0649747 0.0642411 0.0632594 0.0624646 0.0616201 0.0608529 0.0601055 0.05923 0.0584452 0.0576615 0.0569482 0.0561008 0.0553806 0.0546463 0.0538359 0.0531766 0.0523679 0.0516898 0.0509765 0.0503046 0.0496346 0.0488666 0.0480998 0.0473336 0.0465689 0.0458146 0.0450952 0.0444617 0.0438152 0.0431053 0.0424728 0.0418778 0.0411904 0.0405703 0.0398582 0.0392167 0.0386296 0.0380073 0.0373561 0.0367611 0.0361417 0.0354825 0.0348535 0.0342079 0.0335946 0.0329062 0.0321841 0.0315555 0.0309517 0.0303439 0.0297016 0.0291611 0.0285648 0.0280014 0.0274096 0.0268661 0.0263339 0.0257458 0.0252131 0.0245537 0.0239285 0.0233408 0.0226801 0.0221824 0.0216014 0.0210691 0.0204673 0.0198974 0.0193274 0.0187914 0.0182666 0.0176543 0.0170429 0.0164798 0.0159377 0.015424 0.0149127 0.0144271 0.0138379 0.0133734 0.0127653 0.0122152 0.0116405 0.0111396 0.0106242 0.0101038 0.00961788 0.00911735 0.00840478 0.00788227 0.00748666 0.00701898 0.00648721 0.00596509 0.00545846 0.00509415 0.00469107 0.00435869 ];
plot(Recall_RC, Precision_RC, 'k', 'linewidth', 1);
Recall_SEG = [1 0.99646 0.99646 0.99646 0.99646 0.996459 0.996459 0.996459 0.996458 0.996457 0.996456 0.996455 0.996453 0.996452 0.996449 0.996445 0.996442 0.996439 0.996437 0.996434 0.996431 0.996429 0.996425 0.996422 0.996419 0.996415 0.996411 0.996407 0.996401 0.996396 0.996389 0.996382 0.996373 0.996364 0.996352 0.996339 0.996323 0.996305 0.996288 0.996268 0.996247 0.996219 0.996186 0.996151 0.996112 0.996068 0.996015 0.995959 0.995891 0.995805 0.995686 0.995555 0.995391 0.99508 0.994585 0.993932 0.993102 0.992099 0.990723 0.989142 0.98714 0.984689 0.982024 0.979131 0.975919 0.972309 0.968542 0.964452 0.960237 0.955932 0.951283 0.946549 0.941432 0.936077 0.930563 0.925019 0.919372 0.913575 0.907505 0.90132 0.895046 0.888658 0.882237 0.875927 0.869467 0.862988 0.85639 0.849578 0.842725 0.835796 0.828788 0.821807 0.814652 0.80753 0.800424 0.793419 0.786424 0.779418 0.772429 0.765471 0.758528 0.751769 0.74489 0.738064 0.731249 0.724525 0.717774 0.711188 0.704793 0.698235 0.691832 0.68546 0.679099 0.672795 0.666509 0.660331 0.654122 0.648006 0.641832 0.63561 0.629445 0.623428 0.617211 0.611045 0.605068 0.599215 0.593369 0.587501 0.58173 0.575958 0.570111 0.56439 0.558681 0.553044 0.547477 0.541983 0.5365 0.53131 0.525966 0.520675 0.515427 0.510091 0.504987 0.499968 0.495034 0.490011 0.485097 0.480245 0.475389 0.4707 0.466173 0.461517 0.456951 0.452394 0.447776 0.44321 0.438709 0.434189 0.429874 0.425518 0.421131 0.416893 0.412609 0.408448 0.404461 0.400401 0.396405 0.392194 0.38818 0.384079 0.38005 0.376075 0.372051 0.367997 0.364035 0.360232 0.356013 0.352238 0.348661 0.344889 0.34131 0.337699 0.334039 0.330182 0.326444 0.322889 0.319469 0.315943 0.312419 0.30892 0.305444 0.302074 0.298693 0.295259 0.291885 0.288605 0.285369 0.282142 0.278822 0.275607 0.272366 0.269002 0.265714 0.262436 0.259222 0.25605 0.252675 0.249579 0.246341 0.243054 0.239817 0.236595 0.233279 0.230027 0.226823 0.223621 0.220339 0.217058 0.213958 0.210826 0.20766 0.204541 0.201358 0.198114 0.195083 0.192053 0.188865 0.185758 0.182417 0.179171 0.176042 0.173001 0.169889 0.166673 0.163342 0.160191 0.156991 0.153809 0.150461 0.147206 0.143977 0.140679 0.137204 0.133731 0.130105 0.126556 0.12283 0.118908 0.114965 0.11094 0.106378 0.101054 0.0954144 0.0887938 0.0807175 0.0688624 ];
Precision_SEG = [0.150626 0.172065 0.172067 0.172068 0.172071 0.172074 0.172077 0.17208 0.172084 0.172089 0.172095 0.172101 0.172107 0.172114 0.172121 0.172129 0.172138 0.172148 0.172161 0.172174 0.172188 0.172204 0.172222 0.172242 0.172262 0.172285 0.17231 0.172337 0.172366 0.1724 0.172439 0.172485 0.172532 0.172584 0.172641 0.172704 0.172773 0.172851 0.172936 0.173029 0.17313 0.173243 0.173364 0.173506 0.173663 0.17384 0.174036 0.174262 0.174513 0.174808 0.175152 0.175583 0.176318 0.177188 0.178287 0.179442 0.180744 0.182512 0.18457 0.186732 0.189083 0.191919 0.195243 0.199002 0.202888 0.207223 0.211594 0.216359 0.22131 0.22618 0.231192 0.236654 0.241418 0.246671 0.252014 0.25738 0.262756 0.268498 0.2741 0.279681 0.285164 0.290415 0.295854 0.301369 0.307048 0.312628 0.317929 0.32292 0.327767 0.332435 0.33715 0.341482 0.345691 0.3497 0.35372 0.357859 0.361965 0.365956 0.36963 0.373295 0.376939 0.380867 0.384729 0.388331 0.3921 0.395946 0.399553 0.403208 0.40656 0.409867 0.413137 0.416465 0.419694 0.422719 0.425823 0.428785 0.431703 0.434428 0.43724 0.439952 0.442656 0.445331 0.44804 0.450621 0.453174 0.455875 0.45844 0.460981 0.463586 0.46606 0.468351 0.470827 0.47308 0.475415 0.4777 0.479933 0.482233 0.484546 0.486614 0.488813 0.491063 0.493313 0.495312 0.497351 0.499292 0.501325 0.503436 0.505343 0.507181 0.508896 0.510648 0.512417 0.514021 0.515472 0.517023 0.518751 0.520191 0.521713 0.523282 0.524735 0.52601 0.527257 0.528593 0.529726 0.531235 0.53257 0.533771 0.534967 0.53627 0.537367 0.538594 0.539709 0.541052 0.542091 0.543003 0.544202 0.545099 0.546137 0.547309 0.548198 0.549242 0.55018 0.550992 0.551559 0.552432 0.553189 0.553984 0.55477 0.555658 0.556255 0.557147 0.557981 0.558718 0.559304 0.559955 0.560748 0.561421 0.562068 0.562832 0.563391 0.564045 0.564638 0.565273 0.565807 0.5664 0.567276 0.567623 0.56821 0.568659 0.568759 0.569162 0.569504 0.569667 0.569935 0.570407 0.570588 0.570639 0.570789 0.571103 0.571503 0.571879 0.572027 0.571993 0.571827 0.571794 0.571949 0.572172 0.572001 0.571528 0.571289 0.570737 0.570349 0.57002 0.569256 0.56904 0.568464 0.567736 0.56748 0.567207 0.566575 0.565821 0.564851 0.564306 0.563835 0.563135 0.562821 0.562486 0.561225 0.560484 0.560514 0.559941 0.558459 0.557332 0.554449 0.549935 0.544006 ];
TPR_SEG = [1 0.99646 0.99646 0.99646 0.99646 0.996459 0.996459 0.996459 0.996458 0.996457 0.996456 0.996455 0.996453 0.996452 0.996449 0.996445 0.996442 0.996439 0.996437 0.996434 0.996431 0.996429 0.996425 0.996422 0.996419 0.996415 0.996411 0.996407 0.996401 0.996396 0.996389 0.996382 0.996373 0.996364 0.996352 0.996339 0.996323 0.996305 0.996288 0.996268 0.996247 0.996219 0.996186 0.996151 0.996112 0.996068 0.996015 0.995959 0.995891 0.995805 0.995686 0.995555 0.995391 0.99508 0.994585 0.993932 0.993102 0.992099 0.990723 0.989142 0.98714 0.984689 0.982024 0.979131 0.975919 0.972309 0.968542 0.964452 0.960237 0.955932 0.951283 0.946549 0.941432 0.936077 0.930563 0.925019 0.919372 0.913575 0.907505 0.90132 0.895046 0.888658 0.882237 0.875927 0.869467 0.862988 0.85639 0.849578 0.842725 0.835796 0.828788 0.821807 0.814652 0.80753 0.800424 0.793419 0.786424 0.779418 0.772429 0.765471 0.758528 0.751769 0.74489 0.738064 0.731249 0.724525 0.717774 0.711188 0.704793 0.698235 0.691832 0.68546 0.679099 0.672795 0.666509 0.660331 0.654122 0.648006 0.641832 0.63561 0.629445 0.623428 0.617211 0.611045 0.605068 0.599215 0.593369 0.587501 0.58173 0.575958 0.570111 0.56439 0.558681 0.553044 0.547477 0.541983 0.5365 0.53131 0.525966 0.520675 0.515427 0.510091 0.504987 0.499968 0.495034 0.490011 0.485097 0.480245 0.475389 0.4707 0.466173 0.461517 0.456951 0.452394 0.447776 0.44321 0.438709 0.434189 0.429874 0.425518 0.421131 0.416893 0.412609 0.408448 0.404461 0.400401 0.396405 0.392194 0.38818 0.384079 0.38005 0.376075 0.372051 0.367997 0.364035 0.360232 0.356013 0.352238 0.348661 0.344889 0.34131 0.337699 0.334039 0.330182 0.326444 0.322889 0.319469 0.315943 0.312419 0.30892 0.305444 0.302074 0.298693 0.295259 0.291885 0.288605 0.285369 0.282142 0.278822 0.275607 0.272366 0.269002 0.265714 0.262436 0.259222 0.25605 0.252675 0.249579 0.246341 0.243054 0.239817 0.236595 0.233279 0.230027 0.226823 0.223621 0.220339 0.217058 0.213958 0.210826 0.20766 0.204541 0.201358 0.198114 0.195083 0.192053 0.188865 0.185758 0.182417 0.179171 0.176042 0.173001 0.169889 0.166673 0.163342 0.160191 0.156991 0.153809 0.150461 0.147206 0.143977 0.140679 0.137204 0.133731 0.130105 0.126556 0.12283 0.118908 0.114965 0.11094 0.106378 0.101054 0.0954144 0.0887938 0.0807175 0.0688624 ];
FPR_SEG = [1 0.846814 0.846807 0.846797 0.846783 0.846768 0.846749 0.846727 0.846705 0.846676 0.846644 0.846609 0.846573 0.846533 0.846489 0.846438 0.846382 0.846318 0.846246 0.846169 0.84608 0.845986 0.845877 0.845762 0.845639 0.845499 0.845352 0.845187 0.845008 0.844805 0.844581 0.84432 0.844045 0.843739 0.843408 0.84304 0.842634 0.842173 0.841671 0.841118 0.840512 0.83983 0.839094 0.838233 0.837294 0.836241 0.835068 0.833719 0.832226 0.830473 0.828399 0.825838 0.821321 0.815774 0.80973 0.803087 0.795671 0.787151 0.777811 0.767516 0.756232 0.744014 0.731283 0.717895 0.704246 0.690096 0.675773 0.661409 0.646845 0.632248 0.617837 0.603328 0.588929 0.57422 0.559929 0.545665 0.531781 0.517968 0.504654 0.491557 0.478673 0.466218 0.454025 0.442094 0.430398 0.419135 0.408341 0.397699 0.387455 0.377516 0.367784 0.358478 0.349343 0.340457 0.3319 0.323438 0.315235 0.307289 0.29971 0.292281 0.285116 0.278031 0.271134 0.264398 0.257835 0.251485 0.245397 0.239439 0.233784 0.228186 0.222789 0.217496 0.212316 0.207299 0.202443 0.197769 0.193201 0.188715 0.184336 0.180092 0.176001 0.172046 0.168087 0.164245 0.160625 0.156988 0.153494 0.150048 0.146669 0.143425 0.140214 0.137012 0.134016 0.131073 0.128166 0.125364 0.122613 0.119913 0.117326 0.114741 0.112228 0.109725 0.107361 0.105057 0.102818 0.100611 0.0984381 0.0963316 0.0943081 0.0922923 0.0903876 0.0884743 0.0866297 0.0848857 0.0831159 0.08134 0.0796385 0.0780014 0.0764015 0.0748542 0.0733693 0.0719156 0.0704517 0.0690695 0.0676306 0.0662239 0.0649242 0.0635989 0.0622794 0.0610088 0.0597735 0.0585839 0.0573711 0.0561874 0.0550799 0.0539349 0.0528423 0.0517304 0.0506982 0.0496669 0.0486411 0.0476853 0.046743 0.0458285 0.0449033 0.0439881 0.0431271 0.0422626 0.0413854 0.0405719 0.0397206 0.0389083 0.0381354 0.0373816 0.0366235 0.0359048 0.0351859 0.0344946 0.0337537 0.0330436 0.032382 0.0316999 0.0310523 0.0304017 0.0297801 0.0291216 0.0285027 0.0278768 0.027277 0.0267238 0.026152 0.0256112 0.0250633 0.0245143 0.023962 0.0234141 0.0229075 0.0223717 0.0218549 0.0213493 0.0208484 0.0203503 0.0198696 0.019409 0.0189482 0.0184933 0.0180306 0.0175792 0.0171486 0.0167084 0.0162835 0.0158634 0.0154337 0.0150041 0.0146012 0.0141948 0.0137968 0.0134026 0.0130001 0.0126034 0.0121757 0.0117761 0.0113828 0.0109908 0.010586 0.0101881 0.00975927 0.00933036 0.00888078 0.0083962 0.00790471 0.00742146 0.00690574 0.00631089 0.00563106 0.00461686 ];
plot(Recall_SEG, Precision_SEG, 'b', 'linewidth', 1);
Recall_MSS = [1 0.993009 0.976612 0.960428 0.94476 0.929561 0.914831 0.900585 0.886648 0.87308 0.859911 0.847051 0.834458 0.822197 0.810241 0.798519 0.787046 0.7758 0.764749 0.753937 0.743328 0.732867 0.722592 0.712425 0.70244 0.69265 0.683035 0.673564 0.664247 0.655018 0.645932 0.63698 0.628139 0.619476 0.610886 0.602418 0.594084 0.585849 0.57769 0.569658 0.561721 0.553879 0.546159 0.538556 0.531021 0.523576 0.516183 0.508912 0.501722 0.494621 0.487616 0.480677 0.47384 0.467111 0.460456 0.453913 0.447451 0.441047 0.434711 0.428466 0.422292 0.416181 0.410165 0.404205 0.398303 0.392491 0.386757 0.381084 0.375469 0.369957 0.364478 0.35909 0.35381 0.348551 0.343361 0.33824 0.33317 0.328176 0.323255 0.318402 0.313625 0.308894 0.304235 0.29964 0.295112 0.290639 0.286221 0.281861 0.277568 0.273329 0.26913 0.265012 0.260934 0.256914 0.252929 0.248999 0.24511 0.2413 0.23752 0.233812 0.230136 0.226516 0.222945 0.219411 0.215919 0.212481 0.209091 0.205736 0.202406 0.199138 0.19589 0.192681 0.189515 0.186384 0.183289 0.180219 0.17719 0.174194 0.17126 0.168351 0.165471 0.162644 0.159846 0.157098 0.154382 0.151691 0.149041 0.146408 0.143813 0.141267 0.138735 0.136259 0.133805 0.131393 0.128983 0.126626 0.124298 0.122 0.119736 0.117502 0.115288 0.113118 0.110983 0.108891 0.106809 0.104762 0.102755 0.100759 0.0988101 0.0968737 0.0949673 0.0930847 0.0912153 0.089382 0.0875694 0.0858105 0.0840732 0.0823687 0.0806782 0.0790008 0.077345 0.0757001 0.0740898 0.0725009 0.0709431 0.0694066 0.0679009 0.0664149 0.0649372 0.0635031 0.0620805 0.0606857 0.0593022 0.0579211 0.0565751 0.0552532 0.0539492 0.0526687 0.0513945 0.0501493 0.0489161 0.0476932 0.0464861 0.0453045 0.0441397 0.0429931 0.0418742 0.0407707 0.039671 0.0385821 0.0375101 0.0364464 0.0354083 0.0343858 0.0333695 0.0323679 0.0313772 0.0304031 0.0294511 0.0285146 0.02759 0.0266817 0.0257993 0.0249217 0.0240734 0.0232388 0.0224179 0.0216032 0.0208053 0.0200082 0.019236 0.0184771 0.0177363 0.0170187 0.0163059 0.0156072 0.0149301 0.014273 0.0136317 0.0129977 0.0123785 0.0117704 0.0111812 0.0105958 0.0100322 0.00948787 0.00895774 0.00844027 0.00793845 0.00745442 0.00699549 0.00653831 0.00610229 0.00568402 0.00527782 0.00488826 0.00451203 0.0041536 0.00379722 0.00345584 0.00312306 0.00280829 0.00250277 0.00220856 0.00193655 0.00167056 0.00142515 0.00119388 0.000985035 0.000792178 0.000615679 0.000458427 0.000321661 0.000214015 0.000126513 6.90282e-005 ];
Precision_MSS = [0.150626 0.181021 0.205978 0.224592 0.240454 0.253878 0.265598 0.27636 0.286247 0.295434 0.304057 0.312173 0.319815 0.327093 0.334027 0.340629 0.34695 0.353004 0.358821 0.36444 0.369871 0.375086 0.380124 0.384982 0.389681 0.394257 0.398696 0.403005 0.407207 0.411252 0.415152 0.418948 0.422654 0.426265 0.429773 0.433167 0.436467 0.439674 0.4428 0.445838 0.448794 0.451667 0.454473 0.457202 0.459873 0.462459 0.464975 0.467435 0.469823 0.472176 0.474458 0.476678 0.478846 0.480967 0.483045 0.485088 0.487068 0.488987 0.49086 0.492672 0.49448 0.496247 0.497985 0.499651 0.501276 0.502885 0.504462 0.505996 0.507498 0.508997 0.510447 0.511885 0.513301 0.514624 0.51593 0.517212 0.518454 0.519645 0.520808 0.521952 0.523066 0.524206 0.525307 0.526368 0.527425 0.528432 0.529407 0.53038 0.531347 0.532271 0.533162 0.534039 0.534865 0.535707 0.536494 0.53726 0.538012 0.538781 0.53952 0.540235 0.540938 0.54163 0.542309 0.542988 0.543616 0.544275 0.544911 0.545518 0.546095 0.546648 0.547172 0.547687 0.548162 0.548613 0.548999 0.549383 0.549742 0.550053 0.550402 0.550721 0.551081 0.551423 0.551781 0.552152 0.55253 0.552865 0.553183 0.553454 0.553752 0.553981 0.554145 0.55431 0.554452 0.554598 0.554741 0.55492 0.555114 0.555254 0.555381 0.555427 0.555486 0.555485 0.55547 0.555427 0.555328 0.555217 0.555085 0.554941 0.554831 0.55474 0.554704 0.554616 0.554497 0.554305 0.554126 0.553958 0.553859 0.553605 0.553472 0.553253 0.55308 0.552858 0.552629 0.552423 0.552186 0.552005 0.551858 0.551806 0.551653 0.551596 0.551564 0.551513 0.551417 0.551128 0.550945 0.550722 0.550574 0.550425 0.550263 0.55004 0.549764 0.549486 0.549164 0.548916 0.548773 0.548504 0.54827 0.548098 0.547752 0.547373 0.547061 0.546597 0.546119 0.545568 0.54507 0.544695 0.544137 0.54374 0.543401 0.543108 0.542782 0.542365 0.541969 0.541566 0.541076 0.540769 0.540441 0.540174 0.539843 0.539501 0.53908 0.538888 0.538588 0.538294 0.537938 0.537485 0.537021 0.536707 0.536369 0.53617 0.535923 0.535754 0.535215 0.53494 0.534664 0.53406 0.533571 0.533231 0.532919 0.532527 0.532302 0.532413 0.532256 0.531849 0.531471 0.531306 0.530854 0.530384 0.529774 0.529557 0.528864 0.528436 0.527628 0.527304 0.527223 0.526881 0.526675 0.526913 0.527255 0.527101 0.527107 0.527106 0.526532 0.526289 0.525836 0.525535 ];
TPR_MSS = [1 0.993009 0.976612 0.960428 0.94476 0.929561 0.914831 0.900585 0.886648 0.87308 0.859911 0.847051 0.834458 0.822197 0.810241 0.798519 0.787046 0.7758 0.764749 0.753937 0.743328 0.732867 0.722592 0.712425 0.70244 0.69265 0.683035 0.673564 0.664247 0.655018 0.645932 0.63698 0.628139 0.619476 0.610886 0.602418 0.594084 0.585849 0.57769 0.569658 0.561721 0.553879 0.546159 0.538556 0.531021 0.523576 0.516183 0.508912 0.501722 0.494621 0.487616 0.480677 0.47384 0.467111 0.460456 0.453913 0.447451 0.441047 0.434711 0.428466 0.422292 0.416181 0.410165 0.404205 0.398303 0.392491 0.386757 0.381084 0.375469 0.369957 0.364478 0.35909 0.35381 0.348551 0.343361 0.33824 0.33317 0.328176 0.323255 0.318402 0.313625 0.308894 0.304235 0.29964 0.295112 0.290639 0.286221 0.281861 0.277568 0.273329 0.26913 0.265012 0.260934 0.256914 0.252929 0.248999 0.24511 0.2413 0.23752 0.233812 0.230136 0.226516 0.222945 0.219411 0.215919 0.212481 0.209091 0.205736 0.202406 0.199138 0.19589 0.192681 0.189515 0.186384 0.183289 0.180219 0.17719 0.174194 0.17126 0.168351 0.165471 0.162644 0.159846 0.157098 0.154382 0.151691 0.149041 0.146408 0.143813 0.141267 0.138735 0.136259 0.133805 0.131393 0.128983 0.126626 0.124298 0.122 0.119736 0.117502 0.115288 0.113118 0.110983 0.108891 0.106809 0.104762 0.102755 0.100759 0.0988101 0.0968737 0.0949673 0.0930847 0.0912153 0.089382 0.0875694 0.0858105 0.0840732 0.0823687 0.0806782 0.0790008 0.077345 0.0757001 0.0740898 0.0725009 0.0709431 0.0694066 0.0679009 0.0664149 0.0649372 0.0635031 0.0620805 0.0606857 0.0593022 0.0579211 0.0565751 0.0552532 0.0539492 0.0526687 0.0513945 0.0501493 0.0489161 0.0476932 0.0464861 0.0453045 0.0441397 0.0429931 0.0418742 0.0407707 0.039671 0.0385821 0.0375101 0.0364464 0.0354083 0.0343858 0.0333695 0.0323679 0.0313772 0.0304031 0.0294511 0.0285146 0.02759 0.0266817 0.0257993 0.0249217 0.0240734 0.0232388 0.0224179 0.0216032 0.0208053 0.0200082 0.019236 0.0184771 0.0177363 0.0170187 0.0163059 0.0156072 0.0149301 0.014273 0.0136317 0.0129977 0.0123785 0.0117704 0.0111812 0.0105958 0.0100322 0.00948787 0.00895774 0.00844027 0.00793845 0.00745442 0.00699549 0.00653831 0.00610229 0.00568402 0.00527782 0.00488826 0.00451203 0.0041536 0.00379722 0.00345584 0.00312306 0.00280829 0.00250277 0.00220856 0.00193655 0.00167056 0.00142515 0.00119388 0.000985035 0.000792178 0.000615679 0.000458427 0.000321661 0.000214015 0.000126513 6.90282e-005 ];
FPR_MSS = [1 0.828249 0.72422 0.657292 0.605925 0.563942 0.528196 0.496974 0.469281 0.444421 0.421907 0.401413 0.382617 0.365307 0.349297 0.334434 0.320572 0.307608 0.295445 0.284029 0.273269 0.263107 0.253511 0.24441 0.235778 0.227572 0.219764 0.212331 0.205247 0.198497 0.192053 0.185888 0.179981 0.174324 0.168902 0.16371 0.158723 0.153934 0.149327 0.144903 0.140647 0.136553 0.132613 0.128817 0.125155 0.121629 0.11822 0.114932 0.111757 0.108687 0.105722 0.102858 0.100087 0.0974094 0.0948208 0.0923138 0.089885 0.0875321 0.0852457 0.0830302 0.08088 0.0787914 0.076765 0.074803 0.0728939 0.0710459 0.0692562 0.0675176 0.0658274 0.0641789 0.0625773 0.0610208 0.0595063 0.0580352 0.0566024 0.0552113 0.0538577 0.0525395 0.0512554 0.0500042 0.0487851 0.0475968 0.0464364 0.0453055 0.0442034 0.0431306 0.0420848 0.0410646 0.0400695 0.0391022 0.0381583 0.0372392 0.0363434 0.0354686 0.0346161 0.0337846 0.032972 0.0321798 0.0314065 0.0306536 0.0299207 0.0292058 0.0285066 0.0278238 0.0271586 0.0265093 0.0258743 0.0252543 0.0246499 0.024062 0.0234887 0.0229277 0.0223802 0.0218448 0.0213213 0.020808 0.0203067 0.019817 0.0193364 0.0188687 0.0184103 0.0179626 0.017526 0.0171003 0.0166845 0.0162785 0.0158826 0.0154965 0.015118 0.0147496 0.0143898 0.0140398 0.0136969 0.0133629 0.0130361 0.0127167 0.012404 0.0120984 0.0118004 0.0115092 0.0112251 0.0109467 0.0106752 0.0104092 0.010149 0.00989366 0.00964421 0.00939897 0.00915781 0.0089214 0.00868926 0.00846106 0.00823903 0.00802357 0.00781336 0.00760797 0.00740703 0.0072116 0.00701952 0.0068319 0.00664897 0.0064693 0.00629424 0.00612201 0.00595434 0.00578957 0.00562754 0.00547016 0.00531618 0.00516503 0.00501616 0.00487178 0.00472964 0.00459169 0.00445634 0.00432421 0.00419502 0.00406974 0.00394671 0.00382705 0.00371048 0.00359676 0.00348615 0.0033777 0.003272 0.00316985 0.003069 0.00297125 0.00287636 0.00278369 0.00269292 0.00260385 0.00251711 0.0024323 0.00234868 0.00226834 0.00218995 0.0021128 0.00203757 0.00196387 0.00189245 0.0018229 0.00175479 0.00168814 0.00162283 0.00155925 0.00149704 0.00143656 0.00137761 0.00132064 0.00126596 0.00121235 0.00116026 0.0011096 0.00105999 0.00101212 0.000965644 0.000920615 0.00087684 0.000834521 0.000793695 0.000753757 0.000715156 0.00067788 0.000641359 0.0006067 0.000572157 0.000538654 0.000506064 0.000474692 0.000443868 0.000413935 0.000385449 0.00035836 0.00033224 0.000306994 0.000282456 0.000259438 0.000236977 0.000215293 0.000194801 0.000175195 0.000156267 0.000138606 0.00012214 0.000106434 9.18301e-005 7.83174e-005 6.56551e-005 5.37808e-005 4.29276e-005 3.322e-005 2.4498e-005 1.69747e-005 1.07356e-005 6.07955e-006 ];
plot(Recall_MSS, Precision_MSS, 'g', 'linewidth', 1);
Recall_CA = [1 0.999723 0.999294 0.99871 0.997847 0.996684 0.99526 0.993594 0.991755 0.989675 0.98741 0.984951 0.982343 0.979563 0.976629 0.973587 0.97048 0.967281 0.964007 0.960613 0.957205 0.953699 0.95016 0.94661 0.943001 0.939317 0.935609 0.931879 0.928129 0.924364 0.920587 0.916776 0.912933 0.909047 0.90511 0.901169 0.897198 0.89318 0.889143 0.885098 0.880992 0.876839 0.872674 0.868508 0.864346 0.860131 0.855859 0.851581 0.847291 0.842976 0.83863 0.834286 0.829909 0.825526 0.821137 0.816735 0.812319 0.807876 0.803414 0.798931 0.79445 0.789925 0.785376 0.780806 0.776247 0.771782 0.767157 0.762511 0.757873 0.753226 0.748581 0.743924 0.739288 0.734634 0.729995 0.725372 0.720714 0.716047 0.711375 0.70668 0.701999 0.697309 0.692607 0.687916 0.68323 0.678525 0.673822 0.669135 0.664446 0.659754 0.65505 0.650335 0.645623 0.640908 0.636158 0.631437 0.626711 0.621961 0.6172 0.612431 0.607654 0.602893 0.598105 0.593316 0.588543 0.583781 0.579019 0.574256 0.569517 0.564768 0.560031 0.555295 0.550554 0.545828 0.541098 0.536367 0.531655 0.526932 0.522222 0.517513 0.512813 0.50812 0.503436 0.498772 0.494106 0.489448 0.484793 0.480163 0.47747 0.472813 0.468159 0.463521 0.458892 0.454249 0.449629 0.44501 0.440377 0.435753 0.431136 0.426519 0.421932 0.417343 0.412776 0.408197 0.403628 0.39907 0.394528 0.389974 0.38545 0.380904 0.376362 0.371853 0.367336 0.362808 0.358299 0.353784 0.349276 0.34479 0.340309 0.335843 0.331382 0.326948 0.322518 0.318095 0.31368 0.309263 0.304846 0.300463 0.296074 0.291675 0.287298 0.282926 0.278582 0.274228 0.269885 0.265557 0.261252 0.256971 0.252658 0.248355 0.244076 0.239805 0.235541 0.231287 0.227047 0.222815 0.218598 0.214375 0.210168 0.205965 0.201789 0.197618 0.193515 0.189372 0.185231 0.181131 0.177019 0.172918 0.168824 0.16475 0.16068 0.156613 0.152562 0.148534 0.144514 0.140522 0.136514 0.132541 0.128598 0.124653 0.120723 0.116822 0.11293 0.109075 0.105233 0.101392 0.0975666 0.0937628 0.0899485 0.086194 0.0824735 0.0787771 0.0751166 0.0714894 0.0678898 0.0643429 0.0608359 0.057403 0.0540561 0.050765 0.0475634 0.0444164 0.0413566 0.0383772 0.0354951 0.0327185 0.0300457 0.0274769 0.0250142 0.0226375 0.0204049 0.0182645 0.0162173 0.0142743 0.0124349 0.0107217 0.00914179 0.0076968 0.00635676 0.00514238 0.0040378 0.00302686 0.00213309 0.00136121 0.000706456 0.000201158 ];
Precision_CA = [0.150626 0.155088 0.160052 0.165118 0.170282 0.175512 0.180703 0.185831 0.190805 0.195607 0.200245 0.204697 0.208959 0.213072 0.217053 0.220918 0.224656 0.228312 0.231875 0.235389 0.238758 0.242085 0.245369 0.248607 0.251782 0.25491 0.257994 0.261034 0.264021 0.266995 0.269936 0.272834 0.275697 0.278528 0.28134 0.284107 0.286827 0.289525 0.29219 0.294812 0.297407 0.299968 0.302503 0.305014 0.307495 0.309964 0.312405 0.314819 0.317202 0.31958 0.321932 0.324272 0.326578 0.32886 0.331123 0.33337 0.335595 0.337795 0.339974 0.342139 0.344277 0.346395 0.348496 0.350571 0.352622 0.354606 0.356616 0.358606 0.360568 0.362515 0.364448 0.366361 0.368261 0.370143 0.372024 0.373886 0.375724 0.377554 0.379354 0.381145 0.382927 0.384696 0.386455 0.388201 0.389939 0.391666 0.393385 0.395091 0.396777 0.39846 0.400129 0.401783 0.403411 0.405039 0.406645 0.40824 0.409822 0.411385 0.412926 0.414449 0.415936 0.41743 0.418911 0.420375 0.421841 0.423294 0.424722 0.426138 0.42754 0.428941 0.430328 0.431704 0.433059 0.434415 0.435751 0.437068 0.438367 0.43966 0.440943 0.442206 0.443456 0.444697 0.445936 0.44717 0.448384 0.449584 0.45079 0.451997 0.452739 0.45392 0.45509 0.456258 0.457427 0.458568 0.459693 0.460814 0.461926 0.463023 0.464128 0.465203 0.466292 0.467369 0.46843 0.469474 0.470526 0.471575 0.472612 0.473638 0.474663 0.475658 0.476644 0.477632 0.478614 0.479566 0.48051 0.481462 0.482407 0.483354 0.48431 0.485243 0.486185 0.487127 0.488059 0.488984 0.489902 0.490826 0.491739 0.492651 0.49356 0.494452 0.495333 0.496199 0.497087 0.497959 0.498838 0.499709 0.500593 0.501494 0.502344 0.503186 0.504021 0.504842 0.505676 0.506506 0.507356 0.508184 0.509007 0.509854 0.510668 0.511459 0.512263 0.513046 0.513833 0.514636 0.515415 0.516207 0.516971 0.517742 0.518489 0.519214 0.519975 0.520698 0.521459 0.522185 0.522947 0.523709 0.524481 0.525233 0.52602 0.526725 0.527449 0.528205 0.528956 0.529754 0.530518 0.531247 0.532002 0.532759 0.533515 0.53421 0.534918 0.535623 0.536331 0.537041 0.537748 0.538319 0.538868 0.539382 0.539952 0.540456 0.541014 0.541592 0.541978 0.542501 0.54292 0.543191 0.543524 0.543811 0.544119 0.54425 0.544374 0.544569 0.544517 0.544473 0.544516 0.544256 0.544507 0.544852 0.545072 0.54536 0.545501 0.545863 0.547516 0.548219 0.549491 0.550479 ];
TPR_CA = [1 0.999723 0.999294 0.99871 0.997847 0.996684 0.99526 0.993594 0.991755 0.989675 0.98741 0.984951 0.982343 0.979563 0.976629 0.973587 0.97048 0.967281 0.964007 0.960613 0.957205 0.953699 0.95016 0.94661 0.943001 0.939317 0.935609 0.931879 0.928129 0.924364 0.920587 0.916776 0.912933 0.909047 0.90511 0.901169 0.897198 0.89318 0.889143 0.885098 0.880992 0.876839 0.872674 0.868508 0.864346 0.860131 0.855859 0.851581 0.847291 0.842976 0.83863 0.834286 0.829909 0.825526 0.821137 0.816735 0.812319 0.807876 0.803414 0.798931 0.79445 0.789925 0.785376 0.780806 0.776247 0.771782 0.767157 0.762511 0.757873 0.753226 0.748581 0.743924 0.739288 0.734634 0.729995 0.725372 0.720714 0.716047 0.711375 0.70668 0.701999 0.697309 0.692607 0.687916 0.68323 0.678525 0.673822 0.669135 0.664446 0.659754 0.65505 0.650335 0.645623 0.640908 0.636158 0.631437 0.626711 0.621961 0.6172 0.612431 0.607654 0.602893 0.598105 0.593316 0.588543 0.583781 0.579019 0.574256 0.569517 0.564768 0.560031 0.555295 0.550554 0.545828 0.541098 0.536367 0.531655 0.526932 0.522222 0.517513 0.512813 0.50812 0.503436 0.498772 0.494106 0.489448 0.484793 0.480163 0.47747 0.472813 0.468159 0.463521 0.458892 0.454249 0.449629 0.44501 0.440377 0.435753 0.431136 0.426519 0.421932 0.417343 0.412776 0.408197 0.403628 0.39907 0.394528 0.389974 0.38545 0.380904 0.376362 0.371853 0.367336 0.362808 0.358299 0.353784 0.349276 0.34479 0.340309 0.335843 0.331382 0.326948 0.322518 0.318095 0.31368 0.309263 0.304846 0.300463 0.296074 0.291675 0.287298 0.282926 0.278582 0.274228 0.269885 0.265557 0.261252 0.256971 0.252658 0.248355 0.244076 0.239805 0.235541 0.231287 0.227047 0.222815 0.218598 0.214375 0.210168 0.205965 0.201789 0.197618 0.193515 0.189372 0.185231 0.181131 0.177019 0.172918 0.168824 0.16475 0.16068 0.156613 0.152562 0.148534 0.144514 0.140522 0.136514 0.132541 0.128598 0.124653 0.120723 0.116822 0.11293 0.109075 0.105233 0.101392 0.0975666 0.0937628 0.0899485 0.086194 0.0824735 0.0787771 0.0751166 0.0714894 0.0678898 0.0643429 0.0608359 0.057403 0.0540561 0.050765 0.0475634 0.0444164 0.0413566 0.0383772 0.0354951 0.0327185 0.0300457 0.0274769 0.0250142 0.0226375 0.0204049 0.0182645 0.0162173 0.0142743 0.0124349 0.0107217 0.00914179 0.0076968 0.00635676 0.00514238 0.0040378 0.00302686 0.00213309 0.00136121 0.000706456 0.000201158 ];
FPR_CA = [1 0.974649 0.941435 0.909915 0.880406 0.852747 0.827044 0.802985 0.780578 0.759575 0.739807 0.721155 0.70358 0.686817 0.670888 0.65565 0.641141 0.62716 0.613755 0.6007 0.588378 0.576371 0.564706 0.553418 0.542502 0.53189 0.521576 0.511552 0.501857 0.492363 0.483123 0.474147 0.465405 0.456873 0.448503 0.44037 0.432462 0.424723 0.417176 0.409817 0.402617 0.39558 0.388702 0.381968 0.37541 0.368977 0.362662 0.356495 0.350476 0.344555 0.338757 0.33307 0.327494 0.322026 0.316666 0.311404 0.306255 0.301203 0.296254 0.291392 0.286633 0.281952 0.277363 0.272864 0.268453 0.264231 0.259965 0.255777 0.251676 0.247639 0.243669 0.239764 0.235937 0.232169 0.228461 0.224825 0.221248 0.217723 0.214267 0.210864 0.207521 0.204228 0.200985 0.197805 0.194681 0.191597 0.188564 0.185579 0.18265 0.17976 0.176914 0.174116 0.171363 0.16865 0.165971 0.163349 0.160767 0.158221 0.155714 0.153247 0.150822 0.14843 0.146071 0.143746 0.141453 0.139189 0.136959 0.13476 0.132596 0.130458 0.12835 0.126275 0.124233 0.122216 0.120231 0.118271 0.116341 0.114438 0.112561 0.110714 0.108895 0.107099 0.105329 0.103582 0.101859 0.100158 0.0984786 0.0968225 0.0958878 0.0942714 0.0926742 0.0910962 0.0895384 0.0880028 0.08649 0.0849955 0.0835168 0.082062 0.0806232 0.0792079 0.0778044 0.0764212 0.0750584 0.0737102 0.0723831 0.0710716 0.0697743 0.0684957 0.0672336 0.0659912 0.0647664 0.0635561 0.0623583 0.0611774 0.060015 0.0588618 0.0577243 0.056601 0.0554886 0.0543933 0.0533088 0.0522393 0.0511829 0.0501387 0.0491089 0.0480916 0.047086 0.046092 0.0451112 0.0441435 0.0431869 0.0422425 0.0413087 0.040385 0.0394712 0.0385676 0.0376773 0.0367963 0.0359276 0.0350707 0.0342247 0.0333911 0.0325659 0.0317516 0.030947 0.0301535 0.0293703 0.0285966 0.0278328 0.0270793 0.0263364 0.0256014 0.0248909 0.0241788 0.0234734 0.0227796 0.0220954 0.0214203 0.0207544 0.0200961 0.0194452 0.0188058 0.0181749 0.0175532 0.0169389 0.0163329 0.0157344 0.0151455 0.0145667 0.0139972 0.0134332 0.0128806 0.0123359 0.0117999 0.0112733 0.0107556 0.0102465 0.0097465 0.00925708 0.00877784 0.00830695 0.0078479 0.0073985 0.00696073 0.00653532 0.00612218 0.00572144 0.00533173 0.00495646 0.00459399 0.00424421 0.00390914 0.00358969 0.00328609 0.0029973 0.00272265 0.00246322 0.00221768 0.00198694 0.0017721 0.00157146 0.00138466 0.00121195 0.00105342 0.000907666 0.000774144 0.000651756 0.000541016 0.000440575 0.000351897 0.000272796 0.000202837 0.000141332 8.94041e-005 4.64041e-005 1.42302e-005 ];
plot(Recall_CA, Precision_CA, 'r', 'linewidth', 1);
Recall_FT = [1 0.994816 0.98247 0.969912 0.957375 0.944819 0.932325 0.920195 0.908261 0.896686 0.885336 0.874173 0.863266 0.852558 0.842011 0.831551 0.821336 0.811192 0.801221 0.791414 0.781714 0.772088 0.762645 0.753317 0.744091 0.734945 0.725959 0.717119 0.708404 0.699797 0.691303 0.682917 0.674592 0.666308 0.658159 0.650126 0.642234 0.634457 0.62678 0.619176 0.611683 0.604278 0.596955 0.589705 0.582567 0.57547 0.568505 0.561588 0.554739 0.54796 0.541244 0.534589 0.528 0.521449 0.515005 0.508624 0.502321 0.496099 0.489909 0.483696 0.477543 0.471505 0.465542 0.459637 0.453729 0.447893 0.442155 0.436452 0.43082 0.425271 0.419783 0.414385 0.409055 0.403779 0.398574 0.393419 0.388359 0.38334 0.378392 0.373485 0.368677 0.363894 0.35921 0.354562 0.350001 0.345521 0.341069 0.336694 0.332389 0.328128 0.323884 0.319724 0.315636 0.311578 0.307536 0.303555 0.299629 0.295726 0.291841 0.287979 0.284161 0.280431 0.276772 0.273136 0.26952 0.265932 0.262389 0.258874 0.255421 0.252 0.248638 0.245271 0.241946 0.238682 0.235439 0.232186 0.228989 0.225818 0.222669 0.219544 0.216474 0.213437 0.210442 0.207469 0.204548 0.201646 0.198818 0.196019 0.193259 0.190509 0.187736 0.185027 0.182337 0.179694 0.177078 0.174511 0.171961 0.169451 0.166963 0.164497 0.162018 0.15956 0.157149 0.154766 0.152362 0.150001 0.147682 0.145406 0.143171 0.140968 0.138791 0.136634 0.134473 0.132356 0.130259 0.128205 0.126182 0.124188 0.122239 0.120308 0.11832 0.116426 0.11451 0.112663 0.110842 0.109028 0.107191 0.105394 0.103619 0.101882 0.100147 0.0984212 0.0966965 0.0950088 0.0933317 0.0916696 0.0900388 0.0884261 0.0867813 0.0852276 0.0836651 0.0821212 0.0805684 0.0790195 0.0774703 0.0759765 0.074497 0.0730132 0.0715701 0.0701428 0.0687314 0.0673407 0.0659835 0.0646177 0.0632359 0.0619044 0.0605761 0.0592856 0.0580128 0.0567441 0.0554754 0.0542073 0.0529807 0.0517402 0.0505193 0.0492991 0.0481055 0.0469375 0.0457753 0.0446233 0.0434819 0.0423593 0.0412372 0.0401409 0.0390478 0.0379688 0.0368956 0.0358199 0.0347546 0.0337025 0.0326327 0.0315785 0.0305426 0.0294976 0.0284021 0.0273418 0.0262775 0.0252371 0.0242059 0.0232039 0.0222097 0.0212217 0.0202512 0.0192847 0.0183224 0.0173628 0.0164187 0.0154679 0.0145533 0.0136597 0.0127639 0.0118935 0.0110315 0.0101466 0.0092498 0.00835457 0.00746715 0.0066043 0.00576233 0.00490323 0.0040909 0.00333158 0.00256612 0.00186208 0.00104325 0.000590998 ];
Precision_FT = [0.150626 0.153381 0.162899 0.173151 0.181667 0.189006 0.195901 0.202238 0.208769 0.214349 0.219828 0.224888 0.229931 0.234755 0.239287 0.243639 0.248033 0.252436 0.25648 0.260682 0.264946 0.268878 0.27279 0.276458 0.279987 0.283477 0.286718 0.289967 0.293051 0.296087 0.29897 0.301677 0.304336 0.306983 0.309576 0.311936 0.314332 0.31667 0.31895 0.321461 0.323764 0.326018 0.32844 0.330684 0.33296 0.335188 0.337442 0.339584 0.341605 0.343503 0.345378 0.347257 0.349077 0.350995 0.352766 0.354501 0.356176 0.357887 0.359524 0.3611 0.36261 0.364145 0.365666 0.367206 0.368561 0.369941 0.37125 0.372707 0.374233 0.3756 0.37689 0.378259 0.37965 0.38099 0.382355 0.383741 0.385038 0.386215 0.387426 0.388693 0.389997 0.391253 0.392493 0.393657 0.394899 0.396094 0.397352 0.398545 0.399749 0.400879 0.402047 0.403196 0.404229 0.4052 0.406184 0.407163 0.408115 0.4089 0.409755 0.410543 0.41146 0.412372 0.41332 0.414276 0.415293 0.41619 0.417096 0.418083 0.419059 0.419939 0.420753 0.421535 0.422372 0.423417 0.424214 0.425017 0.42589 0.426801 0.427702 0.428868 0.429676 0.430389 0.431164 0.431863 0.432531 0.433139 0.433597 0.434105 0.434756 0.435355 0.435872 0.436362 0.436798 0.43744 0.43811 0.438765 0.439342 0.440266 0.44094 0.441694 0.442269 0.442838 0.443645 0.444294 0.444861 0.445376 0.445857 0.446318 0.446796 0.44741 0.447918 0.448496 0.448966 0.44945 0.449931 0.450454 0.450863 0.451293 0.451863 0.452337 0.452787 0.453315 0.453836 0.45443 0.455066 0.455639 0.456149 0.456671 0.457144 0.457604 0.458161 0.458625 0.459018 0.45926 0.45958 0.460081 0.460395 0.460859 0.461263 0.461754 0.46208 0.462437 0.462821 0.463131 0.463334 0.46345 0.463674 0.46389 0.46402 0.464222 0.464276 0.46432 0.4645 0.464605 0.464752 0.464855 0.464943 0.465102 0.465338 0.46562 0.465894 0.466136 0.46628 0.466504 0.466652 0.466863 0.467055 0.467347 0.467627 0.467874 0.46804 0.468148 0.468169 0.468309 0.468468 0.468644 0.46888 0.469179 0.469345 0.469215 0.4692 0.46902 0.46898 0.468935 0.46885 0.468987 0.469272 0.46917 0.469126 0.468939 0.469348 0.469288 0.469057 0.468687 0.468573 0.468572 0.468537 0.468535 0.468426 0.4685 0.468773 0.468888 0.46901 0.469089 0.46892 0.469261 0.469504 0.469593 0.469114 0.468796 0.468705 0.467616 0.467263 0.466938 0.466747 0.467246 ];
TPR_FT = [1 0.994816 0.98247 0.969912 0.957375 0.944819 0.932325 0.920195 0.908261 0.896686 0.885336 0.874173 0.863266 0.852558 0.842011 0.831551 0.821336 0.811192 0.801221 0.791414 0.781714 0.772088 0.762645 0.753317 0.744091 0.734945 0.725959 0.717119 0.708404 0.699797 0.691303 0.682917 0.674592 0.666308 0.658159 0.650126 0.642234 0.634457 0.62678 0.619176 0.611683 0.604278 0.596955 0.589705 0.582567 0.57547 0.568505 0.561588 0.554739 0.54796 0.541244 0.534589 0.528 0.521449 0.515005 0.508624 0.502321 0.496099 0.489909 0.483696 0.477543 0.471505 0.465542 0.459637 0.453729 0.447893 0.442155 0.436452 0.43082 0.425271 0.419783 0.414385 0.409055 0.403779 0.398574 0.393419 0.388359 0.38334 0.378392 0.373485 0.368677 0.363894 0.35921 0.354562 0.350001 0.345521 0.341069 0.336694 0.332389 0.328128 0.323884 0.319724 0.315636 0.311578 0.307536 0.303555 0.299629 0.295726 0.291841 0.287979 0.284161 0.280431 0.276772 0.273136 0.26952 0.265932 0.262389 0.258874 0.255421 0.252 0.248638 0.245271 0.241946 0.238682 0.235439 0.232186 0.228989 0.225818 0.222669 0.219544 0.216474 0.213437 0.210442 0.207469 0.204548 0.201646 0.198818 0.196019 0.193259 0.190509 0.187736 0.185027 0.182337 0.179694 0.177078 0.174511 0.171961 0.169451 0.166963 0.164497 0.162018 0.15956 0.157149 0.154766 0.152362 0.150001 0.147682 0.145406 0.143171 0.140968 0.138791 0.136634 0.134473 0.132356 0.130259 0.128205 0.126182 0.124188 0.122239 0.120308 0.11832 0.116426 0.11451 0.112663 0.110842 0.109028 0.107191 0.105394 0.103619 0.101882 0.100147 0.0984212 0.0966965 0.0950088 0.0933317 0.0916696 0.0900388 0.0884261 0.0867813 0.0852276 0.0836651 0.0821212 0.0805684 0.0790195 0.0774703 0.0759765 0.074497 0.0730132 0.0715701 0.0701428 0.0687314 0.0673407 0.0659835 0.0646177 0.0632359 0.0619044 0.0605761 0.0592856 0.0580128 0.0567441 0.0554754 0.0542073 0.0529807 0.0517402 0.0505193 0.0492991 0.0481055 0.0469375 0.0457753 0.0446233 0.0434819 0.0423593 0.0412372 0.0401409 0.0390478 0.0379688 0.0368956 0.0358199 0.0347546 0.0337025 0.0326327 0.0315785 0.0305426 0.0294976 0.0284021 0.0273418 0.0262775 0.0252371 0.0242059 0.0232039 0.0222097 0.0212217 0.0202512 0.0192847 0.0183224 0.0173628 0.0164187 0.0154679 0.0145533 0.0136597 0.0127639 0.0118935 0.0110315 0.0101466 0.0092498 0.00835457 0.00746715 0.0066043 0.00576233 0.00490323 0.0040909 0.00333158 0.00256612 0.00186208 0.00104325 0.000590998 ];
FPR_FT = [1 0.979288 0.937496 0.900205 0.868068 0.838679 0.810733 0.784522 0.759199 0.736029 0.714022 0.693354 0.673388 0.654461 0.636559 0.619399 0.602614 0.586142 0.570691 0.555469 0.540507 0.526617 0.513004 0.499966 0.487455 0.475174 0.463766 0.452628 0.442042 0.431393 0.421429 0.411823 0.402418 0.393301 0.384577 0.376196 0.367841 0.35977 0.351987 0.343985 0.336588 0.329371 0.322105 0.315338 0.308681 0.302318 0.295989 0.289858 0.283972 0.27836 0.272837 0.26745 0.262158 0.257005 0.251993 0.247142 0.242432 0.237751 0.233188 0.228708 0.224309 0.220059 0.215776 0.211586 0.207537 0.203616 0.199732 0.195929 0.192125 0.188457 0.184897 0.181429 0.17797 0.174614 0.171347 0.168182 0.16508 0.162043 0.159066 0.156099 0.153218 0.150418 0.14766 0.144996 0.142263 0.139725 0.137198 0.134751 0.132384 0.130048 0.12769 0.125435 0.123251 0.121087 0.11897 0.116868 0.114811 0.112808 0.110824 0.10883 0.106751 0.104858 0.103022 0.101198 0.0994128 0.0976567 0.0958596 0.0941171 0.0924242 0.0907813 0.0891583 0.0875304 0.085934 0.0843491 0.0828517 0.0813369 0.0798246 0.0783606 0.0769406 0.0755147 0.0741496 0.0728113 0.0714515 0.0700973 0.0688537 0.0676518 0.0664763 0.0652893 0.0640896 0.0629461 0.06181 0.0607094 0.0596251 0.0585493 0.0574849 0.0564158 0.0553482 0.0542543 0.0532295 0.052189 0.0512342 0.0502736 0.0492676 0.0483659 0.0474441 0.0465477 0.0456878 0.0448422 0.0440297 0.0431904 0.0423764 0.0415589 0.0407864 0.0400083 0.0392635 0.0385326 0.0378109 0.0370851 0.036397 0.0357225 0.0350433 0.034375 0.0336793 0.0330255 0.0323727 0.0317123 0.031109 0.0305023 0.0299249 0.0293535 0.0287471 0.028189 0.0276275 0.0271044 0.026583 0.0259445 0.0254334 0.0249154 0.0244295 0.0239573 0.0234896 0.0230388 0.0225865 0.0221087 0.0216318 0.0211998 0.0207759 0.0203379 0.0199264 0.0195269 0.0191319 0.0187102 0.0183177 0.0178985 0.0175088 0.0171222 0.0167373 0.0163564 0.0159821 0.0156175 0.0152623 0.0149058 0.0145612 0.0142209 0.0138792 0.0135519 0.0132059 0.0128883 0.0125696 0.0122397 0.011936 0.0116354 0.0113333 0.0110398 0.0107468 0.0104645 0.0101725 0.00987545 0.00959567 0.00932134 0.00904788 0.00877289 0.00850995 0.00823134 0.00796884 0.0076945 0.00744151 0.00718478 0.0069327 0.00669455 0.00645577 0.00620457 0.00595828 0.00572432 0.00548669 0.00521979 0.00498359 0.00472655 0.00446091 0.00420686 0.00387785 0.00366798 0.00344229 0.00320887 0.00298715 0.00277869 0.00256963 0.00235044 0.00208695 0.00188966 0.00165174 0.00141356 0.00120066 0.000895877 0.000662659 0.0004678 ];
plot(Recall_FT, Precision_FT, 'c', 'linewidth', 1);
Recall_AC = [1 0.993317 0.966602 0.937315 0.908885 0.882066 0.857045 0.833752 0.81199 0.791621 0.772433 0.754249 0.736976 0.720571 0.704974 0.690092 0.675827 0.662102 0.648905 0.636181 0.623927 0.612063 0.600574 0.589447 0.57865 0.568161 0.557967 0.548038 0.53836 0.528924 0.519729 0.510742 0.501992 0.493412 0.485001 0.47676 0.468705 0.46079 0.453034 0.445453 0.438005 0.430697 0.423519 0.41647 0.409562 0.402821 0.396225 0.389719 0.383335 0.37705 0.370882 0.364809 0.358849 0.352993 0.347241 0.341565 0.335996 0.330545 0.325203 0.319916 0.314728 0.309618 0.304595 0.299627 0.294735 0.289916 0.285166 0.280509 0.275902 0.271376 0.266934 0.262526 0.258209 0.253937 0.249749 0.245604 0.241524 0.23751 0.233562 0.22966 0.225815 0.222028 0.218284 0.214597 0.210954 0.207364 0.203827 0.200334 0.196901 0.193515 0.190174 0.186896 0.183659 0.180482 0.177337 0.174237 0.171168 0.168161 0.165188 0.162254 0.159373 0.156519 0.153693 0.150891 0.148146 0.145425 0.142734 0.140086 0.137475 0.134908 0.132367 0.12986 0.127387 0.124969 0.122586 0.120222 0.117873 0.115577 0.113308 0.111055 0.108824 0.106606 0.10442 0.102276 0.100154 0.0980655 0.0960127 0.0940166 0.0920199 0.0900605 0.0881361 0.0862205 0.0843359 0.0824862 0.0806683 0.0788722 0.0770891 0.0753475 0.0736455 0.0719835 0.0703317 0.0687004 0.0671016 0.0655381 0.0640057 0.0625064 0.0610313 0.0595766 0.058152 0.0567411 0.0553648 0.0540081 0.0526783 0.0513826 0.0500987 0.0488342 0.0476031 0.0463941 0.0452089 0.0440191 0.0428682 0.0417317 0.0406229 0.0395354 0.0384798 0.0374409 0.0364132 0.0354068 0.0344164 0.0334512 0.0325006 0.0315793 0.0306754 0.0297972 0.0289304 0.028085 0.0272597 0.0264507 0.0256581 0.0248945 0.0241482 0.0234041 0.0226837 0.0219677 0.0212736 0.0205914 0.0199135 0.019254 0.0186013 0.0179614 0.0173343 0.0167238 0.0161215 0.0155255 0.0149419 0.0143777 0.0138248 0.0132908 0.0127706 0.0122587 0.0117664 0.0112874 0.0108182 0.0103525 0.00991682 0.00948114 0.0090546 0.00864024 0.0082408 0.00784607 0.00746824 0.00710807 0.00675566 0.00641437 0.00608291 0.00576195 0.00545539 0.00516162 0.00487507 0.00460544 0.00434121 0.00408267 0.00383294 0.00359827 0.00337507 0.00315429 0.00294688 0.00274062 0.00254903 0.0023537 0.00218436 0.00201844 0.00185613 0.00170465 0.00155613 0.00141973 0.00129402 0.00116866 0.00105822 0.000949305 0.000846854 0.000752058 0.000666112 0.000583284 0.000505377 0.000433859 0.000371581 0.000318091 0.000263839 0.000217141 0.000175371 0.000140784 0.000110728 8.56265e-005 6.61983e-005 5.18863e-005 ];
Precision_AC = [0.150626 0.160381 0.178967 0.194825 0.208541 0.220676 0.231606 0.241573 0.250729 0.259265 0.267267 0.274826 0.281921 0.288645 0.295038 0.301098 0.30688 0.312409 0.317716 0.322826 0.327737 0.332473 0.33703 0.341419 0.345661 0.349756 0.353726 0.357566 0.361292 0.36491 0.368432 0.37184 0.375153 0.378372 0.381493 0.384528 0.387482 0.390367 0.393185 0.39595 0.398642 0.401274 0.403867 0.40641 0.408903 0.411369 0.413802 0.41619 0.41854 0.420826 0.423057 0.425203 0.427306 0.429363 0.431372 0.433338 0.435266 0.43716 0.439006 0.440807 0.442577 0.444317 0.446028 0.447721 0.449367 0.450993 0.452587 0.454158 0.455684 0.457209 0.45872 0.460158 0.461585 0.462976 0.464329 0.465631 0.466912 0.468167 0.469394 0.470597 0.471793 0.472952 0.474082 0.475194 0.476247 0.477329 0.478359 0.479339 0.480284 0.481233 0.482169 0.48306 0.483958 0.484824 0.485636 0.486466 0.487256 0.48802 0.488765 0.489543 0.490313 0.491077 0.491808 0.492585 0.493355 0.494056 0.494795 0.495537 0.496226 0.496888 0.497547 0.498276 0.498973 0.499612 0.500293 0.500914 0.501527 0.502169 0.502717 0.503257 0.503756 0.504256 0.504654 0.505109 0.505494 0.505837 0.506166 0.506456 0.506694 0.506957 0.507235 0.507519 0.507759 0.508054 0.508325 0.508614 0.508859 0.509091 0.509328 0.509554 0.509741 0.509861 0.510135 0.510246 0.510444 0.510616 0.510694 0.51093 0.511154 0.511289 0.511428 0.511506 0.51161 0.511656 0.511725 0.51176 0.51181 0.511945 0.512123 0.512232 0.512375 0.512367 0.5124 0.512387 0.512353 0.512271 0.512363 0.512249 0.512209 0.51213 0.511993 0.511725 0.511636 0.511349 0.511004 0.510676 0.510203 0.509902 0.509651 0.509463 0.509105 0.508942 0.508713 0.508544 0.50824 0.508006 0.507593 0.507331 0.506972 0.50653 0.506157 0.505714 0.504957 0.504692 0.504194 0.503621 0.503259 0.502678 0.502179 0.501249 0.500671 0.500101 0.499503 0.499137 0.49833 0.497755 0.496836 0.495881 0.494955 0.494203 0.493558 0.492933 0.492288 0.491259 0.490805 0.490426 0.48972 0.489208 0.488882 0.488077 0.487532 0.486803 0.486189 0.485769 0.485062 0.484416 0.483934 0.483233 0.482272 0.481498 0.481424 0.481004 0.480722 0.480069 0.479735 0.479337 0.479209 0.478127 0.477355 0.477031 0.476043 0.475814 0.474756 0.473364 0.472559 0.47189 0.471645 0.470907 0.469904 0.46976 0.469759 0.469568 0.469157 0.468312 0.467681 0.46718 ];
TPR_AC = [1 0.993317 0.966602 0.937315 0.908885 0.882066 0.857045 0.833752 0.81199 0.791621 0.772433 0.754249 0.736976 0.720571 0.704974 0.690092 0.675827 0.662102 0.648905 0.636181 0.623927 0.612063 0.600574 0.589447 0.57865 0.568161 0.557967 0.548038 0.53836 0.528924 0.519729 0.510742 0.501992 0.493412 0.485001 0.47676 0.468705 0.46079 0.453034 0.445453 0.438005 0.430697 0.423519 0.41647 0.409562 0.402821 0.396225 0.389719 0.383335 0.37705 0.370882 0.364809 0.358849 0.352993 0.347241 0.341565 0.335996 0.330545 0.325203 0.319916 0.314728 0.309618 0.304595 0.299627 0.294735 0.289916 0.285166 0.280509 0.275902 0.271376 0.266934 0.262526 0.258209 0.253937 0.249749 0.245604 0.241524 0.23751 0.233562 0.22966 0.225815 0.222028 0.218284 0.214597 0.210954 0.207364 0.203827 0.200334 0.196901 0.193515 0.190174 0.186896 0.183659 0.180482 0.177337 0.174237 0.171168 0.168161 0.165188 0.162254 0.159373 0.156519 0.153693 0.150891 0.148146 0.145425 0.142734 0.140086 0.137475 0.134908 0.132367 0.12986 0.127387 0.124969 0.122586 0.120222 0.117873 0.115577 0.113308 0.111055 0.108824 0.106606 0.10442 0.102276 0.100154 0.0980655 0.0960127 0.0940166 0.0920199 0.0900605 0.0881361 0.0862205 0.0843359 0.0824862 0.0806683 0.0788722 0.0770891 0.0753475 0.0736455 0.0719835 0.0703317 0.0687004 0.0671016 0.0655381 0.0640057 0.0625064 0.0610313 0.0595766 0.058152 0.0567411 0.0553648 0.0540081 0.0526783 0.0513826 0.0500987 0.0488342 0.0476031 0.0463941 0.0452089 0.0440191 0.0428682 0.0417317 0.0406229 0.0395354 0.0384798 0.0374409 0.0364132 0.0354068 0.0344164 0.0334512 0.0325006 0.0315793 0.0306754 0.0297972 0.0289304 0.028085 0.0272597 0.0264507 0.0256581 0.0248945 0.0241482 0.0234041 0.0226837 0.0219677 0.0212736 0.0205914 0.0199135 0.019254 0.0186013 0.0179614 0.0173343 0.0167238 0.0161215 0.0155255 0.0149419 0.0143777 0.0138248 0.0132908 0.0127706 0.0122587 0.0117664 0.0112874 0.0108182 0.0103525 0.00991682 0.00948114 0.0090546 0.00864024 0.0082408 0.00784607 0.00746824 0.00710807 0.00675566 0.00641437 0.00608291 0.00576195 0.00545539 0.00516162 0.00487507 0.00460544 0.00434121 0.00408267 0.00383294 0.00359827 0.00337507 0.00315429 0.00294688 0.00274062 0.00254903 0.0023537 0.00218436 0.00201844 0.00185613 0.00170465 0.00155613 0.00141973 0.00129402 0.00116866 0.00105822 0.000949305 0.000846854 0.000752058 0.000666112 0.000583284 0.000505377 0.000433859 0.000371581 0.000318091 0.000263839 0.000217141 0.000175371 0.000140784 0.000110728 8.56265e-005 6.61983e-005 5.18863e-005 ];
FPR_AC = [1 0.932797 0.826505 0.744003 0.67783 0.623393 0.577498 0.538076 0.50367 0.473296 0.446182 0.421764 0.399658 0.379491 0.361011 0.34401 0.328297 0.313742 0.300182 0.287505 0.275641 0.264494 0.254001 0.244107 0.234758 0.225904 0.217504 0.20953 0.201961 0.194759 0.187903 0.181368 0.175141 0.169197 0.163516 0.158083 0.15288 0.147891 0.143106 0.138515 0.134115 0.129886 0.125818 0.121905 0.118142 0.114515 0.111018 0.107639 0.104386 0.101251 0.0982273 0.0953116 0.092499 0.0897863 0.0871637 0.0846297 0.0821799 0.0798153 0.0775294 0.0753178 0.0731789 0.0711061 0.0690962 0.0671482 0.0652638 0.0634403 0.0616715 0.0599622 0.0583078 0.0567065 0.0551544 0.0536517 0.052194 0.0507778 0.0494029 0.0480701 0.0467767 0.0455208 0.0443007 0.0431143 0.041963 0.040848 0.0397658 0.0387127 0.0376936 0.0367001 0.0357353 0.0347999 0.0338907 0.0330077 0.0321469 0.0313079 0.0304906 0.0296974 0.0289253 0.0281703 0.0274344 0.026719 0.0260233 0.0253452 0.0246832 0.0240404 0.023412 0.022799 0.0222009 0.0216186 0.0210519 0.0204983 0.0199589 0.0194336 0.0189199 0.0184202 0.0179343 0.0174602 0.0169983 0.0165489 0.0161093 0.015681 0.0152658 0.0148612 0.0144643 0.0140781 0.0137021 0.0133368 0.0129788 0.0126307 0.0122921 0.011962 0.0116405 0.0113288 0.0110229 0.0107246 0.0104348 0.0101524 0.00987629 0.00960699 0.00934387 0.00908743 0.00883776 0.00859495 0.00835737 0.0081277 0.007902 0.00768242 0.00746816 0.00725922 0.0070544 0.00685494 0.0066603 0.00647026 0.00628421 0.00610284 0.00592701 0.00575532 0.0055878 0.00542494 0.00526589 0.00511045 0.00495974 0.00481242 0.00466927 0.00452898 0.00439243 0.00426001 0.0041302 0.00400411 0.00388108 0.00376235 0.0036459 0.00353206 0.00342164 0.00331454 0.00321023 0.00310839 0.00300907 0.00291266 0.00281921 0.00272711 0.00263743 0.00255002 0.00246566 0.00238263 0.0023026 0.00222408 0.00214809 0.00207392 0.00200246 0.00193277 0.00186481 0.00179823 0.00173365 0.00167191 0.0016119 0.00155284 0.00149621 0.001441 0.00138803 0.00133668 0.0012862 0.00123689 0.00118949 0.00114245 0.00109718 0.00105317 0.00101002 0.000968455 0.000928314 0.000889758 0.000851955 0.00081545 0.000779176 0.0007443 0.000710165 0.000677976 0.000646908 0.000616405 0.000587262 0.000558791 0.000531383 0.000505066 0.000479667 0.000455135 0.000431238 0.000408223 0.000386091 0.000364854 0.000344328 0.000324401 0.000305293 0.000286679 0.000268624 0.000251185 0.00023438 0.00021801 0.000202616 0.000187765 0.000173198 0.000159576 0.000146272 0.000133793 0.000121651 0.000110363 9.92501e-005 8.8707e-005 7.89429e-005 6.92299e-005 6.02517e-005 5.14912e-005 4.36328e-005 3.60141e-005 2.89757e-005 2.29711e-005 1.73628e-005 1.21812e-005 8.73153e-006 6.2506e-006 ];
plot(Recall_AC, Precision_AC, 'm', 'linewidth', 1);
Recall_LC = [1 0.954823 0.921794 0.899146 0.880681 0.86477 0.850464 0.837536 0.825505 0.814339 0.803669 0.793644 0.784126 0.774876 0.766006 0.757511 0.749211 0.741297 0.733531 0.726025 0.718603 0.71142 0.704435 0.697539 0.690734 0.684041 0.67754 0.671216 0.664951 0.658749 0.652674 0.646825 0.640896 0.635145 0.629516 0.623892 0.618397 0.612836 0.6075 0.602044 0.596796 0.5915 0.586321 0.581257 0.576054 0.571091 0.566081 0.561233 0.556326 0.551533 0.546699 0.542042 0.537394 0.532772 0.528124 0.52363 0.519044 0.51456 0.510083 0.505765 0.501344 0.497004 0.492668 0.488438 0.484106 0.479963 0.475752 0.471668 0.467409 0.463425 0.459301 0.455363 0.45127 0.447401 0.443351 0.439452 0.435527 0.431691 0.427869 0.423911 0.420246 0.416358 0.412654 0.40892 0.405207 0.401508 0.397904 0.394226 0.390632 0.386914 0.383288 0.379818 0.376252 0.372762 0.369371 0.365851 0.362532 0.359008 0.355716 0.352373 0.349064 0.345713 0.342425 0.339105 0.335865 0.33258 0.329339 0.326142 0.322879 0.319724 0.316463 0.313332 0.310133 0.307013 0.303878 0.300693 0.297712 0.294541 0.291478 0.288548 0.285528 0.282512 0.279622 0.27664 0.273643 0.27068 0.267694 0.26482 0.261867 0.258951 0.256036 0.253187 0.25027 0.247439 0.24458 0.241824 0.239032 0.236252 0.233464 0.230705 0.227964 0.225255 0.222498 0.219813 0.217119 0.214419 0.211771 0.209104 0.206516 0.203882 0.201294 0.198679 0.196146 0.193596 0.191041 0.188574 0.185999 0.183534 0.181019 0.178516 0.176091 0.173639 0.171151 0.168775 0.166263 0.163895 0.161479 0.159054 0.156629 0.154303 0.151827 0.149475 0.147178 0.144803 0.142495 0.140205 0.137862 0.135549 0.133218 0.131101 0.128792 0.126581 0.124347 0.122001 0.119844 0.117614 0.115446 0.113262 0.111093 0.108929 0.106776 0.104658 0.102454 0.10039 0.0981778 0.096089 0.0939784 0.0918715 0.0898262 0.0877453 0.0857445 0.0836953 0.0816712 0.0797792 0.0777409 0.0757609 0.0738341 0.0719582 0.0699859 0.0681674 0.0663657 0.0645203 0.06258 0.0608437 0.0590494 0.0572802 0.0555389 0.0537789 0.0520488 0.0502656 0.0487454 0.0470882 0.0453655 0.0437569 0.0420913 0.040538 0.0390022 0.0373913 0.0359607 0.0343971 0.0329324 0.0315406 0.0300519 0.0287073 0.0272729 0.0259119 0.0245055 0.0231822 0.0218727 0.0206079 0.0193316 0.018117 0.0168704 0.0156047 0.0144046 0.01317 0.0120658 0.010818 0.00972197 0.0085597 0.00729194 0.00609472 0.00500504 0.00360737 0.00226464 0.00215429 ];
Precision_LC = [0.150626 0.162391 0.171229 0.178507 0.185467 0.191817 0.19777 0.20308 0.208469 0.213354 0.217739 0.222089 0.226191 0.230042 0.233835 0.237506 0.241009 0.244339 0.247819 0.250957 0.254131 0.257126 0.259966 0.262797 0.265611 0.268187 0.270826 0.273429 0.275787 0.278269 0.280638 0.283018 0.285418 0.287697 0.290032 0.292224 0.294578 0.296749 0.298907 0.301025 0.303118 0.305234 0.307386 0.3094 0.311364 0.313465 0.315505 0.317466 0.319574 0.321497 0.323387 0.325336 0.327267 0.329067 0.330878 0.332725 0.334503 0.336179 0.337982 0.339603 0.341381 0.342912 0.344611 0.34627 0.347829 0.349538 0.351097 0.352783 0.354476 0.356031 0.357716 0.359334 0.360809 0.362529 0.363996 0.365422 0.366924 0.36837 0.369709 0.371081 0.372429 0.373756 0.375141 0.376556 0.377914 0.379305 0.380656 0.381829 0.383153 0.384417 0.385634 0.386867 0.388087 0.389321 0.39044 0.391732 0.39295 0.394171 0.395441 0.396855 0.398082 0.399323 0.400559 0.401886 0.40294 0.404337 0.405528 0.406604 0.407884 0.408973 0.410369 0.411448 0.41258 0.413686 0.414927 0.416111 0.417242 0.418395 0.419339 0.420524 0.421601 0.422578 0.423581 0.424707 0.425781 0.426784 0.427714 0.428663 0.42966 0.430569 0.431421 0.432482 0.433386 0.434272 0.435197 0.43611 0.437102 0.437967 0.43901 0.439774 0.440815 0.441591 0.44245 0.443371 0.444113 0.444925 0.445804 0.446488 0.44752 0.448401 0.449348 0.449857 0.45084 0.451975 0.45274 0.45361 0.454506 0.455338 0.456246 0.456848 0.457714 0.458488 0.459123 0.459974 0.460801 0.461556 0.462466 0.4632 0.463798 0.464457 0.465071 0.465743 0.466431 0.467098 0.467843 0.468418 0.469141 0.469728 0.470331 0.471028 0.471756 0.472763 0.473158 0.473878 0.474553 0.475256 0.475943 0.476773 0.477436 0.478375 0.478896 0.479489 0.480456 0.481212 0.482132 0.482715 0.483353 0.483935 0.484437 0.485185 0.485891 0.486335 0.486889 0.487512 0.488037 0.488589 0.489271 0.489898 0.490651 0.491222 0.491789 0.492146 0.492542 0.493236 0.493673 0.494091 0.494667 0.495144 0.495573 0.496078 0.496632 0.497216 0.497787 0.498151 0.498925 0.499811 0.500104 0.500732 0.501251 0.501706 0.50219 0.502922 0.5038 0.503692 0.504475 0.504957 0.50545 0.506012 0.506083 0.506268 0.507015 0.507127 0.507871 0.508817 0.509649 0.510569 0.510665 0.511047 0.511244 0.511505 0.512416 0.512378 0.512902 0.513739 0.512274 0.512751 ];
TPR_LC = [1 0.954823 0.921794 0.899146 0.880681 0.86477 0.850464 0.837536 0.825505 0.814339 0.803669 0.793644 0.784126 0.774876 0.766006 0.757511 0.749211 0.741297 0.733531 0.726025 0.718603 0.71142 0.704435 0.697539 0.690734 0.684041 0.67754 0.671216 0.664951 0.658749 0.652674 0.646825 0.640896 0.635145 0.629516 0.623892 0.618397 0.612836 0.6075 0.602044 0.596796 0.5915 0.586321 0.581257 0.576054 0.571091 0.566081 0.561233 0.556326 0.551533 0.546699 0.542042 0.537394 0.532772 0.528124 0.52363 0.519044 0.51456 0.510083 0.505765 0.501344 0.497004 0.492668 0.488438 0.484106 0.479963 0.475752 0.471668 0.467409 0.463425 0.459301 0.455363 0.45127 0.447401 0.443351 0.439452 0.435527 0.431691 0.427869 0.423911 0.420246 0.416358 0.412654 0.40892 0.405207 0.401508 0.397904 0.394226 0.390632 0.386914 0.383288 0.379818 0.376252 0.372762 0.369371 0.365851 0.362532 0.359008 0.355716 0.352373 0.349064 0.345713 0.342425 0.339105 0.335865 0.33258 0.329339 0.326142 0.322879 0.319724 0.316463 0.313332 0.310133 0.307013 0.303878 0.300693 0.297712 0.294541 0.291478 0.288548 0.285528 0.282512 0.279622 0.27664 0.273643 0.27068 0.267694 0.26482 0.261867 0.258951 0.256036 0.253187 0.25027 0.247439 0.24458 0.241824 0.239032 0.236252 0.233464 0.230705 0.227964 0.225255 0.222498 0.219813 0.217119 0.214419 0.211771 0.209104 0.206516 0.203882 0.201294 0.198679 0.196146 0.193596 0.191041 0.188574 0.185999 0.183534 0.181019 0.178516 0.176091 0.173639 0.171151 0.168775 0.166263 0.163895 0.161479 0.159054 0.156629 0.154303 0.151827 0.149475 0.147178 0.144803 0.142495 0.140205 0.137862 0.135549 0.133218 0.131101 0.128792 0.126581 0.124347 0.122001 0.119844 0.117614 0.115446 0.113262 0.111093 0.108929 0.106776 0.104658 0.102454 0.10039 0.0981778 0.096089 0.0939784 0.0918715 0.0898262 0.0877453 0.0857445 0.0836953 0.0816712 0.0797792 0.0777409 0.0757609 0.0738341 0.0719582 0.0699859 0.0681674 0.0663657 0.0645203 0.06258 0.0608437 0.0590494 0.0572802 0.0555389 0.0537789 0.0520488 0.0502656 0.0487454 0.0470882 0.0453655 0.0437569 0.0420913 0.040538 0.0390022 0.0373913 0.0359607 0.0343971 0.0329324 0.0315406 0.0300519 0.0287073 0.0272729 0.0259119 0.0245055 0.0231822 0.0218727 0.0206079 0.0193316 0.018117 0.0168704 0.0156047 0.0144046 0.01317 0.0120658 0.010818 0.00972197 0.0085597 0.00729194 0.00609472 0.00500504 0.00360737 0.00226464 0.00215429 ];
FPR_LC = [1 0.886601 0.812179 0.762792 0.723712 0.691152 0.662966 0.638166 0.615481 0.59491 0.576112 0.558602 0.542435 0.527215 0.512854 0.499315 0.486612 0.474498 0.462899 0.451972 0.441391 0.431337 0.421823 0.412548 0.40361 0.395072 0.386864 0.378907 0.371296 0.363858 0.356759 0.349795 0.342967 0.336427 0.329992 0.323821 0.317692 0.311828 0.306152 0.300528 0.295185 0.289806 0.284537 0.279553 0.274643 0.269797 0.265162 0.260572 0.25606 0.25172 0.247415 0.243121 0.239034 0.235076 0.231164 0.227365 0.223589 0.220002 0.216347 0.212988 0.209427 0.206182 0.202806 0.199633 0.196463 0.193344 0.190302 0.187234 0.184214 0.181379 0.178461 0.175692 0.172935 0.170218 0.167582 0.165019 0.162468 0.159972 0.157584 0.155101 0.152811 0.150473 0.14817 0.145903 0.143677 0.141498 0.139319 0.137325 0.135206 0.133154 0.131165 0.129191 0.127178 0.12528 0.1235 0.121554 0.119707 0.117906 0.116127 0.114355 0.112593 0.110923 0.109239 0.107542 0.105977 0.104349 0.10277 0.101179 0.0995979 0.0980743 0.0965254 0.0950577 0.0935935 0.0921014 0.0906201 0.0892709 0.0879149 0.0865422 0.0852487 0.0839252 0.0826555 0.0813914 0.0801682 0.0788821 0.0776778 0.0764821 0.0752848 0.0741334 0.073013 0.0718638 0.0707585 0.0696535 0.0685974 0.067519 0.0664732 0.0654644 0.0644491 0.0634658 0.0624393 0.061458 0.0605092 0.0595533 0.0586475 0.0577199 0.0568056 0.0559045 0.0550249 0.0541768 0.0532895 0.0524588 0.0516323 0.0507997 0.0500005 0.0491366 0.0483435 0.0475465 0.0468154 0.0459861 0.0452377 0.0445087 0.0437641 0.0429917 0.0422913 0.0416132 0.0408362 0.0401937 0.0394783 0.0387884 0.0381208 0.0374762 0.03684 0.0361789 0.0355774 0.0349579 0.0343494 0.0337476 0.0331478 0.0325451 0.0319722 0.0313693 0.0307685 0.0301803 0.0296077 0.0289962 0.0284858 0.0279308 0.0273771 0.0268694 0.0263686 0.0258181 0.0253643 0.0248709 0.024404 0.0238407 0.0233831 0.0229602 0.0225062 0.0220743 0.0216468 0.021228 0.0207734 0.0203832 0.0199711 0.0195637 0.0191586 0.0187341 0.0183562 0.0179635 0.0175755 0.0172019 0.0168403 0.0164551 0.0160986 0.0157546 0.015384 0.0150306 0.0146918 0.0142886 0.0139292 0.0135889 0.0132518 0.0129553 0.0126051 0.0122619 0.0119655 0.0116045 0.0113258 0.0110012 0.0106734 0.0103842 0.0100913 0.00980106 0.0095196 0.00924239 0.0089227 0.00865031 0.00835419 0.00807166 0.00777779 0.00751759 0.00722805 0.00694548 0.0066484 0.00635097 0.00603655 0.00574234 0.00541651 0.00505189 0.00467312 0.004294 0.00390455 0.00348897 0.00305191 0.00235559 0.00198465 0.00196176 ];
plot(Recall_LC, Precision_LC, 'y', 'linewidth', 1);
Recall_OBJ = [1 0.994836 0.994836 0.994836 0.994836 0.994836 0.994836 0.994836 0.994836 0.994836 0.994836 0.994836 0.994836 0.994836 0.994836 0.994834 0.994834 0.994812 0.994808 0.994796 0.994771 0.994497 0.994383 0.994126 0.993814 0.993049 0.992181 0.991175 0.989795 0.987734 0.986038 0.984008 0.981839 0.979549 0.977008 0.974878 0.972519 0.969911 0.967854 0.965989 0.964549 0.962858 0.961179 0.959643 0.957857 0.956406 0.955013 0.953833 0.952853 0.952158 0.9511 0.949733 0.947945 0.946352 0.944549 0.943258 0.940993 0.938693 0.9358 0.933166 0.930511 0.928184 0.925641 0.922663 0.919117 0.915726 0.912904 0.909879 0.907018 0.904484 0.901894 0.899184 0.897032 0.893472 0.890174 0.886941 0.883532 0.880065 0.8772 0.874148 0.870746 0.868312 0.865026 0.861693 0.85884 0.85511 0.851338 0.847645 0.84271 0.839491 0.83595 0.832658 0.829534 0.825997 0.822365 0.819117 0.815366 0.811797 0.807458 0.803316 0.799458 0.795394 0.792135 0.788699 0.785563 0.781697 0.77775 0.773511 0.769436 0.764995 0.760185 0.755649 0.751147 0.74621 0.740081 0.734989 0.730076 0.725459 0.721751 0.718528 0.713857 0.71013 0.706644 0.703498 0.698764 0.694958 0.69037 0.685607 0.680186 0.674538 0.668284 0.660888 0.655143 0.649981 0.644887 0.640767 0.637014 0.632877 0.629535 0.625815 0.621707 0.617716 0.613293 0.607339 0.601331 0.595904 0.588871 0.580906 0.574611 0.568297 0.562792 0.557302 0.552314 0.547046 0.541747 0.536817 0.532197 0.52697 0.521614 0.516053 0.510467 0.504215 0.497924 0.491624 0.486575 0.481777 0.476756 0.472152 0.466843 0.461307 0.455601 0.450112 0.443246 0.437108 0.431141 0.426002 0.420455 0.415552 0.409508 0.40318 0.39634 0.389321 0.383522 0.377494 0.370542 0.364078 0.35799 0.352374 0.347431 0.342633 0.337112 0.331019 0.325099 0.318296 0.312478 0.304958 0.299476 0.293246 0.287885 0.281573 0.275391 0.268976 0.262699 0.256048 0.2499 0.244671 0.239503 0.233963 0.229205 0.225429 0.22127 0.216778 0.213165 0.209733 0.205209 0.201311 0.19644 0.192615 0.187454 0.182508 0.175841 0.169235 0.162665 0.155957 0.148301 0.141021 0.13285 0.125519 0.118133 0.109879 0.102453 0.0952557 0.0892527 0.0843525 0.0805788 0.0772828 0.0753129 0.0737388 0.0724234 0.0715192 0.0705279 0.0698662 0.0694154 0.0688217 0.0682637 0.0677026 0.067257 0.0665054 0.0654128 0.0646468 0.0637328 0.0625924 0.0612469 0.0594538 0.0564755 0.0538518 ];
Precision_OBJ = [0.150626 0.174459 0.174459 0.174459 0.174459 0.174459 0.174459 0.174459 0.174461 0.174461 0.174461 0.174466 0.174466 0.174475 0.174476 0.17452 0.174541 0.174697 0.174804 0.174903 0.175067 0.175581 0.175988 0.1767 0.178198 0.179825 0.182084 0.185028 0.188322 0.192533 0.196489 0.200983 0.206531 0.211441 0.215827 0.220492 0.224278 0.228226 0.231772 0.23454 0.237137 0.239287 0.241439 0.24342 0.244856 0.246654 0.248329 0.25001 0.251456 0.253048 0.254867 0.256939 0.259008 0.261473 0.26375 0.265896 0.268238 0.271122 0.274295 0.2777 0.280571 0.283831 0.286867 0.289652 0.292315 0.295356 0.297905 0.300527 0.302948 0.305914 0.308461 0.310699 0.313406 0.315392 0.317741 0.320102 0.322393 0.324857 0.327458 0.3296 0.331634 0.333856 0.335823 0.338202 0.340673 0.343191 0.345821 0.348355 0.35054 0.353082 0.355369 0.357767 0.35962 0.36188 0.363854 0.366064 0.368334 0.370599 0.372746 0.374965 0.377238 0.37953 0.381897 0.384026 0.386024 0.388001 0.390086 0.391861 0.393753 0.396017 0.398203 0.400546 0.402889 0.405205 0.407451 0.409991 0.412118 0.414308 0.416365 0.418392 0.420188 0.422158 0.42387 0.425485 0.426942 0.428961 0.430719 0.432723 0.435201 0.43733 0.44007 0.441783 0.444175 0.446246 0.447968 0.449477 0.451161 0.452373 0.454127 0.456153 0.458011 0.459741 0.461433 0.463269 0.464954 0.467466 0.469798 0.47162 0.473741 0.475681 0.477214 0.478891 0.480633 0.482088 0.483744 0.485349 0.486982 0.488598 0.490313 0.491899 0.493658 0.495556 0.497255 0.498668 0.500395 0.501825 0.503428 0.50487 0.50597 0.507342 0.508701 0.510387 0.511536 0.513149 0.514556 0.516072 0.517481 0.519048 0.520515 0.52149 0.522713 0.524025 0.524897 0.526616 0.527635 0.528934 0.530597 0.531855 0.533187 0.534348 0.535654 0.536273 0.536929 0.53838 0.539477 0.5397 0.540693 0.540803 0.542348 0.543435 0.544779 0.545369 0.546846 0.547588 0.548571 0.549147 0.549833 0.550491 0.551373 0.552194 0.55304 0.552814 0.552975 0.554153 0.553891 0.554607 0.554963 0.556058 0.555966 0.557139 0.556868 0.55654 0.556528 0.556794 0.557441 0.558808 0.558019 0.557903 0.557972 0.558553 0.557843 0.55867 0.558272 0.559041 0.560107 0.560008 0.560806 0.562065 0.562626 0.562836 0.56318 0.563383 0.563028 0.563634 0.563624 0.563273 0.563358 0.56284 0.562061 0.562352 0.563098 0.563367 0.561862 0.562071 0.559722 0.559171 ];
TPR_OBJ = [1 0.994836 0.994836 0.994836 0.994836 0.994836 0.994836 0.994836 0.994836 0.994836 0.994836 0.994836 0.994836 0.994836 0.994836 0.994834 0.994834 0.994812 0.994808 0.994796 0.994771 0.994497 0.994383 0.994126 0.993814 0.993049 0.992181 0.991175 0.989795 0.987734 0.986038 0.984008 0.981839 0.979549 0.977008 0.974878 0.972519 0.969911 0.967854 0.965989 0.964549 0.962858 0.961179 0.959643 0.957857 0.956406 0.955013 0.953833 0.952853 0.952158 0.9511 0.949733 0.947945 0.946352 0.944549 0.943258 0.940993 0.938693 0.9358 0.933166 0.930511 0.928184 0.925641 0.922663 0.919117 0.915726 0.912904 0.909879 0.907018 0.904484 0.901894 0.899184 0.897032 0.893472 0.890174 0.886941 0.883532 0.880065 0.8772 0.874148 0.870746 0.868312 0.865026 0.861693 0.85884 0.85511 0.851338 0.847645 0.84271 0.839491 0.83595 0.832658 0.829534 0.825997 0.822365 0.819117 0.815366 0.811797 0.807458 0.803316 0.799458 0.795394 0.792135 0.788699 0.785563 0.781697 0.77775 0.773511 0.769436 0.764995 0.760185 0.755649 0.751147 0.74621 0.740081 0.734989 0.730076 0.725459 0.721751 0.718528 0.713857 0.71013 0.706644 0.703498 0.698764 0.694958 0.69037 0.685607 0.680186 0.674538 0.668284 0.660888 0.655143 0.649981 0.644887 0.640767 0.637014 0.632877 0.629535 0.625815 0.621707 0.617716 0.613293 0.607339 0.601331 0.595904 0.588871 0.580906 0.574611 0.568297 0.562792 0.557302 0.552314 0.547046 0.541747 0.536817 0.532197 0.52697 0.521614 0.516053 0.510467 0.504215 0.497924 0.491624 0.486575 0.481777 0.476756 0.472152 0.466843 0.461307 0.455601 0.450112 0.443246 0.437108 0.431141 0.426002 0.420455 0.415552 0.409508 0.40318 0.39634 0.389321 0.383522 0.377494 0.370542 0.364078 0.35799 0.352374 0.347431 0.342633 0.337112 0.331019 0.325099 0.318296 0.312478 0.304958 0.299476 0.293246 0.287885 0.281573 0.275391 0.268976 0.262699 0.256048 0.2499 0.244671 0.239503 0.233963 0.229205 0.225429 0.22127 0.216778 0.213165 0.209733 0.205209 0.201311 0.19644 0.192615 0.187454 0.182508 0.175841 0.169235 0.162665 0.155957 0.148301 0.141021 0.13285 0.125519 0.118133 0.109879 0.102453 0.0952557 0.0892527 0.0843525 0.0805788 0.0772828 0.0753129 0.0737388 0.0724234 0.0715192 0.0705279 0.0698662 0.0694154 0.0688217 0.0682637 0.0677026 0.067257 0.0665054 0.0654128 0.0646468 0.0637328 0.0625924 0.0612469 0.0594538 0.0564755 0.0538518 ];
FPR_OBJ = [1 0.865679 0.865679 0.865679 0.865679 0.865677 0.865677 0.865677 0.865672 0.865672 0.865671 0.865654 0.865648 0.865592 0.865586 0.865466 0.865339 0.864972 0.864575 0.864235 0.863697 0.862281 0.861131 0.85864 0.854306 0.848677 0.841331 0.831301 0.819577 0.805073 0.789902 0.771947 0.752369 0.732974 0.715069 0.696369 0.679661 0.663882 0.649278 0.637658 0.626742 0.617274 0.608056 0.600202 0.593476 0.586644 0.580281 0.575086 0.570588 0.565641 0.561025 0.555999 0.55117 0.545727 0.540033 0.535076 0.529222 0.522463 0.514565 0.506614 0.499737 0.492149 0.484221 0.477065 0.469326 0.460904 0.453632 0.446702 0.439882 0.432708 0.426643 0.420754 0.414181 0.408115 0.401925 0.395479 0.389109 0.383038 0.377321 0.372256 0.367481 0.363094 0.358615 0.353397 0.34859 0.34348 0.338259 0.332719 0.327896 0.32302 0.318361 0.313642 0.309481 0.305021 0.300833 0.296576 0.291898 0.287234 0.282724 0.278343 0.274077 0.26991 0.265816 0.262266 0.259074 0.25534 0.251553 0.248103 0.244295 0.24019 0.235973 0.231491 0.227341 0.22303 0.218594 0.214503 0.210705 0.207242 0.204096 0.20121 0.198234 0.195589 0.193048 0.190892 0.188015 0.185204 0.182311 0.179132 0.175429 0.171956 0.167967 0.164532 0.160722 0.157773 0.155121 0.152793 0.150497 0.148456 0.146497 0.144391 0.142389 0.140347 0.138028 0.135706 0.132858 0.129813 0.126794 0.123449 0.120288 0.117311 0.114901 0.112534 0.110283 0.108205 0.106205 0.104316 0.102511 0.100601 0.098758 0.0968695 0.0948118 0.0927076 0.0906856 0.0886431 0.0868642 0.085121 0.0836235 0.0819502 0.0803948 0.0786636 0.0769675 0.0752073 0.073328 0.0716206 0.0698107 0.068323 0.066839 0.0653804 0.0640194 0.0625405 0.0609364 0.0592548 0.0576877 0.0558813 0.0541763 0.0525519 0.050871 0.0495417 0.0481678 0.0469512 0.0456718 0.0444214 0.0430774 0.0416807 0.0404593 0.0391099 0.0379376 0.0370418 0.0360529 0.035016 0.034035 0.0330445 0.0320543 0.0312567 0.0304406 0.0295917 0.0289099 0.0282017 0.0274399 0.026811 0.026189 0.0254379 0.0246664 0.0238731 0.0230609 0.0222586 0.0214046 0.0204795 0.0195212 0.0184618 0.0172557 0.0162193 0.0151372 0.0140702 0.0130888 0.0121291 0.0111174 0.0104185 0.00971161 0.00900625 0.00846292 0.00793687 0.00760298 0.00728841 0.00709065 0.00693317 0.00680922 0.00667851 0.0066038 0.00652432 0.00647665 0.00642203 0.00633493 0.00623326 0.00615691 0.00604584 0.00594988 0.00584126 0.00570539 0.00555319 0.00534845 0.00515621 0.00495275 0.00478487 0.00450524 0.00428851 ];
plot(Recall_OBJ, Precision_OBJ, ':k', 'linewidth', 1);
Recall_BMS = [1 0.992318 0.989912 0.983985 0.977927 0.9727 0.967702 0.963578 0.959786 0.956122 0.952432 0.949131 0.945523 0.94153 0.938012 0.933916 0.929842 0.925716 0.9221 0.918157 0.914571 0.910786 0.906575 0.90218 0.898498 0.895088 0.891011 0.886724 0.882848 0.879166 0.875211 0.87147 0.867575 0.863952 0.860617 0.857048 0.853421 0.8497 0.84567 0.842478 0.838673 0.834713 0.83077 0.82732 0.823202 0.819373 0.815324 0.811835 0.808085 0.804327 0.800355 0.796439 0.792486 0.788302 0.78422 0.779982 0.77627 0.772412 0.768175 0.764501 0.760989 0.75726 0.753823 0.749977 0.745962 0.741732 0.737467 0.733722 0.729988 0.726402 0.722371 0.718741 0.715052 0.711391 0.707488 0.70373 0.699915 0.696506 0.693097 0.689758 0.686169 0.68238 0.679007 0.675324 0.671938 0.668271 0.664275 0.660752 0.656859 0.653144 0.648912 0.645293 0.641679 0.638397 0.63487 0.631333 0.628029 0.624565 0.62102 0.617892 0.614577 0.61122 0.607711 0.60363 0.600525 0.597604 0.594064 0.590393 0.5873 0.584043 0.580504 0.577168 0.573527 0.570187 0.566636 0.562949 0.559841 0.556252 0.553214 0.549931 0.54694 0.54384 0.540704 0.537701 0.534544 0.531216 0.528031 0.524508 0.521145 0.516508 0.513044 0.510199 0.50716 0.503692 0.500171 0.496604 0.493603 0.490717 0.487554 0.484535 0.481329 0.47828 0.475328 0.472173 0.469215 0.465968 0.463205 0.460054 0.456924 0.453782 0.450317 0.447326 0.444312 0.441047 0.438207 0.434888 0.431829 0.428772 0.425813 0.42305 0.420029 0.416975 0.414294 0.411556 0.408736 0.40566 0.403028 0.400453 0.39756 0.394755 0.391635 0.388313 0.385435 0.382567 0.379676 0.376623 0.373019 0.369949 0.367095 0.364659 0.361906 0.358609 0.355917 0.353021 0.350157 0.347026 0.344164 0.341438 0.338514 0.335621 0.332895 0.330212 0.327392 0.324756 0.321757 0.318922 0.315836 0.312812 0.30965 0.306811 0.304313 0.301901 0.299114 0.29676 0.294252 0.2916 0.288413 0.285647 0.282942 0.280227 0.277588 0.275255 0.272395 0.269402 0.266871 0.264177 0.261143 0.258377 0.255502 0.252764 0.250292 0.247665 0.244987 0.241986 0.238667 0.235285 0.232178 0.229267 0.22509 0.22136 0.217977 0.21278 0.208256 0.20373 0.197232 0.18992 0.181587 0.172992 0.163448 0.154215 0.145655 0.134737 0.125304 0.116604 0.107127 0.0975375 0.087641 0.0792814 0.070109 0.0611258 0.0525891 0.0432875 0.0357498 0.0279399 0.0225527 0.0187852 ];
Precision_BMS = [0.150626 0.16903 0.178366 0.197286 0.216967 0.236651 0.252508 0.266177 0.277627 0.28659 0.294479 0.302558 0.310406 0.317531 0.325074 0.332457 0.339856 0.346664 0.35314 0.358593 0.364119 0.36963 0.37494 0.379858 0.384816 0.389807 0.394813 0.399007 0.402908 0.406848 0.41084 0.414435 0.418399 0.42269 0.42639 0.429635 0.432796 0.435937 0.439138 0.442302 0.445411 0.448608 0.451728 0.454609 0.457412 0.459927 0.462533 0.465588 0.468507 0.471429 0.473989 0.476583 0.478845 0.481196 0.483413 0.48542 0.48774 0.489905 0.492167 0.494385 0.496574 0.498575 0.500605 0.502474 0.504436 0.506342 0.508287 0.509813 0.511495 0.513047 0.51462 0.51604 0.517634 0.519278 0.520978 0.522655 0.52423 0.526047 0.527834 0.529355 0.531024 0.532233 0.53344 0.534623 0.5358 0.537169 0.538319 0.539577 0.540768 0.542074 0.543483 0.544539 0.545524 0.546692 0.54846 0.549155 0.550175 0.550873 0.551826 0.552952 0.553999 0.555274 0.556296 0.557442 0.558729 0.55981 0.560443 0.561622 0.562465 0.563222 0.564134 0.565116 0.565755 0.566908 0.567395 0.567687 0.568298 0.569035 0.569637 0.570475 0.571283 0.572096 0.573061 0.573905 0.574669 0.57522 0.57606 0.57657 0.577366 0.577666 0.578002 0.578583 0.578941 0.579201 0.579674 0.579858 0.580264 0.580814 0.581407 0.582057 0.582528 0.582789 0.583375 0.583548 0.583967 0.584286 0.584854 0.585024 0.58529 0.585684 0.585921 0.586411 0.586778 0.586841 0.587505 0.587649 0.588204 0.588474 0.58879 0.589149 0.58914 0.58941 0.589495 0.589572 0.589749 0.589867 0.590058 0.590738 0.590688 0.590946 0.591308 0.591613 0.592132 0.592303 0.592527 0.592761 0.592475 0.592505 0.592695 0.593067 0.592967 0.592647 0.592817 0.592811 0.593047 0.59316 0.59329 0.593499 0.593758 0.593832 0.594128 0.593944 0.594087 0.594396 0.594189 0.594109 0.594389 0.594501 0.594591 0.59414 0.594138 0.594255 0.594491 0.595172 0.595291 0.595328 0.595073 0.595007 0.59497 0.595201 0.595468 0.595448 0.59581 0.596343 0.596408 0.596533 0.59665 0.596609 0.596459 0.596342 0.596725 0.597063 0.597056 0.597136 0.597106 0.597003 0.596812 0.596628 0.59648 0.596154 0.596269 0.595496 0.595625 0.595488 0.594944 0.594296 0.593351 0.592337 0.590894 0.590249 0.589547 0.588478 0.587123 0.586954 0.586355 0.585983 0.585957 0.585572 0.58529 0.585163 0.585609 0.585835 0.585546 0.586741 0.588321 0.587354 ];
TPR_BMS = [1 0.992318 0.989912 0.983985 0.977927 0.9727 0.967702 0.963578 0.959786 0.956122 0.952432 0.949131 0.945523 0.94153 0.938012 0.933916 0.929842 0.925716 0.9221 0.918157 0.914571 0.910786 0.906575 0.90218 0.898498 0.895088 0.891011 0.886724 0.882848 0.879166 0.875211 0.87147 0.867575 0.863952 0.860617 0.857048 0.853421 0.8497 0.84567 0.842478 0.838673 0.834713 0.83077 0.82732 0.823202 0.819373 0.815324 0.811835 0.808085 0.804327 0.800355 0.796439 0.792486 0.788302 0.78422 0.779982 0.77627 0.772412 0.768175 0.764501 0.760989 0.75726 0.753823 0.749977 0.745962 0.741732 0.737467 0.733722 0.729988 0.726402 0.722371 0.718741 0.715052 0.711391 0.707488 0.70373 0.699915 0.696506 0.693097 0.689758 0.686169 0.68238 0.679007 0.675324 0.671938 0.668271 0.664275 0.660752 0.656859 0.653144 0.648912 0.645293 0.641679 0.638397 0.63487 0.631333 0.628029 0.624565 0.62102 0.617892 0.614577 0.61122 0.607711 0.60363 0.600525 0.597604 0.594064 0.590393 0.5873 0.584043 0.580504 0.577168 0.573527 0.570187 0.566636 0.562949 0.559841 0.556252 0.553214 0.549931 0.54694 0.54384 0.540704 0.537701 0.534544 0.531216 0.528031 0.524508 0.521145 0.516508 0.513044 0.510199 0.50716 0.503692 0.500171 0.496604 0.493603 0.490717 0.487554 0.484535 0.481329 0.47828 0.475328 0.472173 0.469215 0.465968 0.463205 0.460054 0.456924 0.453782 0.450317 0.447326 0.444312 0.441047 0.438207 0.434888 0.431829 0.428772 0.425813 0.42305 0.420029 0.416975 0.414294 0.411556 0.408736 0.40566 0.403028 0.400453 0.39756 0.394755 0.391635 0.388313 0.385435 0.382567 0.379676 0.376623 0.373019 0.369949 0.367095 0.364659 0.361906 0.358609 0.355917 0.353021 0.350157 0.347026 0.344164 0.341438 0.338514 0.335621 0.332895 0.330212 0.327392 0.324756 0.321757 0.318922 0.315836 0.312812 0.30965 0.306811 0.304313 0.301901 0.299114 0.29676 0.294252 0.2916 0.288413 0.285647 0.282942 0.280227 0.277588 0.275255 0.272395 0.269402 0.266871 0.264177 0.261143 0.258377 0.255502 0.252764 0.250292 0.247665 0.244987 0.241986 0.238667 0.235285 0.232178 0.229267 0.22509 0.22136 0.217977 0.21278 0.208256 0.20373 0.197232 0.18992 0.181587 0.172992 0.163448 0.154215 0.145655 0.134737 0.125304 0.116604 0.107127 0.0975375 0.087641 0.0792814 0.070109 0.0611258 0.0525891 0.0432875 0.0357498 0.0279399 0.0225527 0.0187852 ];
FPR_BMS = [1 0.931335 0.897793 0.820698 0.741069 0.672508 0.616445 0.573167 0.537227 0.508201 0.486692 0.466693 0.448044 0.431081 0.414571 0.398677 0.383375 0.369424 0.356968 0.346108 0.335584 0.32565 0.316503 0.307724 0.299787 0.291398 0.284053 0.27744 0.271466 0.265573 0.25992 0.254628 0.249331 0.243741 0.239266 0.234617 0.230273 0.225989 0.221761 0.217687 0.213591 0.209588 0.205809 0.202347 0.198757 0.195327 0.192042 0.188731 0.185276 0.181987 0.179091 0.176024 0.173352 0.170505 0.167624 0.164833 0.162143 0.1595 0.156832 0.154448 0.152012 0.149712 0.147642 0.145554 0.143195 0.141005 0.138823 0.13685 0.134962 0.132957 0.131022 0.129202 0.127509 0.125665 0.12381 0.122022 0.120296 0.118563 0.116945 0.115364 0.11381 0.112407 0.11097 0.109586 0.10826 0.106756 0.105085 0.103679 0.102145 0.100628 0.0991401 0.0977965 0.0964602 0.0951489 0.0937791 0.0926701 0.091512 0.0904262 0.0892927 0.0881205 0.0870218 0.0858256 0.0846839 0.0834909 0.0824272 0.0813082 0.0803285 0.0793206 0.0783782 0.077328 0.0762796 0.0752959 0.0743402 0.0733613 0.0724771 0.0716791 0.070827 0.0699511 0.0691835 0.0683486 0.0675839 0.066776 0.0660151 0.0652292 0.0645117 0.0637012 0.0628497 0.0621081 0.061225 0.0601785 0.0594299 0.0586987 0.0579402 0.0573046 0.0565412 0.0559411 0.0553622 0.0547491 0.0541184 0.0534506 0.0528258 0.0521477 0.0515871 0.0511094 0.0505166 0.0499487 0.0494023 0.0488986 0.0482799 0.0477217 0.0471555 0.0466161 0.0460876 0.0455596 0.0449986 0.0445047 0.0439482 0.0434754 0.0429708 0.0424722 0.0419871 0.0414695 0.0409943 0.0405479 0.0401028 0.0396139 0.0391409 0.0386633 0.0382306 0.0377483 0.0372871 0.036779 0.0363267 0.0358969 0.0354528 0.0350532 0.0346859 0.0342834 0.0339203 0.0335073 0.0331033 0.0327272 0.0323088 0.0319362 0.0314744 0.0310959 0.030733 0.0303525 0.0299484 0.029594 0.0292042 0.02885 0.028455 0.0280446 0.0277077 0.0272903 0.0269006 0.0265476 0.0261352 0.0258595 0.0255208 0.0251554 0.0247688 0.0244431 0.0241535 0.0237879 0.0234776 0.0231775 0.0228601 0.0225343 0.0221595 0.0218207 0.0214762 0.0211838 0.0209149 0.0205946 0.0203027 0.020047 0.0197843 0.0194918 0.0192177 0.018965 0.0186587 0.0183426 0.0180759 0.0177613 0.0174497 0.0171284 0.0166285 0.0161857 0.0158345 0.015293 0.0148916 0.0144437 0.0140072 0.0135272 0.0129746 0.0124682 0.0119666 0.0113904 0.01086 0.0104077 0.00989747 0.0093102 0.00870219 0.0080785 0.00757174 0.00699293 0.00640102 0.00571664 0.00505999 0.00435739 0.00360482 0.00293074 0.0023597 0.00184196 ];
plot(Recall_BMS, Precision_BMS, ':b', 'linewidth', 1);
Recall_COV = [1 0.984921 0.955568 0.929261 0.905799 0.884489 0.864814 0.846632 0.829801 0.81398 0.799167 0.785248 0.771961 0.759239 0.747089 0.735451 0.724236 0.713423 0.70298 0.692813 0.682944 0.673355 0.664008 0.654863 0.645908 0.637208 0.628719 0.620422 0.612294 0.604359 0.596598 0.588972 0.581499 0.574143 0.566971 0.559899 0.552987 0.546208 0.539543 0.53298 0.526548 0.520196 0.513948 0.507782 0.501717 0.495758 0.489919 0.484173 0.478523 0.472966 0.467471 0.462034 0.456703 0.451444 0.446254 0.441121 0.436044 0.431008 0.426031 0.421121 0.416248 0.411456 0.406717 0.402023 0.397409 0.392842 0.388342 0.383893 0.379503 0.375161 0.370863 0.366619 0.3624 0.35825 0.354141 0.350072 0.346052 0.34208 0.33813 0.334245 0.330387 0.326565 0.322781 0.31903 0.315313 0.31162 0.307971 0.304351 0.300764 0.297206 0.293665 0.290179 0.286715 0.283283 0.279879 0.276528 0.273186 0.269889 0.266637 0.263397 0.260213 0.257041 0.253882 0.250773 0.24768 0.244615 0.241587 0.238583 0.235603 0.232651 0.229717 0.226834 0.223975 0.221137 0.218325 0.215526 0.212777 0.21003 0.207306 0.204627 0.201969 0.19934 0.19674 0.194148 0.191562 0.188995 0.186476 0.183982 0.181497 0.179029 0.176601 0.174191 0.171811 0.169459 0.167125 0.164825 0.162524 0.160283 0.158055 0.155845 0.153652 0.151462 0.149289 0.147162 0.145053 0.142952 0.14086 0.138789 0.136737 0.134696 0.132677 0.13068 0.128683 0.126701 0.124762 0.122829 0.12092 0.119038 0.117176 0.115304 0.11346 0.111627 0.109804 0.108014 0.106229 0.104454 0.102694 0.100959 0.0992353 0.0975351 0.0958374 0.0941667 0.092505 0.0908627 0.0892333 0.0876137 0.0860307 0.0844464 0.0828711 0.0813033 0.0797588 0.0782209 0.0767049 0.0751937 0.0737013 0.0722189 0.0707546 0.0692814 0.0678281 0.0663946 0.0649663 0.0635561 0.0621525 0.0607686 0.0594066 0.0580441 0.0567047 0.0553805 0.0540643 0.0527613 0.0514735 0.050196 0.0489325 0.0476792 0.0464348 0.0452004 0.0439808 0.0427891 0.0415999 0.0404175 0.0392492 0.0381038 0.0369789 0.0358669 0.0347722 0.0336718 0.0326085 0.0315384 0.0304872 0.0294467 0.0284331 0.0274256 0.0264244 0.025445 0.024475 0.0235245 0.0225811 0.0216482 0.020724 0.0198074 0.0189067 0.0180167 0.017151 0.0162771 0.0154069 0.0145662 0.0137334 0.0129162 0.0121019 0.0113044 0.0105364 0.00977216 0.00901538 0.00827694 0.00753228 0.00682046 0.00610246 0.00541461 0.0047198 0.00404588 0.00339487 0.00274876 0.00211575 0.00150093 0.00090907 0.000318359 ];
Precision_COV = [0.150626 0.249044 0.295406 0.321653 0.340427 0.355109 0.367167 0.377492 0.386536 0.394606 0.401927 0.408626 0.414745 0.420405 0.42569 0.430664 0.435346 0.439778 0.443982 0.447962 0.451761 0.455405 0.458898 0.462228 0.465418 0.468503 0.471482 0.474354 0.477131 0.47982 0.482414 0.484911 0.487336 0.489681 0.491967 0.494177 0.496344 0.498458 0.500526 0.502539 0.504492 0.506409 0.508295 0.510128 0.511914 0.513677 0.515392 0.517063 0.518709 0.520324 0.521894 0.523428 0.524931 0.526411 0.527866 0.529278 0.530651 0.531988 0.533295 0.534593 0.535855 0.537111 0.538329 0.53953 0.5407 0.541833 0.54295 0.544053 0.545144 0.546211 0.547261 0.548307 0.549331 0.550336 0.551341 0.552338 0.553313 0.554286 0.555221 0.55617 0.557091 0.557998 0.558893 0.559775 0.560642 0.561492 0.562325 0.563166 0.563989 0.564799 0.56558 0.566365 0.567131 0.567877 0.568609 0.569342 0.570034 0.570741 0.571435 0.572112 0.572795 0.573447 0.574104 0.574756 0.575391 0.576019 0.576638 0.577244 0.577843 0.578428 0.579016 0.579604 0.580187 0.58074 0.581292 0.581831 0.582368 0.582883 0.583393 0.583888 0.584391 0.584877 0.585349 0.585815 0.58627 0.586688 0.587125 0.587563 0.587989 0.588417 0.588846 0.589264 0.58969 0.590108 0.590477 0.590879 0.591256 0.591657 0.592043 0.592425 0.59279 0.593156 0.593532 0.593901 0.594268 0.594627 0.594985 0.595338 0.59568 0.596024 0.596352 0.596699 0.597021 0.597332 0.597686 0.598028 0.598381 0.598725 0.599101 0.599439 0.599772 0.600112 0.600451 0.600777 0.601076 0.601355 0.601655 0.601944 0.602234 0.602533 0.602828 0.60316 0.6035 0.603803 0.604104 0.604389 0.604706 0.60498 0.605304 0.605568 0.605871 0.60618 0.606463 0.606751 0.607016 0.607226 0.607472 0.607659 0.607866 0.608076 0.608282 0.608511 0.608711 0.608942 0.609187 0.609407 0.609656 0.609928 0.610141 0.610363 0.610604 0.610831 0.611045 0.611246 0.611439 0.611651 0.611855 0.612103 0.612327 0.612526 0.612739 0.612924 0.61311 0.613271 0.613559 0.613771 0.614037 0.614268 0.614448 0.614689 0.614872 0.615047 0.615313 0.615507 0.615676 0.615883 0.61603 0.616194 0.616385 0.616525 0.616659 0.616767 0.616997 0.617312 0.617473 0.617697 0.61783 0.617971 0.618243 0.618505 0.618884 0.619009 0.619324 0.619632 0.619697 0.61995 0.620254 0.620486 0.620653 0.621124 0.621489 0.621822 0.621989 0.622753 0.623378 0.623722 ];
TPR_COV = [1 0.984921 0.955568 0.929261 0.905799 0.884489 0.864814 0.846632 0.829801 0.81398 0.799167 0.785248 0.771961 0.759239 0.747089 0.735451 0.724236 0.713423 0.70298 0.692813 0.682944 0.673355 0.664008 0.654863 0.645908 0.637208 0.628719 0.620422 0.612294 0.604359 0.596598 0.588972 0.581499 0.574143 0.566971 0.559899 0.552987 0.546208 0.539543 0.53298 0.526548 0.520196 0.513948 0.507782 0.501717 0.495758 0.489919 0.484173 0.478523 0.472966 0.467471 0.462034 0.456703 0.451444 0.446254 0.441121 0.436044 0.431008 0.426031 0.421121 0.416248 0.411456 0.406717 0.402023 0.397409 0.392842 0.388342 0.383893 0.379503 0.375161 0.370863 0.366619 0.3624 0.35825 0.354141 0.350072 0.346052 0.34208 0.33813 0.334245 0.330387 0.326565 0.322781 0.31903 0.315313 0.31162 0.307971 0.304351 0.300764 0.297206 0.293665 0.290179 0.286715 0.283283 0.279879 0.276528 0.273186 0.269889 0.266637 0.263397 0.260213 0.257041 0.253882 0.250773 0.24768 0.244615 0.241587 0.238583 0.235603 0.232651 0.229717 0.226834 0.223975 0.221137 0.218325 0.215526 0.212777 0.21003 0.207306 0.204627 0.201969 0.19934 0.19674 0.194148 0.191562 0.188995 0.186476 0.183982 0.181497 0.179029 0.176601 0.174191 0.171811 0.169459 0.167125 0.164825 0.162524 0.160283 0.158055 0.155845 0.153652 0.151462 0.149289 0.147162 0.145053 0.142952 0.14086 0.138789 0.136737 0.134696 0.132677 0.13068 0.128683 0.126701 0.124762 0.122829 0.12092 0.119038 0.117176 0.115304 0.11346 0.111627 0.109804 0.108014 0.106229 0.104454 0.102694 0.100959 0.0992353 0.0975351 0.0958374 0.0941667 0.092505 0.0908627 0.0892333 0.0876137 0.0860307 0.0844464 0.0828711 0.0813033 0.0797588 0.0782209 0.0767049 0.0751937 0.0737013 0.0722189 0.0707546 0.0692814 0.0678281 0.0663946 0.0649663 0.0635561 0.0621525 0.0607686 0.0594066 0.0580441 0.0567047 0.0553805 0.0540643 0.0527613 0.0514735 0.050196 0.0489325 0.0476792 0.0464348 0.0452004 0.0439808 0.0427891 0.0415999 0.0404175 0.0392492 0.0381038 0.0369789 0.0358669 0.0347722 0.0336718 0.0326085 0.0315384 0.0304872 0.0294467 0.0284331 0.0274256 0.0264244 0.025445 0.024475 0.0235245 0.0225811 0.0216482 0.020724 0.0198074 0.0189067 0.0180167 0.017151 0.0162771 0.0154069 0.0145662 0.0137334 0.0129162 0.0121019 0.0113044 0.0105364 0.00977216 0.00901538 0.00827694 0.00753228 0.00682046 0.00610246 0.00541461 0.0047198 0.00404588 0.00339487 0.00274876 0.00211575 0.00150093 0.00090907 0.000318359 ];
FPR_COV = [1 0.538802 0.402094 0.338939 0.298937 0.270214 0.248096 0.230243 0.215375 0.202678 0.191662 0.181978 0.173383 0.165658 0.158658 0.15227 0.146411 0.141 0.135984 0.131318 0.126962 0.122876 0.119034 0.115413 0.111991 0.108751 0.105679 0.102757 0.0999775 0.0973292 0.0948018 0.0923902 0.0900773 0.0878597 0.0857278 0.0836771 0.0817031 0.0798043 0.0779735 0.0762106 0.0745141 0.0728685 0.0712773 0.0697375 0.0682487 0.0668034 0.0654067 0.0640536 0.0627384 0.0614626 0.0602244 0.0590207 0.057851 0.0567143 0.0556079 0.0545312 0.0534849 0.0524647 0.0514716 0.0505005 0.049554 0.0486318 0.0477328 0.0468538 0.0459981 0.0451629 0.044347 0.0435496 0.0427679 0.0420049 0.0412574 0.0405249 0.0398069 0.0391063 0.0384196 0.0377457 0.0370869 0.0364405 0.0358071 0.035186 0.0345771 0.0339795 0.0333939 0.0328198 0.032257 0.0317041 0.0311628 0.0306294 0.030106 0.0295921 0.0290881 0.0285926 0.0281058 0.0276295 0.0271601 0.026699 0.026248 0.0258033 0.0253669 0.0249381 0.0245156 0.0241012 0.0236929 0.0232924 0.0228984 0.0225104 0.0221307 0.0217559 0.021389 0.0210279 0.0206723 0.0203231 0.0199798 0.0196428 0.01931 0.0189825 0.0186612 0.0183444 0.0180323 0.0177266 0.0174244 0.0171267 0.0168345 0.0165465 0.016263 0.0159845 0.015709 0.0154377 0.0151708 0.0149067 0.0146468 0.0143912 0.0141388 0.0138911 0.013648 0.0134082 0.0131709 0.0129378 0.0127077 0.0124808 0.012258 0.0120371 0.0118196 0.011606 0.011395 0.0111868 0.0109804 0.0107779 0.010579 0.0103828 0.010189 0.00999734 0.00980959 0.00962483 0.00944159 0.00926036 0.00908297 0.00890786 0.00873418 0.00856395 0.00839632 0.00823113 0.0080681 0.00790783 0.00774997 0.00759428 0.00744043 0.00728868 0.00713921 0.00699151 0.00684596 0.00670166 0.00655946 0.00641989 0.00628287 0.00614718 0.00601257 0.0058808 0.00575072 0.0056226 0.00549533 0.00537007 0.00524758 0.00512666 0.00500795 0.00489132 0.00477578 0.00466221 0.00455012 0.00443947 0.00433087 0.00422396 0.00411828 0.00401346 0.00391026 0.00380886 0.00370893 0.00361074 0.00351407 0.00341943 0.00332596 0.00323382 0.00314352 0.00305449 0.00296637 0.00288002 0.00279541 0.00271156 0.0026292 0.00254791 0.00246827 0.00239001 0.00231302 0.00223675 0.00216148 0.00208759 0.00201471 0.00194343 0.00187267 0.0018035 0.0017361 0.00166949 0.00160315 0.00153855 0.00147499 0.00141231 0.00135106 0.00129075 0.0012313 0.00117328 0.00111623 0.00106012 0.00100479 0.000950813 0.000897975 0.000845845 0.000795573 0.000745831 0.000697184 0.00064928 0.000602439 0.00055656 0.00051195 0.00046828 0.000425882 0.000384063 0.000343077 0.000303231 0.000264294 0.000226105 0.00018873 0.000152274 0.000116712 8.24153e-005 4.92274e-005 1.72707e-005 ];
plot(Recall_COV, Precision_COV, ':g', 'linewidth', 1);
Recall_SS = [1 1 0.999999 0.999993 0.999982 0.999918 0.999784 0.999519 0.999001 0.998212 0.997107 0.995717 0.994053 0.992155 0.989982 0.987509 0.984802 0.981891 0.978767 0.97546 0.971942 0.968287 0.96444 0.96033 0.955982 0.9515 0.946813 0.941947 0.936916 0.931775 0.926506 0.921153 0.915754 0.910224 0.904613 0.898895 0.893137 0.887322 0.881389 0.875339 0.86924 0.863089 0.856952 0.850801 0.844624 0.838457 0.832306 0.826157 0.819983 0.813808 0.80763 0.801434 0.795209 0.788992 0.782743 0.776426 0.770097 0.763764 0.75745 0.751145 0.744819 0.738481 0.732132 0.725811 0.719467 0.713123 0.706784 0.700484 0.694229 0.687987 0.681747 0.675522 0.66934 0.663171 0.657001 0.65088 0.644776 0.63869 0.632613 0.626555 0.6205 0.614455 0.608416 0.602393 0.596427 0.590489 0.584572 0.578669 0.5728 0.566901 0.561022 0.555155 0.549298 0.543447 0.537606 0.531765 0.525939 0.520116 0.514355 0.508649 0.502943 0.497263 0.491599 0.485978 0.480369 0.474813 0.469294 0.463778 0.458269 0.452782 0.447336 0.441915 0.436518 0.431144 0.42581 0.420512 0.415261 0.41002 0.404821 0.39967 0.394571 0.389488 0.384426 0.379391 0.374361 0.369379 0.364413 0.359469 0.35658 0.351687 0.34683 0.341992 0.337222 0.332477 0.327775 0.323086 0.318457 0.313869 0.309327 0.304807 0.300329 0.295872 0.29147 0.28711 0.282782 0.278483 0.274232 0.270008 0.265816 0.26166 0.257513 0.253406 0.249339 0.245319 0.24133 0.237374 0.233454 0.229577 0.225772 0.222017 0.21828 0.214583 0.210923 0.207289 0.20371 0.20015 0.19664 0.193176 0.189741 0.18635 0.18298 0.179652 0.176373 0.173144 0.169957 0.166767 0.163644 0.160551 0.15746 0.15438 0.151356 0.148356 0.145399 0.142452 0.139531 0.136645 0.133796 0.13099 0.128198 0.125447 0.122724 0.120023 0.117364 0.114721 0.112099 0.109493 0.106922 0.104373 0.101851 0.0993601 0.0968949 0.0944773 0.0920447 0.0896616 0.0872944 0.084957 0.0826465 0.0803852 0.0781378 0.0759281 0.0737351 0.0715815 0.0694366 0.0673248 0.0652484 0.0631946 0.0611587 0.0591641 0.0571909 0.0552291 0.0532959 0.0513795 0.0494792 0.0476145 0.045765 0.0439351 0.0421293 0.0403417 0.0385897 0.0368374 0.035126 0.0334396 0.0317855 0.0301506 0.0285202 0.0269192 0.0253434 0.0237822 0.0222576 0.0207393 0.0192541 0.017791 0.0163581 0.0149417 0.0135498 0.0121761 0.0108037 0.00944521 0.00811456 0.00680344 0.00552177 0.0042821 0.00308718 0.00196492 0.000963991 0.000241102 ];
Precision_SS = [0.150626 0.150677 0.15093 0.151581 0.152762 0.154552 0.156923 0.159925 0.163429 0.167244 0.17126 0.175458 0.179781 0.184239 0.188768 0.193303 0.197843 0.202341 0.206797 0.211161 0.215467 0.219691 0.223793 0.227765 0.231617 0.235371 0.239003 0.242517 0.245932 0.249247 0.252471 0.255621 0.258708 0.261721 0.264656 0.267505 0.270304 0.27306 0.275733 0.278365 0.28095 0.283475 0.285978 0.288454 0.290895 0.293305 0.295687 0.298041 0.300371 0.302676 0.304953 0.30722 0.309459 0.311666 0.313845 0.315992 0.318098 0.320184 0.32226 0.324325 0.32637 0.328391 0.330388 0.332372 0.33432 0.336241 0.338136 0.340023 0.341893 0.34375 0.345589 0.347417 0.349245 0.35105 0.35284 0.354605 0.35634 0.358061 0.359766 0.361447 0.363114 0.364752 0.366353 0.367962 0.369558 0.371137 0.372709 0.37425 0.375795 0.377317 0.378806 0.380299 0.381779 0.383232 0.384657 0.386064 0.387456 0.388849 0.390232 0.391623 0.393 0.394379 0.395744 0.39709 0.398428 0.399759 0.401072 0.402375 0.40366 0.40494 0.406223 0.407493 0.408753 0.41001 0.411282 0.412545 0.413816 0.415066 0.416317 0.417557 0.41879 0.420035 0.421264 0.422493 0.423695 0.424911 0.426108 0.427293 0.428002 0.429177 0.430339 0.43148 0.432618 0.433762 0.434903 0.436031 0.437144 0.438253 0.439373 0.440493 0.441604 0.442698 0.443789 0.444871 0.445958 0.447026 0.44809 0.449137 0.45018 0.451211 0.452233 0.453253 0.45428 0.455293 0.45631 0.457319 0.458328 0.459347 0.460436 0.461511 0.462575 0.463651 0.46472 0.46581 0.466901 0.467981 0.469077 0.470181 0.471286 0.472381 0.473452 0.474538 0.475634 0.476751 0.477848 0.478929 0.480019 0.481088 0.482156 0.483174 0.484233 0.48524 0.48631 0.487319 0.488355 0.489352 0.490387 0.491428 0.492464 0.493496 0.494559 0.495622 0.496709 0.497754 0.498792 0.499813 0.500826 0.50184 0.502831 0.503796 0.504799 0.505824 0.506838 0.507837 0.508834 0.509845 0.510858 0.511861 0.512826 0.513814 0.514798 0.515788 0.516802 0.517801 0.518836 0.519827 0.520834 0.521846 0.522904 0.523891 0.524921 0.525895 0.526909 0.527929 0.528915 0.529918 0.530896 0.531851 0.532826 0.533808 0.534795 0.535749 0.536761 0.53767 0.538586 0.539522 0.540375 0.541221 0.541937 0.542664 0.543485 0.544203 0.544995 0.545837 0.546764 0.547646 0.548284 0.54895 0.549438 0.549904 0.550497 0.551196 0.552059 0.553092 0.553533 0.552642 ];
TPR_SS = [1 1 0.999999 0.999993 0.999982 0.999918 0.999784 0.999519 0.999001 0.998212 0.997107 0.995717 0.994053 0.992155 0.989982 0.987509 0.984802 0.981891 0.978767 0.97546 0.971942 0.968287 0.96444 0.96033 0.955982 0.9515 0.946813 0.941947 0.936916 0.931775 0.926506 0.921153 0.915754 0.910224 0.904613 0.898895 0.893137 0.887322 0.881389 0.875339 0.86924 0.863089 0.856952 0.850801 0.844624 0.838457 0.832306 0.826157 0.819983 0.813808 0.80763 0.801434 0.795209 0.788992 0.782743 0.776426 0.770097 0.763764 0.75745 0.751145 0.744819 0.738481 0.732132 0.725811 0.719467 0.713123 0.706784 0.700484 0.694229 0.687987 0.681747 0.675522 0.66934 0.663171 0.657001 0.65088 0.644776 0.63869 0.632613 0.626555 0.6205 0.614455 0.608416 0.602393 0.596427 0.590489 0.584572 0.578669 0.5728 0.566901 0.561022 0.555155 0.549298 0.543447 0.537606 0.531765 0.525939 0.520116 0.514355 0.508649 0.502943 0.497263 0.491599 0.485978 0.480369 0.474813 0.469294 0.463778 0.458269 0.452782 0.447336 0.441915 0.436518 0.431144 0.42581 0.420512 0.415261 0.41002 0.404821 0.39967 0.394571 0.389488 0.384426 0.379391 0.374361 0.369379 0.364413 0.359469 0.35658 0.351687 0.34683 0.341992 0.337222 0.332477 0.327775 0.323086 0.318457 0.313869 0.309327 0.304807 0.300329 0.295872 0.29147 0.28711 0.282782 0.278483 0.274232 0.270008 0.265816 0.26166 0.257513 0.253406 0.249339 0.245319 0.24133 0.237374 0.233454 0.229577 0.225772 0.222017 0.21828 0.214583 0.210923 0.207289 0.20371 0.20015 0.19664 0.193176 0.189741 0.18635 0.18298 0.179652 0.176373 0.173144 0.169957 0.166767 0.163644 0.160551 0.15746 0.15438 0.151356 0.148356 0.145399 0.142452 0.139531 0.136645 0.133796 0.13099 0.128198 0.125447 0.122724 0.120023 0.117364 0.114721 0.112099 0.109493 0.106922 0.104373 0.101851 0.0993601 0.0968949 0.0944773 0.0920447 0.0896616 0.0872944 0.084957 0.0826465 0.0803852 0.0781378 0.0759281 0.0737351 0.0715815 0.0694366 0.0673248 0.0652484 0.0631946 0.0611587 0.0591641 0.0571909 0.0552291 0.0532959 0.0513795 0.0494792 0.0476145 0.045765 0.0439351 0.0421293 0.0403417 0.0385897 0.0368374 0.035126 0.0334396 0.0317855 0.0301506 0.0285202 0.0269192 0.0253434 0.0237822 0.0222576 0.0207393 0.0192541 0.017791 0.0163581 0.0149417 0.0135498 0.0121761 0.0108037 0.00944521 0.00811456 0.00680344 0.00552177 0.0042821 0.00308718 0.00196492 0.000963991 0.000241102 ];
FPR_SS = [1 0.999575 0.997457 0.992321 0.983944 0.972364 0.958412 0.942284 0.924644 0.906486 0.88782 0.86866 0.849183 0.829492 0.809882 0.79065 0.771738 0.753224 0.735142 0.717706 0.700771 0.68441 0.668684 0.65354 0.638935 0.624858 0.611257 0.598167 0.58553 0.573318 0.561476 0.550004 0.538876 0.528054 0.517538 0.507317 0.49734 0.48759 0.478107 0.468789 0.459715 0.450858 0.442187 0.4337 0.425392 0.417241 0.409264 0.401475 0.393837 0.38636 0.37903 0.371836 0.364787 0.357889 0.351139 0.344506 0.338021 0.331656 0.325393 0.319253 0.313229 0.307313 0.301501 0.295809 0.290223 0.284761 0.2794 0.274136 0.268977 0.263909 0.258931 0.254051 0.249255 0.244539 0.239895 0.235345 0.230877 0.226487 0.222177 0.217941 0.213787 0.2097 0.205695 0.201746 0.19787 0.194059 0.190324 0.186653 0.183043 0.179491 0.176011 0.172588 0.169222 0.165919 0.162677 0.159492 0.156358 0.153275 0.150252 0.147281 0.144354 0.141468 0.138629 0.135845 0.133107 0.130415 0.127774 0.125175 0.122617 0.120103 0.117631 0.115209 0.112831 0.110494 0.108194 0.105935 0.103715 0.10154 0.099403 0.0973058 0.0952471 0.0932236 0.0912328 0.0892775 0.0873618 0.0854777 0.0836274 0.0818088 0.0806838 0.0789195 0.0771895 0.0754922 0.0738249 0.0721867 0.0705801 0.0690001 0.0674494 0.0659239 0.064429 0.0629588 0.0615174 0.0601032 0.0587141 0.0573515 0.0560124 0.054701 0.0534176 0.0521607 0.0509257 0.0497161 0.0485291 0.0473643 0.0462194 0.0450966 0.0439976 0.0429199 0.0418644 0.04083 0.0398119 0.0388137 0.0378343 0.036875 0.0359342 0.0350103 0.0341026 0.0332136 0.0323445 0.0314908 0.0306564 0.0298395 0.0290394 0.0282571 0.027494 0.0267446 0.0260143 0.0252987 0.0245992 0.0239161 0.0232478 0.0225966 0.0219574 0.0213339 0.0207248 0.0201291 0.0195453 0.0189756 0.0184165 0.0178712 0.0173387 0.0168173 0.016307 0.0158084 0.0153225 0.0148478 0.0143842 0.0139329 0.0134904 0.0130574 0.0126349 0.0122221 0.0118189 0.0114246 0.0110389 0.0106632 0.010296 0.00993748 0.00958691 0.00924412 0.00890946 0.00858226 0.00826408 0.00795421 0.00765115 0.00735522 0.00706694 0.00678713 0.00651461 0.0062478 0.00598678 0.00573303 0.00548506 0.00524479 0.0050097 0.00477978 0.00455764 0.00434046 0.0041284 0.00392206 0.00372176 0.00352603 0.0033359 0.00315021 0.00296961 0.00279434 0.00262394 0.00245812 0.00229775 0.00214013 0.00198738 0.001839 0.00169483 0.0015544 0.00141914 0.0012869 0.0011578 0.0010318 0.000909613 0.000790301 0.0006748 0.000562927 0.000455046 0.000351046 0.00025291 0.000160847 7.93142e-005 1.95505e-005 ];
plot(Recall_SS, Precision_SS, ':r', 'linewidth', 1);
Recall_SIM = [1 0.999969 0.999922 0.999863 0.999795 0.999714 0.99962 0.999514 0.999394 0.999256 0.999106 0.998946 0.998779 0.998606 0.998426 0.998232 0.99803 0.997817 0.997591 0.997356 0.997109 0.99685 0.996577 0.996287 0.995982 0.995664 0.995335 0.994989 0.994628 0.994253 0.993868 0.993467 0.993055 0.992629 0.992187 0.99173 0.991255 0.990764 0.990259 0.989741 0.989202 0.988647 0.98808 0.987496 0.986893 0.986272 0.985634 0.984977 0.984301 0.983593 0.982863 0.98212 0.981344 0.980549 0.979732 0.978891 0.978035 0.977152 0.97624 0.975305 0.974355 0.973385 0.972391 0.971372 0.97032 0.969242 0.968131 0.966984 0.965815 0.96461 0.963363 0.96208 0.960775 0.959436 0.958068 0.956679 0.955274 0.953825 0.952344 0.950811 0.949244 0.947638 0.945983 0.944279 0.942533 0.940743 0.938915 0.93704 0.935127 0.93316 0.931149 0.929087 0.92697 0.924808 0.922586 0.920319 0.917993 0.915615 0.913175 0.910689 0.908153 0.90553 0.902859 0.900133 0.897345 0.894493 0.891589 0.888625 0.885596 0.882502 0.879337 0.876106 0.872814 0.869458 0.866047 0.862581 0.859025 0.855404 0.851689 0.847907 0.844047 0.840111 0.836102 0.832034 0.827899 0.823687 0.819411 0.815062 0.811145 0.806686 0.802164 0.79758 0.792925 0.78815 0.783297 0.778367 0.773355 0.768271 0.763124 0.757902 0.752587 0.747201 0.741748 0.736248 0.730681 0.725052 0.719352 0.713589 0.707734 0.701813 0.695837 0.689777 0.683629 0.677423 0.671139 0.664786 0.658346 0.651864 0.645294 0.638649 0.631935 0.625179 0.618365 0.611477 0.604508 0.597491 0.590393 0.58319 0.575913 0.56858 0.561174 0.553744 0.54622 0.538657 0.531044 0.523391 0.515692 0.507949 0.500175 0.49235 0.484557 0.476723 0.468835 0.460924 0.452947 0.444905 0.436862 0.428808 0.420703 0.412612 0.404495 0.39637 0.388244 0.380125 0.372038 0.363989 0.355981 0.347973 0.339963 0.331965 0.324003 0.31601 0.308011 0.300076 0.292151 0.284253 0.276435 0.268647 0.260879 0.253152 0.245455 0.237777 0.230172 0.222642 0.215143 0.207725 0.200376 0.193078 0.185836 0.178677 0.171632 0.164677 0.157796 0.151013 0.144328 0.137753 0.131244 0.124858 0.118539 0.112319 0.106202 0.100222 0.0943411 0.088607 0.0829702 0.0774281 0.0719997 0.0666711 0.0614609 0.0563594 0.0513983 0.0465717 0.0418961 0.0373933 0.0330778 0.0289301 0.0250156 0.0212872 0.0177506 0.0144091 0.0112457 0.00832509 0.00566722 0.00333416 0.00144948 0.000173675 ];
Precision_SIM = [0.150626 0.150713 0.150843 0.151013 0.151218 0.151453 0.151717 0.152004 0.15231 0.152634 0.152977 0.153337 0.153716 0.154111 0.154525 0.154954 0.155399 0.155859 0.15633 0.156816 0.157315 0.157824 0.158345 0.158877 0.159419 0.159968 0.160528 0.161096 0.161675 0.162266 0.162865 0.163474 0.164091 0.164718 0.165354 0.165999 0.166651 0.167311 0.167982 0.168662 0.169348 0.170043 0.17075 0.171464 0.172187 0.172919 0.173659 0.17441 0.175169 0.175937 0.176711 0.177496 0.178285 0.179083 0.179891 0.180705 0.18153 0.182363 0.183204 0.184053 0.184914 0.185789 0.186672 0.187568 0.188473 0.189384 0.190306 0.191241 0.192186 0.193141 0.194107 0.195082 0.196067 0.197062 0.198068 0.199085 0.200112 0.201144 0.202187 0.203237 0.204301 0.205371 0.206451 0.207538 0.208631 0.209734 0.210849 0.211969 0.213102 0.214245 0.215397 0.216558 0.217731 0.218911 0.220099 0.221297 0.222501 0.223717 0.224947 0.226186 0.227428 0.228676 0.229934 0.2312 0.232473 0.233753 0.235042 0.236342 0.237652 0.23897 0.240293 0.241627 0.242971 0.244322 0.245677 0.247037 0.248403 0.249776 0.251152 0.252537 0.253931 0.255333 0.256735 0.258149 0.259574 0.261007 0.262446 0.263897 0.2652 0.266665 0.268139 0.269621 0.27111 0.27259 0.274075 0.275563 0.277059 0.27856 0.280071 0.281586 0.283108 0.28463 0.286152 0.287689 0.289234 0.290782 0.292344 0.293914 0.295479 0.297058 0.298645 0.300232 0.301826 0.303418 0.305013 0.306607 0.308205 0.309813 0.311415 0.313025 0.314634 0.316261 0.317883 0.319498 0.321104 0.322707 0.324308 0.325891 0.327473 0.329046 0.330611 0.332194 0.333776 0.335348 0.336926 0.3385 0.34008 0.341672 0.343259 0.344832 0.346403 0.347986 0.349552 0.351125 0.352677 0.354219 0.355789 0.357366 0.358937 0.360515 0.362073 0.363595 0.365116 0.36664 0.368183 0.369714 0.371262 0.372808 0.374352 0.375873 0.37742 0.378933 0.380425 0.381919 0.383385 0.384842 0.386333 0.387834 0.389365 0.390863 0.392367 0.393816 0.395283 0.396747 0.398212 0.399698 0.401179 0.402646 0.40409 0.405554 0.407053 0.408533 0.410051 0.411555 0.413066 0.414604 0.416143 0.417683 0.419174 0.420651 0.422132 0.423783 0.425414 0.427029 0.42858 0.430112 0.43159 0.433061 0.434418 0.435531 0.436504 0.437445 0.438264 0.439018 0.439865 0.440749 0.44167 0.442359 0.443139 0.443788 0.444221 0.444301 0.4441 0.443763 0.444048 0.442175 ];
TPR_SIM = [1 0.999969 0.999922 0.999863 0.999795 0.999714 0.99962 0.999514 0.999394 0.999256 0.999106 0.998946 0.998779 0.998606 0.998426 0.998232 0.99803 0.997817 0.997591 0.997356 0.997109 0.99685 0.996577 0.996287 0.995982 0.995664 0.995335 0.994989 0.994628 0.994253 0.993868 0.993467 0.993055 0.992629 0.992187 0.99173 0.991255 0.990764 0.990259 0.989741 0.989202 0.988647 0.98808 0.987496 0.986893 0.986272 0.985634 0.984977 0.984301 0.983593 0.982863 0.98212 0.981344 0.980549 0.979732 0.978891 0.978035 0.977152 0.97624 0.975305 0.974355 0.973385 0.972391 0.971372 0.97032 0.969242 0.968131 0.966984 0.965815 0.96461 0.963363 0.96208 0.960775 0.959436 0.958068 0.956679 0.955274 0.953825 0.952344 0.950811 0.949244 0.947638 0.945983 0.944279 0.942533 0.940743 0.938915 0.93704 0.935127 0.93316 0.931149 0.929087 0.92697 0.924808 0.922586 0.920319 0.917993 0.915615 0.913175 0.910689 0.908153 0.90553 0.902859 0.900133 0.897345 0.894493 0.891589 0.888625 0.885596 0.882502 0.879337 0.876106 0.872814 0.869458 0.866047 0.862581 0.859025 0.855404 0.851689 0.847907 0.844047 0.840111 0.836102 0.832034 0.827899 0.823687 0.819411 0.815062 0.811145 0.806686 0.802164 0.79758 0.792925 0.78815 0.783297 0.778367 0.773355 0.768271 0.763124 0.757902 0.752587 0.747201 0.741748 0.736248 0.730681 0.725052 0.719352 0.713589 0.707734 0.701813 0.695837 0.689777 0.683629 0.677423 0.671139 0.664786 0.658346 0.651864 0.645294 0.638649 0.631935 0.625179 0.618365 0.611477 0.604508 0.597491 0.590393 0.58319 0.575913 0.56858 0.561174 0.553744 0.54622 0.538657 0.531044 0.523391 0.515692 0.507949 0.500175 0.49235 0.484557 0.476723 0.468835 0.460924 0.452947 0.444905 0.436862 0.428808 0.420703 0.412612 0.404495 0.39637 0.388244 0.380125 0.372038 0.363989 0.355981 0.347973 0.339963 0.331965 0.324003 0.31601 0.308011 0.300076 0.292151 0.284253 0.276435 0.268647 0.260879 0.253152 0.245455 0.237777 0.230172 0.222642 0.215143 0.207725 0.200376 0.193078 0.185836 0.178677 0.171632 0.164677 0.157796 0.151013 0.144328 0.137753 0.131244 0.124858 0.118539 0.112319 0.106202 0.100222 0.0943411 0.088607 0.0829702 0.0774281 0.0719997 0.0666711 0.0614609 0.0563594 0.0513983 0.0465717 0.0418961 0.0373933 0.0330778 0.0289301 0.0250156 0.0212872 0.0177506 0.0144091 0.0112457 0.00832509 0.00566722 0.00333416 0.00144948 0.000173675 ];
FPR_SIM = [1 0.999248 0.998089 0.996591 0.994789 0.992726 0.990415 0.987908 0.985232 0.9824 0.979414 0.976281 0.973022 0.969641 0.966143 0.962541 0.958832 0.955025 0.951141 0.947173 0.943134 0.939021 0.934845 0.930609 0.926322 0.922001 0.917629 0.913215 0.908748 0.904232 0.899673 0.895074 0.890442 0.885771 0.881062 0.876319 0.87155 0.866748 0.861913 0.857047 0.852156 0.847231 0.842267 0.837284 0.832281 0.827249 0.822201 0.817122 0.812015 0.80688 0.801726 0.796546 0.791352 0.786141 0.780911 0.775662 0.770397 0.765117 0.759816 0.7545 0.749156 0.743784 0.738394 0.732978 0.727542 0.722098 0.71663 0.711135 0.705626 0.700096 0.694541 0.688979 0.683404 0.677822 0.672218 0.666603 0.660985 0.65536 0.649722 0.644079 0.638423 0.632769 0.6271 0.621429 0.615758 0.610078 0.604386 0.598691 0.592986 0.587271 0.581548 0.575823 0.570087 0.56435 0.558614 0.55287 0.547124 0.541371 0.535614 0.529859 0.524118 0.518379 0.512642 0.506911 0.501184 0.495468 0.489753 0.484045 0.478345 0.472654 0.46697 0.461282 0.4556 0.449925 0.444277 0.438639 0.43301 0.427394 0.421793 0.416204 0.410625 0.405056 0.399516 0.393986 0.388461 0.382955 0.377466 0.371987 0.36715 0.361716 0.356299 0.350904 0.345525 0.340179 0.334854 0.329552 0.324273 0.319016 0.313787 0.308587 0.30341 0.298267 0.293162 0.288083 0.283025 0.277996 0.272994 0.268023 0.263089 0.258183 0.253311 0.248475 0.243672 0.238913 0.23419 0.229511 0.224869 0.220269 0.215717 0.211202 0.20673 0.202296 0.197911 0.193573 0.189278 0.185025 0.180813 0.176649 0.172529 0.168456 0.164432 0.160448 0.156511 0.152621 0.148773 0.144975 0.141221 0.137516 0.133858 0.130247 0.126691 0.12318 0.119726 0.116325 0.112979 0.109681 0.106429 0.103224 0.100069 0.0969634 0.0939099 0.0909135 0.0879681 0.0850778 0.0822353 0.0794492 0.0767127 0.0740214 0.07138 0.0687936 0.0662565 0.0637744 0.0613463 0.0589714 0.0566447 0.0543732 0.0521563 0.0499922 0.0478779 0.0458179 0.0438092 0.0418528 0.0399462 0.0380902 0.0362851 0.0345298 0.0328271 0.0311716 0.0295623 0.0280017 0.0264859 0.0250191 0.0236027 0.0222323 0.0209049 0.0196242 0.018389 0.0172007 0.0160578 0.014959 0.0139033 0.0128892 0.01192 0.0109932 0.0101043 0.00925698 0.00845026 0.00768074 0.00694931 0.00625651 0.00560192 0.00498544 0.00440618 0.0038627 0.00335364 0.00287719 0.00243568 0.00203063 0.00165883 0.00132246 0.00101831 0.000746367 0.000506835 0.000300176 0.000132269 1.76303e-005 ];
plot(Recall_SIM, Precision_SIM, ':c', 'linewidth', 1);
Recall_SeR = [1 0.999652 0.998904 0.998112 0.997232 0.996333 0.995436 0.994498 0.993527 0.992545 0.991547 0.990524 0.989476 0.988435 0.987366 0.986255 0.985111 0.983924 0.982726 0.981517 0.980279 0.979011 0.977725 0.976419 0.975086 0.973742 0.972365 0.97095 0.969497 0.967998 0.966463 0.964906 0.963314 0.961692 0.96004 0.958362 0.956656 0.95492 0.953149 0.951345 0.949517 0.947654 0.945768 0.943849 0.9419 0.939913 0.937899 0.935857 0.933792 0.931693 0.929561 0.927404 0.925205 0.922962 0.920709 0.918426 0.916108 0.91375 0.911367 0.908954 0.90649 0.904006 0.901482 0.898918 0.896326 0.893697 0.891042 0.888357 0.885651 0.882899 0.88011 0.877291 0.874443 0.87157 0.868674 0.865747 0.862787 0.859778 0.856753 0.853701 0.850621 0.847543 0.844426 0.841283 0.8381 0.834889 0.831647 0.828388 0.825083 0.821759 0.818383 0.814972 0.811519 0.808031 0.804539 0.801014 0.797452 0.79386 0.790256 0.786636 0.782991 0.779313 0.775619 0.771904 0.768155 0.764392 0.760604 0.756771 0.752938 0.749086 0.745218 0.741308 0.737373 0.733437 0.729488 0.725512 0.721502 0.717454 0.713367 0.709259 0.705124 0.700962 0.696771 0.692577 0.688365 0.684125 0.679862 0.675562 0.671225 0.666879 0.662507 0.658108 0.653683 0.649233 0.644737 0.640242 0.635702 0.63113 0.626547 0.62195 0.617355 0.612731 0.608076 0.603398 0.598705 0.594002 0.589258 0.584481 0.57968 0.57485 0.570018 0.565148 0.560253 0.555333 0.550369 0.545368 0.540348 0.53532 0.530268 0.525191 0.52009 0.514972 0.509839 0.504647 0.499425 0.494208 0.488971 0.483716 0.478434 0.47311 0.467764 0.462402 0.456985 0.451564 0.446116 0.440667 0.43517 0.429662 0.424131 0.41861 0.41306 0.40752 0.401942 0.39636 0.390758 0.385123 0.379481 0.373794 0.368109 0.362421 0.356712 0.350985 0.345271 0.339548 0.333771 0.327982 0.322178 0.316366 0.310574 0.304776 0.298961 0.293152 0.287323 0.281482 0.275649 0.269819 0.263984 0.258132 0.252288 0.246443 0.240585 0.234706 0.228832 0.222962 0.217083 0.211196 0.205352 0.199504 0.193671 0.187851 0.182028 0.176213 0.170429 0.164658 0.158919 0.153181 0.147455 0.141751 0.136065 0.130414 0.124783 0.119214 0.113641 0.108101 0.102605 0.0971586 0.091776 0.0864559 0.081153 0.0758895 0.0707051 0.0655874 0.060508 0.055474 0.0505043 0.045578 0.0407221 0.0359129 0.0312476 0.0266349 0.0221983 0.0178878 0.0136733 0.00956774 0.00552259 0.00166411 ];
Precision_SeR = [0.150626 0.153393 0.157919 0.161975 0.165427 0.168436 0.171159 0.173662 0.176 0.178208 0.180283 0.182252 0.18413 0.185946 0.1877 0.189404 0.191059 0.192666 0.194229 0.195759 0.197254 0.198716 0.200154 0.201564 0.202952 0.204324 0.205674 0.207007 0.208318 0.209612 0.210892 0.212167 0.213432 0.214688 0.21593 0.217164 0.218389 0.219606 0.220813 0.222011 0.2232 0.224383 0.225559 0.226726 0.227889 0.229042 0.230192 0.231338 0.232479 0.233613 0.234741 0.235868 0.236992 0.238109 0.239228 0.24034 0.241446 0.242544 0.243638 0.244728 0.245811 0.246895 0.247969 0.249039 0.2501 0.251161 0.25222 0.253275 0.254328 0.25538 0.256427 0.257473 0.258513 0.259551 0.260589 0.261621 0.262655 0.263682 0.26471 0.265738 0.266765 0.267789 0.268811 0.26983 0.270849 0.271865 0.272884 0.273901 0.274912 0.275925 0.276936 0.277938 0.278932 0.279924 0.28092 0.281911 0.282901 0.283888 0.284875 0.285857 0.286837 0.287814 0.288796 0.289778 0.290757 0.291735 0.292717 0.293694 0.294668 0.295648 0.296626 0.297602 0.298582 0.299567 0.300547 0.301523 0.302505 0.303483 0.304462 0.305435 0.306399 0.307357 0.308313 0.309273 0.310228 0.311178 0.312125 0.31307 0.314016 0.314966 0.315916 0.316865 0.317816 0.318757 0.319693 0.320639 0.321576 0.322514 0.323449 0.324387 0.325325 0.326262 0.327199 0.328139 0.329069 0.330007 0.330949 0.331882 0.332818 0.333756 0.334701 0.335638 0.336577 0.337521 0.338468 0.339394 0.340334 0.341268 0.3422 0.343125 0.344047 0.344967 0.345877 0.346782 0.347687 0.34861 0.349527 0.350437 0.351353 0.35226 0.353167 0.354077 0.354984 0.355893 0.356807 0.357722 0.358625 0.359526 0.360431 0.36135 0.362276 0.36321 0.364128 0.365055 0.366004 0.366929 0.367864 0.368785 0.369713 0.370642 0.371584 0.372516 0.373479 0.374434 0.375386 0.376349 0.377313 0.378254 0.379213 0.380146 0.381091 0.382051 0.382995 0.383935 0.384896 0.385834 0.386788 0.387726 0.388669 0.389619 0.390563 0.391516 0.392445 0.393411 0.394354 0.395282 0.396236 0.397185 0.398165 0.399169 0.400189 0.401191 0.402214 0.403244 0.404272 0.405275 0.406249 0.407257 0.408235 0.409179 0.410116 0.411027 0.411906 0.412663 0.413361 0.414073 0.414861 0.415615 0.416478 0.417269 0.418228 0.41918 0.420047 0.420961 0.421861 0.422846 0.423792 0.424659 0.425762 0.427003 0.428449 0.430174 0.432076 0.434034 0.435854 0.436423 ];
TPR_SeR = [1 0.999652 0.998904 0.998112 0.997232 0.996333 0.995436 0.994498 0.993527 0.992545 0.991547 0.990524 0.989476 0.988435 0.987366 0.986255 0.985111 0.983924 0.982726 0.981517 0.980279 0.979011 0.977725 0.976419 0.975086 0.973742 0.972365 0.97095 0.969497 0.967998 0.966463 0.964906 0.963314 0.961692 0.96004 0.958362 0.956656 0.95492 0.953149 0.951345 0.949517 0.947654 0.945768 0.943849 0.9419 0.939913 0.937899 0.935857 0.933792 0.931693 0.929561 0.927404 0.925205 0.922962 0.920709 0.918426 0.916108 0.91375 0.911367 0.908954 0.90649 0.904006 0.901482 0.898918 0.896326 0.893697 0.891042 0.888357 0.885651 0.882899 0.88011 0.877291 0.874443 0.87157 0.868674 0.865747 0.862787 0.859778 0.856753 0.853701 0.850621 0.847543 0.844426 0.841283 0.8381 0.834889 0.831647 0.828388 0.825083 0.821759 0.818383 0.814972 0.811519 0.808031 0.804539 0.801014 0.797452 0.79386 0.790256 0.786636 0.782991 0.779313 0.775619 0.771904 0.768155 0.764392 0.760604 0.756771 0.752938 0.749086 0.745218 0.741308 0.737373 0.733437 0.729488 0.725512 0.721502 0.717454 0.713367 0.709259 0.705124 0.700962 0.696771 0.692577 0.688365 0.684125 0.679862 0.675562 0.671225 0.666879 0.662507 0.658108 0.653683 0.649233 0.644737 0.640242 0.635702 0.63113 0.626547 0.62195 0.617355 0.612731 0.608076 0.603398 0.598705 0.594002 0.589258 0.584481 0.57968 0.57485 0.570018 0.565148 0.560253 0.555333 0.550369 0.545368 0.540348 0.53532 0.530268 0.525191 0.52009 0.514972 0.509839 0.504647 0.499425 0.494208 0.488971 0.483716 0.478434 0.47311 0.467764 0.462402 0.456985 0.451564 0.446116 0.440667 0.43517 0.429662 0.424131 0.41861 0.41306 0.40752 0.401942 0.39636 0.390758 0.385123 0.379481 0.373794 0.368109 0.362421 0.356712 0.350985 0.345271 0.339548 0.333771 0.327982 0.322178 0.316366 0.310574 0.304776 0.298961 0.293152 0.287323 0.281482 0.275649 0.269819 0.263984 0.258132 0.252288 0.246443 0.240585 0.234706 0.228832 0.222962 0.217083 0.211196 0.205352 0.199504 0.193671 0.187851 0.182028 0.176213 0.170429 0.164658 0.158919 0.153181 0.147455 0.141751 0.136065 0.130414 0.124783 0.119214 0.113641 0.108101 0.102605 0.0971586 0.091776 0.0864559 0.081153 0.0758895 0.0707051 0.0655874 0.060508 0.055474 0.0505043 0.045578 0.0407221 0.0359129 0.0312476 0.0266349 0.0221983 0.0178878 0.0136733 0.00956774 0.00552259 0.00166411 ];
FPR_SeR = [1 0.982306 0.95254 0.927841 0.907613 0.890559 0.87559 0.862055 0.849576 0.837977 0.827169 0.817011 0.807369 0.798142 0.789278 0.780751 0.772529 0.764578 0.756897 0.749455 0.742221 0.735158 0.728264 0.721535 0.714948 0.708478 0.702131 0.695889 0.689757 0.683728 0.67778 0.671918 0.666135 0.660416 0.654774 0.649201 0.643689 0.638241 0.632858 0.627549 0.622294 0.617091 0.611944 0.606837 0.601782 0.596782 0.591826 0.586903 0.582013 0.577162 0.572355 0.567571 0.562818 0.558104 0.553425 0.548779 0.544159 0.539577 0.535027 0.530509 0.526011 0.521541 0.51711 0.512702 0.508322 0.503959 0.49962 0.495303 0.491013 0.486738 0.482487 0.478258 0.474059 0.469883 0.465725 0.461597 0.457483 0.45339 0.449316 0.445261 0.441228 0.437223 0.433236 0.429273 0.425323 0.421393 0.417486 0.413598 0.40973 0.405878 0.402043 0.398233 0.394443 0.390671 0.386917 0.383183 0.379465 0.375764 0.372084 0.368428 0.364799 0.361182 0.357581 0.353995 0.350426 0.346873 0.343337 0.339819 0.336318 0.332834 0.329364 0.325908 0.322469 0.319043 0.315642 0.312256 0.308883 0.305523 0.30218 0.298857 0.29555 0.292258 0.288979 0.285713 0.282461 0.279227 0.276007 0.272804 0.269612 0.266437 0.263277 0.260132 0.257004 0.253887 0.250792 0.247711 0.244644 0.241594 0.238564 0.235549 0.232549 0.229566 0.226599 0.223644 0.220707 0.217786 0.21488 0.211989 0.209112 0.20625 0.2034 0.200571 0.197754 0.194949 0.192152 0.189374 0.186615 0.183872 0.181136 0.178417 0.175715 0.173026 0.170355 0.167697 0.165059 0.162432 0.159825 0.157232 0.154653 0.152093 0.149547 0.147013 0.144489 0.141984 0.139491 0.137015 0.134553 0.132106 0.129675 0.127255 0.124849 0.122463 0.12009 0.117734 0.115392 0.113067 0.110756 0.108458 0.106173 0.103906 0.101652 0.0994149 0.0971942 0.0949889 0.0927963 0.0906224 0.0884641 0.0863217 0.0841988 0.0820918 0.0800041 0.0779348 0.0758844 0.0738501 0.0718327 0.0698376 0.0678603 0.0658997 0.0639617 0.0620437 0.0601422 0.0582575 0.0563894 0.0545415 0.0527109 0.0509024 0.0491107 0.0473474 0.0456014 0.0438821 0.0421848 0.0405116 0.0388599 0.0372281 0.0356227 0.0340431 0.0324867 0.0309505 0.0294379 0.0279496 0.0264927 0.0250646 0.0236638 0.022293 0.0209548 0.0196429 0.0183593 0.0171086 0.015883 0.0146867 0.0135203 0.012382 0.0112718 0.0101945 0.00915072 0.00814059 0.00717432 0.0062437 0.00534997 0.0044976 0.00368426 0.00290986 0.00217884 0.00148793 0.000839817 0.000249501 ];
plot(Recall_SeR, Precision_SeR, ':m', 'linewidth', 1);
Recall_SUN = [1 0.999657 0.999401 0.999005 0.998425 0.997691 0.996744 0.995619 0.994315 0.992811 0.991191 0.98942 0.987534 0.985543 0.983438 0.981256 0.978972 0.976579 0.974131 0.971607 0.968989 0.966241 0.963478 0.960574 0.957543 0.954463 0.951439 0.94823 0.944965 0.941625 0.938217 0.93475 0.931222 0.928047 0.924414 0.920782 0.917094 0.913363 0.909564 0.905682 0.901755 0.897789 0.893774 0.889729 0.886475 0.882332 0.878134 0.873878 0.869558 0.865195 0.860791 0.85634 0.851836 0.847308 0.842714 0.83805 0.833383 0.828599 0.823766 0.818855 0.81392 0.808929 0.803863 0.79875 0.793571 0.78993 0.784673 0.779364 0.773986 0.76857 0.763083 0.75755 0.751974 0.746331 0.740646 0.734902 0.729143 0.723294 0.717676 0.711713 0.705706 0.699675 0.69356 0.687403 0.681197 0.674962 0.668719 0.662424 0.656122 0.649785 0.643429 0.637056 0.630712 0.624274 0.617806 0.611321 0.604805 0.599023 0.592483 0.585927 0.579319 0.572684 0.566043 0.559381 0.552706 0.54601 0.539302 0.532739 0.526039 0.519315 0.512573 0.505852 0.499152 0.492486 0.485812 0.479148 0.472494 0.465878 0.459291 0.452686 0.446132 0.439573 0.433041 0.426526 0.420002 0.413515 0.407064 0.400627 0.39627 0.391097 0.384736 0.378399 0.3721 0.365817 0.359576 0.3534 0.34725 0.341127 0.335075 0.329047 0.323054 0.317143 0.311261 0.305415 0.299649 0.293911 0.288201 0.282542 0.276932 0.271377 0.265966 0.260502 0.255106 0.24976 0.244489 0.239273 0.234109 0.228996 0.223945 0.218917 0.214572 0.209673 0.204819 0.200022 0.195301 0.19067 0.186057 0.181504 0.177028 0.172606 0.16821 0.163885 0.159618 0.155406 0.15125 0.147148 0.143094 0.139113 0.135157 0.131291 0.127686 0.123919 0.120192 0.116538 0.112928 0.109367 0.105887 0.102481 0.099115 0.0958357 0.0926209 0.0894658 0.087285 0.0842285 0.0812314 0.0783036 0.0754326 0.0725985 0.0698413 0.0671324 0.0644921 0.0619238 0.0593689 0.0569008 0.0545018 0.0521792 0.0499063 0.0477015 0.0455522 0.0434545 0.0414329 0.0394508 0.0375168 0.0356538 0.0342282 0.0324709 0.0307572 0.0290868 0.0274882 0.0259437 0.0244535 0.0230086 0.0216118 0.0202518 0.0191191 0.0178622 0.0166544 0.0154874 0.0143596 0.0132912 0.0123103 0.0113176 0.0103769 0.00949164 0.00865307 0.00787246 0.00710673 0.00638984 0.00572741 0.00509571 0.00449846 0.00394652 0.00343404 0.00295623 0.00251798 0.00211325 0.00175478 0.00143191 0.00114676 0.000894051 0.000674728 0.000493275 0.000342346 0.000224609 0.000138205 7.27488e-005 ];
Precision_SUN = [0.150626 0.152424 0.1528 0.153281 0.153902 0.154628 0.15556 0.15673 0.15816 0.159933 0.161902 0.164106 0.166523 0.169044 0.171716 0.174398 0.177093 0.179801 0.182504 0.185185 0.187791 0.190379 0.192851 0.195293 0.197708 0.200033 0.202209 0.204435 0.206582 0.208679 0.210711 0.212706 0.214678 0.216393 0.218307 0.220184 0.222052 0.223904 0.225741 0.227576 0.229388 0.23119 0.232998 0.234797 0.236231 0.23802 0.239801 0.241583 0.243351 0.245125 0.246899 0.248673 0.250444 0.25222 0.253997 0.255783 0.257548 0.259333 0.261114 0.262895 0.264684 0.266474 0.268271 0.270067 0.271869 0.273092 0.274891 0.276694 0.278489 0.280291 0.282089 0.2839 0.285711 0.287526 0.289346 0.291157 0.292974 0.294792 0.296522 0.298337 0.300152 0.301956 0.303764 0.305572 0.30738 0.309202 0.311025 0.312848 0.31467 0.316492 0.31832 0.320149 0.321959 0.323784 0.325609 0.327437 0.329263 0.330875 0.332697 0.334528 0.33634 0.338166 0.339975 0.34178 0.343578 0.345371 0.347175 0.348942 0.350743 0.352517 0.354295 0.356051 0.357809 0.359572 0.361331 0.363081 0.364823 0.366551 0.368288 0.369984 0.371686 0.373369 0.375034 0.376707 0.378365 0.379996 0.381632 0.383256 0.384358 0.385648 0.387246 0.388849 0.390442 0.392013 0.39359 0.395172 0.396745 0.398276 0.399802 0.401321 0.402822 0.404307 0.405791 0.407256 0.408702 0.410163 0.411593 0.413029 0.414425 0.415818 0.417152 0.418559 0.419945 0.42135 0.422753 0.424105 0.425458 0.426816 0.428179 0.429482 0.430647 0.431958 0.43329 0.434626 0.435946 0.43724 0.438554 0.439818 0.441095 0.442337 0.443573 0.44483 0.446053 0.44728 0.44852 0.449733 0.450915 0.452091 0.453247 0.454404 0.455481 0.45658 0.457687 0.458765 0.459811 0.460846 0.461886 0.46293 0.463932 0.464949 0.465969 0.46698 0.46772 0.468725 0.469747 0.470766 0.4718 0.472727 0.473673 0.474593 0.475529 0.476464 0.477385 0.478282 0.47917 0.480059 0.480882 0.481686 0.482562 0.483394 0.484169 0.484966 0.485726 0.486485 0.487055 0.487805 0.488488 0.489148 0.489847 0.490406 0.491061 0.491596 0.492209 0.492827 0.493342 0.494046 0.494606 0.495096 0.4956 0.496057 0.49654 0.496921 0.497342 0.497852 0.498395 0.498756 0.499111 0.499689 0.50008 0.500432 0.500649 0.500923 0.501115 0.501142 0.50126 0.50141 0.501443 0.501807 0.501871 0.502319 0.501984 0.502872 0.503221 0.502799 0.501575 0.500981 ];
TPR_SUN = [1 0.999657 0.999401 0.999005 0.998425 0.997691 0.996744 0.995619 0.994315 0.992811 0.991191 0.98942 0.987534 0.985543 0.983438 0.981256 0.978972 0.976579 0.974131 0.971607 0.968989 0.966241 0.963478 0.960574 0.957543 0.954463 0.951439 0.94823 0.944965 0.941625 0.938217 0.93475 0.931222 0.928047 0.924414 0.920782 0.917094 0.913363 0.909564 0.905682 0.901755 0.897789 0.893774 0.889729 0.886475 0.882332 0.878134 0.873878 0.869558 0.865195 0.860791 0.85634 0.851836 0.847308 0.842714 0.83805 0.833383 0.828599 0.823766 0.818855 0.81392 0.808929 0.803863 0.79875 0.793571 0.78993 0.784673 0.779364 0.773986 0.76857 0.763083 0.75755 0.751974 0.746331 0.740646 0.734902 0.729143 0.723294 0.717676 0.711713 0.705706 0.699675 0.69356 0.687403 0.681197 0.674962 0.668719 0.662424 0.656122 0.649785 0.643429 0.637056 0.630712 0.624274 0.617806 0.611321 0.604805 0.599023 0.592483 0.585927 0.579319 0.572684 0.566043 0.559381 0.552706 0.54601 0.539302 0.532739 0.526039 0.519315 0.512573 0.505852 0.499152 0.492486 0.485812 0.479148 0.472494 0.465878 0.459291 0.452686 0.446132 0.439573 0.433041 0.426526 0.420002 0.413515 0.407064 0.400627 0.39627 0.391097 0.384736 0.378399 0.3721 0.365817 0.359576 0.3534 0.34725 0.341127 0.335075 0.329047 0.323054 0.317143 0.311261 0.305415 0.299649 0.293911 0.288201 0.282542 0.276932 0.271377 0.265966 0.260502 0.255106 0.24976 0.244489 0.239273 0.234109 0.228996 0.223945 0.218917 0.214572 0.209673 0.204819 0.200022 0.195301 0.19067 0.186057 0.181504 0.177028 0.172606 0.16821 0.163885 0.159618 0.155406 0.15125 0.147148 0.143094 0.139113 0.135157 0.131291 0.127686 0.123919 0.120192 0.116538 0.112928 0.109367 0.105887 0.102481 0.099115 0.0958357 0.0926209 0.0894658 0.087285 0.0842285 0.0812314 0.0783036 0.0754326 0.0725985 0.0698413 0.0671324 0.0644921 0.0619238 0.0593689 0.0569008 0.0545018 0.0521792 0.0499063 0.0477015 0.0455522 0.0434545 0.0414329 0.0394508 0.0375168 0.0356538 0.0342282 0.0324709 0.0307572 0.0290868 0.0274882 0.0259437 0.0244535 0.0230086 0.0216118 0.0202518 0.0191191 0.0178622 0.0166544 0.0154874 0.0143596 0.0132912 0.0123103 0.0113176 0.0103769 0.00949164 0.00865307 0.00787246 0.00710673 0.00638984 0.00572741 0.00509571 0.00449846 0.00394652 0.00343404 0.00295623 0.00251798 0.00211325 0.00175478 0.00143191 0.00114676 0.000894051 0.000674728 0.000493275 0.000342346 0.000224609 0.000138205 7.27488e-005 ];
FPR_SUN = [1 0.991169 0.989013 0.985557 0.980764 0.975012 0.967702 0.958872 0.948596 0.936574 0.923926 0.910519 0.896628 0.88275 0.868596 0.854782 0.841195 0.827888 0.814945 0.802436 0.79041 0.778631 0.767511 0.756543 0.74574 0.73534 0.725658 0.715742 0.706142 0.696728 0.687561 0.678563 0.66971 0.662021 0.653483 0.645156 0.636923 0.628804 0.620781 0.612807 0.604951 0.597189 0.589499 0.581919 0.575951 0.568532 0.561196 0.553913 0.546715 0.539578 0.532502 0.525483 0.518522 0.51161 0.504724 0.497872 0.491131 0.484356 0.477624 0.470925 0.464267 0.457659 0.451079 0.44456 0.438077 0.43363 0.427238 0.420893 0.414604 0.40835 0.402143 0.395977 0.38986 0.383779 0.377745 0.371765 0.365836 0.359951 0.354439 0.34865 0.342912 0.337257 0.331627 0.326045 0.320506 0.315006 0.30956 0.304163 0.298824 0.29354 0.288312 0.283128 0.278041 0.272955 0.267922 0.26294 0.25802 0.253754 0.248939 0.244169 0.23946 0.234793 0.230178 0.225621 0.221124 0.216677 0.212286 0.208044 0.203754 0.199524 0.195352 0.191237 0.187177 0.183184 0.179227 0.175325 0.171474 0.16768 0.163938 0.160257 0.156627 0.153056 0.149542 0.146073 0.142659 0.139302 0.136003 0.132752 0.130572 0.128003 0.124886 0.121814 0.118792 0.115823 0.112899 0.110027 0.107205 0.10443 0.101706 0.0990284 0.0963985 0.0938219 0.0912872 0.0888002 0.0863723 0.0839776 0.0816235 0.0793123 0.0770448 0.0748225 0.0726957 0.0705538 0.068453 0.0663915 0.0643716 0.0623955 0.0604642 0.0585798 0.0567306 0.054924 0.0533689 0.0516369 0.0499382 0.04828 0.0466649 0.0451033 0.0435589 0.0420539 0.0405855 0.0391541 0.0377565 0.0363917 0.035063 0.0337665 0.0325077 0.0312847 0.0300982 0.0289417 0.0278161 0.0267218 0.0257162 0.0246831 0.0236791 0.0227072 0.0217624 0.0208477 0.0199617 0.0191017 0.0182677 0.0174636 0.016683 0.0159292 0.0154245 0.0147121 0.0140259 0.0133631 0.0127228 0.0121062 0.011511 0.0109388 0.0103873 0.00986112 0.00934961 0.00885985 0.00838821 0.00793576 0.0075044 0.0070896 0.0066916 0.00630867 0.00594379 0.00559387 0.00525939 0.00493985 0.00469957 0.0044063 0.00412658 0.00386019 0.00360624 0.00336516 0.00313507 0.00291791 0.00271095 0.00251547 0.00234894 0.00217077 0.00200174 0.00184351 0.00169439 0.00155239 0.00142538 0.00129986 0.00118133 0.0010699 0.000965575 0.000870122 0.000778379 0.000693109 0.000614838 0.00054158 0.000473638 0.000411267 0.000354678 0.000303339 0.000256539 0.000214605 0.000176675 0.000143005 0.0001135 8.80828e-005 6.64063e-005 4.84486e-005 3.38313e-005 2.20794e-005 1.31312e-005 6.91919e-006 ];
plot(Recall_SUN, Precision_SUN, ':y', 'linewidth', 1);
Recall_SR = [1 0.973976 0.924039 0.883143 0.847652 0.815655 0.786234 0.75885 0.733198 0.708992 0.68609 0.664318 0.643648 0.623943 0.605116 0.587051 0.569738 0.553137 0.537149 0.521833 0.507045 0.49285 0.479142 0.46594 0.453195 0.440863 0.428965 0.417502 0.406411 0.395669 0.385246 0.37518 0.365426 0.355978 0.346808 0.337902 0.329294 0.320932 0.312838 0.304962 0.297295 0.289857 0.282631 0.275556 0.26871 0.262079 0.255628 0.249348 0.243226 0.237264 0.231491 0.225854 0.22037 0.215058 0.20986 0.204825 0.199901 0.195122 0.190465 0.18595 0.181531 0.177209 0.172997 0.168912 0.164912 0.161031 0.157235 0.153539 0.149932 0.146428 0.142992 0.13964 0.136382 0.133217 0.130123 0.127082 0.12411 0.121222 0.118411 0.115676 0.112997 0.110381 0.10782 0.105326 0.102871 0.100491 0.0981626 0.0958857 0.0936639 0.091481 0.0893718 0.0873103 0.0852991 0.0833431 0.0814275 0.0795646 0.0777513 0.0759649 0.074225 0.0725353 0.0708705 0.069259 0.0676739 0.0661358 0.0646345 0.0631625 0.0617407 0.0603353 0.0589584 0.0576214 0.0563041 0.0550247 0.0537725 0.0525549 0.0513475 0.0501886 0.0490586 0.0479415 0.0468469 0.0457834 0.0447475 0.0437197 0.0427254 0.0417644 0.0408084 0.0398807 0.0389596 0.0380633 0.0372144 0.036361 0.0355355 0.0347344 0.0339445 0.0331783 0.0324189 0.0316836 0.0309683 0.0302691 0.0295799 0.0289082 0.0282524 0.0276137 0.0269897 0.0263764 0.0257813 0.0252032 0.0246325 0.0240667 0.023516 0.0229828 0.0224635 0.0219526 0.0214526 0.0209648 0.0204859 0.0200185 0.0195631 0.0191134 0.0186692 0.0182367 0.0178114 0.017398 0.016987 0.0165842 0.0161969 0.0158152 0.0154461 0.0150857 0.0147269 0.0143802 0.0140323 0.0136961 0.0133675 0.0130503 0.0127385 0.0124333 0.0121284 0.0118369 0.0115503 0.0112654 0.01099 0.010725 0.0104575 0.010196 0.00994287 0.00970169 0.00945688 0.0092191 0.00898135 0.00875964 0.0085389 0.0083272 0.00811567 0.00791225 0.00770445 0.00750783 0.00731398 0.00712104 0.00693669 0.00675721 0.00657211 0.00639494 0.00622146 0.00604922 0.00588034 0.00571771 0.00555555 0.00540459 0.00524996 0.00509743 0.00494474 0.0048044 0.00466396 0.00452433 0.00438838 0.00425685 0.0041267 0.00399829 0.00386921 0.00374568 0.00362815 0.00350877 0.0033954 0.00328047 0.00317187 0.00306187 0.00295882 0.00285134 0.00274511 0.00264117 0.00254348 0.00244357 0.00234636 0.0022547 0.00216218 0.00207332 0.00198697 0.00190035 0.00181503 0.00173267 0.00164896 0.00156893 0.00148869 0.00141226 0.00133726 0.00126621 0.00119472 0.00112907 0.00105778 0.000985608 0.000917199 0.000855777 0.000791522 0.000729987 0.000670217 0.000608664 ];
Precision_SR = [0.150626 0.161561 0.191616 0.214897 0.232367 0.246103 0.257463 0.267181 0.275714 0.283377 0.290333 0.296715 0.302665 0.308231 0.313472 0.318387 0.323023 0.327425 0.331595 0.335576 0.339371 0.343028 0.346537 0.349916 0.353172 0.356295 0.359314 0.362242 0.365082 0.367843 0.370483 0.373086 0.375572 0.377994 0.380362 0.382642 0.384872 0.387055 0.389202 0.39127 0.393271 0.395219 0.397109 0.39895 0.400754 0.402512 0.404225 0.405875 0.407483 0.409057 0.41061 0.412128 0.413607 0.415052 0.416474 0.417872 0.419239 0.420582 0.421886 0.423181 0.424466 0.425708 0.426929 0.428116 0.429291 0.430426 0.431522 0.432617 0.433687 0.434745 0.435754 0.43676 0.43775 0.438717 0.439653 0.440569 0.441452 0.442336 0.443223 0.444133 0.44498 0.445817 0.446631 0.447428 0.448235 0.449048 0.449843 0.4506 0.451315 0.452032 0.452723 0.45341 0.454123 0.454801 0.455496 0.45615 0.456821 0.457474 0.4581 0.45876 0.45938 0.459981 0.460544 0.461146 0.46177 0.462361 0.462976 0.463577 0.464025 0.464579 0.465082 0.465609 0.466074 0.466574 0.46705 0.46755 0.467995 0.468488 0.46894 0.469405 0.469809 0.470203 0.470658 0.47114 0.471517 0.471905 0.472296 0.472701 0.473114 0.473474 0.473802 0.474226 0.474597 0.474973 0.475297 0.475626 0.47594 0.476269 0.476657 0.477027 0.477409 0.477792 0.478134 0.478524 0.478905 0.479323 0.479658 0.47997 0.480246 0.480584 0.480944 0.481275 0.481715 0.481991 0.482316 0.482698 0.48297 0.483345 0.483649 0.483935 0.484275 0.484631 0.484918 0.485264 0.485577 0.485912 0.486187 0.486526 0.486782 0.487118 0.487352 0.487743 0.488033 0.48833 0.488555 0.488837 0.489078 0.489293 0.489487 0.489633 0.489764 0.490023 0.490238 0.490473 0.490713 0.491083 0.491404 0.491628 0.491868 0.492061 0.49224 0.49249 0.492705 0.49288 0.493076 0.493263 0.49337 0.493454 0.493593 0.493785 0.493984 0.494227 0.494275 0.494281 0.494371 0.494599 0.494687 0.494966 0.49523 0.495338 0.495455 0.49569 0.495731 0.495796 0.495807 0.496046 0.496203 0.496345 0.496561 0.496657 0.496694 0.496919 0.497201 0.497306 0.497516 0.497655 0.497842 0.497908 0.498124 0.498169 0.498435 0.498521 0.498601 0.498888 0.499069 0.499236 0.499358 0.499696 0.500018 0.500147 0.500138 0.500141 0.500405 0.50032 0.500579 0.50077 0.501128 0.501566 0.501414 0.501511 0.501416 0.501565 0.501627 0.502122 0.501894 0.50189 ];
TPR_SR = [1 0.973976 0.924039 0.883143 0.847652 0.815655 0.786234 0.75885 0.733198 0.708992 0.68609 0.664318 0.643648 0.623943 0.605116 0.587051 0.569738 0.553137 0.537149 0.521833 0.507045 0.49285 0.479142 0.46594 0.453195 0.440863 0.428965 0.417502 0.406411 0.395669 0.385246 0.37518 0.365426 0.355978 0.346808 0.337902 0.329294 0.320932 0.312838 0.304962 0.297295 0.289857 0.282631 0.275556 0.26871 0.262079 0.255628 0.249348 0.243226 0.237264 0.231491 0.225854 0.22037 0.215058 0.20986 0.204825 0.199901 0.195122 0.190465 0.18595 0.181531 0.177209 0.172997 0.168912 0.164912 0.161031 0.157235 0.153539 0.149932 0.146428 0.142992 0.13964 0.136382 0.133217 0.130123 0.127082 0.12411 0.121222 0.118411 0.115676 0.112997 0.110381 0.10782 0.105326 0.102871 0.100491 0.0981626 0.0958857 0.0936639 0.091481 0.0893718 0.0873103 0.0852991 0.0833431 0.0814275 0.0795646 0.0777513 0.0759649 0.074225 0.0725353 0.0708705 0.069259 0.0676739 0.0661358 0.0646345 0.0631625 0.0617407 0.0603353 0.0589584 0.0576214 0.0563041 0.0550247 0.0537725 0.0525549 0.0513475 0.0501886 0.0490586 0.0479415 0.0468469 0.0457834 0.0447475 0.0437197 0.0427254 0.0417644 0.0408084 0.0398807 0.0389596 0.0380633 0.0372144 0.036361 0.0355355 0.0347344 0.0339445 0.0331783 0.0324189 0.0316836 0.0309683 0.0302691 0.0295799 0.0289082 0.0282524 0.0276137 0.0269897 0.0263764 0.0257813 0.0252032 0.0246325 0.0240667 0.023516 0.0229828 0.0224635 0.0219526 0.0214526 0.0209648 0.0204859 0.0200185 0.0195631 0.0191134 0.0186692 0.0182367 0.0178114 0.017398 0.016987 0.0165842 0.0161969 0.0158152 0.0154461 0.0150857 0.0147269 0.0143802 0.0140323 0.0136961 0.0133675 0.0130503 0.0127385 0.0124333 0.0121284 0.0118369 0.0115503 0.0112654 0.01099 0.010725 0.0104575 0.010196 0.00994287 0.00970169 0.00945688 0.0092191 0.00898135 0.00875964 0.0085389 0.0083272 0.00811567 0.00791225 0.00770445 0.00750783 0.00731398 0.00712104 0.00693669 0.00675721 0.00657211 0.00639494 0.00622146 0.00604922 0.00588034 0.00571771 0.00555555 0.00540459 0.00524996 0.00509743 0.00494474 0.0048044 0.00466396 0.00452433 0.00438838 0.00425685 0.0041267 0.00399829 0.00386921 0.00374568 0.00362815 0.00350877 0.0033954 0.00328047 0.00317187 0.00306187 0.00295882 0.00285134 0.00274511 0.00264117 0.00254348 0.00244357 0.00234636 0.0022547 0.00216218 0.00207332 0.00198697 0.00190035 0.00181503 0.00173267 0.00164896 0.00156893 0.00148869 0.00141226 0.00133726 0.00126621 0.00119472 0.00112907 0.00105778 0.000985608 0.000917199 0.000855777 0.000791522 0.000729987 0.000670217 0.000608664 ];
FPR_SR = [1 0.904559 0.725455 0.614109 0.538535 0.482249 0.437774 0.401085 0.369912 0.342954 0.319344 0.298412 0.279644 0.262705 0.247312 0.233309 0.220502 0.208729 0.197872 0.187831 0.178514 0.169848 0.161759 0.154199 0.147126 0.140487 0.134255 0.128388 0.122853 0.11763 0.112698 0.108032 0.103616 0.0994322 0.0954561 0.0916841 0.0881029 0.0846952 0.0814499 0.078363 0.0754272 0.0726252 0.0699543 0.0674034 0.0649655 0.0626346 0.0604046 0.0582733 0.0562322 0.054274 0.0523984 0.0505996 0.0488723 0.0472149 0.0456226 0.044096 0.042627 0.0412173 0.0398619 0.0385566 0.0372991 0.0360888 0.0349247 0.0338038 0.0327244 0.0316899 0.0306907 0.029726 0.0287964 0.0278975 0.0270348 0.0262006 0.0253934 0.024616 0.0238655 0.0231382 0.0224383 0.0217609 0.0211058 0.020472 0.0198625 0.019273 0.018702 0.0181518 0.0176195 0.017104 0.0166031 0.016119 0.0156507 0.0151977 0.014761 0.0143362 0.0139239 0.013526 0.0131399 0.012766 0.0124029 0.0120503 0.01171 0.0113789 0.0110583 0.0107483 0.0104481 0.0101541 0.00987024 0.00959557 0.00932781 0.00906799 0.00881786 0.0085749 0.00833805 0.0081082 0.00788453 0.00766756 0.00745721 0.00725265 0.00705478 0.00686187 0.00667388 0.00649138 0.00631563 0.00614457 0.00597728 0.0058155 0.00565876 0.00550691 0.00535853 0.00521457 0.00507586 0.00493981 0.00480694 0.00467772 0.0045528 0.00443097 0.00431178 0.00419692 0.00408597 0.0039773 0.00387087 0.00376815 0.00366751 0.00356981 0.00347514 0.00338211 0.00329224 0.00320486 0.00311987 0.00303651 0.00295623 0.00287761 0.00280093 0.00272631 0.00265337 0.00258247 0.00251407 0.00244715 0.00238217 0.00231854 0.00225712 0.00219729 0.00213935 0.00208207 0.00202662 0.00197197 0.00191937 0.00186864 0.00181953 0.00177092 0.00172395 0.00167767 0.00163218 0.00158812 0.00154565 0.00150409 0.00146396 0.00142484 0.00138622 0.00134867 0.0013127 0.00127694 0.00124256 0.00120828 0.00117516 0.00114301 0.00111143 0.00108048 0.00105045 0.00102124 0.000992731 0.000965325 0.000938207 0.00091182 0.000886466 0.000861537 0.000837212 0.000813611 0.000790279 0.000767869 0.000745942 0.000724209 0.000703096 0.000682366 0.000662115 0.000642626 0.000623287 0.00060451 0.000586368 0.000568472 0.000550841 0.000533667 0.000517085 0.000500941 0.000485058 0.000469525 0.000454528 0.00043965 0.000424925 0.000410807 0.000396504 0.000382957 0.000369822 0.000356786 0.000344017 0.00033158 0.000319639 0.000307936 0.000296546 0.000285309 0.000274504 0.000264003 0.000253646 0.000243477 0.00023341 0.00022366 0.000214034 0.000204573 0.000195635 0.000186701 0.000177814 0.000169281 0.000161307 0.000153198 0.000145313 0.000137673 0.000130109 0.00012301 0.000115854 0.0001089 0.000102152 9.54502e-005 8.90795e-005 8.27121e-005 7.64941e-005 7.02475e-005 6.38675e-005 5.80588e-005 ];
plot(Recall_SR, Precision_SR, '--k', 'linewidth', 1);
Recall_GB = [1 0.999998 0.999934 0.999758 0.999444 0.998965 0.998355 0.997609 0.996758 0.995803 0.994754 0.993628 0.992418 0.991148 0.989821 0.988443 0.987016 0.985549 0.984039 0.982488 0.980911 0.97931 0.977681 0.976023 0.974332 0.97259 0.97081 0.969005 0.967167 0.965294 0.963365 0.961408 0.959408 0.957367 0.955303 0.953202 0.951073 0.948899 0.946687 0.944436 0.942143 0.9398 0.937445 0.93502 0.932557 0.930065 0.927508 0.924892 0.922234 0.919525 0.91676 0.913944 0.911083 0.908204 0.905297 0.902346 0.899317 0.896234 0.893088 0.889902 0.886686 0.883416 0.880082 0.876701 0.873248 0.869747 0.866199 0.862573 0.858937 0.855243 0.851487 0.847676 0.843807 0.839905 0.835944 0.831922 0.827824 0.823652 0.819416 0.81513 0.81077 0.806363 0.801892 0.797383 0.792838 0.788227 0.783567 0.77886 0.77408 0.769256 0.764371 0.759437 0.754471 0.749469 0.74444 0.73937 0.73425 0.729064 0.723833 0.718555 0.713224 0.70785 0.702414 0.696948 0.69144 0.68588 0.6803 0.674699 0.669053 0.663368 0.657628 0.651839 0.645985 0.640125 0.634216 0.628278 0.622308 0.616304 0.610274 0.604254 0.598206 0.592129 0.586049 0.579917 0.573777 0.567629 0.561459 0.555284 0.549089 0.542883 0.536662 0.530421 0.524198 0.517959 0.511711 0.505481 0.49923 0.492999 0.486753 0.480506 0.474235 0.467977 0.46173 0.455473 0.449225 0.442994 0.436762 0.430542 0.424335 0.418124 0.411944 0.405778 0.399642 0.393503 0.387392 0.381303 0.375221 0.369147 0.363106 0.357078 0.351059 0.345121 0.339244 0.333428 0.327623 0.321869 0.31616 0.310465 0.304809 0.299186 0.293609 0.288073 0.282575 0.277109 0.271687 0.26629 0.260931 0.255669 0.250416 0.245203 0.240044 0.234945 0.229897 0.224922 0.219963 0.215045 0.210198 0.205403 0.20066 0.195975 0.191324 0.186695 0.182129 0.177592 0.173096 0.168669 0.164284 0.159965 0.155688 0.151484 0.147309 0.143164 0.139085 0.135082 0.131095 0.127167 0.123309 0.119505 0.115754 0.112054 0.108397 0.104795 0.10123 0.0977556 0.0943374 0.0909657 0.0876633 0.0844112 0.0812312 0.0781042 0.0750359 0.0720303 0.069069 0.0661736 0.0633424 0.0605632 0.0578118 0.055094 0.0524688 0.0498908 0.0473599 0.0448976 0.0424936 0.040147 0.0378412 0.0355875 0.033376 0.0312212 0.0291092 0.0270326 0.0250136 0.023038 0.0211001 0.0192356 0.0173918 0.0156184 0.0138971 0.01222 0.0105796 0.00899907 0.00748722 0.00601238 0.00460266 0.00323198 0.00190664 0.000639129 ];
Precision_GB = [0.150626 0.153489 0.159034 0.164372 0.169663 0.174873 0.179989 0.184993 0.189852 0.194523 0.198998 0.203288 0.207382 0.211295 0.215054 0.21868 0.222192 0.225607 0.228942 0.232207 0.235415 0.238575 0.241695 0.244781 0.247828 0.250843 0.253834 0.256803 0.259753 0.262683 0.265595 0.2685 0.271381 0.274249 0.277109 0.27996 0.2828 0.285625 0.28845 0.291279 0.294095 0.296906 0.29971 0.302509 0.305298 0.308086 0.310874 0.313654 0.316426 0.319184 0.321941 0.324697 0.327453 0.330213 0.332987 0.335765 0.338538 0.341311 0.344074 0.346842 0.34961 0.352373 0.355133 0.357889 0.36064 0.363384 0.366132 0.36887 0.371621 0.374372 0.377121 0.379859 0.382595 0.385337 0.388058 0.390781 0.393483 0.396173 0.398848 0.40152 0.404189 0.406848 0.409504 0.412161 0.414804 0.417427 0.420047 0.422657 0.425253 0.427852 0.43044 0.433028 0.435605 0.438178 0.440738 0.443297 0.445857 0.448381 0.450894 0.453404 0.455891 0.45837 0.460831 0.46328 0.465697 0.468102 0.470517 0.47291 0.475278 0.477634 0.479975 0.482298 0.484597 0.486872 0.489119 0.491339 0.493538 0.495721 0.497899 0.500065 0.502225 0.504371 0.506518 0.508651 0.510773 0.512876 0.514966 0.517037 0.519076 0.521112 0.523133 0.52512 0.527102 0.529081 0.531041 0.532984 0.534918 0.53682 0.538705 0.540577 0.542411 0.544255 0.546078 0.547874 0.549632 0.55137 0.55311 0.554812 0.556487 0.558146 0.559779 0.561397 0.563017 0.564601 0.566176 0.567717 0.569255 0.570805 0.572304 0.573776 0.575223 0.576666 0.578109 0.579548 0.580959 0.582374 0.583757 0.585125 0.586455 0.587776 0.589074 0.590367 0.591614 0.592891 0.594142 0.595362 0.596574 0.597776 0.59897 0.600144 0.601307 0.602447 0.603572 0.604698 0.605795 0.606858 0.607927 0.608996 0.610064 0.611112 0.612162 0.613203 0.614217 0.615213 0.616221 0.61719 0.618158 0.619146 0.620146 0.621153 0.622171 0.623149 0.624151 0.625137 0.626066 0.626977 0.627876 0.628824 0.629743 0.630621 0.631441 0.632227 0.633073 0.633947 0.634808 0.635658 0.636507 0.637357 0.638206 0.639011 0.639829 0.640629 0.641473 0.642333 0.643212 0.644006 0.644769 0.64553 0.646375 0.647254 0.648094 0.648962 0.649843 0.650833 0.651751 0.652521 0.653314 0.654046 0.654756 0.655449 0.656136 0.656918 0.657644 0.658533 0.659187 0.659858 0.660599 0.661157 0.661671 0.662169 0.662815 0.663562 0.664092 0.664385 0.66491 0.665409 ];
TPR_GB = [1 0.999998 0.999934 0.999758 0.999444 0.998965 0.998355 0.997609 0.996758 0.995803 0.994754 0.993628 0.992418 0.991148 0.989821 0.988443 0.987016 0.985549 0.984039 0.982488 0.980911 0.97931 0.977681 0.976023 0.974332 0.97259 0.97081 0.969005 0.967167 0.965294 0.963365 0.961408 0.959408 0.957367 0.955303 0.953202 0.951073 0.948899 0.946687 0.944436 0.942143 0.9398 0.937445 0.93502 0.932557 0.930065 0.927508 0.924892 0.922234 0.919525 0.91676 0.913944 0.911083 0.908204 0.905297 0.902346 0.899317 0.896234 0.893088 0.889902 0.886686 0.883416 0.880082 0.876701 0.873248 0.869747 0.866199 0.862573 0.858937 0.855243 0.851487 0.847676 0.843807 0.839905 0.835944 0.831922 0.827824 0.823652 0.819416 0.81513 0.81077 0.806363 0.801892 0.797383 0.792838 0.788227 0.783567 0.77886 0.77408 0.769256 0.764371 0.759437 0.754471 0.749469 0.74444 0.73937 0.73425 0.729064 0.723833 0.718555 0.713224 0.70785 0.702414 0.696948 0.69144 0.68588 0.6803 0.674699 0.669053 0.663368 0.657628 0.651839 0.645985 0.640125 0.634216 0.628278 0.622308 0.616304 0.610274 0.604254 0.598206 0.592129 0.586049 0.579917 0.573777 0.567629 0.561459 0.555284 0.549089 0.542883 0.536662 0.530421 0.524198 0.517959 0.511711 0.505481 0.49923 0.492999 0.486753 0.480506 0.474235 0.467977 0.46173 0.455473 0.449225 0.442994 0.436762 0.430542 0.424335 0.418124 0.411944 0.405778 0.399642 0.393503 0.387392 0.381303 0.375221 0.369147 0.363106 0.357078 0.351059 0.345121 0.339244 0.333428 0.327623 0.321869 0.31616 0.310465 0.304809 0.299186 0.293609 0.288073 0.282575 0.277109 0.271687 0.26629 0.260931 0.255669 0.250416 0.245203 0.240044 0.234945 0.229897 0.224922 0.219963 0.215045 0.210198 0.205403 0.20066 0.195975 0.191324 0.186695 0.182129 0.177592 0.173096 0.168669 0.164284 0.159965 0.155688 0.151484 0.147309 0.143164 0.139085 0.135082 0.131095 0.127167 0.123309 0.119505 0.115754 0.112054 0.108397 0.104795 0.10123 0.0977556 0.0943374 0.0909657 0.0876633 0.0844112 0.0812312 0.0781042 0.0750359 0.0720303 0.069069 0.0661736 0.0633424 0.0605632 0.0578118 0.055094 0.0524688 0.0498908 0.0473599 0.0448976 0.0424936 0.040147 0.0378412 0.0355875 0.033376 0.0312212 0.0291092 0.0270326 0.0250136 0.023038 0.0211001 0.0192356 0.0173918 0.0156184 0.0138971 0.01222 0.0105796 0.00899907 0.00748722 0.00601238 0.00460266 0.00323198 0.00190664 0.000639129 ];
FPR_GB = [1 0.97682 0.934705 0.897375 0.862844 0.83076 0.800878 0.773054 0.747258 0.723487 0.701628 0.6815 0.662991 0.645915 0.630056 0.615243 0.60133 0.588198 0.575749 0.563898 0.552577 0.541729 0.531304 0.521256 0.511578 0.502221 0.493161 0.484382 0.475868 0.467595 0.459551 0.451714 0.444086 0.436641 0.429374 0.422283 0.415352 0.408585 0.401957 0.39546 0.389096 0.382853 0.376733 0.370726 0.364837 0.359054 0.353366 0.347778 0.342291 0.336908 0.331611 0.326393 0.321256 0.316197 0.311204 0.306283 0.301439 0.296658 0.291948 0.287301 0.282714 0.278191 0.273731 0.26934 0.265003 0.260724 0.256511 0.252351 0.248249 0.244193 0.240192 0.236249 0.232358 0.228518 0.224733 0.220996 0.217312 0.21367 0.210075 0.206526 0.203017 0.199553 0.19613 0.192755 0.189428 0.186148 0.182912 0.179718 0.176562 0.173448 0.170377 0.167343 0.164353 0.1614 0.158487 0.155608 0.152763 0.149966 0.14721 0.144482 0.141792 0.139137 0.136519 0.133937 0.131398 0.12889 0.126415 0.123978 0.121577 0.119205 0.116867 0.114558 0.112289 0.110054 0.107854 0.105693 0.103562 0.101461 0.0993934 0.0973594 0.0953569 0.0933827 0.0914358 0.0895194 0.087635 0.0857798 0.0839532 0.0821604 0.0803967 0.078662 0.0769561 0.0752809 0.0736304 0.0720018 0.0703994 0.0688262 0.0672782 0.0657574 0.0642636 0.0627947 0.0613502 0.0599313 0.0585377 0.0571683 0.0558232 0.0544983 0.0531953 0.0519174 0.050663 0.0494319 0.0482276 0.0470452 0.0458841 0.0447444 0.0436274 0.0425382 0.0414669 0.040415 0.0393839 0.0383746 0.0373836 0.0364108 0.0354591 0.0345269 0.0336126 0.0327172 0.0318433 0.0309849 0.0301455 0.0293219 0.0285158 0.0277263 0.0269541 0.0261948 0.0254539 0.0247285 0.0240202 0.0233274 0.0226492 0.0219826 0.0213325 0.0206957 0.0200738 0.019463 0.0188659 0.0182836 0.0177135 0.0171566 0.0166115 0.0160774 0.0155555 0.0150453 0.014547 0.014061 0.0135855 0.0131239 0.0126726 0.0122299 0.0117988 0.0113783 0.010966 0.0105663 0.010176 0.00979585 0.00942417 0.00906198 0.00870916 0.00836537 0.00803006 0.00770482 0.00739006 0.00708344 0.00678622 0.00649731 0.0062177 0.00594743 0.0056861 0.00543158 0.00518383 0.00494476 0.0047123 0.00448793 0.00426914 0.00405757 0.00385242 0.00365425 0.0034612 0.00327427 0.00309349 0.00291858 0.00274982 0.00258605 0.00242855 0.00227538 0.00212762 0.00198591 0.00184882 0.00171618 0.00158854 0.00146505 0.00134566 0.0012306 0.00111989 0.00101243 0.000909909 0.000811669 0.000717252 0.000627067 0.000540097 0.000457056 0.000377529 0.000301703 0.000228934 0.000158927 9.28272e-005 3.07582e-005 ];
plot(Recall_GB, Precision_GB, '--b', 'linewidth', 1);
Recall_AIM = [1 0.997502 0.997395 0.99718 0.99681 0.996293 0.995645 0.99488 0.994019 0.993071 0.99204 0.990933 0.989779 0.988572 0.987317 0.98602 0.984688 0.983321 0.981936 0.980525 0.979084 0.977621 0.976137 0.974628 0.973101 0.971551 0.969983 0.968388 0.966782 0.965155 0.963503 0.961824 0.960131 0.958416 0.956672 0.954907 0.953115 0.951299 0.949454 0.947591 0.945692 0.94378 0.94183 0.93986 0.937866 0.935836 0.933785 0.931717 0.929609 0.92747 0.9253 0.923097 0.92086 0.918573 0.91627 0.913931 0.911566 0.909164 0.906731 0.904266 0.901772 0.899251 0.896691 0.894108 0.891504 0.888854 0.886156 0.883437 0.880665 0.877864 0.875014 0.87212 0.869182 0.866197 0.863166 0.860084 0.856944 0.853749 0.850512 0.847227 0.843894 0.840501 0.837067 0.833585 0.830045 0.826461 0.822812 0.8191 0.815327 0.811493 0.807605 0.803644 0.799631 0.795569 0.791422 0.787226 0.782965 0.77866 0.774273 0.76984 0.765331 0.760772 0.756145 0.751451 0.746694 0.741882 0.737 0.732039 0.727027 0.721954 0.71682 0.711594 0.706315 0.700965 0.695574 0.690131 0.684624 0.679044 0.673409 0.667723 0.661978 0.656176 0.650302 0.644388 0.638393 0.632353 0.626252 0.620118 0.613915 0.607659 0.601364 0.595 0.588581 0.582131 0.575621 0.56906 0.562465 0.555791 0.549102 0.542343 0.535556 0.528712 0.521844 0.514939 0.507986 0.500986 0.493962 0.4869 0.479799 0.472688 0.465511 0.45832 0.4511 0.443853 0.436586 0.4293 0.421997 0.414695 0.407359 0.400012 0.392667 0.38527 0.377863 0.370459 0.363083 0.355668 0.348271 0.340883 0.333497 0.326094 0.318717 0.311341 0.303978 0.296658 0.289379 0.282074 0.274841 0.267629 0.260456 0.253286 0.246188 0.239124 0.232106 0.225131 0.218228 0.211371 0.204551 0.197827 0.191181 0.184603 0.178103 0.17167 0.165311 0.159065 0.152913 0.146823 0.140839 0.134946 0.129143 0.123452 0.117862 0.112363 0.107013 0.101753 0.0966186 0.0915705 0.0866823 0.0819159 0.0772629 0.0727499 0.0683881 0.0641615 0.0600799 0.0561159 0.0523145 0.0486543 0.0451556 0.0418003 0.038604 0.0355507 0.0326493 0.0299017 0.027306 0.0248671 0.0225399 0.0203773 0.0183692 0.0164839 0.0147428 0.0131262 0.0116421 0.0102804 0.00903104 0.00789614 0.00685743 0.00591766 0.00509106 0.00435302 0.00369507 0.00312147 0.00261724 0.00217057 0.0017946 0.00146837 0.00119159 0.000959021 0.000765148 0.000602388 0.000472616 0.000365821 0.000277333 0.000209157 0.000155158 0.000114729 8.45892e-005 6.41741e-005 ];
Precision_AIM = [0.150626 0.171071 0.171109 0.171199 0.171361 0.171619 0.172004 0.172539 0.173236 0.174094 0.175118 0.176291 0.177607 0.179051 0.180612 0.182274 0.184021 0.185838 0.187712 0.18963 0.191578 0.193548 0.195528 0.197509 0.199483 0.201438 0.203373 0.20528 0.20716 0.209005 0.210816 0.212592 0.214335 0.216051 0.217736 0.219396 0.221031 0.222647 0.224244 0.225828 0.227399 0.228963 0.230516 0.232065 0.233607 0.235145 0.236679 0.23821 0.239734 0.241255 0.242776 0.244298 0.24582 0.247338 0.248858 0.250378 0.2519 0.253423 0.254949 0.256478 0.258009 0.259547 0.261081 0.262621 0.264168 0.265714 0.267263 0.268819 0.270376 0.271934 0.273495 0.275063 0.276633 0.278206 0.279781 0.281362 0.282946 0.28453 0.286118 0.287713 0.289317 0.29092 0.292535 0.294155 0.295781 0.297422 0.299057 0.300696 0.302348 0.304003 0.305667 0.307341 0.309015 0.310701 0.312392 0.314092 0.315799 0.317519 0.319243 0.320975 0.322717 0.324465 0.326224 0.327985 0.32975 0.331524 0.333305 0.335087 0.336874 0.338673 0.34048 0.342283 0.344096 0.345922 0.347749 0.349586 0.351425 0.353271 0.355118 0.356971 0.358832 0.360701 0.362567 0.364448 0.366326 0.368203 0.370092 0.371984 0.373872 0.375773 0.37766 0.379559 0.381466 0.383387 0.385308 0.387239 0.389167 0.391088 0.393021 0.394946 0.396883 0.398816 0.400757 0.402703 0.404645 0.406582 0.408527 0.410478 0.412437 0.414398 0.416365 0.418336 0.420296 0.422261 0.424233 0.426225 0.42821 0.4302 0.432177 0.434175 0.436189 0.438195 0.440191 0.442195 0.444229 0.446212 0.448241 0.45025 0.452255 0.454258 0.456257 0.458258 0.460262 0.462263 0.464295 0.466282 0.468279 0.47025 0.472214 0.474153 0.47613 0.478088 0.480047 0.481978 0.483934 0.485878 0.487815 0.48973 0.491637 0.49353 0.495444 0.497328 0.49922 0.501129 0.502977 0.504833 0.506661 0.508583 0.510414 0.512198 0.513968 0.515758 0.517499 0.519234 0.520949 0.522531 0.524196 0.525789 0.527325 0.528902 0.530476 0.531964 0.533354 0.534832 0.53626 0.537689 0.53898 0.540222 0.541432 0.542668 0.543835 0.544886 0.546166 0.547482 0.548667 0.549819 0.551049 0.551987 0.553096 0.554099 0.555294 0.556255 0.556752 0.557201 0.557851 0.558101 0.55874 0.559167 0.559374 0.559806 0.560085 0.560577 0.560994 0.561134 0.562001 0.562798 0.563087 0.562651 0.563888 0.56325 0.563362 0.563717 0.564925 0.563544 0.564617 0.565121 ];
TPR_AIM = [1 0.997502 0.997395 0.99718 0.99681 0.996293 0.995645 0.99488 0.994019 0.993071 0.99204 0.990933 0.989779 0.988572 0.987317 0.98602 0.984688 0.983321 0.981936 0.980525 0.979084 0.977621 0.976137 0.974628 0.973101 0.971551 0.969983 0.968388 0.966782 0.965155 0.963503 0.961824 0.960131 0.958416 0.956672 0.954907 0.953115 0.951299 0.949454 0.947591 0.945692 0.94378 0.94183 0.93986 0.937866 0.935836 0.933785 0.931717 0.929609 0.92747 0.9253 0.923097 0.92086 0.918573 0.91627 0.913931 0.911566 0.909164 0.906731 0.904266 0.901772 0.899251 0.896691 0.894108 0.891504 0.888854 0.886156 0.883437 0.880665 0.877864 0.875014 0.87212 0.869182 0.866197 0.863166 0.860084 0.856944 0.853749 0.850512 0.847227 0.843894 0.840501 0.837067 0.833585 0.830045 0.826461 0.822812 0.8191 0.815327 0.811493 0.807605 0.803644 0.799631 0.795569 0.791422 0.787226 0.782965 0.77866 0.774273 0.76984 0.765331 0.760772 0.756145 0.751451 0.746694 0.741882 0.737 0.732039 0.727027 0.721954 0.71682 0.711594 0.706315 0.700965 0.695574 0.690131 0.684624 0.679044 0.673409 0.667723 0.661978 0.656176 0.650302 0.644388 0.638393 0.632353 0.626252 0.620118 0.613915 0.607659 0.601364 0.595 0.588581 0.582131 0.575621 0.56906 0.562465 0.555791 0.549102 0.542343 0.535556 0.528712 0.521844 0.514939 0.507986 0.500986 0.493962 0.4869 0.479799 0.472688 0.465511 0.45832 0.4511 0.443853 0.436586 0.4293 0.421997 0.414695 0.407359 0.400012 0.392667 0.38527 0.377863 0.370459 0.363083 0.355668 0.348271 0.340883 0.333497 0.326094 0.318717 0.311341 0.303978 0.296658 0.289379 0.282074 0.274841 0.267629 0.260456 0.253286 0.246188 0.239124 0.232106 0.225131 0.218228 0.211371 0.204551 0.197827 0.191181 0.184603 0.178103 0.17167 0.165311 0.159065 0.152913 0.146823 0.140839 0.134946 0.129143 0.123452 0.117862 0.112363 0.107013 0.101753 0.0966186 0.0915705 0.0866823 0.0819159 0.0772629 0.0727499 0.0683881 0.0641615 0.0600799 0.0561159 0.0523145 0.0486543 0.0451556 0.0418003 0.038604 0.0355507 0.0326493 0.0299017 0.027306 0.0248671 0.0225399 0.0203773 0.0183692 0.0164839 0.0147428 0.0131262 0.0116421 0.0102804 0.00903104 0.00789614 0.00685743 0.00591766 0.00509106 0.00435302 0.00369507 0.00312147 0.00261724 0.00217057 0.0017946 0.00146837 0.00119159 0.000959021 0.000765148 0.000602388 0.000472616 0.000365821 0.000277333 0.000209157 0.000155158 0.000114729 8.45892e-005 6.41741e-005 ];
FPR_AIM = [1 0.857802 0.857441 0.856658 0.855206 0.852881 0.849513 0.845018 0.839382 0.832667 0.82498 0.816507 0.807393 0.797817 0.787934 0.777877 0.767785 0.757745 0.747822 0.738072 0.728523 0.719206 0.710122 0.701274 0.692672 0.684311 0.676173 0.668252 0.660539 0.653026 0.645691 0.638523 0.631509 0.624637 0.617899 0.61128 0.604775 0.59837 0.592059 0.585826 0.579678 0.573603 0.567603 0.561667 0.555804 0.550001 0.544264 0.538587 0.532969 0.527408 0.521898 0.516429 0.511011 0.505641 0.500316 0.495034 0.489788 0.484588 0.479419 0.47429 0.469195 0.464132 0.459108 0.454121 0.449158 0.444231 0.439338 0.434472 0.429634 0.424833 0.420055 0.415299 0.410575 0.405879 0.401202 0.396552 0.39192 0.387313 0.382729 0.378157 0.3736 0.369071 0.364552 0.36005 0.355562 0.351085 0.346637 0.342204 0.337783 0.333368 0.328976 0.324594 0.320227 0.315877 0.311542 0.307222 0.302918 0.298628 0.294352 0.290094 0.28585 0.28163 0.277422 0.273239 0.269076 0.264939 0.26082 0.256724 0.252657 0.248605 0.244579 0.240578 0.236602 0.232645 0.228715 0.224804 0.220921 0.217057 0.213221 0.209413 0.205631 0.201872 0.19814 0.194433 0.19075 0.187098 0.183471 0.179872 0.176307 0.172767 0.169267 0.165794 0.162349 0.158934 0.155554 0.152204 0.148894 0.145616 0.142371 0.13916 0.135986 0.132843 0.12974 0.126672 0.123639 0.120643 0.117684 0.11476 0.111875 0.109023 0.106201 0.103422 0.100677 0.0979713 0.0952991 0.092661 0.090065 0.087505 0.0849839 0.0824975 0.0800482 0.0776368 0.0752641 0.0729319 0.0706369 0.0683812 0.0661664 0.0639881 0.0618521 0.0597538 0.0576959 0.0556789 0.0537019 0.0517648 0.0498651 0.0480081 0.0461915 0.0444153 0.0426818 0.0409885 0.0393338 0.037722 0.0361495 0.03462 0.0331279 0.0316786 0.0302654 0.028891 0.0275562 0.0262611 0.0250002 0.0237809 0.0225968 0.0214522 0.0203449 0.0192742 0.0182403 0.0172383 0.0162757 0.0153498 0.0144575 0.0135983 0.0127745 0.0119827 0.0112272 0.0105016 0.00980829 0.00914561 0.00851321 0.00790819 0.00733464 0.00679123 0.00627666 0.00578711 0.00532743 0.00489262 0.00448392 0.00409796 0.00373691 0.00339913 0.00308492 0.0027911 0.00251864 0.00226372 0.00202961 0.00181374 0.00161557 0.00143407 0.00126767 0.00111618 0.000980017 0.000856639 0.000746091 0.000646328 0.000557659 0.000478993 0.000409009 0.000346803 0.000292628 0.000245576 0.000204901 0.000170024 0.000139803 0.000114165 9.26684e-005 7.45508e-005 5.93612e-005 4.67497e-005 3.64449e-005 2.81359e-005 2.13431e-005 1.62232e-005 1.21107e-005 9.00168e-006 6.62799e-006 4.76067e-006 ];
plot(Recall_AIM, Precision_AIM, '--g', 'linewidth', 1);
Recall_IT = [1 0.999795 0.999266 0.998514 0.99749 0.996072 0.994152 0.991199 0.986809 0.979705 0.96937 0.956479 0.935375 0.907463 0.871935 0.831322 0.783204 0.719042 0.59372 0.469086 0.429364 0.399536 0.376613 0.356871 0.342708 0.330536 0.320332 0.312037 0.304377 0.297661 0.291487 0.285879 0.280528 0.27537 0.270447 0.265614 0.26107 0.256671 0.252429 0.248308 0.244271 0.240358 0.236559 0.232872 0.229267 0.225744 0.222309 0.218958 0.215684 0.212502 0.209355 0.206291 0.203297 0.200364 0.197486 0.194657 0.191892 0.189169 0.186503 0.183869 0.181289 0.178748 0.176256 0.173799 0.171393 0.169014 0.166681 0.164393 0.162153 0.159936 0.15776 0.155623 0.153507 0.151429 0.149383 0.147376 0.145391 0.143439 0.141499 0.139603 0.137738 0.13589 0.134054 0.132246 0.130463 0.128712 0.126997 0.125289 0.123608 0.121955 0.120337 0.118711 0.117125 0.115554 0.113996 0.112473 0.110962 0.109465 0.107995 0.106533 0.10508 0.103647 0.102225 0.100828 0.0994561 0.0980966 0.0967489 0.0954306 0.0941207 0.0928192 0.0915358 0.0902717 0.0890193 0.0878004 0.0865876 0.0853819 0.0841942 0.0830262 0.0818675 0.0807159 0.0795952 0.0784812 0.0773707 0.0762903 0.0752116 0.0741404 0.0730897 0.0720559 0.0710295 0.0700056 0.0689997 0.0680082 0.0670307 0.0660687 0.0651054 0.0641589 0.0632143 0.0622841 0.0613743 0.0604652 0.0595569 0.058667 0.0577774 0.0568968 0.0560369 0.0551885 0.0543401 0.0535097 0.0526805 0.0518699 0.0510572 0.0502658 0.049486 0.0487128 0.0479357 0.0471671 0.0464105 0.0456635 0.04492 0.0441824 0.0434493 0.0427353 0.0420335 0.0413339 0.0406443 0.0399549 0.0392786 0.0386126 0.0379463 0.0372962 0.0366435 0.0360017 0.0353665 0.0347339 0.0341018 0.033484 0.0328701 0.0322669 0.0316719 0.0310811 0.0304921 0.0299195 0.0293507 0.0287906 0.0282308 0.0276743 0.0271235 0.0265797 0.026037 0.0254982 0.0249717 0.0244528 0.0239328 0.0234237 0.0229168 0.0224204 0.0219164 0.0214176 0.0209266 0.0204433 0.0199639 0.0194896 0.0190153 0.0185498 0.0180867 0.0176296 0.0171707 0.0167278 0.0162851 0.0158412 0.0154135 0.014984 0.0145606 0.0141436 0.0137295 0.013312 0.012909 0.0125033 0.0121087 0.0117172 0.0113348 0.0109509 0.0105784 0.0101993 0.00982492 0.00946081 0.00908994 0.0087283 0.00837501 0.00802067 0.00766986 0.00732104 0.00697953 0.00663581 0.00630718 0.00597462 0.00564374 0.00531388 0.00500271 0.00468796 0.00437996 0.00406937 0.0037698 0.00346602 0.00317133 0.00288462 0.00259647 0.00231223 0.00202821 0.00174554 0.00147839 0.0012091 0.000935652 0.000670097 0.000411364 0.000161038 ];
Precision_IT = [0.150626 0.150615 0.150588 0.150549 0.150495 0.15049 0.150409 0.150453 0.150856 0.151937 0.153948 0.157115 0.163567 0.173112 0.183908 0.199103 0.215267 0.236007 0.27812 0.329791 0.346366 0.358471 0.368709 0.376721 0.382669 0.387817 0.392058 0.39589 0.399075 0.401985 0.40461 0.407057 0.409386 0.411609 0.413745 0.415839 0.417866 0.41983 0.421744 0.423606 0.425415 0.427184 0.428878 0.430525 0.432146 0.433696 0.435232 0.436718 0.438205 0.43967 0.44109 0.442474 0.443823 0.445152 0.446451 0.447718 0.44895 0.450171 0.451384 0.452559 0.453755 0.454898 0.456017 0.457117 0.458206 0.459263 0.4603 0.461319 0.462332 0.463329 0.464346 0.465321 0.46629 0.467243 0.468185 0.469108 0.470027 0.470968 0.471862 0.472745 0.47362 0.474463 0.475295 0.476123 0.476935 0.477742 0.47853 0.479325 0.480077 0.480827 0.481612 0.482313 0.48304 0.483765 0.484455 0.48515 0.485821 0.486481 0.487165 0.487828 0.488479 0.489107 0.489741 0.490339 0.490934 0.491502 0.492066 0.492647 0.493165 0.493712 0.494257 0.49479 0.495303 0.495809 0.496283 0.496763 0.497226 0.497689 0.498139 0.498597 0.499041 0.499453 0.499858 0.500276 0.500657 0.501062 0.501477 0.501883 0.502307 0.502705 0.5031 0.503469 0.503846 0.504195 0.50457 0.50493 0.505278 0.505635 0.505966 0.506298 0.506596 0.506864 0.507178 0.507478 0.507751 0.508017 0.508279 0.508575 0.508848 0.509119 0.509378 0.509631 0.509867 0.5101 0.510336 0.510592 0.510847 0.511122 0.511326 0.511541 0.511772 0.512005 0.51225 0.512507 0.512766 0.512994 0.513268 0.513514 0.513775 0.514051 0.514281 0.514499 0.5147 0.514917 0.515103 0.515286 0.515463 0.515648 0.515856 0.516046 0.516199 0.516331 0.516492 0.516632 0.516771 0.51692 0.517075 0.51729 0.517518 0.5177 0.517873 0.518053 0.518264 0.518505 0.518693 0.518901 0.519126 0.519253 0.519419 0.519583 0.519739 0.519872 0.520012 0.520189 0.520295 0.520348 0.520332 0.520324 0.520272 0.520244 0.52027 0.52028 0.520274 0.520362 0.520369 0.520403 0.520446 0.520482 0.52052 0.520597 0.520756 0.520857 0.521004 0.521088 0.52115 0.521201 0.521266 0.521282 0.521297 0.521212 0.521201 0.521238 0.521264 0.521275 0.52144 0.521427 0.521489 0.521479 0.521626 0.521682 0.521777 0.521855 0.522058 0.522276 0.522333 0.522403 0.52258 0.522568 0.522502 0.522538 0.522627 0.52272 0.52271 0.522932 0.522894 0.522809 ];
TPR_IT = [1 0.999795 0.999266 0.998514 0.99749 0.996072 0.994152 0.991199 0.986809 0.979705 0.96937 0.956479 0.935375 0.907463 0.871935 0.831322 0.783204 0.719042 0.59372 0.469086 0.429364 0.399536 0.376613 0.356871 0.342708 0.330536 0.320332 0.312037 0.304377 0.297661 0.291487 0.285879 0.280528 0.27537 0.270447 0.265614 0.26107 0.256671 0.252429 0.248308 0.244271 0.240358 0.236559 0.232872 0.229267 0.225744 0.222309 0.218958 0.215684 0.212502 0.209355 0.206291 0.203297 0.200364 0.197486 0.194657 0.191892 0.189169 0.186503 0.183869 0.181289 0.178748 0.176256 0.173799 0.171393 0.169014 0.166681 0.164393 0.162153 0.159936 0.15776 0.155623 0.153507 0.151429 0.149383 0.147376 0.145391 0.143439 0.141499 0.139603 0.137738 0.13589 0.134054 0.132246 0.130463 0.128712 0.126997 0.125289 0.123608 0.121955 0.120337 0.118711 0.117125 0.115554 0.113996 0.112473 0.110962 0.109465 0.107995 0.106533 0.10508 0.103647 0.102225 0.100828 0.0994561 0.0980966 0.0967489 0.0954306 0.0941207 0.0928192 0.0915358 0.0902717 0.0890193 0.0878004 0.0865876 0.0853819 0.0841942 0.0830262 0.0818675 0.0807159 0.0795952 0.0784812 0.0773707 0.0762903 0.0752116 0.0741404 0.0730897 0.0720559 0.0710295 0.0700056 0.0689997 0.0680082 0.0670307 0.0660687 0.0651054 0.0641589 0.0632143 0.0622841 0.0613743 0.0604652 0.0595569 0.058667 0.0577774 0.0568968 0.0560369 0.0551885 0.0543401 0.0535097 0.0526805 0.0518699 0.0510572 0.0502658 0.049486 0.0487128 0.0479357 0.0471671 0.0464105 0.0456635 0.04492 0.0441824 0.0434493 0.0427353 0.0420335 0.0413339 0.0406443 0.0399549 0.0392786 0.0386126 0.0379463 0.0372962 0.0366435 0.0360017 0.0353665 0.0347339 0.0341018 0.033484 0.0328701 0.0322669 0.0316719 0.0310811 0.0304921 0.0299195 0.0293507 0.0287906 0.0282308 0.0276743 0.0271235 0.0265797 0.026037 0.0254982 0.0249717 0.0244528 0.0239328 0.0234237 0.0229168 0.0224204 0.0219164 0.0214176 0.0209266 0.0204433 0.0199639 0.0194896 0.0190153 0.0185498 0.0180867 0.0176296 0.0171707 0.0167278 0.0162851 0.0158412 0.0154135 0.014984 0.0145606 0.0141436 0.0137295 0.013312 0.012909 0.0125033 0.0121087 0.0117172 0.0113348 0.0109509 0.0105784 0.0101993 0.00982492 0.00946081 0.00908994 0.0087283 0.00837501 0.00802067 0.00766986 0.00732104 0.00697953 0.00663581 0.00630718 0.00597462 0.00564374 0.00531388 0.00500271 0.00468796 0.00437996 0.00406937 0.0037698 0.00346602 0.00317133 0.00288462 0.00259647 0.00231223 0.00202821 0.00174554 0.00147839 0.0012091 0.000935652 0.000670097 0.000411364 0.000161038 ];
FPR_IT = [1 0.99991 0.999675 0.999339 0.998885 0.998112 0.997134 0.995116 0.991727 0.98445 0.973243 0.958442 0.932444 0.894108 0.847555 0.791475 0.727437 0.639317 0.450221 0.249224 0.195781 0.159514 0.131608 0.109799 0.0970302 0.0863734 0.0783521 0.0724893 0.0682797 0.0646188 0.0618889 0.0596586 0.0576825 0.0557552 0.0540273 0.0522858 0.0507441 0.0492827 0.0478897 0.0465618 0.0452925 0.0440764 0.042918 0.0418071 0.0407393 0.0397125 0.0387229 0.0377728 0.0368552 0.0359668 0.0351112 0.0342854 0.0334857 0.0327119 0.031964 0.0312387 0.030538 0.0298577 0.0291986 0.0285583 0.0279354 0.0273302 0.0267422 0.0261704 0.0256153 0.0250783 0.024552 0.0240423 0.0235452 0.0230593 0.0225869 0.0221269 0.0216758 0.0212363 0.0208081 0.0203915 0.0199843 0.0195866 0.0191978 0.0188199 0.0184502 0.0180896 0.0177377 0.017394 0.0170574 0.0167294 0.0164091 0.0160943 0.0157889 0.0154887 0.015195 0.0149089 0.0146288 0.0143545 0.014085 0.013822 0.0135634 0.0133106 0.0130623 0.0128188 0.0125803 0.0123478 0.0121182 0.0118956 0.0116766 0.0114627 0.011252 0.0110448 0.0108433 0.0106442 0.0104479 0.0102569 0.0100681 0.00988362 0.00970327 0.00952605 0.00935126 0.00918094 0.00901343 0.00884884 0.00868768 0.00852928 0.00837338 0.00822042 0.00807049 0.00792324 0.00777895 0.00763712 0.00749693 0.00735907 0.00722504 0.00709305 0.0069623 0.00683478 0.00670813 0.00658397 0.00646125 0.0063415 0.00622491 0.00610923 0.0059957 0.005884 0.00577317 0.00566448 0.00555898 0.0054549 0.00535319 0.00525213 0.00515246 0.00505406 0.0049577 0.00486384 0.00477173 0.00468087 0.00459124 0.00450205 0.00441479 0.00432976 0.00424549 0.00416199 0.00408037 0.00399976 0.00392084 0.00384294 0.00376674 0.00369144 0.00361692 0.0035432 0.00347032 0.00339851 0.00332876 0.00326045 0.00319303 0.00312571 0.00305966 0.00299449 0.00293088 0.00286791 0.00280559 0.00274403 0.00268338 0.00262404 0.00256594 0.00250865 0.00245202 0.00239652 0.00234173 0.00228688 0.00223385 0.00218149 0.00212995 0.00207915 0.0020284 0.00197861 0.00193032 0.00188277 0.00183537 0.00178984 0.00174397 0.00169906 0.00165472 0.00161098 0.00156816 0.00152578 0.00148404 0.00144307 0.00140343 0.00136436 0.00132577 0.00128728 0.00124942 0.00121263 0.00117596 0.00113987 0.00110394 0.00106868 0.00103414 0.000999563 0.000966221 0.000933443 0.000900118 0.000868383 0.000836891 0.000806092 0.000775288 0.000745136 0.000715519 0.000686311 0.000657343 0.000628283 0.000600003 0.000572148 0.000544233 0.000517295 0.000490062 0.000464472 0.000438795 0.00041311 0.000388223 0.000363646 0.000338989 0.000314943 0.000291574 0.000267253 0.000243558 0.000221225 0.000199195 0.000177052 0.000155767 0.000134304 0.000113317 9.29202e-005 7.16338e-005 5.16305e-005 3.20417e-005 1.32523e-005 ];
plot(Recall_IT, Precision_IT, '--r', 'linewidth', 1);
Recall_AVG = [1 0.999917 0.999421 0.998727 0.997904 0.997016 0.995936 0.994717 0.993528 0.992129 0.990647 0.989191 0.987588 0.98587 0.984125 0.982252 0.98036 0.97843 0.976423 0.974422 0.972325 0.9702 0.968001 0.965735 0.963465 0.961184 0.958829 0.956473 0.95407 0.951599 0.949036 0.946477 0.94376 0.941177 0.938451 0.935667 0.932941 0.930117 0.927223 0.924369 0.921434 0.918375 0.915389 0.912285 0.909046 0.905882 0.90252 0.899096 0.895778 0.892375 0.888878 0.885568 0.88222 0.878725 0.875308 0.871945 0.868322 0.864766 0.861165 0.857374 0.853795 0.850148 0.846425 0.84283 0.839097 0.835357 0.831685 0.828018 0.824173 0.820434 0.816594 0.812719 0.809027 0.805197 0.801158 0.797234 0.793226 0.78913 0.78511 0.780999 0.776835 0.772785 0.768749 0.76453 0.760518 0.756404 0.752196 0.748085 0.743911 0.739559 0.735331 0.730956 0.726564 0.722172 0.717921 0.713369 0.708985 0.704649 0.699972 0.695578 0.690947 0.686407 0.681808 0.677383 0.672662 0.668304 0.663619 0.658876 0.654356 0.649618 0.644734 0.640136 0.635205 0.630365 0.625672 0.620884 0.615888 0.611317 0.60652 0.601671 0.597125 0.592414 0.58762 0.583025 0.57829 0.573517 0.568794 0.564033 0.559021 0.554482 0.549511 0.544801 0.540039 0.535352 0.53045 0.525921 0.520972 0.516441 0.511562 0.506818 0.502023 0.497146 0.492427 0.487233 0.482761 0.477775 0.47325 0.468675 0.463989 0.459458 0.454789 0.450264 0.445471 0.440995 0.436242 0.431425 0.426868 0.422135 0.417549 0.413079 0.40848 0.403645 0.39915 0.394574 0.389884 0.385412 0.380874 0.376044 0.371799 0.367022 0.362445 0.357822 0.353144 0.348366 0.343719 0.338963 0.334383 0.329555 0.324975 0.320229 0.3156 0.310972 0.306218 0.301761 0.297029 0.292577 0.287945 0.283521 0.278849 0.274263 0.269773 0.26513 0.260672 0.256006 0.25129 0.246706 0.242137 0.237518 0.233067 0.228431 0.224059 0.219503 0.215156 0.210602 0.206125 0.201637 0.197243 0.19281 0.188419 0.184108 0.179606 0.17525 0.170737 0.16642 0.16196 0.157856 0.153385 0.149151 0.144751 0.140162 0.135937 0.131455 0.127051 0.122744 0.118559 0.114445 0.110257 0.106174 0.102074 0.0980039 0.0941525 0.0903609 0.0863388 0.0824899 0.0788482 0.0748899 0.0712264 0.0673257 0.0637584 0.0597814 0.0562915 0.0523079 0.0487639 0.0449119 0.0410982 0.0371835 0.0332533 0.0294709 0.0256577 0.0215739 0.0178055 0.0141598 0.0103477 0.0066075 0.00309287 0.000398731 ];
Precision_AVG = [0.150626 0.156058 0.163747 0.169812 0.174547 0.178427 0.182295 0.185998 0.18919 0.192524 0.195725 0.198593 0.201505 0.204391 0.207168 0.209991 0.212688 0.215321 0.217903 0.220383 0.222881 0.225291 0.2277 0.230112 0.232416 0.234678 0.236949 0.239139 0.24131 0.243477 0.24566 0.247775 0.249994 0.25201 0.254125 0.25624 0.258243 0.26028 0.262325 0.264297 0.26628 0.26833 0.270259 0.272257 0.27431 0.276266 0.278322 0.280403 0.282372 0.284365 0.286406 0.288294 0.290188 0.292164 0.294039 0.295864 0.297835 0.299717 0.301607 0.303589 0.305426 0.307278 0.309171 0.310949 0.31281 0.314641 0.316424 0.318184 0.320018 0.321779 0.323582 0.325383 0.32708 0.328826 0.330661 0.332408 0.334204 0.336004 0.337761 0.339552 0.341343 0.343102 0.344812 0.34661 0.3483 0.350036 0.351764 0.353463 0.355182 0.356954 0.358666 0.360426 0.36219 0.363947 0.365621 0.367425 0.369123 0.370813 0.372623 0.374303 0.376077 0.377802 0.379543 0.381216 0.382999 0.384616 0.386363 0.388131 0.389793 0.391537 0.393321 0.394996 0.396793 0.398554 0.400244 0.401967 0.403752 0.405395 0.407108 0.408825 0.410432 0.412079 0.413781 0.415379 0.417034 0.41869 0.420324 0.421974 0.423704 0.425258 0.426966 0.42857 0.430206 0.431787 0.433458 0.434983 0.436663 0.438178 0.439813 0.441405 0.443023 0.444646 0.446215 0.447961 0.449436 0.451113 0.45262 0.454127 0.455694 0.457186 0.458727 0.4602 0.461786 0.463265 0.464811 0.466403 0.467879 0.469424 0.470914 0.472366 0.473872 0.475433 0.476881 0.478344 0.479853 0.481279 0.482729 0.48428 0.485617 0.487148 0.488611 0.490056 0.491528 0.493049 0.494511 0.496025 0.497464 0.498991 0.500431 0.501916 0.503378 0.504834 0.50634 0.507719 0.509217 0.510607 0.512043 0.513439 0.514883 0.516327 0.517716 0.519165 0.520558 0.52201 0.523475 0.524914 0.526336 0.527787 0.529171 0.530628 0.531986 0.533408 0.534738 0.536179 0.537565 0.538992 0.540359 0.541744 0.54313 0.544458 0.545909 0.547261 0.548704 0.550056 0.551478 0.552753 0.554165 0.555533 0.556927 0.558432 0.559753 0.561207 0.562653 0.564041 0.565425 0.566761 0.56818 0.569544 0.570889 0.57227 0.573518 0.574788 0.576132 0.577388 0.578573 0.579891 0.581047 0.582372 0.583468 0.584788 0.585879 0.587231 0.58834 0.589606 0.590831 0.592081 0.593387 0.594521 0.595736 0.597004 0.598149 0.599294 0.600468 0.60164 0.603214 0.604109 ];
TPR_AVG = [1 0.999917 0.999421 0.998727 0.997904 0.997016 0.995936 0.994717 0.993528 0.992129 0.990647 0.989191 0.987588 0.98587 0.984125 0.982252 0.98036 0.97843 0.976423 0.974422 0.972325 0.9702 0.968001 0.965735 0.963465 0.961184 0.958829 0.956473 0.95407 0.951599 0.949036 0.946477 0.94376 0.941177 0.938451 0.935667 0.932941 0.930117 0.927223 0.924369 0.921434 0.918375 0.915389 0.912285 0.909046 0.905882 0.90252 0.899096 0.895778 0.892375 0.888878 0.885568 0.88222 0.878725 0.875308 0.871945 0.868322 0.864766 0.861165 0.857374 0.853795 0.850148 0.846425 0.84283 0.839097 0.835357 0.831685 0.828018 0.824173 0.820434 0.816594 0.812719 0.809027 0.805197 0.801158 0.797234 0.793226 0.78913 0.78511 0.780999 0.776835 0.772785 0.768749 0.76453 0.760518 0.756404 0.752196 0.748085 0.743911 0.739559 0.735331 0.730956 0.726564 0.722172 0.717921 0.713369 0.708985 0.704649 0.699972 0.695578 0.690947 0.686407 0.681808 0.677383 0.672662 0.668304 0.663619 0.658876 0.654356 0.649618 0.644734 0.640136 0.635205 0.630365 0.625672 0.620884 0.615888 0.611317 0.60652 0.601671 0.597125 0.592414 0.58762 0.583025 0.57829 0.573517 0.568794 0.564033 0.559021 0.554482 0.549511 0.544801 0.540039 0.535352 0.53045 0.525921 0.520972 0.516441 0.511562 0.506818 0.502023 0.497146 0.492427 0.487233 0.482761 0.477775 0.47325 0.468675 0.463989 0.459458 0.454789 0.450264 0.445471 0.440995 0.436242 0.431425 0.426868 0.422135 0.417549 0.413079 0.40848 0.403645 0.39915 0.394574 0.389884 0.385412 0.380874 0.376044 0.371799 0.367022 0.362445 0.357822 0.353144 0.348366 0.343719 0.338963 0.334383 0.329555 0.324975 0.320229 0.3156 0.310972 0.306218 0.301761 0.297029 0.292577 0.287945 0.283521 0.278849 0.274263 0.269773 0.26513 0.260672 0.256006 0.25129 0.246706 0.242137 0.237518 0.233067 0.228431 0.224059 0.219503 0.215156 0.210602 0.206125 0.201637 0.197243 0.19281 0.188419 0.184108 0.179606 0.17525 0.170737 0.16642 0.16196 0.157856 0.153385 0.149151 0.144751 0.140162 0.135937 0.131455 0.127051 0.122744 0.118559 0.114445 0.110257 0.106174 0.102074 0.0980039 0.0941525 0.0903609 0.0863388 0.0824899 0.0788482 0.0748899 0.0712264 0.0673257 0.0637584 0.0597814 0.0562915 0.0523079 0.0487639 0.0449119 0.0410982 0.0371835 0.0332533 0.0294709 0.0256577 0.0215739 0.0178055 0.0141598 0.0103477 0.0066075 0.00309287 0.000398731 ];
FPR_AVG = [1 0.957569 0.901926 0.861078 0.830958 0.80728 0.784463 0.763339 0.745723 0.727783 0.711016 0.696369 0.681849 0.667765 0.654538 0.641363 0.629036 0.61725 0.60593 0.595233 0.584667 0.574643 0.564789 0.55509 0.545996 0.537175 0.528478 0.520211 0.512139 0.504182 0.496299 0.488742 0.480958 0.473968 0.466748 0.459606 0.452956 0.446258 0.439622 0.433315 0.427046 0.420644 0.414694 0.408619 0.402438 0.396635 0.390614 0.384594 0.378985 0.373361 0.367692 0.362496 0.357363 0.352066 0.347095 0.342311 0.337212 0.332393 0.327617 0.322661 0.318129 0.313602 0.309041 0.30479 0.300408 0.296127 0.292016 0.287995 0.283856 0.279918 0.275938 0.271998 0.268335 0.264591 0.260713 0.257046 0.25334 0.249645 0.246088 0.242499 0.238945 0.23551 0.232182 0.228748 0.225538 0.222298 0.219074 0.215953 0.212834 0.209647 0.206598 0.203495 0.200431 0.197412 0.194557 0.191528 0.188693 0.185913 0.182967 0.180255 0.177433 0.174718 0.172006 0.169436 0.166728 0.164289 0.161686 0.159093 0.156669 0.154163 0.151624 0.149272 0.146778 0.144368 0.142075 0.139771 0.137402 0.13526 0.133047 0.13085 0.12882 0.126751 0.124662 0.122703 0.120705 0.118725 0.116792 0.114869 0.112875 0.111096 0.109173 0.10738 0.10558 0.103844 0.102048 0.100415 0.098648 0.0970612 0.0953712 0.0937475 0.0921237 0.0905003 0.0889493 0.0872581 0.0858264 0.0842403 0.0828211 0.0814116 0.0799708 0.0786069 0.077215 0.0758872 0.0744925 0.0731996 0.0718575 0.070503 0.0692456 0.067953 0.066718 0.0655231 0.0643089 0.0630556 0.0619023 0.0607477 0.0595728 0.0584716 0.0573643 0.0562015 0.0551912 0.0540694 0.0530014 0.0519486 0.050889 0.0498204 0.0487973 0.0477578 0.0467723 0.045745 0.044782 0.0437991 0.0428481 0.0419094 0.0409586 0.0400778 0.039154 0.0382946 0.0374148 0.0365769 0.0357165 0.0348693 0.0340568 0.0332286 0.032436 0.0316215 0.0308098 0.0300238 0.0292518 0.0284821 0.0277506 0.0269957 0.0262933 0.0255692 0.0248884 0.0241817 0.0234951 0.0228143 0.0221563 0.0215003 0.0208575 0.0202364 0.019595 0.0189791 0.0183542 0.0177592 0.017157 0.0166034 0.0160117 0.015455 0.0148825 0.014296 0.0137607 0.0131995 0.0126564 0.0121317 0.0116296 0.0111411 0.0106493 0.0101761 0.00970929 0.00925236 0.00882242 0.00840585 0.00797355 0.00756527 0.00717884 0.00677082 0.00639275 0.00600154 0.00564459 0.00525353 0.00491077 0.00452981 0.00419081 0.00383123 0.00348052 0.0031247 0.00277043 0.0024341 0.0021022 0.00175132 0.00143312 0.0011285 0.000818131 0.000516362 0.000237451 3.07864e-005 ];
plot(Recall_AVG, Precision_AVG, '--c', 'linewidth', 1);
hold off;
xlabel('Recall');
ylabel('Precision')

legend('HDCT', 'RBD', 'GR', 'MNP', 'UFO', 'MC', 'DSR', 'CHM', 'GC', 'LBI', 'PCA', 'DRFI', 'GMR', 'HS', 'LMLC', 'SF', 'FES', 'CB', 'SVO', 'SWD', 'HC', 'RC', 'SEG', 'MSS', 'CA', 'FT', 'AC', 'LC', 'OBJ', 'BMS', 'COV', 'SS', 'SIM', 'SeR', 'SUN', 'SR', 'GB', 'AIM', 'IT', 'AVG');
grid on;
axis([0 1 0 1]);
title('Precision recall curve');



%%
figure(2);
hold on;
plot(FPR_HDCT, TPR_HDCT,  'k', 'linewidth', 2);
plot(FPR_RBD, TPR_RBD,  'b', 'linewidth', 2);
plot(FPR_GR, TPR_GR,  'g', 'linewidth', 2);
plot(FPR_MNP, TPR_MNP,  'r', 'linewidth', 2);
plot(FPR_UFO, TPR_UFO,  'c', 'linewidth', 2);
plot(FPR_MC, TPR_MC,  'm', 'linewidth', 2);
plot(FPR_DSR, TPR_DSR,  'y', 'linewidth', 2);
plot(FPR_CHM, TPR_CHM,  ':k', 'linewidth', 2);
plot(FPR_GC, TPR_GC,  ':b', 'linewidth', 2);
plot(FPR_LBI, TPR_LBI,  ':g', 'linewidth', 2);
plot(FPR_PCA, TPR_PCA,  ':r', 'linewidth', 2);
plot(FPR_DRFI, TPR_DRFI,  ':c', 'linewidth', 2);
plot(FPR_GMR, TPR_GMR,  ':m', 'linewidth', 2);
plot(FPR_HS, TPR_HS,  ':y', 'linewidth', 2);
plot(FPR_LMLC, TPR_LMLC,  '--k', 'linewidth', 2);
plot(FPR_SF, TPR_SF,  '--b', 'linewidth', 2);
plot(FPR_FES, TPR_FES,  '--g', 'linewidth', 2);
plot(FPR_CB, TPR_CB,  '--r', 'linewidth', 2);
plot(FPR_SVO, TPR_SVO,  '--c', 'linewidth', 2);
plot(FPR_SWD, TPR_SWD,  '--m', 'linewidth', 2);
plot(FPR_HC, TPR_HC,  '--y', 'linewidth', 2);
plot(FPR_RC, TPR_RC,  'k', 'linewidth', 1);
plot(FPR_SEG, TPR_SEG,  'b', 'linewidth', 1);
plot(FPR_MSS, TPR_MSS,  'g', 'linewidth', 1);
plot(FPR_CA, TPR_CA,  'r', 'linewidth', 1);
plot(FPR_FT, TPR_FT,  'c', 'linewidth', 1);
plot(FPR_AC, TPR_AC,  'm', 'linewidth', 1);
plot(FPR_LC, TPR_LC,  'y', 'linewidth', 1);
plot(FPR_OBJ, TPR_OBJ,  ':k', 'linewidth', 1);
plot(FPR_BMS, TPR_BMS,  ':b', 'linewidth', 1);
plot(FPR_COV, TPR_COV,  ':g', 'linewidth', 1);
plot(FPR_SS, TPR_SS,  ':r', 'linewidth', 1);
plot(FPR_SIM, TPR_SIM,  ':c', 'linewidth', 1);
plot(FPR_SeR, TPR_SeR,  ':m', 'linewidth', 1);
plot(FPR_SUN, TPR_SUN,  ':y', 'linewidth', 1);
plot(FPR_SR, TPR_SR,  '--k', 'linewidth', 1);
plot(FPR_GB, TPR_GB,  '--b', 'linewidth', 1);
plot(FPR_AIM, TPR_AIM,  '--g', 'linewidth', 1);
plot(FPR_IT, TPR_IT,  '--r', 'linewidth', 1);
plot(FPR_AVG, TPR_AVG,  '--c', 'linewidth', 1);
hold off;
xlabel('False positive rate');
ylabel('True positive rate')

legend('HDCT', 'RBD', 'GR', 'MNP', 'UFO', 'MC', 'DSR', 'CHM', 'GC', 'LBI', 'PCA', 'DRFI', 'GMR', 'HS', 'LMLC', 'SF', 'FES', 'CB', 'SVO', 'SWD', 'HC', 'RC', 'SEG', 'MSS', 'CA', 'FT', 'AC', 'LC', 'OBJ', 'BMS', 'COV', 'SS', 'SIM', 'SeR', 'SUN', 'SR', 'GB', 'AIM', 'IT', 'AVG');
grid on;
axis([0 1 0 1]);


%%
figure(3);
title('ROC curve');
% HDCT: AUC = 0.878, MeanF = 0.500, MaxF = 0.602, MAE = 0.177
%  RBD: AUC = 0.887, MeanF = 0.526, MaxF = 0.596, MAE = 0.150
%   GR: AUC = 0.829, MeanF = 0.444, MaxF = 0.551, MAE = 0.256
%  MNP: AUC = 0.854, MeanF = 0.390, MaxF = 0.495, MAE = 0.255
%  UFO: AUC = 0.853, MeanF = 0.468, MaxF = 0.579, MAE = 0.165
%   MC: AUC = 0.895, MeanF = 0.515, MaxF = 0.610, MAE = 0.184
%  DSR: AUC = 0.902, MeanF = 0.551, MaxF = 0.611, MAE = 0.142
%  CHM: AUC = 0.910, MeanF = 0.508, MaxF = 0.612, MAE = 0.153
%   GC: AUC = 0.803, MeanF = 0.488, MaxF = 0.533, MAE = 0.192
%  LBI: AUC = 0.876, MeanF = 0.402, MaxF = 0.519, MAE = 0.239
%  PCA: AUC = 0.885, MeanF = 0.413, MaxF = 0.544, MAE = 0.198
% DRFI: AUC = 0.938, MeanF = 0.573, MaxF = 0.670, MAE = 0.150
%  GMR: AUC = 0.856, MeanF = 0.533, MaxF = 0.597, MAE = 0.181
%   HS: AUC = 0.853, MeanF = 0.516, MaxF = 0.585, MAE = 0.218
% LMLC: AUC = 0.853, MeanF = 0.460, MaxF = 0.540, MAE = 0.246
%   SF: AUC = 0.799, MeanF = 0.365, MaxF = 0.500, MAE = 0.184
%  FES: AUC = 0.867, MeanF = 0.390, MaxF = 0.547, MAE = 0.155
%   CB: AUC = 0.870, MeanF = 0.474, MaxF = 0.581, MAE = 0.227
%  SVO: AUC = 0.865, MeanF = 0.382, MaxF = 0.554, MAE = 0.382
%  SWD: AUC = 0.873, MeanF = 0.371, MaxF = 0.528, MAE = 0.288
%   HC: AUC = 0.735, MeanF = 0.347, MaxF = 0.386, MAE = 0.291
%   RC: AUC = 0.896, MeanF = 0.530, MaxF = 0.610, MAE = 0.168
%  SEG: AUC = 0.818, MeanF = 0.371, MaxF = 0.500, MAE = 0.336
%  MSS: AUC = 0.813, MeanF = 0.280, MaxF = 0.478, MAE = 0.178
%   CA: AUC = 0.830, MeanF = 0.346, MaxF = 0.458, MAE = 0.248
%   FT: AUC = 0.684, MeanF = 0.268, MaxF = 0.386, MAE = 0.241
%   AC: AUC = 0.740, MeanF = 0.219, MaxF = 0.410, MAE = 0.186
%   LC: AUC = 0.696, MeanF = 0.291, MaxF = 0.386, MAE = 0.229
%  OBJ: AUC = 0.839, MeanF = 0.373, MaxF = 0.498, MAE = 0.306
%  BMS: AUC = 0.879, MeanF = 0.485, MaxF = 0.568, MAE = 0.181
%  COV: AUC = 0.883, MeanF = 0.333, MaxF = 0.510, MAE = 0.155
%   SS: AUC = 0.792, MeanF = 0.304, MaxF = 0.415, MAE = 0.267
%  SIM: AUC = 0.797, MeanF = 0.269, MaxF = 0.372, MAE = 0.414
%  SeR: AUC = 0.778, MeanF = 0.305, MaxF = 0.374, MAE = 0.345
%  SUN: AUC = 0.746, MeanF = 0.261, MaxF = 0.387, MAE = 0.310
%   SR: AUC = 0.741, MeanF = 0.162, MaxF = 0.374, MAE = 0.175
%   GB: AUC = 0.882, MeanF = 0.374, MaxF = 0.526, MAE = 0.229
%  AIM: AUC = 0.814, MeanF = 0.289, MaxF = 0.427, MAE = 0.298
%   IT: AUC = 0.623, MeanF = 0.195, MaxF = 0.373, MAE = 0.199
%  AVG: AUC = 0.849, MeanF = 0.358, MaxF = 0.458, MAE = 0.248
AUC = [0.877641 0.886501 0.829093 0.854349 0.853272 0.895022 0.902041 0.910396 0.802676 0.875587 0.884534 0.937884 0.855569 0.853492 0.852547 0.799496 0.867143 0.870116 0.865452 0.872843 0.735049 0.895802 0.818386 0.812575 0.830268 0.68366 0.739913 0.695659 0.838713 0.879421 0.88304 0.79212 0.796615 0.777734 0.745779 0.740509 0.882139 0.814354 0.623192 0.849239 ];
MeanFMeasure = [0.500048 0.525569 0.444443 0.389807 0.468338 0.514856 0.551486 0.508187 0.488458 0.40216 0.41296 0.572568 0.533435 0.515924 0.460032 0.365239 0.389525 0.473653 0.382376 0.370975 0.346739 0.53014 0.370884 0.280228 0.346347 0.268406 0.219137 0.291471 0.373065 0.484549 0.332549 0.303533 0.268947 0.304612 0.261129 0.162426 0.373788 0.289175 0.194501 0.357771 ];
MaxFMeasure = [0.60218 0.596195 0.551299 0.495454 0.578924 0.60964 0.610713 0.611738 0.533062 0.519361 0.543619 0.670181 0.597169 0.585447 0.539747 0.499792 0.547123 0.580618 0.553733 0.528064 0.386276 0.609971 0.499699 0.477697 0.458216 0.386055 0.409854 0.385622 0.497528 0.568102 0.509588 0.415075 0.371708 0.37433 0.38724 0.373912 0.526472 0.427055 0.372904 0.457928 ];
MAE = [0.177049 0.150418 0.255811 0.255128 0.164848 0.183844 0.141916 0.153459 0.192287 0.239162 0.197739 0.150294 0.180719 0.217771 0.246155 0.184251 0.155132 0.226536 0.382187 0.288241 0.291023 0.16816 0.336455 0.178148 0.247977 0.241345 0.185989 0.228737 0.305562 0.181333 0.155088 0.26668 0.414415 0.344551 0.309639 0.175046 0.229327 0.298288 0.198779 0.247653 ];
methodLabels = {'HDCT', 'RBD', 'GR', 'MNP', 'UFO', 'MC', 'DSR', 'CHM', 'GC', 'LBI', 'PCA', 'DRFI', 'GMR', 'HS', 'LMLC', 'SF', 'FES', 'CB', 'SVO', 'SWD', 'HC', 'RC', 'SEG', 'MSS', 'CA', 'FT', 'AC', 'LC', 'OBJ', 'BMS', 'COV', 'SS', 'SIM', 'SeR', 'SUN', 'SR', 'GB', 'AIM', 'IT', 'AVG'};

bar([MeanFMeasure; MaxFMeasure; AUC]');
legend('Mean F_\beta', 'Max F_\beta', 'AUC');xlim([0 41]);
grid on;
xticklabel_rotate([1:40],90, methodLabels,'interpreter','none');


figure(4);
bar(MAE);
title('MAE');
grid on;
xlim([0 41]);xticklabel_rotate([1:40],90, methodLabels,'interpreter','none');



figure(5);
PrecisionMaskFT = [0.562753 0.551913 0.53399 0.515104 0.568892 0.609067 0.607888 0.593863 0.534558 0.539999 0.561111 0.593265 0.608241 0.558894 0.52438 0.525556 0.582032 0.580289 0.477972 0.609347 0.398776 0.586775 0.531821 0.493399 0.495321 0.419026 0.434538 0.413343 0.518974 0.579465 0.610234 0.505067 0.433651 0.415628 0.435501 0.462074 0.587306 0.515881 0.496469 0.612957 ];
RecallMaskFT = [0.6013 0.617582 0.4407 0.553302 0.521171 0.583762 0.589527 0.582395 0.466337 0.513918 0.547993 0.656399 0.549469 0.517028 0.501013 0.414549 0.5518 0.489369 0.351054 0.442215 0.406807 0.583911 0.254761 0.479744 0.488688 0.346964 0.418831 0.390305 0.388857 0.571257 0.521859 0.419225 0.415337 0.42958 0.421231 0.442323 0.52139 0.340216 0.313045 0.460286 ];
FMeasureMaskFT = [0.571203 0.565797 0.509119 0.523444 0.55712 0.603035 0.60355 0.591177 0.517101 0.533748 0.558028 0.606732 0.593589 0.548642 0.518796 0.49497 0.574765 0.556432 0.441165 0.560465 0.400601 0.586112 0.425128 0.490179 0.493774 0.399861 0.43081 0.407789 0.481772 0.57755 0.587283 0.482278 0.429283 0.418767 0.432123 0.457361 0.570657 0.460956 0.437335 0.569375 ];
bar([PrecisionMaskFT; RecallMaskFT; FMeasureMaskFT]');
title('SegmentationFT');
grid on
PrecisionMaskSC = [0.640631 0.617907 0.538538 0.596029 0.624557 0.598975 0.638778 0.660039 0.533617 0.598529 0.613023 0.671551 0.582527 0.591044 0.562821 0.398228 0.557539 0.606181 0.581367 0.629957 0.453179 0.638297 0.540875 0.267881 0.585575 0.298864 0.101722 0.358078 0.576556 0.61688 0.569483 0.565257 0.535212 0.512997 0.512865 0.00625707 0.6546 0.565694 0.0093427 0.61171 ];
RecallMaskSC = [0.619658 0.61921 0.57338 0.625844 0.565479 0.602334 0.491543 0.592096 0.404427 0.69418 0.563089 0.681067 0.566723 0.642682 0.690354 0.232656 0.238303 0.648618 0.721258 0.723958 0.387725 0.643039 0.767289 0.107978 0.478722 0.142377 0.0327354 0.175988 0.65712 0.527603 0.198588 0.418746 0.713058 0.630297 0.414666 0.00078296 0.633988 0.538761 0.00175925 0.647306 ];
FMeasureMaskSC = [0.635666 0.618207 0.546198 0.602655 0.609854 0.599747 0.597478 0.643011 0.496981 0.618186 0.60073 0.673723 0.578802 0.60221 0.587883 0.342053 0.425881 0.615474 0.608608 0.649416 0.436186 0.639385 0.580398 0.199651 0.55689 0.238397 0.0684389 0.289059 0.593344 0.593697 0.397962 0.523027 0.567898 0.536017 0.48629 0.00239419 0.649725 0.559243 0.00468363 0.619573 ];
bar([PrecisionMaskSC; RecallMaskSC; FMeasureMaskSC]');
title('SegmentationSC');
grid on



bar([FMeasureMaskFT; FMeasureMaskSC]');
grid on;
axis([0 41 0 1]);
methodLabels = {'HDCT', 'RBD', 'GR', 'MNP', 'UFO', 'MC', 'DSR', 'CHM', 'GC', 'LBI', 'PCA', 'DRFI', 'GMR', 'HS', 'LMLC', 'SF', 'FES', 'CB', 'SVO', 'SWD', 'HC', 'RC', 'SEG', 'MSS', 'CA', 'FT', 'AC', 'LC', 'OBJ', 'BMS', 'COV', 'SS', 'SIM', 'SeR', 'SUN', 'SR', 'GB', 'AIM', 'IT', 'AVG'};
legend('CutFT', 'CutSC');
xticklabel_rotate([1:40],90, methodLabels,'interpreter','none');title('FMeasure');



==> Results/UnCenteredPrRocAuc.m <==
clear;
close all;
clc;


%%
figure(1);
hold on;
Threshold = [0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 50 51 52 53 54 55 56 57 58 59 60 61 62 63 64 65 66 67 68 69 70 71 72 73 74 75 76 77 78 79 80 81 82 83 84 85 86 87 88 89 90 91 92 93 94 95 96 97 98 99 100 101 102 103 104 105 106 107 108 109 110 111 112 113 114 115 116 117 118 119 120 121 122 123 124 125 126 127 128 129 130 131 132 133 134 135 136 137 138 139 140 141 142 143 144 145 146 147 148 149 150 151 152 153 154 155 156 157 158 159 160 161 162 163 164 165 166 167 168 169 170 171 172 173 174 175 176 177 178 179 180 181 182 183 184 185 186 187 188 189 190 191 192 193 194 195 196 197 198 199 200 201 202 203 204 205 206 207 208 209 210 211 212 213 214 215 216 217 218 219 220 221 222 223 224 225 226 227 228 229 230 231 232 233 234 235 236 237 238 239 240 241 242 243 244 245 246 247 248 249 250 251 252 253 254 255 ];

Recall_HDCT = [1 0.983872 0.979369 0.976232 0.973468 0.971024 0.968377 0.966021 0.963593 0.961325 0.959147 0.95678 0.954948 0.952305 0.950003 0.947616 0.945569 0.943384 0.941059 0.938738 0.93696 0.934801 0.932794 0.930759 0.928685 0.926334 0.924117 0.922104 0.919997 0.917942 0.915667 0.913484 0.911163 0.908995 0.906936 0.904695 0.902644 0.90086 0.898931 0.896676 0.894698 0.89228 0.890163 0.887862 0.885706 0.883679 0.881714 0.879453 0.877381 0.875146 0.872924 0.870943 0.86863 0.866304 0.86372 0.861256 0.858864 0.856455 0.85412 0.851681 0.849458 0.84732 0.844689 0.842387 0.83993 0.837235 0.835159 0.832911 0.830642 0.828804 0.826546 0.824516 0.822393 0.820027 0.817652 0.815692 0.813612 0.811533 0.809365 0.807337 0.805279 0.80306 0.800904 0.798828 0.796894 0.794984 0.793201 0.791446 0.789583 0.787519 0.78564 0.783717 0.781797 0.779728 0.778017 0.77589 0.773986 0.772152 0.770314 0.76856 0.766627 0.764604 0.762642 0.760423 0.758382 0.756552 0.754485 0.752245 0.750195 0.748278 0.745961 0.74382 0.741446 0.739429 0.737114 0.73516 0.733137 0.731133 0.729188 0.727052 0.724918 0.722537 0.720371 0.718472 0.71651 0.714353 0.712273 0.710259 0.708191 0.706145 0.703793 0.701681 0.699332 0.697095 0.694863 0.692458 0.690317 0.688135 0.685921 0.683774 0.681618 0.6792 0.676853 0.674493 0.672159 0.669995 0.66814 0.665621 0.663274 0.661032 0.658707 0.656492 0.654195 0.651571 0.64907 0.646837 0.644848 0.642347 0.639943 0.637496 0.635241 0.6327 0.630358 0.627885 0.625497 0.623164 0.620489 0.617927 0.615254 0.612738 0.610173 0.607505 0.604889 0.60233 0.599701 0.597223 0.594736 0.591822 0.589194 0.586735 0.583799 0.581082 0.578273 0.575494 0.572632 0.569523 0.566487 0.563517 0.560594 0.557858 0.555 0.551595 0.548473 0.545599 0.542545 0.539074 0.535505 0.531557 0.527807 0.524253 0.520658 0.517132 0.513226 0.509138 0.505545 0.501314 0.497229 0.492545 0.488528 0.483824 0.47896 0.474355 0.469589 0.464546 0.45916 0.454363 0.449186 0.444128 0.438463 0.432609 0.426691 0.420271 0.413032 0.406266 0.400012 0.392869 0.3852 0.376982 0.3683 0.360004 0.351462 0.342353 0.331987 0.321685 0.311072 0.299087 0.286982 0.275008 0.261718 0.248363 0.23345 0.218447 0.203331 0.188005 0.170863 0.154022 0.136154 0.11961 0.102985 0.0867521 0.0712595 0.0572876 0.0440389 0.031374 0.0216575 0.0142156 ];
Precision_HDCT = [0.169567 0.195709 0.217077 0.234374 0.250047 0.264519 0.277516 0.289836 0.301518 0.312486 0.323138 0.333192 0.342734 0.352226 0.361304 0.370129 0.378813 0.386985 0.395239 0.403356 0.41148 0.419411 0.427453 0.435434 0.443072 0.450697 0.458107 0.465452 0.473018 0.480252 0.487774 0.49486 0.501848 0.509219 0.516989 0.524393 0.531976 0.539608 0.547105 0.554349 0.561568 0.568298 0.574788 0.581448 0.587479 0.593888 0.600193 0.606315 0.613037 0.619386 0.625685 0.632104 0.6391 0.645635 0.651755 0.658738 0.665792 0.672254 0.679159 0.686103 0.692571 0.698701 0.704891 0.711167 0.717276 0.722864 0.728882 0.734451 0.73934 0.74437 0.74907 0.75352 0.757765 0.761369 0.765027 0.768757 0.772718 0.77598 0.779425 0.78286 0.785959 0.788745 0.791535 0.794332 0.796945 0.799518 0.801632 0.804209 0.806825 0.808536 0.810587 0.812994 0.815169 0.816827 0.818947 0.820626 0.822526 0.824445 0.826634 0.828256 0.82995 0.831626 0.832931 0.834407 0.836081 0.837458 0.838689 0.840102 0.841208 0.842792 0.844164 0.845281 0.846561 0.847738 0.848789 0.84996 0.851274 0.852567 0.853579 0.854766 0.85542 0.856245 0.857083 0.858198 0.859257 0.860078 0.86091 0.862098 0.862821 0.863771 0.864916 0.865534 0.866058 0.866549 0.867583 0.868198 0.869221 0.870336 0.871015 0.872032 0.872722 0.873502 0.874226 0.874738 0.875499 0.876154 0.876828 0.877522 0.878099 0.878423 0.879023 0.879883 0.880522 0.881047 0.881777 0.882449 0.88301 0.883433 0.884022 0.884723 0.885391 0.885775 0.88639 0.88709 0.888073 0.888579 0.889156 0.889722 0.890466 0.890948 0.891426 0.892063 0.892557 0.892856 0.893829 0.89424 0.895419 0.895939 0.896654 0.897041 0.897611 0.897982 0.898885 0.899487 0.899878 0.900638 0.900775 0.901144 0.901726 0.902413 0.903207 0.903898 0.904397 0.90472 0.905182 0.905383 0.906221 0.906653 0.907085 0.907695 0.908402 0.908827 0.90941 0.910225 0.91095 0.91148 0.911835 0.912008 0.912301 0.913011 0.913912 0.914676 0.915104 0.915443 0.915808 0.916459 0.916733 0.917125 0.91785 0.918052 0.918404 0.919098 0.919107 0.919723 0.920461 0.921045 0.921546 0.921624 0.922091 0.922534 0.922736 0.923163 0.923925 0.923873 0.925669 0.925983 0.925858 0.92659 0.926798 0.927922 0.928528 0.928679 0.929301 0.93028 0.931573 0.932972 0.932167 0.932552 0.93389 0.933599 0.934449 0.933948 0.934614 0.932852 0.931581 0.92969 ];
TPR_HDCT = [1 0.983872 0.979369 0.976232 0.973468 0.971024 0.968377 0.966021 0.963593 0.961325 0.959147 0.95678 0.954948 0.952305 0.950003 0.947616 0.945569 0.943384 0.941059 0.938738 0.93696 0.934801 0.932794 0.930759 0.928685 0.926334 0.924117 0.922104 0.919997 0.917942 0.915667 0.913484 0.911163 0.908995 0.906936 0.904695 0.902644 0.90086 0.898931 0.896676 0.894698 0.89228 0.890163 0.887862 0.885706 0.883679 0.881714 0.879453 0.877381 0.875146 0.872924 0.870943 0.86863 0.866304 0.86372 0.861256 0.858864 0.856455 0.85412 0.851681 0.849458 0.84732 0.844689 0.842387 0.83993 0.837235 0.835159 0.832911 0.830642 0.828804 0.826546 0.824516 0.822393 0.820027 0.817652 0.815692 0.813612 0.811533 0.809365 0.807337 0.805279 0.80306 0.800904 0.798828 0.796894 0.794984 0.793201 0.791446 0.789583 0.787519 0.78564 0.783717 0.781797 0.779728 0.778017 0.77589 0.773986 0.772152 0.770314 0.76856 0.766627 0.764604 0.762642 0.760423 0.758382 0.756552 0.754485 0.752245 0.750195 0.748278 0.745961 0.74382 0.741446 0.739429 0.737114 0.73516 0.733137 0.731133 0.729188 0.727052 0.724918 0.722537 0.720371 0.718472 0.71651 0.714353 0.712273 0.710259 0.708191 0.706145 0.703793 0.701681 0.699332 0.697095 0.694863 0.692458 0.690317 0.688135 0.685921 0.683774 0.681618 0.6792 0.676853 0.674493 0.672159 0.669995 0.66814 0.665621 0.663274 0.661032 0.658707 0.656492 0.654195 0.651571 0.64907 0.646837 0.644848 0.642347 0.639943 0.637496 0.635241 0.6327 0.630358 0.627885 0.625497 0.623164 0.620489 0.617927 0.615254 0.612738 0.610173 0.607505 0.604889 0.60233 0.599701 0.597223 0.594736 0.591822 0.589194 0.586735 0.583799 0.581082 0.578273 0.575494 0.572632 0.569523 0.566487 0.563517 0.560594 0.557858 0.555 0.551595 0.548473 0.545599 0.542545 0.539074 0.535505 0.531557 0.527807 0.524253 0.520658 0.517132 0.513226 0.509138 0.505545 0.501314 0.497229 0.492545 0.488528 0.483824 0.47896 0.474355 0.469589 0.464546 0.45916 0.454363 0.449186 0.444128 0.438463 0.432609 0.426691 0.420271 0.413032 0.406266 0.400012 0.392869 0.3852 0.376982 0.3683 0.360004 0.351462 0.342353 0.331987 0.321685 0.311072 0.299087 0.286982 0.275008 0.261718 0.248363 0.23345 0.218447 0.203331 0.188005 0.170863 0.154022 0.136154 0.11961 0.102985 0.0867521 0.0712595 0.0572876 0.0440389 0.031374 0.0216575 0.0142156 ];
FPR_HDCT = [1 0.81868 0.71622 0.648634 0.59577 0.552612 0.516897 0.486114 0.459065 0.435295 0.413875 0.394578 0.377389 0.360947 0.346119 0.332194 0.319424 0.307691 0.296326 0.285804 0.27584 0.266419 0.257205 0.248219 0.240054 0.231956 0.224339 0.217244 0.210097 0.203337 0.196659 0.190556 0.184569 0.178696 0.172798 0.167307 0.161824 0.15659 0.151556 0.146778 0.142165 0.13786 0.133716 0.129739 0.126079 0.122346 0.118863 0.115427 0.111924 0.108693 0.105525 0.10242 0.0991111 0.095971 0.0931247 0.0900244 0.0871167 0.0843457 0.0816208 0.0788802 0.0763835 0.0740376 0.0716616 0.069355 0.0671983 0.0651217 0.06312 0.061259 0.0595724 0.0579445 0.0563979 0.054848 0.0534499 0.0522049 0.0509287 0.0496724 0.0484424 0.0473744 0.0463312 0.0453565 0.0443876 0.0434823 0.0425488 0.0416809 0.0408704 0.040057 0.0394004 0.0386563 0.0378766 0.0372558 0.0366237 0.0359747 0.0352884 0.0347079 0.0341237 0.0335637 0.0330059 0.0324227 0.0318962 0.0313952 0.0309638 0.0304543 0.0299738 0.0295153 0.0290363 0.0286004 0.0281838 0.0277326 0.0273626 0.0269162 0.0265139 0.0261797 0.0257915 0.0254494 0.025077 0.0247107 0.0243255 0.0239604 0.0236499 0.0232819 0.0230111 0.0226849 0.0223772 0.0220529 0.0217483 0.0214597 0.0211684 0.0208214 0.0205671 0.0202761 0.0199548 0.0197187 0.0194675 0.0192363 0.0189477 0.0187252 0.0184542 0.0181405 0.0179022 0.0176342 0.0174438 0.0171947 0.0169603 0.0167318 0.0165117 0.0162757 0.0160588 0.0158577 0.0156303 0.0154552 0.015249 0.015036 0.0148266 0.0146337 0.0144174 0.0141971 0.0139834 0.0138131 0.0136008 0.0134133 0.0132249 0.0130599 0.0128697 0.0126792 0.0125032 0.0123348 0.0121425 0.011951 0.0117392 0.0115788 0.0113991 0.011218 0.0110658 0.0109247 0.0107244 0.0105463 0.0104077 0.0102124 0.0100422 0.00991404 0.00974647 0.00959971 0.00943322 0.00927049 0.0091096 0.00895036 0.00878017 0.00864514 0.00849609 0.00831654 0.00815489 0.00798073 0.00782666 0.00769741 0.00756179 0.00743502 0.00727087 0.00713607 0.00698514 0.00682274 0.00666999 0.00654939 0.00637556 0.0062537 0.00612702 0.00598449 0.00584061 0.00570833 0.00557688 0.00542568 0.0052677 0.00510252 0.00495589 0.00480581 0.00466812 0.0045196 0.00436995 0.00426038 0.00412467 0.0040402 0.00393707 0.00378139 0.00365603 0.00352628 0.00340891 0.00328058 0.00315845 0.00304045 0.00290646 0.00280476 0.00269391 0.00259149 0.00247034 0.00235639 0.00221174 0.00207734 0.00197513 0.0018653 0.00176132 0.0016186 0.00152001 0.00140545 0.00129074 0.00116093 0.00104927 0.000941301 0.000848288 0.000734897 0.000631974 0.000542078 0.000448342 0.000363671 0.000298827 0.000240577 0.000188056 0.000155917 ];
plot(Recall_HDCT, Precision_HDCT, 'k', 'linewidth', 2);
Recall_RBD = [1 0.955139 0.951028 0.947205 0.942993 0.938874 0.93376 0.928991 0.924312 0.919962 0.915524 0.911344 0.907027 0.902485 0.898242 0.894191 0.891046 0.887399 0.88376 0.880608 0.877267 0.874016 0.870846 0.867442 0.864624 0.862322 0.859307 0.856491 0.854119 0.850662 0.847881 0.84529 0.842926 0.840597 0.838011 0.835724 0.832963 0.830926 0.828873 0.82652 0.823826 0.821082 0.81842 0.815885 0.81326 0.811122 0.809074 0.806392 0.803639 0.801239 0.798132 0.796027 0.794038 0.791542 0.789144 0.787108 0.784511 0.782096 0.779904 0.77718 0.774893 0.772454 0.77055 0.768433 0.765951 0.763682 0.761726 0.759335 0.756742 0.7544 0.752056 0.749592 0.747019 0.744669 0.742475 0.740351 0.73822 0.736194 0.733154 0.730664 0.728442 0.725673 0.723565 0.72166 0.719457 0.717467 0.715415 0.713367 0.710845 0.709306 0.707876 0.705699 0.703559 0.701373 0.699257 0.697286 0.695575 0.693587 0.691335 0.689475 0.687236 0.685109 0.683306 0.681099 0.678598 0.676173 0.674428 0.671877 0.669983 0.667436 0.665626 0.66399 0.661802 0.659755 0.658154 0.655669 0.653597 0.651404 0.649678 0.647755 0.645878 0.644186 0.642348 0.640489 0.638721 0.636808 0.634335 0.632118 0.629924 0.627713 0.625967 0.62366 0.621685 0.619502 0.616992 0.615272 0.61337 0.611669 0.609323 0.606864 0.604215 0.602515 0.60052 0.597668 0.595589 0.593072 0.590836 0.588534 0.585764 0.583705 0.581485 0.579103 0.576039 0.573709 0.571249 0.568513 0.565433 0.563381 0.560618 0.557547 0.55568 0.553784 0.551281 0.548134 0.545299 0.542339 0.539032 0.536529 0.533776 0.530776 0.528209 0.52557 0.522425 0.519308 0.515867 0.512915 0.509936 0.505875 0.50231 0.49874 0.495423 0.492613 0.489798 0.486565 0.482457 0.479069 0.475641 0.47165 0.467551 0.462968 0.458854 0.453504 0.449071 0.444905 0.441012 0.436704 0.431841 0.426672 0.421497 0.416565 0.411338 0.406397 0.401967 0.397438 0.391999 0.387046 0.382417 0.377277 0.371418 0.366764 0.361413 0.356354 0.350969 0.345 0.339875 0.334353 0.328891 0.323664 0.317888 0.312677 0.30587 0.299331 0.293717 0.285933 0.279377 0.272864 0.267402 0.261314 0.25419 0.248123 0.241624 0.234052 0.227313 0.219313 0.211314 0.204506 0.197747 0.188699 0.180799 0.173299 0.164431 0.156367 0.147056 0.138757 0.12924 0.12032 0.112318 0.104128 0.095735 0.0868555 0.0783418 0.0684318 0.0602453 0.051532 0.0438275 0.0364627 ];
Precision_RBD = [0.169567 0.514296 0.546358 0.570003 0.589067 0.605219 0.619235 0.632057 0.644722 0.655282 0.665057 0.673049 0.680238 0.686581 0.692118 0.697759 0.703313 0.708014 0.712141 0.716159 0.719913 0.723653 0.726726 0.729842 0.733198 0.735946 0.739371 0.742432 0.745262 0.748552 0.751472 0.75436 0.757435 0.760703 0.763409 0.765687 0.768598 0.771333 0.774247 0.776123 0.778048 0.780097 0.781659 0.783484 0.785211 0.787223 0.789462 0.791276 0.792707 0.79459 0.796002 0.797872 0.79948 0.800916 0.802531 0.804042 0.805535 0.807086 0.808565 0.810054 0.811652 0.813243 0.814869 0.816368 0.818123 0.819265 0.820706 0.821983 0.823302 0.82487 0.826095 0.827447 0.829037 0.830457 0.831855 0.833454 0.834514 0.835555 0.836422 0.837398 0.838379 0.83906 0.8399 0.840912 0.842392 0.843395 0.844441 0.845054 0.846297 0.847513 0.848746 0.849334 0.850217 0.851069 0.851885 0.852712 0.853244 0.8536 0.853891 0.855013 0.856108 0.85704 0.858144 0.85894 0.859815 0.860382 0.861106 0.861317 0.861889 0.86223 0.863585 0.864472 0.865611 0.866352 0.86707 0.867399 0.868004 0.868531 0.869608 0.870489 0.871255 0.872673 0.873176 0.874171 0.874642 0.8758 0.876119 0.876435 0.877487 0.87829 0.87849 0.879053 0.879917 0.880688 0.881419 0.881788 0.882374 0.883461 0.884107 0.884887 0.885502 0.886036 0.887433 0.888086 0.888721 0.88932 0.890343 0.891349 0.891396 0.89244 0.893318 0.894313 0.895159 0.896034 0.896248 0.896842 0.897364 0.897817 0.898549 0.899143 0.899863 0.90096 0.901538 0.902454 0.903458 0.904341 0.905521 0.906164 0.906775 0.907334 0.908019 0.908547 0.909249 0.910298 0.9114 0.911894 0.912629 0.913205 0.913969 0.915052 0.915223 0.915944 0.916566 0.916834 0.917048 0.917573 0.918292 0.918804 0.918702 0.919002 0.919626 0.919837 0.920621 0.921634 0.922129 0.922083 0.922926 0.923271 0.923672 0.924088 0.924111 0.925344 0.92543 0.925177 0.92487 0.925373 0.924794 0.924738 0.925449 0.925396 0.925045 0.924469 0.924699 0.92512 0.92539 0.925781 0.925796 0.926969 0.92723 0.926959 0.926292 0.926593 0.926789 0.927736 0.927273 0.927291 0.927469 0.927745 0.928927 0.92993 0.931613 0.931776 0.931804 0.931756 0.931352 0.932598 0.932452 0.932048 0.931845 0.932416 0.932292 0.930421 0.930935 0.931813 0.930895 0.930534 0.931338 0.931216 0.930664 0.930419 0.931032 0.930982 0.93022 0.930245 0.929737 0.929084 ];
TPR_RBD = [1 0.955139 0.951028 0.947205 0.942993 0.938874 0.93376 0.928991 0.924312 0.919962 0.915524 0.911344 0.907027 0.902485 0.898242 0.894191 0.891046 0.887399 0.88376 0.880608 0.877267 0.874016 0.870846 0.867442 0.864624 0.862322 0.859307 0.856491 0.854119 0.850662 0.847881 0.84529 0.842926 0.840597 0.838011 0.835724 0.832963 0.830926 0.828873 0.82652 0.823826 0.821082 0.81842 0.815885 0.81326 0.811122 0.809074 0.806392 0.803639 0.801239 0.798132 0.796027 0.794038 0.791542 0.789144 0.787108 0.784511 0.782096 0.779904 0.77718 0.774893 0.772454 0.77055 0.768433 0.765951 0.763682 0.761726 0.759335 0.756742 0.7544 0.752056 0.749592 0.747019 0.744669 0.742475 0.740351 0.73822 0.736194 0.733154 0.730664 0.728442 0.725673 0.723565 0.72166 0.719457 0.717467 0.715415 0.713367 0.710845 0.709306 0.707876 0.705699 0.703559 0.701373 0.699257 0.697286 0.695575 0.693587 0.691335 0.689475 0.687236 0.685109 0.683306 0.681099 0.678598 0.676173 0.674428 0.671877 0.669983 0.667436 0.665626 0.66399 0.661802 0.659755 0.658154 0.655669 0.653597 0.651404 0.649678 0.647755 0.645878 0.644186 0.642348 0.640489 0.638721 0.636808 0.634335 0.632118 0.629924 0.627713 0.625967 0.62366 0.621685 0.619502 0.616992 0.615272 0.61337 0.611669 0.609323 0.606864 0.604215 0.602515 0.60052 0.597668 0.595589 0.593072 0.590836 0.588534 0.585764 0.583705 0.581485 0.579103 0.576039 0.573709 0.571249 0.568513 0.565433 0.563381 0.560618 0.557547 0.55568 0.553784 0.551281 0.548134 0.545299 0.542339 0.539032 0.536529 0.533776 0.530776 0.528209 0.52557 0.522425 0.519308 0.515867 0.512915 0.509936 0.505875 0.50231 0.49874 0.495423 0.492613 0.489798 0.486565 0.482457 0.479069 0.475641 0.47165 0.467551 0.462968 0.458854 0.453504 0.449071 0.444905 0.441012 0.436704 0.431841 0.426672 0.421497 0.416565 0.411338 0.406397 0.401967 0.397438 0.391999 0.387046 0.382417 0.377277 0.371418 0.366764 0.361413 0.356354 0.350969 0.345 0.339875 0.334353 0.328891 0.323664 0.317888 0.312677 0.30587 0.299331 0.293717 0.285933 0.279377 0.272864 0.267402 0.261314 0.25419 0.248123 0.241624 0.234052 0.227313 0.219313 0.211314 0.204506 0.197747 0.188699 0.180799 0.173299 0.164431 0.156367 0.147056 0.138757 0.12924 0.12032 0.112318 0.104128 0.095735 0.0868555 0.0783418 0.0684318 0.0602453 0.051532 0.0438275 0.0364627 ];
FPR_RBD = [1 0.316453 0.260457 0.228163 0.207044 0.191449 0.179059 0.168702 0.159261 0.151447 0.144278 0.138191 0.132707 0.128007 0.12358 0.119492 0.11585 0.112423 0.109289 0.106441 0.10373 0.101105 0.0987108 0.0965163 0.0942838 0.092365 0.09014 0.0881783 0.0864854 0.0846405 0.0828039 0.0810888 0.0794063 0.0776997 0.0763258 0.074889 0.0732266 0.0716638 0.0702491 0.0691035 0.0679522 0.06665 0.0655304 0.0645493 0.0634526 0.0624389 0.0613631 0.0603886 0.0594682 0.0585442 0.0577282 0.0568238 0.05595 0.0550695 0.0542601 0.0534068 0.052561 0.0516934 0.0509445 0.0500892 0.0493738 0.048506 0.0477449 0.0469981 0.0462686 0.0456144 0.0449417 0.0443383 0.0435871 0.0428896 0.0423133 0.0416828 0.0411019 0.0404412 0.0397915 0.0392351 0.0387413 0.0382316 0.0377714 0.0373644 0.0369237 0.0365034 0.0360179 0.0355277 0.0350329 0.0346596 0.0341499 0.033764 0.0332627 0.0328296 0.0323916 0.0320285 0.0315876 0.0311571 0.030733 0.0304104 0.030065 0.0297911 0.0294718 0.029019 0.0286225 0.0282218 0.027926 0.0275246 0.0271143 0.0267835 0.0264465 0.0261065 0.0257855 0.0255235 0.025131 0.024843 0.0244893 0.0242264 0.0239073 0.0236177 0.0233591 0.0230784 0.0227679 0.022503 0.0221609 0.021898 0.0216921 0.0213831 0.0211449 0.0208723 0.0206102 0.0203863 0.0201192 0.019833 0.0195771 0.0193306 0.0189986 0.0186642 0.0183939 0.0181576 0.0178669 0.0176074 0.017346 0.0170782 0.0168461 0.0165982 0.0162716 0.0160365 0.0157613 0.015514 0.0153072 0.0150864 0.014897 0.0146571 0.01444 0.0141835 0.0140205 0.013781 0.0135397 0.0133453 0.0131133 0.0129627 0.0127287 0.0125063 0.0123016 0.0120365 0.0118319 0.0115801 0.0113434 0.011174 0.0109126 0.0107361 0.0105349 0.0103389 0.0101711 0.00997343 0.0098202 0.00959157 0.00940336 0.00923622 0.00908665 0.00891343 0.0087351 0.00856269 0.00841139 0.00821823 0.00804997 0.00791943 0.00775167 0.00757007 0.00742111 0.00728849 0.00711846 0.00695502 0.00677167 0.00661316 0.00641459 0.00619683 0.00600997 0.00585311 0.0056583 0.00548293 0.00537157 0.00524295 0.00510014 0.00488766 0.00478692 0.00465955 0.00460054 0.00444671 0.00434323 0.00421597 0.00412341 0.00398461 0.00391978 0.00383561 0.00375464 0.00367312 0.00354588 0.00346789 0.00334282 0.00325751 0.00313166 0.00305375 0.00294063 0.00282944 0.00274389 0.00263753 0.00254784 0.00247357 0.00240147 0.00231806 0.00221921 0.00208597 0.0019859 0.00192306 0.00185555 0.00178352 0.00166181 0.00161296 0.00153178 0.00145255 0.00138302 0.00133494 0.00126747 0.00122475 0.00110726 0.00101135 0.000916443 0.000865026 0.000763558 0.000710443 0.000654194 0.000611562 0.000547164 0.000489928 0.000466651 0.000415269 0.000372585 0.000343808 ];
plot(Recall_RBD, Precision_RBD, 'b', 'linewidth', 2);
Recall_GR = [1 0.996907 0.996864 0.99656 0.996242 0.995878 0.995567 0.99483 0.994091 0.993491 0.992688 0.992069 0.991051 0.989741 0.988659 0.987048 0.985654 0.984281 0.983215 0.981698 0.980257 0.978642 0.977046 0.975555 0.973375 0.971638 0.969782 0.968022 0.96621 0.963888 0.961572 0.959629 0.957273 0.955625 0.952929 0.950303 0.947969 0.945205 0.941981 0.939691 0.937081 0.934415 0.931378 0.92923 0.927111 0.924638 0.922359 0.920155 0.917599 0.914961 0.911942 0.908859 0.906296 0.903119 0.90039 0.898073 0.89562 0.892784 0.890373 0.887896 0.885628 0.882332 0.878878 0.876337 0.87375 0.870742 0.867295 0.863804 0.861103 0.858081 0.854774 0.851779 0.84867 0.846185 0.843829 0.841025 0.838219 0.834918 0.831814 0.829358 0.826638 0.823954 0.821215 0.818505 0.815861 0.813253 0.810781 0.807884 0.805085 0.802528 0.799346 0.796427 0.793254 0.790059 0.786961 0.783869 0.780316 0.77709 0.773509 0.770515 0.767247 0.76418 0.761229 0.757881 0.754332 0.750977 0.747561 0.74435 0.740923 0.737307 0.734179 0.731251 0.728248 0.725285 0.72228 0.71977 0.716053 0.712701 0.709113 0.705192 0.70168 0.69784 0.694388 0.691063 0.687142 0.683424 0.679657 0.676253 0.67285 0.669542 0.666091 0.662918 0.659752 0.655861 0.652926 0.649555 0.646461 0.642611 0.638631 0.63506 0.631798 0.629192 0.625615 0.62218 0.617864 0.614029 0.610156 0.606939 0.602862 0.598851 0.594701 0.591074 0.587089 0.583328 0.579303 0.576519 0.573306 0.569623 0.565384 0.561198 0.557504 0.553973 0.550456 0.546514 0.543011 0.539404 0.535114 0.531513 0.528189 0.524888 0.520967 0.517566 0.513777 0.509206 0.505195 0.501462 0.497335 0.493592 0.48953 0.485646 0.481478 0.477742 0.473445 0.469014 0.464536 0.460455 0.4565 0.453047 0.449815 0.445785 0.442449 0.438345 0.4348 0.431743 0.42839 0.424538 0.420661 0.415685 0.41167 0.407664 0.403511 0.399118 0.39527 0.391039 0.386976 0.382715 0.378494 0.37422 0.36977 0.364992 0.360544 0.35629 0.351954 0.3477 0.343182 0.339503 0.334979 0.330319 0.326252 0.321952 0.316674 0.311141 0.305608 0.300347 0.294629 0.289207 0.283861 0.27897 0.273166 0.267562 0.261709 0.255801 0.249886 0.243448 0.236673 0.230625 0.22406 0.217907 0.210751 0.202788 0.196047 0.188093 0.179926 0.171498 0.16253 0.154499 0.146867 0.137905 0.129797 0.120265 0.108934 0.0976835 0.085099 0.0722604 0.0558651 0.0366203 ];
Precision_GR = [0.169567 0.17402 0.177834 0.183171 0.189571 0.196524 0.204805 0.214075 0.223842 0.234337 0.245848 0.256902 0.267478 0.278591 0.289982 0.301515 0.313455 0.323917 0.333871 0.344125 0.35405 0.36439 0.374743 0.383616 0.393741 0.404158 0.414121 0.423699 0.433152 0.442473 0.4514 0.459186 0.466631 0.474488 0.482004 0.489414 0.496154 0.503508 0.510682 0.517548 0.524575 0.53129 0.538856 0.546718 0.553833 0.560735 0.566746 0.573268 0.579753 0.586136 0.592664 0.599369 0.605493 0.611247 0.616571 0.622005 0.62787 0.633158 0.638814 0.64538 0.650389 0.655342 0.66044 0.664776 0.669435 0.674919 0.679109 0.683075 0.687205 0.691338 0.695166 0.699575 0.703166 0.707223 0.710939 0.714148 0.717532 0.720466 0.723796 0.727078 0.730321 0.733668 0.736817 0.74007 0.744002 0.746028 0.749014 0.752132 0.754944 0.757676 0.760642 0.764402 0.766505 0.769319 0.771604 0.773548 0.775456 0.777111 0.779429 0.78167 0.78323 0.785275 0.787401 0.789818 0.79187 0.79358 0.795412 0.797321 0.799202 0.800932 0.802655 0.80462 0.806542 0.808747 0.810304 0.812682 0.814694 0.81682 0.818927 0.821001 0.822903 0.824551 0.824821 0.826407 0.828292 0.829475 0.830733 0.832249 0.833476 0.835508 0.83731 0.839174 0.840761 0.84197 0.843677 0.844779 0.846207 0.847186 0.847143 0.848095 0.849596 0.850932 0.852194 0.853709 0.854297 0.855052 0.855589 0.856602 0.857544 0.858574 0.859522 0.860862 0.862033 0.863582 0.864225 0.865389 0.866463 0.866941 0.868385 0.869397 0.870072 0.870957 0.871605 0.872257 0.873089 0.874416 0.875241 0.876177 0.878082 0.879135 0.880233 0.881385 0.882589 0.882616 0.883596 0.883963 0.884203 0.884716 0.885151 0.885668 0.886135 0.885842 0.885513 0.885709 0.885778 0.886328 0.887054 0.887896 0.888928 0.889443 0.889308 0.889479 0.89024 0.890097 0.89042 0.890044 0.890853 0.890966 0.891798 0.891409 0.891825 0.891557 0.89186 0.891163 0.891267 0.891333 0.890587 0.890716 0.890224 0.890019 0.890179 0.890077 0.889366 0.889975 0.889902 0.890196 0.890638 0.890417 0.890762 0.890813 0.89143 0.891788 0.891934 0.892195 0.891788 0.890643 0.890691 0.890822 0.891256 0.891259 0.891795 0.891095 0.890724 0.890973 0.890608 0.889936 0.888543 0.888887 0.888825 0.888806 0.887948 0.887651 0.887386 0.887839 0.885979 0.886237 0.886123 0.885307 0.885413 0.885553 0.884216 0.883396 0.883314 0.884053 0.884329 0.885292 ];
TPR_GR = [1 0.996907 0.996864 0.99656 0.996242 0.995878 0.995567 0.99483 0.994091 0.993491 0.992688 0.992069 0.991051 0.989741 0.988659 0.987048 0.985654 0.984281 0.983215 0.981698 0.980257 0.978642 0.977046 0.975555 0.973375 0.971638 0.969782 0.968022 0.96621 0.963888 0.961572 0.959629 0.957273 0.955625 0.952929 0.950303 0.947969 0.945205 0.941981 0.939691 0.937081 0.934415 0.931378 0.92923 0.927111 0.924638 0.922359 0.920155 0.917599 0.914961 0.911942 0.908859 0.906296 0.903119 0.90039 0.898073 0.89562 0.892784 0.890373 0.887896 0.885628 0.882332 0.878878 0.876337 0.87375 0.870742 0.867295 0.863804 0.861103 0.858081 0.854774 0.851779 0.84867 0.846185 0.843829 0.841025 0.838219 0.834918 0.831814 0.829358 0.826638 0.823954 0.821215 0.818505 0.815861 0.813253 0.810781 0.807884 0.805085 0.802528 0.799346 0.796427 0.793254 0.790059 0.786961 0.783869 0.780316 0.77709 0.773509 0.770515 0.767247 0.76418 0.761229 0.757881 0.754332 0.750977 0.747561 0.74435 0.740923 0.737307 0.734179 0.731251 0.728248 0.725285 0.72228 0.71977 0.716053 0.712701 0.709113 0.705192 0.70168 0.69784 0.694388 0.691063 0.687142 0.683424 0.679657 0.676253 0.67285 0.669542 0.666091 0.662918 0.659752 0.655861 0.652926 0.649555 0.646461 0.642611 0.638631 0.63506 0.631798 0.629192 0.625615 0.62218 0.617864 0.614029 0.610156 0.606939 0.602862 0.598851 0.594701 0.591074 0.587089 0.583328 0.579303 0.576519 0.573306 0.569623 0.565384 0.561198 0.557504 0.553973 0.550456 0.546514 0.543011 0.539404 0.535114 0.531513 0.528189 0.524888 0.520967 0.517566 0.513777 0.509206 0.505195 0.501462 0.497335 0.493592 0.48953 0.485646 0.481478 0.477742 0.473445 0.469014 0.464536 0.460455 0.4565 0.453047 0.449815 0.445785 0.442449 0.438345 0.4348 0.431743 0.42839 0.424538 0.420661 0.415685 0.41167 0.407664 0.403511 0.399118 0.39527 0.391039 0.386976 0.382715 0.378494 0.37422 0.36977 0.364992 0.360544 0.35629 0.351954 0.3477 0.343182 0.339503 0.334979 0.330319 0.326252 0.321952 0.316674 0.311141 0.305608 0.300347 0.294629 0.289207 0.283861 0.27897 0.273166 0.267562 0.261709 0.255801 0.249886 0.243448 0.236673 0.230625 0.22406 0.217907 0.210751 0.202788 0.196047 0.188093 0.179926 0.171498 0.16253 0.154499 0.146867 0.137905 0.129797 0.120265 0.108934 0.0976835 0.085099 0.0722604 0.0558651 0.0366203 ];
FPR_GR = [1 0.98252 0.954235 0.923569 0.893841 0.864631 0.835571 0.807671 0.78125 0.756278 0.731969 0.709415 0.688356 0.667856 0.647952 0.62917 0.61082 0.594007 0.577362 0.561446 0.546251 0.53172 0.517878 0.505032 0.491694 0.479401 0.466879 0.45469 0.442972 0.431789 0.42092 0.41091 0.401368 0.391611 0.382275 0.373001 0.364503 0.356112 0.347681 0.339901 0.332085 0.324407 0.316933 0.309147 0.302273 0.29527 0.288745 0.281923 0.275552 0.269149 0.263058 0.257106 0.251055 0.244881 0.239321 0.233885 0.228324 0.223044 0.217962 0.212712 0.207927 0.203254 0.198826 0.194555 0.190202 0.185827 0.181642 0.177823 0.173889 0.170114 0.166282 0.162517 0.15914 0.155712 0.152403 0.149095 0.146182 0.143261 0.140338 0.137242 0.134606 0.1319 0.129136 0.126451 0.123874 0.121419 0.118915 0.116344 0.113896 0.111229 0.108857 0.10639 0.10437 0.102103 0.100038 0.0980144 0.0960124 0.0942535 0.0923034 0.0905192 0.0887266 0.0868643 0.0851861 0.0832976 0.081542 0.079955 0.0781931 0.0764355 0.0746822 0.0730495 0.0714698 0.0698514 0.0682051 0.0665407 0.0651098 0.0636796 0.0620579 0.0606313 0.0591164 0.0578316 0.0566792 0.0554946 0.0542613 0.0532456 0.0521414 0.0510519 0.0499568 0.0488979 0.0478325 0.0467224 0.045694 0.0445062 0.0433433 0.0425402 0.0415679 0.0406137 0.0395967 0.0386068 0.0377762 0.0369515 0.0360736 0.0350997 0.0342766 0.0332849 0.0324351 0.0316915 0.0309918 0.03015 0.0294383 0.0286512 0.0279463 0.0272312 0.0263975 0.0257431 0.0251954 0.0245359 0.0238745 0.0231272 0.0224002 0.0218709 0.0212369 0.0206989 0.0202264 0.0197247 0.0191897 0.0186501 0.0181713 0.017694 0.0171137 0.0165897 0.0160642 0.0155923 0.0150689 0.0145977 0.0141898 0.0138434 0.0135685 0.0131681 0.0128487 0.0125099 0.0121734 0.0118611 0.0115854 0.0112885 0.0110291 0.0107803 0.0104694 0.0101513 0.00983055 0.00952234 0.00930888 0.00901179 0.00884231 0.00862726 0.00841549 0.00817748 0.00795538 0.0077736 0.00754653 0.0073464 0.00718529 0.00705072 0.00690214 0.00675076 0.00661106 0.00645433 0.00631018 0.0062219 0.006108 0.00593831 0.00577172 0.00565839 0.00550671 0.00539163 0.00527592 0.00513644 0.00499254 0.00484297 0.00470202 0.00460951 0.00448206 0.00431533 0.00418698 0.00407291 0.00396566 0.00385826 0.00373337 0.00366753 0.00353004 0.00342833 0.0033084 0.00319416 0.00304527 0.00293734 0.00281465 0.00266175 0.00256558 0.00244079 0.00231651 0.00221757 0.00213186 0.00205615 0.0019375 0.00181791 0.00173068 0.00164955 0.00158064 0.00150867 0.00141433 0.00133492 0.00124814 0.00116415 0.00109803 0.000974964 0.000811952 0.000577864 ];
plot(Recall_GR, Precision_GR, 'g', 'linewidth', 2);
Recall_MNP = [1 0.998375 0.997251 0.99632 0.995387 0.994413 0.993342 0.99209 0.99082 0.989531 0.988187 0.986779 0.985343 0.983771 0.982112 0.980447 0.978748 0.977069 0.975408 0.973737 0.971952 0.970162 0.968396 0.966552 0.964757 0.962919 0.961089 0.959252 0.957343 0.955384 0.95337 0.951286 0.949215 0.947309 0.945086 0.942807 0.940485 0.938113 0.935652 0.933202 0.930674 0.928088 0.925442 0.922746 0.920212 0.9174 0.914578 0.911695 0.908783 0.905853 0.902899 0.899918 0.89689 0.893816 0.890761 0.887609 0.884536 0.881361 0.878161 0.874992 0.871793 0.868555 0.865297 0.862026 0.85873 0.855906 0.852552 0.849164 0.84576 0.842318 0.83889 0.835343 0.831798 0.828221 0.824585 0.82099 0.81731 0.8136 0.810009 0.806267 0.802492 0.798731 0.794883 0.791003 0.787064 0.783081 0.779059 0.775066 0.771033 0.766958 0.762824 0.758595 0.75444 0.75016 0.745855 0.741477 0.737051 0.732972 0.728506 0.724011 0.719561 0.715036 0.710459 0.705848 0.701262 0.696659 0.691994 0.687471 0.682713 0.678004 0.673225 0.668359 0.663519 0.658673 0.65376 0.64883 0.643927 0.638948 0.633998 0.629002 0.623964 0.618929 0.613841 0.608747 0.603652 0.598527 0.593372 0.588212 0.584197 0.579659 0.574475 0.569285 0.5641 0.558853 0.553657 0.548405 0.543175 0.537885 0.532644 0.527414 0.522086 0.516839 0.511501 0.506175 0.500963 0.495635 0.49039 0.48506 0.479807 0.474541 0.469457 0.464224 0.459051 0.453859 0.448623 0.443403 0.438203 0.433032 0.427791 0.422522 0.417611 0.412379 0.407194 0.402001 0.396827 0.391711 0.386574 0.381469 0.37636 0.371238 0.366136 0.360999 0.355888 0.350803 0.345771 0.340747 0.335741 0.330698 0.325715 0.320712 0.315955 0.311036 0.306156 0.301268 0.296412 0.291598 0.286766 0.281994 0.27721 0.272454 0.267717 0.263014 0.259123 0.254445 0.249841 0.245243 0.240726 0.236151 0.231663 0.227152 0.222707 0.218345 0.213925 0.209585 0.205241 0.200938 0.196658 0.192508 0.18833 0.184182 0.1801 0.175994 0.171902 0.16786 0.164183 0.160211 0.156213 0.152261 0.148406 0.14456 0.140731 0.136972 0.13323 0.129507 0.126065 0.122411 0.118842 0.11533 0.111799 0.108399 0.104957 0.101688 0.0983397 0.0949769 0.0917138 0.0885305 0.0852308 0.0820586 0.0789212 0.0757198 0.0726647 0.0695064 0.0664321 0.0634068 0.0602511 0.0572528 0.0542729 0.0510435 0.0480041 0.0448623 0.0414273 0.038253 0.0349228 0.0313742 0.0275306 0.0186788 ];
Precision_MNP = [0.169567 0.191679 0.208712 0.222644 0.235753 0.248091 0.259857 0.270924 0.281066 0.290423 0.29929 0.307778 0.315923 0.323636 0.331007 0.338108 0.345015 0.351734 0.358371 0.364806 0.371111 0.377184 0.382962 0.388802 0.394568 0.400205 0.405735 0.410969 0.416212 0.421368 0.42645 0.43143 0.436324 0.440784 0.445459 0.450018 0.454452 0.458818 0.463118 0.46734 0.471523 0.475599 0.479584 0.483512 0.487021 0.490861 0.494652 0.498338 0.501977 0.505525 0.509044 0.512536 0.515992 0.519422 0.52274 0.526058 0.529286 0.532495 0.535677 0.538784 0.541842 0.544864 0.547874 0.550842 0.553795 0.556192 0.559084 0.561923 0.564723 0.567499 0.570227 0.572921 0.575555 0.578169 0.580783 0.583354 0.585888 0.588394 0.590724 0.593147 0.595539 0.597901 0.600222 0.602515 0.604796 0.607063 0.609282 0.611503 0.613694 0.61585 0.61798 0.620096 0.622171 0.62425 0.626333 0.628391 0.630449 0.632301 0.634288 0.636275 0.638196 0.640115 0.64205 0.643969 0.645861 0.647722 0.649586 0.651378 0.653192 0.654962 0.656764 0.658505 0.660219 0.661886 0.66358 0.66528 0.666927 0.66857 0.670181 0.671741 0.673314 0.674882 0.676456 0.678013 0.67957 0.681114 0.682684 0.684212 0.685375 0.686639 0.688126 0.689611 0.691056 0.692488 0.693892 0.695285 0.696694 0.698039 0.699345 0.700641 0.701932 0.7032 0.704443 0.70568 0.706915 0.708146 0.709371 0.710556 0.711722 0.712919 0.71407 0.715271 0.716455 0.717597 0.718773 0.719905 0.721004 0.722119 0.723234 0.724344 0.72533 0.726423 0.727502 0.728588 0.729673 0.730689 0.73174 0.73279 0.733797 0.734855 0.735905 0.736946 0.73797 0.739008 0.739965 0.740921 0.741867 0.742833 0.743806 0.744759 0.745667 0.746625 0.747497 0.748422 0.749327 0.750196 0.751094 0.751976 0.75286 0.753681 0.754509 0.755374 0.756114 0.756949 0.757835 0.758688 0.759511 0.760319 0.761143 0.762013 0.762889 0.763664 0.764505 0.765286 0.76614 0.767047 0.767918 0.768799 0.769574 0.770417 0.771264 0.772093 0.772911 0.773756 0.774493 0.775301 0.776089 0.776843 0.777589 0.778316 0.77896 0.779624 0.780302 0.78087 0.7814 0.782096 0.782728 0.783358 0.784058 0.784732 0.78538 0.786083 0.786673 0.787345 0.788013 0.788552 0.789253 0.78988 0.790463 0.791178 0.79175 0.792468 0.792967 0.793328 0.794028 0.794464 0.794826 0.795317 0.795425 0.795255 0.795275 0.795009 0.794743 0.79488 0.79372 0.786282 ];
TPR_MNP = [1 0.998375 0.997251 0.99632 0.995387 0.994413 0.993342 0.99209 0.99082 0.989531 0.988187 0.986779 0.985343 0.983771 0.982112 0.980447 0.978748 0.977069 0.975408 0.973737 0.971952 0.970162 0.968396 0.966552 0.964757 0.962919 0.961089 0.959252 0.957343 0.955384 0.95337 0.951286 0.949215 0.947309 0.945086 0.942807 0.940485 0.938113 0.935652 0.933202 0.930674 0.928088 0.925442 0.922746 0.920212 0.9174 0.914578 0.911695 0.908783 0.905853 0.902899 0.899918 0.89689 0.893816 0.890761 0.887609 0.884536 0.881361 0.878161 0.874992 0.871793 0.868555 0.865297 0.862026 0.85873 0.855906 0.852552 0.849164 0.84576 0.842318 0.83889 0.835343 0.831798 0.828221 0.824585 0.82099 0.81731 0.8136 0.810009 0.806267 0.802492 0.798731 0.794883 0.791003 0.787064 0.783081 0.779059 0.775066 0.771033 0.766958 0.762824 0.758595 0.75444 0.75016 0.745855 0.741477 0.737051 0.732972 0.728506 0.724011 0.719561 0.715036 0.710459 0.705848 0.701262 0.696659 0.691994 0.687471 0.682713 0.678004 0.673225 0.668359 0.663519 0.658673 0.65376 0.64883 0.643927 0.638948 0.633998 0.629002 0.623964 0.618929 0.613841 0.608747 0.603652 0.598527 0.593372 0.588212 0.584197 0.579659 0.574475 0.569285 0.5641 0.558853 0.553657 0.548405 0.543175 0.537885 0.532644 0.527414 0.522086 0.516839 0.511501 0.506175 0.500963 0.495635 0.49039 0.48506 0.479807 0.474541 0.469457 0.464224 0.459051 0.453859 0.448623 0.443403 0.438203 0.433032 0.427791 0.422522 0.417611 0.412379 0.407194 0.402001 0.396827 0.391711 0.386574 0.381469 0.37636 0.371238 0.366136 0.360999 0.355888 0.350803 0.345771 0.340747 0.335741 0.330698 0.325715 0.320712 0.315955 0.311036 0.306156 0.301268 0.296412 0.291598 0.286766 0.281994 0.27721 0.272454 0.267717 0.263014 0.259123 0.254445 0.249841 0.245243 0.240726 0.236151 0.231663 0.227152 0.222707 0.218345 0.213925 0.209585 0.205241 0.200938 0.196658 0.192508 0.18833 0.184182 0.1801 0.175994 0.171902 0.16786 0.164183 0.160211 0.156213 0.152261 0.148406 0.14456 0.140731 0.136972 0.13323 0.129507 0.126065 0.122411 0.118842 0.11533 0.111799 0.108399 0.104957 0.101688 0.0983397 0.0949769 0.0917138 0.0885305 0.0852308 0.0820586 0.0789212 0.0757198 0.0726647 0.0695064 0.0664321 0.0634068 0.0602511 0.0572528 0.0542729 0.0510435 0.0480041 0.0448623 0.0414273 0.038253 0.0349228 0.0313742 0.0275306 0.0186788 ];
FPR_MNP = [1 0.906942 0.839652 0.788318 0.744017 0.705117 0.670485 0.639687 0.612661 0.588582 0.566796 0.546759 0.52823 0.511284 0.495548 0.48085 0.466983 0.453907 0.441354 0.42977 0.418507 0.407825 0.39808 0.388229 0.378778 0.36974 0.36112 0.353242 0.34538 0.337739 0.330449 0.323336 0.316462 0.310564 0.304138 0.297965 0.292116 0.286354 0.280783 0.275416 0.270148 0.265072 0.260153 0.25534 0.251259 0.246658 0.242197 0.237933 0.233716 0.229663 0.225708 0.221795 0.217922 0.214132 0.210556 0.206925 0.203518 0.2001 0.196716 0.193484 0.190305 0.187138 0.184011 0.180948 0.177927 0.175571 0.17266 0.169826 0.16708 0.16436 0.161767 0.159143 0.156636 0.15414 0.151623 0.149214 0.146801 0.144403 0.142227 0.139957 0.137726 0.135565 0.133434 0.13133 0.129243 0.127159 0.125097 0.123081 0.121121 0.119213 0.117315 0.115418 0.113589 0.111732 0.10991 0.108089 0.106276 0.104698 0.102942 0.101212 0.099563 0.0979076 0.0962407 0.0945784 0.0929908 0.0914128 0.0898317 0.0883481 0.0868141 0.0853423 0.0838546 0.0823949 0.0809703 0.079582 0.0781745 0.0767749 0.0754452 0.0741016 0.0728089 0.0715425 0.0702529 0.0690015 0.0677447 0.0665219 0.0653018 0.0641046 0.062895 0.0617109 0.0608195 0.0598522 0.0587181 0.0575954 0.0565117 0.0554418 0.0543959 0.05336 0.0523508 0.051345 0.0503828 0.0494444 0.0484936 0.0475781 0.0466523 0.0457411 0.0448643 0.0439811 0.0431342 0.0422928 0.0414694 0.0406456 0.0398722 0.0390707 0.0382951 0.0375368 0.0367681 0.0360275 0.0353081 0.034602 0.033888 0.0331813 0.0325589 0.0318716 0.0312101 0.0305483 0.0298994 0.0292804 0.028655 0.0280451 0.0274522 0.0268522 0.0262537 0.0256657 0.0250904 0.0245235 0.0239801 0.0234394 0.0229106 0.0223882 0.0218802 0.021362 0.0208914 0.0203953 0.019931 0.0194515 0.0189892 0.0185409 0.0180864 0.0176479 0.017209 0.0167805 0.0163548 0.0159391 0.0156074 0.0152005 0.0147997 0.0144062 0.0140279 0.013656 0.0132866 0.0129197 0.0125621 0.0122224 0.0118772 0.011553 0.0112213 0.0108885 0.0105712 0.0102684 0.00996748 0.00967002 0.0093816 0.00909357 0.00881183 0.00853512 0.00829297 0.00803411 0.0077752 0.00752055 0.00727792 0.00703517 0.00679914 0.00657222 0.00635124 0.00612911 0.00593258 0.00571558 0.00550692 0.00530829 0.00510693 0.00491246 0.00472228 0.00454435 0.00436196 0.00417854 0.00400504 0.00384295 0.00366833 0.00350732 0.00334981 0.00318928 0.00303809 0.00288419 0.0027385 0.00259809 0.00244861 0.00231476 0.00218241 0.0020414 0.00191341 0.00178598 0.00164693 0.00152139 0.00139146 0.00124787 0.00109106 0.000761977 ];
plot(Recall_MNP, Precision_MNP, 'r', 'linewidth', 2);
Recall_UFO = [1 0.975912 0.971831 0.967598 0.962677 0.956869 0.951375 0.946278 0.94111 0.936058 0.931304 0.924705 0.91809 0.912576 0.907009 0.902611 0.897756 0.89208 0.886825 0.882037 0.876135 0.870653 0.864872 0.860144 0.853699 0.848985 0.844408 0.840196 0.835988 0.831906 0.827958 0.824129 0.820085 0.816293 0.812879 0.809316 0.8043 0.799954 0.79554 0.790604 0.785928 0.781761 0.777501 0.773523 0.770504 0.767558 0.764264 0.761204 0.757566 0.753909 0.750635 0.747528 0.744278 0.740374 0.736955 0.732941 0.7285 0.724872 0.72109 0.71723 0.712506 0.709087 0.70561 0.702307 0.699286 0.6963 0.693386 0.690447 0.687376 0.682977 0.67959 0.676057 0.672757 0.66985 0.666275 0.662864 0.659962 0.656544 0.653585 0.650836 0.647693 0.644238 0.64135 0.638358 0.635039 0.631338 0.627863 0.62472 0.621659 0.618141 0.614972 0.612139 0.609119 0.606147 0.603349 0.599653 0.596084 0.591973 0.587945 0.58431 0.580468 0.577019 0.573702 0.570646 0.567364 0.563525 0.559767 0.556283 0.553054 0.549258 0.545821 0.542548 0.539498 0.53654 0.533518 0.530094 0.526712 0.523354 0.520312 0.51677 0.512765 0.5094 0.506029 0.502678 0.499748 0.496779 0.492911 0.489818 0.486802 0.483414 0.4796 0.47631 0.472798 0.469087 0.46563 0.462633 0.459373 0.456054 0.452378 0.449212 0.446197 0.442372 0.438649 0.434986 0.431833 0.427872 0.424889 0.421939 0.418853 0.415864 0.412952 0.410084 0.406721 0.403422 0.400446 0.397475 0.394099 0.391073 0.388219 0.384929 0.382065 0.378781 0.375925 0.373025 0.370245 0.367481 0.364421 0.361682 0.358903 0.355613 0.35236 0.349065 0.346267 0.343549 0.340974 0.338082 0.335516 0.332729 0.330113 0.327529 0.324795 0.32212 0.319044 0.315919 0.313236 0.309902 0.306377 0.302953 0.299693 0.295808 0.293493 0.290626 0.288111 0.285399 0.282731 0.279946 0.277166 0.274393 0.271384 0.268083 0.264702 0.261394 0.258142 0.255464 0.252738 0.24958 0.246397 0.243252 0.240685 0.238464 0.234522 0.231741 0.228772 0.226026 0.223001 0.22042 0.217737 0.214813 0.211196 0.208517 0.205724 0.203104 0.20006 0.197228 0.194467 0.191552 0.188783 0.185561 0.182607 0.179904 0.176647 0.173365 0.170658 0.167332 0.163911 0.160867 0.15789 0.153904 0.150815 0.147223 0.143809 0.140121 0.136113 0.13172 0.127382 0.12298 0.117373 0.111713 0.104391 0.0988142 0.0932589 0.0868121 0.078738 0.0697358 0.0590702 0.041754 ];
Precision_UFO = [0.169567 0.302285 0.336078 0.374002 0.404452 0.433225 0.461887 0.484702 0.505287 0.527063 0.542901 0.559094 0.573282 0.587089 0.600006 0.612341 0.625017 0.634927 0.645233 0.655874 0.667447 0.676587 0.68577 0.692724 0.699683 0.707352 0.714977 0.722131 0.728317 0.734902 0.740524 0.74594 0.751123 0.755402 0.760281 0.763826 0.767727 0.772619 0.77766 0.781575 0.78422 0.787552 0.790801 0.794594 0.796983 0.799919 0.8026 0.805581 0.808299 0.810917 0.814621 0.81675 0.818786 0.82067 0.822469 0.824584 0.826694 0.828946 0.831306 0.833842 0.835647 0.837403 0.838802 0.840361 0.842266 0.84426 0.845349 0.846595 0.84799 0.848549 0.850262 0.851332 0.85251 0.85391 0.855379 0.856313 0.85755 0.858263 0.859134 0.860289 0.861056 0.861811 0.86272 0.863332 0.863828 0.864357 0.865178 0.865933 0.867187 0.867394 0.868358 0.869407 0.870229 0.870948 0.871953 0.873175 0.874183 0.875221 0.875632 0.876389 0.87751 0.878477 0.879612 0.880408 0.881294 0.882024 0.882408 0.883043 0.883683 0.884376 0.884891 0.885623 0.886489 0.887453 0.887859 0.888966 0.889271 0.889669 0.88998 0.890293 0.890488 0.891218 0.891692 0.892261 0.892774 0.893387 0.893213 0.893714 0.894526 0.895728 0.896523 0.896998 0.897508 0.898124 0.898696 0.898818 0.899336 0.899875 0.90053 0.901071 0.902264 0.901959 0.902338 0.902304 0.903188 0.902577 0.902928 0.903396 0.903626 0.903738 0.903821 0.904282 0.904471 0.9047 0.905293 0.905098 0.905488 0.905572 0.905817 0.905458 0.90563 0.905497 0.905709 0.905632 0.905922 0.906741 0.90711 0.907312 0.907325 0.907539 0.907099 0.906772 0.907174 0.907799 0.907964 0.907489 0.90717 0.907042 0.907123 0.907223 0.906995 0.907196 0.907142 0.907432 0.907788 0.907647 0.908251 0.909086 0.909391 0.910347 0.910722 0.911142 0.912143 0.912572 0.91317 0.912925 0.913115 0.913099 0.913397 0.913391 0.913572 0.913305 0.912971 0.91305 0.913587 0.91344 0.914706 0.915334 0.915324 0.915387 0.914423 0.914349 0.914512 0.914387 0.914357 0.914449 0.91446 0.914508 0.914067 0.914015 0.913944 0.91418 0.91427 0.914597 0.914693 0.914719 0.91495 0.915009 0.915268 0.915927 0.916054 0.91607 0.916175 0.916354 0.915992 0.916182 0.915753 0.915623 0.916316 0.916316 0.916463 0.915596 0.914801 0.914351 0.914159 0.913512 0.913483 0.913252 0.912839 0.912264 0.914075 0.913417 0.913809 0.912938 0.914005 0.914472 ];
TPR_UFO = [1 0.975912 0.971831 0.967598 0.962677 0.956869 0.951375 0.946278 0.94111 0.936058 0.931304 0.924705 0.91809 0.912576 0.907009 0.902611 0.897756 0.89208 0.886825 0.882037 0.876135 0.870653 0.864872 0.860144 0.853699 0.848985 0.844408 0.840196 0.835988 0.831906 0.827958 0.824129 0.820085 0.816293 0.812879 0.809316 0.8043 0.799954 0.79554 0.790604 0.785928 0.781761 0.777501 0.773523 0.770504 0.767558 0.764264 0.761204 0.757566 0.753909 0.750635 0.747528 0.744278 0.740374 0.736955 0.732941 0.7285 0.724872 0.72109 0.71723 0.712506 0.709087 0.70561 0.702307 0.699286 0.6963 0.693386 0.690447 0.687376 0.682977 0.67959 0.676057 0.672757 0.66985 0.666275 0.662864 0.659962 0.656544 0.653585 0.650836 0.647693 0.644238 0.64135 0.638358 0.635039 0.631338 0.627863 0.62472 0.621659 0.618141 0.614972 0.612139 0.609119 0.606147 0.603349 0.599653 0.596084 0.591973 0.587945 0.58431 0.580468 0.577019 0.573702 0.570646 0.567364 0.563525 0.559767 0.556283 0.553054 0.549258 0.545821 0.542548 0.539498 0.53654 0.533518 0.530094 0.526712 0.523354 0.520312 0.51677 0.512765 0.5094 0.506029 0.502678 0.499748 0.496779 0.492911 0.489818 0.486802 0.483414 0.4796 0.47631 0.472798 0.469087 0.46563 0.462633 0.459373 0.456054 0.452378 0.449212 0.446197 0.442372 0.438649 0.434986 0.431833 0.427872 0.424889 0.421939 0.418853 0.415864 0.412952 0.410084 0.406721 0.403422 0.400446 0.397475 0.394099 0.391073 0.388219 0.384929 0.382065 0.378781 0.375925 0.373025 0.370245 0.367481 0.364421 0.361682 0.358903 0.355613 0.35236 0.349065 0.346267 0.343549 0.340974 0.338082 0.335516 0.332729 0.330113 0.327529 0.324795 0.32212 0.319044 0.315919 0.313236 0.309902 0.306377 0.302953 0.299693 0.295808 0.293493 0.290626 0.288111 0.285399 0.282731 0.279946 0.277166 0.274393 0.271384 0.268083 0.264702 0.261394 0.258142 0.255464 0.252738 0.24958 0.246397 0.243252 0.240685 0.238464 0.234522 0.231741 0.228772 0.226026 0.223001 0.22042 0.217737 0.214813 0.211196 0.208517 0.205724 0.203104 0.20006 0.197228 0.194467 0.191552 0.188783 0.185561 0.182607 0.179904 0.176647 0.173365 0.170658 0.167332 0.163911 0.160867 0.15789 0.153904 0.150815 0.147223 0.143809 0.140121 0.136113 0.13172 0.127382 0.12298 0.117373 0.111713 0.104391 0.0988142 0.0932589 0.0868121 0.078738 0.0697358 0.0590702 0.041754 ];
FPR_UFO = [1 0.69102 0.5986 0.515515 0.45578 0.407093 0.362813 0.330251 0.304179 0.27912 0.261609 0.242762 0.226745 0.21307 0.201054 0.188716 0.178606 0.170665 0.16237 0.154499 0.145989 0.139361 0.133156 0.128227 0.122805 0.118001 0.113184 0.108813 0.104884 0.100674 0.097193 0.0941727 0.091385 0.0889646 0.0865961 0.0843428 0.0817114 0.0792306 0.0769829 0.0751667 0.0735351 0.0717301 0.070047 0.0679375 0.0666457 0.06516 0.0636242 0.0621544 0.0607132 0.0591667 0.0575235 0.0562222 0.0549174 0.0536785 0.0525915 0.0512595 0.0501231 0.0490851 0.0476813 0.0464572 0.045491 0.0444826 0.0437232 0.043054 0.0421624 0.0411832 0.0405835 0.0398466 0.0392255 0.0386576 0.0374742 0.0368338 0.0361039 0.0353557 0.0345549 0.0339727 0.0333553 0.0326294 0.0320425 0.0314429 0.0309667 0.0304639 0.03001 0.0295953 0.029169 0.0287566 0.0282928 0.027864 0.0274349 0.0270233 0.0265477 0.0261528 0.0257751 0.0254095 0.0249547 0.0243922 0.0238786 0.0233317 0.022913 0.0225073 0.0220523 0.0215761 0.0210935 0.020722 0.0201709 0.0197403 0.0193487 0.0189842 0.0185886 0.0181683 0.017799 0.0174675 0.0171131 0.0167513 0.0164283 0.0159798 0.0157216 0.0154356 0.0151681 0.0149224 0.0146518 0.0143563 0.0140566 0.0136914 0.0132605 0.0129455 0.0126741 0.0124023 0.0121092 0.0118411 0.0115861 0.0113913 0.0111992 0.010987 0.0107753 0.010565 0.010334 0.0101327 0.00991417 0.00969947 0.00921837 0.00906641 0.00890588 0.00873908 0.00847172 0.00832361 0.0081641 0.00797831 0.0078508 0.0077245 0.00758642 0.0074049 0.00724002 0.00708736 0.00695098 0.00678875 0.00662041 0.00649555 0.00636022 0.00619014 0.00605625 0.00592107 0.00581764 0.0056945 0.00559283 0.00548348 0.00535999 0.00526724 0.00518316 0.00507663 0.0049865 0.00490928 0.00481203 0.00473569 0.00464595 0.00456098 0.0044865 0.00442357 0.00434825 0.00427627 0.0042123 0.00411397 0.00403887 0.00394217 0.00387431 0.00380243 0.00373701 0.00366074 0.00360425 0.0035414 0.00347876 0.0034068 0.00332736 0.00327149 0.00321105 0.00314584 0.00307742 0.00303598 0.0029819 0.00291508 0.00286818 0.00282616 0.00276654 0.00272914 0.002691 0.0026487 0.00258285 0.00252917 0.00249839 0.00246328 0.0024332 0.0024033 0.00236843 0.00233712 0.00230349 0.00226129 0.00220327 0.00212635 0.00207067 0.00203726 0.00200305 0.00196862 0.00187321 0.00183692 0.00181005 0.00178395 0.0017508 0.00172468 0.00169171 0.00165381 0.00162515 0.00159516 0.00156782 0.00153146 0.00150013 0.00146789 0.00139834 0.00135208 0.00130353 0.00127104 0.00123549 0.00119376 0.00114995 0.00111829 0.00107957 0.0010212 0.000912221 0.000866117 0.000816351 0.000763664 0.000727815 0.000694454 0.000628371 0.000552371 0.0004751 0.000293921 ];
plot(Recall_UFO, Precision_UFO, 'c', 'linewidth', 2);
Recall_MC = [1 0.996591 0.994023 0.991165 0.988285 0.984499 0.980222 0.976139 0.971667 0.967291 0.962607 0.957821 0.953623 0.948691 0.943589 0.938365 0.933374 0.928843 0.924234 0.918825 0.913791 0.908809 0.904 0.898407 0.894018 0.888995 0.883982 0.878411 0.873175 0.868844 0.864368 0.859864 0.854882 0.849961 0.846261 0.84223 0.838639 0.834478 0.830667 0.8272 0.823787 0.819881 0.816674 0.81281 0.808782 0.80458 0.80093 0.797413 0.793853 0.789738 0.78613 0.78259 0.778807 0.775016 0.770889 0.767336 0.763432 0.75992 0.75611 0.752664 0.749031 0.745735 0.742505 0.739344 0.735977 0.732329 0.729451 0.726671 0.723463 0.71987 0.716664 0.713222 0.71001 0.707286 0.704288 0.701163 0.698055 0.695186 0.691969 0.688497 0.685618 0.681915 0.678964 0.675959 0.673027 0.670434 0.667251 0.6642 0.661177 0.658034 0.654945 0.651899 0.649007 0.646034 0.642963 0.640764 0.638054 0.634697 0.631782 0.629036 0.626407 0.623113 0.620433 0.617976 0.614796 0.6121 0.609101 0.606134 0.603431 0.600797 0.599031 0.595937 0.592918 0.590471 0.587508 0.584541 0.58262 0.580007 0.577135 0.574572 0.571576 0.568916 0.565788 0.563028 0.560118 0.556882 0.554173 0.55116 0.548522 0.545553 0.543156 0.540788 0.538081 0.535384 0.532667 0.53009 0.527981 0.52548 0.523175 0.520647 0.517996 0.515425 0.512613 0.509934 0.507124 0.504587 0.501967 0.499326 0.496631 0.494002 0.491785 0.488947 0.486856 0.484513 0.481905 0.478881 0.476585 0.47387 0.471241 0.469115 0.467348 0.464989 0.462253 0.459684 0.457466 0.455519 0.452995 0.450777 0.448329 0.445969 0.44427 0.442192 0.439906 0.437978 0.435295 0.433306 0.430837 0.428067 0.42566 0.423022 0.420432 0.417628 0.41516 0.412685 0.41018 0.40789 0.405892 0.403552 0.401474 0.39877 0.395972 0.39281 0.389518 0.387064 0.384559 0.382008 0.379334 0.376614 0.373866 0.371802 0.368893 0.365831 0.363097 0.360544 0.358076 0.356027 0.353289 0.350176 0.347272 0.344555 0.341851 0.339313 0.335987 0.333042 0.329806 0.325918 0.323281 0.320184 0.31725 0.314399 0.311827 0.308708 0.306044 0.302276 0.299093 0.295544 0.292428 0.28894 0.286557 0.283295 0.27991 0.276351 0.272157 0.267996 0.263831 0.260293 0.256079 0.251615 0.247152 0.241729 0.23615 0.230242 0.22394 0.217254 0.210039 0.202295 0.195039 0.186847 0.177994 0.167983 0.15692 0.144559 0.129563 0.110717 0.0877609 0.0575389 ];
Precision_MC = [0.169567 0.174248 0.185218 0.195225 0.207532 0.218877 0.230936 0.242875 0.255357 0.266113 0.275904 0.2852 0.294611 0.304938 0.315414 0.326095 0.337869 0.349063 0.358637 0.367632 0.376963 0.387892 0.397936 0.406862 0.415885 0.425095 0.434792 0.442902 0.450937 0.458957 0.466677 0.474613 0.481772 0.489427 0.497982 0.506996 0.515431 0.523369 0.530583 0.537427 0.544535 0.552008 0.558849 0.566691 0.572698 0.579516 0.586082 0.592821 0.599532 0.606021 0.613077 0.61951 0.625165 0.631256 0.63691 0.642395 0.647467 0.6521 0.656227 0.661761 0.667006 0.671719 0.676958 0.681529 0.686504 0.691141 0.695137 0.699856 0.703923 0.708239 0.712119 0.716701 0.722408 0.726872 0.730865 0.734752 0.739424 0.743896 0.748023 0.752033 0.755899 0.759737 0.76376 0.768061 0.771598 0.775046 0.778163 0.78126 0.784126 0.787194 0.790098 0.793148 0.795926 0.798858 0.801029 0.803588 0.805553 0.807541 0.809748 0.812035 0.813619 0.815705 0.816852 0.818806 0.820517 0.822577 0.824496 0.826619 0.828531 0.830079 0.832236 0.833563 0.834788 0.83664 0.83803 0.839335 0.840641 0.842112 0.842772 0.844459 0.844841 0.845435 0.845819 0.847165 0.848546 0.849129 0.849885 0.850653 0.851378 0.852373 0.853686 0.854385 0.854949 0.855361 0.85621 0.856957 0.857007 0.857688 0.858373 0.859594 0.85946 0.859767 0.860413 0.86124 0.862233 0.862907 0.863621 0.864074 0.864306 0.864737 0.865221 0.865951 0.86657 0.867425 0.868167 0.868358 0.868707 0.869498 0.870361 0.871205 0.871765 0.872247 0.872925 0.873298 0.874134 0.874467 0.875567 0.87558 0.876067 0.876959 0.877297 0.878146 0.878485 0.87898 0.879258 0.879745 0.879636 0.87992 0.880309 0.881061 0.881467 0.882495 0.882422 0.883005 0.883512 0.882978 0.882716 0.883013 0.883206 0.883007 0.883416 0.88343 0.883259 0.883686 0.883916 0.884076 0.883468 0.883778 0.883669 0.883968 0.883575 0.88378 0.883705 0.883795 0.88339 0.883652 0.88386 0.884205 0.88353 0.883054 0.883859 0.88422 0.883835 0.883878 0.883367 0.883861 0.883849 0.883429 0.884023 0.883234 0.88347 0.883511 0.883244 0.883342 0.883249 0.882417 0.882958 0.882597 0.883984 0.885019 0.884758 0.88524 0.884479 0.88489 0.885414 0.88582 0.886125 0.886167 0.886342 0.886725 0.887302 0.888435 0.888175 0.888648 0.888336 0.887661 0.88877 0.888623 0.888512 0.887822 0.888314 0.888526 0.889026 0.889629 0.888564 0.887469 ];
TPR_MC = [1 0.996591 0.994023 0.991165 0.988285 0.984499 0.980222 0.976139 0.971667 0.967291 0.962607 0.957821 0.953623 0.948691 0.943589 0.938365 0.933374 0.928843 0.924234 0.918825 0.913791 0.908809 0.904 0.898407 0.894018 0.888995 0.883982 0.878411 0.873175 0.868844 0.864368 0.859864 0.854882 0.849961 0.846261 0.84223 0.838639 0.834478 0.830667 0.8272 0.823787 0.819881 0.816674 0.81281 0.808782 0.80458 0.80093 0.797413 0.793853 0.789738 0.78613 0.78259 0.778807 0.775016 0.770889 0.767336 0.763432 0.75992 0.75611 0.752664 0.749031 0.745735 0.742505 0.739344 0.735977 0.732329 0.729451 0.726671 0.723463 0.71987 0.716664 0.713222 0.71001 0.707286 0.704288 0.701163 0.698055 0.695186 0.691969 0.688497 0.685618 0.681915 0.678964 0.675959 0.673027 0.670434 0.667251 0.6642 0.661177 0.658034 0.654945 0.651899 0.649007 0.646034 0.642963 0.640764 0.638054 0.634697 0.631782 0.629036 0.626407 0.623113 0.620433 0.617976 0.614796 0.6121 0.609101 0.606134 0.603431 0.600797 0.599031 0.595937 0.592918 0.590471 0.587508 0.584541 0.58262 0.580007 0.577135 0.574572 0.571576 0.568916 0.565788 0.563028 0.560118 0.556882 0.554173 0.55116 0.548522 0.545553 0.543156 0.540788 0.538081 0.535384 0.532667 0.53009 0.527981 0.52548 0.523175 0.520647 0.517996 0.515425 0.512613 0.509934 0.507124 0.504587 0.501967 0.499326 0.496631 0.494002 0.491785 0.488947 0.486856 0.484513 0.481905 0.478881 0.476585 0.47387 0.471241 0.469115 0.467348 0.464989 0.462253 0.459684 0.457466 0.455519 0.452995 0.450777 0.448329 0.445969 0.44427 0.442192 0.439906 0.437978 0.435295 0.433306 0.430837 0.428067 0.42566 0.423022 0.420432 0.417628 0.41516 0.412685 0.41018 0.40789 0.405892 0.403552 0.401474 0.39877 0.395972 0.39281 0.389518 0.387064 0.384559 0.382008 0.379334 0.376614 0.373866 0.371802 0.368893 0.365831 0.363097 0.360544 0.358076 0.356027 0.353289 0.350176 0.347272 0.344555 0.341851 0.339313 0.335987 0.333042 0.329806 0.325918 0.323281 0.320184 0.31725 0.314399 0.311827 0.308708 0.306044 0.302276 0.299093 0.295544 0.292428 0.28894 0.286557 0.283295 0.27991 0.276351 0.272157 0.267996 0.263831 0.260293 0.256079 0.251615 0.247152 0.241729 0.23615 0.230242 0.22394 0.217254 0.210039 0.202295 0.195039 0.186847 0.177994 0.167983 0.15692 0.144559 0.129563 0.110717 0.0877609 0.0575389 ];
FPR_MC = [1 0.96618 0.91192 0.860923 0.812815 0.769551 0.729428 0.692645 0.659644 0.629906 0.602527 0.577825 0.554156 0.531399 0.510642 0.490904 0.472595 0.455213 0.438936 0.423959 0.409129 0.39524 0.382097 0.369598 0.358182 0.347338 0.336352 0.326342 0.31694 0.307514 0.298496 0.28985 0.281618 0.273542 0.265544 0.257909 0.250393 0.243469 0.236584 0.230296 0.22404 0.218082 0.212374 0.206497 0.201125 0.195415 0.1902 0.185286 0.180369 0.175572 0.170803 0.16617 0.161791 0.157818 0.15398 0.149856 0.146047 0.142426 0.138824 0.135262 0.131748 0.128449 0.12533 0.122285 0.119134 0.116311 0.113549 0.110819 0.108179 0.105413 0.10307 0.100519 0.0978694 0.0956785 0.0933831 0.0910858 0.0889909 0.0868629 0.0846975 0.0827806 0.0808951 0.0790215 0.0772206 0.0754967 0.073638 0.0721987 0.0706787 0.069164 0.0676625 0.0661459 0.0647363 0.0632731 0.0618447 0.0606003 0.0594369 0.0582133 0.0571071 0.0559074 0.0548559 0.0537142 0.0528144 0.0518555 0.0509083 0.0499929 0.0490108 0.0480186 0.0471683 0.0463377 0.045523 0.0447085 0.0438031 0.0431129 0.0423676 0.0414956 0.0407809 0.0400583 0.0392275 0.0385731 0.0379724 0.0373063 0.0366984 0.0362284 0.0355438 0.0349849 0.0343738 0.0337871 0.0332263 0.0326621 0.0320949 0.0315417 0.0309365 0.0304935 0.0299187 0.0294819 0.0290237 0.0286206 0.0280544 0.0276157 0.0270675 0.0265857 0.0260287 0.0256675 0.0252585 0.0248409 0.0243713 0.0239239 0.0235007 0.0231946 0.0227933 0.0223572 0.0219654 0.0215262 0.0211668 0.020846 0.0204828 0.0201354 0.0198179 0.0193856 0.0190915 0.0187477 0.0184344 0.0181652 0.017827 0.0174193 0.0171093 0.0168488 0.0164937 0.0163011 0.0159851 0.0156003 0.0153233 0.0150688 0.0147793 0.0145579 0.0143541 0.0140483 0.0138498 0.0135886 0.0132796 0.0130091 0.0127664 0.0125348 0.0122527 0.0119799 0.0117984 0.0116329 0.0114747 0.0112791 0.0111012 0.0109329 0.0107402 0.0105331 0.0103678 0.01021 0.010019 0.00981109 0.00966023 0.00952286 0.00940796 0.00923605 0.00906981 0.00891424 0.00879752 0.00863386 0.00846644 0.00829037 0.00815884 0.00797156 0.00776191 0.00757954 0.00739923 0.00724449 0.00706363 0.00691486 0.00677225 0.00650161 0.00637872 0.00622444 0.00609611 0.00593751 0.00573526 0.00557869 0.00542562 0.00529407 0.00512417 0.00497732 0.00479684 0.00466194 0.00454201 0.00442744 0.00429199 0.00415745 0.00403352 0.00391444 0.00363946 0.00350703 0.00341393 0.00327363 0.00318439 0.00309124 0.0029566 0.00285046 0.00274954 0.0026426 0.00249085 0.00239241 0.002277 0.00213103 0.00196524 0.00181017 0.00164226 0.00151318 0.00131387 0.00110024 0.000862105 0.000619854 ];
plot(Recall_MC, Precision_MC, 'm', 'linewidth', 2);
Recall_DSR = [1 0.986412 0.972743 0.962401 0.954534 0.947112 0.939918 0.93307 0.926351 0.920135 0.913982 0.908024 0.902512 0.897173 0.892 0.8871 0.882441 0.877834 0.873173 0.868589 0.864132 0.859938 0.855559 0.851221 0.847082 0.842853 0.838771 0.83476 0.830652 0.826683 0.822736 0.818944 0.815326 0.811834 0.808385 0.804787 0.801227 0.797873 0.794558 0.791238 0.787959 0.784631 0.781399 0.778239 0.775024 0.771919 0.768886 0.765823 0.762685 0.75947 0.756157 0.752961 0.749894 0.746903 0.743951 0.741008 0.738233 0.73542 0.732576 0.72975 0.72695 0.724144 0.721311 0.718526 0.715769 0.713028 0.710276 0.707578 0.704898 0.702227 0.699604 0.696917 0.694214 0.69159 0.688994 0.686493 0.684056 0.681635 0.679231 0.676844 0.674499 0.67218 0.669804 0.667364 0.664939 0.662565 0.660211 0.657898 0.655565 0.653292 0.65101 0.648725 0.646463 0.644257 0.642096 0.639954 0.637748 0.635493 0.633288 0.631107 0.628875 0.626613 0.624348 0.622123 0.619932 0.617678 0.615428 0.61321 0.611064 0.608947 0.606833 0.604683 0.602525 0.600425 0.598353 0.596292 0.59422 0.592174 0.590122 0.588088 0.586005 0.583905 0.581844 0.579782 0.577725 0.575665 0.573575 0.571457 0.569423 0.567316 0.565263 0.563232 0.56115 0.559114 0.557081 0.555019 0.55301 0.551036 0.549016 0.546921 0.544806 0.542697 0.540518 0.53837 0.536323 0.534294 0.53219 0.530088 0.528041 0.525943 0.523896 0.521835 0.51976 0.517648 0.515535 0.513459 0.511337 0.509183 0.50701 0.504826 0.502626 0.500407 0.498181 0.496039 0.493847 0.491659 0.48955 0.487433 0.485336 0.483254 0.481224 0.479131 0.476971 0.474893 0.472825 0.470756 0.468663 0.466563 0.464408 0.462232 0.46013 0.457996 0.455805 0.45363 0.451411 0.449169 0.446948 0.444798 0.442664 0.440487 0.438248 0.435953 0.43364 0.43132 0.429003 0.426678 0.424341 0.421987 0.41962 0.417181 0.41464 0.412007 0.409468 0.406942 0.404412 0.401799 0.399213 0.396574 0.393862 0.391042 0.38824 0.385404 0.382545 0.379736 0.376849 0.374096 0.371347 0.36847 0.365491 0.362526 0.35947 0.35648 0.353533 0.35051 0.347404 0.344155 0.340852 0.33745 0.333864 0.330316 0.326587 0.322923 0.319325 0.315522 0.311561 0.307609 0.303349 0.298789 0.294248 0.289459 0.28459 0.27941 0.273991 0.267995 0.261473 0.254558 0.247217 0.239378 0.230681 0.221363 0.210651 0.19822 0.182821 0.164157 0.139283 0.0935242 ];
Precision_DSR = [0.169567 0.342089 0.405831 0.439816 0.465598 0.486514 0.504632 0.520543 0.535251 0.548078 0.559571 0.570403 0.580308 0.589353 0.597876 0.605701 0.613212 0.620327 0.626987 0.633526 0.639625 0.645513 0.650877 0.65605 0.661177 0.66608 0.670698 0.674923 0.679106 0.683093 0.686921 0.690695 0.694481 0.698145 0.701817 0.705142 0.70842 0.711704 0.714929 0.718037 0.721072 0.723952 0.726918 0.729859 0.732617 0.735276 0.737816 0.74035 0.742826 0.745368 0.747988 0.750556 0.753055 0.755662 0.758113 0.760513 0.762831 0.765172 0.767458 0.769773 0.771997 0.774185 0.776267 0.778244 0.780326 0.782344 0.784317 0.786211 0.788045 0.789778 0.791481 0.793248 0.795086 0.796893 0.798643 0.800362 0.802108 0.803791 0.805374 0.806923 0.808576 0.810204 0.811801 0.813402 0.814832 0.81622 0.817681 0.819087 0.820457 0.821803 0.823132 0.824465 0.825846 0.827152 0.828437 0.82957 0.830689 0.831759 0.832831 0.833944 0.835066 0.836306 0.83746 0.838538 0.839692 0.840798 0.841824 0.84286 0.843868 0.844938 0.845999 0.847022 0.84803 0.849092 0.850171 0.851217 0.852171 0.853199 0.854192 0.855268 0.856291 0.857267 0.858175 0.859105 0.860018 0.860948 0.861904 0.86288 0.863829 0.864832 0.865783 0.8667 0.867641 0.868484 0.869332 0.870201 0.871048 0.871891 0.872721 0.873518 0.874346 0.875167 0.876002 0.876846 0.877692 0.878531 0.879313 0.879925 0.880532 0.881124 0.881647 0.882171 0.882681 0.883144 0.883595 0.884043 0.884406 0.884844 0.885284 0.885711 0.886098 0.886382 0.886672 0.887013 0.887466 0.887923 0.888362 0.888831 0.889261 0.889647 0.890039 0.890559 0.891168 0.891517 0.891883 0.892314 0.892859 0.893233 0.893507 0.893765 0.894091 0.894481 0.894886 0.89537 0.895885 0.89634 0.896707 0.897038 0.897444 0.897793 0.898018 0.898056 0.898189 0.898437 0.898691 0.898957 0.89918 0.899568 0.899946 0.900237 0.900509 0.900708 0.900969 0.901214 0.901508 0.901896 0.902237 0.902483 0.90269 0.90274 0.903013 0.90351 0.903989 0.904359 0.904692 0.904961 0.905196 0.905485 0.905608 0.905696 0.90588 0.906189 0.906506 0.906776 0.907096 0.907287 0.907789 0.908353 0.908934 0.909418 0.90982 0.910053 0.910432 0.910848 0.911179 0.911707 0.911828 0.912101 0.912564 0.913349 0.913764 0.914272 0.914591 0.915232 0.915894 0.91661 0.91729 0.917642 0.917904 0.918118 0.917586 0.918067 0.916899 0.917108 0.916476 0.915309 ];
TPR_DSR = [1 0.986412 0.972743 0.962401 0.954534 0.947112 0.939918 0.93307 0.926351 0.920135 0.913982 0.908024 0.902512 0.897173 0.892 0.8871 0.882441 0.877834 0.873173 0.868589 0.864132 0.859938 0.855559 0.851221 0.847082 0.842853 0.838771 0.83476 0.830652 0.826683 0.822736 0.818944 0.815326 0.811834 0.808385 0.804787 0.801227 0.797873 0.794558 0.791238 0.787959 0.784631 0.781399 0.778239 0.775024 0.771919 0.768886 0.765823 0.762685 0.75947 0.756157 0.752961 0.749894 0.746903 0.743951 0.741008 0.738233 0.73542 0.732576 0.72975 0.72695 0.724144 0.721311 0.718526 0.715769 0.713028 0.710276 0.707578 0.704898 0.702227 0.699604 0.696917 0.694214 0.69159 0.688994 0.686493 0.684056 0.681635 0.679231 0.676844 0.674499 0.67218 0.669804 0.667364 0.664939 0.662565 0.660211 0.657898 0.655565 0.653292 0.65101 0.648725 0.646463 0.644257 0.642096 0.639954 0.637748 0.635493 0.633288 0.631107 0.628875 0.626613 0.624348 0.622123 0.619932 0.617678 0.615428 0.61321 0.611064 0.608947 0.606833 0.604683 0.602525 0.600425 0.598353 0.596292 0.59422 0.592174 0.590122 0.588088 0.586005 0.583905 0.581844 0.579782 0.577725 0.575665 0.573575 0.571457 0.569423 0.567316 0.565263 0.563232 0.56115 0.559114 0.557081 0.555019 0.55301 0.551036 0.549016 0.546921 0.544806 0.542697 0.540518 0.53837 0.536323 0.534294 0.53219 0.530088 0.528041 0.525943 0.523896 0.521835 0.51976 0.517648 0.515535 0.513459 0.511337 0.509183 0.50701 0.504826 0.502626 0.500407 0.498181 0.496039 0.493847 0.491659 0.48955 0.487433 0.485336 0.483254 0.481224 0.479131 0.476971 0.474893 0.472825 0.470756 0.468663 0.466563 0.464408 0.462232 0.46013 0.457996 0.455805 0.45363 0.451411 0.449169 0.446948 0.444798 0.442664 0.440487 0.438248 0.435953 0.43364 0.43132 0.429003 0.426678 0.424341 0.421987 0.41962 0.417181 0.41464 0.412007 0.409468 0.406942 0.404412 0.401799 0.399213 0.396574 0.393862 0.391042 0.38824 0.385404 0.382545 0.379736 0.376849 0.374096 0.371347 0.36847 0.365491 0.362526 0.35947 0.35648 0.353533 0.35051 0.347404 0.344155 0.340852 0.33745 0.333864 0.330316 0.326587 0.322923 0.319325 0.315522 0.311561 0.307609 0.303349 0.298789 0.294248 0.289459 0.28459 0.27941 0.273991 0.267995 0.261473 0.254558 0.247217 0.239378 0.230681 0.221363 0.210651 0.19822 0.182821 0.164157 0.139283 0.0935242 ];
FPR_DSR = [1 0.520329 0.396032 0.341522 0.305724 0.279342 0.258393 0.241151 0.22605 0.213109 0.202038 0.191875 0.182892 0.174865 0.16765 0.161253 0.15527 0.14976 0.144666 0.139831 0.135351 0.131155 0.12723 0.123518 0.119941 0.116549 0.1134 0.110485 0.10762 0.104886 0.102343 0.0999132 0.0975705 0.0953474 0.0931963 0.0911207 0.0891201 0.0872004 0.0853439 0.0835427 0.0818032 0.0801319 0.0784994 0.0769043 0.0753717 0.073905 0.0724935 0.0711099 0.0697549 0.0683812 0.0670364 0.0657576 0.064509 0.0632676 0.0620933 0.0609447 0.059857 0.0587933 0.0577545 0.0567412 0.0557393 0.0547506 0.0537954 0.0528772 0.0519691 0.0510897 0.0502291 0.0493974 0.048583 0.0477998 0.0470315 0.046246 0.0454342 0.0446594 0.0439209 0.0431995 0.042484 0.0418008 0.0411451 0.0405049 0.0398578 0.0392235 0.0386099 0.0380157 0.0374556 0.0369193 0.0363792 0.0358505 0.0353307 0.0348072 0.0342888 0.0337853 0.0332833 0.0327931 0.0323088 0.0318452 0.0313801 0.0309231 0.0304759 0.030029 0.0295869 0.0291306 0.0286805 0.0282623 0.027861 0.0274602 0.0270518 0.0266457 0.0262576 0.0258645 0.0254674 0.0250813 0.0247007 0.0243168 0.0239355 0.0235589 0.0231976 0.0228425 0.0225091 0.0221806 0.0218463 0.0215182 0.0212008 0.0208935 0.0205885 0.0202781 0.019968 0.0196718 0.0193879 0.0190991 0.0188144 0.0185361 0.0182611 0.0179992 0.0177364 0.0174818 0.0172333 0.0169841 0.0167415 0.0164994 0.0162621 0.016022 0.015778 0.0155484 0.0153247 0.0151078 0.0149016 0.0147057 0.0145066 0.0143146 0.014131 0.0139481 0.0137668 0.0135904 0.01342 0.0132479 0.0130751 0.0129054 0.012734 0.0125626 0.0123959 0.0122351 0.0120783 0.011914 0.0117382 0.0115652 0.0113953 0.0112268 0.0110628 0.0109032 0.0107449 0.0105968 0.0104506 0.0103067 0.0101635 0.0100196 0.00986831 0.00971916 0.00957449 0.00943024 0.00928528 0.00914203 0.009 0.00886086 0.00872287 0.00858801 0.00845257 0.00830944 0.00816413 0.00802382 0.00789734 0.00777572 0.00764406 0.00751416 0.00738843 0.00726173 0.00713642 0.00699633 0.00686471 0.00674661 0.00662597 0.00650678 0.00639627 0.00628211 0.00616246 0.00603691 0.00591056 0.00579797 0.00568626 0.00557428 0.00545893 0.00534006 0.00522201 0.00511526 0.00500601 0.00489182 0.00477605 0.00465696 0.0045465 0.00444172 0.00433929 0.00422459 0.00411221 0.00400295 0.00389438 0.00379105 0.00368976 0.00358079 0.00346628 0.00335172 0.00324255 0.00313354 0.00302847 0.00292253 0.00282491 0.00271427 0.0026081 0.00250374 0.00239077 0.00226983 0.00216075 0.00204671 0.00193471 0.0018227 0.00171301 0.0016001 0.00149089 0.00136249 0.0012446 0.00113302 0.00101365 0.000885559 0.000753076 0.00063139 0.000446277 0.000247144 ];
plot(Recall_DSR, Precision_DSR, 'y', 'linewidth', 2);
Recall_CHM = [1 0.989394 0.986149 0.981711 0.975479 0.968214 0.960551 0.952125 0.943511 0.934147 0.925261 0.91503 0.905973 0.897028 0.889068 0.87969 0.870427 0.863004 0.854175 0.846547 0.838468 0.830035 0.822438 0.814449 0.806458 0.799327 0.79223 0.784989 0.777722 0.771139 0.763641 0.757392 0.751084 0.745072 0.738575 0.732569 0.726506 0.721202 0.715779 0.709817 0.704297 0.699206 0.694453 0.689249 0.684362 0.679608 0.675282 0.670605 0.665677 0.66051 0.655534 0.651333 0.647436 0.643534 0.638915 0.63508 0.630445 0.626735 0.622755 0.618325 0.613898 0.609611 0.606073 0.602317 0.598611 0.59526 0.591858 0.588381 0.584958 0.581787 0.57798 0.574746 0.570937 0.567566 0.56407 0.560987 0.557549 0.554309 0.55096 0.548138 0.544661 0.54129 0.538741 0.536095 0.532896 0.530023 0.527177 0.524202 0.521796 0.519652 0.516897 0.514371 0.511842 0.509019 0.506411 0.50403 0.501327 0.499135 0.496892 0.494289 0.491903 0.489575 0.487273 0.485218 0.482697 0.48071 0.478935 0.47665 0.474444 0.472566 0.470218 0.467677 0.46577 0.463947 0.462277 0.459987 0.458237 0.456286 0.45486 0.452845 0.450631 0.448922 0.446948 0.444999 0.443147 0.441555 0.439915 0.438282 0.436373 0.435008 0.433484 0.431659 0.430328 0.428259 0.427194 0.425182 0.423838 0.422004 0.419954 0.41864 0.41719 0.415799 0.414683 0.41342 0.412494 0.410948 0.409875 0.408052 0.406442 0.405022 0.40374 0.402214 0.40062 0.399187 0.397651 0.396344 0.394907 0.393482 0.391963 0.390435 0.388862 0.387446 0.38598 0.384638 0.383275 0.381745 0.380309 0.378486 0.377351 0.375817 0.374225 0.372568 0.371074 0.369311 0.36786 0.366266 0.364852 0.363267 0.361524 0.35985 0.358084 0.356026 0.354319 0.352604 0.350856 0.349348 0.347366 0.345815 0.343347 0.34129 0.339625 0.337498 0.335696 0.334043 0.331651 0.329036 0.327064 0.324886 0.322629 0.320222 0.317475 0.31517 0.312956 0.310665 0.307545 0.305118 0.302459 0.299551 0.29647 0.293484 0.290683 0.286896 0.283398 0.280763 0.277452 0.273664 0.270737 0.267061 0.263045 0.259176 0.255277 0.250746 0.245977 0.241525 0.236838 0.231635 0.227427 0.221561 0.216092 0.210284 0.204307 0.198606 0.193002 0.187367 0.180969 0.174252 0.168325 0.161938 0.155001 0.147807 0.141279 0.133535 0.125594 0.118256 0.109459 0.101595 0.0929003 0.0855265 0.0778403 0.0698567 0.0616921 0.0535585 0.0464396 0.0386599 0.0327008 0.0277086 ];
Precision_CHM = [0.169567 0.195989 0.239387 0.278657 0.312023 0.342131 0.368816 0.395492 0.417912 0.438241 0.458161 0.475721 0.491928 0.507355 0.522542 0.536181 0.548477 0.560562 0.572071 0.583502 0.594464 0.604618 0.614795 0.624478 0.633648 0.641843 0.649914 0.657784 0.664608 0.671753 0.678683 0.68519 0.691923 0.699022 0.70469 0.710157 0.715046 0.72028 0.725566 0.730311 0.734882 0.739041 0.743416 0.747632 0.752091 0.755708 0.759774 0.763807 0.767084 0.770073 0.772876 0.775011 0.777856 0.780172 0.782744 0.785373 0.787638 0.79039 0.792297 0.794208 0.796613 0.798365 0.800035 0.802605 0.804519 0.807399 0.809335 0.810992 0.812607 0.813744 0.814879 0.816809 0.818257 0.819425 0.821099 0.822445 0.824168 0.825569 0.827299 0.82904 0.829839 0.830284 0.831636 0.833079 0.834569 0.836031 0.837824 0.838481 0.839923 0.840908 0.840863 0.841773 0.842705 0.8433 0.843897 0.844441 0.845729 0.845784 0.846377 0.846717 0.847863 0.848658 0.849163 0.849721 0.851211 0.851984 0.852436 0.853133 0.853794 0.854058 0.854333 0.855009 0.855438 0.855624 0.856083 0.856135 0.856532 0.856799 0.856993 0.857497 0.85712 0.857164 0.857145 0.857368 0.857547 0.857956 0.857884 0.858164 0.858417 0.859193 0.859761 0.860191 0.860232 0.860415 0.860129 0.860287 0.860468 0.86039 0.860562 0.86054 0.860037 0.860204 0.860552 0.860337 0.860528 0.860776 0.860914 0.860764 0.86002 0.859895 0.859732 0.859899 0.860236 0.860199 0.859557 0.860123 0.860049 0.860058 0.859772 0.859721 0.860254 0.860317 0.860214 0.860737 0.860988 0.861043 0.860834 0.860739 0.861051 0.861321 0.861566 0.861696 0.862172 0.862255 0.862846 0.863134 0.863103 0.863093 0.86377 0.86432 0.864588 0.865151 0.864999 0.865168 0.865154 0.865454 0.865835 0.865935 0.866063 0.866397 0.866786 0.867251 0.867142 0.867355 0.867319 0.867889 0.868292 0.869298 0.869803 0.870095 0.870229 0.870752 0.870867 0.871209 0.871274 0.871988 0.872281 0.872439 0.872657 0.872715 0.872767 0.873325 0.873244 0.873369 0.873847 0.873822 0.873977 0.874197 0.874017 0.874163 0.874644 0.873838 0.874195 0.874316 0.874708 0.874436 0.874606 0.875732 0.875948 0.876394 0.876453 0.876362 0.876535 0.87703 0.87811 0.878865 0.878989 0.87877 0.877867 0.878106 0.878893 0.879773 0.879954 0.879256 0.879763 0.879946 0.880312 0.879689 0.879 0.879449 0.878546 0.878967 0.878021 0.878413 0.877561 0.877839 ];
TPR_CHM = [1 0.989394 0.986149 0.981711 0.975479 0.968214 0.960551 0.952125 0.943511 0.934147 0.925261 0.91503 0.905973 0.897028 0.889068 0.87969 0.870427 0.863004 0.854175 0.846547 0.838468 0.830035 0.822438 0.814449 0.806458 0.799327 0.79223 0.784989 0.777722 0.771139 0.763641 0.757392 0.751084 0.745072 0.738575 0.732569 0.726506 0.721202 0.715779 0.709817 0.704297 0.699206 0.694453 0.689249 0.684362 0.679608 0.675282 0.670605 0.665677 0.66051 0.655534 0.651333 0.647436 0.643534 0.638915 0.63508 0.630445 0.626735 0.622755 0.618325 0.613898 0.609611 0.606073 0.602317 0.598611 0.59526 0.591858 0.588381 0.584958 0.581787 0.57798 0.574746 0.570937 0.567566 0.56407 0.560987 0.557549 0.554309 0.55096 0.548138 0.544661 0.54129 0.538741 0.536095 0.532896 0.530023 0.527177 0.524202 0.521796 0.519652 0.516897 0.514371 0.511842 0.509019 0.506411 0.50403 0.501327 0.499135 0.496892 0.494289 0.491903 0.489575 0.487273 0.485218 0.482697 0.48071 0.478935 0.47665 0.474444 0.472566 0.470218 0.467677 0.46577 0.463947 0.462277 0.459987 0.458237 0.456286 0.45486 0.452845 0.450631 0.448922 0.446948 0.444999 0.443147 0.441555 0.439915 0.438282 0.436373 0.435008 0.433484 0.431659 0.430328 0.428259 0.427194 0.425182 0.423838 0.422004 0.419954 0.41864 0.41719 0.415799 0.414683 0.41342 0.412494 0.410948 0.409875 0.408052 0.406442 0.405022 0.40374 0.402214 0.40062 0.399187 0.397651 0.396344 0.394907 0.393482 0.391963 0.390435 0.388862 0.387446 0.38598 0.384638 0.383275 0.381745 0.380309 0.378486 0.377351 0.375817 0.374225 0.372568 0.371074 0.369311 0.36786 0.366266 0.364852 0.363267 0.361524 0.35985 0.358084 0.356026 0.354319 0.352604 0.350856 0.349348 0.347366 0.345815 0.343347 0.34129 0.339625 0.337498 0.335696 0.334043 0.331651 0.329036 0.327064 0.324886 0.322629 0.320222 0.317475 0.31517 0.312956 0.310665 0.307545 0.305118 0.302459 0.299551 0.29647 0.293484 0.290683 0.286896 0.283398 0.280763 0.277452 0.273664 0.270737 0.267061 0.263045 0.259176 0.255277 0.250746 0.245977 0.241525 0.236838 0.231635 0.227427 0.221561 0.216092 0.210284 0.204307 0.198606 0.193002 0.187367 0.180969 0.174252 0.168325 0.161938 0.155001 0.147807 0.141279 0.133535 0.125594 0.118256 0.109459 0.101595 0.0929003 0.0855265 0.0778403 0.0698567 0.0616921 0.0535585 0.0464396 0.0386599 0.0327008 0.0277086 ];
FPR_CHM = [1 0.896545 0.743223 0.632276 0.551986 0.487576 0.434755 0.38738 0.352096 0.322521 0.295846 0.272718 0.252965 0.234678 0.218186 0.203764 0.190871 0.179224 0.168669 0.159024 0.150004 0.141807 0.134366 0.127334 0.12098 0.115073 0.109743 0.104529 0.0997233 0.0952217 0.0904597 0.0865183 0.0826892 0.0790762 0.0759993 0.0731203 0.0703637 0.067668 0.0651339 0.0628577 0.0605868 0.0585089 0.0564917 0.0545792 0.0526766 0.0510971 0.0494434 0.0477804 0.0462017 0.0448206 0.0435754 0.0424487 0.0413167 0.0402422 0.0391204 0.0380544 0.0370675 0.0359382 0.0350976 0.0342842 0.0333131 0.0324973 0.0317872 0.0309526 0.0302809 0.0294837 0.0288935 0.0283061 0.0276884 0.0271371 0.0264873 0.025849 0.0253688 0.024904 0.0244176 0.0238857 0.0233075 0.0228766 0.0223819 0.0219574 0.0215766 0.0212307 0.0208278 0.0203722 0.0199514 0.0196534 0.0192391 0.0189655 0.0185955 0.0183288 0.0180448 0.0177962 0.0175191 0.0172122 0.0170111 0.0167762 0.0164545 0.0162629 0.0160077 0.0157181 0.0154654 0.0151841 0.014979 0.0148146 0.0145999 0.0144094 0.0142502 0.0140698 0.01391 0.0136888 0.013539 0.0133519 0.0132141 0.0130768 0.0129325 0.0127954 0.0126569 0.0125236 0.0124434 0.0123196 0.0122115 0.0120731 0.0119323 0.011759 0.0115879 0.0114457 0.0113104 0.0111876 0.0110736 0.0109635 0.0108638 0.0107864 0.0107107 0.0106158 0.0105421 0.010423 0.0103261 0.0102354 0.0101279 0.0100297 0.00996608 0.0098923 0.00983325 0.00975849 0.0096767 0.00960309 0.00953474 0.00943943 0.00939978 0.0093235 0.00926868 0.00920006 0.00910542 0.00904499 0.00899459 0.00892319 0.00885057 0.00878496 0.00873759 0.00867798 0.0085902 0.00853466 0.0084849 0.00840368 0.00835503 0.00829466 0.00823822 0.00817963 0.00811623 0.00804311 0.00798038 0.00792187 0.00783886 0.0077875 0.00769454 0.00760119 0.00755267 0.00746601 0.0073727 0.00727101 0.00720503 0.00712555 0.00708082 0.00696889 0.00690196 0.0068117 0.00672486 0.00666903 0.00659097 0.00650066 0.00643876 0.00638354 0.00632155 0.00626323 0.00618059 0.0060934 0.00602364 0.00591394 0.0058163 0.0057194 0.00563486 0.00554388 0.00545177 0.00536024 0.00529306 0.00517223 0.00511466 0.00503075 0.00494498 0.00487876 0.00478322 0.00466581 0.00457243 0.00446807 0.00438591 0.0042952 0.00422101 0.00416714 0.00404279 0.00390215 0.00376919 0.00365313 0.0035339 0.00343691 0.00336292 0.00328718 0.00318936 0.00309116 0.00295051 0.0028637 0.00274426 0.00262506 0.00251807 0.00242824 0.00230622 0.00224441 0.002153 0.00204678 0.00200903 0.00191191 0.00182347 0.00170989 0.00158236 0.00152965 0.00143029 0.0013353 0.00123978 0.00115403 0.00108731 0.00100209 0.000936859 0.000849439 0.000756155 0.000680266 0.000640599 0.000540725 ];
plot(Recall_CHM, Precision_CHM, ':k', 'linewidth', 2);
Recall_GC = [1 0.969293 0.949444 0.934537 0.922252 0.910993 0.901414 0.893042 0.884765 0.877543 0.870893 0.864855 0.859389 0.8544 0.848186 0.843623 0.839057 0.834921 0.831144 0.826955 0.822595 0.818974 0.814938 0.810844 0.806979 0.80338 0.799069 0.795395 0.791501 0.78802 0.784194 0.780389 0.77712 0.773947 0.770733 0.767748 0.764665 0.761156 0.758271 0.755339 0.752644 0.749029 0.746018 0.743297 0.740078 0.737608 0.735058 0.732669 0.729612 0.726819 0.723633 0.720942 0.717831 0.714993 0.712544 0.710023 0.707653 0.705279 0.702554 0.699916 0.697131 0.694758 0.692464 0.690208 0.687496 0.685338 0.683082 0.680653 0.678443 0.675947 0.673341 0.671103 0.668691 0.66657 0.66438 0.662404 0.66028 0.657924 0.655857 0.653868 0.65205 0.649884 0.647918 0.645786 0.64371 0.641469 0.63859 0.635863 0.633059 0.630427 0.627821 0.625814 0.623669 0.621134 0.618929 0.616872 0.614543 0.612533 0.610543 0.608682 0.605843 0.604073 0.602252 0.600281 0.598303 0.596415 0.594203 0.591716 0.589519 0.587655 0.58564 0.583785 0.581864 0.579923 0.577492 0.575025 0.572698 0.570329 0.568378 0.566427 0.563936 0.562034 0.559619 0.55767 0.555745 0.553803 0.551977 0.550119 0.548317 0.546347 0.544505 0.542535 0.540688 0.538361 0.536443 0.534493 0.532512 0.530112 0.528002 0.5258 0.523634 0.521422 0.519047 0.516265 0.51381 0.511566 0.509445 0.507378 0.505212 0.503172 0.500921 0.49867 0.496537 0.494643 0.492452 0.490278 0.488142 0.485457 0.482744 0.480221 0.477977 0.475898 0.473837 0.470988 0.468294 0.466058 0.463649 0.461347 0.45901 0.456751 0.453822 0.450868 0.447873 0.444778 0.442371 0.439926 0.437696 0.435498 0.433113 0.431063 0.428913 0.426584 0.424239 0.422078 0.419726 0.417022 0.414504 0.41208 0.409375 0.407305 0.405068 0.402049 0.39958 0.396623 0.394038 0.39161 0.389273 0.386701 0.383901 0.380825 0.376657 0.373847 0.371074 0.368061 0.365514 0.362192 0.358757 0.355789 0.352633 0.349653 0.347036 0.344286 0.34155 0.337489 0.334745 0.332082 0.328898 0.326037 0.322968 0.319903 0.316769 0.313468 0.309848 0.306311 0.302862 0.298665 0.295199 0.291352 0.286691 0.282548 0.278524 0.274518 0.270517 0.266992 0.262508 0.257944 0.253555 0.248858 0.244158 0.238791 0.233392 0.227727 0.222377 0.215714 0.208931 0.202349 0.195409 0.187993 0.180666 0.172141 0.161645 0.151228 0.138351 0.124239 0.107443 0.0841559 ];
Precision_GC = [0.169567 0.274176 0.316475 0.347793 0.377104 0.40267 0.422594 0.437396 0.457317 0.471863 0.483238 0.493027 0.502961 0.513755 0.522716 0.53012 0.538414 0.544153 0.549902 0.555619 0.561764 0.566941 0.572367 0.576975 0.581636 0.586989 0.591405 0.595987 0.599282 0.603568 0.607185 0.611311 0.615316 0.618688 0.621591 0.62411 0.626631 0.628811 0.631132 0.63408 0.635909 0.638145 0.640365 0.642304 0.644418 0.646208 0.64802 0.650448 0.65187 0.653428 0.655176 0.657251 0.658539 0.660562 0.663395 0.66595 0.667432 0.669083 0.67072 0.673428 0.674957 0.676575 0.678254 0.679522 0.680689 0.682054 0.684062 0.685319 0.686628 0.688275 0.689543 0.690939 0.692395 0.694247 0.695653 0.6969 0.698455 0.699451 0.701593 0.703095 0.70461 0.706352 0.70782 0.709146 0.710314 0.711791 0.71315 0.715001 0.716775 0.718118 0.719927 0.72092 0.722023 0.722821 0.723673 0.72472 0.72521 0.726011 0.726641 0.727516 0.728071 0.729111 0.729809 0.730741 0.731726 0.733408 0.734722 0.73556 0.736279 0.737052 0.737946 0.738912 0.739642 0.740481 0.741403 0.742518 0.743128 0.74417 0.744972 0.74577 0.746612 0.747705 0.74833 0.749158 0.750063 0.750783 0.751429 0.752061 0.753901 0.755085 0.75567 0.756306 0.75711 0.757575 0.758266 0.759309 0.759949 0.760494 0.7611 0.761787 0.762618 0.763183 0.764416 0.764826 0.765182 0.765662 0.766514 0.767143 0.767547 0.768227 0.769434 0.769956 0.770855 0.77131 0.771588 0.771971 0.772598 0.772714 0.773023 0.772612 0.772954 0.773082 0.773519 0.773919 0.77438 0.7749 0.775788 0.776111 0.776902 0.777281 0.777641 0.778199 0.7786 0.779053 0.779515 0.780562 0.781001 0.781655 0.782064 0.781994 0.782212 0.782656 0.783762 0.784039 0.78472 0.78502 0.785267 0.785843 0.787531 0.788162 0.789298 0.790848 0.791135 0.791621 0.791862 0.792449 0.792215 0.792601 0.793179 0.793415 0.793283 0.794395 0.794753 0.794994 0.79671 0.796834 0.797329 0.798456 0.799341 0.799845 0.800487 0.80084 0.801953 0.801706 0.802592 0.802913 0.803371 0.804153 0.804717 0.805514 0.80595 0.806728 0.807473 0.80814 0.809367 0.809637 0.810507 0.811008 0.811217 0.812 0.81273 0.813121 0.814393 0.814738 0.815496 0.815856 0.817046 0.817749 0.81831 0.819224 0.820649 0.822134 0.822651 0.821692 0.821606 0.821552 0.822392 0.820718 0.821094 0.821194 0.819806 0.818653 0.818447 0.819773 0.821508 0.821755 ];
TPR_GC = [1 0.969293 0.949444 0.934537 0.922252 0.910993 0.901414 0.893042 0.884765 0.877543 0.870893 0.864855 0.859389 0.8544 0.848186 0.843623 0.839057 0.834921 0.831144 0.826955 0.822595 0.818974 0.814938 0.810844 0.806979 0.80338 0.799069 0.795395 0.791501 0.78802 0.784194 0.780389 0.77712 0.773947 0.770733 0.767748 0.764665 0.761156 0.758271 0.755339 0.752644 0.749029 0.746018 0.743297 0.740078 0.737608 0.735058 0.732669 0.729612 0.726819 0.723633 0.720942 0.717831 0.714993 0.712544 0.710023 0.707653 0.705279 0.702554 0.699916 0.697131 0.694758 0.692464 0.690208 0.687496 0.685338 0.683082 0.680653 0.678443 0.675947 0.673341 0.671103 0.668691 0.66657 0.66438 0.662404 0.66028 0.657924 0.655857 0.653868 0.65205 0.649884 0.647918 0.645786 0.64371 0.641469 0.63859 0.635863 0.633059 0.630427 0.627821 0.625814 0.623669 0.621134 0.618929 0.616872 0.614543 0.612533 0.610543 0.608682 0.605843 0.604073 0.602252 0.600281 0.598303 0.596415 0.594203 0.591716 0.589519 0.587655 0.58564 0.583785 0.581864 0.579923 0.577492 0.575025 0.572698 0.570329 0.568378 0.566427 0.563936 0.562034 0.559619 0.55767 0.555745 0.553803 0.551977 0.550119 0.548317 0.546347 0.544505 0.542535 0.540688 0.538361 0.536443 0.534493 0.532512 0.530112 0.528002 0.5258 0.523634 0.521422 0.519047 0.516265 0.51381 0.511566 0.509445 0.507378 0.505212 0.503172 0.500921 0.49867 0.496537 0.494643 0.492452 0.490278 0.488142 0.485457 0.482744 0.480221 0.477977 0.475898 0.473837 0.470988 0.468294 0.466058 0.463649 0.461347 0.45901 0.456751 0.453822 0.450868 0.447873 0.444778 0.442371 0.439926 0.437696 0.435498 0.433113 0.431063 0.428913 0.426584 0.424239 0.422078 0.419726 0.417022 0.414504 0.41208 0.409375 0.407305 0.405068 0.402049 0.39958 0.396623 0.394038 0.39161 0.389273 0.386701 0.383901 0.380825 0.376657 0.373847 0.371074 0.368061 0.365514 0.362192 0.358757 0.355789 0.352633 0.349653 0.347036 0.344286 0.34155 0.337489 0.334745 0.332082 0.328898 0.326037 0.322968 0.319903 0.316769 0.313468 0.309848 0.306311 0.302862 0.298665 0.295199 0.291352 0.286691 0.282548 0.278524 0.274518 0.270517 0.266992 0.262508 0.257944 0.253555 0.248858 0.244158 0.238791 0.233392 0.227727 0.222377 0.215714 0.208931 0.202349 0.195409 0.187993 0.180666 0.172141 0.161645 0.151228 0.138351 0.124239 0.107443 0.0841559 ];
FPR_GC = [1 0.717012 0.612405 0.543157 0.49085 0.450123 0.41807 0.393538 0.366938 0.346623 0.331029 0.318113 0.304932 0.293156 0.283066 0.274442 0.266005 0.259772 0.252618 0.246001 0.239101 0.232915 0.227257 0.222231 0.217462 0.212655 0.208296 0.204073 0.200345 0.196154 0.192906 0.189081 0.185823 0.183159 0.180507 0.178109 0.175705 0.172862 0.170222 0.167694 0.165894 0.163273 0.160796 0.158736 0.156601 0.154683 0.152544 0.150421 0.148822 0.147206 0.145439 0.143493 0.141952 0.13964 0.137874 0.1359 0.134543 0.13327 0.131826 0.129885 0.128558 0.127022 0.125674 0.124556 0.123423 0.12224 0.120785 0.119601 0.118492 0.117076 0.115897 0.114864 0.113816 0.112567 0.111548 0.110591 0.109565 0.108591 0.107457 0.106334 0.105253 0.104101 0.103188 0.102314 0.101349 0.100223 0.0992518 0.0982325 0.0971118 0.0962011 0.0951272 0.0944631 0.0937214 0.0930285 0.0923793 0.0916243 0.0909785 0.0902165 0.0895682 0.0888756 0.0880723 0.0872533 0.0866455 0.0860014 0.0853187 0.0843474 0.0834495 0.0827981 0.0822185 0.0815376 0.0809586 0.080335 0.0798056 0.079199 0.0785269 0.0778779 0.0772915 0.0764705 0.0757706 0.0751742 0.0745216 0.0738405 0.0732987 0.0727662 0.0721413 0.0715494 0.0710017 0.0705223 0.0699105 0.0690739 0.0685633 0.0681012 0.0675873 0.0671528 0.0666698 0.0659756 0.0654842 0.0649972 0.0644342 0.0639119 0.0634877 0.0630499 0.0624966 0.0620039 0.061579 0.0611488 0.0605575 0.0601366 0.0596937 0.0591281 0.0585491 0.0581542 0.0575677 0.0572181 0.0567373 0.0562659 0.055795 0.0554096 0.0550595 0.0546943 0.0543012 0.0538737 0.0535482 0.0530195 0.0526235 0.0522505 0.0516276 0.0512812 0.050839 0.0503923 0.0499831 0.0496076 0.0492352 0.0487779 0.0483327 0.0475732 0.0471692 0.0467911 0.046469 0.0461628 0.0457217 0.0453399 0.0448881 0.0445982 0.0441917 0.0438992 0.0434405 0.0429748 0.042433 0.0420529 0.0416934 0.0409105 0.0405944 0.0402079 0.0397915 0.0393262 0.0389907 0.0386546 0.0382879 0.0379619 0.0375476 0.037115 0.0367619 0.0363485 0.0359092 0.0355275 0.0349599 0.0344082 0.03407 0.03371 0.0332923 0.0330041 0.0322283 0.0318036 0.0314151 0.0310662 0.0307366 0.0302349 0.0297784 0.0294023 0.0289676 0.0285392 0.0281666 0.0277447 0.0272127 0.0267623 0.0263801 0.0260049 0.0256285 0.0251589 0.0247969 0.0243604 0.0238814 0.0234569 0.0227859 0.0222388 0.0215335 0.0208233 0.0203359 0.0197071 0.0187842 0.0182161 0.0177136 0.0173459 0.0167613 0.0162647 0.0157196 0.0152746 0.014769 0.0140717 0.0131595 0.0122238 0.0114204 0.010032 0.00755327 0.0053432 ];
plot(Recall_GC, Precision_GC, ':b', 'linewidth', 2);
Recall_LBI = [1 0.99712 0.995703 0.994639 0.993688 0.992616 0.991599 0.990409 0.989014 0.98776 0.986388 0.985205 0.98362 0.982393 0.980811 0.979371 0.977482 0.975689 0.974459 0.972499 0.971123 0.969395 0.967374 0.965907 0.964303 0.962608 0.96109 0.958758 0.956662 0.954479 0.952653 0.950483 0.948175 0.945835 0.944042 0.942011 0.939762 0.937707 0.935747 0.933294 0.931441 0.92947 0.927156 0.925262 0.922673 0.920549 0.917863 0.915621 0.913681 0.911414 0.909477 0.906963 0.904272 0.90225 0.899307 0.896908 0.894907 0.892685 0.890067 0.887683 0.885741 0.883524 0.881621 0.878658 0.875409 0.873462 0.8711 0.868011 0.865497 0.862313 0.859075 0.856272 0.853127 0.849312 0.845881 0.84247 0.839274 0.836329 0.833925 0.830687 0.827989 0.825111 0.822042 0.818893 0.816054 0.812458 0.810217 0.806586 0.803227 0.799957 0.797001 0.794192 0.791418 0.788095 0.784179 0.781105 0.777413 0.772631 0.768761 0.765678 0.762199 0.758525 0.754861 0.751131 0.747468 0.743496 0.73987 0.736464 0.732954 0.729568 0.725875 0.722297 0.718588 0.714324 0.710061 0.706959 0.703481 0.6994 0.69565 0.691233 0.687277 0.683461 0.679559 0.675138 0.671201 0.666828 0.662673 0.658107 0.654081 0.650334 0.646168 0.641866 0.637593 0.633038 0.629009 0.624167 0.619754 0.615526 0.611155 0.607014 0.602509 0.597747 0.593614 0.589539 0.58521 0.581784 0.577669 0.573865 0.568894 0.563734 0.55969 0.555477 0.551073 0.546982 0.542539 0.537543 0.532843 0.528523 0.52458 0.519734 0.515735 0.511351 0.506805 0.501447 0.496091 0.491614 0.486549 0.481886 0.477631 0.473407 0.46867 0.464727 0.459514 0.454245 0.448931 0.443407 0.437612 0.433569 0.42895 0.423278 0.418274 0.41314 0.408885 0.402956 0.397953 0.393061 0.38809 0.382823 0.378374 0.37248 0.368189 0.363183 0.357849 0.353417 0.347383 0.342278 0.337406 0.332481 0.327961 0.322596 0.316907 0.312068 0.306306 0.301586 0.296313 0.291738 0.286052 0.280824 0.275766 0.270465 0.264601 0.259195 0.253237 0.248251 0.243233 0.23766 0.23296 0.227349 0.221811 0.216297 0.210234 0.203973 0.198057 0.192661 0.186959 0.181012 0.175256 0.169957 0.163401 0.157984 0.151623 0.145055 0.139394 0.133046 0.126704 0.120948 0.115252 0.109045 0.102279 0.09645 0.0907385 0.0841599 0.0774371 0.0717425 0.0657913 0.0601782 0.0540514 0.0477355 0.0423277 0.03658 0.0310997 0.0257304 0.020808 0.0169025 0.0132669 0.0100865 ];
Precision_LBI = [0.169567 0.176301 0.187123 0.20016 0.213347 0.224691 0.234623 0.244214 0.252332 0.261169 0.269317 0.276899 0.284037 0.291968 0.299069 0.305558 0.31247 0.319373 0.325049 0.331321 0.337141 0.342981 0.34851 0.354688 0.36013 0.365415 0.371689 0.377108 0.382362 0.387512 0.392649 0.398037 0.402257 0.407234 0.412381 0.417635 0.42242 0.426399 0.43126 0.43547 0.439965 0.444967 0.449068 0.453607 0.457938 0.46208 0.466144 0.470317 0.474395 0.478175 0.481832 0.485671 0.489447 0.494041 0.497504 0.500687 0.50483 0.508372 0.512163 0.515787 0.519164 0.522552 0.526094 0.52903 0.53246 0.535605 0.538689 0.541461 0.544667 0.547305 0.550541 0.554099 0.557303 0.560316 0.5634 0.566227 0.568529 0.571624 0.575202 0.578116 0.581273 0.58379 0.585957 0.588631 0.591204 0.593586 0.596704 0.599249 0.601825 0.604391 0.607049 0.609515 0.61233 0.614523 0.61754 0.620105 0.62228 0.624236 0.627141 0.630123 0.63219 0.63517 0.637596 0.639399 0.640983 0.642817 0.645146 0.647427 0.649827 0.651972 0.654319 0.655915 0.658496 0.660627 0.662498 0.664787 0.666699 0.668594 0.670766 0.672456 0.674266 0.676417 0.678727 0.68096 0.68293 0.684789 0.687049 0.688234 0.690137 0.692133 0.694413 0.696246 0.698133 0.700886 0.702637 0.704235 0.706275 0.708562 0.710203 0.712691 0.714616 0.71624 0.71834 0.719517 0.720957 0.722948 0.724787 0.726456 0.727619 0.729258 0.73074 0.732422 0.73397 0.735361 0.736987 0.738106 0.739462 0.740538 0.742415 0.742956 0.744821 0.746202 0.74745 0.748433 0.749985 0.751128 0.752075 0.753268 0.754915 0.756065 0.757617 0.759034 0.759861 0.761112 0.762005 0.763067 0.764977 0.766426 0.767874 0.767949 0.7692 0.770288 0.771631 0.772731 0.774373 0.775039 0.77617 0.776261 0.778016 0.778871 0.779919 0.780585 0.780923 0.781404 0.781988 0.782138 0.783262 0.7845 0.785159 0.786219 0.787506 0.78812 0.788905 0.790027 0.791022 0.792399 0.793169 0.793495 0.793833 0.794195 0.793467 0.79482 0.795347 0.796019 0.796565 0.795867 0.796251 0.796393 0.796298 0.796749 0.797163 0.796058 0.796531 0.797501 0.797811 0.801177 0.801598 0.803756 0.801227 0.802714 0.802136 0.803345 0.802368 0.801892 0.804568 0.804903 0.805914 0.806363 0.805537 0.805968 0.805619 0.808567 0.809724 0.810369 0.808368 0.808004 0.807733 0.805098 0.805627 0.805478 0.804572 0.805807 0.804171 0.805879 0.807467 0.804904 ];
TPR_LBI = [1 0.99712 0.995703 0.994639 0.993688 0.992616 0.991599 0.990409 0.989014 0.98776 0.986388 0.985205 0.98362 0.982393 0.980811 0.979371 0.977482 0.975689 0.974459 0.972499 0.971123 0.969395 0.967374 0.965907 0.964303 0.962608 0.96109 0.958758 0.956662 0.954479 0.952653 0.950483 0.948175 0.945835 0.944042 0.942011 0.939762 0.937707 0.935747 0.933294 0.931441 0.92947 0.927156 0.925262 0.922673 0.920549 0.917863 0.915621 0.913681 0.911414 0.909477 0.906963 0.904272 0.90225 0.899307 0.896908 0.894907 0.892685 0.890067 0.887683 0.885741 0.883524 0.881621 0.878658 0.875409 0.873462 0.8711 0.868011 0.865497 0.862313 0.859075 0.856272 0.853127 0.849312 0.845881 0.84247 0.839274 0.836329 0.833925 0.830687 0.827989 0.825111 0.822042 0.818893 0.816054 0.812458 0.810217 0.806586 0.803227 0.799957 0.797001 0.794192 0.791418 0.788095 0.784179 0.781105 0.777413 0.772631 0.768761 0.765678 0.762199 0.758525 0.754861 0.751131 0.747468 0.743496 0.73987 0.736464 0.732954 0.729568 0.725875 0.722297 0.718588 0.714324 0.710061 0.706959 0.703481 0.6994 0.69565 0.691233 0.687277 0.683461 0.679559 0.675138 0.671201 0.666828 0.662673 0.658107 0.654081 0.650334 0.646168 0.641866 0.637593 0.633038 0.629009 0.624167 0.619754 0.615526 0.611155 0.607014 0.602509 0.597747 0.593614 0.589539 0.58521 0.581784 0.577669 0.573865 0.568894 0.563734 0.55969 0.555477 0.551073 0.546982 0.542539 0.537543 0.532843 0.528523 0.52458 0.519734 0.515735 0.511351 0.506805 0.501447 0.496091 0.491614 0.486549 0.481886 0.477631 0.473407 0.46867 0.464727 0.459514 0.454245 0.448931 0.443407 0.437612 0.433569 0.42895 0.423278 0.418274 0.41314 0.408885 0.402956 0.397953 0.393061 0.38809 0.382823 0.378374 0.37248 0.368189 0.363183 0.357849 0.353417 0.347383 0.342278 0.337406 0.332481 0.327961 0.322596 0.316907 0.312068 0.306306 0.301586 0.296313 0.291738 0.286052 0.280824 0.275766 0.270465 0.264601 0.259195 0.253237 0.248251 0.243233 0.23766 0.23296 0.227349 0.221811 0.216297 0.210234 0.203973 0.198057 0.192661 0.186959 0.181012 0.175256 0.169957 0.163401 0.157984 0.151623 0.145055 0.139394 0.133046 0.126704 0.120948 0.115252 0.109045 0.102279 0.09645 0.0907385 0.0841599 0.0774371 0.0717425 0.0657913 0.0601782 0.0540514 0.0477355 0.0423277 0.03658 0.0310997 0.0257304 0.020808 0.0169025 0.0132669 0.0100865 ];
FPR_LBI = [1 0.949499 0.895171 0.847554 0.802869 0.766255 0.733791 0.703821 0.678722 0.653801 0.632206 0.612207 0.593737 0.575647 0.559322 0.545129 0.529715 0.515528 0.503099 0.490608 0.479248 0.467877 0.456525 0.445447 0.435433 0.425532 0.41517 0.405689 0.39723 0.388634 0.38042 0.372493 0.365276 0.358332 0.351167 0.344258 0.336882 0.330968 0.325097 0.318989 0.313274 0.30687 0.30134 0.296083 0.290348 0.285472 0.280472 0.275538 0.270711 0.266161 0.261915 0.257368 0.253055 0.248368 0.244038 0.240284 0.235839 0.23195 0.227942 0.224209 0.220875 0.217541 0.213733 0.210502 0.206926 0.203838 0.200641 0.197616 0.194526 0.191726 0.188385 0.185272 0.18255 0.179349 0.176293 0.173416 0.170808 0.168237 0.165238 0.162548 0.159915 0.157578 0.155539 0.153049 0.150703 0.148307 0.145943 0.143585 0.141399 0.139302 0.136996 0.13509 0.132933 0.13088 0.128751 0.126537 0.124575 0.122616 0.120558 0.118656 0.116951 0.114872 0.112878 0.111353 0.109648 0.107957 0.10617 0.104387 0.102782 0.10101 0.0991903 0.0977334 0.0959662 0.0943196 0.0927272 0.0911787 0.0897758 0.0883599 0.0865626 0.0851377 0.083772 0.0822117 0.0806417 0.0790274 0.0776573 0.0762506 0.0747165 0.0732973 0.0720279 0.0705907 0.0692456 0.0679119 0.0665095 0.0650141 0.0637345 0.0624451 0.0610654 0.0599104 0.0588529 0.0574536 0.056177 0.0550419 0.0539912 0.0529454 0.0519628 0.0508767 0.0497629 0.0488173 0.0479422 0.0470207 0.0461237 0.0451156 0.0442473 0.043403 0.0425727 0.0416517 0.0407137 0.0399851 0.0390612 0.0383673 0.0375195 0.0368167 0.0361258 0.0352768 0.0346028 0.0337386 0.0330114 0.03231 0.0315155 0.0307984 0.0301005 0.0293993 0.0287247 0.0280758 0.027466 0.0267102 0.0260465 0.0254197 0.0247059 0.0241758 0.0235959 0.0229884 0.0223659 0.0218222 0.0212866 0.0207568 0.0201883 0.0197027 0.0191488 0.0186246 0.0181163 0.017677 0.0172121 0.0167652 0.0162915 0.0159 0.0154364 0.014937 0.0144713 0.0140605 0.0136419 0.0132179 0.0128141 0.0124016 0.0120345 0.0116449 0.0112687 0.0108884 0.0105306 0.0102195 0.00990234 0.00955919 0.00924679 0.0089202 0.00860689 0.00835951 0.00807833 0.00774839 0.00745777 0.00714776 0.00686603 0.00655352 0.00629372 0.00599402 0.00574793 0.00546286 0.00521017 0.00493992 0.00471676 0.00445129 0.00422125 0.00397818 0.00372364 0.0034948 0.00326818 0.00304366 0.00282781 0.00263614 0.00245813 0.00227444 0.00206956 0.0018962 0.00172895 0.00159015 0.00145552 0.00126937 0.00114151 0.00102174 0.000884355 0.000765862 0.000659839 0.000572575 0.000494562 0.000415943 0.000347191 0.000300045 ];
plot(Recall_LBI, Precision_LBI, ':g', 'linewidth', 2);
Recall_PCA = [1 0.995171 0.991613 0.989711 0.988123 0.986555 0.984969 0.983267 0.981387 0.979206 0.976989 0.974652 0.972118 0.969424 0.96663 0.963745 0.960721 0.957677 0.954564 0.951417 0.948242 0.945104 0.941902 0.938599 0.935265 0.931895 0.928466 0.924927 0.921391 0.917779 0.914101 0.910304 0.906457 0.902607 0.898685 0.894753 0.890832 0.886865 0.882855 0.878925 0.874994 0.870981 0.866957 0.862849 0.858699 0.854501 0.850353 0.84617 0.842001 0.837815 0.833627 0.829421 0.825164 0.820899 0.816582 0.812187 0.807758 0.803326 0.798853 0.79433 0.789783 0.785221 0.780693 0.776167 0.771609 0.767019 0.762405 0.757749 0.753097 0.748387 0.743658 0.738963 0.734216 0.72948 0.724736 0.719966 0.715199 0.710435 0.70566 0.700857 0.696057 0.691226 0.686379 0.681563 0.676772 0.672014 0.667286 0.662516 0.657762 0.652977 0.648188 0.643395 0.638602 0.633815 0.629043 0.624281 0.61953 0.614808 0.61006 0.605303 0.600559 0.595703 0.590839 0.585981 0.581117 0.576251 0.571428 0.566575 0.561673 0.556818 0.551894 0.547013 0.542124 0.537261 0.532411 0.527645 0.522844 0.518119 0.51336 0.508578 0.503801 0.499004 0.494197 0.489411 0.484635 0.479837 0.475087 0.47033 0.465603 0.460907 0.456173 0.45145 0.446783 0.442147 0.437538 0.432915 0.428359 0.423826 0.419278 0.414752 0.410178 0.405581 0.401044 0.396481 0.391969 0.3875 0.383008 0.378492 0.373997 0.369541 0.365036 0.36056 0.356073 0.351561 0.347065 0.342591 0.338188 0.333814 0.329455 0.325112 0.320811 0.31653 0.312282 0.308069 0.303835 0.299612 0.295427 0.291244 0.287081 0.282987 0.278895 0.274837 0.270788 0.266742 0.26275 0.258738 0.254734 0.250761 0.246829 0.242959 0.239114 0.235283 0.231487 0.227701 0.223978 0.220278 0.216574 0.212891 0.209225 0.205578 0.201982 0.198403 0.194806 0.191251 0.187731 0.184259 0.180798 0.177369 0.173995 0.170611 0.167248 0.163911 0.160562 0.157239 0.153913 0.150626 0.147371 0.144186 0.140992 0.13784 0.134719 0.131618 0.128597 0.12561 0.12265 0.119735 0.116859 0.113963 0.111118 0.108277 0.105486 0.102735 0.100035 0.0973766 0.0947277 0.0921018 0.0895031 0.0869496 0.0844057 0.0819167 0.0794438 0.0770623 0.0746971 0.0723761 0.0700957 0.0678099 0.0655573 0.0633394 0.0611462 0.0589786 0.0568495 0.0547824 0.0527907 0.0508285 0.048898 0.0470192 0.0452061 0.0434603 0.0417668 0.0401211 0.0385289 0.0369887 0.0354751 0.0340281 0.032621 0.0312398 ];
Precision_PCA = [0.169567 0.192608 0.213423 0.230957 0.247825 0.264112 0.279914 0.295312 0.310529 0.324813 0.338576 0.351804 0.3646 0.377151 0.38929 0.401004 0.412236 0.423155 0.433655 0.443749 0.453571 0.46308 0.472342 0.481442 0.490353 0.499072 0.507639 0.515969 0.524113 0.53207 0.5398 0.547341 0.554651 0.56176 0.568667 0.575463 0.582175 0.588707 0.594917 0.600942 0.606857 0.612633 0.618325 0.623901 0.629369 0.634706 0.639958 0.645072 0.65 0.654836 0.659537 0.664114 0.668618 0.673031 0.677327 0.681574 0.685771 0.689895 0.693882 0.697749 0.701512 0.705271 0.708973 0.712609 0.716112 0.719555 0.722911 0.726212 0.729453 0.732569 0.735692 0.738777 0.741798 0.744741 0.747596 0.750424 0.753173 0.755888 0.758568 0.761193 0.763791 0.766328 0.768858 0.771373 0.773857 0.776256 0.778593 0.780881 0.783165 0.785393 0.787595 0.789762 0.791889 0.793954 0.795979 0.797938 0.799877 0.801797 0.803673 0.805507 0.807325 0.80909 0.810806 0.812515 0.814144 0.815753 0.817327 0.818897 0.820417 0.821914 0.823347 0.824735 0.826096 0.827414 0.828709 0.829997 0.831253 0.832507 0.833719 0.834935 0.836108 0.837253 0.838393 0.839472 0.840547 0.841609 0.842652 0.84365 0.844643 0.845625 0.846517 0.847396 0.848287 0.849166 0.850004 0.85082 0.851653 0.852481 0.853292 0.854105 0.854868 0.855657 0.856435 0.857187 0.857877 0.858566 0.859236 0.859916 0.860596 0.861263 0.861939 0.862587 0.863283 0.863892 0.864503 0.865124 0.865734 0.866334 0.866922 0.86754 0.868131 0.868686 0.869236 0.869811 0.870354 0.870879 0.871381 0.871867 0.87235 0.872835 0.873315 0.873811 0.874271 0.87473 0.875216 0.875682 0.876099 0.876507 0.876884 0.877303 0.877676 0.878017 0.878381 0.878771 0.879186 0.879605 0.880031 0.880438 0.880816 0.881218 0.881562 0.881904 0.882234 0.882563 0.882918 0.883242 0.883623 0.883992 0.884319 0.884662 0.88498 0.885273 0.885565 0.885892 0.886216 0.886498 0.886761 0.887031 0.887291 0.887558 0.887883 0.888165 0.888483 0.888801 0.889156 0.88946 0.889784 0.89008 0.890365 0.890651 0.890886 0.891149 0.891412 0.891668 0.891894 0.892137 0.89232 0.892572 0.892777 0.893021 0.893299 0.893527 0.893714 0.893965 0.894208 0.894388 0.894641 0.894886 0.895168 0.895286 0.895449 0.895652 0.895884 0.896018 0.896187 0.896234 0.896328 0.896465 0.896647 0.896772 0.8969 0.897078 0.897236 0.897339 0.897456 0.897655 ];
TPR_PCA = [1 0.995171 0.991613 0.989711 0.988123 0.986555 0.984969 0.983267 0.981387 0.979206 0.976989 0.974652 0.972118 0.969424 0.96663 0.963745 0.960721 0.957677 0.954564 0.951417 0.948242 0.945104 0.941902 0.938599 0.935265 0.931895 0.928466 0.924927 0.921391 0.917779 0.914101 0.910304 0.906457 0.902607 0.898685 0.894753 0.890832 0.886865 0.882855 0.878925 0.874994 0.870981 0.866957 0.862849 0.858699 0.854501 0.850353 0.84617 0.842001 0.837815 0.833627 0.829421 0.825164 0.820899 0.816582 0.812187 0.807758 0.803326 0.798853 0.79433 0.789783 0.785221 0.780693 0.776167 0.771609 0.767019 0.762405 0.757749 0.753097 0.748387 0.743658 0.738963 0.734216 0.72948 0.724736 0.719966 0.715199 0.710435 0.70566 0.700857 0.696057 0.691226 0.686379 0.681563 0.676772 0.672014 0.667286 0.662516 0.657762 0.652977 0.648188 0.643395 0.638602 0.633815 0.629043 0.624281 0.61953 0.614808 0.61006 0.605303 0.600559 0.595703 0.590839 0.585981 0.581117 0.576251 0.571428 0.566575 0.561673 0.556818 0.551894 0.547013 0.542124 0.537261 0.532411 0.527645 0.522844 0.518119 0.51336 0.508578 0.503801 0.499004 0.494197 0.489411 0.484635 0.479837 0.475087 0.47033 0.465603 0.460907 0.456173 0.45145 0.446783 0.442147 0.437538 0.432915 0.428359 0.423826 0.419278 0.414752 0.410178 0.405581 0.401044 0.396481 0.391969 0.3875 0.383008 0.378492 0.373997 0.369541 0.365036 0.36056 0.356073 0.351561 0.347065 0.342591 0.338188 0.333814 0.329455 0.325112 0.320811 0.31653 0.312282 0.308069 0.303835 0.299612 0.295427 0.291244 0.287081 0.282987 0.278895 0.274837 0.270788 0.266742 0.26275 0.258738 0.254734 0.250761 0.246829 0.242959 0.239114 0.235283 0.231487 0.227701 0.223978 0.220278 0.216574 0.212891 0.209225 0.205578 0.201982 0.198403 0.194806 0.191251 0.187731 0.184259 0.180798 0.177369 0.173995 0.170611 0.167248 0.163911 0.160562 0.157239 0.153913 0.150626 0.147371 0.144186 0.140992 0.13784 0.134719 0.131618 0.128597 0.12561 0.12265 0.119735 0.116859 0.113963 0.111118 0.108277 0.105486 0.102735 0.100035 0.0973766 0.0947277 0.0921018 0.0895031 0.0869496 0.0844057 0.0819167 0.0794438 0.0770623 0.0746971 0.0723761 0.0700957 0.0678099 0.0655573 0.0633394 0.0611462 0.0589786 0.0568495 0.0547824 0.0527907 0.0508285 0.048898 0.0470192 0.0452061 0.0434603 0.0417668 0.0401211 0.0385289 0.0369887 0.0354751 0.0340281 0.032621 0.0312398 ];
FPR_PCA = [1 0.894937 0.818848 0.760585 0.709266 0.663911 0.623756 0.587756 0.555194 0.525841 0.499009 0.47441 0.45179 0.430762 0.411219 0.392976 0.37595 0.359968 0.34504 0.330999 0.317824 0.305432 0.293709 0.282564 0.272025 0.262033 0.252522 0.243524 0.234971 0.226819 0.219071 0.211718 0.204715 0.198064 0.191706 0.185589 0.17971 0.174075 0.168745 0.163644 0.158755 0.154064 0.149533 0.145149 0.140931 0.136874 0.132964 0.12921 0.12563 0.122193 0.118888 0.115696 0.112614 0.109641 0.106754 0.103936 0.101188 0.0985271 0.0959641 0.0934911 0.0911115 0.0887864 0.0865188 0.0843361 0.082234 0.0801893 0.0782093 0.0762795 0.0744122 0.0725989 0.0708131 0.0690723 0.0673708 0.0657182 0.0641149 0.062545 0.061021 0.0595383 0.0580842 0.0566738 0.0552928 0.0539503 0.0526278 0.0513379 0.0500793 0.0488561 0.0476689 0.0465067 0.0453645 0.0442577 0.0431794 0.0421395 0.0411222 0.0401346 0.0391688 0.0382402 0.037334 0.0364481 0.0355824 0.0347377 0.033909 0.0330977 0.0323098 0.0315346 0.0307861 0.0300537 0.0293437 0.0286486 0.0279719 0.0273124 0.0266734 0.0260509 0.0254395 0.0248461 0.0242679 0.0237024 0.0231487 0.0226039 0.0220698 0.0215501 0.0210354 0.0205346 0.0200402 0.0195581 0.0190942 0.0186347 0.0181857 0.0177528 0.0173302 0.0169159 0.0165211 0.0161319 0.0157475 0.0153734 0.01501 0.0146553 0.0143067 0.0139647 0.0136327 0.0133049 0.0129893 0.0126798 0.0123788 0.012087 0.0118034 0.0115274 0.0112586 0.010992 0.0107351 0.0104842 0.0102383 0.0099992 0.00976327 0.00953594 0.00931512 0.0090952 0.00888106 0.00866972 0.00846565 0.00826425 0.00807009 0.00788181 0.00769726 0.00751218 0.00733373 0.00715896 0.00698928 0.00682366 0.0066605 0.00650053 0.00634551 0.00619011 0.00603888 0.00589094 0.00574744 0.00560351 0.00546447 0.00532914 0.00519833 0.0050688 0.00494319 0.00482123 0.004701 0.00458222 0.00446574 0.00435206 0.00423661 0.00412589 0.0040168 0.0039136 0.00381486 0.0037175 0.00362403 0.0035319 0.00344236 0.00335423 0.00326471 0.00317967 0.00309819 0.00301656 0.00293844 0.00286284 0.00278835 0.00271501 0.00264255 0.00257334 0.00250681 0.00244193 0.0023776 0.00231448 0.00225302 0.00219173 0.00213152 0.00207163 0.00201334 0.00195749 0.00190261 0.00185 0.00179839 0.00174722 0.00169824 0.00164983 0.00160205 0.00155555 0.00151036 0.00146657 0.0014246 0.00138236 0.00134202 0.00130263 0.00126388 0.00122734 0.00119103 0.001155 0.00112086 0.00108743 0.00105471 0.00102207 0.000989278 0.00095892 0.000929544 0.000900024 0.000871924 0.000844606 0.000817142 0.000792484 0.000768744 0.000744877 0.000720952 0.000698008 0.000675749 0.000653407 0.000631913 0.000611236 0.000590794 0.000570099 ];
plot(Recall_PCA, Precision_PCA, ':r', 'linewidth', 2);
Recall_DRFI = [1 0.999472 0.998966 0.99799 0.996688 0.99489 0.993745 0.992553 0.99044 0.988842 0.98777 0.98611 0.984365 0.983209 0.981471 0.980343 0.979242 0.977778 0.975845 0.97382 0.972168 0.969689 0.968079 0.966284 0.963977 0.962145 0.960197 0.958287 0.955418 0.952366 0.950383 0.948796 0.946631 0.944775 0.942785 0.939742 0.936602 0.933722 0.9315 0.929284 0.926545 0.924786 0.921457 0.91817 0.916239 0.913901 0.911461 0.90893 0.907059 0.904046 0.900492 0.898447 0.89606 0.892709 0.890236 0.887577 0.884805 0.880693 0.878107 0.875443 0.871845 0.869087 0.866001 0.863251 0.860863 0.858579 0.855717 0.853158 0.85072 0.848799 0.84599 0.843365 0.840383 0.837363 0.834764 0.832351 0.829575 0.826752 0.824147 0.822001 0.819132 0.816761 0.814129 0.810529 0.807256 0.804869 0.802473 0.799417 0.796491 0.793209 0.790912 0.787978 0.784975 0.781498 0.778078 0.775485 0.772309 0.769804 0.7675 0.764577 0.761762 0.758466 0.755847 0.752006 0.749127 0.746379 0.743586 0.739695 0.73675 0.733076 0.730336 0.727076 0.72452 0.721666 0.718057 0.715328 0.711758 0.708861 0.706069 0.703473 0.700432 0.696625 0.693256 0.690084 0.687297 0.684169 0.679962 0.676983 0.673009 0.669477 0.66662 0.663846 0.659835 0.656266 0.65247 0.649823 0.646564 0.642357 0.638879 0.635754 0.632298 0.629018 0.624967 0.621603 0.617947 0.613894 0.610409 0.606303 0.600976 0.597958 0.594549 0.591745 0.587255 0.583785 0.579306 0.574896 0.571789 0.567907 0.564214 0.560939 0.556274 0.552216 0.548524 0.545047 0.541828 0.537707 0.534028 0.530533 0.526395 0.520898 0.516702 0.512178 0.50825 0.503771 0.499569 0.494357 0.489782 0.48536 0.4811 0.476718 0.471255 0.464833 0.461591 0.456389 0.452369 0.448641 0.444179 0.439891 0.434616 0.430261 0.426424 0.422301 0.416699 0.412819 0.408455 0.403558 0.398612 0.394343 0.389132 0.383988 0.379147 0.374488 0.36951 0.364005 0.359156 0.354198 0.349383 0.344782 0.33964 0.33295 0.32807 0.32335 0.317167 0.312379 0.308088 0.302458 0.295238 0.288636 0.282604 0.277298 0.271698 0.265334 0.259336 0.253771 0.248236 0.243381 0.236712 0.23133 0.22564 0.219435 0.213501 0.207176 0.201189 0.195655 0.188544 0.181582 0.175905 0.169036 0.162868 0.15581 0.149634 0.143634 0.137228 0.129792 0.122889 0.115679 0.10715 0.0996284 0.0910152 0.0836934 0.075297 0.0674809 0.0594167 0.0500985 0.0404049 0.0280475 ];
Precision_DRFI = [0.169567 0.207556 0.234227 0.2584 0.278767 0.298939 0.316943 0.333615 0.349398 0.365979 0.381632 0.395292 0.412134 0.426855 0.440063 0.453012 0.464458 0.477115 0.487217 0.497596 0.507808 0.519031 0.529132 0.539521 0.547504 0.55584 0.564765 0.573287 0.581167 0.589448 0.596896 0.605152 0.612701 0.619679 0.626571 0.632522 0.63919 0.64497 0.650545 0.656756 0.662647 0.668151 0.673666 0.67862 0.683806 0.688018 0.692874 0.698014 0.702324 0.707656 0.711385 0.715315 0.719377 0.723655 0.727997 0.731408 0.734133 0.737761 0.741314 0.744853 0.748541 0.752156 0.755266 0.758148 0.76127 0.764379 0.767318 0.770218 0.773053 0.776415 0.778982 0.782245 0.78452 0.787603 0.79002 0.792446 0.795539 0.798542 0.80141 0.804362 0.806915 0.809256 0.812256 0.81398 0.815744 0.818804 0.821172 0.823177 0.825646 0.828543 0.830606 0.832436 0.834762 0.836552 0.838156 0.84028 0.842123 0.843678 0.845651 0.84738 0.849029 0.850436 0.852446 0.854434 0.856413 0.858124 0.860092 0.861536 0.863235 0.864713 0.865987 0.867696 0.869056 0.870285 0.871455 0.872981 0.874148 0.87578 0.877275 0.878495 0.8795 0.880351 0.881957 0.883288 0.884805 0.885626 0.886332 0.887755 0.889091 0.889865 0.891215 0.89263 0.89379 0.894772 0.896308 0.897673 0.898531 0.899311 0.900141 0.900987 0.902103 0.902738 0.903415 0.904231 0.905093 0.905751 0.906401 0.90723 0.906951 0.907892 0.908482 0.90945 0.910119 0.911057 0.911598 0.912075 0.912676 0.9129 0.913865 0.914337 0.915222 0.915454 0.916478 0.917067 0.917949 0.918262 0.918874 0.919663 0.920224 0.919869 0.920611 0.921611 0.922658 0.92333 0.923877 0.924063 0.92388 0.925192 0.92546 0.925998 0.926231 0.926387 0.927443 0.927671 0.927584 0.928215 0.928564 0.928989 0.929255 0.930688 0.930375 0.930807 0.931046 0.931418 0.931985 0.932291 0.932957 0.933537 0.933997 0.934244 0.934617 0.934485 0.934778 0.935033 0.935644 0.935975 0.936657 0.936885 0.937097 0.937167 0.937298 0.938168 0.938292 0.938241 0.938249 0.938218 0.938435 0.938781 0.938738 0.938846 0.938133 0.93786 0.937975 0.938387 0.938811 0.939522 0.939296 0.939336 0.939564 0.939721 0.940423 0.940808 0.941127 0.941292 0.940263 0.939656 0.94019 0.939732 0.939055 0.939637 0.939564 0.93939 0.939184 0.939797 0.939154 0.938485 0.937618 0.938501 0.940437 0.940094 0.940989 0.939277 0.940058 0.940379 0.938511 0.936925 ];
TPR_DRFI = [1 0.999472 0.998966 0.99799 0.996688 0.99489 0.993745 0.992553 0.99044 0.988842 0.98777 0.98611 0.984365 0.983209 0.981471 0.980343 0.979242 0.977778 0.975845 0.97382 0.972168 0.969689 0.968079 0.966284 0.963977 0.962145 0.960197 0.958287 0.955418 0.952366 0.950383 0.948796 0.946631 0.944775 0.942785 0.939742 0.936602 0.933722 0.9315 0.929284 0.926545 0.924786 0.921457 0.91817 0.916239 0.913901 0.911461 0.90893 0.907059 0.904046 0.900492 0.898447 0.89606 0.892709 0.890236 0.887577 0.884805 0.880693 0.878107 0.875443 0.871845 0.869087 0.866001 0.863251 0.860863 0.858579 0.855717 0.853158 0.85072 0.848799 0.84599 0.843365 0.840383 0.837363 0.834764 0.832351 0.829575 0.826752 0.824147 0.822001 0.819132 0.816761 0.814129 0.810529 0.807256 0.804869 0.802473 0.799417 0.796491 0.793209 0.790912 0.787978 0.784975 0.781498 0.778078 0.775485 0.772309 0.769804 0.7675 0.764577 0.761762 0.758466 0.755847 0.752006 0.749127 0.746379 0.743586 0.739695 0.73675 0.733076 0.730336 0.727076 0.72452 0.721666 0.718057 0.715328 0.711758 0.708861 0.706069 0.703473 0.700432 0.696625 0.693256 0.690084 0.687297 0.684169 0.679962 0.676983 0.673009 0.669477 0.66662 0.663846 0.659835 0.656266 0.65247 0.649823 0.646564 0.642357 0.638879 0.635754 0.632298 0.629018 0.624967 0.621603 0.617947 0.613894 0.610409 0.606303 0.600976 0.597958 0.594549 0.591745 0.587255 0.583785 0.579306 0.574896 0.571789 0.567907 0.564214 0.560939 0.556274 0.552216 0.548524 0.545047 0.541828 0.537707 0.534028 0.530533 0.526395 0.520898 0.516702 0.512178 0.50825 0.503771 0.499569 0.494357 0.489782 0.48536 0.4811 0.476718 0.471255 0.464833 0.461591 0.456389 0.452369 0.448641 0.444179 0.439891 0.434616 0.430261 0.426424 0.422301 0.416699 0.412819 0.408455 0.403558 0.398612 0.394343 0.389132 0.383988 0.379147 0.374488 0.36951 0.364005 0.359156 0.354198 0.349383 0.344782 0.33964 0.33295 0.32807 0.32335 0.317167 0.312379 0.308088 0.302458 0.295238 0.288636 0.282604 0.277298 0.271698 0.265334 0.259336 0.253771 0.248236 0.243381 0.236712 0.23133 0.22564 0.219435 0.213501 0.207176 0.201189 0.195655 0.188544 0.181582 0.175905 0.169036 0.162868 0.15581 0.149634 0.143634 0.137228 0.129792 0.122889 0.115679 0.10715 0.0996284 0.0910152 0.0836934 0.075297 0.0674809 0.0594167 0.0500985 0.0404049 0.0280475 ];
FPR_DRFI = [1 0.84269 0.749619 0.672462 0.616568 0.567305 0.525125 0.490839 0.459278 0.43003 0.404215 0.38202 0.357482 0.337342 0.319295 0.30336 0.289819 0.275967 0.264638 0.254353 0.243585 0.232273 0.222659 0.213031 0.2055 0.198365 0.190491 0.184034 0.177986 0.171399 0.166003 0.160135 0.154572 0.149445 0.144621 0.140315 0.135993 0.131945 0.128349 0.124753 0.1212 0.1181 0.114962 0.112171 0.109365 0.106931 0.104246 0.101135 0.0988912 0.0961097 0.094058 0.0919678 0.0897528 0.087481 0.0854592 0.0837508 0.0823088 0.0803224 0.0787029 0.0769961 0.0751782 0.0728859 0.0712847 0.0698942 0.0684978 0.0671126 0.0657953 0.0644 0.0632047 0.0618445 0.0605989 0.0591574 0.057696 0.0564942 0.0554977 0.0543813 0.0532354 0.0520298 0.050911 0.0496258 0.0485288 0.0475505 0.0464107 0.0455908 0.0448558 0.0436986 0.0428644 0.042098 0.0412914 0.0403519 0.0395881 0.0388937 0.0380285 0.0373589 0.0367283 0.0359802 0.035361 0.0347981 0.0341137 0.0334826 0.0329461 0.03236 0.0317672 0.0311015 0.0304975 0.0299035 0.0292574 0.0286217 0.028093 0.0276168 0.0271744 0.0266391 0.0260918 0.025651 0.025193 0.0247384 0.0242644 0.023824 0.0233058 0.0229096 0.0225816 0.0222676 0.0218078 0.0213841 0.0208733 0.0205637 0.020175 0.0197603 0.0192505 0.0189448 0.0185758 0.0181968 0.0177582 0.0174319 0.0169372 0.0166015 0.0163031 0.0160177 0.0156486 0.0154156 0.0150546 0.0148422 0.0145698 0.0143483 0.0140862 0.0138637 0.0136323 0.0133648 0.0131553 0.0129408 0.0127345 0.0124462 0.012201 0.0119473 0.0117821 0.0115532 0.0113807 0.0112303 0.0109746 0.0108124 0.0105789 0.010437 0.0101524 0.00996443 0.00981161 0.00966555 0.00952197 0.00930581 0.00913982 0.00900136 0.00881354 0.00861794 0.00841505 0.00817448 0.00804668 0.00791113 0.00780079 0.00763551 0.00749708 0.00733698 0.00718891 0.00700673 0.00677018 0.00658189 0.00645067 0.00625238 0.00609353 0.00595915 0.00580473 0.00565226 0.00553115 0.00542052 0.00528566 0.00516276 0.00506952 0.00494431 0.00482136 0.00468 0.00453128 0.00441797 0.00431232 0.00422801 0.00410955 0.00398274 0.00389161 0.00380877 0.00366196 0.00358857 0.00350195 0.00343489 0.00336093 0.00325931 0.00318606 0.0031146 0.00302629 0.00292032 0.00284963 0.00275187 0.00267031 0.00259469 0.0024973 0.00240723 0.00235154 0.0022204 0.00207206 0.00197028 0.00189545 0.00182534 0.00176326 0.00167954 0.00150294 0.00141614 0.0013458 0.00126029 0.00117277 0.00114099 0.00109014 0.00103721 0.000993826 0.00093366 0.00083524 0.000809235 0.000787508 0.000748425 0.000713144 0.000681652 0.000649153 0.000599477 0.00051881 0.00042541 0.000385341 0.00037139 0.000332854 0.000267595 0.000214377 0.000154662 ];
plot(Recall_DRFI, Precision_DRFI, ':c', 'linewidth', 2);
Recall_GMR = [1 0.981274 0.96209 0.948273 0.936593 0.925581 0.916434 0.908574 0.899942 0.892677 0.886731 0.880655 0.875244 0.870399 0.865411 0.86087 0.855768 0.851578 0.846389 0.842717 0.83906 0.834922 0.830404 0.826733 0.822526 0.818907 0.814687 0.811006 0.807573 0.804528 0.801184 0.798131 0.794774 0.791866 0.789146 0.785914 0.782955 0.779839 0.776207 0.773204 0.769971 0.766972 0.764492 0.761395 0.758099 0.755021 0.752008 0.749258 0.746799 0.744314 0.742166 0.740088 0.73728 0.734897 0.732874 0.730921 0.728808 0.726365 0.724228 0.721721 0.719248 0.71703 0.714679 0.712165 0.709996 0.707338 0.705256 0.702386 0.699889 0.697723 0.695483 0.693228 0.691598 0.689604 0.687445 0.685581 0.683726 0.682013 0.680021 0.677791 0.676117 0.674291 0.672345 0.670504 0.668861 0.666757 0.664614 0.662424 0.660116 0.657703 0.655749 0.653737 0.65173 0.650224 0.648018 0.646327 0.644047 0.641561 0.639567 0.637137 0.634947 0.632615 0.630865 0.628963 0.627227 0.625407 0.623511 0.621347 0.619214 0.617131 0.615266 0.61332 0.611567 0.609333 0.607555 0.605427 0.60357 0.601679 0.599551 0.597947 0.595861 0.594028 0.592112 0.590183 0.588035 0.586234 0.584668 0.582457 0.58035 0.578766 0.576423 0.574092 0.571604 0.569529 0.567243 0.564798 0.562442 0.560127 0.557929 0.555497 0.553421 0.551217 0.548877 0.546773 0.54463 0.542094 0.540222 0.538211 0.535875 0.53403 0.531812 0.529783 0.527828 0.525474 0.52314 0.520893 0.518687 0.51671 0.514769 0.512563 0.509664 0.507017 0.504457 0.502136 0.499802 0.497575 0.496143 0.494089 0.491974 0.48935 0.487044 0.484429 0.481462 0.478992 0.476881 0.474084 0.472004 0.469768 0.46733 0.465286 0.462859 0.461016 0.458584 0.45626 0.454276 0.451465 0.44964 0.447166 0.444539 0.442406 0.440083 0.437603 0.434985 0.432464 0.429361 0.426441 0.423844 0.421408 0.418944 0.416212 0.413352 0.410703 0.407873 0.405137 0.402991 0.40052 0.397085 0.39418 0.390769 0.387572 0.384649 0.381633 0.3776 0.374271 0.370936 0.366993 0.3636 0.359856 0.35651 0.353313 0.349006 0.345486 0.341748 0.33751 0.333044 0.328462 0.323463 0.318139 0.31319 0.309003 0.303318 0.298577 0.293614 0.288159 0.28258 0.278366 0.273798 0.267809 0.260776 0.255058 0.248754 0.242393 0.235992 0.228375 0.219319 0.212149 0.202571 0.192171 0.18206 0.171052 0.159054 0.146773 0.131171 0.112483 0.0881219 0.0546438 ];
Precision_GMR = [0.169567 0.28512 0.367368 0.406697 0.434385 0.455978 0.474662 0.49034 0.506446 0.519956 0.532979 0.543119 0.552211 0.560384 0.568882 0.57703 0.584284 0.591382 0.598208 0.604643 0.6103 0.615914 0.621283 0.626945 0.631567 0.636456 0.640781 0.645135 0.649455 0.654088 0.658416 0.66257 0.665918 0.669897 0.67424 0.677288 0.681049 0.684054 0.687461 0.691157 0.694435 0.697505 0.699925 0.702735 0.705465 0.707918 0.711129 0.713836 0.716563 0.718886 0.721484 0.723824 0.725233 0.728056 0.729971 0.73217 0.734088 0.736571 0.738579 0.74071 0.742185 0.743935 0.745146 0.746303 0.747815 0.75009 0.75182 0.753656 0.755405 0.757084 0.758362 0.759566 0.760909 0.762354 0.763667 0.765109 0.766155 0.767298 0.768567 0.770123 0.771439 0.77286 0.774266 0.77542 0.776492 0.777825 0.779156 0.780717 0.782107 0.783002 0.784112 0.784963 0.786058 0.787544 0.788555 0.790129 0.791257 0.792561 0.793722 0.794363 0.795436 0.796387 0.797573 0.798926 0.800131 0.801275 0.802374 0.803713 0.804785 0.806099 0.807213 0.808107 0.809172 0.80998 0.811246 0.812213 0.813428 0.814785 0.816319 0.817644 0.81831 0.818841 0.819002 0.820031 0.820947 0.821856 0.822417 0.823464 0.824538 0.825383 0.82606 0.826915 0.827826 0.828442 0.828662 0.829176 0.830411 0.831764 0.833106 0.834269 0.835678 0.83599 0.83678 0.837691 0.838197 0.838895 0.839124 0.840077 0.840672 0.842209 0.843754 0.844781 0.845489 0.845686 0.845973 0.846812 0.847254 0.847535 0.848038 0.848324 0.849003 0.849924 0.850746 0.851468 0.851997 0.852506 0.853102 0.853543 0.853734 0.853688 0.854245 0.8546 0.8546 0.854595 0.855282 0.855768 0.856269 0.85658 0.857172 0.857275 0.857825 0.85818 0.858705 0.858626 0.859506 0.859463 0.859808 0.860453 0.860833 0.86139 0.861371 0.861752 0.862141 0.862288 0.861351 0.861855 0.861944 0.8625 0.862927 0.863315 0.863805 0.864453 0.86509 0.865384 0.866817 0.867829 0.867865 0.868025 0.868858 0.869356 0.870282 0.870671 0.870891 0.872051 0.872397 0.873153 0.873857 0.874103 0.874905 0.875027 0.875308 0.875267 0.875352 0.875559 0.875431 0.876592 0.877132 0.876485 0.876934 0.877537 0.877872 0.877819 0.877778 0.877983 0.877542 0.8778 0.878166 0.879192 0.879339 0.880087 0.880727 0.880911 0.881547 0.882191 0.881667 0.882556 0.883026 0.88309 0.883302 0.883396 0.884051 0.884284 0.882586 0.881821 0.881345 0.882468 ];
TPR_GMR = [1 0.981274 0.96209 0.948273 0.936593 0.925581 0.916434 0.908574 0.899942 0.892677 0.886731 0.880655 0.875244 0.870399 0.865411 0.86087 0.855768 0.851578 0.846389 0.842717 0.83906 0.834922 0.830404 0.826733 0.822526 0.818907 0.814687 0.811006 0.807573 0.804528 0.801184 0.798131 0.794774 0.791866 0.789146 0.785914 0.782955 0.779839 0.776207 0.773204 0.769971 0.766972 0.764492 0.761395 0.758099 0.755021 0.752008 0.749258 0.746799 0.744314 0.742166 0.740088 0.73728 0.734897 0.732874 0.730921 0.728808 0.726365 0.724228 0.721721 0.719248 0.71703 0.714679 0.712165 0.709996 0.707338 0.705256 0.702386 0.699889 0.697723 0.695483 0.693228 0.691598 0.689604 0.687445 0.685581 0.683726 0.682013 0.680021 0.677791 0.676117 0.674291 0.672345 0.670504 0.668861 0.666757 0.664614 0.662424 0.660116 0.657703 0.655749 0.653737 0.65173 0.650224 0.648018 0.646327 0.644047 0.641561 0.639567 0.637137 0.634947 0.632615 0.630865 0.628963 0.627227 0.625407 0.623511 0.621347 0.619214 0.617131 0.615266 0.61332 0.611567 0.609333 0.607555 0.605427 0.60357 0.601679 0.599551 0.597947 0.595861 0.594028 0.592112 0.590183 0.588035 0.586234 0.584668 0.582457 0.58035 0.578766 0.576423 0.574092 0.571604 0.569529 0.567243 0.564798 0.562442 0.560127 0.557929 0.555497 0.553421 0.551217 0.548877 0.546773 0.54463 0.542094 0.540222 0.538211 0.535875 0.53403 0.531812 0.529783 0.527828 0.525474 0.52314 0.520893 0.518687 0.51671 0.514769 0.512563 0.509664 0.507017 0.504457 0.502136 0.499802 0.497575 0.496143 0.494089 0.491974 0.48935 0.487044 0.484429 0.481462 0.478992 0.476881 0.474084 0.472004 0.469768 0.46733 0.465286 0.462859 0.461016 0.458584 0.45626 0.454276 0.451465 0.44964 0.447166 0.444539 0.442406 0.440083 0.437603 0.434985 0.432464 0.429361 0.426441 0.423844 0.421408 0.418944 0.416212 0.413352 0.410703 0.407873 0.405137 0.402991 0.40052 0.397085 0.39418 0.390769 0.387572 0.384649 0.381633 0.3776 0.374271 0.370936 0.366993 0.3636 0.359856 0.35651 0.353313 0.349006 0.345486 0.341748 0.33751 0.333044 0.328462 0.323463 0.318139 0.31319 0.309003 0.303318 0.298577 0.293614 0.288159 0.28258 0.278366 0.273798 0.267809 0.260776 0.255058 0.248754 0.242393 0.235992 0.228375 0.219319 0.212149 0.202571 0.192171 0.18206 0.171052 0.159054 0.146773 0.131171 0.112483 0.0881219 0.0546438 ];
FPR_GMR = [1 0.709032 0.572182 0.50816 0.465298 0.432832 0.405764 0.383593 0.364623 0.34881 0.334767 0.32243 0.31086 0.300538 0.290315 0.281109 0.273248 0.265766 0.258738 0.2521 0.246032 0.240418 0.234199 0.228279 0.222775 0.217546 0.212342 0.207556 0.203082 0.19892 0.194868 0.190897 0.187265 0.183666 0.180033 0.17697 0.173677 0.170792 0.167574 0.164376 0.161269 0.158389 0.155817 0.153237 0.1506 0.148203 0.145595 0.143025 0.140745 0.138538 0.136222 0.133984 0.132047 0.129764 0.127882 0.126024 0.124342 0.12249 0.120714 0.118906 0.117339 0.115668 0.114209 0.112636 0.111093 0.109311 0.107797 0.106408 0.104909 0.103632 0.102308 0.101087 0.0999137 0.0985738 0.0973517 0.0961269 0.094916 0.0936958 0.0926501 0.0915085 0.090485 0.0894402 0.0882966 0.0873544 0.0863722 0.0852498 0.0840623 0.0830432 0.0821081 0.0812732 0.0803443 0.079492 0.0784848 0.0773515 0.076403 0.0754127 0.0745125 0.0736538 0.0728233 0.0720538 0.0712466 0.0704721 0.0695379 0.0685162 0.0675856 0.0668518 0.0660337 0.0650334 0.0643381 0.0634264 0.0624208 0.0617054 0.0609075 0.0600759 0.0592549 0.0584033 0.0575886 0.0567558 0.0559702 0.055247 0.0545197 0.0539312 0.0532941 0.052623 0.0518916 0.0511811 0.0504499 0.0496189 0.0488377 0.0481247 0.0474927 0.0468736 0.0461725 0.0454919 0.044805 0.0442138 0.0435638 0.0429667 0.0423589 0.0417749 0.041212 0.0407129 0.040188 0.0396113 0.0389848 0.0384675 0.0378946 0.0374132 0.0368873 0.0363276 0.0357247 0.0352035 0.0347534 0.034309 0.0339002 0.0334666 0.0329809 0.0325754 0.0322019 0.0317843 0.031358 0.0308701 0.0304529 0.0300658 0.0296298 0.0292673 0.0288062 0.0284611 0.0280942 0.0277458 0.0273391 0.0269425 0.0266102 0.0263063 0.0259136 0.0255753 0.0252388 0.024891 0.0245999 0.0243573 0.0239849 0.0236145 0.0232347 0.0229336 0.0226195 0.0223297 0.022001 0.0216726 0.0213955 0.0210971 0.0208666 0.0205869 0.0201849 0.0199444 0.0196922 0.0194562 0.0192512 0.0189951 0.0186591 0.0183032 0.0180291 0.0174294 0.0167886 0.0163957 0.0160683 0.0157132 0.0154702 0.0152668 0.0149955 0.0147179 0.0144078 0.0140507 0.0137547 0.0134132 0.0130164 0.0126739 0.0123317 0.0121137 0.0117496 0.0114463 0.0111881 0.010952 0.0106993 0.0103993 0.0101925 0.00985326 0.00960836 0.00943082 0.00916362 0.00888915 0.00857224 0.00840631 0.0081459 0.00792303 0.00768374 0.00735819 0.0070385 0.00667526 0.006188 0.00571687 0.00536204 0.00509219 0.00481687 0.00460399 0.00442452 0.00413749 0.0038153 0.00354277 0.00321881 0.00288429 0.00257673 0.00230792 0.00190751 0.00162992 0.0012242 0.000865526 ];
plot(Recall_GMR, Precision_GMR, ':m', 'linewidth', 2);
Recall_HS = [1 0.986136 0.986136 0.986136 0.977908 0.97699 0.971971 0.969834 0.969374 0.963194 0.960321 0.958759 0.954153 0.952747 0.948762 0.945511 0.943501 0.938136 0.936398 0.93394 0.929919 0.928298 0.924934 0.921795 0.919127 0.91588 0.913812 0.911308 0.907959 0.905702 0.903247 0.900717 0.899234 0.89577 0.893443 0.891276 0.888585 0.886063 0.884485 0.882223 0.879285 0.876817 0.87465 0.873112 0.870569 0.868941 0.867159 0.864912 0.862439 0.86072 0.857591 0.85569 0.854661 0.852213 0.849462 0.847548 0.84438 0.842513 0.840383 0.83824 0.836163 0.833358 0.832335 0.829262 0.828208 0.825608 0.823748 0.822179 0.8203 0.817918 0.816465 0.814406 0.811951 0.809559 0.808218 0.806779 0.804405 0.802606 0.800404 0.79801 0.796556 0.794115 0.790656 0.788529 0.786765 0.78545 0.783738 0.78186 0.779951 0.77741 0.775114 0.773212 0.771455 0.769063 0.767059 0.764603 0.762951 0.760081 0.75824 0.755451 0.753113 0.750178 0.747554 0.74598 0.743399 0.74133 0.738786 0.736758 0.734034 0.732047 0.730236 0.728 0.726271 0.723788 0.721287 0.719083 0.717173 0.715077 0.711257 0.708705 0.706372 0.704834 0.702392 0.6997 0.696353 0.6944 0.691631 0.688173 0.687908 0.684891 0.681208 0.678497 0.676868 0.674291 0.672042 0.669695 0.667299 0.666067 0.663597 0.660558 0.658413 0.656627 0.653814 0.651261 0.648391 0.646063 0.643492 0.641244 0.638525 0.635654 0.633607 0.631123 0.62812 0.625017 0.623684 0.620949 0.61785 0.614731 0.612781 0.610177 0.606916 0.604289 0.60254 0.600496 0.597338 0.595202 0.591258 0.588463 0.586055 0.58257 0.580055 0.577325 0.573764 0.571627 0.569485 0.565496 0.561752 0.559173 0.556244 0.553832 0.550093 0.547327 0.544544 0.542638 0.538988 0.536079 0.531851 0.529339 0.525808 0.522432 0.520167 0.516571 0.511031 0.509238 0.504988 0.501741 0.498761 0.494619 0.490486 0.485821 0.482935 0.479884 0.476861 0.473645 0.468157 0.466422 0.462062 0.45716 0.45253 0.449577 0.443726 0.440265 0.436191 0.431689 0.42758 0.424323 0.420136 0.415933 0.410997 0.407919 0.404187 0.400029 0.397053 0.393266 0.387511 0.385554 0.379764 0.37433 0.371687 0.363517 0.359795 0.355218 0.34668 0.343599 0.337725 0.329548 0.326573 0.314406 0.310019 0.304676 0.290424 0.288034 0.278906 0.267803 0.265224 0.245172 0.241406 0.236864 0.208765 0.207786 0.198959 0.171277 0.170039 0.120178 0.120178 0.120178 ];
Precision_HS = [0.169567 0.343427 0.343427 0.343427 0.392531 0.394409 0.418656 0.424511 0.425251 0.444258 0.448568 0.451429 0.465221 0.467865 0.478618 0.488435 0.492512 0.505647 0.510422 0.516546 0.524506 0.527955 0.536799 0.541479 0.545749 0.553239 0.55676 0.562068 0.56863 0.571975 0.579087 0.584653 0.588759 0.597928 0.602691 0.606672 0.61299 0.618577 0.62438 0.629585 0.634649 0.63809 0.642526 0.646894 0.650694 0.654696 0.658434 0.662599 0.668225 0.671095 0.674976 0.678761 0.682677 0.687979 0.690258 0.694064 0.69762 0.700973 0.703216 0.706071 0.708144 0.711595 0.716188 0.720456 0.721987 0.726228 0.727365 0.729637 0.732354 0.735072 0.73774 0.740389 0.742424 0.748087 0.750463 0.753236 0.755951 0.75794 0.761697 0.765355 0.766731 0.769818 0.772213 0.77556 0.779125 0.781157 0.783456 0.785579 0.787372 0.790271 0.793074 0.796902 0.798687 0.80084 0.802495 0.804655 0.806403 0.808116 0.810097 0.811244 0.813106 0.814971 0.816457 0.81773 0.819428 0.821084 0.822642 0.824806 0.82643 0.827669 0.829949 0.83226 0.833058 0.83485 0.835931 0.837923 0.83989 0.841549 0.84324 0.844859 0.846456 0.848488 0.84973 0.851636 0.853534 0.85473 0.855891 0.858437 0.858759 0.860317 0.863603 0.864557 0.865235 0.867283 0.868433 0.870031 0.871664 0.873927 0.875104 0.875639 0.876195 0.876317 0.877781 0.878138 0.878195 0.878711 0.879343 0.879958 0.881098 0.881447 0.882486 0.883331 0.885187 0.885874 0.886316 0.887398 0.888505 0.888698 0.889414 0.89123 0.891787 0.892286 0.892835 0.894199 0.895106 0.895578 0.897108 0.897693 0.898695 0.899383 0.899728 0.900346 0.901872 0.901913 0.902321 0.903265 0.903175 0.904108 0.904292 0.90502 0.905522 0.905916 0.907247 0.908176 0.91003 0.910896 0.911379 0.911362 0.911854 0.912165 0.912771 0.913958 0.913972 0.914247 0.914395 0.914201 0.914386 0.913854 0.913705 0.913597 0.913773 0.914407 0.915098 0.91563 0.91574 0.916216 0.915515 0.915768 0.916135 0.916055 0.915521 0.915723 0.915474 0.915093 0.915275 0.915311 0.915391 0.916162 0.916737 0.917388 0.918649 0.918755 0.919262 0.919566 0.920889 0.920889 0.920867 0.920877 0.921813 0.922477 0.9228 0.923036 0.923177 0.923685 0.923951 0.924313 0.92426 0.924597 0.924391 0.924393 0.926082 0.926264 0.926687 0.926958 0.927211 0.927215 0.927227 0.927083 0.926608 0.927126 0.927425 0.92715 0.928296 0.927687 0.927687 0.927687 ];
TPR_HS = [1 0.986136 0.986136 0.986136 0.977908 0.97699 0.971971 0.969834 0.969374 0.963194 0.960321 0.958759 0.954153 0.952747 0.948762 0.945511 0.943501 0.938136 0.936398 0.93394 0.929919 0.928298 0.924934 0.921795 0.919127 0.91588 0.913812 0.911308 0.907959 0.905702 0.903247 0.900717 0.899234 0.89577 0.893443 0.891276 0.888585 0.886063 0.884485 0.882223 0.879285 0.876817 0.87465 0.873112 0.870569 0.868941 0.867159 0.864912 0.862439 0.86072 0.857591 0.85569 0.854661 0.852213 0.849462 0.847548 0.84438 0.842513 0.840383 0.83824 0.836163 0.833358 0.832335 0.829262 0.828208 0.825608 0.823748 0.822179 0.8203 0.817918 0.816465 0.814406 0.811951 0.809559 0.808218 0.806779 0.804405 0.802606 0.800404 0.79801 0.796556 0.794115 0.790656 0.788529 0.786765 0.78545 0.783738 0.78186 0.779951 0.77741 0.775114 0.773212 0.771455 0.769063 0.767059 0.764603 0.762951 0.760081 0.75824 0.755451 0.753113 0.750178 0.747554 0.74598 0.743399 0.74133 0.738786 0.736758 0.734034 0.732047 0.730236 0.728 0.726271 0.723788 0.721287 0.719083 0.717173 0.715077 0.711257 0.708705 0.706372 0.704834 0.702392 0.6997 0.696353 0.6944 0.691631 0.688173 0.687908 0.684891 0.681208 0.678497 0.676868 0.674291 0.672042 0.669695 0.667299 0.666067 0.663597 0.660558 0.658413 0.656627 0.653814 0.651261 0.648391 0.646063 0.643492 0.641244 0.638525 0.635654 0.633607 0.631123 0.62812 0.625017 0.623684 0.620949 0.61785 0.614731 0.612781 0.610177 0.606916 0.604289 0.60254 0.600496 0.597338 0.595202 0.591258 0.588463 0.586055 0.58257 0.580055 0.577325 0.573764 0.571627 0.569485 0.565496 0.561752 0.559173 0.556244 0.553832 0.550093 0.547327 0.544544 0.542638 0.538988 0.536079 0.531851 0.529339 0.525808 0.522432 0.520167 0.516571 0.511031 0.509238 0.504988 0.501741 0.498761 0.494619 0.490486 0.485821 0.482935 0.479884 0.476861 0.473645 0.468157 0.466422 0.462062 0.45716 0.45253 0.449577 0.443726 0.440265 0.436191 0.431689 0.42758 0.424323 0.420136 0.415933 0.410997 0.407919 0.404187 0.400029 0.397053 0.393266 0.387511 0.385554 0.379764 0.37433 0.371687 0.363517 0.359795 0.355218 0.34668 0.343599 0.337725 0.329548 0.326573 0.314406 0.310019 0.304676 0.290424 0.288034 0.278906 0.267803 0.265224 0.245172 0.241406 0.236864 0.208765 0.207786 0.198959 0.171277 0.170039 0.120178 0.120178 0.120178 ];
FPR_HS = [1 0.687711 0.687711 0.687711 0.597165 0.593208 0.55377 0.540044 0.537417 0.506486 0.496392 0.492891 0.467509 0.462311 0.449497 0.431297 0.424821 0.402339 0.393289 0.384771 0.371515 0.366326 0.354292 0.345912 0.339768 0.33079 0.324699 0.318637 0.309093 0.304511 0.296706 0.288371 0.283 0.273299 0.266737 0.261228 0.254192 0.2468 0.240962 0.235672 0.230883 0.226739 0.222369 0.217495 0.212937 0.209435 0.205567 0.201007 0.195375 0.192413 0.188015 0.18359 0.179294 0.173159 0.170359 0.167518 0.16395 0.161472 0.159195 0.156328 0.154012 0.150164 0.146131 0.143303 0.141589 0.136865 0.135392 0.133333 0.130712 0.128243 0.125928 0.12374 0.121976 0.118281 0.116221 0.11441 0.112784 0.111413 0.108324 0.106372 0.105319 0.102725 0.101035 0.0991002 0.0965511 0.0952037 0.093693 0.0917604 0.0904316 0.0885012 0.0865784 0.0835031 0.0820406 0.0808344 0.0789513 0.0773082 0.0762482 0.0746544 0.073229 0.072569 0.070759 0.0691804 0.0680981 0.067306 0.0660507 0.0647805 0.0635433 0.062407 0.0611666 0.0600707 0.0589378 0.0579251 0.057223 0.0562508 0.0556028 0.0545058 0.0535837 0.0526599 0.0517098 0.0510127 0.0494257 0.0482866 0.0476989 0.0469414 0.0458798 0.045147 0.0446023 0.0434258 0.043324 0.0420664 0.0398724 0.0390201 0.0386311 0.037747 0.0367356 0.0359097 0.0350712 0.034062 0.0335787 0.033118 0.0326948 0.0324746 0.0317863 0.0314725 0.0310884 0.0308144 0.0302341 0.0298669 0.0287891 0.028417 0.0277963 0.0273794 0.0266709 0.0262723 0.0261803 0.0255602 0.0251776 0.0249925 0.0246663 0.0237779 0.023511 0.0231485 0.0229271 0.0225469 0.0217137 0.0215469 0.0207782 0.0204011 0.0200128 0.019626 0.0194547 0.0190927 0.0179365 0.0177569 0.0176072 0.01725 0.0169143 0.0165878 0.0162727 0.0160439 0.0157638 0.01558 0.0148814 0.0145554 0.014087 0.0137541 0.0132863 0.0130409 0.0128541 0.0126668 0.0124866 0.0121577 0.0119725 0.0118778 0.0116804 0.0115458 0.0114284 0.0112991 0.0111924 0.0110183 0.0109157 0.0105681 0.010368 0.0102085 0.0100872 0.0100091 0.00991858 0.00965351 0.00954167 0.00945376 0.00933389 0.00926878 0.00920146 0.00909889 0.00897975 0.00881112 0.00850669 0.00826074 0.00794561 0.00777435 0.0075743 0.00741173 0.00715555 0.00673701 0.00653291 0.00644296 0.00634778 0.00622092 0.00611068 0.00598578 0.00590357 0.00580833 0.00570603 0.00563553 0.00549725 0.0054103 0.00534372 0.00519191 0.00510788 0.00492794 0.0045517 0.0044886 0.00430476 0.00420244 0.00414012 0.00389772 0.0038697 0.00371373 0.00336224 0.0033177 0.00301077 0.00278576 0.00273707 0.00158591 0.00158591 0.00158591 ];
plot(Recall_HS, Precision_HS, ':y', 'linewidth', 2);
Recall_LMLC = [1 0.984854 0.979419 0.976468 0.973013 0.97012 0.967467 0.964888 0.962363 0.959967 0.957575 0.955501 0.953699 0.951798 0.949583 0.947503 0.945676 0.9436 0.941798 0.940338 0.938898 0.937096 0.935436 0.93378 0.932308 0.930667 0.929247 0.927525 0.926058 0.924382 0.922896 0.921527 0.92017 0.918705 0.917331 0.915948 0.914433 0.913298 0.91202 0.910731 0.909373 0.907875 0.906368 0.905065 0.903727 0.902398 0.900972 0.899475 0.897835 0.896249 0.894885 0.893559 0.892165 0.890474 0.888866 0.887226 0.885263 0.883437 0.881992 0.880245 0.878839 0.877133 0.875802 0.87424 0.872692 0.871254 0.869509 0.868077 0.866759 0.865345 0.863641 0.862252 0.860937 0.85917 0.857713 0.85629 0.854888 0.853373 0.851771 0.850485 0.848928 0.847622 0.845912 0.844445 0.843111 0.841692 0.839969 0.838342 0.836782 0.835183 0.833646 0.831703 0.829712 0.827488 0.82603 0.824301 0.822827 0.821298 0.819855 0.818321 0.816771 0.814417 0.81285 0.811029 0.809469 0.807671 0.805797 0.803808 0.801972 0.800164 0.798223 0.796453 0.794458 0.792506 0.790785 0.788897 0.786535 0.784745 0.783107 0.781132 0.779244 0.777457 0.775661 0.773866 0.77223 0.770034 0.767847 0.766107 0.763883 0.761709 0.759593 0.757285 0.755209 0.752991 0.750777 0.748983 0.746846 0.744531 0.742514 0.740579 0.738614 0.73652 0.734827 0.732773 0.730574 0.728412 0.726631 0.724724 0.722477 0.720361 0.718381 0.716547 0.714375 0.712217 0.710148 0.708031 0.70579 0.703486 0.701498 0.698609 0.696209 0.69404 0.691727 0.689171 0.686884 0.684556 0.68159 0.679276 0.676851 0.674225 0.671417 0.66882 0.666136 0.663326 0.660768 0.658173 0.655555 0.653232 0.650386 0.647763 0.645382 0.642795 0.640448 0.637805 0.635315 0.632481 0.629992 0.627407 0.624592 0.621823 0.619053 0.6163 0.613056 0.610405 0.607762 0.605309 0.602848 0.599968 0.596581 0.593376 0.589974 0.586505 0.583086 0.579603 0.576129 0.57277 0.569049 0.565249 0.560858 0.557333 0.55368 0.549829 0.546256 0.542589 0.538283 0.533611 0.528978 0.524387 0.520314 0.516288 0.512052 0.506368 0.501583 0.497383 0.493323 0.489079 0.484616 0.480083 0.47489 0.470137 0.46501 0.459693 0.453918 0.448459 0.443105 0.436878 0.431093 0.424999 0.418411 0.411603 0.405194 0.398043 0.390331 0.382133 0.373606 0.36383 0.353782 0.341915 0.329775 0.31696 0.302421 0.283907 0.264095 0.241203 0.206687 0.150242 ];
Precision_LMLC = [0.169567 0.264276 0.289222 0.304364 0.316444 0.328444 0.337252 0.34513 0.350512 0.355744 0.361142 0.364635 0.368091 0.372087 0.375589 0.379475 0.382414 0.387492 0.390881 0.394972 0.398413 0.401469 0.405104 0.408206 0.411125 0.413768 0.417144 0.420204 0.42323 0.426073 0.428737 0.432306 0.435974 0.438228 0.440611 0.443116 0.445401 0.447583 0.449834 0.451844 0.453922 0.456212 0.459007 0.461685 0.464202 0.466838 0.468904 0.470847 0.47347 0.476187 0.478119 0.480938 0.483549 0.486598 0.488808 0.491407 0.493814 0.496062 0.498345 0.500083 0.502034 0.504203 0.506143 0.508988 0.511048 0.514302 0.516543 0.519051 0.520725 0.52213 0.523903 0.526573 0.528352 0.530208 0.532207 0.533996 0.536434 0.538508 0.540098 0.541802 0.543316 0.544915 0.546399 0.54812 0.549477 0.55173 0.553906 0.55547 0.558096 0.560239 0.56203 0.564473 0.566675 0.569346 0.571328 0.573068 0.574486 0.576245 0.577621 0.579411 0.580981 0.582707 0.584473 0.58625 0.587964 0.589376 0.591353 0.592799 0.594606 0.596413 0.598169 0.599907 0.601653 0.603333 0.605091 0.606758 0.608456 0.610057 0.611857 0.613715 0.615191 0.617123 0.618997 0.620981 0.623021 0.624732 0.626417 0.628824 0.630484 0.632249 0.634282 0.636262 0.638178 0.639896 0.642001 0.644553 0.646737 0.648857 0.650608 0.652528 0.65491 0.656928 0.659419 0.661112 0.662876 0.664822 0.666774 0.668406 0.670848 0.6724 0.67486 0.676423 0.67832 0.679854 0.681634 0.684052 0.686301 0.687798 0.689644 0.691114 0.693075 0.694918 0.697182 0.698523 0.700316 0.702178 0.703773 0.705536 0.707408 0.709036 0.711838 0.713292 0.71492 0.716971 0.718624 0.721086 0.723559 0.726175 0.728733 0.731371 0.733797 0.73556 0.73782 0.740081 0.741135 0.742749 0.74473 0.746864 0.748173 0.750181 0.751647 0.754145 0.756432 0.758429 0.760334 0.761968 0.764079 0.766338 0.767712 0.768865 0.770537 0.771567 0.773724 0.77555 0.776911 0.779177 0.780538 0.782748 0.784875 0.786406 0.788703 0.791749 0.792898 0.794661 0.797105 0.798503 0.8001 0.801335 0.802592 0.803974 0.805541 0.807037 0.808256 0.809164 0.810749 0.812025 0.813221 0.814491 0.815602 0.816091 0.81672 0.81744 0.818168 0.819803 0.821337 0.823803 0.824584 0.825273 0.827583 0.829231 0.830341 0.8316 0.834128 0.835435 0.836961 0.840474 0.8443 0.84637 0.84915 0.851109 0.853222 0.852978 0.855346 0.861152 0.865846 0.861938 ];
TPR_LMLC = [1 0.984854 0.979419 0.976468 0.973013 0.97012 0.967467 0.964888 0.962363 0.959967 0.957575 0.955501 0.953699 0.951798 0.949583 0.947503 0.945676 0.9436 0.941798 0.940338 0.938898 0.937096 0.935436 0.93378 0.932308 0.930667 0.929247 0.927525 0.926058 0.924382 0.922896 0.921527 0.92017 0.918705 0.917331 0.915948 0.914433 0.913298 0.91202 0.910731 0.909373 0.907875 0.906368 0.905065 0.903727 0.902398 0.900972 0.899475 0.897835 0.896249 0.894885 0.893559 0.892165 0.890474 0.888866 0.887226 0.885263 0.883437 0.881992 0.880245 0.878839 0.877133 0.875802 0.87424 0.872692 0.871254 0.869509 0.868077 0.866759 0.865345 0.863641 0.862252 0.860937 0.85917 0.857713 0.85629 0.854888 0.853373 0.851771 0.850485 0.848928 0.847622 0.845912 0.844445 0.843111 0.841692 0.839969 0.838342 0.836782 0.835183 0.833646 0.831703 0.829712 0.827488 0.82603 0.824301 0.822827 0.821298 0.819855 0.818321 0.816771 0.814417 0.81285 0.811029 0.809469 0.807671 0.805797 0.803808 0.801972 0.800164 0.798223 0.796453 0.794458 0.792506 0.790785 0.788897 0.786535 0.784745 0.783107 0.781132 0.779244 0.777457 0.775661 0.773866 0.77223 0.770034 0.767847 0.766107 0.763883 0.761709 0.759593 0.757285 0.755209 0.752991 0.750777 0.748983 0.746846 0.744531 0.742514 0.740579 0.738614 0.73652 0.734827 0.732773 0.730574 0.728412 0.726631 0.724724 0.722477 0.720361 0.718381 0.716547 0.714375 0.712217 0.710148 0.708031 0.70579 0.703486 0.701498 0.698609 0.696209 0.69404 0.691727 0.689171 0.686884 0.684556 0.68159 0.679276 0.676851 0.674225 0.671417 0.66882 0.666136 0.663326 0.660768 0.658173 0.655555 0.653232 0.650386 0.647763 0.645382 0.642795 0.640448 0.637805 0.635315 0.632481 0.629992 0.627407 0.624592 0.621823 0.619053 0.6163 0.613056 0.610405 0.607762 0.605309 0.602848 0.599968 0.596581 0.593376 0.589974 0.586505 0.583086 0.579603 0.576129 0.57277 0.569049 0.565249 0.560858 0.557333 0.55368 0.549829 0.546256 0.542589 0.538283 0.533611 0.528978 0.524387 0.520314 0.516288 0.512052 0.506368 0.501583 0.497383 0.493323 0.489079 0.484616 0.480083 0.47489 0.470137 0.46501 0.459693 0.453918 0.448459 0.443105 0.436878 0.431093 0.424999 0.418411 0.411603 0.405194 0.398043 0.390331 0.382133 0.373606 0.36383 0.353782 0.341915 0.329775 0.31696 0.302421 0.283907 0.264095 0.241203 0.206687 0.150242 ];
FPR_LMLC = [1 0.698323 0.647017 0.616947 0.592988 0.572333 0.556509 0.54105 0.530264 0.520505 0.511272 0.503481 0.496157 0.488835 0.481858 0.474514 0.467394 0.458402 0.451535 0.444501 0.438855 0.433746 0.427971 0.422833 0.41812 0.413682 0.408298 0.403668 0.398619 0.394287 0.389709 0.385491 0.380371 0.376704 0.373193 0.368874 0.364609 0.361438 0.358208 0.354975 0.351743 0.348278 0.344074 0.340145 0.336559 0.332614 0.32908 0.325915 0.322451 0.318786 0.31568 0.312119 0.3085 0.30493 0.30171 0.298221 0.295288 0.292302 0.289446 0.286772 0.284183 0.280907 0.278393 0.274914 0.272262 0.26846 0.265888 0.262738 0.260402 0.258422 0.256163 0.253264 0.250967 0.248591 0.246054 0.243683 0.240936 0.238542 0.236265 0.234184 0.232072 0.230195 0.228105 0.226161 0.224068 0.221279 0.21899 0.216645 0.214032 0.211511 0.209118 0.206407 0.204371 0.201989 0.200179 0.198165 0.196306 0.194261 0.192413 0.190323 0.188198 0.186056 0.18406 0.1821 0.18018 0.178432 0.176138 0.17424 0.172292 0.170365 0.168457 0.166467 0.164843 0.16317 0.161264 0.15938 0.157638 0.155864 0.153826 0.152011 0.150197 0.148326 0.146351 0.144536 0.142744 0.14093 0.139214 0.137221 0.13566 0.133931 0.132312 0.130558 0.128875 0.127138 0.125631 0.123953 0.12216 0.120671 0.119163 0.117707 0.116195 0.114575 0.112925 0.111538 0.110112 0.108692 0.107341 0.105992 0.104168 0.102915 0.101479 0.100106 0.0987325 0.0974201 0.0962846 0.0949827 0.0935172 0.0924205 0.091304 0.0901934 0.0889904 0.0878142 0.0864982 0.0854274 0.0842421 0.0831607 0.0819463 0.0806865 0.0795306 0.078377 0.0769784 0.0758221 0.0747216 0.0734814 0.0721302 0.0707808 0.069411 0.0681803 0.0670817 0.0657435 0.0645747 0.0636309 0.0624687 0.0612518 0.0603606 0.0594051 0.0584555 0.0570644 0.0562691 0.0551675 0.0542531 0.0531768 0.0523256 0.0514215 0.0505202 0.0496931 0.0486817 0.0475741 0.0467259 0.0460637 0.0453374 0.0446599 0.043695 0.0428789 0.0422201 0.0411496 0.040435 0.0395881 0.0386044 0.0378507 0.037009 0.0361169 0.0355103 0.0345934 0.0335953 0.0327745 0.0318524 0.0310682 0.0302552 0.029595 0.0289728 0.0281596 0.027405 0.0268484 0.0262566 0.0256744 0.0251148 0.0245921 0.0240768 0.0235066 0.0229344 0.0222808 0.0214866 0.0207172 0.0198684 0.0191434 0.018351 0.0175721 0.0167483 0.0161813 0.0153394 0.0146837 0.0141013 0.0133133 0.0123281 0.0112885 0.0105894 0.00988649 0.00926164 0.00850848 0.00751163 0.00653249 0.00575657 0.00452397 0.0034407 0.00258993 ];
plot(Recall_LMLC, Precision_LMLC, '--k', 'linewidth', 2);
Recall_SF = [1 0.999254 0.988945 0.967832 0.947155 0.927493 0.906636 0.887949 0.870911 0.855701 0.840626 0.826142 0.813198 0.800669 0.78858 0.776843 0.765585 0.755478 0.746149 0.737147 0.728273 0.719654 0.711392 0.703668 0.696127 0.68894 0.682054 0.675381 0.668761 0.662291 0.655844 0.649589 0.643625 0.637891 0.632303 0.626906 0.621574 0.61651 0.611481 0.606518 0.601663 0.596835 0.592125 0.58749 0.582985 0.578529 0.574144 0.569802 0.565481 0.561245 0.557121 0.553075 0.548986 0.544968 0.540974 0.537059 0.533223 0.529413 0.525636 0.521863 0.518157 0.514469 0.51076 0.507105 0.503562 0.500043 0.496492 0.493028 0.489611 0.486168 0.482795 0.479463 0.47614 0.472826 0.469531 0.466296 0.463093 0.459937 0.456882 0.45389 0.450911 0.447986 0.445112 0.442208 0.439273 0.43635 0.433422 0.430486 0.427571 0.424722 0.421889 0.419064 0.416299 0.413552 0.410802 0.408043 0.405296 0.402573 0.399899 0.39721 0.394539 0.391906 0.389279 0.386623 0.383992 0.381404 0.378781 0.376183 0.373702 0.371213 0.368728 0.366176 0.363549 0.36093 0.358317 0.355703 0.353084 0.350449 0.347801 0.345199 0.342597 0.339981 0.337338 0.334675 0.332025 0.329381 0.326727 0.324072 0.321426 0.318822 0.316251 0.313671 0.311124 0.30854 0.305945 0.303371 0.300781 0.298207 0.295655 0.293099 0.290576 0.288038 0.285491 0.282951 0.280397 0.277831 0.275266 0.27272 0.270158 0.267593 0.265008 0.262421 0.259857 0.257296 0.254745 0.252192 0.249636 0.247038 0.244443 0.241854 0.239289 0.236777 0.234266 0.231733 0.229226 0.226726 0.224197 0.221647 0.219095 0.216488 0.213899 0.211322 0.208777 0.206223 0.203684 0.201157 0.198637 0.196124 0.193613 0.191081 0.188548 0.186022 0.183517 0.181005 0.178508 0.176017 0.173558 0.17111 0.168655 0.166203 0.16375 0.161285 0.158819 0.156359 0.153907 0.151407 0.148896 0.146392 0.143892 0.141387 0.138888 0.136371 0.133843 0.131348 0.128846 0.126329 0.123812 0.121286 0.118797 0.116268 0.113768 0.111268 0.108755 0.106253 0.103757 0.101243 0.0987298 0.0962068 0.0936949 0.0911905 0.0886747 0.0861493 0.0836194 0.0810652 0.0785269 0.0759955 0.0734605 0.0709003 0.0683583 0.0658005 0.0632122 0.0606072 0.0579642 0.0553549 0.0526898 0.0500354 0.047333 0.0445835 0.0418032 0.0390128 0.0362274 0.0334055 0.0306121 0.0278327 0.0250596 0.0223246 0.0196217 0.0169748 0.0143409 0.01179 0.00927699 0.00688535 0.00470135 0.00286842 0.00137923 0.00030668 ];
Precision_SF = [0.169567 0.184659 0.24481 0.328676 0.397171 0.456506 0.504448 0.53898 0.566026 0.589534 0.610458 0.628331 0.645001 0.659809 0.672972 0.684841 0.695149 0.705552 0.714572 0.722377 0.729583 0.735974 0.741904 0.747211 0.752404 0.757134 0.761308 0.765266 0.769348 0.773663 0.777346 0.780654 0.783926 0.786839 0.789484 0.791954 0.794402 0.796891 0.799147 0.801184 0.803176 0.805118 0.807105 0.808826 0.810804 0.812738 0.8146 0.816359 0.818123 0.819878 0.821385 0.822675 0.823868 0.82504 0.826166 0.827265 0.828313 0.829284 0.830271 0.831267 0.832274 0.83336 0.834441 0.835417 0.836414 0.837313 0.838058 0.83879 0.839404 0.839917 0.840388 0.840814 0.841477 0.842199 0.842903 0.843527 0.844093 0.844696 0.845319 0.845924 0.846597 0.847132 0.847606 0.848084 0.84856 0.84887 0.849222 0.849636 0.850039 0.850431 0.850864 0.85126 0.851662 0.85199 0.85234 0.852699 0.853096 0.853517 0.853951 0.85438 0.854873 0.855394 0.855926 0.856443 0.856947 0.857301 0.857386 0.856996 0.85701 0.857108 0.857338 0.857668 0.858008 0.858379 0.858736 0.859121 0.859531 0.859959 0.860326 0.860706 0.861126 0.861542 0.862008 0.862604 0.863074 0.863322 0.863535 0.863699 0.863915 0.864141 0.864439 0.864748 0.865164 0.865639 0.866014 0.866445 0.866875 0.867189 0.867544 0.867973 0.868449 0.86943 0.869835 0.870229 0.870549 0.870772 0.870995 0.87121 0.871405 0.871632 0.871698 0.871746 0.871773 0.871757 0.871604 0.871463 0.871578 0.871802 0.872042 0.872719 0.873313 0.873793 0.874076 0.874305 0.874466 0.874653 0.874867 0.875012 0.875171 0.875425 0.875497 0.875552 0.875558 0.875721 0.875919 0.87618 0.876441 0.876685 0.8769 0.877114 0.877356 0.877645 0.877871 0.878122 0.878383 0.878653 0.878951 0.879327 0.879619 0.879838 0.880065 0.880303 0.880371 0.880445 0.880586 0.880611 0.88069 0.880753 0.880841 0.880822 0.880875 0.880964 0.880984 0.881043 0.880991 0.880618 0.880489 0.880539 0.880546 0.880571 0.8806 0.88066 0.880616 0.88055 0.880389 0.880321 0.880269 0.880307 0.880162 0.880002 0.879948 0.88003 0.880356 0.880844 0.881394 0.881168 0.881139 0.881226 0.881344 0.881481 0.881701 0.881795 0.881729 0.881955 0.882253 0.882464 0.883219 0.883795 0.883889 0.884272 0.884476 0.884946 0.88488 0.88527 0.885777 0.886737 0.887275 0.887286 0.887384 0.887648 0.88809 0.88789 0.887558 0.887009 0.886917 0.885933 ];
TPR_SF = [1 0.999254 0.988945 0.967832 0.947155 0.927493 0.906636 0.887949 0.870911 0.855701 0.840626 0.826142 0.813198 0.800669 0.78858 0.776843 0.765585 0.755478 0.746149 0.737147 0.728273 0.719654 0.711392 0.703668 0.696127 0.68894 0.682054 0.675381 0.668761 0.662291 0.655844 0.649589 0.643625 0.637891 0.632303 0.626906 0.621574 0.61651 0.611481 0.606518 0.601663 0.596835 0.592125 0.58749 0.582985 0.578529 0.574144 0.569802 0.565481 0.561245 0.557121 0.553075 0.548986 0.544968 0.540974 0.537059 0.533223 0.529413 0.525636 0.521863 0.518157 0.514469 0.51076 0.507105 0.503562 0.500043 0.496492 0.493028 0.489611 0.486168 0.482795 0.479463 0.47614 0.472826 0.469531 0.466296 0.463093 0.459937 0.456882 0.45389 0.450911 0.447986 0.445112 0.442208 0.439273 0.43635 0.433422 0.430486 0.427571 0.424722 0.421889 0.419064 0.416299 0.413552 0.410802 0.408043 0.405296 0.402573 0.399899 0.39721 0.394539 0.391906 0.389279 0.386623 0.383992 0.381404 0.378781 0.376183 0.373702 0.371213 0.368728 0.366176 0.363549 0.36093 0.358317 0.355703 0.353084 0.350449 0.347801 0.345199 0.342597 0.339981 0.337338 0.334675 0.332025 0.329381 0.326727 0.324072 0.321426 0.318822 0.316251 0.313671 0.311124 0.30854 0.305945 0.303371 0.300781 0.298207 0.295655 0.293099 0.290576 0.288038 0.285491 0.282951 0.280397 0.277831 0.275266 0.27272 0.270158 0.267593 0.265008 0.262421 0.259857 0.257296 0.254745 0.252192 0.249636 0.247038 0.244443 0.241854 0.239289 0.236777 0.234266 0.231733 0.229226 0.226726 0.224197 0.221647 0.219095 0.216488 0.213899 0.211322 0.208777 0.206223 0.203684 0.201157 0.198637 0.196124 0.193613 0.191081 0.188548 0.186022 0.183517 0.181005 0.178508 0.176017 0.173558 0.17111 0.168655 0.166203 0.16375 0.161285 0.158819 0.156359 0.153907 0.151407 0.148896 0.146392 0.143892 0.141387 0.138888 0.136371 0.133843 0.131348 0.128846 0.126329 0.123812 0.121286 0.118797 0.116268 0.113768 0.111268 0.108755 0.106253 0.103757 0.101243 0.0987298 0.0962068 0.0936949 0.0911905 0.0886747 0.0861493 0.0836194 0.0810652 0.0785269 0.0759955 0.0734605 0.0709003 0.0683583 0.0658005 0.0632122 0.0606072 0.0579642 0.0553549 0.0526898 0.0500354 0.047333 0.0445835 0.0418032 0.0390128 0.0362274 0.0334055 0.0306121 0.0278327 0.0250596 0.0223246 0.0196217 0.0169748 0.0143409 0.01179 0.00927699 0.00688535 0.00470135 0.00286842 0.00137923 0.00030668 ];
FPR_SF = [1 0.902238 0.727859 0.591942 0.493154 0.419668 0.365229 0.324411 0.29206 0.264664 0.24169 0.222811 0.206303 0.19186 0.179681 0.168823 0.159088 0.150355 0.142683 0.135879 0.129717 0.124189 0.119022 0.114299 0.109929 0.105949 0.102308 0.0988765 0.0955548 0.0924248 0.0894815 0.0867085 0.0840395 0.0815172 0.0791877 0.0769694 0.07481 0.0727474 0.0708493 0.0690654 0.0673389 0.0656779 0.0640808 0.0625383 0.0610032 0.0594807 0.0579936 0.0565775 0.0552139 0.0539207 0.0527096 0.0515755 0.0504977 0.0494669 0.0484706 0.0474949 0.0465564 0.0456663 0.0448024 0.0439542 0.0431256 0.0423137 0.0415322 0.0407646 0.0400036 0.039259 0.0385393 0.0378361 0.0371551 0.036474 0.0358112 0.0351643 0.0345491 0.033952 0.0333691 0.0327959 0.0322428 0.0316893 0.0311491 0.030622 0.0300831 0.0295619 0.0290588 0.0285522 0.0280552 0.0275809 0.0271111 0.0266439 0.0261891 0.0257404 0.0252876 0.0248538 0.0244218 0.0239946 0.0235658 0.0231393 0.0227206 0.0223006 0.0218944 0.0215021 0.0211185 0.0207427 0.020372 0.0200133 0.0196645 0.0193233 0.018989 0.0186637 0.018341 0.0180276 0.0177216 0.0174252 0.017127 0.0168302 0.0165343 0.01624 0.0159438 0.0156493 0.01536 0.0150804 0.0148021 0.014524 0.0142446 0.0139693 0.0136963 0.0134373 0.0131857 0.012945 0.012705 0.0124676 0.0122376 0.0120104 0.0117793 0.0115527 0.0113298 0.0111122 0.0108989 0.010691 0.0104898 0.0102906 0.0100947 0.00989895 0.00971773 0.00954134 0.00937486 0.00920903 0.00905131 0.00889255 0.00873953 0.0085871 0.00844415 0.00830628 0.00816967 0.00803494 0.00790361 0.00777311 0.00764274 0.00751389 0.00738803 0.00726216 0.00714306 0.00702543 0.00690765 0.00679412 0.00667971 0.00656679 0.00645177 0.00633618 0.00622158 0.00610511 0.00599029 0.00587565 0.00576385 0.00565925 0.00555474 0.00544926 0.00534659 0.00524495 0.00514644 0.0050514 0.0049572 0.00486466 0.00477497 0.00468472 0.0046003 0.00451761 0.00443797 0.00435734 0.00427526 0.00419291 0.00411275 0.00403174 0.00395579 0.00387729 0.00380002 0.00372443 0.00365023 0.00357728 0.00350505 0.00343423 0.00336366 0.00329163 0.00321952 0.00314556 0.00307034 0.00299493 0.00292067 0.00284992 0.00277903 0.00270702 0.00263361 0.00256155 0.00249246 0.00242623 0.00235911 0.00229359 0.00222831 0.00216402 0.00210199 0.00203846 0.00197649 0.001913 0.00184837 0.00178078 0.00171578 0.00165334 0.00159104 0.00153 0.00146882 0.00140898 0.00134915 0.00128735 0.00122549 0.00116344 0.00110031 0.00103746 0.000974752 0.000914483 0.000855306 0.000799616 0.000742595 0.000684834 0.000627439 0.000572694 0.000519992 0.000467473 0.000417229 0.000364173 0.000309537 0.000258138 0.000208291 0.000158053 0.000112462 6.85818e-005 3.16932e-005 8.28755e-006 ];
plot(Recall_SF, Precision_SF, '--b', 'linewidth', 2);
Recall_FES = [1 0.882036 0.841574 0.81575 0.795244 0.777898 0.762491 0.748435 0.735453 0.723359 0.711968 0.701231 0.690961 0.681187 0.67185 0.662878 0.654267 0.645993 0.637941 0.630129 0.622553 0.615218 0.60803 0.601067 0.594267 0.587685 0.581217 0.574872 0.568632 0.562504 0.556475 0.550528 0.544663 0.538941 0.533308 0.527799 0.522381 0.517057 0.511785 0.506537 0.50141 0.496354 0.491374 0.486452 0.4816 0.476819 0.472094 0.46742 0.462772 0.458216 0.453697 0.449213 0.444797 0.44042 0.436112 0.431841 0.427645 0.423482 0.419332 0.415247 0.411179 0.407173 0.403205 0.399261 0.395365 0.391527 0.387719 0.383925 0.380164 0.376473 0.372787 0.369135 0.36554 0.361911 0.358346 0.354812 0.351277 0.347791 0.344315 0.340883 0.337498 0.334136 0.330815 0.32756 0.324284 0.321058 0.317861 0.314666 0.311492 0.308342 0.305214 0.302132 0.299042 0.295989 0.292965 0.289969 0.286988 0.284037 0.281122 0.278224 0.275331 0.272477 0.26963 0.266815 0.264014 0.261219 0.258458 0.255707 0.252951 0.250235 0.247514 0.244837 0.24217 0.23954 0.236912 0.234319 0.231711 0.22913 0.226554 0.224012 0.221489 0.218992 0.216507 0.214063 0.211619 0.209177 0.206757 0.204344 0.201959 0.199598 0.197235 0.19486 0.192508 0.190188 0.187847 0.185539 0.183251 0.180964 0.178722 0.176494 0.174272 0.172052 0.169854 0.167663 0.165484 0.163316 0.161174 0.159019 0.156905 0.1548 0.152679 0.150561 0.14847 0.146407 0.144354 0.142324 0.140284 0.138268 0.136243 0.134235 0.132233 0.130225 0.128245 0.126274 0.124314 0.122366 0.120433 0.118486 0.11657 0.11466 0.112751 0.110876 0.108987 0.10714 0.105278 0.103462 0.101647 0.0998309 0.0980421 0.0962631 0.0944837 0.092724 0.090968 0.0892461 0.0875149 0.0857934 0.0841164 0.0824433 0.0807659 0.0791183 0.0774876 0.0758681 0.0742509 0.0726557 0.0710781 0.0695034 0.0679379 0.0664071 0.0648986 0.0634082 0.0619466 0.060471 0.0590022 0.0575525 0.0561005 0.0546834 0.053261 0.0518736 0.0504947 0.049104 0.0477517 0.0463837 0.0450517 0.0437122 0.0423963 0.041072 0.039788 0.0385091 0.0372426 0.0359734 0.0347224 0.0334604 0.0322191 0.0309996 0.0297782 0.0285837 0.0273964 0.0262199 0.0250681 0.0239464 0.0228362 0.0217448 0.0206663 0.0196116 0.0185661 0.0175358 0.0165295 0.0155399 0.0145633 0.0136168 0.0126769 0.0117282 0.0108202 0.00991103 0.00900782 0.0081302 0.00726558 0.00641972 0.00559823 0.00478466 0.00399171 0.00321269 0.00246903 0.00174376 0.00104678 0.000360131 ];
Precision_FES = [0.169567 0.349045 0.397185 0.426981 0.450381 0.469771 0.486083 0.500198 0.512361 0.523132 0.532567 0.540971 0.548639 0.555755 0.562388 0.568639 0.57461 0.580378 0.585924 0.591278 0.596488 0.6016 0.606549 0.611153 0.615497 0.619712 0.623716 0.627555 0.631191 0.634703 0.638153 0.641506 0.644785 0.64799 0.651091 0.654117 0.657053 0.659904 0.66271 0.66544 0.668128 0.670698 0.673154 0.67552 0.677891 0.680219 0.682516 0.684765 0.686969 0.689106 0.691164 0.693226 0.695285 0.697213 0.699152 0.701092 0.702989 0.704767 0.706499 0.708198 0.709887 0.711508 0.71316 0.714779 0.716337 0.717837 0.719326 0.720739 0.722117 0.723489 0.724815 0.726134 0.727451 0.728741 0.730053 0.731325 0.732596 0.733853 0.735061 0.736226 0.737428 0.738617 0.739763 0.740957 0.742124 0.743279 0.744415 0.7455 0.746584 0.747653 0.748672 0.749706 0.750707 0.751687 0.75266 0.753697 0.754695 0.755706 0.756679 0.757704 0.758688 0.75967 0.760641 0.761515 0.762424 0.763291 0.764133 0.764931 0.765701 0.766498 0.767252 0.768016 0.768785 0.769533 0.770268 0.771055 0.771797 0.772524 0.773233 0.773932 0.774681 0.775411 0.776122 0.776854 0.777631 0.778322 0.778991 0.77969 0.78042 0.781088 0.78179 0.782439 0.783058 0.783741 0.784361 0.784968 0.785556 0.78612 0.786742 0.787298 0.787838 0.788407 0.78898 0.789544 0.790109 0.790683 0.791284 0.791843 0.792381 0.792939 0.793453 0.793979 0.794562 0.795121 0.795628 0.796162 0.796724 0.797269 0.797812 0.798315 0.798782 0.799251 0.799698 0.800174 0.800712 0.801197 0.801687 0.802159 0.802676 0.803128 0.803513 0.803927 0.80422 0.804576 0.804856 0.805147 0.805409 0.805735 0.805994 0.806379 0.806622 0.806896 0.807185 0.807446 0.807727 0.807958 0.808292 0.808531 0.808851 0.809178 0.809443 0.809673 0.809955 0.810269 0.810615 0.810951 0.811325 0.811709 0.812143 0.812583 0.812996 0.813289 0.813564 0.813872 0.814031 0.814284 0.814456 0.814542 0.814709 0.814812 0.814988 0.815188 0.815341 0.815356 0.815197 0.815137 0.815203 0.815177 0.815222 0.815247 0.815281 0.815412 0.815476 0.815608 0.815737 0.815855 0.815979 0.816274 0.816379 0.816477 0.816724 0.816943 0.81709 0.817202 0.81723 0.817364 0.817473 0.817646 0.817801 0.817833 0.818009 0.818052 0.818122 0.818288 0.818196 0.818111 0.817982 0.817694 0.817328 0.816923 0.817163 0.81639 0.815831 0.81571 0.815787 0.815274 ];
TPR_FES = [1 0.882036 0.841574 0.81575 0.795244 0.777898 0.762491 0.748435 0.735453 0.723359 0.711968 0.701231 0.690961 0.681187 0.67185 0.662878 0.654267 0.645993 0.637941 0.630129 0.622553 0.615218 0.60803 0.601067 0.594267 0.587685 0.581217 0.574872 0.568632 0.562504 0.556475 0.550528 0.544663 0.538941 0.533308 0.527799 0.522381 0.517057 0.511785 0.506537 0.50141 0.496354 0.491374 0.486452 0.4816 0.476819 0.472094 0.46742 0.462772 0.458216 0.453697 0.449213 0.444797 0.44042 0.436112 0.431841 0.427645 0.423482 0.419332 0.415247 0.411179 0.407173 0.403205 0.399261 0.395365 0.391527 0.387719 0.383925 0.380164 0.376473 0.372787 0.369135 0.36554 0.361911 0.358346 0.354812 0.351277 0.347791 0.344315 0.340883 0.337498 0.334136 0.330815 0.32756 0.324284 0.321058 0.317861 0.314666 0.311492 0.308342 0.305214 0.302132 0.299042 0.295989 0.292965 0.289969 0.286988 0.284037 0.281122 0.278224 0.275331 0.272477 0.26963 0.266815 0.264014 0.261219 0.258458 0.255707 0.252951 0.250235 0.247514 0.244837 0.24217 0.23954 0.236912 0.234319 0.231711 0.22913 0.226554 0.224012 0.221489 0.218992 0.216507 0.214063 0.211619 0.209177 0.206757 0.204344 0.201959 0.199598 0.197235 0.19486 0.192508 0.190188 0.187847 0.185539 0.183251 0.180964 0.178722 0.176494 0.174272 0.172052 0.169854 0.167663 0.165484 0.163316 0.161174 0.159019 0.156905 0.1548 0.152679 0.150561 0.14847 0.146407 0.144354 0.142324 0.140284 0.138268 0.136243 0.134235 0.132233 0.130225 0.128245 0.126274 0.124314 0.122366 0.120433 0.118486 0.11657 0.11466 0.112751 0.110876 0.108987 0.10714 0.105278 0.103462 0.101647 0.0998309 0.0980421 0.0962631 0.0944837 0.092724 0.090968 0.0892461 0.0875149 0.0857934 0.0841164 0.0824433 0.0807659 0.0791183 0.0774876 0.0758681 0.0742509 0.0726557 0.0710781 0.0695034 0.0679379 0.0664071 0.0648986 0.0634082 0.0619466 0.060471 0.0590022 0.0575525 0.0561005 0.0546834 0.053261 0.0518736 0.0504947 0.049104 0.0477517 0.0463837 0.0450517 0.0437122 0.0423963 0.041072 0.039788 0.0385091 0.0372426 0.0359734 0.0347224 0.0334604 0.0322191 0.0309996 0.0297782 0.0285837 0.0273964 0.0262199 0.0250681 0.0239464 0.0228362 0.0217448 0.0206663 0.0196116 0.0185661 0.0175358 0.0165295 0.0155399 0.0145633 0.0136168 0.0126769 0.0117282 0.0108202 0.00991103 0.00900782 0.0081302 0.00726558 0.00641972 0.00559823 0.00478466 0.00399171 0.00321269 0.00246903 0.00174376 0.00104678 0.000360131 ];
FPR_FES = [1 0.368216 0.29815 0.263295 0.239581 0.221751 0.207427 0.195493 0.185295 0.176493 0.168716 0.161752 0.155464 0.149731 0.144455 0.139571 0.135011 0.130721 0.126686 0.122893 0.119313 0.115914 0.11269 0.109624 0.106732 0.103972 0.10134 0.0988081 0.0963921 0.0940862 0.0918619 0.0897369 0.0876781 0.0856901 0.0837916 0.0819568 0.0801824 0.0784709 0.0768161 0.0752006 0.0736339 0.0721188 0.0706569 0.0692506 0.0678817 0.0665591 0.0652629 0.0639986 0.0627644 0.0615767 0.0604168 0.0592839 0.0581743 0.0571037 0.0560535 0.055026 0.0540242 0.0530509 0.0520898 0.0511525 0.0502391 0.0493477 0.0484712 0.0476156 0.0467807 0.045962 0.0451522 0.044359 0.043586 0.0428305 0.0420889 0.0413639 0.0406534 0.0399545 0.039269 0.0386005 0.0379366 0.0372899 0.0366571 0.0360392 0.0354262 0.0348209 0.0342326 0.0336482 0.0330773 0.0325171 0.0319625 0.0314244 0.0308989 0.030383 0.0298782 0.0293757 0.0288867 0.0283985 0.0279228 0.0274494 0.026988 0.0265353 0.0260911 0.0256493 0.0252174 0.0247907 0.0243721 0.0239637 0.0235618 0.0231689 0.022783 0.0224035 0.02203 0.0216555 0.0212929 0.0209345 0.0205788 0.0202314 0.0198898 0.0195516 0.0192199 0.0188944 0.0185743 0.018259 0.0179453 0.0176384 0.0173372 0.0170369 0.0167406 0.0164517 0.0161702 0.0158919 0.0156186 0.0153532 0.0150856 0.0148264 0.0145714 0.0143187 0.0140728 0.0138308 0.0135965 0.0133648 0.0131335 0.012908 0.012684 0.0124616 0.0122409 0.0120239 0.0118075 0.0115972 0.011386 0.0111797 0.0109772 0.0107754 0.0105779 0.0103811 0.0101864 0.00999584 0.00980997 0.00962685 0.00944433 0.00926345 0.0090859 0.00891173 0.00874112 0.00857134 0.00840473 0.008241 0.00807786 0.00792013 0.00776162 0.0076083 0.00745501 0.00730209 0.00715659 0.00700841 0.00686657 0.00672245 0.00658055 0.0064427 0.0063073 0.0061722 0.00603864 0.00590648 0.00577642 0.00564754 0.00552019 0.00539633 0.0052731 0.00515297 0.00503142 0.00491326 0.00479636 0.00468079 0.00456742 0.00445568 0.00434453 0.00423521 0.00412506 0.00401989 0.00391514 0.00381031 0.00370642 0.00360262 0.0035013 0.00340449 0.00330808 0.00321331 0.00311965 0.0030272 0.00293646 0.00284834 0.00276007 0.00267464 0.00259014 0.00250634 0.00242587 0.00234712 0.00227163 0.00219523 0.00212082 0.00204619 0.00197251 0.00190244 0.00183118 0.00176023 0.00169167 0.00162294 0.00155528 0.0014872 0.00142038 0.00135322 0.00128864 0.00122478 0.00116353 0.00110173 0.00104159 0.000983296 0.000926038 0.000869334 0.00081416 0.000760257 0.000708207 0.000657977 0.00060866 0.000561371 0.000514201 0.000468241 0.000424965 0.000384123 0.000343711 0.000303913 0.000265659 0.000227581 0.000189886 0.000154742 0.000119513 8.41686e-005 4.99258e-005 1.65816e-005 ];
plot(Recall_FES, Precision_FES, '--g', 'linewidth', 2);
Recall_CB = [1 0.98956 0.988259 0.986211 0.984703 0.982846 0.980998 0.979346 0.976696 0.974815 0.972007 0.969566 0.968456 0.965882 0.963395 0.961309 0.958651 0.956134 0.95383 0.951645 0.94957 0.946663 0.945071 0.94305 0.940291 0.938293 0.936034 0.932764 0.929956 0.926229 0.923537 0.920984 0.918547 0.916117 0.913153 0.909276 0.907151 0.904266 0.90155 0.899028 0.894919 0.891219 0.888188 0.885056 0.882867 0.879637 0.876055 0.871831 0.867999 0.864292 0.859699 0.856237 0.85196 0.848787 0.845665 0.841134 0.836541 0.833284 0.830087 0.827281 0.822773 0.818803 0.814963 0.81106 0.807084 0.803541 0.799587 0.795075 0.792131 0.788098 0.785429 0.781786 0.778621 0.7752 0.772121 0.768887 0.765701 0.762785 0.760587 0.756011 0.752339 0.747838 0.745036 0.741197 0.738613 0.735139 0.731541 0.727056 0.72323 0.720388 0.715894 0.711713 0.708269 0.703545 0.700604 0.697205 0.695124 0.692125 0.689226 0.685947 0.681318 0.677322 0.674878 0.671293 0.667223 0.663927 0.659709 0.655376 0.652249 0.648585 0.645482 0.641165 0.6381 0.634716 0.630328 0.62802 0.62441 0.621093 0.616062 0.613707 0.609816 0.605472 0.601143 0.598405 0.59504 0.592187 0.588989 0.585819 0.582102 0.577911 0.575068 0.571854 0.569087 0.566611 0.563338 0.559222 0.555203 0.552304 0.547516 0.544644 0.541883 0.538532 0.535119 0.530816 0.526992 0.523261 0.519206 0.513854 0.512217 0.506826 0.503483 0.500194 0.496804 0.493315 0.489578 0.487059 0.483891 0.480947 0.479028 0.475437 0.472224 0.467706 0.465092 0.461112 0.458018 0.452587 0.447706 0.444301 0.440427 0.437121 0.433554 0.430952 0.427795 0.424738 0.421731 0.41877 0.415861 0.411166 0.408058 0.404716 0.400138 0.39499 0.390484 0.38733 0.385045 0.382256 0.378425 0.373464 0.36942 0.364974 0.36103 0.357116 0.353567 0.349652 0.346145 0.343029 0.340212 0.337213 0.333887 0.330148 0.327415 0.32314 0.318955 0.314737 0.312399 0.308566 0.305425 0.30298 0.297983 0.294732 0.290979 0.288096 0.28335 0.278485 0.274132 0.271605 0.267747 0.264219 0.259496 0.255941 0.251363 0.246735 0.242107 0.237417 0.234505 0.231771 0.227149 0.223193 0.218958 0.216528 0.211256 0.206788 0.203357 0.199262 0.195014 0.191031 0.186402 0.182803 0.176374 0.172657 0.169584 0.1654 0.161727 0.157636 0.154208 0.151554 0.147801 0.142037 0.138471 0.132627 0.128846 0.123141 0.120399 0.116281 0.111072 0.106078 ];
Precision_CB = [0.169567 0.229524 0.240936 0.248533 0.256165 0.26528 0.271344 0.281564 0.288032 0.296529 0.3053 0.31161 0.320306 0.326566 0.331669 0.337916 0.343871 0.349262 0.354466 0.359044 0.365444 0.370918 0.377096 0.381792 0.386241 0.392249 0.399091 0.40452 0.410528 0.415882 0.421893 0.427811 0.432975 0.438733 0.447746 0.454048 0.458406 0.464132 0.467821 0.472677 0.477723 0.483986 0.489838 0.494885 0.498268 0.501393 0.505657 0.508995 0.512862 0.515917 0.519486 0.522676 0.527424 0.53166 0.53659 0.540151 0.544216 0.546542 0.550515 0.555138 0.559923 0.563382 0.567478 0.570137 0.574678 0.578788 0.581615 0.584804 0.587926 0.5935 0.597294 0.60124 0.60511 0.60769 0.610681 0.613504 0.617065 0.620187 0.623876 0.62735 0.631675 0.632743 0.636033 0.638807 0.641661 0.644282 0.647425 0.648116 0.649876 0.652114 0.6532 0.655749 0.657129 0.659798 0.663505 0.665373 0.668295 0.672068 0.673552 0.675827 0.677482 0.679476 0.68178 0.68593 0.686458 0.689334 0.692412 0.693054 0.694553 0.697363 0.700547 0.701599 0.703602 0.706507 0.708519 0.710751 0.712933 0.715423 0.717815 0.720337 0.721421 0.722403 0.724425 0.726008 0.727539 0.730178 0.73126 0.732923 0.734645 0.73539 0.737361 0.738745 0.739938 0.741792 0.743147 0.743133 0.744471 0.747773 0.747305 0.748313 0.749167 0.751479 0.75251 0.755009 0.75562 0.757507 0.760994 0.760926 0.76163 0.761665 0.762797 0.764299 0.765009 0.767068 0.76838 0.76983 0.770101 0.770579 0.772358 0.773126 0.773798 0.77447 0.775788 0.77638 0.777384 0.778756 0.777502 0.779515 0.780075 0.781901 0.782293 0.783915 0.784815 0.786261 0.787 0.787159 0.788539 0.786802 0.789418 0.789836 0.789474 0.789064 0.789469 0.790303 0.791625 0.792485 0.792604 0.793286 0.79391 0.794961 0.794513 0.794879 0.796777 0.796561 0.796593 0.797009 0.796349 0.796772 0.796436 0.795891 0.795448 0.796211 0.796693 0.79595 0.798125 0.797994 0.798482 0.799025 0.799005 0.799652 0.798824 0.798663 0.799572 0.798528 0.799241 0.799301 0.799481 0.799284 0.798368 0.798053 0.800845 0.799353 0.800851 0.800728 0.800011 0.803053 0.802214 0.801695 0.801357 0.802396 0.803051 0.804082 0.804322 0.804562 0.804329 0.805785 0.805946 0.806492 0.805706 0.804659 0.804856 0.805472 0.806602 0.806345 0.807645 0.806506 0.808292 0.809313 0.80909 0.810006 0.81117 0.811952 0.814492 0.8111 0.812988 0.812181 ];
TPR_CB = [1 0.98956 0.988259 0.986211 0.984703 0.982846 0.980998 0.979346 0.976696 0.974815 0.972007 0.969566 0.968456 0.965882 0.963395 0.961309 0.958651 0.956134 0.95383 0.951645 0.94957 0.946663 0.945071 0.94305 0.940291 0.938293 0.936034 0.932764 0.929956 0.926229 0.923537 0.920984 0.918547 0.916117 0.913153 0.909276 0.907151 0.904266 0.90155 0.899028 0.894919 0.891219 0.888188 0.885056 0.882867 0.879637 0.876055 0.871831 0.867999 0.864292 0.859699 0.856237 0.85196 0.848787 0.845665 0.841134 0.836541 0.833284 0.830087 0.827281 0.822773 0.818803 0.814963 0.81106 0.807084 0.803541 0.799587 0.795075 0.792131 0.788098 0.785429 0.781786 0.778621 0.7752 0.772121 0.768887 0.765701 0.762785 0.760587 0.756011 0.752339 0.747838 0.745036 0.741197 0.738613 0.735139 0.731541 0.727056 0.72323 0.720388 0.715894 0.711713 0.708269 0.703545 0.700604 0.697205 0.695124 0.692125 0.689226 0.685947 0.681318 0.677322 0.674878 0.671293 0.667223 0.663927 0.659709 0.655376 0.652249 0.648585 0.645482 0.641165 0.6381 0.634716 0.630328 0.62802 0.62441 0.621093 0.616062 0.613707 0.609816 0.605472 0.601143 0.598405 0.59504 0.592187 0.588989 0.585819 0.582102 0.577911 0.575068 0.571854 0.569087 0.566611 0.563338 0.559222 0.555203 0.552304 0.547516 0.544644 0.541883 0.538532 0.535119 0.530816 0.526992 0.523261 0.519206 0.513854 0.512217 0.506826 0.503483 0.500194 0.496804 0.493315 0.489578 0.487059 0.483891 0.480947 0.479028 0.475437 0.472224 0.467706 0.465092 0.461112 0.458018 0.452587 0.447706 0.444301 0.440427 0.437121 0.433554 0.430952 0.427795 0.424738 0.421731 0.41877 0.415861 0.411166 0.408058 0.404716 0.400138 0.39499 0.390484 0.38733 0.385045 0.382256 0.378425 0.373464 0.36942 0.364974 0.36103 0.357116 0.353567 0.349652 0.346145 0.343029 0.340212 0.337213 0.333887 0.330148 0.327415 0.32314 0.318955 0.314737 0.312399 0.308566 0.305425 0.30298 0.297983 0.294732 0.290979 0.288096 0.28335 0.278485 0.274132 0.271605 0.267747 0.264219 0.259496 0.255941 0.251363 0.246735 0.242107 0.237417 0.234505 0.231771 0.227149 0.223193 0.218958 0.216528 0.211256 0.206788 0.203357 0.199262 0.195014 0.191031 0.186402 0.182803 0.176374 0.172657 0.169584 0.1654 0.161727 0.157636 0.154208 0.151554 0.147801 0.142037 0.138471 0.132627 0.128846 0.123141 0.120399 0.116281 0.111072 0.106078 ];
FPR_CB = [1 0.841122 0.810027 0.787092 0.76421 0.741362 0.72291 0.70277 0.686065 0.668905 0.651735 0.637903 0.622777 0.610994 0.600089 0.589175 0.577822 0.567957 0.558577 0.548795 0.538381 0.527445 0.517339 0.509055 0.500496 0.48968 0.478215 0.469494 0.458656 0.449143 0.437644 0.427843 0.420346 0.411431 0.400072 0.392635 0.385956 0.378317 0.372524 0.366097 0.359166 0.351279 0.344481 0.338671 0.333575 0.329193 0.323435 0.317881 0.311936 0.306755 0.302009 0.296641 0.289947 0.284406 0.2785 0.273491 0.268269 0.263766 0.258164 0.252808 0.246675 0.242409 0.236402 0.232121 0.227121 0.223068 0.218959 0.215447 0.212153 0.206717 0.202468 0.198321 0.194355 0.191329 0.187476 0.184386 0.180727 0.177493 0.173757 0.169847 0.166077 0.163774 0.161189 0.158957 0.156361 0.15367 0.150606 0.149139 0.147501 0.145468 0.143843 0.141112 0.139138 0.136241 0.133492 0.131314 0.128748 0.125722 0.12405 0.121938 0.120092 0.117844 0.11544 0.112082 0.110585 0.108235 0.105061 0.103772 0.102037 0.0998899 0.0975895 0.095235 0.0928255 0.0903972 0.0884894 0.0870777 0.0859006 0.084374 0.0825991 0.0808527 0.0796231 0.0785556 0.076626 0.0752611 0.0739167 0.072307 0.0713995 0.0701979 0.0688497 0.0678563 0.0664425 0.0654086 0.0642244 0.0627942 0.0617677 0.0611445 0.0601611 0.05902 0.0584373 0.0577122 0.0565957 0.0549193 0.0543693 0.0531012 0.0525925 0.0516148 0.0501245 0.0495447 0.0491516 0.0484564 0.0475233 0.0465019 0.0458618 0.0449117 0.0442398 0.0437676 0.0433212 0.0425713 0.0417798 0.0408916 0.0402632 0.0398258 0.0393154 0.0387144 0.0382184 0.0370461 0.0367996 0.0361467 0.0351576 0.0343956 0.0338553 0.0332552 0.0328819 0.0323697 0.031953 0.031617 0.0311083 0.0308049 0.0296803 0.0294665 0.0291449 0.0289586 0.0284166 0.0279391 0.0274917 0.0269643 0.0266963 0.026162 0.0253605 0.0250719 0.0247425 0.0240814 0.0237576 0.0235942 0.0231119 0.0226626 0.0221516 0.0219696 0.0217068 0.0214251 0.021205 0.0209022 0.0205951 0.0203782 0.0197724 0.0192933 0.0188883 0.0187336 0.0181454 0.017792 0.0175135 0.017265 0.0170947 0.0168692 0.0166861 0.0164966 0.0162293 0.0156817 0.0154075 0.0149291 0.0143169 0.0136404 0.0131766 0.0130048 0.0124958 0.0119842 0.0117377 0.0113517 0.0112 0.0108666 0.010674 0.01041 0.0102238 0.00999117 0.00981197 0.00959694 0.00941839 0.00921577 0.00901176 0.00888522 0.00862751 0.00801523 0.00781464 0.0076816 0.00740149 0.00711095 0.0068638 0.00678644 0.00648793 0.00628621 0.00617857 0.00593335 0.00562478 0.00549 0.00534679 0.00524394 ];
plot(Recall_CB, Precision_CB, '--r', 'linewidth', 2);
Recall_SVO = [1 0.999904 0.9999 0.9999 0.999874 0.999761 0.999761 0.999739 0.999739 0.999713 0.999712 0.999672 0.999663 0.999652 0.999651 0.999467 0.999455 0.999455 0.999387 0.999333 0.999303 0.999263 0.999191 0.999175 0.99915 0.999069 0.999058 0.998829 0.998785 0.998713 0.998578 0.998552 0.998484 0.998439 0.998392 0.998365 0.998252 0.998128 0.998074 0.997997 0.997713 0.997695 0.997548 0.997445 0.997106 0.996996 0.996811 0.996609 0.996451 0.996021 0.995632 0.995495 0.994623 0.994407 0.994113 0.993821 0.993612 0.993471 0.992942 0.992723 0.992327 0.992088 0.991768 0.99153 0.991141 0.990895 0.990424 0.990161 0.989534 0.989241 0.98903 0.988739 0.988364 0.9878 0.987164 0.986798 0.986345 0.985718 0.985341 0.984552 0.983985 0.983289 0.982739 0.982105 0.981294 0.980622 0.980069 0.979017 0.97833 0.977414 0.976508 0.975471 0.974585 0.973573 0.972512 0.971691 0.970479 0.969263 0.968283 0.967315 0.965893 0.964576 0.963622 0.962009 0.960695 0.959687 0.958265 0.957399 0.955797 0.95462 0.953681 0.952659 0.951576 0.95 0.948389 0.94669 0.944902 0.943208 0.941682 0.939984 0.937784 0.935239 0.933071 0.931105 0.929258 0.926452 0.924583 0.922465 0.920277 0.917927 0.915638 0.913444 0.910841 0.908552 0.906615 0.904442 0.901324 0.898951 0.896526 0.894044 0.890301 0.886501 0.884212 0.881605 0.87912 0.875139 0.872219 0.869526 0.86598 0.862537 0.859518 0.855904 0.852583 0.848765 0.844837 0.841686 0.837968 0.83407 0.830463 0.827064 0.822848 0.819142 0.815356 0.809686 0.805938 0.800993 0.796262 0.791682 0.787574 0.783034 0.7788 0.773944 0.768782 0.763489 0.759606 0.753653 0.748968 0.743675 0.738026 0.732314 0.726415 0.719864 0.71407 0.708375 0.703382 0.696482 0.690117 0.683782 0.677879 0.671214 0.6648 0.658893 0.652833 0.645119 0.638706 0.632292 0.623617 0.616809 0.61082 0.603224 0.59453 0.587651 0.580073 0.573746 0.564327 0.555764 0.546504 0.539366 0.531892 0.52372 0.515338 0.505292 0.497863 0.488784 0.47964 0.469171 0.459408 0.449633 0.438536 0.427519 0.416356 0.40573 0.39519 0.384452 0.373475 0.362749 0.350623 0.339261 0.329497 0.318389 0.308786 0.298352 0.287565 0.275978 0.266976 0.257394 0.247276 0.235789 0.225347 0.213265 0.202922 0.192499 0.181355 0.169454 0.155965 0.143986 0.133331 0.12141 0.110853 0.0992613 0.0869452 0.0753197 0.0645301 0.0567067 0.0475211 0.0392915 ];
Precision_SVO = [0.169567 0.170296 0.171031 0.171153 0.171293 0.171785 0.17201 0.172201 0.172526 0.172752 0.17319 0.173512 0.174008 0.174315 0.174624 0.176299 0.176726 0.177215 0.178415 0.180302 0.181636 0.183337 0.184011 0.184904 0.185831 0.186765 0.187809 0.189628 0.190873 0.192416 0.19379 0.195043 0.196516 0.198068 0.200029 0.201688 0.203467 0.205796 0.208132 0.210414 0.213585 0.215532 0.217442 0.219443 0.221616 0.223659 0.2258 0.228419 0.230288 0.232812 0.235048 0.238157 0.240934 0.243712 0.246144 0.248978 0.251697 0.255183 0.257788 0.261089 0.264306 0.268091 0.271665 0.274644 0.278725 0.282688 0.286178 0.289382 0.293688 0.297315 0.301636 0.305786 0.309871 0.313747 0.31806 0.3216 0.325688 0.329777 0.334015 0.33809 0.341868 0.346392 0.351287 0.356789 0.362165 0.366478 0.371194 0.378248 0.383059 0.388439 0.394201 0.399275 0.404574 0.409494 0.414758 0.420016 0.425937 0.432546 0.438071 0.443607 0.44985 0.455124 0.461001 0.467528 0.472867 0.478575 0.483999 0.488974 0.494677 0.501093 0.507368 0.512907 0.518057 0.524357 0.529038 0.533757 0.539779 0.54532 0.550075 0.555445 0.56103 0.566657 0.571531 0.576488 0.58269 0.587178 0.592115 0.597126 0.602785 0.608155 0.6131 0.618698 0.623677 0.628111 0.632972 0.638561 0.642523 0.647916 0.652854 0.658071 0.66193 0.66714 0.671658 0.676091 0.680411 0.685411 0.689805 0.694414 0.698762 0.703244 0.707849 0.711972 0.717364 0.722227 0.726276 0.730716 0.734837 0.738729 0.742435 0.745597 0.748649 0.75278 0.756873 0.760195 0.764399 0.768117 0.771436 0.774769 0.777633 0.781274 0.784259 0.786954 0.789358 0.79245 0.795072 0.797737 0.800566 0.803841 0.806479 0.809647 0.812062 0.81484 0.817916 0.82096 0.823056 0.825953 0.828865 0.831372 0.833615 0.836563 0.837662 0.840536 0.843106 0.845177 0.847765 0.84918 0.850945 0.853101 0.85422 0.856748 0.858779 0.860858 0.862332 0.865008 0.866346 0.867783 0.868262 0.870032 0.87213 0.874059 0.874738 0.87596 0.876825 0.878681 0.87939 0.880081 0.87979 0.879171 0.879877 0.880319 0.88139 0.881873 0.883256 0.883671 0.884761 0.885033 0.885874 0.885145 0.885509 0.886071 0.886027 0.886086 0.885423 0.885938 0.886396 0.887086 0.887461 0.888435 0.888737 0.88968 0.89045 0.890168 0.890747 0.890016 0.890717 0.889954 0.890751 0.891305 0.891307 0.893018 0.892101 0.892319 0.892427 0.892721 0.891822 0.891269 ];
TPR_SVO = [1 0.999904 0.9999 0.9999 0.999874 0.999761 0.999761 0.999739 0.999739 0.999713 0.999712 0.999672 0.999663 0.999652 0.999651 0.999467 0.999455 0.999455 0.999387 0.999333 0.999303 0.999263 0.999191 0.999175 0.99915 0.999069 0.999058 0.998829 0.998785 0.998713 0.998578 0.998552 0.998484 0.998439 0.998392 0.998365 0.998252 0.998128 0.998074 0.997997 0.997713 0.997695 0.997548 0.997445 0.997106 0.996996 0.996811 0.996609 0.996451 0.996021 0.995632 0.995495 0.994623 0.994407 0.994113 0.993821 0.993612 0.993471 0.992942 0.992723 0.992327 0.992088 0.991768 0.99153 0.991141 0.990895 0.990424 0.990161 0.989534 0.989241 0.98903 0.988739 0.988364 0.9878 0.987164 0.986798 0.986345 0.985718 0.985341 0.984552 0.983985 0.983289 0.982739 0.982105 0.981294 0.980622 0.980069 0.979017 0.97833 0.977414 0.976508 0.975471 0.974585 0.973573 0.972512 0.971691 0.970479 0.969263 0.968283 0.967315 0.965893 0.964576 0.963622 0.962009 0.960695 0.959687 0.958265 0.957399 0.955797 0.95462 0.953681 0.952659 0.951576 0.95 0.948389 0.94669 0.944902 0.943208 0.941682 0.939984 0.937784 0.935239 0.933071 0.931105 0.929258 0.926452 0.924583 0.922465 0.920277 0.917927 0.915638 0.913444 0.910841 0.908552 0.906615 0.904442 0.901324 0.898951 0.896526 0.894044 0.890301 0.886501 0.884212 0.881605 0.87912 0.875139 0.872219 0.869526 0.86598 0.862537 0.859518 0.855904 0.852583 0.848765 0.844837 0.841686 0.837968 0.83407 0.830463 0.827064 0.822848 0.819142 0.815356 0.809686 0.805938 0.800993 0.796262 0.791682 0.787574 0.783034 0.7788 0.773944 0.768782 0.763489 0.759606 0.753653 0.748968 0.743675 0.738026 0.732314 0.726415 0.719864 0.71407 0.708375 0.703382 0.696482 0.690117 0.683782 0.677879 0.671214 0.6648 0.658893 0.652833 0.645119 0.638706 0.632292 0.623617 0.616809 0.61082 0.603224 0.59453 0.587651 0.580073 0.573746 0.564327 0.555764 0.546504 0.539366 0.531892 0.52372 0.515338 0.505292 0.497863 0.488784 0.47964 0.469171 0.459408 0.449633 0.438536 0.427519 0.416356 0.40573 0.39519 0.384452 0.373475 0.362749 0.350623 0.339261 0.329497 0.318389 0.308786 0.298352 0.287565 0.275978 0.266976 0.257394 0.247276 0.235789 0.225347 0.213265 0.202922 0.192499 0.181355 0.169454 0.155965 0.143986 0.133331 0.12141 0.110853 0.0992613 0.0869452 0.0753197 0.0645301 0.0567067 0.0475211 0.0392915 ];
FPR_SVO = [1 0.994632 0.992681 0.991765 0.99075 0.988644 0.987123 0.985752 0.983841 0.9825 0.979881 0.977996 0.975226 0.97327 0.971275 0.967731 0.965095 0.962271 0.95811 0.952784 0.948569 0.943735 0.940034 0.93548 0.931369 0.927059 0.922384 0.916721 0.91118 0.905144 0.89971 0.894276 0.888593 0.88212 0.875596 0.869445 0.863197 0.85607 0.849113 0.842569 0.833781 0.827278 0.821092 0.814452 0.808231 0.801749 0.794804 0.787358 0.781557 0.774364 0.768068 0.760978 0.754005 0.746161 0.739054 0.731567 0.723925 0.716141 0.708758 0.70073 0.693139 0.685111 0.67742 0.670445 0.661339 0.652821 0.645188 0.637467 0.628817 0.620944 0.611847 0.603703 0.595491 0.587053 0.578335 0.570671 0.562653 0.554183 0.546036 0.537232 0.529458 0.521378 0.51284 0.503194 0.494407 0.486477 0.478155 0.466682 0.457997 0.449655 0.440396 0.432287 0.424618 0.416641 0.408518 0.4008 0.392557 0.384659 0.377268 0.369994 0.362268 0.355277 0.347814 0.340959 0.334001 0.32735 0.32085 0.314626 0.307918 0.300915 0.294389 0.288317 0.282515 0.276117 0.270648 0.26458 0.258155 0.252526 0.247283 0.241779 0.236171 0.230248 0.225513 0.220615 0.214987 0.210523 0.205781 0.201168 0.196289 0.191681 0.187449 0.182967 0.17836 0.174101 0.170284 0.165438 0.161705 0.157695 0.153654 0.149755 0.146626 0.142725 0.139249 0.135843 0.132551 0.128227 0.125244 0.121608 0.118598 0.115553 0.112543 0.109739 0.106136 0.103212 0.100494 0.0976463 0.0952745 0.0928425 0.0902782 0.0880155 0.0856908 0.0832806 0.081004 0.0786251 0.0761956 0.074003 0.0719858 0.069847 0.068072 0.0660776 0.0642619 0.0626428 0.0609622 0.0590852 0.0574454 0.055726 0.0541119 0.0522178 0.0505359 0.04885 0.047404 0.0458223 0.0443161 0.0428007 0.0416734 0.0401025 0.0386891 0.0373269 0.0361606 0.0346191 0.0334843 0.0321151 0.031133 0.0300879 0.0289552 0.0279811 0.026941 0.0260422 0.0251189 0.0238849 0.0228927 0.0218919 0.0210545 0.0201241 0.0194007 0.0186794 0.0181028 0.017395 0.0166791 0.0157878 0.0150869 0.0142965 0.0137467 0.0131302 0.0125293 0.011933 0.0114906 0.0109479 0.0104649 0.0100282 0.00951637 0.00894596 0.00853122 0.00796961 0.00757102 0.0072756 0.00679259 0.00645504 0.00610177 0.00576151 0.00551988 0.00519382 0.00487394 0.00457303 0.00436522 0.00411439 0.00387468 0.00367298 0.00340359 0.00309965 0.00287578 0.00267404 0.00242879 0.00221499 0.00203069 0.00186541 0.00171041 0.00154606 0.00137767 0.0012238 0.00113896 0.00102977 0.00093194 0.000792782 0.000723445 0.000681576 ];
plot(Recall_SVO, Precision_SVO, '--c', 'linewidth', 2);
Recall_SWD = [1 0.999915 0.99977 0.999617 0.999437 0.999225 0.998957 0.998653 0.998282 0.997864 0.997379 0.996828 0.996226 0.995548 0.994802 0.993972 0.993057 0.992077 0.990997 0.989858 0.988665 0.987387 0.985981 0.984423 0.982807 0.981113 0.979352 0.977503 0.97554 0.973454 0.971275 0.968999 0.966663 0.964202 0.961692 0.959081 0.956385 0.953598 0.95073 0.947763 0.944695 0.941509 0.938248 0.934866 0.93139 0.927814 0.924186 0.920486 0.916747 0.912914 0.908999 0.905001 0.90093 0.896836 0.892672 0.888441 0.884135 0.879741 0.87527 0.870722 0.866118 0.86142 0.856691 0.851907 0.84703 0.842117 0.837158 0.832164 0.827135 0.822033 0.816891 0.811731 0.806521 0.801258 0.795985 0.790667 0.785302 0.779876 0.774429 0.768924 0.763383 0.757787 0.752156 0.746494 0.740804 0.73505 0.729316 0.723551 0.717768 0.711935 0.706098 0.70026 0.694372 0.688402 0.682443 0.676473 0.670537 0.664606 0.658716 0.652799 0.646931 0.641019 0.635132 0.629158 0.623226 0.617288 0.611345 0.605414 0.599508 0.59362 0.587739 0.581885 0.575966 0.570023 0.564086 0.558137 0.55215 0.546206 0.540277 0.534367 0.528432 0.522558 0.516687 0.510828 0.504964 0.499102 0.493259 0.487466 0.481726 0.475978 0.470247 0.464522 0.458848 0.453124 0.447411 0.441685 0.43601 0.430373 0.424796 0.419255 0.413703 0.408161 0.402607 0.397165 0.39171 0.386255 0.380838 0.375424 0.37004 0.364676 0.359314 0.353991 0.348715 0.343434 0.338227 0.333067 0.327913 0.322799 0.317688 0.312622 0.307574 0.30254 0.297571 0.292628 0.28773 0.282809 0.277922 0.273076 0.268277 0.263522 0.258808 0.254132 0.249543 0.244967 0.240406 0.23595 0.231521 0.22714 0.222756 0.218381 0.214107 0.209838 0.20561 0.201381 0.197173 0.193039 0.18893 0.184868 0.180853 0.176867 0.172912 0.168989 0.165101 0.161219 0.15738 0.153542 0.149806 0.146113 0.14248 0.13892 0.135417 0.131946 0.128499 0.125044 0.121663 0.118325 0.115034 0.1118 0.108602 0.105429 0.102286 0.0991455 0.0960607 0.0930252 0.0900093 0.0869911 0.0840322 0.08109 0.0781819 0.0753117 0.0724675 0.069675 0.066943 0.0642484 0.061607 0.0589981 0.0564545 0.0539226 0.0514435 0.0490374 0.0466479 0.0443089 0.042004 0.0397399 0.037489 0.0353063 0.0331589 0.0310402 0.0289547 0.0269026 0.0249071 0.0229792 0.021085 0.0192066 0.0173811 0.0155964 0.0138606 0.012177 0.0105323 0.00894685 0.00739465 0.00592165 0.00448961 0.00312779 0.00182487 0.000602885 ];
Precision_SWD = [0.169567 0.169694 0.169931 0.170291 0.170824 0.171538 0.172448 0.173528 0.17476 0.176132 0.177652 0.179302 0.181085 0.182975 0.184989 0.187124 0.189359 0.19173 0.194198 0.196773 0.199439 0.202194 0.205028 0.207909 0.210871 0.213903 0.216998 0.220168 0.223387 0.226647 0.229941 0.233292 0.236687 0.240127 0.243607 0.247151 0.250702 0.254259 0.257852 0.261436 0.265028 0.268643 0.272286 0.275932 0.279601 0.283286 0.286963 0.290632 0.294289 0.297919 0.301532 0.305122 0.308745 0.312389 0.316042 0.319672 0.32328 0.32687 0.33043 0.333931 0.33741 0.340877 0.344337 0.347782 0.351195 0.354597 0.35794 0.361262 0.364596 0.367894 0.371145 0.374361 0.377579 0.380747 0.383913 0.387067 0.390199 0.393285 0.396377 0.399453 0.402504 0.405546 0.408595 0.411648 0.414708 0.417725 0.420748 0.423754 0.42677 0.429742 0.432747 0.435754 0.438771 0.441713 0.444638 0.447556 0.450421 0.453294 0.456151 0.459027 0.461932 0.464801 0.467704 0.470526 0.473341 0.476145 0.478965 0.481762 0.484527 0.487254 0.489938 0.492632 0.495308 0.497921 0.500546 0.503149 0.505689 0.508197 0.510709 0.513181 0.51564 0.518088 0.520455 0.522808 0.525151 0.527498 0.529848 0.532196 0.534516 0.536786 0.539046 0.541282 0.543523 0.545689 0.547832 0.549967 0.552086 0.554187 0.556279 0.558365 0.560388 0.562424 0.564472 0.566516 0.56857 0.570542 0.572514 0.574429 0.576372 0.578245 0.580119 0.581995 0.583844 0.585738 0.587647 0.589567 0.591468 0.593358 0.595243 0.597138 0.599037 0.600899 0.602797 0.604699 0.606609 0.608505 0.610408 0.612225 0.614085 0.61592 0.61773 0.619645 0.621544 0.62338 0.625175 0.626994 0.628816 0.630616 0.632399 0.634092 0.635802 0.637516 0.63926 0.64092 0.642528 0.644164 0.645796 0.647475 0.649192 0.650899 0.652618 0.654325 0.656041 0.657753 0.659494 0.661158 0.662884 0.664633 0.666448 0.668219 0.670032 0.671783 0.673565 0.675314 0.677055 0.678767 0.680511 0.682339 0.684101 0.685908 0.687573 0.689244 0.690992 0.692853 0.69466 0.696289 0.698025 0.699583 0.701278 0.70295 0.7045 0.706149 0.707694 0.709341 0.710872 0.712404 0.714014 0.715591 0.717315 0.719241 0.721038 0.722779 0.724568 0.726283 0.728017 0.729979 0.731638 0.73344 0.735181 0.737071 0.738722 0.740514 0.742286 0.743913 0.745301 0.746598 0.748036 0.749494 0.750933 0.752481 0.753216 0.754369 0.755349 0.756517 0.757327 0.757579 ];
TPR_SWD = [1 0.999915 0.99977 0.999617 0.999437 0.999225 0.998957 0.998653 0.998282 0.997864 0.997379 0.996828 0.996226 0.995548 0.994802 0.993972 0.993057 0.992077 0.990997 0.989858 0.988665 0.987387 0.985981 0.984423 0.982807 0.981113 0.979352 0.977503 0.97554 0.973454 0.971275 0.968999 0.966663 0.964202 0.961692 0.959081 0.956385 0.953598 0.95073 0.947763 0.944695 0.941509 0.938248 0.934866 0.93139 0.927814 0.924186 0.920486 0.916747 0.912914 0.908999 0.905001 0.90093 0.896836 0.892672 0.888441 0.884135 0.879741 0.87527 0.870722 0.866118 0.86142 0.856691 0.851907 0.84703 0.842117 0.837158 0.832164 0.827135 0.822033 0.816891 0.811731 0.806521 0.801258 0.795985 0.790667 0.785302 0.779876 0.774429 0.768924 0.763383 0.757787 0.752156 0.746494 0.740804 0.73505 0.729316 0.723551 0.717768 0.711935 0.706098 0.70026 0.694372 0.688402 0.682443 0.676473 0.670537 0.664606 0.658716 0.652799 0.646931 0.641019 0.635132 0.629158 0.623226 0.617288 0.611345 0.605414 0.599508 0.59362 0.587739 0.581885 0.575966 0.570023 0.564086 0.558137 0.55215 0.546206 0.540277 0.534367 0.528432 0.522558 0.516687 0.510828 0.504964 0.499102 0.493259 0.487466 0.481726 0.475978 0.470247 0.464522 0.458848 0.453124 0.447411 0.441685 0.43601 0.430373 0.424796 0.419255 0.413703 0.408161 0.402607 0.397165 0.39171 0.386255 0.380838 0.375424 0.37004 0.364676 0.359314 0.353991 0.348715 0.343434 0.338227 0.333067 0.327913 0.322799 0.317688 0.312622 0.307574 0.30254 0.297571 0.292628 0.28773 0.282809 0.277922 0.273076 0.268277 0.263522 0.258808 0.254132 0.249543 0.244967 0.240406 0.23595 0.231521 0.22714 0.222756 0.218381 0.214107 0.209838 0.20561 0.201381 0.197173 0.193039 0.18893 0.184868 0.180853 0.176867 0.172912 0.168989 0.165101 0.161219 0.15738 0.153542 0.149806 0.146113 0.14248 0.13892 0.135417 0.131946 0.128499 0.125044 0.121663 0.118325 0.115034 0.1118 0.108602 0.105429 0.102286 0.0991455 0.0960607 0.0930252 0.0900093 0.0869911 0.0840322 0.08109 0.0781819 0.0753117 0.0724675 0.069675 0.066943 0.0642484 0.061607 0.0589981 0.0564545 0.0539226 0.0514435 0.0490374 0.0466479 0.0443089 0.042004 0.0397399 0.037489 0.0353063 0.0331589 0.0310402 0.0289547 0.0269026 0.0249071 0.0229792 0.021085 0.0192066 0.0173811 0.0155964 0.0138606 0.012177 0.0105323 0.00894685 0.00739465 0.00592165 0.00448961 0.00312779 0.00182487 0.000602885 ];
FPR_SWD = [1 0.998913 0.996852 0.99377 0.989294 0.983517 0.976486 0.968462 0.959607 0.950061 0.939911 0.929267 0.918103 0.906567 0.8947 0.882588 0.870338 0.857809 0.845214 0.832547 0.819871 0.807134 0.794407 0.78181 0.769292 0.756791 0.744347 0.731964 0.719721 0.707622 0.695668 0.683789 0.672046 0.660411 0.648905 0.637488 0.626244 0.615183 0.604276 0.593568 0.583022 0.572619 0.562345 0.552231 0.542252 0.532453 0.522824 0.513396 0.504129 0.495044 0.486142 0.477384 0.468768 0.460306 0.451973 0.443791 0.43579 0.427955 0.420266 0.412727 0.405308 0.398005 0.390843 0.383804 0.376886 0.370095 0.363442 0.356901 0.350459 0.344135 0.337945 0.331876 0.32588 0.31999 0.314226 0.308582 0.30303 0.297589 0.292233 0.28696 0.281767 0.276635 0.271576 0.266591 0.261674 0.256853 0.25212 0.247477 0.242907 0.238413 0.233975 0.229617 0.225322 0.22113 0.217007 0.212957 0.208998 0.2051 0.201276 0.197502 0.193777 0.190107 0.186487 0.182939 0.179457 0.176032 0.172656 0.169342 0.166093 0.162906 0.159776 0.156693 0.153658 0.15069 0.147755 0.144859 0.142016 0.139231 0.13649 0.1338 0.131155 0.12856 0.126032 0.123549 0.12111 0.118713 0.116359 0.114052 0.111782 0.109553 0.107368 0.10522 0.103118 0.101052 0.0990197 0.0970254 0.0950716 0.0931556 0.0912706 0.089407 0.0875838 0.0857839 0.0840092 0.0822696 0.0805519 0.0788732 0.0772253 0.0756094 0.0740094 0.0724423 0.0709 0.0693793 0.0678942 0.0664223 0.0649738 0.0635469 0.0621453 0.0607681 0.0594121 0.0580748 0.0567593 0.0554696 0.0541944 0.0529339 0.0516905 0.0504669 0.0492633 0.0480923 0.0469363 0.0458082 0.0447059 0.0436145 0.042544 0.0414995 0.0404721 0.0394622 0.0384751 0.0375077 0.0365524 0.035613 0.0346899 0.0337791 0.0328913 0.0320212 0.0311676 0.0303297 0.0295009 0.0286803 0.0278725 0.027071 0.0262854 0.0255172 0.0247612 0.024021 0.0232907 0.0225768 0.0218671 0.021163 0.0204692 0.019792 0.0191297 0.0184795 0.0178426 0.0172147 0.0166032 0.016008 0.0154249 0.0148526 0.0142951 0.0137468 0.0132104 0.012682 0.0121643 0.0116554 0.0111593 0.0106797 0.0102083 0.00974936 0.00930518 0.00887423 0.00845427 0.00804673 0.00764922 0.00726359 0.00689039 0.00653098 0.00618162 0.00584658 0.00552089 0.00520445 0.00489831 0.00459842 0.00430703 0.00402741 0.00375524 0.00349379 0.00324167 0.00299674 0.00275896 0.00253011 0.00231472 0.00210211 0.00190026 0.0017051 0.00151517 0.00133314 0.00116349 0.00100283 0.000852634 0.000710643 0.000579843 0.000456407 0.000340301 0.000231585 0.000133031 4.43499e-005 ];
plot(Recall_SWD, Precision_SWD, '--m', 'linewidth', 2);
Recall_HC = [1 0.991514 0.987852 0.984176 0.980824 0.978336 0.975721 0.972655 0.969831 0.967298 0.96471 0.961702 0.958807 0.956453 0.953972 0.951793 0.949359 0.946888 0.944612 0.9423 0.940041 0.937603 0.935408 0.933172 0.930764 0.928447 0.924946 0.922396 0.920161 0.917483 0.914904 0.912553 0.910116 0.907166 0.904847 0.902467 0.900089 0.897462 0.895127 0.892253 0.889355 0.886736 0.88408 0.881471 0.878531 0.875886 0.872399 0.869749 0.866969 0.864443 0.861691 0.859129 0.856639 0.854274 0.851752 0.849289 0.846937 0.844522 0.842133 0.839745 0.837148 0.834811 0.831843 0.829533 0.826957 0.824073 0.821542 0.818972 0.816413 0.81397 0.8114 0.808774 0.806095 0.803356 0.801028 0.798677 0.796208 0.793769 0.791203 0.788748 0.785527 0.782719 0.780216 0.777428 0.774845 0.771792 0.76898 0.766431 0.763407 0.759891 0.757356 0.754888 0.752176 0.749556 0.746727 0.744225 0.741034 0.737855 0.735196 0.732268 0.729725 0.72674 0.723794 0.720998 0.717989 0.715556 0.713163 0.710594 0.708002 0.705469 0.703088 0.700712 0.698314 0.695679 0.693339 0.691026 0.688304 0.685695 0.683313 0.680526 0.678031 0.674744 0.671997 0.669204 0.666621 0.664108 0.661706 0.659085 0.656636 0.653032 0.650129 0.647649 0.644431 0.641457 0.639021 0.63634 0.633856 0.631196 0.628668 0.626257 0.623348 0.620359 0.617631 0.614106 0.611378 0.608796 0.606428 0.603784 0.601254 0.598716 0.596163 0.593388 0.590863 0.588282 0.585565 0.58239 0.579565 0.576548 0.573236 0.570388 0.567189 0.564398 0.561198 0.557939 0.554926 0.551957 0.548839 0.545638 0.542522 0.539211 0.536311 0.532725 0.529492 0.526633 0.523804 0.520856 0.517324 0.513799 0.510965 0.507679 0.504655 0.501472 0.498504 0.494792 0.491473 0.488246 0.484857 0.481245 0.478186 0.474677 0.471407 0.468158 0.465084 0.461421 0.457927 0.4546 0.450707 0.447096 0.443684 0.440169 0.436562 0.432881 0.428741 0.424568 0.421185 0.41764 0.414113 0.410648 0.406831 0.402431 0.398384 0.393442 0.388886 0.384901 0.381157 0.377059 0.372284 0.367535 0.3633 0.359113 0.355234 0.351038 0.347044 0.342933 0.33829 0.333712 0.329319 0.324696 0.319676 0.314342 0.308845 0.302242 0.296427 0.290348 0.284629 0.278512 0.272837 0.267299 0.260779 0.25417 0.247552 0.240894 0.233659 0.226126 0.218905 0.210699 0.202523 0.193412 0.18281 0.173084 0.163288 0.152531 0.139587 0.122588 0.102078 0.0696993 ];
Precision_HC = [0.169567 0.258071 0.282035 0.300356 0.312243 0.32186 0.330872 0.3409 0.350806 0.358178 0.365494 0.372696 0.379633 0.386413 0.393064 0.398842 0.403935 0.409502 0.414102 0.418765 0.423852 0.429812 0.434698 0.440218 0.444385 0.448803 0.453498 0.459428 0.463829 0.468426 0.472916 0.47667 0.481869 0.486431 0.491577 0.495286 0.499918 0.504386 0.508866 0.512737 0.516772 0.520446 0.524219 0.528642 0.531908 0.535238 0.538364 0.541447 0.544786 0.549057 0.551585 0.555146 0.558375 0.561991 0.56459 0.567385 0.569983 0.572937 0.57601 0.578436 0.580837 0.583479 0.585763 0.588094 0.590478 0.592653 0.595093 0.598168 0.600855 0.603271 0.605376 0.607274 0.609859 0.612281 0.614603 0.617202 0.619459 0.62187 0.624307 0.62681 0.628894 0.630676 0.632235 0.634036 0.635625 0.637137 0.638544 0.640281 0.641883 0.643399 0.645223 0.647257 0.64919 0.650823 0.652272 0.654011 0.655409 0.657242 0.659989 0.661213 0.663052 0.664469 0.665611 0.667493 0.668499 0.670778 0.672579 0.67395 0.675808 0.677017 0.67835 0.680197 0.681641 0.682971 0.684583 0.686442 0.687735 0.688963 0.690069 0.692327 0.693964 0.695269 0.696957 0.698592 0.700131 0.70138 0.703822 0.705222 0.706734 0.707514 0.709502 0.71084 0.712192 0.713553 0.715017 0.717577 0.719076 0.720797 0.722239 0.724419 0.725639 0.726531 0.728139 0.729309 0.730295 0.731885 0.733135 0.734478 0.735902 0.737627 0.738577 0.739928 0.740792 0.742186 0.743753 0.744264 0.745827 0.746469 0.747225 0.747985 0.74931 0.750225 0.750798 0.752151 0.753172 0.754368 0.755864 0.756405 0.757334 0.757962 0.758839 0.759613 0.760534 0.761901 0.763222 0.764791 0.765401 0.766084 0.767101 0.768137 0.769287 0.770879 0.771893 0.772306 0.773261 0.774042 0.774465 0.774854 0.775811 0.777232 0.77818 0.780044 0.780889 0.781717 0.782786 0.784513 0.785246 0.785444 0.786163 0.78653 0.787472 0.78752 0.788486 0.789165 0.79008 0.791213 0.791935 0.792425 0.792894 0.792931 0.793299 0.793737 0.794109 0.795323 0.795947 0.79664 0.79741 0.798049 0.798512 0.799895 0.800372 0.800553 0.800954 0.801861 0.802193 0.802355 0.803288 0.804102 0.804874 0.805305 0.805942 0.805092 0.80563 0.804978 0.805014 0.807461 0.808214 0.809414 0.810083 0.81059 0.811192 0.812526 0.813012 0.812989 0.813111 0.813763 0.813584 0.81361 0.814457 0.814734 0.817007 0.817012 0.817746 0.819268 0.820307 0.819862 ];
TPR_HC = [1 0.991514 0.987852 0.984176 0.980824 0.978336 0.975721 0.972655 0.969831 0.967298 0.96471 0.961702 0.958807 0.956453 0.953972 0.951793 0.949359 0.946888 0.944612 0.9423 0.940041 0.937603 0.935408 0.933172 0.930764 0.928447 0.924946 0.922396 0.920161 0.917483 0.914904 0.912553 0.910116 0.907166 0.904847 0.902467 0.900089 0.897462 0.895127 0.892253 0.889355 0.886736 0.88408 0.881471 0.878531 0.875886 0.872399 0.869749 0.866969 0.864443 0.861691 0.859129 0.856639 0.854274 0.851752 0.849289 0.846937 0.844522 0.842133 0.839745 0.837148 0.834811 0.831843 0.829533 0.826957 0.824073 0.821542 0.818972 0.816413 0.81397 0.8114 0.808774 0.806095 0.803356 0.801028 0.798677 0.796208 0.793769 0.791203 0.788748 0.785527 0.782719 0.780216 0.777428 0.774845 0.771792 0.76898 0.766431 0.763407 0.759891 0.757356 0.754888 0.752176 0.749556 0.746727 0.744225 0.741034 0.737855 0.735196 0.732268 0.729725 0.72674 0.723794 0.720998 0.717989 0.715556 0.713163 0.710594 0.708002 0.705469 0.703088 0.700712 0.698314 0.695679 0.693339 0.691026 0.688304 0.685695 0.683313 0.680526 0.678031 0.674744 0.671997 0.669204 0.666621 0.664108 0.661706 0.659085 0.656636 0.653032 0.650129 0.647649 0.644431 0.641457 0.639021 0.63634 0.633856 0.631196 0.628668 0.626257 0.623348 0.620359 0.617631 0.614106 0.611378 0.608796 0.606428 0.603784 0.601254 0.598716 0.596163 0.593388 0.590863 0.588282 0.585565 0.58239 0.579565 0.576548 0.573236 0.570388 0.567189 0.564398 0.561198 0.557939 0.554926 0.551957 0.548839 0.545638 0.542522 0.539211 0.536311 0.532725 0.529492 0.526633 0.523804 0.520856 0.517324 0.513799 0.510965 0.507679 0.504655 0.501472 0.498504 0.494792 0.491473 0.488246 0.484857 0.481245 0.478186 0.474677 0.471407 0.468158 0.465084 0.461421 0.457927 0.4546 0.450707 0.447096 0.443684 0.440169 0.436562 0.432881 0.428741 0.424568 0.421185 0.41764 0.414113 0.410648 0.406831 0.402431 0.398384 0.393442 0.388886 0.384901 0.381157 0.377059 0.372284 0.367535 0.3633 0.359113 0.355234 0.351038 0.347044 0.342933 0.33829 0.333712 0.329319 0.324696 0.319676 0.314342 0.308845 0.302242 0.296427 0.290348 0.284629 0.278512 0.272837 0.267299 0.260779 0.25417 0.247552 0.240894 0.233659 0.226126 0.218905 0.210699 0.202523 0.193412 0.18281 0.173084 0.163288 0.152531 0.139587 0.122588 0.102078 0.0696993 ];
FPR_HC = [1 0.786277 0.725634 0.678955 0.647233 0.621025 0.596894 0.572541 0.550198 0.532103 0.513767 0.49762 0.483276 0.469554 0.456445 0.444325 0.434144 0.423519 0.413821 0.404301 0.394821 0.384899 0.376115 0.367465 0.360205 0.352758 0.344985 0.336842 0.330127 0.32353 0.316715 0.31072 0.303385 0.296687 0.289944 0.284678 0.278625 0.273092 0.268364 0.263457 0.258347 0.253136 0.247856 0.243309 0.239157 0.235084 0.231384 0.227712 0.223692 0.219951 0.216699 0.212935 0.209613 0.206357 0.203503 0.200311 0.197512 0.194508 0.191601 0.189075 0.186533 0.184105 0.181415 0.17906 0.176868 0.174503 0.17209 0.169449 0.167057 0.164762 0.162534 0.160655 0.158328 0.155961 0.153827 0.151843 0.149884 0.147548 0.145388 0.143262 0.141362 0.139664 0.138215 0.136625 0.135146 0.133758 0.132049 0.130189 0.128735 0.127206 0.125741 0.12399 0.122451 0.121058 0.119488 0.11802 0.116359 0.114821 0.113234 0.112023 0.110682 0.109367 0.108208 0.106912 0.105788 0.104255 0.102944 0.101836 0.100586 0.0995265 0.0984199 0.0970163 0.0958173 0.0947391 0.0936451 0.0925057 0.0915302 0.0904428 0.0894997 0.0882524 0.0870913 0.0859645 0.0845502 0.0834053 0.0822505 0.0812143 0.0799402 0.0788876 0.0776442 0.0767463 0.0756919 0.0747985 0.0738173 0.07287 0.0719476 0.0705633 0.0696337 0.068561 0.0676297 0.0666879 0.0658936 0.0651189 0.0637513 0.0629403 0.0621609 0.0610487 0.0603378 0.0595575 0.0587934 0.0579295 0.0573353 0.0566363 0.0561104 0.055446 0.0548381 0.054275 0.0535886 0.0530455 0.0523579 0.0517686 0.0508846 0.0502407 0.0496565 0.0489485 0.0482289 0.0476109 0.0468854 0.046361 0.0458637 0.0453771 0.0448319 0.0443768 0.0437663 0.0432551 0.0427341 0.0421517 0.0416671 0.0411595 0.0406238 0.0399743 0.0394457 0.0387716 0.0383097 0.0378705 0.0372841 0.0368092 0.0364217 0.0360571 0.0355923 0.0347949 0.0342765 0.0334894 0.0330387 0.0324681 0.0317901 0.0310466 0.0305007 0.0301067 0.0296862 0.0293017 0.0288729 0.0284533 0.0279591 0.0275892 0.0272403 0.0266864 0.0263656 0.0260703 0.0256504 0.0253097 0.0248539 0.0244712 0.0240577 0.0235139 0.0230161 0.0226055 0.022091 0.0217098 0.0213768 0.0210185 0.0206668 0.0203526 0.0199933 0.0195374 0.0191619 0.0187961 0.0182852 0.0177491 0.0172466 0.0169 0.0165136 0.0161328 0.0155202 0.0151773 0.0148325 0.0142781 0.0137697 0.0133169 0.0129561 0.0125484 0.0120542 0.0117563 0.0114612 0.0111743 0.0108782 0.0105094 0.0101205 0.00973896 0.0091528 0.00872809 0.00827632 0.00763464 0.00685746 0.00565893 0.0048452 0.00350805 ];
plot(Recall_HC, Precision_HC, '--y', 'linewidth', 2);
Recall_RC = [1 0.888424 0.88804 0.887165 0.886612 0.885722 0.88448 0.883649 0.882887 0.881772 0.880594 0.879578 0.87825 0.876481 0.875305 0.873603 0.872545 0.871494 0.86988 0.86867 0.867656 0.866574 0.865598 0.864145 0.862669 0.861542 0.860391 0.858215 0.856527 0.854991 0.853236 0.851682 0.850264 0.848619 0.847039 0.845483 0.843963 0.842241 0.840558 0.838866 0.837091 0.834986 0.833253 0.831314 0.829723 0.828154 0.825778 0.823917 0.822173 0.820361 0.81849 0.817049 0.814201 0.812053 0.809427 0.807717 0.806107 0.803236 0.80126 0.799234 0.797102 0.794677 0.792831 0.790645 0.788535 0.786219 0.784366 0.782472 0.779062 0.777404 0.774893 0.772732 0.769858 0.767054 0.764201 0.762243 0.759858 0.757957 0.755811 0.753331 0.751369 0.749034 0.746517 0.744723 0.742143 0.740551 0.738123 0.736534 0.734781 0.73211 0.729545 0.727009 0.724013 0.721929 0.719313 0.716975 0.714846 0.712882 0.710908 0.708631 0.706533 0.704013 0.701812 0.698739 0.69625 0.693219 0.690278 0.68693 0.683595 0.680487 0.678098 0.67505 0.672931 0.66983 0.666742 0.664495 0.661774 0.658655 0.655938 0.653348 0.650592 0.648277 0.645651 0.642764 0.639551 0.63663 0.633966 0.631848 0.629317 0.627019 0.624312 0.621543 0.618264 0.61535 0.612559 0.609735 0.606738 0.603625 0.600984 0.596845 0.594543 0.590055 0.587346 0.584464 0.582364 0.579255 0.576552 0.573712 0.570459 0.566955 0.564249 0.560488 0.557389 0.554363 0.550845 0.547402 0.543722 0.540623 0.537827 0.534816 0.531582 0.528369 0.524286 0.520234 0.516905 0.51301 0.50934 0.506019 0.502399 0.49872 0.495059 0.49186 0.489405 0.485453 0.480271 0.476112 0.473319 0.469259 0.465327 0.462209 0.459245 0.45542 0.452435 0.448141 0.444097 0.440118 0.435326 0.431569 0.426712 0.421628 0.417427 0.413615 0.409075 0.405721 0.400498 0.396418 0.39184 0.387517 0.383931 0.379233 0.375745 0.371947 0.368573 0.364001 0.360047 0.355669 0.35073 0.346043 0.34193 0.337086 0.333268 0.328884 0.323308 0.318707 0.312516 0.307873 0.303738 0.29925 0.293446 0.28793 0.283644 0.278694 0.27344 0.267751 0.261678 0.25442 0.250796 0.246251 0.241093 0.235697 0.230253 0.225113 0.219744 0.214831 0.209385 0.203965 0.199537 0.193391 0.188849 0.182707 0.176825 0.172433 0.166911 0.159851 0.155155 0.147585 0.142487 0.136157 0.130862 0.123881 0.11725 0.110722 0.10601 0.100214 0.094914 0.0886144 ];
Precision_RC = [0.169567 0.292415 0.299177 0.304865 0.311038 0.317793 0.323496 0.328603 0.333793 0.339613 0.344908 0.349384 0.354427 0.35962 0.363977 0.368694 0.373436 0.380375 0.384826 0.390315 0.39596 0.401052 0.407013 0.411691 0.418569 0.424987 0.430515 0.435168 0.440629 0.445749 0.451747 0.456728 0.46163 0.467289 0.471701 0.475655 0.479911 0.483851 0.488571 0.492336 0.496237 0.500799 0.505449 0.508609 0.51275 0.517162 0.521075 0.525149 0.529334 0.534185 0.540683 0.546103 0.551086 0.555279 0.559929 0.564901 0.568372 0.573407 0.577556 0.581733 0.586217 0.589954 0.595072 0.598809 0.602138 0.606387 0.610635 0.615714 0.619273 0.623431 0.626342 0.630954 0.634902 0.640316 0.643334 0.646489 0.651523 0.656264 0.66076 0.664436 0.667849 0.671404 0.674788 0.677691 0.679933 0.682519 0.684082 0.686988 0.689637 0.692601 0.695386 0.698495 0.70119 0.70353 0.705802 0.707993 0.711094 0.713716 0.71706 0.720012 0.723181 0.727118 0.729757 0.732725 0.73492 0.737387 0.739532 0.741812 0.744176 0.746576 0.75015 0.75287 0.755003 0.756701 0.758244 0.760058 0.76251 0.76471 0.76657 0.768799 0.770503 0.771989 0.774704 0.776262 0.778004 0.779986 0.782562 0.784078 0.785448 0.787172 0.78923 0.790014 0.791497 0.79362 0.795318 0.795985 0.797308 0.798195 0.799729 0.801541 0.802549 0.803498 0.804433 0.805972 0.806938 0.808665 0.809898 0.810944 0.812073 0.813661 0.815432 0.815994 0.817047 0.81761 0.818516 0.819597 0.819692 0.821207 0.822703 0.823073 0.824677 0.825619 0.826251 0.826882 0.828009 0.828698 0.829295 0.830179 0.83169 0.832992 0.833578 0.833756 0.835808 0.836024 0.836507 0.836674 0.838524 0.839992 0.840443 0.840749 0.841578 0.842036 0.842746 0.843377 0.843936 0.845905 0.846527 0.847529 0.84763 0.847795 0.84931 0.849644 0.850332 0.851333 0.852374 0.852576 0.853655 0.853724 0.855335 0.855679 0.855868 0.855233 0.856008 0.856974 0.858356 0.858403 0.858677 0.859318 0.859406 0.860035 0.860849 0.861303 0.861213 0.862416 0.863689 0.86389 0.863804 0.863515 0.86355 0.864256 0.865558 0.866367 0.865515 0.865485 0.864358 0.863456 0.863846 0.8635 0.862886 0.86249 0.86225 0.861254 0.860936 0.860456 0.859772 0.859863 0.860523 0.859748 0.858335 0.859585 0.859543 0.860851 0.861337 0.86169 0.862903 0.86258 0.863982 0.866408 0.867422 0.86673 0.866306 0.865229 0.864944 0.864588 0.863821 0.862102 ];
TPR_RC = [1 0.888424 0.88804 0.887165 0.886612 0.885722 0.88448 0.883649 0.882887 0.881772 0.880594 0.879578 0.87825 0.876481 0.875305 0.873603 0.872545 0.871494 0.86988 0.86867 0.867656 0.866574 0.865598 0.864145 0.862669 0.861542 0.860391 0.858215 0.856527 0.854991 0.853236 0.851682 0.850264 0.848619 0.847039 0.845483 0.843963 0.842241 0.840558 0.838866 0.837091 0.834986 0.833253 0.831314 0.829723 0.828154 0.825778 0.823917 0.822173 0.820361 0.81849 0.817049 0.814201 0.812053 0.809427 0.807717 0.806107 0.803236 0.80126 0.799234 0.797102 0.794677 0.792831 0.790645 0.788535 0.786219 0.784366 0.782472 0.779062 0.777404 0.774893 0.772732 0.769858 0.767054 0.764201 0.762243 0.759858 0.757957 0.755811 0.753331 0.751369 0.749034 0.746517 0.744723 0.742143 0.740551 0.738123 0.736534 0.734781 0.73211 0.729545 0.727009 0.724013 0.721929 0.719313 0.716975 0.714846 0.712882 0.710908 0.708631 0.706533 0.704013 0.701812 0.698739 0.69625 0.693219 0.690278 0.68693 0.683595 0.680487 0.678098 0.67505 0.672931 0.66983 0.666742 0.664495 0.661774 0.658655 0.655938 0.653348 0.650592 0.648277 0.645651 0.642764 0.639551 0.63663 0.633966 0.631848 0.629317 0.627019 0.624312 0.621543 0.618264 0.61535 0.612559 0.609735 0.606738 0.603625 0.600984 0.596845 0.594543 0.590055 0.587346 0.584464 0.582364 0.579255 0.576552 0.573712 0.570459 0.566955 0.564249 0.560488 0.557389 0.554363 0.550845 0.547402 0.543722 0.540623 0.537827 0.534816 0.531582 0.528369 0.524286 0.520234 0.516905 0.51301 0.50934 0.506019 0.502399 0.49872 0.495059 0.49186 0.489405 0.485453 0.480271 0.476112 0.473319 0.469259 0.465327 0.462209 0.459245 0.45542 0.452435 0.448141 0.444097 0.440118 0.435326 0.431569 0.426712 0.421628 0.417427 0.413615 0.409075 0.405721 0.400498 0.396418 0.39184 0.387517 0.383931 0.379233 0.375745 0.371947 0.368573 0.364001 0.360047 0.355669 0.35073 0.346043 0.34193 0.337086 0.333268 0.328884 0.323308 0.318707 0.312516 0.307873 0.303738 0.29925 0.293446 0.28793 0.283644 0.278694 0.27344 0.267751 0.261678 0.25442 0.250796 0.246251 0.241093 0.235697 0.230253 0.225113 0.219744 0.214831 0.209385 0.203965 0.199537 0.193391 0.188849 0.182707 0.176825 0.172433 0.166911 0.159851 0.155155 0.147585 0.142487 0.136157 0.130862 0.123881 0.11725 0.110722 0.10601 0.100214 0.094914 0.0886144 ];
FPR_RC = [1 0.505226 0.495096 0.486356 0.477129 0.467965 0.459301 0.45256 0.445794 0.439028 0.432255 0.426408 0.418877 0.413056 0.407724 0.402584 0.397247 0.389165 0.38389 0.37798 0.37174 0.366183 0.360843 0.355348 0.349282 0.343189 0.337788 0.332551 0.32778 0.323291 0.317634 0.31344 0.308782 0.303828 0.299568 0.295907 0.291525 0.287326 0.282677 0.278552 0.274679 0.27056 0.266615 0.263054 0.259571 0.255935 0.25252 0.247978 0.24422 0.240418 0.235096 0.231036 0.227463 0.223256 0.219929 0.216192 0.213436 0.209514 0.206655 0.203267 0.200398 0.197274 0.193157 0.189711 0.186907 0.183658 0.180731 0.177415 0.174808 0.172401 0.170109 0.167445 0.164166 0.160733 0.158543 0.156493 0.152683 0.149006 0.145965 0.14336 0.140852 0.138692 0.136644 0.1351 0.133513 0.131815 0.130383 0.128116 0.126493 0.124226 0.122105 0.12009 0.118254 0.116838 0.115184 0.113519 0.111552 0.109907 0.107959 0.106191 0.104633 0.102554 0.100869 0.099307 0.0978253 0.0963205 0.0949821 0.0933313 0.0917313 0.0904426 0.0886838 0.0869899 0.0857974 0.0845661 0.0835429 0.0822777 0.0809537 0.0795227 0.0782004 0.0767506 0.0756981 0.074587 0.0732869 0.0723043 0.0713139 0.0702538 0.0687831 0.0679057 0.0671457 0.066201 0.0650906 0.0643841 0.063329 0.0622709 0.0613988 0.0607882 0.0599654 0.0591885 0.0581309 0.0571916 0.0564425 0.0557565 0.0548896 0.0536233 0.052827 0.0520225 0.0512853 0.050451 0.0497883 0.0489356 0.0476349 0.0469993 0.0463587 0.0457071 0.0449715 0.0443072 0.0438008 0.0432509 0.0423193 0.0418591 0.0411838 0.040534 0.0400342 0.0395126 0.0388565 0.0383073 0.037848 0.0371872 0.0363639 0.0357522 0.0352164 0.034727 0.0339176 0.0333167 0.0328335 0.032327 0.0316433 0.0310459 0.0305943 0.0301407 0.0297514 0.0293446 0.0289215 0.0284233 0.0278273 0.0272197 0.0268101 0.0264301 0.0260123 0.0256731 0.0248988 0.0245755 0.0239775 0.023637 0.0228734 0.0225433 0.02213 0.0218734 0.0214975 0.0212654 0.0209725 0.0206588 0.0202848 0.0198185 0.0191982 0.0188665 0.0184728 0.0181772 0.0178071 0.0173731 0.017 0.0165549 0.0162681 0.0158999 0.0150794 0.0147086 0.0144051 0.0141635 0.0139134 0.0133833 0.0129535 0.0126611 0.0124092 0.0120061 0.0117539 0.0114138 0.0112283 0.0108225 0.0105809 0.0104351 0.0100983 0.00975356 0.00961469 0.00948958 0.00925431 0.00878889 0.00844013 0.00815075 0.00764117 0.00730834 0.0068703 0.00644424 0.00598558 0.00574645 0.00535368 0.00507937 0.00485258 0.00413053 0.00404728 0.00386416 0.00367579 0.00350597 0.00322976 0.00294012 0.00268026 0.00255723 ];
plot(Recall_RC, Precision_RC, 'k', 'linewidth', 1);
Recall_SEG = [1 0.967194 0.967194 0.967194 0.967194 0.967194 0.967194 0.967193 0.967193 0.967192 0.967191 0.96719 0.967189 0.967188 0.967186 0.967185 0.967183 0.967182 0.967179 0.967177 0.967174 0.967171 0.967167 0.967161 0.967156 0.967146 0.967135 0.967122 0.967104 0.967081 0.967069 0.967053 0.967035 0.967011 0.966987 0.966956 0.966922 0.966877 0.966816 0.966764 0.966704 0.966625 0.966551 0.966433 0.966259 0.966042 0.965822 0.965565 0.965205 0.964703 0.964089 0.963331 0.962434 0.961109 0.959409 0.956573 0.953657 0.950003 0.94541 0.940303 0.934986 0.92861 0.922664 0.916047 0.909267 0.90253 0.89533 0.887143 0.879562 0.87152 0.863181 0.854124 0.844817 0.835729 0.826196 0.816766 0.80778 0.79812 0.788554 0.778971 0.76886 0.759832 0.750073 0.741195 0.731885 0.723474 0.714825 0.706699 0.69823 0.689601 0.681062 0.6724 0.664208 0.655855 0.648362 0.640827 0.632369 0.624716 0.61671 0.608874 0.6008 0.593446 0.58619 0.578912 0.572009 0.564703 0.558356 0.551557 0.545257 0.538625 0.532294 0.525858 0.519209 0.513423 0.507563 0.501943 0.495533 0.489849 0.484259 0.477948 0.472619 0.467568 0.462026 0.455114 0.4491 0.443837 0.438843 0.434165 0.429949 0.424571 0.420024 0.415026 0.409584 0.404522 0.399961 0.395253 0.39017 0.386042 0.380582 0.376283 0.373099 0.369619 0.365954 0.362507 0.358596 0.354863 0.351318 0.347942 0.343585 0.339977 0.336804 0.332942 0.329358 0.325753 0.322418 0.319472 0.315845 0.312927 0.309694 0.306881 0.303669 0.300575 0.296752 0.293424 0.290706 0.287534 0.283613 0.280846 0.276863 0.27435 0.271336 0.2681 0.265184 0.262217 0.259696 0.257128 0.253922 0.251545 0.249094 0.245813 0.243171 0.240994 0.238708 0.236461 0.234537 0.231967 0.229281 0.226674 0.224566 0.221833 0.219229 0.216951 0.214878 0.212111 0.209652 0.20728 0.203972 0.201374 0.198995 0.196868 0.19446 0.192253 0.190032 0.187782 0.184947 0.182348 0.180104 0.177298 0.175379 0.173125 0.170957 0.168899 0.16703 0.165448 0.162767 0.161191 0.158656 0.156499 0.15483 0.152429 0.151074 0.148957 0.146961 0.144861 0.143405 0.141145 0.139079 0.137172 0.134786 0.132139 0.129574 0.12771 0.125417 0.122933 0.120911 0.118231 0.113967 0.112518 0.110811 0.108632 0.105926 0.104158 0.101432 0.0995566 0.096735 0.0942178 0.0912039 0.0883582 0.0848882 0.0818579 0.0785694 0.0743124 0.070541 0.0660799 0.0615473 0.0545421 ];
Precision_SEG = [0.169567 0.186447 0.186447 0.186447 0.186447 0.186447 0.186447 0.186447 0.186448 0.186449 0.18645 0.18645 0.186451 0.186452 0.186453 0.186454 0.186455 0.186456 0.186458 0.18646 0.186462 0.186465 0.186469 0.186472 0.186477 0.18648 0.186485 0.186491 0.186499 0.186506 0.186518 0.186531 0.186544 0.186557 0.186576 0.186598 0.186626 0.186659 0.186701 0.186757 0.186816 0.186877 0.186942 0.187014 0.18709 0.18719 0.187319 0.187482 0.18765 0.187852 0.188102 0.188443 0.18973 0.191979 0.19686 0.20534 0.216271 0.226427 0.237325 0.247209 0.2591 0.271679 0.283177 0.29686 0.312502 0.324903 0.336918 0.349369 0.361483 0.371836 0.383576 0.3943 0.40584 0.418101 0.430452 0.440291 0.450053 0.459539 0.468541 0.477901 0.487672 0.496658 0.505068 0.514753 0.522527 0.530223 0.536939 0.544688 0.551478 0.557941 0.564877 0.571113 0.576269 0.582634 0.588041 0.593647 0.598995 0.604293 0.609178 0.61471 0.619706 0.62552 0.62969 0.634017 0.639134 0.643142 0.647251 0.651531 0.655811 0.659955 0.665288 0.667833 0.670316 0.67379 0.677584 0.681357 0.684485 0.686841 0.689784 0.692187 0.694376 0.697422 0.700257 0.702173 0.703807 0.705366 0.70873 0.711332 0.713058 0.714482 0.717883 0.720147 0.720705 0.721609 0.723805 0.725474 0.726818 0.728862 0.729798 0.73278 0.734514 0.736185 0.737281 0.737881 0.739014 0.740371 0.742199 0.74213 0.742377 0.744203 0.745771 0.745595 0.745587 0.747716 0.747831 0.748576 0.749478 0.750987 0.751355 0.751784 0.752608 0.753654 0.754167 0.754033 0.754707 0.754115 0.75373 0.754436 0.754792 0.753546 0.753757 0.753776 0.753169 0.752119 0.753608 0.753737 0.752051 0.751931 0.752721 0.752615 0.753826 0.754232 0.755031 0.754547 0.754682 0.751901 0.751957 0.750741 0.751944 0.752787 0.753507 0.752651 0.753346 0.750373 0.749836 0.749984 0.748939 0.748445 0.747682 0.747054 0.746042 0.745227 0.745578 0.743765 0.741082 0.738457 0.735719 0.735192 0.733692 0.732793 0.730219 0.730225 0.727166 0.725739 0.72381 0.720926 0.717465 0.715003 0.716187 0.71529 0.714402 0.713928 0.712224 0.712579 0.712076 0.710028 0.708901 0.708919 0.707076 0.705217 0.701901 0.699759 0.700578 0.699308 0.698749 0.698634 0.694101 0.689766 0.687998 0.685536 0.683255 0.681027 0.679459 0.676391 0.671481 0.66828 0.663128 0.658512 0.654727 0.650549 0.64418 0.642151 0.638213 0.628823 0.623262 0.608852 ];
TPR_SEG = [1 0.967194 0.967194 0.967194 0.967194 0.967194 0.967194 0.967193 0.967193 0.967192 0.967191 0.96719 0.967189 0.967188 0.967186 0.967185 0.967183 0.967182 0.967179 0.967177 0.967174 0.967171 0.967167 0.967161 0.967156 0.967146 0.967135 0.967122 0.967104 0.967081 0.967069 0.967053 0.967035 0.967011 0.966987 0.966956 0.966922 0.966877 0.966816 0.966764 0.966704 0.966625 0.966551 0.966433 0.966259 0.966042 0.965822 0.965565 0.965205 0.964703 0.964089 0.963331 0.962434 0.961109 0.959409 0.956573 0.953657 0.950003 0.94541 0.940303 0.934986 0.92861 0.922664 0.916047 0.909267 0.90253 0.89533 0.887143 0.879562 0.87152 0.863181 0.854124 0.844817 0.835729 0.826196 0.816766 0.80778 0.79812 0.788554 0.778971 0.76886 0.759832 0.750073 0.741195 0.731885 0.723474 0.714825 0.706699 0.69823 0.689601 0.681062 0.6724 0.664208 0.655855 0.648362 0.640827 0.632369 0.624716 0.61671 0.608874 0.6008 0.593446 0.58619 0.578912 0.572009 0.564703 0.558356 0.551557 0.545257 0.538625 0.532294 0.525858 0.519209 0.513423 0.507563 0.501943 0.495533 0.489849 0.484259 0.477948 0.472619 0.467568 0.462026 0.455114 0.4491 0.443837 0.438843 0.434165 0.429949 0.424571 0.420024 0.415026 0.409584 0.404522 0.399961 0.395253 0.39017 0.386042 0.380582 0.376283 0.373099 0.369619 0.365954 0.362507 0.358596 0.354863 0.351318 0.347942 0.343585 0.339977 0.336804 0.332942 0.329358 0.325753 0.322418 0.319472 0.315845 0.312927 0.309694 0.306881 0.303669 0.300575 0.296752 0.293424 0.290706 0.287534 0.283613 0.280846 0.276863 0.27435 0.271336 0.2681 0.265184 0.262217 0.259696 0.257128 0.253922 0.251545 0.249094 0.245813 0.243171 0.240994 0.238708 0.236461 0.234537 0.231967 0.229281 0.226674 0.224566 0.221833 0.219229 0.216951 0.214878 0.212111 0.209652 0.20728 0.203972 0.201374 0.198995 0.196868 0.19446 0.192253 0.190032 0.187782 0.184947 0.182348 0.180104 0.177298 0.175379 0.173125 0.170957 0.168899 0.16703 0.165448 0.162767 0.161191 0.158656 0.156499 0.15483 0.152429 0.151074 0.148957 0.146961 0.144861 0.143405 0.141145 0.139079 0.137172 0.134786 0.132139 0.129574 0.12771 0.125417 0.122933 0.120911 0.118231 0.113967 0.112518 0.110811 0.108632 0.105926 0.104158 0.101432 0.0995566 0.096735 0.0942178 0.0912039 0.0883582 0.0848882 0.0818579 0.0785694 0.0743124 0.070541 0.0660799 0.0615473 0.0545421 ];
FPR_SEG = [1 0.852848 0.852848 0.852848 0.852848 0.852847 0.852846 0.852844 0.85284 0.852827 0.85282 0.852815 0.85281 0.852804 0.852797 0.852791 0.852781 0.852774 0.852763 0.852747 0.85273 0.852713 0.852687 0.852663 0.852628 0.852597 0.852559 0.852515 0.852452 0.852381 0.852301 0.852213 0.852124 0.852027 0.851907 0.85176 0.851576 0.85136 0.85106 0.850672 0.850303 0.849895 0.849456 0.848952 0.84835 0.84757 0.846632 0.845488 0.844189 0.842556 0.840513 0.837882 0.829281 0.816406 0.796914 0.775397 0.752567 0.728199 0.702703 0.678373 0.652717 0.626811 0.602095 0.578342 0.554025 0.532198 0.51007 0.488392 0.467944 0.448943 0.429546 0.410659 0.391897 0.373985 0.356765 0.340837 0.3259 0.310954 0.297322 0.284025 0.270456 0.258635 0.246913 0.234826 0.224653 0.215222 0.206206 0.196796 0.188538 0.180366 0.172469 0.165389 0.158588 0.151199 0.144975 0.138591 0.132842 0.126951 0.121916 0.116509 0.111713 0.106967 0.102834 0.0988734 0.0945758 0.0910601 0.0874783 0.0841415 0.0808421 0.0776525 0.0743057 0.07173 0.069268 0.0667481 0.0643362 0.0619606 0.0594058 0.0572498 0.0548282 0.052663 0.0506435 0.0488556 0.0470766 0.0451685 0.0436986 0.0421188 0.0403881 0.039094 0.0379507 0.0367825 0.0353388 0.0341817 0.0330315 0.0319778 0.0309022 0.0299836 0.0291126 0.0281601 0.0270903 0.0260553 0.0252175 0.0244298 0.0237897 0.0230673 0.0224657 0.0216869 0.0211327 0.0206187 0.0200788 0.0194801 0.0188741 0.0183115 0.0177251 0.0171209 0.0166012 0.0161484 0.0156187 0.0151575 0.0146468 0.0143362 0.0138857 0.0134308 0.01303 0.0126565 0.0123627 0.0120879 0.0117053 0.0113293 0.0109995 0.0107403 0.0104567 0.0101279 0.00988292 0.00960438 0.00934368 0.00910296 0.00884877 0.00861503 0.00837475 0.00819713 0.0079863 0.00776853 0.00758092 0.00743311 0.00720178 0.00703947 0.00685766 0.00670179 0.00650302 0.00635614 0.00617443 0.00599802 0.00580314 0.00568534 0.00555443 0.00542126 0.0053037 0.005187 0.00510138 0.00499189 0.00488436 0.00480015 0.00471555 0.00461382 0.00453697 0.00444112 0.00436802 0.00430252 0.00419121 0.00411717 0.00404834 0.00395849 0.00388981 0.00382835 0.00371228 0.00365235 0.00351319 0.00338941 0.0033029 0.00322193 0.00313782 0.00305948 0.00299635 0.00290274 0.00283115 0.0027588 0.00268906 0.00262652 0.00256305 0.00251295 0.0024663 0.00240355 0.00234478 0.00227867 0.00218851 0.00212687 0.00208464 0.00204374 0.00195442 0.00189671 0.00182264 0.00177638 0.00170594 0.00166718 0.00161629 0.00156233 0.00151407 0.00146639 0.00140707 0.0013423 0.00128071 0.00121582 0.00113768 0.00105659 0.00100096 0.000919737 ];
plot(Recall_SEG, Precision_SEG, 'b', 'linewidth', 1);
Recall_MSS = [1 0.982336 0.968279 0.953789 0.939434 0.925387 0.911992 0.899002 0.886245 0.873742 0.861452 0.849395 0.837511 0.825921 0.814598 0.803464 0.792604 0.782049 0.771713 0.761668 0.75174 0.742044 0.732579 0.723162 0.713905 0.704743 0.695939 0.687114 0.678445 0.669881 0.661439 0.653077 0.644856 0.636996 0.628996 0.621003 0.613181 0.605493 0.597913 0.590414 0.582996 0.575711 0.568481 0.561396 0.554672 0.54778 0.540942 0.534211 0.527544 0.520895 0.514363 0.507871 0.501479 0.495141 0.48886 0.482634 0.476576 0.470509 0.464529 0.458561 0.452649 0.446805 0.44103 0.435301 0.429632 0.42437 0.418786 0.4133 0.407852 0.402434 0.397106 0.391856 0.386705 0.38161 0.376578 0.371595 0.366625 0.361698 0.356902 0.352053 0.347294 0.342589 0.337955 0.333343 0.328778 0.324284 0.319821 0.315433 0.31104 0.306676 0.302374 0.298139 0.293964 0.289803 0.285678 0.281592 0.27756 0.273642 0.269667 0.265729 0.261808 0.257938 0.254104 0.250334 0.246598 0.242912 0.239215 0.2356 0.232011 0.228443 0.224924 0.22141 0.217978 0.214546 0.211155 0.207778 0.204434 0.201123 0.197855 0.194594 0.191337 0.188147 0.185019 0.181902 0.178831 0.175792 0.17276 0.169804 0.167245 0.164425 0.161554 0.158718 0.155936 0.153148 0.150414 0.147723 0.145031 0.142396 0.139788 0.137218 0.134676 0.13215 0.129668 0.127215 0.124774 0.122387 0.120006 0.11768 0.115397 0.11312 0.110886 0.108617 0.1064 0.104204 0.102048 0.09993 0.0978384 0.0957369 0.0937151 0.0916488 0.089694 0.0877426 0.0857864 0.083864 0.081947 0.0800759 0.0782122 0.0763852 0.0745807 0.0728174 0.0710629 0.0693338 0.0676198 0.0659074 0.064272 0.0626697 0.0610913 0.0595545 0.0580184 0.0565178 0.0550457 0.0535839 0.0521499 0.0507486 0.0493627 0.048008 0.0466827 0.0453583 0.0440606 0.0427861 0.0415283 0.0402846 0.0391092 0.0378896 0.0366989 0.0355305 0.034406 0.0332726 0.0321799 0.0311131 0.0300738 0.0290412 0.0280523 0.0270867 0.0261165 0.0251784 0.0242498 0.0233405 0.022432 0.0215466 0.0206723 0.0197998 0.0189489 0.0181343 0.0173501 0.0165631 0.0158034 0.0150617 0.0143477 0.0136538 0.0129548 0.0122627 0.0115954 0.0109574 0.0103506 0.00975423 0.00916843 0.00859708 0.00804244 0.00752619 0.00701925 0.00654839 0.00609864 0.00564876 0.00523543 0.00483285 0.00444522 0.00406122 0.00371134 0.00337138 0.00304301 0.00272693 0.00242941 0.00215745 0.00189818 0.00165132 0.00142191 0.00120108 0.00099469 0.00081218 0.000645785 0.000508728 0.000389895 0.000292146 0.000212928 0.00015336 ];
Precision_MSS = [0.169567 0.220543 0.254444 0.284243 0.310383 0.334316 0.357128 0.377959 0.397271 0.415211 0.4319 0.4475 0.462158 0.475993 0.488951 0.501264 0.513159 0.524498 0.53537 0.545666 0.55564 0.565155 0.574171 0.58289 0.591297 0.599307 0.606804 0.614192 0.621328 0.628257 0.63482 0.641158 0.647295 0.653099 0.65883 0.664374 0.669701 0.674875 0.679924 0.684838 0.689536 0.694126 0.698523 0.702823 0.706871 0.710888 0.714798 0.718643 0.722388 0.725961 0.729474 0.732837 0.736108 0.739277 0.742371 0.745334 0.748212 0.751037 0.753802 0.756509 0.75911 0.761642 0.764067 0.766418 0.768721 0.770787 0.772893 0.774937 0.776944 0.778827 0.780602 0.782278 0.78386 0.785407 0.786901 0.788294 0.789683 0.790954 0.792229 0.793512 0.794744 0.795893 0.79712 0.798209 0.799293 0.800334 0.801318 0.802288 0.803255 0.804226 0.805174 0.806156 0.80705 0.807997 0.808952 0.809917 0.810782 0.811622 0.812494 0.813241 0.813991 0.814733 0.815447 0.816136 0.816721 0.81736 0.817899 0.818437 0.819007 0.819597 0.82026 0.820743 0.821178 0.821641 0.822062 0.822452 0.822786 0.823053 0.823227 0.823363 0.82346 0.823578 0.823729 0.823793 0.823808 0.823826 0.82372 0.823594 0.823516 0.823471 0.823425 0.823428 0.823508 0.823438 0.823543 0.82355 0.823545 0.823493 0.823577 0.823615 0.823534 0.823578 0.823439 0.823234 0.822879 0.822718 0.822533 0.822552 0.822556 0.822467 0.822334 0.822116 0.821778 0.821501 0.821325 0.821033 0.820708 0.820306 0.820249 0.82001 0.819808 0.819585 0.819239 0.81895 0.81863 0.818238 0.817971 0.817616 0.81716 0.816867 0.816309 0.815933 0.815652 0.815338 0.815086 0.814579 0.814115 0.81369 0.813143 0.8128 0.812284 0.811944 0.811622 0.811472 0.811036 0.81062 0.810134 0.809812 0.809074 0.808402 0.807792 0.807419 0.80705 0.806562 0.805863 0.805066 0.804742 0.803961 0.802965 0.802099 0.801256 0.800443 0.799882 0.799234 0.798819 0.798408 0.798002 0.797293 0.796644 0.79622 0.795952 0.795472 0.794966 0.794665 0.79465 0.794138 0.793908 0.793568 0.793061 0.792687 0.791409 0.790672 0.789826 0.789095 0.788308 0.787362 0.786903 0.786164 0.785039 0.784435 0.784124 0.783283 0.782596 0.782267 0.781933 0.78195 0.781593 0.781113 0.780689 0.780274 0.779355 0.779151 0.7785 0.778409 0.777241 0.77767 0.777392 0.77614 0.774922 0.773609 0.772479 0.771935 0.770934 0.770696 0.768375 0.770076 ];
TPR_MSS = [1 0.982336 0.968279 0.953789 0.939434 0.925387 0.911992 0.899002 0.886245 0.873742 0.861452 0.849395 0.837511 0.825921 0.814598 0.803464 0.792604 0.782049 0.771713 0.761668 0.75174 0.742044 0.732579 0.723162 0.713905 0.704743 0.695939 0.687114 0.678445 0.669881 0.661439 0.653077 0.644856 0.636996 0.628996 0.621003 0.613181 0.605493 0.597913 0.590414 0.582996 0.575711 0.568481 0.561396 0.554672 0.54778 0.540942 0.534211 0.527544 0.520895 0.514363 0.507871 0.501479 0.495141 0.48886 0.482634 0.476576 0.470509 0.464529 0.458561 0.452649 0.446805 0.44103 0.435301 0.429632 0.42437 0.418786 0.4133 0.407852 0.402434 0.397106 0.391856 0.386705 0.38161 0.376578 0.371595 0.366625 0.361698 0.356902 0.352053 0.347294 0.342589 0.337955 0.333343 0.328778 0.324284 0.319821 0.315433 0.31104 0.306676 0.302374 0.298139 0.293964 0.289803 0.285678 0.281592 0.27756 0.273642 0.269667 0.265729 0.261808 0.257938 0.254104 0.250334 0.246598 0.242912 0.239215 0.2356 0.232011 0.228443 0.224924 0.22141 0.217978 0.214546 0.211155 0.207778 0.204434 0.201123 0.197855 0.194594 0.191337 0.188147 0.185019 0.181902 0.178831 0.175792 0.17276 0.169804 0.167245 0.164425 0.161554 0.158718 0.155936 0.153148 0.150414 0.147723 0.145031 0.142396 0.139788 0.137218 0.134676 0.13215 0.129668 0.127215 0.124774 0.122387 0.120006 0.11768 0.115397 0.11312 0.110886 0.108617 0.1064 0.104204 0.102048 0.09993 0.0978384 0.0957369 0.0937151 0.0916488 0.089694 0.0877426 0.0857864 0.083864 0.081947 0.0800759 0.0782122 0.0763852 0.0745807 0.0728174 0.0710629 0.0693338 0.0676198 0.0659074 0.064272 0.0626697 0.0610913 0.0595545 0.0580184 0.0565178 0.0550457 0.0535839 0.0521499 0.0507486 0.0493627 0.048008 0.0466827 0.0453583 0.0440606 0.0427861 0.0415283 0.0402846 0.0391092 0.0378896 0.0366989 0.0355305 0.034406 0.0332726 0.0321799 0.0311131 0.0300738 0.0290412 0.0280523 0.0270867 0.0261165 0.0251784 0.0242498 0.0233405 0.022432 0.0215466 0.0206723 0.0197998 0.0189489 0.0181343 0.0173501 0.0165631 0.0158034 0.0150617 0.0143477 0.0136538 0.0129548 0.0122627 0.0115954 0.0109574 0.0103506 0.00975423 0.00916843 0.00859708 0.00804244 0.00752619 0.00701925 0.00654839 0.00609864 0.00564876 0.00523543 0.00483285 0.00444522 0.00406122 0.00371134 0.00337138 0.00304301 0.00272693 0.00242941 0.00215745 0.00189818 0.00165132 0.00142191 0.00120108 0.00099469 0.00081218 0.000645785 0.000508728 0.000389895 0.000292146 0.000212928 0.00015336 ];
FPR_MSS = [1 0.741046 0.631063 0.557493 0.501922 0.457137 0.419529 0.387621 0.35987 0.335364 0.313537 0.293985 0.276411 0.260444 0.245877 0.232502 0.220121 0.208706 0.19813 0.188396 0.179257 0.170795 0.16292 0.155475 0.148481 0.141934 0.135876 0.130058 0.124548 0.119343 0.114433 0.109771 0.105346 0.101267 0.0972794 0.0934609 0.0898339 0.0863636 0.0830391 0.0798747 0.0768473 0.0739387 0.0711631 0.0685064 0.0660319 0.0636086 0.0612813 0.0590477 0.0569094 0.0548795 0.0529323 0.0510748 0.0493036 0.0475942 0.0459576 0.0443858 0.0428965 0.0414558 0.0400678 0.0387376 0.0374649 0.0362416 0.0350655 0.0339303 0.0328376 0.0318433 0.0308323 0.02986 0.0289195 0.0280108 0.0271486 0.0263199 0.0255258 0.0247662 0.0240326 0.0233308 0.0226464 0.0219931 0.0213718 0.0207539 0.0201599 0.019585 0.0190203 0.0184829 0.0179623 0.01746 0.0169723 0.0164958 0.0160361 0.0155883 0.0151545 0.0147365 0.0143327 0.0139343 0.0135452 0.0131675 0.0128045 0.0124661 0.0121228 0.0117937 0.0114711 0.0111574 0.0108504 0.0105517 0.0102593 0.00997244 0.00969671 0.00942509 0.00916098 0.00890042 0.00864612 0.00840464 0.00816899 0.00794091 0.00771963 0.00750313 0.0072942 0.00708963 0.00689626 0.00670856 0.00652039 0.0063389 0.00616475 0.00599662 0.00583272 0.00567444 0.00551804 0.00536754 0.00524188 0.00510546 0.00496726 0.00483173 0.00470116 0.00457388 0.00444864 0.00432791 0.00421226 0.0040982 0.00398438 0.00387512 0.00376915 0.00366688 0.00356677 0.00346731 0.00337266 0.00327766 0.00318328 0.00309045 0.00300067 0.00291413 0.00283025 0.00275008 0.00267076 0.00259235 0.00251621 0.0024427 0.00237223 0.002304 0.00223602 0.00216908 0.00210657 0.0020453 0.0019828 0.00192296 0.00186401 0.0018077 0.00175193 0.00169935 0.00164757 0.00159641 0.00154676 0.0014998 0.00145376 0.00140751 0.00136295 0.00131917 0.00127746 0.00123632 0.00119633 0.0011573 0.00111928 0.00108219 0.00104536 0.00101095 0.000976617 0.000942704 0.000911417 0.000880855 0.000853059 0.000825756 0.000800185 0.000774012 0.000750091 0.000726021 0.000703267 0.000681221 0.000658234 0.000636804 0.000614403 0.000592774 0.000571868 0.000551427 0.000531692 0.000511643 0.000491981 0.000472898 0.000454655 0.000436938 0.000419608 0.000403389 0.000386882 0.000371023 0.000356356 0.000341744 0.000328795 0.000314538 0.000300131 0.000287248 0.000274345 0.000261143 0.000248732 0.000236285 0.000225631 0.000214179 0.00020317 0.000192037 0.000181795 0.000171784 0.000161684 0.000152368 0.000143445 0.000134407 0.000126028 0.000117707 0.000109606 0.000101151 9.3427e-005 8.54807e-005 7.82364e-005 7.15447e-005 6.53804e-005 5.92817e-005 5.3443e-005 4.79348e-005 4.26557e-005 3.73612e-005 3.26501e-005 2.8085e-005 2.39705e-005 2.03137e-005 1.67468e-005 1.36323e-005 1.13075e-005 9.08093e-006 7.12197e-006 5.32437e-006 ];
plot(Recall_MSS, Precision_MSS, 'g', 'linewidth', 1);
Recall_CA = [1 0.998513 0.997509 0.996597 0.995671 0.994792 0.993755 0.992625 0.991335 0.989832 0.988129 0.986305 0.984474 0.982542 0.980446 0.978304 0.976056 0.973696 0.971211 0.968685 0.966155 0.963557 0.960901 0.958248 0.955528 0.952723 0.949852 0.946972 0.943964 0.940871 0.937791 0.934645 0.931449 0.928298 0.925065 0.921867 0.918661 0.915361 0.911981 0.908544 0.905096 0.901572 0.897983 0.894342 0.890801 0.887078 0.883287 0.87952 0.875723 0.871855 0.867923 0.863993 0.860081 0.856124 0.852132 0.848122 0.844108 0.840004 0.835868 0.831772 0.827696 0.823536 0.819296 0.815004 0.810779 0.80681 0.802487 0.79813 0.79371 0.789211 0.784667 0.780128 0.775579 0.770953 0.766296 0.76166 0.757009 0.752318 0.747563 0.742841 0.738112 0.733391 0.728625 0.723881 0.719166 0.714425 0.70965 0.704867 0.700092 0.695281 0.690489 0.685647 0.680797 0.675948 0.671097 0.666226 0.661342 0.656491 0.651583 0.646687 0.641805 0.636885 0.631964 0.627065 0.622179 0.61726 0.612303 0.607345 0.602381 0.597406 0.592385 0.587384 0.582355 0.577313 0.57224 0.5672 0.562212 0.557215 0.552208 0.547251 0.54233 0.537368 0.532416 0.527511 0.522632 0.517765 0.512868 0.508012 0.505269 0.500473 0.49558 0.490733 0.485874 0.481049 0.476236 0.471414 0.466611 0.461793 0.456982 0.452128 0.447285 0.442417 0.437542 0.432674 0.427772 0.422884 0.417966 0.413089 0.408185 0.403281 0.398366 0.393461 0.38858 0.3837 0.378793 0.373959 0.369127 0.364305 0.359465 0.354647 0.349892 0.345109 0.340338 0.335565 0.330814 0.326055 0.321277 0.316576 0.311922 0.307282 0.302625 0.298011 0.293389 0.288802 0.284195 0.279608 0.275043 0.270488 0.265948 0.261396 0.256886 0.252387 0.247882 0.243381 0.238926 0.23448 0.230016 0.225604 0.221205 0.216811 0.212388 0.208002 0.203869 0.199497 0.195158 0.190833 0.18656 0.182253 0.177972 0.173731 0.169485 0.165263 0.161006 0.156748 0.152548 0.148333 0.144141 0.139941 0.135797 0.131634 0.127478 0.123358 0.119265 0.115183 0.111139 0.107074 0.103003 0.0989551 0.0949423 0.0909237 0.0869234 0.0829666 0.0790053 0.0750633 0.0711833 0.0673301 0.0635069 0.0597674 0.0561125 0.0525383 0.0490616 0.045668 0.0423896 0.0392116 0.0361298 0.0331453 0.0302695 0.0275089 0.0248628 0.022363 0.0200117 0.0177998 0.015727 0.0137637 0.0119725 0.0102889 0.00874762 0.00733028 0.00603359 0.00484111 0.00377279 0.0028215 0.00197466 0.00124292 0.000628644 0.000184432 ];
Precision_CA = [0.169567 0.186637 0.200528 0.212162 0.222929 0.233063 0.242697 0.251773 0.260413 0.268723 0.276699 0.284369 0.291708 0.298812 0.305667 0.312212 0.318522 0.324762 0.330906 0.336868 0.342551 0.348198 0.353751 0.359172 0.364433 0.369628 0.374811 0.379834 0.384706 0.38953 0.394351 0.399019 0.40356 0.408102 0.412649 0.417094 0.42146 0.425768 0.43003 0.43424 0.438369 0.442432 0.446463 0.450422 0.454257 0.458114 0.461955 0.465756 0.469472 0.473128 0.476786 0.480399 0.483943 0.487459 0.490956 0.494366 0.497734 0.501051 0.504359 0.507591 0.510817 0.513998 0.517157 0.520237 0.523313 0.526215 0.529215 0.532204 0.535127 0.538035 0.54092 0.543741 0.546504 0.549237 0.551954 0.554629 0.557231 0.559822 0.562355 0.564866 0.567331 0.569763 0.572176 0.574577 0.576944 0.579291 0.5816 0.583861 0.586067 0.588288 0.590511 0.592703 0.594849 0.596993 0.599129 0.601204 0.603235 0.605271 0.607258 0.609227 0.611169 0.613093 0.615003 0.616868 0.618735 0.620553 0.622375 0.624173 0.625945 0.627687 0.62938 0.631091 0.632757 0.634397 0.636021 0.637604 0.639181 0.640782 0.64233 0.643878 0.645451 0.646959 0.648497 0.649987 0.651478 0.652928 0.654367 0.655787 0.656754 0.658111 0.659495 0.660942 0.662319 0.663722 0.665126 0.666532 0.667912 0.669255 0.670639 0.671954 0.673247 0.674519 0.675766 0.677061 0.678273 0.679509 0.680727 0.681925 0.683076 0.684241 0.685386 0.686551 0.687681 0.688826 0.689918 0.691035 0.692169 0.693275 0.694351 0.695469 0.6966 0.697701 0.698836 0.699948 0.701006 0.702101 0.70315 0.704246 0.705365 0.706507 0.707553 0.708657 0.70969 0.71079 0.711829 0.712903 0.713989 0.71509 0.716201 0.717259 0.71839 0.719433 0.720447 0.7215 0.72252 0.723458 0.724453 0.725541 0.726581 0.727628 0.728495 0.729501 0.730461 0.731358 0.732331 0.733244 0.734155 0.735151 0.73604 0.736949 0.737861 0.738795 0.739615 0.740545 0.741477 0.742354 0.74339 0.744305 0.745263 0.746287 0.747339 0.74832 0.749469 0.750534 0.75155 0.752545 0.753408 0.754445 0.755446 0.756599 0.757773 0.75884 0.759824 0.760738 0.761741 0.762762 0.763821 0.764318 0.765097 0.765804 0.766567 0.767147 0.767785 0.7682 0.768665 0.769117 0.769443 0.769572 0.769871 0.770449 0.770788 0.771541 0.771956 0.772187 0.772649 0.773267 0.773615 0.774287 0.774233 0.773593 0.773975 0.772949 0.772503 0.770822 0.769544 0.776289 ];
TPR_CA = [1 0.998513 0.997509 0.996597 0.995671 0.994792 0.993755 0.992625 0.991335 0.989832 0.988129 0.986305 0.984474 0.982542 0.980446 0.978304 0.976056 0.973696 0.971211 0.968685 0.966155 0.963557 0.960901 0.958248 0.955528 0.952723 0.949852 0.946972 0.943964 0.940871 0.937791 0.934645 0.931449 0.928298 0.925065 0.921867 0.918661 0.915361 0.911981 0.908544 0.905096 0.901572 0.897983 0.894342 0.890801 0.887078 0.883287 0.87952 0.875723 0.871855 0.867923 0.863993 0.860081 0.856124 0.852132 0.848122 0.844108 0.840004 0.835868 0.831772 0.827696 0.823536 0.819296 0.815004 0.810779 0.80681 0.802487 0.79813 0.79371 0.789211 0.784667 0.780128 0.775579 0.770953 0.766296 0.76166 0.757009 0.752318 0.747563 0.742841 0.738112 0.733391 0.728625 0.723881 0.719166 0.714425 0.70965 0.704867 0.700092 0.695281 0.690489 0.685647 0.680797 0.675948 0.671097 0.666226 0.661342 0.656491 0.651583 0.646687 0.641805 0.636885 0.631964 0.627065 0.622179 0.61726 0.612303 0.607345 0.602381 0.597406 0.592385 0.587384 0.582355 0.577313 0.57224 0.5672 0.562212 0.557215 0.552208 0.547251 0.54233 0.537368 0.532416 0.527511 0.522632 0.517765 0.512868 0.508012 0.505269 0.500473 0.49558 0.490733 0.485874 0.481049 0.476236 0.471414 0.466611 0.461793 0.456982 0.452128 0.447285 0.442417 0.437542 0.432674 0.427772 0.422884 0.417966 0.413089 0.408185 0.403281 0.398366 0.393461 0.38858 0.3837 0.378793 0.373959 0.369127 0.364305 0.359465 0.354647 0.349892 0.345109 0.340338 0.335565 0.330814 0.326055 0.321277 0.316576 0.311922 0.307282 0.302625 0.298011 0.293389 0.288802 0.284195 0.279608 0.275043 0.270488 0.265948 0.261396 0.256886 0.252387 0.247882 0.243381 0.238926 0.23448 0.230016 0.225604 0.221205 0.216811 0.212388 0.208002 0.203869 0.199497 0.195158 0.190833 0.18656 0.182253 0.177972 0.173731 0.169485 0.165263 0.161006 0.156748 0.152548 0.148333 0.144141 0.139941 0.135797 0.131634 0.127478 0.123358 0.119265 0.115183 0.111139 0.107074 0.103003 0.0989551 0.0949423 0.0909237 0.0869234 0.0829666 0.0790053 0.0750633 0.0711833 0.0673301 0.0635069 0.0597674 0.0561125 0.0525383 0.0490616 0.045668 0.0423896 0.0392116 0.0361298 0.0331453 0.0302695 0.0275089 0.0248628 0.022363 0.0200117 0.0177998 0.015727 0.0137637 0.0119725 0.0102889 0.00874762 0.00733028 0.00603359 0.00484111 0.00377279 0.0028215 0.00197466 0.00124292 0.000628644 0.000184432 ];
FPR_CA = [1 0.92011 0.856412 0.807994 0.767614 0.732591 0.701768 0.674201 0.649209 0.626119 0.604699 0.584754 0.566398 0.549125 0.532795 0.517475 0.502978 0.48899 0.475571 0.462886 0.451006 0.439463 0.428376 0.417841 0.407788 0.397992 0.388434 0.379356 0.370645 0.362179 0.353905 0.345966 0.338369 0.330952 0.323663 0.316664 0.309913 0.303306 0.296861 0.290599 0.284543 0.278634 0.272852 0.267245 0.261953 0.256618 0.251365 0.246253 0.241301 0.236461 0.231673 0.227006 0.222492 0.218064 0.213718 0.209517 0.205449 0.20145 0.197526 0.193727 0.190022 0.186382 0.182796 0.17931 0.175906 0.17282 0.169551 0.166355 0.163252 0.160194 0.157192 0.154262 0.151419 0.148614 0.145846 0.143143 0.140515 0.137918 0.135388 0.1329 0.130472 0.128104 0.125761 0.12346 0.121222 0.119017 0.116853 0.11475 0.112689 0.110654 0.108662 0.106696 0.10478 0.102885 0.101023 0.0992122 0.0974433 0.0957051 0.093989 0.0923034 0.0906563 0.0890298 0.0874259 0.0858603 0.0843201 0.0828105 0.0813137 0.0798619 0.0784226 0.0770114 0.0756214 0.0742426 0.0728955 0.0715761 0.0702634 0.0689847 0.0677341 0.0664915 0.0652684 0.0640752 0.0629019 0.0617474 0.0606037 0.0594897 0.0583948 0.0573146 0.0562536 0.0552048 0.0545978 0.0536116 0.052604 0.0516032 0.0506263 0.0496625 0.0487161 0.0477799 0.04686 0.0459576 0.0450657 0.0441872 0.0433276 0.0424849 0.0416511 0.0408296 0.0400267 0.0392313 0.0384479 0.0376817 0.0369326 0.0361865 0.0354607 0.0347352 0.0340228 0.0333185 0.0326282 0.031944 0.0312703 0.0306094 0.0299557 0.0293129 0.0286837 0.0280611 0.0274473 0.0268377 0.0262402 0.0256507 0.0250654 0.0244952 0.0239353 0.0233756 0.0228273 0.0222856 0.0217518 0.0212262 0.0207101 0.0201984 0.0196934 0.0191982 0.0187076 0.0182288 0.0177577 0.0172884 0.0168302 0.0163709 0.0159239 0.0154862 0.0150545 0.0146313 0.0142101 0.0137972 0.0133935 0.0129931 0.0126355 0.0122499 0.0118674 0.0114953 0.0111279 0.0107665 0.0104084 0.0100575 0.00971176 0.00937265 0.00904243 0.00871423 0.0083903 0.00807411 0.0077606 0.00746701 0.00716675 0.00686933 0.00657716 0.00629255 0.00601429 0.00573947 0.00548321 0.00522121 0.00496284 0.00470801 0.00445966 0.00421467 0.00397685 0.00374848 0.00352353 0.00330488 0.0030932 0.00288571 0.00268187 0.0025028 0.00231409 0.00213501 0.00196432 0.00180293 0.00165188 0.00150655 0.00136881 0.00124023 0.00111988 0.00100699 0.000900434 0.000801007 0.000707503 0.000621381 0.000540794 0.000467336 0.000400654 0.000339257 0.000285307 0.000235842 0.000191454 0.000152985 0.000118613 8.87487e-005 6.26735e-005 4.00241e-005 2.13765e-005 7.02717e-006 ];
plot(Recall_CA, Precision_CA, 'r', 'linewidth', 1);
Recall_FT = [1 0.994548 0.984141 0.974228 0.965142 0.956259 0.947761 0.939428 0.931074 0.923023 0.915267 0.907718 0.900197 0.892916 0.885543 0.878291 0.871277 0.864271 0.857205 0.850255 0.843458 0.836753 0.830124 0.823547 0.817039 0.810638 0.80423 0.79784 0.791547 0.785325 0.779087 0.772997 0.766984 0.760964 0.754963 0.748912 0.742912 0.737016 0.731129 0.725255 0.719386 0.71368 0.708043 0.702471 0.696972 0.69152 0.686152 0.680831 0.675566 0.670217 0.664798 0.659604 0.654403 0.649221 0.644036 0.638949 0.633908 0.62885 0.623823 0.618795 0.613782 0.608808 0.603822 0.598894 0.594014 0.589179 0.584358 0.57952 0.574729 0.569951 0.56512 0.560357 0.555479 0.550695 0.545884 0.540969 0.536033 0.531068 0.526225 0.521378 0.516591 0.511952 0.507383 0.502814 0.498314 0.493813 0.489241 0.484647 0.479479 0.475153 0.470872 0.466619 0.46236 0.458113 0.453862 0.449603 0.445348 0.441148 0.436926 0.432783 0.428558 0.424344 0.419779 0.415459 0.410936 0.406715 0.402538 0.398384 0.394243 0.390131 0.386035 0.381941 0.377924 0.374009 0.370123 0.366227 0.362352 0.358485 0.354657 0.350801 0.346923 0.343103 0.339292 0.335633 0.331994 0.328356 0.32467 0.320984 0.31736 0.313722 0.31012 0.306575 0.303063 0.299587 0.296014 0.292465 0.288983 0.285476 0.281984 0.278599 0.275196 0.271858 0.268504 0.265179 0.261879 0.258572 0.255313 0.252047 0.248799 0.245561 0.242362 0.239173 0.23596 0.232786 0.229627 0.226436 0.223244 0.220087 0.216928 0.213781 0.210631 0.207224 0.204133 0.201052 0.198 0.194998 0.192053 0.189093 0.186173 0.183229 0.180308 0.177376 0.174442 0.17153 0.168605 0.16573 0.162844 0.160035 0.157236 0.154421 0.151543 0.148552 0.145592 0.142883 0.140251 0.13758 0.134905 0.132299 0.129711 0.127127 0.124523 0.121916 0.119303 0.116724 0.114104 0.111519 0.109 0.106516 0.104044 0.101412 0.0989999 0.0965987 0.0942315 0.0918809 0.0895319 0.0871578 0.0847993 0.0824224 0.0800857 0.0776813 0.0754676 0.0732111 0.0711451 0.0690461 0.0669881 0.0648579 0.0628796 0.0609642 0.0590835 0.05728 0.0554918 0.0537205 0.0519786 0.0502611 0.0486137 0.0469577 0.0453677 0.0437883 0.0422588 0.0407101 0.0391832 0.0376339 0.0360435 0.034134 0.0326019 0.0309609 0.0295045 0.0280471 0.0266136 0.0252154 0.0237685 0.0221628 0.0207363 0.0193249 0.0179945 0.0166723 0.0153407 0.0139826 0.0127243 0.0114738 0.0101333 0.00885896 0.00730847 0.0054122 0.00358258 0.00264887 ];
Precision_FT = [0.169567 0.175272 0.20533 0.230239 0.253481 0.27413 0.290754 0.306699 0.323023 0.34079 0.356425 0.371847 0.387972 0.400471 0.413427 0.425869 0.437851 0.448047 0.458278 0.467188 0.476074 0.484462 0.493378 0.501742 0.509054 0.516345 0.523931 0.531358 0.53795 0.544376 0.551042 0.557448 0.564181 0.570114 0.575497 0.581118 0.586272 0.591631 0.597555 0.602794 0.608103 0.612561 0.617196 0.621886 0.62626 0.630425 0.634506 0.638459 0.642581 0.646328 0.649742 0.653122 0.65666 0.660117 0.663155 0.666228 0.669365 0.672713 0.675824 0.678883 0.682181 0.685231 0.688426 0.691747 0.694779 0.697694 0.700577 0.703482 0.706125 0.708471 0.710748 0.7129 0.715084 0.717132 0.719056 0.720917 0.722759 0.7245 0.72627 0.727861 0.729225 0.730779 0.732555 0.734121 0.736288 0.738034 0.739688 0.741253 0.742405 0.744231 0.746165 0.74819 0.750185 0.752223 0.753877 0.755255 0.756627 0.758119 0.759323 0.760449 0.761488 0.762443 0.763068 0.763804 0.764553 0.76547 0.766256 0.767048 0.767837 0.768838 0.76956 0.770216 0.77082 0.771463 0.772195 0.772835 0.773401 0.774015 0.774769 0.775916 0.776605 0.77703 0.777631 0.778103 0.778691 0.779227 0.779812 0.779795 0.780523 0.781109 0.781817 0.782305 0.782876 0.783437 0.78434 0.785032 0.785701 0.786288 0.786701 0.787135 0.787669 0.788098 0.78841 0.788603 0.788947 0.789224 0.789814 0.790892 0.791334 0.791712 0.792058 0.792593 0.792999 0.793651 0.794244 0.794803 0.795467 0.796106 0.796698 0.797373 0.79823 0.798828 0.799684 0.800052 0.800284 0.800502 0.800511 0.801302 0.801578 0.801779 0.801939 0.802107 0.8021 0.803078 0.803984 0.804017 0.803887 0.80392 0.80387 0.803892 0.803868 0.80404 0.803915 0.805227 0.804741 0.804548 0.804503 0.804187 0.804048 0.803905 0.803992 0.80373 0.803823 0.803685 0.803641 0.803649 0.803627 0.802982 0.802998 0.802366 0.802367 0.802345 0.802277 0.803307 0.803288 0.803416 0.803151 0.802958 0.802995 0.802839 0.802705 0.802863 0.803393 0.803686 0.804166 0.804536 0.804465 0.804313 0.80439 0.80464 0.804578 0.806196 0.805811 0.805775 0.806009 0.806107 0.80558 0.805136 0.804824 0.804221 0.803823 0.804273 0.804233 0.804607 0.804997 0.804617 0.804313 0.804852 0.805394 0.805829 0.806366 0.806293 0.806056 0.806208 0.805641 0.805768 0.806254 0.806548 0.80722 0.807792 0.808194 0.808322 0.806973 0.807785 0.808185 0.806081 ];
TPR_FT = [1 0.994548 0.984141 0.974228 0.965142 0.956259 0.947761 0.939428 0.931074 0.923023 0.915267 0.907718 0.900197 0.892916 0.885543 0.878291 0.871277 0.864271 0.857205 0.850255 0.843458 0.836753 0.830124 0.823547 0.817039 0.810638 0.80423 0.79784 0.791547 0.785325 0.779087 0.772997 0.766984 0.760964 0.754963 0.748912 0.742912 0.737016 0.731129 0.725255 0.719386 0.71368 0.708043 0.702471 0.696972 0.69152 0.686152 0.680831 0.675566 0.670217 0.664798 0.659604 0.654403 0.649221 0.644036 0.638949 0.633908 0.62885 0.623823 0.618795 0.613782 0.608808 0.603822 0.598894 0.594014 0.589179 0.584358 0.57952 0.574729 0.569951 0.56512 0.560357 0.555479 0.550695 0.545884 0.540969 0.536033 0.531068 0.526225 0.521378 0.516591 0.511952 0.507383 0.502814 0.498314 0.493813 0.489241 0.484647 0.479479 0.475153 0.470872 0.466619 0.46236 0.458113 0.453862 0.449603 0.445348 0.441148 0.436926 0.432783 0.428558 0.424344 0.419779 0.415459 0.410936 0.406715 0.402538 0.398384 0.394243 0.390131 0.386035 0.381941 0.377924 0.374009 0.370123 0.366227 0.362352 0.358485 0.354657 0.350801 0.346923 0.343103 0.339292 0.335633 0.331994 0.328356 0.32467 0.320984 0.31736 0.313722 0.31012 0.306575 0.303063 0.299587 0.296014 0.292465 0.288983 0.285476 0.281984 0.278599 0.275196 0.271858 0.268504 0.265179 0.261879 0.258572 0.255313 0.252047 0.248799 0.245561 0.242362 0.239173 0.23596 0.232786 0.229627 0.226436 0.223244 0.220087 0.216928 0.213781 0.210631 0.207224 0.204133 0.201052 0.198 0.194998 0.192053 0.189093 0.186173 0.183229 0.180308 0.177376 0.174442 0.17153 0.168605 0.16573 0.162844 0.160035 0.157236 0.154421 0.151543 0.148552 0.145592 0.142883 0.140251 0.13758 0.134905 0.132299 0.129711 0.127127 0.124523 0.121916 0.119303 0.116724 0.114104 0.111519 0.109 0.106516 0.104044 0.101412 0.0989999 0.0965987 0.0942315 0.0918809 0.0895319 0.0871578 0.0847993 0.0824224 0.0800857 0.0776813 0.0754676 0.0732111 0.0711451 0.0690461 0.0669881 0.0648579 0.0628796 0.0609642 0.0590835 0.05728 0.0554918 0.0537205 0.0519786 0.0502611 0.0486137 0.0469577 0.0453677 0.0437883 0.0422588 0.0407101 0.0391832 0.0376339 0.0360435 0.034134 0.0326019 0.0309609 0.0295045 0.0280471 0.0266136 0.0252154 0.0237685 0.0221628 0.0207363 0.0193249 0.0179945 0.0166723 0.0153407 0.0139826 0.0127243 0.0114738 0.0101333 0.00885896 0.00730847 0.0054122 0.00358258 0.00264887 ];
FPR_FT = [1 0.963513 0.878087 0.810707 0.750497 0.701461 0.663155 0.627726 0.593778 0.561364 0.533124 0.506388 0.479818 0.457823 0.436384 0.416673 0.398921 0.383005 0.367671 0.354138 0.341093 0.328903 0.31692 0.305941 0.295636 0.285738 0.275662 0.266674 0.258326 0.249981 0.241621 0.233984 0.226159 0.219054 0.21255 0.206215 0.200362 0.194339 0.187637 0.182316 0.176935 0.17198 0.166862 0.161793 0.157 0.152735 0.148722 0.144876 0.141041 0.137417 0.13397 0.130715 0.127513 0.124374 0.121416 0.118547 0.115684 0.112681 0.109918 0.107263 0.10429 0.101662 0.0989627 0.0963255 0.0936524 0.0913995 0.0892112 0.0871207 0.085178 0.0832358 0.0813731 0.0795423 0.0776889 0.0759387 0.0742001 0.0724897 0.0708136 0.0691803 0.0675227 0.0658424 0.0644194 0.0630232 0.0616476 0.0603082 0.0589009 0.0575957 0.0563724 0.0551754 0.0539834 0.0527784 0.051618 0.050474 0.0493228 0.0481872 0.0471342 0.0460884 0.045022 0.0441091 0.0432254 0.0423702 0.0415372 0.0407272 0.0399537 0.0392177 0.038475 0.0377437 0.0370482 0.0363691 0.0356912 0.0349917 0.0343391 0.0336911 0.0330544 0.0324319 0.031805 0.0311987 0.0305949 0.0299996 0.0294203 0.0288007 0.0282308 0.0276565 0.0270784 0.026553 0.0260337 0.0254979 0.0249809 0.0244218 0.0238989 0.0234259 0.0229495 0.0224906 0.0220371 0.02161 0.0211661 0.0207462 0.0203289 0.0199158 0.019519 0.0191408 0.0187653 0.0184017 0.0180484 0.0177114 0.0173692 0.017036 0.0166863 0.0162948 0.0159427 0.0156002 0.0152631 0.0149431 0.0146464 0.0143402 0.0140405 0.0137503 0.0134784 0.0131954 0.0129058 0.0126287 0.0123671 0.0121255 0.0118317 0.0115847 0.0113567 0.0111324 0.0108904 0.0106756 0.010489 0.0103079 0.010126 0.00993575 0.00972269 0.00936718 0.0091133 0.00894428 0.0087677 0.00859833 0.00841749 0.00824151 0.00804781 0.00784654 0.00756286 0.00739388 0.00725419 0.00711986 0.00698998 0.00685791 0.00673431 0.00660903 0.00648205 0.00635781 0.0062343 0.00610161 0.00597413 0.00585222 0.00570382 0.0055797 0.0054569 0.00534267 0.00522892 0.00510878 0.00496671 0.00482666 0.00472027 0.00461269 0.00450539 0.00440521 0.00430751 0.00420927 0.00410942 0.00401645 0.0039213 0.00383857 0.00375433 0.0036753 0.0035972 0.00351702 0.00343184 0.00334828 0.00326002 0.00301832 0.00294713 0.00287231 0.00280156 0.00272615 0.00265409 0.00257904 0.00249287 0.0024128 0.00233367 0.00223866 0.00216186 0.00208123 0.00200069 0.00192607 0.00184606 0.00175872 0.00167686 0.00160657 0.00152886 0.00145191 0.00131554 0.00123089 0.00116106 0.00110053 0.00104143 0.000978032 0.000904005 0.000825606 0.000742577 0.000650658 0.000540202 0.000409477 0.000298566 0.000196677 ];
plot(Recall_FT, Precision_FT, 'c', 'linewidth', 1);
Recall_AC = [1 0.938114 0.901705 0.86521 0.830309 0.797266 0.766513 0.737931 0.710885 0.685487 0.661467 0.638589 0.616826 0.595858 0.57598 0.557023 0.538624 0.521227 0.50452 0.488834 0.473572 0.458939 0.445262 0.431925 0.419156 0.406978 0.395593 0.384328 0.373595 0.36323 0.353341 0.343629 0.334197 0.3255 0.31671 0.308227 0.300031 0.292099 0.284481 0.277183 0.270085 0.263271 0.256568 0.250088 0.244129 0.237932 0.23202 0.226294 0.220721 0.215403 0.210179 0.205023 0.199997 0.195134 0.190391 0.185767 0.181391 0.177028 0.172734 0.168558 0.16453 0.160531 0.156648 0.152862 0.149191 0.145952 0.142469 0.139015 0.135636 0.132383 0.129259 0.126169 0.123217 0.12029 0.117426 0.114686 0.111978 0.109329 0.106821 0.104298 0.101834 0.0994821 0.0971391 0.0948268 0.0925898 0.0903941 0.0882636 0.0861754 0.0841443 0.0821784 0.0801989 0.0782821 0.0764416 0.0746363 0.0728939 0.0711722 0.0694943 0.0679002 0.066256 0.0646544 0.0631362 0.0616427 0.0601749 0.0587326 0.0573335 0.0559908 0.0546483 0.0533765 0.052093 0.0508592 0.0496224 0.0484441 0.0472711 0.0461457 0.0450297 0.0439336 0.0428663 0.0418227 0.0408192 0.0398088 0.0388315 0.0378782 0.0369179 0.0359982 0.0350896 0.0342173 0.0333578 0.0325201 0.0318104 0.0310435 0.0302521 0.0294878 0.0287232 0.0279908 0.0272837 0.0265686 0.0258762 0.0251864 0.0245143 0.0238427 0.023204 0.0225788 0.0219319 0.0213004 0.0206887 0.020076 0.0194846 0.0189039 0.0183482 0.0178081 0.0172968 0.0167877 0.0162964 0.0158248 0.0153459 0.014878 0.0144182 0.0139851 0.0135439 0.0131262 0.0127499 0.0123543 0.0119672 0.0115869 0.0112222 0.0108669 0.010518 0.0101824 0.00985684 0.00953151 0.00921334 0.00891131 0.00861473 0.00833253 0.00805506 0.00777707 0.00752116 0.00725207 0.00699263 0.00674792 0.00652376 0.00629716 0.00607547 0.00586486 0.00565902 0.00546058 0.00526027 0.00507036 0.00489044 0.00470989 0.00452719 0.00435861 0.00420852 0.00405301 0.00390083 0.00375797 0.00362334 0.0034896 0.00335211 0.00322363 0.00309762 0.00298084 0.00285959 0.00274781 0.00263959 0.00253388 0.0024278 0.00232499 0.00222564 0.00213157 0.00204252 0.00195823 0.00186887 0.00178595 0.00171059 0.00163155 0.00155504 0.00147616 0.00140116 0.00133611 0.00126795 0.00119913 0.00113851 0.00107625 0.00102 0.000964242 0.000909428 0.000860776 0.000806609 0.0007617 0.000717894 0.000672087 0.000630207 0.000593805 0.000554034 0.000512279 0.000477218 0.000443172 0.000409389 0.000378309 0.000347313 0.000322372 0.000295559 0.000271805 0.00024832 0.000227909 0.000204797 0.000183694 0.000164056 0.000145635 0.000128516 0.00011137 9.79391e-005 8.70149e-005 7.77943e-005 6.85328e-005 ];
Precision_AC = [0.169567 0.262674 0.300804 0.332116 0.357867 0.379856 0.398931 0.415614 0.430538 0.444141 0.45641 0.467848 0.47826 0.487751 0.496552 0.50474 0.512371 0.519292 0.525906 0.531983 0.537781 0.543181 0.548065 0.552884 0.557297 0.561444 0.565329 0.569326 0.572978 0.576488 0.579584 0.582517 0.585203 0.587653 0.589973 0.592203 0.594402 0.596406 0.598376 0.600225 0.601959 0.603474 0.604871 0.606224 0.607481 0.608667 0.609915 0.611018 0.612164 0.613237 0.614196 0.615176 0.616048 0.616987 0.617825 0.618767 0.619548 0.62037 0.621281 0.622048 0.622816 0.623566 0.624168 0.624831 0.625398 0.625766 0.626602 0.627137 0.62747 0.627816 0.628195 0.628593 0.628813 0.629272 0.629711 0.629913 0.630211 0.630509 0.630828 0.631094 0.631242 0.631418 0.63146 0.631499 0.631688 0.631685 0.631869 0.632067 0.63218 0.632352 0.632459 0.632514 0.632653 0.632591 0.632553 0.632631 0.632821 0.632881 0.633001 0.633082 0.633046 0.633063 0.632913 0.632876 0.632684 0.632626 0.632487 0.632319 0.632169 0.632085 0.631846 0.631942 0.631849 0.631649 0.631435 0.631519 0.631284 0.631299 0.631152 0.630607 0.630408 0.630515 0.630344 0.63026 0.630266 0.630173 0.630022 0.630067 0.630039 0.630065 0.630297 0.630124 0.630301 0.630349 0.630303 0.629945 0.629586 0.629139 0.629108 0.628947 0.628793 0.628988 0.628437 0.628433 0.62818 0.628189 0.627906 0.62772 0.62759 0.627394 0.627006 0.626869 0.626609 0.626663 0.626888 0.626649 0.626368 0.626966 0.626653 0.626881 0.626722 0.626352 0.627211 0.627299 0.627165 0.626536 0.62634 0.625589 0.625937 0.625882 0.626134 0.626035 0.626335 0.626919 0.626948 0.626718 0.626458 0.626706 0.626358 0.626288 0.626788 0.626734 0.626882 0.626607 0.626308 0.626342 0.626156 0.625854 0.626044 0.626653 0.626769 0.626723 0.627108 0.627305 0.627193 0.627227 0.626985 0.627575 0.627264 0.626214 0.626808 0.627608 0.627048 0.626242 0.626461 0.62644 0.625946 0.626085 0.625852 0.625895 0.625942 0.626493 0.625664 0.626517 0.625414 0.626101 0.627537 0.626989 0.627309 0.626204 0.624427 0.623756 0.623192 0.623259 0.624171 0.622725 0.622589 0.621422 0.621236 0.620156 0.621591 0.620694 0.621045 0.620192 0.620819 0.619665 0.619312 0.618867 0.619929 0.618469 0.618554 0.619535 0.619505 0.619055 0.618177 0.618928 0.618704 0.620119 0.620494 0.619546 0.621614 0.622041 0.622429 0.621151 0.620263 0.620424 ];
TPR_AC = [1 0.938114 0.901705 0.86521 0.830309 0.797266 0.766513 0.737931 0.710885 0.685487 0.661467 0.638589 0.616826 0.595858 0.57598 0.557023 0.538624 0.521227 0.50452 0.488834 0.473572 0.458939 0.445262 0.431925 0.419156 0.406978 0.395593 0.384328 0.373595 0.36323 0.353341 0.343629 0.334197 0.3255 0.31671 0.308227 0.300031 0.292099 0.284481 0.277183 0.270085 0.263271 0.256568 0.250088 0.244129 0.237932 0.23202 0.226294 0.220721 0.215403 0.210179 0.205023 0.199997 0.195134 0.190391 0.185767 0.181391 0.177028 0.172734 0.168558 0.16453 0.160531 0.156648 0.152862 0.149191 0.145952 0.142469 0.139015 0.135636 0.132383 0.129259 0.126169 0.123217 0.12029 0.117426 0.114686 0.111978 0.109329 0.106821 0.104298 0.101834 0.0994821 0.0971391 0.0948268 0.0925898 0.0903941 0.0882636 0.0861754 0.0841443 0.0821784 0.0801989 0.0782821 0.0764416 0.0746363 0.0728939 0.0711722 0.0694943 0.0679002 0.066256 0.0646544 0.0631362 0.0616427 0.0601749 0.0587326 0.0573335 0.0559908 0.0546483 0.0533765 0.052093 0.0508592 0.0496224 0.0484441 0.0472711 0.0461457 0.0450297 0.0439336 0.0428663 0.0418227 0.0408192 0.0398088 0.0388315 0.0378782 0.0369179 0.0359982 0.0350896 0.0342173 0.0333578 0.0325201 0.0318104 0.0310435 0.0302521 0.0294878 0.0287232 0.0279908 0.0272837 0.0265686 0.0258762 0.0251864 0.0245143 0.0238427 0.023204 0.0225788 0.0219319 0.0213004 0.0206887 0.020076 0.0194846 0.0189039 0.0183482 0.0178081 0.0172968 0.0167877 0.0162964 0.0158248 0.0153459 0.014878 0.0144182 0.0139851 0.0135439 0.0131262 0.0127499 0.0123543 0.0119672 0.0115869 0.0112222 0.0108669 0.010518 0.0101824 0.00985684 0.00953151 0.00921334 0.00891131 0.00861473 0.00833253 0.00805506 0.00777707 0.00752116 0.00725207 0.00699263 0.00674792 0.00652376 0.00629716 0.00607547 0.00586486 0.00565902 0.00546058 0.00526027 0.00507036 0.00489044 0.00470989 0.00452719 0.00435861 0.00420852 0.00405301 0.00390083 0.00375797 0.00362334 0.0034896 0.00335211 0.00322363 0.00309762 0.00298084 0.00285959 0.00274781 0.00263959 0.00253388 0.0024278 0.00232499 0.00222564 0.00213157 0.00204252 0.00195823 0.00186887 0.00178595 0.00171059 0.00163155 0.00155504 0.00147616 0.00140116 0.00133611 0.00126795 0.00119913 0.00113851 0.00107625 0.00102 0.000964242 0.000909428 0.000860776 0.000806609 0.0007617 0.000717894 0.000672087 0.000630207 0.000593805 0.000554034 0.000512279 0.000477218 0.000443172 0.000409389 0.000378309 0.000347313 0.000322372 0.000295559 0.000271805 0.00024832 0.000227909 0.000204797 0.000183694 0.000164056 0.000145635 0.000128516 0.00011137 9.79391e-005 8.70149e-005 7.77943e-005 6.85328e-005 ];
FPR_AC = [1 0.601635 0.499987 0.42981 0.378017 0.337134 0.303855 0.276184 0.252395 0.231937 0.214168 0.198421 0.184369 0.171875 0.160665 0.150591 0.141335 0.133034 0.125388 0.11847 0.111929 0.105881 0.100427 0.0952009 0.09039 0.0859343 0.0818668 0.077932 0.0743235 0.0709221 0.0677643 0.0647637 0.0619477 0.0593818 0.0568983 0.0545621 0.052349 0.0502339 0.0482404 0.0463653 0.0445732 0.0428952 0.0412885 0.0397585 0.0383782 0.0369927 0.0356713 0.0344296 0.0332411 0.0321257 0.0310507 0.0300256 0.0290332 0.0280853 0.0271929 0.02632 0.0255103 0.0247226 0.0239496 0.0232133 0.0225024 0.0218241 0.0211748 0.0205423 0.0199366 0.0194041 0.0188355 0.0182863 0.0177641 0.0172576 0.0167736 0.0163032 0.0158573 0.0154237 0.0149896 0.0145879 0.0141858 0.0137959 0.0134383 0.0130734 0.0127223 0.0123948 0.012075 0.0117606 0.0114581 0.0111559 0.0108644 0.0105865 0.0103184 0.0100607 0.00980728 0.00956194 0.00932645 0.00909058 0.00886456 0.00864304 0.00842846 0.00822629 0.00802377 0.00782882 0.00764152 0.00745594 0.00727759 0.00710247 0.00692955 0.00676746 0.00660445 0.006449 0.00629359 0.00614471 0.00599841 0.00585524 0.005713 0.00557849 0.00544763 0.00531546 0.00519 0.00506462 0.00494072 0.0048228 0.00470629 0.00459248 0.00447935 0.00436636 0.004259 0.00415399 0.00405068 0.00394922 0.00386159 0.0037719 0.00367985 0.00359128 0.00350215 0.00341673 0.00333384 0.00325128 0.00317036 0.00309171 0.00301394 0.00293886 0.00286455 0.00279193 0.00272211 0.00265233 0.00258731 0.00252157 0.00245871 0.00239616 0.00233257 0.00227019 0.00221317 0.00215668 0.00210114 0.00204609 0.00199385 0.00194376 0.00189291 0.00184633 0.00179963 0.00175267 0.00170901 0.00166414 0.00161932 0.0015779 0.00153916 0.00149913 0.001462 0.0014256 0.00138808 0.00135194 0.0013171 0.00128424 0.00125135 0.0012177 0.00118617 0.00115734 0.00112703 0.00109669 0.00106744 0.00103903 0.00101221 0.000984717 0.00095721 0.0009303 0.000905447 0.00088129 0.000855367 0.000832047 0.000808095 0.000785641 0.00076308 0.000740979 0.000720974 0.000698744 0.00067583 0.000655606 0.000635346 0.000616128 0.000596523 0.00057475 0.000554605 0.000536542 0.000518313 0.000502 0.000486388 0.000469894 0.000453672 0.00043863 0.000423218 0.000407276 0.000391303 0.000375541 0.000360584 0.000346671 0.000333418 0.00031872 0.000304596 0.000291159 0.000277734 0.000263197 0.000250748 0.000238715 0.000225918 0.000214076 0.000201599 0.000189612 0.00017842 0.000167165 0.00015628 0.000146282 0.000136734 0.000127641 0.000119772 0.000111542 0.000103986 9.60985e-005 8.9693e-005 8.20538e-005 7.56167e-005 6.93019e-005 6.35522e-005 5.80653e-005 5.32021e-005 4.80352e-005 4.33846e-005 3.84466e-005 3.45387e-005 3.01296e-005 2.69704e-005 2.36277e-005 2.05737e-005 1.77858e-005 1.575e-005 1.31689e-005 1.12756e-005 9.27397e-006 ];
plot(Recall_AC, Precision_AC, 'm', 'linewidth', 1);
Recall_LC = [1 0.963587 0.937603 0.91955 0.90528 0.892601 0.880984 0.870565 0.860702 0.85144 0.842591 0.834085 0.825995 0.818151 0.810401 0.802848 0.795587 0.788583 0.781636 0.77474 0.768139 0.761804 0.755536 0.749438 0.743675 0.737841 0.732083 0.726325 0.720709 0.715386 0.710016 0.704632 0.699523 0.694256 0.689148 0.683988 0.678824 0.673701 0.668646 0.663655 0.658653 0.653836 0.648886 0.644092 0.639243 0.634512 0.629926 0.625176 0.620534 0.61591 0.611508 0.606968 0.602291 0.597762 0.593513 0.589019 0.584486 0.580169 0.575837 0.571473 0.567195 0.562959 0.558656 0.554587 0.550319 0.546289 0.542039 0.537519 0.533292 0.528546 0.524605 0.520361 0.516324 0.512303 0.508346 0.504328 0.500282 0.49641 0.492487 0.48857 0.48468 0.480795 0.476923 0.473148 0.469283 0.465819 0.46188 0.45836 0.454394 0.450837 0.446946 0.443536 0.439948 0.436455 0.432771 0.429495 0.425801 0.422422 0.418984 0.415556 0.412291 0.40863 0.405314 0.402011 0.398329 0.394207 0.390836 0.387157 0.383968 0.380355 0.377181 0.373746 0.370378 0.366947 0.363736 0.360392 0.357093 0.353572 0.350446 0.347076 0.344011 0.34066 0.337485 0.334521 0.331136 0.328045 0.324794 0.321749 0.318591 0.315579 0.31234 0.309501 0.306309 0.303354 0.300308 0.297204 0.2943 0.29119 0.288286 0.285288 0.282379 0.279372 0.276467 0.273486 0.270198 0.267289 0.264119 0.261129 0.258071 0.255099 0.251961 0.248999 0.246141 0.242825 0.239958 0.236874 0.233793 0.231026 0.228135 0.225123 0.22241 0.219663 0.216778 0.214219 0.211365 0.208555 0.205919 0.203137 0.200546 0.197435 0.195091 0.192137 0.189446 0.186803 0.184028 0.18123 0.178336 0.175744 0.172849 0.170064 0.167369 0.164563 0.162065 0.159374 0.156904 0.154435 0.151805 0.148973 0.146573 0.144112 0.141533 0.139205 0.136959 0.134476 0.132188 0.129727 0.127468 0.125325 0.12271 0.120503 0.118304 0.115657 0.113297 0.111167 0.108963 0.106558 0.1045 0.102219 0.0998623 0.0975045 0.0955189 0.0933072 0.0909796 0.0892015 0.0867555 0.0849492 0.0829275 0.0807855 0.0788628 0.0767382 0.0750523 0.0728613 0.0711222 0.0693385 0.067371 0.0656835 0.0636062 0.0618003 0.059873 0.0581669 0.0564331 0.0544122 0.0526946 0.0508234 0.0491321 0.0473268 0.0454306 0.0436999 0.0417992 0.0401235 0.0381697 0.0366395 0.0349258 0.0330759 0.0315692 0.0297307 0.0282008 0.0260888 0.0245118 0.0225526 0.0207797 0.0187714 0.0166919 0.0139744 0.00927199 0.00841254 ];
Precision_LC = [0.169567 0.210001 0.234772 0.252163 0.26698 0.278745 0.28997 0.300765 0.310103 0.31916 0.328155 0.337033 0.345004 0.35203 0.359298 0.3659 0.372863 0.379329 0.385502 0.391128 0.396635 0.402351 0.407683 0.413097 0.418201 0.4235 0.428335 0.43307 0.437724 0.442574 0.447204 0.451264 0.455829 0.460207 0.464625 0.468715 0.473116 0.476773 0.480725 0.484127 0.487965 0.491468 0.494959 0.49831 0.501849 0.505126 0.508677 0.511934 0.515956 0.519089 0.522582 0.525545 0.52902 0.53194 0.535333 0.538124 0.540776 0.543802 0.546436 0.549259 0.55237 0.555227 0.557853 0.560419 0.563112 0.565664 0.56781 0.570401 0.572918 0.575483 0.577895 0.581058 0.583238 0.585483 0.587568 0.589981 0.591857 0.594294 0.59628 0.598335 0.600115 0.602352 0.603785 0.605397 0.607328 0.608749 0.610507 0.611834 0.613393 0.614628 0.616106 0.617729 0.619 0.620403 0.621546 0.623057 0.623942 0.625551 0.626581 0.627614 0.628785 0.629867 0.630707 0.631898 0.632494 0.633398 0.634583 0.635533 0.636962 0.637889 0.639161 0.640085 0.641471 0.642239 0.643684 0.644457 0.644985 0.646088 0.646615 0.647313 0.648224 0.64882 0.649469 0.650327 0.650853 0.651661 0.652122 0.652872 0.653026 0.653879 0.65449 0.655399 0.655836 0.656668 0.657191 0.657769 0.658482 0.659213 0.659671 0.660579 0.661072 0.661787 0.662196 0.662709 0.663666 0.664052 0.664545 0.665315 0.66587 0.666054 0.666548 0.666959 0.667427 0.667664 0.668431 0.668942 0.669608 0.669778 0.67041 0.670514 0.670857 0.671247 0.671258 0.671779 0.672095 0.67261 0.672798 0.673376 0.673924 0.673768 0.673932 0.674402 0.674612 0.67475 0.675015 0.675153 0.675265 0.675107 0.67515 0.674705 0.674721 0.674605 0.674405 0.67454 0.674241 0.67455 0.674779 0.674964 0.675351 0.675571 0.676174 0.676405 0.677319 0.677534 0.67831 0.67934 0.679217 0.679432 0.679537 0.680182 0.680681 0.680736 0.681433 0.681929 0.682084 0.682107 0.682524 0.682702 0.682658 0.683114 0.683062 0.683477 0.683874 0.683715 0.683612 0.683433 0.683467 0.683531 0.683143 0.682642 0.683473 0.683134 0.68305 0.682113 0.681505 0.681108 0.680344 0.679701 0.679429 0.679836 0.679675 0.679512 0.679606 0.679456 0.678969 0.678161 0.677707 0.67831 0.676697 0.676866 0.675447 0.6748 0.674126 0.673627 0.672071 0.670823 0.670168 0.668816 0.666423 0.667248 0.666964 0.667054 0.666591 0.663489 0.659928 0.661413 ];
TPR_LC = [1 0.963587 0.937603 0.91955 0.90528 0.892601 0.880984 0.870565 0.860702 0.85144 0.842591 0.834085 0.825995 0.818151 0.810401 0.802848 0.795587 0.788583 0.781636 0.77474 0.768139 0.761804 0.755536 0.749438 0.743675 0.737841 0.732083 0.726325 0.720709 0.715386 0.710016 0.704632 0.699523 0.694256 0.689148 0.683988 0.678824 0.673701 0.668646 0.663655 0.658653 0.653836 0.648886 0.644092 0.639243 0.634512 0.629926 0.625176 0.620534 0.61591 0.611508 0.606968 0.602291 0.597762 0.593513 0.589019 0.584486 0.580169 0.575837 0.571473 0.567195 0.562959 0.558656 0.554587 0.550319 0.546289 0.542039 0.537519 0.533292 0.528546 0.524605 0.520361 0.516324 0.512303 0.508346 0.504328 0.500282 0.49641 0.492487 0.48857 0.48468 0.480795 0.476923 0.473148 0.469283 0.465819 0.46188 0.45836 0.454394 0.450837 0.446946 0.443536 0.439948 0.436455 0.432771 0.429495 0.425801 0.422422 0.418984 0.415556 0.412291 0.40863 0.405314 0.402011 0.398329 0.394207 0.390836 0.387157 0.383968 0.380355 0.377181 0.373746 0.370378 0.366947 0.363736 0.360392 0.357093 0.353572 0.350446 0.347076 0.344011 0.34066 0.337485 0.334521 0.331136 0.328045 0.324794 0.321749 0.318591 0.315579 0.31234 0.309501 0.306309 0.303354 0.300308 0.297204 0.2943 0.29119 0.288286 0.285288 0.282379 0.279372 0.276467 0.273486 0.270198 0.267289 0.264119 0.261129 0.258071 0.255099 0.251961 0.248999 0.246141 0.242825 0.239958 0.236874 0.233793 0.231026 0.228135 0.225123 0.22241 0.219663 0.216778 0.214219 0.211365 0.208555 0.205919 0.203137 0.200546 0.197435 0.195091 0.192137 0.189446 0.186803 0.184028 0.18123 0.178336 0.175744 0.172849 0.170064 0.167369 0.164563 0.162065 0.159374 0.156904 0.154435 0.151805 0.148973 0.146573 0.144112 0.141533 0.139205 0.136959 0.134476 0.132188 0.129727 0.127468 0.125325 0.12271 0.120503 0.118304 0.115657 0.113297 0.111167 0.108963 0.106558 0.1045 0.102219 0.0998623 0.0975045 0.0955189 0.0933072 0.0909796 0.0892015 0.0867555 0.0849492 0.0829275 0.0807855 0.0788628 0.0767382 0.0750523 0.0728613 0.0711222 0.0693385 0.067371 0.0656835 0.0636062 0.0618003 0.059873 0.0581669 0.0564331 0.0544122 0.0526946 0.0508234 0.0491321 0.0473268 0.0454306 0.0436999 0.0417992 0.0401235 0.0381697 0.0366395 0.0349258 0.0330759 0.0315692 0.0297307 0.0282008 0.0260888 0.0245118 0.0225526 0.0207797 0.0187714 0.0166919 0.0139744 0.00927199 0.00841254 ];
FPR_LC = [1 0.81229 0.71546 0.655945 0.610465 0.575434 0.544431 0.517844 0.494473 0.473416 0.453551 0.435617 0.419167 0.404463 0.390309 0.377616 0.365304 0.353602 0.342629 0.332554 0.322976 0.313383 0.304745 0.296068 0.28774 0.280063 0.272675 0.26539 0.258703 0.252063 0.245597 0.239749 0.233712 0.228057 0.222557 0.216878 0.211544 0.206749 0.201877 0.19752 0.192918 0.188773 0.184417 0.180577 0.176541 0.172729 0.16905 0.165467 0.161575 0.15832 0.154765 0.151642 0.148175 0.145087 0.141976 0.139026 0.136176 0.133291 0.130834 0.128138 0.125632 0.123152 0.12079 0.118565 0.116433 0.114221 0.11231 0.110078 0.108134 0.10601 0.104131 0.102063 0.100322 0.0985406 0.0969036 0.0951311 0.0935653 0.0918833 0.0902795 0.0887923 0.0872814 0.0856295 0.084295 0.0829495 0.0815708 0.0803236 0.0789899 0.0778232 0.0765302 0.0753928 0.0740951 0.0729703 0.071839 0.0707776 0.0696392 0.0685873 0.0676469 0.0664938 0.0655514 0.0646203 0.0636391 0.0626805 0.0617853 0.0608934 0.0599485 0.059033 0.0580952 0.0572765 0.0564328 0.0555264 0.0547493 0.0539265 0.0531536 0.0523618 0.0516021 0.0508674 0.0502293 0.0494732 0.0487959 0.0481195 0.0474432 0.0467733 0.0459372 0.0452946 0.0446542 0.0439926 0.0434014 0.0428295 0.0422361 0.0416727 0.0410862 0.0404869 0.039958 0.0393581 0.0387922 0.0382738 0.0376879 0.0371467 0.0366656 0.0361302 0.0355994 0.0350653 0.0345472 0.0340891 0.0334161 0.0329957 0.032476 0.0319913 0.0314938 0.0310929 0.030613 0.0301417 0.029706 0.0292379 0.0288024 0.0283187 0.0279544 0.0275112 0.0270935 0.0266869 0.0262876 0.0258507 0.0254314 0.0249466 0.0245086 0.0241229 0.0236804 0.0231702 0.0227923 0.0223745 0.0219974 0.021661 0.0212233 0.0208792 0.0205213 0.0201121 0.0197905 0.0194806 0.0191265 0.0188183 0.0185045 0.0181761 0.0178454 0.0175547 0.0171465 0.01687 0.0165441 0.0163111 0.0159064 0.0156251 0.0153532 0.0150649 0.014782 0.0145055 0.0142648 0.0139913 0.0136807 0.013422 0.0131384 0.0128989 0.0126157 0.0123385 0.0120837 0.0118573 0.0116428 0.0114458 0.0111881 0.0109624 0.010791 0.0105697 0.0103987 0.0101405 0.0099696 0.00978381 0.00959635 0.00937453 0.00922013 0.00903353 0.00884991 0.00867937 0.00851941 0.00831736 0.0081824 0.00797361 0.00783409 0.00769726 0.00751078 0.00733466 0.00720094 0.00700609 0.00685125 0.00671658 0.00654242 0.00623931 0.00607213 0.00591879 0.0057422 0.00556219 0.00539526 0.00522366 0.00507907 0.00492121 0.00474722 0.00459168 0.00443356 0.00421466 0.00406841 0.00389979 0.00369091 0.00346094 0.00323396 0.00299459 0.00264194 0.00226416 0.0015699 0.00153532 ];
plot(Recall_LC, Precision_LC, 'y', 'linewidth', 1);
Recall_OBJ = [1 0.995116 0.995116 0.995116 0.995116 0.995116 0.995116 0.995116 0.995116 0.995116 0.995116 0.995116 0.995116 0.995116 0.995116 0.995116 0.995116 0.995081 0.995075 0.995071 0.994879 0.994844 0.994758 0.994707 0.994195 0.993703 0.993202 0.992885 0.991493 0.990456 0.989844 0.988985 0.988392 0.986921 0.984959 0.984495 0.983655 0.983119 0.982696 0.982178 0.981693 0.980927 0.980238 0.979441 0.97892 0.978461 0.97786 0.977505 0.977132 0.976691 0.97573 0.9748 0.973564 0.971944 0.971221 0.96924 0.968508 0.966985 0.96585 0.964676 0.962396 0.960891 0.959162 0.958086 0.955534 0.953101 0.951835 0.949759 0.948144 0.946861 0.944754 0.942552 0.940543 0.939128 0.937503 0.935119 0.933244 0.931262 0.927612 0.925185 0.923524 0.920566 0.918327 0.915515 0.912416 0.910263 0.907221 0.903011 0.899345 0.894917 0.892164 0.888477 0.885903 0.879715 0.877744 0.875221 0.872011 0.86901 0.86448 0.860568 0.857039 0.852973 0.850169 0.846944 0.843713 0.839494 0.83632 0.833376 0.828499 0.824486 0.820278 0.813983 0.811223 0.805791 0.802066 0.795247 0.789866 0.784048 0.779712 0.775368 0.77175 0.768864 0.766033 0.76289 0.760497 0.756288 0.753332 0.748513 0.743343 0.73588 0.729928 0.723827 0.717627 0.712279 0.707145 0.702448 0.698231 0.695324 0.690043 0.68443 0.680813 0.676607 0.671796 0.665607 0.66025 0.654798 0.649573 0.643228 0.636329 0.629868 0.622484 0.616551 0.611663 0.606262 0.601747 0.597055 0.590052 0.583995 0.579414 0.571882 0.566201 0.55944 0.552059 0.544347 0.537789 0.529953 0.524454 0.520341 0.515656 0.510992 0.50509 0.498829 0.492452 0.484113 0.477067 0.471205 0.466196 0.460028 0.454965 0.448133 0.440316 0.434544 0.427008 0.421069 0.413712 0.40699 0.400757 0.394711 0.389545 0.384405 0.380178 0.374524 0.367912 0.360715 0.353712 0.347513 0.338267 0.331379 0.324749 0.317954 0.310116 0.304366 0.295595 0.288541 0.281828 0.273885 0.267022 0.260452 0.255255 0.251716 0.244998 0.240192 0.234648 0.230305 0.22449 0.219538 0.216264 0.212748 0.208422 0.201834 0.19574 0.189137 0.182517 0.175336 0.168128 0.160626 0.152101 0.145188 0.136712 0.127783 0.120383 0.113754 0.106325 0.0990987 0.0933485 0.0890778 0.0851177 0.0826967 0.0795957 0.078172 0.0761911 0.0749552 0.0741104 0.073609 0.0725778 0.0721855 0.0717725 0.0706212 0.070158 0.0695014 0.0680437 0.0674187 0.0656407 0.0635172 0.0614012 0.0598752 ];
Precision_OBJ = [0.169567 0.219266 0.219266 0.219266 0.219266 0.219266 0.219266 0.219266 0.219266 0.219267 0.219267 0.219267 0.21927 0.219277 0.21953 0.219559 0.219973 0.220551 0.220901 0.221593 0.22274 0.224318 0.226163 0.22827 0.232236 0.236474 0.242529 0.248287 0.257864 0.266628 0.275538 0.284943 0.293721 0.303122 0.310152 0.31824 0.326382 0.331202 0.33552 0.338491 0.342105 0.344714 0.347149 0.350387 0.352981 0.355619 0.357518 0.360095 0.362763 0.367184 0.371219 0.378284 0.382425 0.386386 0.391961 0.397083 0.402808 0.409199 0.414319 0.421247 0.428049 0.434597 0.440309 0.445111 0.450308 0.455156 0.459761 0.465027 0.469054 0.473281 0.476597 0.480948 0.484925 0.48899 0.493465 0.497507 0.501365 0.505745 0.509288 0.513157 0.518109 0.52076 0.524982 0.529133 0.532436 0.536546 0.541011 0.546215 0.550637 0.553643 0.557374 0.561235 0.564897 0.56823 0.571943 0.574927 0.579393 0.582854 0.586016 0.589314 0.592806 0.596624 0.599844 0.60384 0.607884 0.610436 0.614288 0.61853 0.620874 0.623988 0.627083 0.63113 0.634789 0.638288 0.642261 0.644291 0.647188 0.650107 0.652869 0.656167 0.657724 0.660732 0.662519 0.664959 0.668492 0.67093 0.674405 0.677949 0.682177 0.68571 0.689635 0.692391 0.694771 0.696969 0.699181 0.702218 0.704516 0.706572 0.709064 0.709956 0.712211 0.71433 0.716848 0.719408 0.721648 0.724186 0.728171 0.730467 0.732867 0.736016 0.736569 0.738914 0.740806 0.742655 0.745622 0.747957 0.749855 0.752232 0.754698 0.756658 0.759782 0.760986 0.762378 0.764243 0.764399 0.764685 0.766204 0.769409 0.7705 0.77219 0.774764 0.775287 0.777212 0.779255 0.780735 0.782244 0.783711 0.784891 0.785924 0.787409 0.788769 0.791109 0.791718 0.792469 0.793644 0.795415 0.795472 0.796159 0.797351 0.798523 0.799603 0.800802 0.801815 0.802487 0.802309 0.803495 0.802966 0.80318 0.803905 0.804808 0.804634 0.806388 0.80733 0.807932 0.808288 0.808293 0.808586 0.809441 0.808504 0.810123 0.810119 0.811317 0.810596 0.81084 0.811297 0.811211 0.81284 0.813066 0.81453 0.813608 0.812302 0.812045 0.813039 0.812266 0.81249 0.812576 0.810657 0.8114 0.81037 0.810787 0.811272 0.80954 0.80834 0.809397 0.81237 0.81231 0.811811 0.81166 0.811276 0.810833 0.810586 0.810551 0.809622 0.80936 0.809538 0.809332 0.809263 0.809081 0.81005 0.809266 0.810268 0.811119 0.811531 0.810332 0.808124 0.80666 ];
TPR_OBJ = [1 0.995116 0.995116 0.995116 0.995116 0.995116 0.995116 0.995116 0.995116 0.995116 0.995116 0.995116 0.995116 0.995116 0.995116 0.995116 0.995116 0.995081 0.995075 0.995071 0.994879 0.994844 0.994758 0.994707 0.994195 0.993703 0.993202 0.992885 0.991493 0.990456 0.989844 0.988985 0.988392 0.986921 0.984959 0.984495 0.983655 0.983119 0.982696 0.982178 0.981693 0.980927 0.980238 0.979441 0.97892 0.978461 0.97786 0.977505 0.977132 0.976691 0.97573 0.9748 0.973564 0.971944 0.971221 0.96924 0.968508 0.966985 0.96585 0.964676 0.962396 0.960891 0.959162 0.958086 0.955534 0.953101 0.951835 0.949759 0.948144 0.946861 0.944754 0.942552 0.940543 0.939128 0.937503 0.935119 0.933244 0.931262 0.927612 0.925185 0.923524 0.920566 0.918327 0.915515 0.912416 0.910263 0.907221 0.903011 0.899345 0.894917 0.892164 0.888477 0.885903 0.879715 0.877744 0.875221 0.872011 0.86901 0.86448 0.860568 0.857039 0.852973 0.850169 0.846944 0.843713 0.839494 0.83632 0.833376 0.828499 0.824486 0.820278 0.813983 0.811223 0.805791 0.802066 0.795247 0.789866 0.784048 0.779712 0.775368 0.77175 0.768864 0.766033 0.76289 0.760497 0.756288 0.753332 0.748513 0.743343 0.73588 0.729928 0.723827 0.717627 0.712279 0.707145 0.702448 0.698231 0.695324 0.690043 0.68443 0.680813 0.676607 0.671796 0.665607 0.66025 0.654798 0.649573 0.643228 0.636329 0.629868 0.622484 0.616551 0.611663 0.606262 0.601747 0.597055 0.590052 0.583995 0.579414 0.571882 0.566201 0.55944 0.552059 0.544347 0.537789 0.529953 0.524454 0.520341 0.515656 0.510992 0.50509 0.498829 0.492452 0.484113 0.477067 0.471205 0.466196 0.460028 0.454965 0.448133 0.440316 0.434544 0.427008 0.421069 0.413712 0.40699 0.400757 0.394711 0.389545 0.384405 0.380178 0.374524 0.367912 0.360715 0.353712 0.347513 0.338267 0.331379 0.324749 0.317954 0.310116 0.304366 0.295595 0.288541 0.281828 0.273885 0.267022 0.260452 0.255255 0.251716 0.244998 0.240192 0.234648 0.230305 0.22449 0.219538 0.216264 0.212748 0.208422 0.201834 0.19574 0.189137 0.182517 0.175336 0.168128 0.160626 0.152101 0.145188 0.136712 0.127783 0.120383 0.113754 0.106325 0.0990987 0.0933485 0.0890778 0.0851177 0.0826967 0.0795957 0.078172 0.0761911 0.0749552 0.0741104 0.073609 0.0725778 0.0721855 0.0717725 0.0706212 0.070158 0.0695014 0.0680437 0.0674187 0.0656407 0.0635172 0.0614012 0.0598752 ];
FPR_OBJ = [1 0.801419 0.801419 0.801419 0.801419 0.801419 0.801419 0.801419 0.801419 0.801413 0.801413 0.801409 0.80139 0.801315 0.80054 0.800361 0.799074 0.797423 0.796425 0.794405 0.791538 0.789174 0.784594 0.778742 0.769953 0.760959 0.746637 0.731797 0.708081 0.686861 0.666387 0.642297 0.622324 0.60126 0.582734 0.563073 0.544224 0.532633 0.51997 0.511229 0.500311 0.492743 0.485687 0.478144 0.471932 0.465323 0.46124 0.456434 0.453025 0.445817 0.438321 0.430336 0.425008 0.419287 0.414047 0.408041 0.400164 0.391833 0.385325 0.37607 0.368935 0.361634 0.354439 0.347499 0.339633 0.332861 0.32507 0.318045 0.312092 0.306299 0.299114 0.293582 0.288457 0.283471 0.277987 0.273243 0.268074 0.262951 0.259123 0.255606 0.251134 0.247545 0.243072 0.238531 0.23502 0.231051 0.22801 0.222891 0.218291 0.214795 0.210825 0.20781 0.204358 0.199674 0.196571 0.194063 0.189794 0.186418 0.182788 0.179694 0.176518 0.172845 0.170468 0.16698 0.163692 0.161427 0.157944 0.154755 0.152142 0.148929 0.145546 0.141086 0.137437 0.134175 0.131765 0.129683 0.12746 0.124957 0.122422 0.120343 0.119191 0.117468 0.116389 0.114635 0.112482 0.110095 0.107259 0.104511 0.101764 0.0987275 0.0963964 0.0942379 0.0920636 0.0902033 0.0888059 0.0868349 0.0853858 0.0842709 0.0827687 0.0814297 0.0802519 0.078816 0.0773137 0.0759451 0.0741115 0.0720224 0.0695172 0.0680865 0.0661267 0.0640672 0.0624491 0.0610808 0.0598388 0.0585105 0.056767 0.0555942 0.0545261 0.0529082 0.0519828 0.050505 0.0488116 0.0477937 0.0466215 0.0452375 0.0439165 0.0428671 0.0419007 0.0407777 0.039868 0.0389101 0.0373745 0.036559 0.0357519 0.0348116 0.0341095 0.0332122 0.0325581 0.031965 0.0312777 0.0303737 0.0294703 0.0287952 0.0281582 0.0269145 0.0256876 0.0245214 0.0238804 0.0232568 0.0227427 0.0222742 0.0217209 0.0210956 0.0204114 0.0198772 0.0192398 0.0188003 0.018315 0.0176329 0.0172274 0.0166789 0.0162861 0.0157495 0.0153125 0.0149275 0.0141078 0.0138072 0.0132983 0.0128252 0.0124914 0.0121201 0.0116783 0.0112107 0.010985 0.0106212 0.01013 0.00986012 0.0092723 0.00869594 0.00816006 0.00769979 0.00725516 0.00667576 0.00625563 0.00597227 0.00568624 0.00526314 0.00479861 0.00457014 0.00437182 0.0040209 0.00384182 0.00373692 0.00364831 0.00352788 0.00343884 0.0033763 0.00333879 0.00319164 0.00315553 0.00312373 0.00306458 0.00304666 0.00299138 0.00298924 0.00291802 0.00279854 0.00276005 0.00272861 0.00267187 0.00263902 0.00250536 0.00224773 0.00214576 0.00210334 0.00185363 0.00172982 ];
plot(Recall_OBJ, Precision_OBJ, ':k', 'linewidth', 1);
Recall_BMS = [1 0.9158 0.914416 0.911198 0.907021 0.902231 0.897695 0.894439 0.891799 0.887687 0.884372 0.881312 0.878532 0.874665 0.871546 0.86762 0.864221 0.860361 0.85757 0.853936 0.849269 0.845921 0.843174 0.839212 0.836558 0.833018 0.829569 0.826416 0.822793 0.820138 0.816607 0.812843 0.809808 0.806882 0.803172 0.798505 0.795252 0.789858 0.786708 0.783238 0.78013 0.777293 0.774585 0.771364 0.768471 0.764036 0.760857 0.758332 0.755311 0.752314 0.748573 0.744949 0.742192 0.739369 0.736342 0.733206 0.730159 0.727134 0.724101 0.721376 0.718545 0.715834 0.713047 0.710146 0.70559 0.700328 0.697386 0.694622 0.69203 0.68964 0.686119 0.68376 0.681084 0.67825 0.676023 0.673748 0.670961 0.668291 0.666099 0.663489 0.660915 0.658783 0.655866 0.653365 0.650587 0.647288 0.642501 0.639776 0.63656 0.633217 0.631055 0.628035 0.625433 0.621838 0.618867 0.615599 0.61241 0.609559 0.607664 0.604789 0.60235 0.599356 0.596047 0.593882 0.590946 0.588562 0.586157 0.583875 0.580917 0.578307 0.575004 0.57227 0.568176 0.565601 0.56298 0.560469 0.558312 0.555911 0.553387 0.550973 0.548197 0.545092 0.542468 0.539458 0.535608 0.533251 0.530171 0.527479 0.525336 0.518103 0.515867 0.51296 0.510638 0.508426 0.506022 0.503187 0.500813 0.498429 0.495946 0.493141 0.49026 0.486933 0.484562 0.482206 0.479601 0.477077 0.475131 0.471425 0.469027 0.467101 0.464284 0.461894 0.45894 0.456538 0.453493 0.450854 0.448939 0.446628 0.443984 0.441466 0.438675 0.436414 0.433833 0.431073 0.428115 0.425883 0.422545 0.419823 0.41669 0.414212 0.411445 0.407784 0.404712 0.40237 0.400543 0.397643 0.395387 0.393755 0.3913 0.389653 0.386408 0.383136 0.380812 0.37818 0.374833 0.372586 0.368886 0.366674 0.364664 0.362066 0.359963 0.357578 0.353753 0.351212 0.348678 0.346257 0.343824 0.342041 0.338989 0.336376 0.333642 0.331447 0.328511 0.326748 0.323693 0.32101 0.318202 0.315513 0.312868 0.309803 0.306848 0.30411 0.301591 0.298917 0.295629 0.29338 0.29011 0.286246 0.28268 0.278943 0.275326 0.273061 0.270378 0.268193 0.265204 0.261982 0.259541 0.256176 0.25219 0.248632 0.245958 0.243497 0.240873 0.237687 0.23505 0.231667 0.22869 0.22491 0.221871 0.218104 0.215025 0.211077 0.207023 0.20388 0.200717 0.197551 0.193442 0.188006 0.183546 0.179392 0.172932 0.166043 0.159624 0.155549 0.151436 0.147532 ];
Precision_BMS = [0.169567 0.346564 0.354302 0.36826 0.384424 0.395622 0.405548 0.41429 0.422968 0.432678 0.446079 0.454223 0.463547 0.471238 0.479462 0.489337 0.496996 0.505717 0.514094 0.522225 0.530486 0.537322 0.544409 0.551226 0.557887 0.564784 0.570351 0.577462 0.584501 0.589654 0.59384 0.59935 0.604565 0.609618 0.614103 0.618587 0.622365 0.62956 0.634425 0.639178 0.643402 0.648012 0.651711 0.654977 0.658904 0.66208 0.667435 0.671408 0.675854 0.678775 0.681855 0.684384 0.688585 0.692759 0.695742 0.698335 0.701226 0.704259 0.706206 0.709292 0.711882 0.714827 0.71698 0.719135 0.723104 0.727381 0.729739 0.731727 0.731794 0.734371 0.736758 0.739132 0.741439 0.744129 0.745605 0.748469 0.750073 0.752302 0.754092 0.75631 0.758536 0.760642 0.761366 0.763128 0.764354 0.766374 0.771289 0.772812 0.775669 0.776976 0.778512 0.779594 0.780975 0.782131 0.783165 0.784297 0.78512 0.786046 0.787742 0.788653 0.789594 0.791203 0.79284 0.794026 0.79543 0.797141 0.799622 0.800029 0.800759 0.802117 0.803643 0.804612 0.804336 0.80619 0.806838 0.808645 0.810572 0.811434 0.812264 0.813699 0.81474 0.815282 0.816005 0.816268 0.815825 0.816737 0.817675 0.8172 0.817959 0.820167 0.820967 0.82195 0.822494 0.823756 0.824325 0.825261 0.826168 0.826481 0.82721 0.828673 0.828697 0.828908 0.82918 0.83002 0.831088 0.832478 0.833238 0.831974 0.832538 0.832303 0.833232 0.834697 0.834855 0.835331 0.835912 0.83642 0.837172 0.83806 0.838629 0.839883 0.840753 0.840743 0.841069 0.841228 0.840659 0.840954 0.840409 0.840198 0.84044 0.841143 0.840605 0.842787 0.844201 0.844208 0.845677 0.846273 0.846962 0.847126 0.847817 0.848045 0.849787 0.849607 0.849509 0.849285 0.849571 0.849666 0.849652 0.849244 0.849087 0.848791 0.848878 0.848863 0.848746 0.84884 0.84871 0.849338 0.849099 0.849514 0.84989 0.850161 0.850019 0.851034 0.8515 0.851556 0.851463 0.851674 0.851504 0.850671 0.850651 0.851099 0.851117 0.851728 0.851574 0.851806 0.851683 0.851352 0.850353 0.848648 0.848533 0.84826 0.848865 0.849023 0.849688 0.849761 0.849661 0.849979 0.850307 0.849679 0.849819 0.849341 0.849465 0.849968 0.850344 0.851066 0.851417 0.851311 0.851162 0.851553 0.851699 0.851663 0.85127 0.848796 0.848813 0.848138 0.847718 0.847905 0.847429 0.847661 0.847423 0.846891 0.845796 0.845908 0.845216 0.845421 0.845296 0.845322 ];
TPR_BMS = [1 0.9158 0.914416 0.911198 0.907021 0.902231 0.897695 0.894439 0.891799 0.887687 0.884372 0.881312 0.878532 0.874665 0.871546 0.86762 0.864221 0.860361 0.85757 0.853936 0.849269 0.845921 0.843174 0.839212 0.836558 0.833018 0.829569 0.826416 0.822793 0.820138 0.816607 0.812843 0.809808 0.806882 0.803172 0.798505 0.795252 0.789858 0.786708 0.783238 0.78013 0.777293 0.774585 0.771364 0.768471 0.764036 0.760857 0.758332 0.755311 0.752314 0.748573 0.744949 0.742192 0.739369 0.736342 0.733206 0.730159 0.727134 0.724101 0.721376 0.718545 0.715834 0.713047 0.710146 0.70559 0.700328 0.697386 0.694622 0.69203 0.68964 0.686119 0.68376 0.681084 0.67825 0.676023 0.673748 0.670961 0.668291 0.666099 0.663489 0.660915 0.658783 0.655866 0.653365 0.650587 0.647288 0.642501 0.639776 0.63656 0.633217 0.631055 0.628035 0.625433 0.621838 0.618867 0.615599 0.61241 0.609559 0.607664 0.604789 0.60235 0.599356 0.596047 0.593882 0.590946 0.588562 0.586157 0.583875 0.580917 0.578307 0.575004 0.57227 0.568176 0.565601 0.56298 0.560469 0.558312 0.555911 0.553387 0.550973 0.548197 0.545092 0.542468 0.539458 0.535608 0.533251 0.530171 0.527479 0.525336 0.518103 0.515867 0.51296 0.510638 0.508426 0.506022 0.503187 0.500813 0.498429 0.495946 0.493141 0.49026 0.486933 0.484562 0.482206 0.479601 0.477077 0.475131 0.471425 0.469027 0.467101 0.464284 0.461894 0.45894 0.456538 0.453493 0.450854 0.448939 0.446628 0.443984 0.441466 0.438675 0.436414 0.433833 0.431073 0.428115 0.425883 0.422545 0.419823 0.41669 0.414212 0.411445 0.407784 0.404712 0.40237 0.400543 0.397643 0.395387 0.393755 0.3913 0.389653 0.386408 0.383136 0.380812 0.37818 0.374833 0.372586 0.368886 0.366674 0.364664 0.362066 0.359963 0.357578 0.353753 0.351212 0.348678 0.346257 0.343824 0.342041 0.338989 0.336376 0.333642 0.331447 0.328511 0.326748 0.323693 0.32101 0.318202 0.315513 0.312868 0.309803 0.306848 0.30411 0.301591 0.298917 0.295629 0.29338 0.29011 0.286246 0.28268 0.278943 0.275326 0.273061 0.270378 0.268193 0.265204 0.261982 0.259541 0.256176 0.25219 0.248632 0.245958 0.243497 0.240873 0.237687 0.23505 0.231667 0.22869 0.22491 0.221871 0.218104 0.215025 0.211077 0.207023 0.20388 0.200717 0.197551 0.193442 0.188006 0.183546 0.179392 0.172932 0.166043 0.159624 0.155549 0.151436 0.147532 ];
FPR_BMS = [1 0.528938 0.5087 0.471518 0.432249 0.406177 0.386057 0.371021 0.359118 0.345494 0.329811 0.318134 0.307299 0.296589 0.287377 0.277683 0.269656 0.260217 0.251812 0.244151 0.235076 0.227755 0.22229 0.216533 0.210733 0.203741 0.198668 0.191988 0.186641 0.18147 0.177375 0.171773 0.167718 0.163814 0.159973 0.156149 0.152968 0.145976 0.142573 0.138473 0.135339 0.132855 0.130378 0.127446 0.124889 0.121975 0.118243 0.115359 0.112 0.109975 0.107988 0.105236 0.102447 0.0999339 0.0978392 0.096025 0.0944285 0.092425 0.0908927 0.0891581 0.0877181 0.0861458 0.0847933 0.0834261 0.0810404 0.0782145 0.0762907 0.0749932 0.074167 0.0727189 0.0713033 0.0703798 0.0691531 0.0677572 0.0668309 0.065464 0.0645248 0.0633978 0.0625826 0.0616571 0.0605562 0.0595566 0.0590036 0.0579965 0.0572078 0.0560652 0.0535944 0.052772 0.0515839 0.0509115 0.0503731 0.0498156 0.0491673 0.0484619 0.0478159 0.0469755 0.0463835 0.045767 0.0451539 0.0446288 0.0442553 0.0433012 0.0420547 0.0415488 0.0409557 0.0400246 0.0392265 0.0388946 0.0384231 0.0377771 0.037138 0.0367124 0.0360365 0.0353982 0.0349334 0.0344102 0.0336403 0.0331786 0.0327136 0.0322751 0.0318286 0.0313905 0.0306947 0.0304323 0.0300191 0.0295569 0.0289735 0.0285962 0.0283421 0.0269499 0.0266703 0.0260962 0.0257046 0.0254485 0.0252104 0.0248971 0.0246303 0.0244444 0.024128 0.0238337 0.0236742 0.0233409 0.0231671 0.0228811 0.0225139 0.0219253 0.0216801 0.0214348 0.0211981 0.0210482 0.0207966 0.0200167 0.0197919 0.0195132 0.0192733 0.0188161 0.0186155 0.018357 0.0180989 0.017872 0.017589 0.0174993 0.0172776 0.0170618 0.0169595 0.0168633 0.0163309 0.0161953 0.0159825 0.015841 0.0156669 0.015262 0.0149758 0.0148309 0.0146134 0.0145087 0.0143657 0.0143014 0.0141349 0.014045 0.0134803 0.013287 0.0131943 0.0130838 0.0128468 0.0127433 0.01256 0.012431 0.0123672 0.0122243 0.011977 0.0117632 0.0116041 0.0114634 0.0114171 0.0111227 0.0110484 0.0109662 0.0108657 0.0107365 0.0106662 0.0105685 0.0104023 0.0102231 0.0101588 0.0100456 0.00977147 0.00960368 0.00955249 0.00944985 0.00935341 0.00919093 0.00910359 0.00904515 0.00899075 0.00891094 0.00885972 0.00879222 0.00872945 0.00851928 0.00840019 0.0083223 0.00821528 0.0080599 0.00802568 0.00794428 0.00781736 0.00777074 0.00767472 0.00750814 0.00746697 0.00734472 0.0072994 0.0071631 0.00709648 0.00705558 0.00700611 0.00694714 0.00690297 0.00680538 0.00654499 0.00650675 0.00631306 0.00624991 0.00616715 0.00611298 0.00604165 0.00593562 0.00584347 0.00568429 0.00561917 0.00552667 0.00542947 0.0053399 0.00520385 0.00514254 ];
plot(Recall_BMS, Precision_BMS, ':b', 'linewidth', 1);
Recall_COV = [1 0.918772 0.837089 0.782016 0.738965 0.70306 0.672147 0.645283 0.621471 0.600056 0.580627 0.562826 0.546343 0.530957 0.516645 0.503228 0.490484 0.478305 0.46685 0.456031 0.445714 0.435987 0.426755 0.417933 0.409478 0.401389 0.39363 0.386141 0.378961 0.371979 0.365204 0.358643 0.352306 0.346133 0.340104 0.334265 0.328569 0.323067 0.317738 0.312544 0.307477 0.302535 0.297695 0.292951 0.288301 0.283791 0.279407 0.275165 0.271026 0.266967 0.262995 0.259131 0.255361 0.251672 0.248077 0.244512 0.24107 0.237679 0.234349 0.231071 0.227817 0.224635 0.221521 0.218481 0.21548 0.212525 0.209633 0.206778 0.203988 0.201216 0.198494 0.19582 0.193203 0.190598 0.188043 0.185527 0.183016 0.18059 0.178208 0.175848 0.173535 0.171279 0.169032 0.166793 0.164619 0.162471 0.160335 0.158254 0.156192 0.154158 0.15215 0.150172 0.148222 0.146285 0.14436 0.142508 0.14063 0.138775 0.13696 0.135156 0.133365 0.131597 0.129869 0.128151 0.126448 0.124753 0.1231 0.121468 0.119857 0.118247 0.116671 0.115121 0.113584 0.112063 0.110554 0.109062 0.107579 0.10612 0.104675 0.103228 0.101806 0.100413 0.0990053 0.097631 0.0962836 0.0949427 0.0936076 0.0922882 0.0910051 0.0897096 0.0884396 0.0871787 0.0859318 0.0847036 0.0834914 0.0822953 0.0811078 0.0799497 0.0787818 0.0776284 0.0764985 0.075368 0.0742655 0.0731656 0.072077 0.070992 0.0699261 0.0688606 0.0678226 0.0667628 0.0657366 0.0647179 0.0637283 0.0627515 0.0617796 0.0608087 0.0598326 0.0588652 0.0579078 0.0569661 0.0560213 0.0550979 0.0541886 0.0532814 0.0523923 0.0514893 0.0506078 0.04975 0.0488992 0.0480479 0.0472158 0.0464069 0.0455888 0.0447804 0.0439856 0.0431976 0.0424216 0.0416563 0.0408947 0.0401381 0.039393 0.0386499 0.0379032 0.0371707 0.0364479 0.0357323 0.0350362 0.0343242 0.0336355 0.0329607 0.032302 0.03164 0.0309729 0.0303291 0.0296841 0.0290437 0.0284058 0.0277698 0.0271561 0.0265464 0.0259427 0.0253442 0.024757 0.0241733 0.0235904 0.0230104 0.022433 0.0218702 0.0212988 0.0207435 0.0201851 0.0196291 0.0190765 0.0185354 0.0179801 0.0174353 0.0168977 0.0163685 0.0158463 0.0153251 0.0148156 0.0143018 0.01379 0.0132895 0.0128108 0.0123275 0.0118598 0.0113817 0.0109152 0.0104397 0.00998791 0.00954192 0.0090926 0.00864882 0.00820953 0.00776496 0.00733731 0.00692074 0.00649704 0.00607323 0.00566953 0.00526988 0.00486509 0.00446799 0.00408217 0.00370321 0.00332509 0.00295266 0.00259126 0.0022329 0.00187262 0.00152065 0.00117682 0.000833274 0.000505268 0.000177774 ];
Precision_COV = [0.169567 0.303768 0.350865 0.374569 0.390215 0.401743 0.410651 0.417973 0.424247 0.429689 0.434481 0.438748 0.442546 0.446 0.449136 0.452035 0.454667 0.457034 0.459281 0.461407 0.463402 0.465331 0.467211 0.469002 0.470752 0.472449 0.474065 0.475562 0.47702 0.478453 0.479813 0.481114 0.482399 0.483623 0.484771 0.485864 0.486887 0.487949 0.488994 0.489985 0.49092 0.491865 0.49278 0.493633 0.494454 0.49528 0.4961 0.496907 0.497747 0.498541 0.499323 0.500113 0.500938 0.501736 0.502555 0.503354 0.504175 0.504966 0.505771 0.506497 0.507184 0.507917 0.508591 0.5093 0.509973 0.510617 0.511258 0.511914 0.512616 0.513267 0.513943 0.514603 0.515275 0.515885 0.516524 0.517151 0.517742 0.518362 0.519014 0.519643 0.520247 0.520909 0.52149 0.521975 0.522588 0.523223 0.523758 0.524314 0.524869 0.525412 0.525975 0.526474 0.527 0.527534 0.527957 0.528505 0.528937 0.529406 0.529874 0.530318 0.530709 0.531102 0.531543 0.532005 0.532366 0.53277 0.533165 0.533566 0.533971 0.534285 0.534625 0.534995 0.535368 0.535725 0.536127 0.536495 0.536882 0.537233 0.537595 0.537969 0.53833 0.538687 0.539094 0.539524 0.539914 0.540312 0.540743 0.541199 0.541698 0.542112 0.542588 0.543014 0.543508 0.544014 0.544543 0.545011 0.545497 0.546029 0.546483 0.547035 0.547561 0.548049 0.548518 0.548989 0.549453 0.549897 0.550345 0.550852 0.551417 0.551879 0.552369 0.552943 0.553462 0.55406 0.554669 0.555304 0.555911 0.556433 0.556975 0.557611 0.558159 0.558663 0.559172 0.55974 0.560441 0.560948 0.561525 0.562245 0.562873 0.563563 0.564244 0.565042 0.565664 0.566351 0.567112 0.567857 0.568635 0.569339 0.570161 0.57081 0.571575 0.572283 0.572962 0.573791 0.574549 0.575349 0.576133 0.576849 0.577699 0.578662 0.579577 0.58047 0.581307 0.582334 0.583323 0.584202 0.585082 0.585949 0.586805 0.587731 0.588563 0.589525 0.590438 0.59146 0.592421 0.59336 0.594376 0.595486 0.596532 0.597589 0.598637 0.599579 0.600682 0.601734 0.602684 0.603526 0.60427 0.605415 0.60663 0.607729 0.608987 0.609942 0.611029 0.61215 0.613493 0.614952 0.616244 0.617606 0.618712 0.61979 0.621151 0.622384 0.623126 0.624204 0.625408 0.626235 0.627493 0.628646 0.629934 0.630704 0.631697 0.63333 0.634272 0.635069 0.636706 0.638238 0.639055 0.640305 0.641155 0.642687 0.64401 0.64531 0.645353 0.645837 0.645233 0.645004 ];
TPR_COV = [1 0.918772 0.837089 0.782016 0.738965 0.70306 0.672147 0.645283 0.621471 0.600056 0.580627 0.562826 0.546343 0.530957 0.516645 0.503228 0.490484 0.478305 0.46685 0.456031 0.445714 0.435987 0.426755 0.417933 0.409478 0.401389 0.39363 0.386141 0.378961 0.371979 0.365204 0.358643 0.352306 0.346133 0.340104 0.334265 0.328569 0.323067 0.317738 0.312544 0.307477 0.302535 0.297695 0.292951 0.288301 0.283791 0.279407 0.275165 0.271026 0.266967 0.262995 0.259131 0.255361 0.251672 0.248077 0.244512 0.24107 0.237679 0.234349 0.231071 0.227817 0.224635 0.221521 0.218481 0.21548 0.212525 0.209633 0.206778 0.203988 0.201216 0.198494 0.19582 0.193203 0.190598 0.188043 0.185527 0.183016 0.18059 0.178208 0.175848 0.173535 0.171279 0.169032 0.166793 0.164619 0.162471 0.160335 0.158254 0.156192 0.154158 0.15215 0.150172 0.148222 0.146285 0.14436 0.142508 0.14063 0.138775 0.13696 0.135156 0.133365 0.131597 0.129869 0.128151 0.126448 0.124753 0.1231 0.121468 0.119857 0.118247 0.116671 0.115121 0.113584 0.112063 0.110554 0.109062 0.107579 0.10612 0.104675 0.103228 0.101806 0.100413 0.0990053 0.097631 0.0962836 0.0949427 0.0936076 0.0922882 0.0910051 0.0897096 0.0884396 0.0871787 0.0859318 0.0847036 0.0834914 0.0822953 0.0811078 0.0799497 0.0787818 0.0776284 0.0764985 0.075368 0.0742655 0.0731656 0.072077 0.070992 0.0699261 0.0688606 0.0678226 0.0667628 0.0657366 0.0647179 0.0637283 0.0627515 0.0617796 0.0608087 0.0598326 0.0588652 0.0579078 0.0569661 0.0560213 0.0550979 0.0541886 0.0532814 0.0523923 0.0514893 0.0506078 0.04975 0.0488992 0.0480479 0.0472158 0.0464069 0.0455888 0.0447804 0.0439856 0.0431976 0.0424216 0.0416563 0.0408947 0.0401381 0.039393 0.0386499 0.0379032 0.0371707 0.0364479 0.0357323 0.0350362 0.0343242 0.0336355 0.0329607 0.032302 0.03164 0.0309729 0.0303291 0.0296841 0.0290437 0.0284058 0.0277698 0.0271561 0.0265464 0.0259427 0.0253442 0.024757 0.0241733 0.0235904 0.0230104 0.022433 0.0218702 0.0212988 0.0207435 0.0201851 0.0196291 0.0190765 0.0185354 0.0179801 0.0174353 0.0168977 0.0163685 0.0158463 0.0153251 0.0148156 0.0143018 0.01379 0.0132895 0.0128108 0.0123275 0.0118598 0.0113817 0.0109152 0.0104397 0.00998791 0.00954192 0.0090926 0.00864882 0.00820953 0.00776496 0.00733731 0.00692074 0.00649704 0.00607323 0.00566953 0.00526988 0.00486509 0.00446799 0.00408217 0.00370321 0.00332509 0.00295266 0.00259126 0.0022329 0.00187262 0.00152065 0.00117682 0.000833274 0.000505268 0.000177774 ];
FPR_COV = [1 0.473865 0.347029 0.290761 0.256022 0.231371 0.212559 0.197448 0.184868 0.174178 0.164933 0.156799 0.149604 0.143123 0.137287 0.131985 0.127131 0.122649 0.118491 0.114628 0.111019 0.107651 0.104463 0.101449 0.0985951 0.0958968 0.0933424 0.0909311 0.0886386 0.0864418 0.0843357 0.0823207 0.080383 0.0785189 0.0767349 0.0750221 0.0733697 0.0717718 0.070228 0.0687418 0.0673042 0.0659114 0.0645585 0.0632507 0.0619806 0.0607468 0.0595515 0.0583937 0.0572643 0.0561723 0.0551112 0.0540785 0.0530731 0.0520955 0.0511411 0.0502097 0.0492995 0.0484115 0.0475463 0.0467017 0.0458785 0.045067 0.0442797 0.0435063 0.0427535 0.0420179 0.041298 0.0405926 0.0398977 0.0392147 0.0385486 0.0378989 0.0372551 0.036633 0.0360183 0.0354176 0.0348276 0.0342532 0.0336884 0.0331338 0.0325952 0.0320611 0.0315382 0.0310315 0.0305272 0.0300301 0.0295463 0.029072 0.0286031 0.028145 0.0276929 0.0272517 0.0268189 0.0263921 0.0259756 0.025558 0.0251515 0.024745 0.0243497 0.0239581 0.0235794 0.0231993 0.0228299 0.0224656 0.0221063 0.0217518 0.0214039 0.0210607 0.0207219 0.0203917 0.0200633 0.0197382 0.0194205 0.0191063 0.0187934 0.0184885 0.0181848 0.0178868 0.0175902 0.0172993 0.0170105 0.0167263 0.0164444 0.0161655 0.0158945 0.0156263 0.0153615 0.015099 0.0148395 0.0145852 0.0143329 0.0140835 0.0138364 0.0135944 0.0133546 0.0131191 0.0128866 0.012657 0.0124314 0.0122075 0.0119907 0.0117777 0.0115705 0.0113656 0.0111625 0.010964 0.0107681 0.0105705 0.0103771 0.0101852 0.00999644 0.00981042 0.0096293 0.00944948 0.00927039 0.00909369 0.00891942 0.00875061 0.0085826 0.00841589 0.00825376 0.00809272 0.007934 0.00777555 0.00761754 0.00746542 0.00731173 0.0071624 0.00701527 0.00686879 0.00672376 0.00658366 0.00644515 0.00630683 0.0061728 0.00603854 0.00590454 0.00577274 0.00564276 0.00551763 0.00539067 0.00526719 0.00514391 0.00502351 0.00490432 0.00478798 0.00467098 0.00455842 0.00444716 0.0043368 0.00422779 0.00411789 0.00401189 0.00390669 0.0038039 0.00370309 0.003605 0.00350694 0.00341203 0.00331646 0.00322109 0.00312855 0.00303824 0.00294829 0.00285848 0.00277038 0.00268459 0.0026005 0.00251897 0.00243917 0.0023607 0.00228364 0.00220727 0.00213147 0.00205834 0.00198457 0.00191353 0.0018431 0.00177314 0.0017049 0.00163789 0.00157198 0.00150742 0.00144426 0.00138093 0.00131828 0.00125893 0.00119997 0.00114315 0.00108847 0.00103434 0.000981879 0.000931492 0.000881085 0.00083205 0.000783891 0.000736117 0.000688445 0.000641867 0.000597117 0.000553208 0.000510049 0.000468574 0.000427642 0.0003871 0.000348117 0.000310682 0.000274459 0.000238437 0.000204225 0.000169847 0.000136631 0.000105546 7.50444e-005 4.45765e-005 1.64457e-005 ];
plot(Recall_COV, Precision_COV, ':g', 'linewidth', 1);
Recall_SS = [1 0.999983 0.999927 0.999791 0.999475 0.998705 0.99793 0.9969 0.995504 0.993866 0.991766 0.989281 0.986781 0.984175 0.981323 0.978328 0.975103 0.971701 0.968153 0.964396 0.960507 0.956424 0.95224 0.947956 0.943567 0.938957 0.934205 0.929544 0.924888 0.920168 0.915468 0.910721 0.905918 0.901133 0.896184 0.891315 0.886328 0.881256 0.876085 0.870802 0.865474 0.860108 0.854664 0.849172 0.843604 0.838025 0.832427 0.826813 0.821198 0.81554 0.809883 0.804185 0.798494 0.792838 0.787179 0.781505 0.775796 0.770083 0.764296 0.758554 0.75281 0.747064 0.741292 0.735431 0.729604 0.723785 0.71791 0.712051 0.706206 0.700329 0.69447 0.688534 0.682621 0.676695 0.670795 0.664922 0.65905 0.653196 0.647336 0.641448 0.635629 0.629801 0.623958 0.618107 0.612248 0.606383 0.600508 0.59457 0.588575 0.582601 0.576636 0.57066 0.564752 0.558865 0.553 0.547143 0.541305 0.535462 0.529637 0.523839 0.518023 0.512276 0.50654 0.500818 0.495154 0.489509 0.483875 0.478279 0.472737 0.46724 0.461745 0.456258 0.450795 0.445358 0.439885 0.434466 0.429061 0.423672 0.418355 0.413037 0.407776 0.402581 0.397437 0.392348 0.387245 0.38217 0.377155 0.372123 0.369303 0.364322 0.359392 0.354459 0.349564 0.344691 0.339893 0.335165 0.330464 0.325805 0.321197 0.316603 0.312047 0.307501 0.303013 0.298568 0.294112 0.289707 0.285313 0.280926 0.276554 0.272217 0.267919 0.263656 0.25942 0.255199 0.250987 0.246838 0.242729 0.23864 0.234602 0.230568 0.226577 0.222621 0.21869 0.214815 0.210969 0.20715 0.203382 0.199622 0.195914 0.192245 0.188616 0.185009 0.181487 0.177967 0.174512 0.171078 0.167658 0.164281 0.160933 0.157603 0.154333 0.151088 0.147907 0.144735 0.141596 0.138516 0.135454 0.13245 0.129485 0.126546 0.123618 0.12074 0.117869 0.115041 0.112261 0.109508 0.106801 0.104146 0.101497 0.0988729 0.0963208 0.0937528 0.0912177 0.0887241 0.0862626 0.0838679 0.0815014 0.0791875 0.0768836 0.0746027 0.0723627 0.0701628 0.0679884 0.0658545 0.0637664 0.0617032 0.0596288 0.0575953 0.0555872 0.0536018 0.0516323 0.0496757 0.0477692 0.0458829 0.0440466 0.0422146 0.0404244 0.038642 0.0369082 0.0351872 0.0335129 0.0318686 0.0302413 0.0286329 0.0270622 0.0255 0.023978 0.0224691 0.0209866 0.0195395 0.0181042 0.0166911 0.0153032 0.0139557 0.01261 0.0113007 0.0100152 0.0087442 0.00750657 0.00629118 0.00511712 0.0039692 0.00286386 0.00183584 0.000916121 0.000232781 ];
Precision_SS = [0.169567 0.169655 0.17026 0.171838 0.174477 0.178459 0.183949 0.190867 0.199089 0.208271 0.218003 0.228465 0.239118 0.249588 0.259394 0.268432 0.277163 0.285527 0.293544 0.30117 0.30844 0.315287 0.321761 0.328005 0.334149 0.340104 0.345967 0.35171 0.357317 0.362816 0.368215 0.373502 0.378665 0.383762 0.388701 0.393603 0.398417 0.40309 0.407635 0.41211 0.416497 0.42076 0.424942 0.429022 0.433 0.436935 0.440776 0.444603 0.448349 0.45203 0.455626 0.459212 0.462811 0.466392 0.469946 0.473437 0.476859 0.480202 0.483497 0.486767 0.490009 0.493179 0.496307 0.499388 0.502445 0.505425 0.508408 0.51139 0.514274 0.517085 0.519883 0.522599 0.525331 0.528043 0.530698 0.533327 0.535911 0.538459 0.540956 0.543414 0.545868 0.54831 0.550724 0.553122 0.555491 0.55783 0.560069 0.562268 0.56443 0.566535 0.568613 0.57068 0.572739 0.574779 0.576796 0.578823 0.580861 0.582906 0.584886 0.586887 0.588831 0.590751 0.592679 0.594583 0.596481 0.59833 0.600191 0.602054 0.603922 0.605743 0.607468 0.609188 0.610867 0.61255 0.614206 0.615815 0.61739 0.618953 0.62048 0.622009 0.623499 0.624974 0.626394 0.627848 0.629244 0.630618 0.632015 0.633387 0.634256 0.635623 0.637007 0.638321 0.639634 0.64096 0.642335 0.643765 0.645113 0.646523 0.647905 0.649317 0.6507 0.652001 0.653373 0.654725 0.656062 0.657405 0.658672 0.65992 0.661203 0.662452 0.663703 0.664854 0.666013 0.667224 0.668368 0.66954 0.670689 0.671822 0.673018 0.674204 0.675376 0.676565 0.677775 0.678978 0.680118 0.681288 0.682524 0.683681 0.684844 0.685952 0.687094 0.688303 0.689504 0.690652 0.691893 0.692992 0.694078 0.69515 0.696155 0.69719 0.69822 0.69924 0.70025 0.701295 0.702297 0.703247 0.704216 0.705218 0.706159 0.707182 0.708185 0.709112 0.710006 0.710919 0.711787 0.71272 0.713658 0.714558 0.715477 0.716427 0.717385 0.718291 0.719194 0.720169 0.721096 0.722097 0.723152 0.724136 0.725058 0.72606 0.726949 0.727931 0.728907 0.729899 0.730952 0.731959 0.732941 0.73399 0.735008 0.735978 0.736914 0.737951 0.738921 0.739795 0.740856 0.74178 0.742668 0.743677 0.744578 0.745546 0.746656 0.747741 0.748843 0.750019 0.751102 0.752145 0.753238 0.754344 0.755484 0.756555 0.757554 0.75884 0.759878 0.760761 0.761792 0.76305 0.76405 0.765174 0.766654 0.768119 0.76906 0.770454 0.770846 0.771718 0.771393 0.766544 ];
TPR_SS = [1 0.999983 0.999927 0.999791 0.999475 0.998705 0.99793 0.9969 0.995504 0.993866 0.991766 0.989281 0.986781 0.984175 0.981323 0.978328 0.975103 0.971701 0.968153 0.964396 0.960507 0.956424 0.95224 0.947956 0.943567 0.938957 0.934205 0.929544 0.924888 0.920168 0.915468 0.910721 0.905918 0.901133 0.896184 0.891315 0.886328 0.881256 0.876085 0.870802 0.865474 0.860108 0.854664 0.849172 0.843604 0.838025 0.832427 0.826813 0.821198 0.81554 0.809883 0.804185 0.798494 0.792838 0.787179 0.781505 0.775796 0.770083 0.764296 0.758554 0.75281 0.747064 0.741292 0.735431 0.729604 0.723785 0.71791 0.712051 0.706206 0.700329 0.69447 0.688534 0.682621 0.676695 0.670795 0.664922 0.65905 0.653196 0.647336 0.641448 0.635629 0.629801 0.623958 0.618107 0.612248 0.606383 0.600508 0.59457 0.588575 0.582601 0.576636 0.57066 0.564752 0.558865 0.553 0.547143 0.541305 0.535462 0.529637 0.523839 0.518023 0.512276 0.50654 0.500818 0.495154 0.489509 0.483875 0.478279 0.472737 0.46724 0.461745 0.456258 0.450795 0.445358 0.439885 0.434466 0.429061 0.423672 0.418355 0.413037 0.407776 0.402581 0.397437 0.392348 0.387245 0.38217 0.377155 0.372123 0.369303 0.364322 0.359392 0.354459 0.349564 0.344691 0.339893 0.335165 0.330464 0.325805 0.321197 0.316603 0.312047 0.307501 0.303013 0.298568 0.294112 0.289707 0.285313 0.280926 0.276554 0.272217 0.267919 0.263656 0.25942 0.255199 0.250987 0.246838 0.242729 0.23864 0.234602 0.230568 0.226577 0.222621 0.21869 0.214815 0.210969 0.20715 0.203382 0.199622 0.195914 0.192245 0.188616 0.185009 0.181487 0.177967 0.174512 0.171078 0.167658 0.164281 0.160933 0.157603 0.154333 0.151088 0.147907 0.144735 0.141596 0.138516 0.135454 0.13245 0.129485 0.126546 0.123618 0.12074 0.117869 0.115041 0.112261 0.109508 0.106801 0.104146 0.101497 0.0988729 0.0963208 0.0937528 0.0912177 0.0887241 0.0862626 0.0838679 0.0815014 0.0791875 0.0768836 0.0746027 0.0723627 0.0701628 0.0679884 0.0658545 0.0637664 0.0617032 0.0596288 0.0575953 0.0555872 0.0536018 0.0516323 0.0496757 0.0477692 0.0458829 0.0440466 0.0422146 0.0404244 0.038642 0.0369082 0.0351872 0.0335129 0.0318686 0.0302413 0.0286329 0.0270622 0.0255 0.023978 0.0224691 0.0209866 0.0195395 0.0181042 0.0166911 0.0153032 0.0139557 0.01261 0.0113007 0.0100152 0.0087442 0.00750657 0.00629118 0.00511712 0.0039692 0.00286386 0.00183584 0.000916121 0.000232781 ];
FPR_SS = [1 0.999274 0.994458 0.983808 0.96726 0.944861 0.918205 0.888334 0.855827 0.822475 0.789288 0.756075 0.724435 0.695004 0.667872 0.643422 0.620413 0.598894 0.578653 0.559827 0.542035 0.525463 0.51002 0.495277 0.481051 0.467468 0.454398 0.442133 0.430571 0.419448 0.408803 0.398546 0.388747 0.379272 0.370221 0.361551 0.353157 0.345041 0.337207 0.329568 0.322158 0.315042 0.308149 0.301488 0.295022 0.288698 0.282549 0.276549 0.270751 0.265055 0.259542 0.254147 0.248869 0.24374 0.238706 0.233811 0.229039 0.224416 0.219877 0.215444 0.21112 0.206913 0.202803 0.198777 0.194821 0.190968 0.18715 0.1834 0.179774 0.176236 0.172753 0.169359 0.166012 0.162713 0.159495 0.156349 0.153265 0.150231 0.147241 0.144323 0.141463 0.138657 0.13591 0.133216 0.130562 0.127957 0.125413 0.122917 0.120459 0.118065 0.11572 0.113412 0.111146 0.108917 0.106719 0.104566 0.10245 0.100367 0.098318 0.0962956 0.0943163 0.0923662 0.0904535 0.088574 0.0867341 0.0849327 0.0831548 0.0814052 0.0796828 0.0779952 0.0763445 0.0747198 0.0731306 0.0715716 0.07004 0.0685383 0.0670624 0.0656111 0.0641892 0.0627861 0.061415 0.0600731 0.058761 0.0574661 0.0561923 0.0549407 0.0537141 0.0525132 0.0517799 0.0506095 0.0494592 0.0483385 0.0472356 0.0461544 0.045088 0.0440471 0.0430336 0.0420443 0.0410734 0.0401186 0.0391839 0.0382696 0.0373695 0.0364793 0.0356062 0.0347459 0.0339088 0.0330826 0.0322683 0.0314678 0.0306802 0.0299129 0.0291597 0.0284158 0.0276924 0.0269767 0.0262764 0.0255881 0.0249119 0.0242495 0.0236048 0.0229695 0.022348 0.021735 0.0211395 0.0205569 0.0199854 0.0194282 0.0188861 0.0183532 0.017828 0.0173145 0.0168172 0.0163325 0.0158605 0.0154063 0.0149601 0.0145273 0.0141056 0.0136909 0.0132831 0.0128857 0.012499 0.012118 0.0117478 0.0113932 0.0110442 0.0107007 0.0103683 0.0100421 0.00972553 0.00941778 0.00911225 0.00881626 0.00852963 0.0082475 0.00797335 0.00770603 0.00744493 0.00718712 0.00693657 0.00669209 0.0064533 0.00621965 0.00599095 0.00577116 0.00555115 0.00533496 0.00512563 0.00492103 0.0047245 0.00453299 0.00434608 0.00416437 0.00399178 0.00382236 0.00365956 0.0035007 0.00334785 0.0031983 0.00305463 0.0029149 0.00277637 0.00264417 0.00251506 0.00239044 0.00226672 0.00214699 0.00203347 0.00192507 0.00181679 0.0017129 0.00161168 0.00151235 0.00141705 0.00132639 0.00123732 0.00114992 0.00106435 0.000982936 0.000903666 0.000825637 0.00075222 0.000680245 0.000609905 0.00054106 0.000475624 0.000412259 0.000351001 0.000292076 0.000236308 0.000182157 0.000130363 8.37757e-005 4.24931e-005 1.18131e-005 ];
plot(Recall_SS, Precision_SS, ':r', 'linewidth', 1);
Recall_SIM = [1 0.99998 0.999952 0.999917 0.999875 0.999829 0.999779 0.999722 0.999658 0.999588 0.99951 0.999422 0.999324 0.999223 0.99912 0.999015 0.998912 0.9988 0.998683 0.998548 0.998409 0.99826 0.998093 0.997916 0.997733 0.99755 0.997354 0.997147 0.996932 0.996715 0.996477 0.996217 0.995928 0.995598 0.995245 0.99487 0.994486 0.994097 0.993696 0.993261 0.992816 0.992349 0.991861 0.991367 0.99086 0.990359 0.989844 0.989319 0.988778 0.988201 0.987576 0.986923 0.98627 0.985587 0.984876 0.984156 0.983408 0.982629 0.981827 0.981003 0.980154 0.979294 0.97839 0.977468 0.976489 0.975486 0.9745 0.97352 0.972536 0.97151 0.970449 0.969346 0.968225 0.967087 0.965946 0.964782 0.963592 0.962377 0.961129 0.959842 0.958529 0.95719 0.955822 0.954427 0.952993 0.951534 0.950032 0.948469 0.946856 0.945217 0.943556 0.941813 0.940047 0.938224 0.936368 0.934423 0.932464 0.930481 0.928443 0.926324 0.924123 0.921877 0.919584 0.917261 0.91489 0.912451 0.909947 0.90739 0.904782 0.902108 0.899389 0.896629 0.893844 0.891032 0.888187 0.885261 0.882287 0.879262 0.876177 0.873017 0.869789 0.866493 0.863178 0.85983 0.856417 0.852938 0.849391 0.845821 0.842728 0.839063 0.835364 0.831618 0.827819 0.823945 0.820039 0.816063 0.812011 0.807876 0.803642 0.799314 0.794907 0.790451 0.785953 0.781335 0.776655 0.77195 0.767158 0.762313 0.757356 0.75238 0.747332 0.742269 0.737128 0.731898 0.72657 0.721185 0.715719 0.710137 0.704455 0.698668 0.692745 0.68673 0.680619 0.674427 0.668103 0.661646 0.65517 0.648673 0.642097 0.635456 0.628763 0.621949 0.61512 0.60819 0.601224 0.594177 0.587095 0.579846 0.57256 0.565233 0.557856 0.550419 0.542921 0.535316 0.527637 0.519877 0.512049 0.504144 0.496158 0.488103 0.480027 0.471802 0.463492 0.45502 0.446471 0.437839 0.429179 0.420412 0.411614 0.402786 0.393992 0.385118 0.376188 0.36724 0.358227 0.349208 0.340238 0.331214 0.322126 0.312989 0.303824 0.294687 0.285561 0.276434 0.26727 0.258213 0.249165 0.240165 0.231103 0.222031 0.213018 0.204125 0.195187 0.186365 0.177631 0.169092 0.160619 0.152314 0.144073 0.13593 0.127935 0.1201 0.112391 0.104803 0.0973936 0.0902593 0.0832701 0.0764592 0.0698855 0.0635321 0.0574046 0.0514948 0.0458144 0.0403816 0.0352053 0.0303111 0.0257195 0.021459 0.0175419 0.0139881 0.0107389 0.00784317 0.00532109 0.00317944 0.00142895 0.000217765 ];
Precision_SIM = [0.169567 0.169879 0.170255 0.170668 0.171112 0.171595 0.172111 0.172654 0.173237 0.173853 0.174506 0.175183 0.17591 0.176654 0.177429 0.178228 0.179054 0.179909 0.180787 0.181681 0.182597 0.183537 0.184496 0.185483 0.186494 0.187541 0.188619 0.189723 0.190849 0.191997 0.193157 0.194331 0.195512 0.196693 0.197879 0.199076 0.20029 0.201526 0.202779 0.204051 0.205345 0.20665 0.207976 0.209316 0.210673 0.212038 0.213413 0.214804 0.2162 0.217614 0.219041 0.220479 0.221937 0.223408 0.224894 0.226403 0.227931 0.229457 0.230989 0.232532 0.234097 0.235684 0.237284 0.238898 0.240519 0.242152 0.243796 0.245462 0.247142 0.248845 0.250556 0.252288 0.254045 0.255811 0.257582 0.259363 0.261158 0.262958 0.26478 0.266603 0.26844 0.270278 0.27212 0.273977 0.275843 0.277722 0.279619 0.281511 0.283408 0.28533 0.28726 0.289199 0.291154 0.293112 0.295097 0.29709 0.299119 0.301166 0.303218 0.305269 0.307328 0.309418 0.311517 0.313647 0.315779 0.317932 0.320091 0.322256 0.32444 0.326631 0.328841 0.331045 0.333271 0.33552 0.337782 0.340042 0.342323 0.34462 0.346928 0.349229 0.351565 0.353893 0.356244 0.358602 0.360961 0.363319 0.365695 0.36811 0.370145 0.372595 0.37505 0.377503 0.379987 0.382486 0.385018 0.387543 0.390064 0.392608 0.395148 0.397662 0.400185 0.402725 0.405287 0.407833 0.410381 0.412962 0.415539 0.41814 0.420744 0.423376 0.425977 0.428589 0.431173 0.433768 0.436345 0.438945 0.441509 0.444074 0.446628 0.449156 0.451658 0.454178 0.456678 0.459153 0.461613 0.46405 0.466513 0.469008 0.471506 0.47401 0.476501 0.478976 0.481479 0.483977 0.486487 0.488972 0.491481 0.49393 0.49641 0.498889 0.501355 0.503812 0.506277 0.508738 0.511161 0.513555 0.515927 0.518256 0.520564 0.52281 0.525079 0.527342 0.529579 0.531753 0.533899 0.535914 0.537865 0.539813 0.541751 0.54364 0.545577 0.547541 0.549417 0.551231 0.553013 0.554758 0.556531 0.558228 0.559899 0.561567 0.563157 0.564729 0.566296 0.567867 0.569331 0.570743 0.57218 0.573623 0.57512 0.576679 0.578035 0.579369 0.580611 0.581867 0.582962 0.583998 0.58495 0.58576 0.586445 0.587159 0.587784 0.588179 0.588618 0.588679 0.588703 0.589231 0.589626 0.589871 0.590195 0.590085 0.590091 0.589942 0.589843 0.589412 0.588443 0.587254 0.586015 0.584628 0.583822 0.582358 0.580268 0.577849 0.576284 0.573986 0.5708 0.562102 ];
TPR_SIM = [1 0.99998 0.999952 0.999917 0.999875 0.999829 0.999779 0.999722 0.999658 0.999588 0.99951 0.999422 0.999324 0.999223 0.99912 0.999015 0.998912 0.9988 0.998683 0.998548 0.998409 0.99826 0.998093 0.997916 0.997733 0.99755 0.997354 0.997147 0.996932 0.996715 0.996477 0.996217 0.995928 0.995598 0.995245 0.99487 0.994486 0.994097 0.993696 0.993261 0.992816 0.992349 0.991861 0.991367 0.99086 0.990359 0.989844 0.989319 0.988778 0.988201 0.987576 0.986923 0.98627 0.985587 0.984876 0.984156 0.983408 0.982629 0.981827 0.981003 0.980154 0.979294 0.97839 0.977468 0.976489 0.975486 0.9745 0.97352 0.972536 0.97151 0.970449 0.969346 0.968225 0.967087 0.965946 0.964782 0.963592 0.962377 0.961129 0.959842 0.958529 0.95719 0.955822 0.954427 0.952993 0.951534 0.950032 0.948469 0.946856 0.945217 0.943556 0.941813 0.940047 0.938224 0.936368 0.934423 0.932464 0.930481 0.928443 0.926324 0.924123 0.921877 0.919584 0.917261 0.91489 0.912451 0.909947 0.90739 0.904782 0.902108 0.899389 0.896629 0.893844 0.891032 0.888187 0.885261 0.882287 0.879262 0.876177 0.873017 0.869789 0.866493 0.863178 0.85983 0.856417 0.852938 0.849391 0.845821 0.842728 0.839063 0.835364 0.831618 0.827819 0.823945 0.820039 0.816063 0.812011 0.807876 0.803642 0.799314 0.794907 0.790451 0.785953 0.781335 0.776655 0.77195 0.767158 0.762313 0.757356 0.75238 0.747332 0.742269 0.737128 0.731898 0.72657 0.721185 0.715719 0.710137 0.704455 0.698668 0.692745 0.68673 0.680619 0.674427 0.668103 0.661646 0.65517 0.648673 0.642097 0.635456 0.628763 0.621949 0.61512 0.60819 0.601224 0.594177 0.587095 0.579846 0.57256 0.565233 0.557856 0.550419 0.542921 0.535316 0.527637 0.519877 0.512049 0.504144 0.496158 0.488103 0.480027 0.471802 0.463492 0.45502 0.446471 0.437839 0.429179 0.420412 0.411614 0.402786 0.393992 0.385118 0.376188 0.36724 0.358227 0.349208 0.340238 0.331214 0.322126 0.312989 0.303824 0.294687 0.285561 0.276434 0.26727 0.258213 0.249165 0.240165 0.231103 0.222031 0.213018 0.204125 0.195187 0.186365 0.177631 0.169092 0.160619 0.152314 0.144073 0.13593 0.127935 0.1201 0.112391 0.104803 0.0973936 0.0902593 0.0832701 0.0764592 0.0698855 0.0635321 0.0574046 0.0514948 0.0458144 0.0403816 0.0352053 0.0303111 0.0257195 0.021459 0.0175419 0.0139881 0.0107389 0.00784317 0.00532109 0.00317944 0.00142895 0.000217765 ];
FPR_SIM = [1 0.997672 0.995048 0.992126 0.988962 0.985511 0.981817 0.97794 0.973847 0.969562 0.965072 0.960431 0.95555 0.950584 0.945515 0.940346 0.935069 0.929662 0.924178 0.918636 0.913044 0.907359 0.901632 0.895826 0.889926 0.883913 0.877795 0.871609 0.865377 0.859109 0.852831 0.846552 0.840314 0.83412 0.827949 0.821769 0.815576 0.809371 0.803163 0.796934 0.790699 0.78445 0.778168 0.771902 0.765652 0.759441 0.753249 0.747037 0.740832 0.734601 0.728362 0.722133 0.715903 0.709658 0.703402 0.69712 0.690836 0.684574 0.678343 0.672121 0.665879 0.659634 0.653384 0.647147 0.640925 0.634727 0.628573 0.622439 0.616336 0.610208 0.604105 0.597994 0.591884 0.585798 0.579761 0.57374 0.567736 0.561766 0.555788 0.549859 0.543948 0.538082 0.532256 0.526446 0.520652 0.514882 0.509129 0.503425 0.497751 0.492077 0.486442 0.480805 0.475191 0.469611 0.464031 0.458467 0.452909 0.447376 0.441882 0.436423 0.430988 0.42555 0.420141 0.414733 0.409358 0.403989 0.39865 0.393338 0.38803 0.382744 0.377478 0.372261 0.367061 0.361889 0.356744 0.351632 0.346548 0.341498 0.336472 0.331491 0.326511 0.321581 0.316679 0.311814 0.306996 0.302219 0.297471 0.292739 0.288789 0.284107 0.279467 0.274881 0.270308 0.265776 0.261261 0.256779 0.252341 0.247912 0.243531 0.239206 0.234919 0.230669 0.226456 0.222278 0.218147 0.214049 0.209984 0.205947 0.201977 0.198022 0.194129 0.190294 0.186506 0.18275 0.179033 0.175342 0.171718 0.16813 0.164583 0.161078 0.157611 0.154171 0.150772 0.147423 0.144109 0.140824 0.137574 0.134351 0.131161 0.128007 0.124899 0.121822 0.118783 0.115783 0.112827 0.109919 0.107051 0.104226 0.101435 0.098695 0.0959916 0.0933305 0.0906926 0.0880895 0.085533 0.0830147 0.0805452 0.0781247 0.0757353 0.0733906 0.0710942 0.0688314 0.0666057 0.0644183 0.0622705 0.0601895 0.0581501 0.056151 0.0541843 0.0522602 0.0503697 0.0485139 0.0467017 0.0449275 0.0431964 0.0415082 0.0398477 0.0382255 0.0366375 0.0350812 0.0335707 0.0320974 0.0306608 0.0292543 0.0278903 0.0265582 0.0252525 0.0239871 0.0227506 0.0215415 0.0203661 0.0192322 0.0181321 0.017075 0.0160581 0.0150802 0.0141388 0.0132418 0.0123817 0.0115484 0.0107526 0.00998815 0.00924879 0.00854736 0.00787524 0.00722674 0.00660887 0.00602328 0.00546597 0.00494782 0.00445063 0.00397793 0.00352694 0.00310354 0.00270787 0.00234281 0.00200637 0.001694 0.00140309 0.00113507 0.000888544 0.000661747 0.000455537 0.000276584 0.00012305 1.76084e-005 ];
plot(Recall_SIM, Precision_SIM, ':c', 'linewidth', 1);
Recall_SeR = [1 0.999642 0.998991 0.998354 0.997712 0.996933 0.995972 0.99483 0.993681 0.992493 0.991258 0.989841 0.98834 0.986808 0.98533 0.983872 0.98234 0.980757 0.979159 0.977535 0.975951 0.974355 0.972745 0.971119 0.969478 0.967871 0.966269 0.964643 0.963033 0.961366 0.959695 0.958031 0.956367 0.954687 0.952996 0.951317 0.949638 0.947923 0.946215 0.944475 0.942711 0.940892 0.939025 0.937126 0.935199 0.933265 0.931299 0.929364 0.927402 0.925428 0.92343 0.921391 0.919342 0.917298 0.915227 0.913134 0.910996 0.908862 0.906699 0.904526 0.902356 0.900187 0.898002 0.895808 0.8936 0.891365 0.889085 0.886805 0.884502 0.882159 0.879782 0.877426 0.875061 0.872686 0.870279 0.867824 0.865371 0.862869 0.860344 0.857814 0.855248 0.852668 0.850061 0.847457 0.844814 0.842167 0.839504 0.836822 0.834091 0.831365 0.828574 0.825813 0.823026 0.820229 0.8174 0.814547 0.811669 0.808783 0.805816 0.802812 0.79981 0.796819 0.793735 0.790646 0.787537 0.784383 0.781216 0.77803 0.774811 0.771559 0.768299 0.765028 0.761707 0.758363 0.754967 0.751533 0.748093 0.744588 0.74108 0.737562 0.734035 0.730507 0.726936 0.723334 0.719689 0.715995 0.712321 0.708626 0.704896 0.701132 0.697309 0.693468 0.689587 0.685651 0.681676 0.67767 0.673623 0.669512 0.665364 0.661197 0.657002 0.652757 0.648481 0.644205 0.639886 0.635537 0.631186 0.6268 0.622411 0.618022 0.613607 0.609181 0.60469 0.600215 0.595662 0.591128 0.586533 0.581888 0.577241 0.572514 0.567771 0.562995 0.558199 0.553361 0.548461 0.543565 0.53864 0.533682 0.528693 0.523632 0.518546 0.513464 0.508338 0.503212 0.498068 0.492881 0.487699 0.482472 0.477199 0.471935 0.4666 0.461256 0.455879 0.450452 0.445026 0.439557 0.434036 0.428478 0.422876 0.417225 0.41151 0.405763 0.400023 0.394264 0.388416 0.382503 0.376574 0.37059 0.364632 0.358641 0.35262 0.346624 0.340576 0.334542 0.328475 0.322383 0.316249 0.31006 0.303847 0.297577 0.291217 0.284834 0.278397 0.272001 0.265535 0.259064 0.252575 0.246018 0.239426 0.232843 0.22622 0.219598 0.212999 0.206342 0.199633 0.192986 0.186354 0.179703 0.173062 0.166442 0.159853 0.153303 0.146753 0.140207 0.133699 0.127159 0.120619 0.114114 0.107678 0.101251 0.094891 0.088503 0.0821333 0.0758399 0.0695988 0.0633844 0.0571899 0.0510103 0.0447964 0.0385716 0.0324013 0.0262202 0.0200758 0.0141466 0.0081212 0.00242232 ];
Precision_SeR = [0.169567 0.178066 0.184897 0.191508 0.197768 0.203674 0.209124 0.214115 0.218793 0.223218 0.227496 0.231595 0.235485 0.239203 0.242794 0.246222 0.249508 0.252663 0.255742 0.258746 0.261664 0.264508 0.267308 0.270049 0.27272 0.275338 0.277893 0.280427 0.282932 0.285395 0.28783 0.290208 0.292587 0.294931 0.297256 0.299546 0.301811 0.304074 0.306323 0.308545 0.310756 0.312934 0.315107 0.317228 0.319325 0.321404 0.323467 0.325523 0.327566 0.329615 0.33166 0.333696 0.335701 0.337721 0.339725 0.341729 0.34371 0.345699 0.347684 0.349667 0.351643 0.353631 0.355622 0.357606 0.359602 0.361594 0.363585 0.365564 0.367527 0.369483 0.371435 0.373391 0.375362 0.377314 0.379265 0.381214 0.383172 0.385111 0.387048 0.388983 0.390911 0.392851 0.3948 0.39674 0.398685 0.400637 0.402589 0.404527 0.40646 0.408386 0.410311 0.412241 0.414159 0.416094 0.418028 0.419954 0.421887 0.423824 0.425741 0.427662 0.429586 0.431524 0.433431 0.435362 0.437261 0.439159 0.441066 0.442961 0.444877 0.446768 0.44866 0.450554 0.452453 0.454329 0.456197 0.458051 0.459944 0.461813 0.463676 0.465541 0.467395 0.469278 0.471141 0.473008 0.474898 0.476763 0.478659 0.480528 0.482424 0.484296 0.486147 0.487982 0.489813 0.491617 0.493418 0.49524 0.497044 0.498822 0.500591 0.502373 0.504124 0.505863 0.507588 0.509318 0.511022 0.512732 0.514448 0.516136 0.517818 0.519537 0.521239 0.522939 0.524596 0.526261 0.52793 0.529582 0.531233 0.532895 0.534577 0.536228 0.537886 0.539511 0.541134 0.542775 0.544398 0.546011 0.547647 0.549254 0.550846 0.552422 0.55399 0.555575 0.557142 0.558725 0.560268 0.561863 0.563425 0.564971 0.566513 0.568029 0.569574 0.571119 0.572693 0.57426 0.575826 0.57734 0.57886 0.580374 0.581869 0.583319 0.584736 0.586216 0.587691 0.589134 0.590537 0.59195 0.593303 0.594699 0.596102 0.597492 0.598825 0.60023 0.601578 0.603017 0.604452 0.605879 0.60734 0.608793 0.61026 0.611696 0.61316 0.614594 0.616036 0.617419 0.618844 0.620183 0.621479 0.622815 0.624038 0.625239 0.626386 0.627443 0.628571 0.629507 0.630392 0.631216 0.632055 0.632903 0.633538 0.6342 0.634813 0.635451 0.636194 0.637068 0.638088 0.639118 0.639995 0.640893 0.641726 0.64266 0.643664 0.644377 0.645301 0.646572 0.647436 0.648313 0.649301 0.65001 0.651121 0.652049 0.652971 0.654138 0.654143 0.654056 0.653583 0.652586 ];
TPR_SeR = [1 0.999642 0.998991 0.998354 0.997712 0.996933 0.995972 0.99483 0.993681 0.992493 0.991258 0.989841 0.98834 0.986808 0.98533 0.983872 0.98234 0.980757 0.979159 0.977535 0.975951 0.974355 0.972745 0.971119 0.969478 0.967871 0.966269 0.964643 0.963033 0.961366 0.959695 0.958031 0.956367 0.954687 0.952996 0.951317 0.949638 0.947923 0.946215 0.944475 0.942711 0.940892 0.939025 0.937126 0.935199 0.933265 0.931299 0.929364 0.927402 0.925428 0.92343 0.921391 0.919342 0.917298 0.915227 0.913134 0.910996 0.908862 0.906699 0.904526 0.902356 0.900187 0.898002 0.895808 0.8936 0.891365 0.889085 0.886805 0.884502 0.882159 0.879782 0.877426 0.875061 0.872686 0.870279 0.867824 0.865371 0.862869 0.860344 0.857814 0.855248 0.852668 0.850061 0.847457 0.844814 0.842167 0.839504 0.836822 0.834091 0.831365 0.828574 0.825813 0.823026 0.820229 0.8174 0.814547 0.811669 0.808783 0.805816 0.802812 0.79981 0.796819 0.793735 0.790646 0.787537 0.784383 0.781216 0.77803 0.774811 0.771559 0.768299 0.765028 0.761707 0.758363 0.754967 0.751533 0.748093 0.744588 0.74108 0.737562 0.734035 0.730507 0.726936 0.723334 0.719689 0.715995 0.712321 0.708626 0.704896 0.701132 0.697309 0.693468 0.689587 0.685651 0.681676 0.67767 0.673623 0.669512 0.665364 0.661197 0.657002 0.652757 0.648481 0.644205 0.639886 0.635537 0.631186 0.6268 0.622411 0.618022 0.613607 0.609181 0.60469 0.600215 0.595662 0.591128 0.586533 0.581888 0.577241 0.572514 0.567771 0.562995 0.558199 0.553361 0.548461 0.543565 0.53864 0.533682 0.528693 0.523632 0.518546 0.513464 0.508338 0.503212 0.498068 0.492881 0.487699 0.482472 0.477199 0.471935 0.4666 0.461256 0.455879 0.450452 0.445026 0.439557 0.434036 0.428478 0.422876 0.417225 0.41151 0.405763 0.400023 0.394264 0.388416 0.382503 0.376574 0.37059 0.364632 0.358641 0.35262 0.346624 0.340576 0.334542 0.328475 0.322383 0.316249 0.31006 0.303847 0.297577 0.291217 0.284834 0.278397 0.272001 0.265535 0.259064 0.252575 0.246018 0.239426 0.232843 0.22622 0.219598 0.212999 0.206342 0.199633 0.192986 0.186354 0.179703 0.173062 0.166442 0.159853 0.153303 0.146753 0.140207 0.133699 0.127159 0.120619 0.114114 0.107678 0.101251 0.094891 0.088503 0.0821333 0.0758399 0.0695988 0.0633844 0.0571899 0.0510103 0.0447964 0.0385716 0.0324013 0.0262202 0.0200758 0.0141466 0.0081212 0.00242232 ];
FPR_SeR = [1 0.955993 0.921709 0.891856 0.865339 0.841463 0.820229 0.801154 0.783749 0.767621 0.752618 0.738567 0.725443 0.713091 0.70138 0.690265 0.679672 0.66953 0.659739 0.650295 0.64121 0.632445 0.623945 0.615686 0.607703 0.599936 0.592401 0.584994 0.57779 0.570753 0.563865 0.557163 0.55056 0.544093 0.537752 0.531568 0.525494 0.519498 0.513611 0.507829 0.502126 0.496517 0.490967 0.485558 0.480242 0.474999 0.469824 0.464748 0.459736 0.454784 0.449895 0.445038 0.440269 0.435544 0.430877 0.426242 0.421675 0.417145 0.412652 0.408203 0.403807 0.399438 0.395115 0.390846 0.386605 0.382401 0.378243 0.374144 0.370099 0.366104 0.362158 0.358257 0.354386 0.350559 0.346764 0.342992 0.339247 0.335535 0.331852 0.328188 0.324564 0.320966 0.317401 0.313884 0.310373 0.306897 0.303443 0.30004 0.29666 0.293313 0.289982 0.286685 0.283414 0.280174 0.276948 0.273747 0.27056 0.267416 0.26429 0.261176 0.258086 0.255014 0.25197 0.24894 0.24595 0.242977 0.240031 0.237116 0.234209 0.231331 0.228471 0.225638 0.22282 0.220034 0.21727 0.214532 0.211807 0.209103 0.206416 0.20374 0.201088 0.198441 0.195823 0.193222 0.190642 0.188091 0.185556 0.183042 0.180531 0.178047 0.175587 0.173147 0.170731 0.168343 0.165977 0.16362 0.161282 0.158964 0.156664 0.154369 0.152103 0.149852 0.147626 0.145415 0.143215 0.14104 0.13888 0.136748 0.134647 0.13255 0.130483 0.128425 0.126396 0.124388 0.122388 0.120402 0.118428 0.116466 0.114525 0.112598 0.110685 0.108797 0.106925 0.105059 0.103205 0.101373 0.0995462 0.0977454 0.0959629 0.0941897 0.0924266 0.0906768 0.08894 0.08722 0.0855332 0.0838405 0.0821812 0.0805362 0.0789057 0.0772966 0.075699 0.0741093 0.0725324 0.0709693 0.0694311 0.0679037 0.0663908 0.064887 0.0634016 0.0619349 0.0604795 0.0590382 0.0576031 0.0561949 0.0548088 0.0534321 0.0520799 0.0507306 0.049402 0.0480917 0.0467968 0.0455146 0.044252 0.0429929 0.0417556 0.0405242 0.039309 0.0381069 0.0369203 0.0357516 0.0345972 0.0334537 0.0323186 0.0312232 0.0301351 0.0290694 0.0280209 0.0269886 0.0259671 0.0249648 0.0239802 0.0230107 0.0220494 0.0211161 0.0202045 0.0193068 0.0184303 0.0175607 0.0167166 0.0158853 0.0150725 0.014271 0.0134851 0.0127052 0.0119466 0.011197 0.0104655 0.00974742 0.00904589 0.00835082 0.00768002 0.00702565 0.00639798 0.00579173 0.00520472 0.00464607 0.00410802 0.00359016 0.00308255 0.0025951 0.00212352 0.00167362 0.00125338 0.00085962 0.000500231 0.000169326 ];
plot(Recall_SeR, Precision_SeR, ':m', 'linewidth', 1);
Recall_SUN = [1 0.999716 0.997969 0.996875 0.996095 0.995119 0.994158 0.993077 0.991953 0.990738 0.989477 0.988136 0.986704 0.985208 0.983613 0.981914 0.980105 0.978157 0.976084 0.973918 0.971636 0.969293 0.966936 0.96452 0.96199 0.959314 0.956537 0.95369 0.950713 0.94772 0.944643 0.941536 0.938326 0.935027 0.93166 0.928212 0.924711 0.921117 0.917435 0.913678 0.909783 0.905794 0.901717 0.897578 0.893429 0.889203 0.884931 0.880617 0.876271 0.871917 0.867555 0.863155 0.85872 0.854267 0.84977 0.845232 0.84063 0.835938 0.83119 0.826383 0.821484 0.816561 0.811583 0.806631 0.801607 0.796528 0.791387 0.78617 0.780916 0.775619 0.770247 0.764823 0.759334 0.753792 0.748233 0.742624 0.736985 0.731276 0.725527 0.719751 0.713913 0.708033 0.702121 0.696147 0.690135 0.68409 0.67797 0.671839 0.665661 0.65944 0.653198 0.646934 0.640669 0.634353 0.628051 0.621714 0.615366 0.609004 0.602603 0.596241 0.589849 0.583467 0.577053 0.570627 0.564199 0.557802 0.551301 0.544864 0.53841 0.531907 0.525425 0.51888 0.512364 0.505841 0.499347 0.49285 0.486347 0.47985 0.473393 0.466935 0.460465 0.454046 0.447664 0.441259 0.434887 0.428557 0.422228 0.415832 0.409481 0.403145 0.396845 0.390543 0.384274 0.377979 0.371688 0.365418 0.359189 0.352987 0.346796 0.340661 0.334562 0.328433 0.322345 0.316285 0.310244 0.304271 0.298399 0.292588 0.286754 0.281018 0.275328 0.269728 0.264184 0.258705 0.253242 0.247848 0.242481 0.237202 0.231971 0.226786 0.221635 0.216553 0.211498 0.206525 0.201605 0.196716 0.191872 0.187093 0.182352 0.177702 0.173127 0.168604 0.164138 0.159777 0.155441 0.151149 0.146909 0.142759 0.138631 0.134587 0.130577 0.126632 0.122752 0.118914 0.115155 0.111452 0.107804 0.104225 0.100763 0.0973558 0.0940177 0.0907144 0.0874901 0.084324 0.0812383 0.0781861 0.0752103 0.0722933 0.0694744 0.0666962 0.0639711 0.0613257 0.0587226 0.0561915 0.0537526 0.0513562 0.0490222 0.0467591 0.0445457 0.0423987 0.0403186 0.0382955 0.0363354 0.0344431 0.0326072 0.0308225 0.0291161 0.0274513 0.0258446 0.0242812 0.0227867 0.0213364 0.0199479 0.0186016 0.0173014 0.0160674 0.0149062 0.0138082 0.0127509 0.0117441 0.0107918 0.00987717 0.00902337 0.00821098 0.00743993 0.00671657 0.00603654 0.00539639 0.00480144 0.00424479 0.00373116 0.00326279 0.00283144 0.00243789 0.00208054 0.00174958 0.00145746 0.00119399 0.000957197 0.000744228 0.000568459 0.000420607 0.000293449 0.000193666 0.000114463 6.16539e-005 ];
Precision_SUN = [0.169567 0.171352 0.178864 0.18179 0.18474 0.187864 0.191414 0.195183 0.199182 0.203211 0.207405 0.211671 0.216064 0.220561 0.225146 0.229688 0.234212 0.238734 0.243232 0.247679 0.252064 0.256387 0.260709 0.265032 0.269322 0.273584 0.277789 0.281931 0.286018 0.290055 0.293973 0.297797 0.301536 0.305166 0.308711 0.312188 0.315529 0.318765 0.321899 0.32493 0.327858 0.33071 0.333521 0.336311 0.339047 0.341743 0.344427 0.347057 0.349652 0.352213 0.35473 0.357246 0.35973 0.362236 0.364754 0.367279 0.3698 0.372331 0.374835 0.377319 0.379808 0.382287 0.384742 0.387193 0.389653 0.39208 0.394512 0.39691 0.3993 0.401682 0.404053 0.406415 0.408766 0.411116 0.413458 0.415806 0.418129 0.420422 0.422731 0.425002 0.42728 0.429549 0.431787 0.434012 0.436204 0.438397 0.440567 0.442736 0.44487 0.447006 0.449146 0.451272 0.453421 0.455529 0.457687 0.459828 0.461935 0.464038 0.466151 0.46824 0.470288 0.472309 0.474344 0.476374 0.478389 0.48043 0.482428 0.484468 0.486484 0.48845 0.490427 0.492341 0.49426 0.496169 0.498071 0.499973 0.501832 0.503682 0.505603 0.507501 0.509377 0.511292 0.513195 0.515057 0.516967 0.518885 0.520775 0.522631 0.524473 0.526284 0.528059 0.529851 0.531647 0.533393 0.535086 0.536784 0.538466 0.540101 0.54172 0.543327 0.544896 0.546443 0.547974 0.549545 0.551025 0.552561 0.554137 0.55567 0.557132 0.558607 0.56006 0.561532 0.563006 0.564542 0.565981 0.56747 0.568893 0.570336 0.571781 0.573172 0.574624 0.576049 0.577368 0.578694 0.580044 0.581385 0.582778 0.584141 0.585392 0.586672 0.588054 0.589383 0.590672 0.592003 0.593388 0.594674 0.596002 0.597292 0.598591 0.599855 0.601132 0.602282 0.603431 0.604575 0.6058 0.606915 0.608107 0.609275 0.610527 0.611733 0.612927 0.614079 0.615126 0.616158 0.617228 0.618285 0.619412 0.62037 0.621356 0.622518 0.623631 0.624641 0.625496 0.626264 0.627267 0.62815 0.628988 0.629753 0.630566 0.631479 0.632306 0.633084 0.633845 0.63483 0.63557 0.636264 0.63691 0.637616 0.63855 0.639118 0.639626 0.64004 0.640715 0.640949 0.641307 0.641381 0.641769 0.64205 0.642041 0.642153 0.641874 0.642078 0.642428 0.642042 0.642346 0.642694 0.642868 0.642973 0.643041 0.644327 0.643824 0.643703 0.644759 0.646 0.646163 0.645416 0.645396 0.645384 0.646244 0.645876 0.645834 0.644748 0.642817 0.643027 0.640274 0.639667 ];
TPR_SUN = [1 0.999716 0.997969 0.996875 0.996095 0.995119 0.994158 0.993077 0.991953 0.990738 0.989477 0.988136 0.986704 0.985208 0.983613 0.981914 0.980105 0.978157 0.976084 0.973918 0.971636 0.969293 0.966936 0.96452 0.96199 0.959314 0.956537 0.95369 0.950713 0.94772 0.944643 0.941536 0.938326 0.935027 0.93166 0.928212 0.924711 0.921117 0.917435 0.913678 0.909783 0.905794 0.901717 0.897578 0.893429 0.889203 0.884931 0.880617 0.876271 0.871917 0.867555 0.863155 0.85872 0.854267 0.84977 0.845232 0.84063 0.835938 0.83119 0.826383 0.821484 0.816561 0.811583 0.806631 0.801607 0.796528 0.791387 0.78617 0.780916 0.775619 0.770247 0.764823 0.759334 0.753792 0.748233 0.742624 0.736985 0.731276 0.725527 0.719751 0.713913 0.708033 0.702121 0.696147 0.690135 0.68409 0.67797 0.671839 0.665661 0.65944 0.653198 0.646934 0.640669 0.634353 0.628051 0.621714 0.615366 0.609004 0.602603 0.596241 0.589849 0.583467 0.577053 0.570627 0.564199 0.557802 0.551301 0.544864 0.53841 0.531907 0.525425 0.51888 0.512364 0.505841 0.499347 0.49285 0.486347 0.47985 0.473393 0.466935 0.460465 0.454046 0.447664 0.441259 0.434887 0.428557 0.422228 0.415832 0.409481 0.403145 0.396845 0.390543 0.384274 0.377979 0.371688 0.365418 0.359189 0.352987 0.346796 0.340661 0.334562 0.328433 0.322345 0.316285 0.310244 0.304271 0.298399 0.292588 0.286754 0.281018 0.275328 0.269728 0.264184 0.258705 0.253242 0.247848 0.242481 0.237202 0.231971 0.226786 0.221635 0.216553 0.211498 0.206525 0.201605 0.196716 0.191872 0.187093 0.182352 0.177702 0.173127 0.168604 0.164138 0.159777 0.155441 0.151149 0.146909 0.142759 0.138631 0.134587 0.130577 0.126632 0.122752 0.118914 0.115155 0.111452 0.107804 0.104225 0.100763 0.0973558 0.0940177 0.0907144 0.0874901 0.084324 0.0812383 0.0781861 0.0752103 0.0722933 0.0694744 0.0666962 0.0639711 0.0613257 0.0587226 0.0561915 0.0537526 0.0513562 0.0490222 0.0467591 0.0445457 0.0423987 0.0403186 0.0382955 0.0363354 0.0344431 0.0326072 0.0308225 0.0291161 0.0274513 0.0258446 0.0242812 0.0227867 0.0213364 0.0199479 0.0186016 0.0173014 0.0160674 0.0149062 0.0138082 0.0127509 0.0117441 0.0107918 0.00987717 0.00902337 0.00821098 0.00743993 0.00671657 0.00603654 0.00539639 0.00480144 0.00424479 0.00373116 0.00326279 0.00283144 0.00243789 0.00208054 0.00174958 0.00145746 0.00119399 0.000957197 0.000744228 0.000568459 0.000420607 0.000293449 0.000193666 0.000114463 6.16539e-005 ];
FPR_SUN = [1 0.992185 0.959515 0.945696 0.931387 0.917493 0.902662 0.887754 0.872484 0.856962 0.840987 0.82526 0.80963 0.794123 0.778865 0.764035 0.749589 0.735456 0.721619 0.708141 0.695048 0.68232 0.669898 0.65784 0.646133 0.634729 0.62362 0.612796 0.602305 0.592098 0.582222 0.572627 0.563307 0.554296 0.545544 0.53703 0.528831 0.520871 0.513097 0.505506 0.4981 0.490839 0.483719 0.476729 0.46988 0.463151 0.456516 0.450007 0.443576 0.437247 0.431019 0.424846 0.418772 0.412756 0.406779 0.400853 0.395005 0.389196 0.383471 0.377817 0.37222 0.366709 0.361275 0.355906 0.35058 0.345326 0.340124 0.334989 0.329915 0.324888 0.31991 0.314981 0.310117 0.305288 0.300528 0.295824 0.291181 0.286616 0.282093 0.277633 0.273222 0.268849 0.264541 0.260282 0.256093 0.251946 0.247832 0.243764 0.239747 0.235775 0.231827 0.227919 0.224054 0.220229 0.216414 0.212652 0.208921 0.205225 0.201555 0.197933 0.19434 0.190793 0.187266 0.183769 0.18032 0.176899 0.173515 0.170161 0.166852 0.163579 0.160348 0.157159 0.154004 0.150884 0.147803 0.144742 0.141716 0.138718 0.135751 0.132823 0.129933 0.127073 0.124251 0.12147 0.118717 0.115997 0.113317 0.110675 0.108077 0.105514 0.102985 0.100495 0.0980471 0.0956432 0.0932841 0.0909567 0.0886712 0.0864248 0.0842054 0.0820295 0.0798912 0.0777901 0.0757264 0.0736904 0.0716901 0.0697271 0.0677975 0.065908 0.0640622 0.0622529 0.0604828 0.0587431 0.0570211 0.0553388 0.0536873 0.0520615 0.0504726 0.0489132 0.0473916 0.0459006 0.0444326 0.0430014 0.0416073 0.0402494 0.0389203 0.0376075 0.0363325 0.0350863 0.0338646 0.0326713 0.0315011 0.0303636 0.029256 0.0281817 0.027132 0.0261066 0.0251031 0.0241333 0.0231894 0.0222689 0.0213686 0.0204998 0.019652 0.0188333 0.0180407 0.0172661 0.0165119 0.0157879 0.0150846 0.0144003 0.0137382 0.0130995 0.0124831 0.0118899 0.0113143 0.0107556 0.0102185 0.00970212 0.00920569 0.00872498 0.00826662 0.00782329 0.00740256 0.00699589 0.00660502 0.0062254 0.00586484 0.00552319 0.00519553 0.00488052 0.00458016 0.00429377 0.00402313 0.00376299 0.00351826 0.00328632 0.00306346 0.00285223 0.00265344 0.00246629 0.00228976 0.00212315 0.00196584 0.00181965 0.00168142 0.00155005 0.00142545 0.00130908 0.0011998 0.00109542 0.000996525 0.000906669 0.000821737 0.000742964 0.000668893 0.00060059 0.000535612 0.000477046 0.000422466 0.000371639 0.000325372 0.000282505 0.000243002 0.000207977 0.000176627 0.000148582 0.000124004 0.000101334 8.08322e-005 6.32315e-005 4.85046e-005 3.55654e-005 2.51629e-005 1.65463e-005 9.86289e-006 5.35688e-006 ];
plot(Recall_SUN, Precision_SUN, ':y', 'linewidth', 1);
Recall_SR = [1 0.971688 0.909542 0.855126 0.808827 0.768632 0.732723 0.700075 0.670114 0.642441 0.616745 0.592761 0.570277 0.549098 0.529185 0.510453 0.49277 0.476056 0.460137 0.44502 0.430655 0.416892 0.403746 0.391198 0.379193 0.367668 0.35663 0.34609 0.33588 0.326087 0.316649 0.307532 0.298774 0.290304 0.282185 0.274381 0.266759 0.259461 0.252402 0.245579 0.238943 0.23255 0.226373 0.220359 0.214543 0.208929 0.203484 0.198201 0.193133 0.188207 0.183402 0.17878 0.17427 0.169878 0.165622 0.161497 0.157471 0.153557 0.149774 0.146085 0.142545 0.139048 0.135632 0.132344 0.129153 0.126055 0.123005 0.120038 0.11718 0.114377 0.111633 0.109002 0.106455 0.103958 0.101504 0.0991177 0.096783 0.0945213 0.0923043 0.0901327 0.0880463 0.0859951 0.0839944 0.0820501 0.0801432 0.0782668 0.0764635 0.0746935 0.0729697 0.0712987 0.0696614 0.0680613 0.0665103 0.0650194 0.0635237 0.0620755 0.0606606 0.0592788 0.0579363 0.0566306 0.0553503 0.0540925 0.0528768 0.0516918 0.0505254 0.0493983 0.0482975 0.0472033 0.0461483 0.0451086 0.0441042 0.0431131 0.0421463 0.0412076 0.0402945 0.0393907 0.0385317 0.0376792 0.0368506 0.0360347 0.0352422 0.0344721 0.0337021 0.0329799 0.032269 0.0315503 0.0308566 0.0301821 0.0295125 0.028861 0.0282287 0.0276042 0.0269847 0.0263827 0.0257995 0.0252324 0.0246671 0.0241148 0.0235744 0.0230435 0.0225339 0.0220359 0.0215347 0.0210555 0.0205846 0.0201323 0.0196831 0.0192484 0.0188213 0.0183999 0.0179886 0.0175699 0.0171763 0.0167865 0.0164032 0.0160307 0.0156691 0.0153092 0.0149574 0.0146277 0.0142988 0.0139784 0.0136607 0.0133551 0.0130594 0.0127666 0.012469 0.0121793 0.0119065 0.0116381 0.0113727 0.0111155 0.010855 0.0106066 0.010356 0.0101091 0.00986632 0.00963012 0.00940107 0.00917832 0.0089637 0.00875391 0.00853854 0.00832924 0.00813549 0.00794102 0.00774832 0.00755314 0.00736303 0.00717902 0.00700256 0.00682326 0.00665316 0.00648323 0.00631508 0.00615221 0.00599026 0.00583409 0.00568775 0.00553656 0.00539095 0.00525071 0.00511012 0.00497053 0.00483575 0.00470416 0.00456895 0.00443886 0.00431813 0.00419648 0.00407537 0.00396106 0.00384413 0.00372768 0.00361389 0.0034982 0.00339413 0.00328277 0.0031824 0.00308716 0.00298491 0.00288396 0.00278682 0.00269149 0.00260031 0.00251071 0.00241954 0.00233061 0.00224133 0.00215831 0.00207567 0.00199612 0.00192166 0.00184429 0.00176938 0.00169376 0.00162433 0.00154844 0.00148313 0.00141484 0.00134757 0.00128073 0.00121437 0.00114979 0.00108755 0.00102436 0.00096309 0.000906349 0.000851944 0.000797919 0.000743049 0.000691081 0.000637006 0.000586522 0.000536927 0.000488686 ];
Precision_SR = [0.169567 0.206772 0.262206 0.295772 0.319122 0.336946 0.351356 0.363277 0.373508 0.382638 0.390928 0.398556 0.405588 0.412113 0.418236 0.42404 0.429542 0.43473 0.439618 0.44428 0.4487 0.452899 0.456892 0.460703 0.464462 0.46802 0.471449 0.474687 0.477851 0.480859 0.4838 0.486574 0.489353 0.491969 0.494552 0.497023 0.499388 0.501751 0.50404 0.506205 0.508278 0.510264 0.51224 0.514131 0.515979 0.517774 0.519496 0.521194 0.5229 0.524543 0.526155 0.527701 0.529175 0.530693 0.532088 0.533462 0.534739 0.53606 0.537439 0.538782 0.540098 0.541263 0.54246 0.543729 0.544941 0.545995 0.547045 0.548139 0.549271 0.550372 0.551404 0.552437 0.553513 0.554584 0.555613 0.556515 0.557507 0.5585 0.559383 0.560345 0.561228 0.562107 0.562883 0.563696 0.56443 0.565113 0.565798 0.566417 0.567224 0.567898 0.568556 0.569143 0.569792 0.57058 0.571245 0.571815 0.57229 0.572852 0.573376 0.573927 0.574312 0.574747 0.575145 0.575628 0.576047 0.576524 0.577 0.577478 0.577961 0.578245 0.578765 0.579169 0.579628 0.579841 0.580127 0.580454 0.580976 0.581407 0.58187 0.582225 0.582603 0.582974 0.583449 0.584018 0.584453 0.584725 0.584982 0.5854 0.58571 0.585994 0.586356 0.586769 0.586988 0.587168 0.587365 0.587544 0.587819 0.588022 0.588252 0.588471 0.588798 0.58902 0.589123 0.589397 0.589609 0.589948 0.590153 0.590443 0.590657 0.590993 0.591356 0.591443 0.591454 0.591542 0.591711 0.591926 0.592244 0.592404 0.592535 0.592501 0.59279 0.593053 0.593344 0.593643 0.593808 0.594026 0.594174 0.594331 0.594652 0.594949 0.595311 0.59574 0.595783 0.596132 0.596467 0.596502 0.596647 0.596699 0.59697 0.59736 0.597629 0.597976 0.598361 0.59864 0.598881 0.599513 0.599995 0.600124 0.600043 0.600028 0.600487 0.600433 0.600684 0.600873 0.601073 0.60127 0.60162 0.601834 0.60174 0.601971 0.602519 0.602474 0.602634 0.603219 0.603407 0.603529 0.603856 0.603998 0.604248 0.604542 0.604828 0.604934 0.604731 0.604798 0.60531 0.605438 0.605596 0.605663 0.60601 0.606104 0.605974 0.605924 0.605969 0.606261 0.606595 0.606605 0.606608 0.607062 0.607152 0.607361 0.607943 0.608514 0.609558 0.609721 0.609817 0.610496 0.610911 0.610929 0.612257 0.61172 0.612493 0.612483 0.612794 0.612195 0.611913 0.612224 0.613289 0.614364 0.614389 0.614738 0.614719 0.616528 0.616341 0.617669 0.619686 0.619208 ];
TPR_SR = [1 0.971688 0.909542 0.855126 0.808827 0.768632 0.732723 0.700075 0.670114 0.642441 0.616745 0.592761 0.570277 0.549098 0.529185 0.510453 0.49277 0.476056 0.460137 0.44502 0.430655 0.416892 0.403746 0.391198 0.379193 0.367668 0.35663 0.34609 0.33588 0.326087 0.316649 0.307532 0.298774 0.290304 0.282185 0.274381 0.266759 0.259461 0.252402 0.245579 0.238943 0.23255 0.226373 0.220359 0.214543 0.208929 0.203484 0.198201 0.193133 0.188207 0.183402 0.17878 0.17427 0.169878 0.165622 0.161497 0.157471 0.153557 0.149774 0.146085 0.142545 0.139048 0.135632 0.132344 0.129153 0.126055 0.123005 0.120038 0.11718 0.114377 0.111633 0.109002 0.106455 0.103958 0.101504 0.0991177 0.096783 0.0945213 0.0923043 0.0901327 0.0880463 0.0859951 0.0839944 0.0820501 0.0801432 0.0782668 0.0764635 0.0746935 0.0729697 0.0712987 0.0696614 0.0680613 0.0665103 0.0650194 0.0635237 0.0620755 0.0606606 0.0592788 0.0579363 0.0566306 0.0553503 0.0540925 0.0528768 0.0516918 0.0505254 0.0493983 0.0482975 0.0472033 0.0461483 0.0451086 0.0441042 0.0431131 0.0421463 0.0412076 0.0402945 0.0393907 0.0385317 0.0376792 0.0368506 0.0360347 0.0352422 0.0344721 0.0337021 0.0329799 0.032269 0.0315503 0.0308566 0.0301821 0.0295125 0.028861 0.0282287 0.0276042 0.0269847 0.0263827 0.0257995 0.0252324 0.0246671 0.0241148 0.0235744 0.0230435 0.0225339 0.0220359 0.0215347 0.0210555 0.0205846 0.0201323 0.0196831 0.0192484 0.0188213 0.0183999 0.0179886 0.0175699 0.0171763 0.0167865 0.0164032 0.0160307 0.0156691 0.0153092 0.0149574 0.0146277 0.0142988 0.0139784 0.0136607 0.0133551 0.0130594 0.0127666 0.012469 0.0121793 0.0119065 0.0116381 0.0113727 0.0111155 0.010855 0.0106066 0.010356 0.0101091 0.00986632 0.00963012 0.00940107 0.00917832 0.0089637 0.00875391 0.00853854 0.00832924 0.00813549 0.00794102 0.00774832 0.00755314 0.00736303 0.00717902 0.00700256 0.00682326 0.00665316 0.00648323 0.00631508 0.00615221 0.00599026 0.00583409 0.00568775 0.00553656 0.00539095 0.00525071 0.00511012 0.00497053 0.00483575 0.00470416 0.00456895 0.00443886 0.00431813 0.00419648 0.00407537 0.00396106 0.00384413 0.00372768 0.00361389 0.0034982 0.00339413 0.00328277 0.0031824 0.00308716 0.00298491 0.00288396 0.00278682 0.00269149 0.00260031 0.00251071 0.00241954 0.00233061 0.00224133 0.00215831 0.00207567 0.00199612 0.00192166 0.00184429 0.00176938 0.00169376 0.00162433 0.00154844 0.00148313 0.00141484 0.00134757 0.00128073 0.00121437 0.00114979 0.00108755 0.00102436 0.00096309 0.000906349 0.000851944 0.000797919 0.000743049 0.000691081 0.000637006 0.000586522 0.000536927 0.000488686 ];
FPR_SR = [1 0.81664 0.618147 0.513677 0.446087 0.397069 0.358584 0.327264 0.300928 0.278181 0.258227 0.240571 0.224885 0.21082 0.198114 0.186524 0.175933 0.166238 0.157319 0.14906 0.141437 0.13436 0.127767 0.121597 0.115813 0.110393 0.105298 0.100543 0.0960536 0.0918384 0.0878565 0.0840926 0.0805239 0.0771596 0.0739725 0.0709556 0.0680896 0.0653589 0.0627734 0.0603107 0.057971 0.0557472 0.053625 0.0516088 0.0496815 0.0478419 0.0460813 0.0444093 0.042804 0.0412692 0.0397971 0.0383959 0.0370476 0.0357556 0.0345221 0.0333412 0.03221 0.0311159 0.0300658 0.0290555 0.0280821 0.027153 0.0262581 0.0253928 0.0245651 0.0237722 0.0230035 0.0222656 0.021552 0.0208647 0.0202007 0.0195636 0.0189506 0.0183567 0.0177846 0.017236 0.016702 0.0161869 0.0156903 0.0152096 0.014745 0.0142956 0.0138643 0.0134477 0.0130451 0.0126569 0.0122795 0.0119147 0.0115615 0.0112193 0.0108866 0.0105704 0.0102589 0.00995887 0.00966879 0.00939013 0.00911951 0.00885709 0.00860377 0.00835894 0.00812132 0.00789303 0.00766983 0.00745699 0.00724786 0.00704715 0.00685024 0.00665947 0.00647372 0.00629721 0.00612298 0.00595171 0.00578563 0.00562931 0.00547714 0.00532727 0.00518149 0.00503985 0.00490252 0.00476873 0.0046395 0.0045147 0.00439067 0.0042709 0.00415686 0.00404464 0.00393731 0.00383099 0.00372926 0.00362893 0.00353131 0.00343595 0.00334435 0.00325673 0.00317215 0.00308849 0.00300561 0.00292732 0.00285048 0.00277565 0.00270147 0.00263073 0.00256244 0.00249467 0.00242972 0.00236644 0.00230558 0.0022458 0.00218736 0.00213043 0.00207348 0.00201953 0.00196796 0.00191662 0.00186722 0.00181898 0.00177224 0.00172627 0.00168201 0.00163867 0.00159647 0.0015553 0.00151401 0.00147384 0.00143617 0.00139949 0.00136252 0.00132638 0.00129116 0.00125663 0.00122444 0.00119012 0.00115945 0.00112882 0.00109855 0.00107068 0.00104249 0.00101527 0.000987645 0.000960834 0.000934625 0.000909515 0.000884476 0.000860162 0.000836497 0.000813392 0.000790456 0.00076969 0.000749044 0.000728077 0.000707212 0.000687537 0.000668545 0.000649958 0.000631986 0.000614906 0.00059729 0.000580135 0.000564641 0.000548002 0.000531434 0.000516642 0.000501014 0.000486131 0.000471923 0.000457866 0.000443359 0.000429896 0.000417027 0.000404047 0.000391609 0.00037987 0.000368042 0.000356598 0.000345056 0.00033383 0.000322348 0.000311844 0.000301799 0.000292085 0.000282632 0.000272804 0.000263598 0.00025453 0.000245178 0.000236275 0.00022756 0.000218846 0.000210974 0.000202768 0.000194867 0.000187194 0.000179685 0.000172641 0.000165847 0.00015846 0.000151309 0.000144662 0.000138137 0.000132112 0.000125585 0.000119358 0.000113523 0.000107971 0.000102063 9.65566e-005 9.13832e-005 8.57292e-005 8.03189e-005 7.52664e-005 7.03363e-005 6.52703e-005 6.03328e-005 5.56329e-005 5.0949e-005 4.68475e-005 ];
plot(Recall_SR, Precision_SR, '--k', 'linewidth', 1);
Recall_GB = [1 0.999276 0.996868 0.99387 0.990377 0.986187 0.981559 0.976662 0.971325 0.965718 0.960122 0.954507 0.949038 0.943701 0.938488 0.933366 0.928318 0.923376 0.918489 0.913652 0.90885 0.904061 0.899279 0.894534 0.88986 0.88522 0.880598 0.876034 0.871475 0.866961 0.862444 0.857989 0.853525 0.84907 0.844634 0.840169 0.835731 0.831252 0.826782 0.822303 0.817837 0.813367 0.808879 0.804406 0.799925 0.795451 0.790966 0.786416 0.781911 0.777373 0.772826 0.768238 0.763633 0.75902 0.754444 0.749836 0.745227 0.740582 0.735967 0.731314 0.726643 0.721975 0.717308 0.712637 0.70794 0.703213 0.698469 0.693683 0.688918 0.684148 0.679391 0.674605 0.669824 0.665066 0.660255 0.655398 0.650541 0.645639 0.640729 0.635848 0.630952 0.626077 0.621189 0.616298 0.611401 0.606488 0.601529 0.596546 0.591584 0.586636 0.581672 0.576712 0.571682 0.566681 0.561719 0.556734 0.551729 0.546712 0.541669 0.53661 0.531544 0.526473 0.521436 0.516391 0.511349 0.506338 0.501306 0.496306 0.491322 0.48631 0.481288 0.476294 0.471336 0.466413 0.461508 0.456609 0.451691 0.446759 0.441862 0.436942 0.432066 0.427165 0.422298 0.417435 0.412542 0.40772 0.402911 0.398113 0.393348 0.388592 0.383857 0.379165 0.374448 0.36972 0.365022 0.360353 0.355713 0.351076 0.346451 0.341829 0.337188 0.332563 0.327963 0.323363 0.31879 0.314219 0.309712 0.30522 0.300725 0.296271 0.291837 0.287428 0.283058 0.278738 0.274443 0.270186 0.265976 0.261788 0.257631 0.253474 0.249326 0.245193 0.241075 0.236995 0.23294 0.228895 0.2249 0.22095 0.217026 0.213142 0.209295 0.205476 0.201704 0.19791 0.194142 0.190423 0.186742 0.183101 0.179498 0.175916 0.172354 0.168842 0.16536 0.161884 0.158446 0.155039 0.151676 0.148331 0.145039 0.141768 0.138549 0.135376 0.132199 0.129073 0.125972 0.122935 0.119928 0.116952 0.113997 0.111054 0.108152 0.105261 0.102446 0.0996608 0.0969013 0.0941525 0.0914639 0.0887944 0.0861731 0.0836049 0.0810616 0.0785481 0.0760462 0.0735747 0.0711548 0.0687521 0.0663655 0.0640585 0.0617514 0.0594611 0.0572076 0.0549727 0.0527638 0.0506161 0.0485129 0.046417 0.0443829 0.0423698 0.0403849 0.0384373 0.0365283 0.0346586 0.0328303 0.0310204 0.0292687 0.0275315 0.0258322 0.0241512 0.0225084 0.0209193 0.0193389 0.0178276 0.0163497 0.0149166 0.0135237 0.0121758 0.0108609 0.00957438 0.00833551 0.0071191 0.00592793 0.00478274 0.00364587 0.00256746 0.00151826 0.000511887 ];
Precision_GB = [0.169567 0.178077 0.189319 0.198915 0.207621 0.21573 0.223391 0.230636 0.237445 0.243925 0.25015 0.256128 0.261932 0.267562 0.273055 0.278418 0.283697 0.288909 0.294007 0.299004 0.303946 0.308834 0.313668 0.318439 0.323158 0.327812 0.332443 0.337042 0.341584 0.346104 0.350581 0.355044 0.35949 0.363911 0.36832 0.372716 0.37707 0.381376 0.385637 0.389873 0.394087 0.39823 0.402366 0.406512 0.410653 0.414753 0.418847 0.422887 0.426937 0.43097 0.434985 0.438976 0.442969 0.446938 0.450893 0.454807 0.458718 0.462592 0.466447 0.470301 0.474156 0.477982 0.481779 0.48559 0.489366 0.49312 0.496817 0.500481 0.5041 0.507678 0.511274 0.5148 0.518303 0.52184 0.525333 0.528722 0.532146 0.535509 0.538863 0.542214 0.545524 0.54884 0.552121 0.555381 0.55864 0.561843 0.565041 0.568187 0.571295 0.57438 0.577437 0.580443 0.58341 0.586333 0.589235 0.5921 0.594939 0.597792 0.600552 0.603322 0.606024 0.608742 0.611472 0.614137 0.616812 0.619452 0.622085 0.624643 0.627162 0.629653 0.632125 0.634559 0.637018 0.639444 0.641901 0.64435 0.646699 0.649041 0.651389 0.65365 0.655888 0.658128 0.660403 0.662677 0.664891 0.667146 0.669352 0.671559 0.673742 0.675899 0.678036 0.680206 0.682396 0.684526 0.686589 0.68862 0.690619 0.692592 0.694485 0.696371 0.698232 0.700043 0.701861 0.70367 0.705492 0.70728 0.709069 0.710823 0.712566 0.714297 0.715965 0.717621 0.719253 0.7209 0.722512 0.724172 0.725843 0.727431 0.729038 0.730642 0.732241 0.733878 0.735456 0.737031 0.738627 0.740198 0.74176 0.74335 0.744868 0.746379 0.747866 0.74933 0.75087 0.752328 0.753682 0.755112 0.756516 0.757856 0.759117 0.760441 0.761758 0.763107 0.764383 0.765624 0.766941 0.768254 0.769477 0.770722 0.771938 0.773138 0.774317 0.775616 0.776767 0.777976 0.77916 0.780396 0.78165 0.782861 0.784153 0.785364 0.78648 0.787635 0.788879 0.789994 0.791189 0.792334 0.793406 0.794437 0.79563 0.796654 0.797678 0.798624 0.799668 0.800538 0.801471 0.802566 0.803619 0.80484 0.805969 0.807117 0.808323 0.809625 0.810695 0.811877 0.812973 0.814003 0.815135 0.816366 0.81759 0.81887 0.820117 0.821551 0.822887 0.824007 0.825465 0.826644 0.827941 0.829128 0.830305 0.831477 0.832721 0.833807 0.834994 0.83597 0.837487 0.838872 0.84011 0.841385 0.842731 0.843754 0.844482 0.846486 0.847401 0.849223 0.849934 0.852218 ];
TPR_GB = [1 0.999276 0.996868 0.99387 0.990377 0.986187 0.981559 0.976662 0.971325 0.965718 0.960122 0.954507 0.949038 0.943701 0.938488 0.933366 0.928318 0.923376 0.918489 0.913652 0.90885 0.904061 0.899279 0.894534 0.88986 0.88522 0.880598 0.876034 0.871475 0.866961 0.862444 0.857989 0.853525 0.84907 0.844634 0.840169 0.835731 0.831252 0.826782 0.822303 0.817837 0.813367 0.808879 0.804406 0.799925 0.795451 0.790966 0.786416 0.781911 0.777373 0.772826 0.768238 0.763633 0.75902 0.754444 0.749836 0.745227 0.740582 0.735967 0.731314 0.726643 0.721975 0.717308 0.712637 0.70794 0.703213 0.698469 0.693683 0.688918 0.684148 0.679391 0.674605 0.669824 0.665066 0.660255 0.655398 0.650541 0.645639 0.640729 0.635848 0.630952 0.626077 0.621189 0.616298 0.611401 0.606488 0.601529 0.596546 0.591584 0.586636 0.581672 0.576712 0.571682 0.566681 0.561719 0.556734 0.551729 0.546712 0.541669 0.53661 0.531544 0.526473 0.521436 0.516391 0.511349 0.506338 0.501306 0.496306 0.491322 0.48631 0.481288 0.476294 0.471336 0.466413 0.461508 0.456609 0.451691 0.446759 0.441862 0.436942 0.432066 0.427165 0.422298 0.417435 0.412542 0.40772 0.402911 0.398113 0.393348 0.388592 0.383857 0.379165 0.374448 0.36972 0.365022 0.360353 0.355713 0.351076 0.346451 0.341829 0.337188 0.332563 0.327963 0.323363 0.31879 0.314219 0.309712 0.30522 0.300725 0.296271 0.291837 0.287428 0.283058 0.278738 0.274443 0.270186 0.265976 0.261788 0.257631 0.253474 0.249326 0.245193 0.241075 0.236995 0.23294 0.228895 0.2249 0.22095 0.217026 0.213142 0.209295 0.205476 0.201704 0.19791 0.194142 0.190423 0.186742 0.183101 0.179498 0.175916 0.172354 0.168842 0.16536 0.161884 0.158446 0.155039 0.151676 0.148331 0.145039 0.141768 0.138549 0.135376 0.132199 0.129073 0.125972 0.122935 0.119928 0.116952 0.113997 0.111054 0.108152 0.105261 0.102446 0.0996608 0.0969013 0.0941525 0.0914639 0.0887944 0.0861731 0.0836049 0.0810616 0.0785481 0.0760462 0.0735747 0.0711548 0.0687521 0.0663655 0.0640585 0.0617514 0.0594611 0.0572076 0.0549727 0.0527638 0.0506161 0.0485129 0.046417 0.0443829 0.0423698 0.0403849 0.0384373 0.0365283 0.0346586 0.0328303 0.0310204 0.0292687 0.0275315 0.0258322 0.0241512 0.0225084 0.0209193 0.0193389 0.0178276 0.0163497 0.0149166 0.0135237 0.0121758 0.0108609 0.00957438 0.00833551 0.0071191 0.00592793 0.00478274 0.00364587 0.00256746 0.00151826 0.000511887 ];
FPR_GB = [1 0.943441 0.876859 0.825373 0.781974 0.743726 0.709617 0.679066 0.651592 0.626526 0.603591 0.582555 0.56312 0.545165 0.528428 0.512808 0.498119 0.484209 0.471102 0.458723 0.446926 0.435661 0.424874 0.414564 0.404685 0.395216 0.386068 0.377243 0.368756 0.360537 0.352588 0.34489 0.337402 0.330128 0.323051 0.316136 0.309431 0.302905 0.296587 0.290442 0.28446 0.278631 0.272939 0.267362 0.261923 0.256625 0.251452 0.246388 0.241455 0.236627 0.231899 0.22725 0.222706 0.218244 0.213879 0.20961 0.205426 0.201323 0.197302 0.193345 0.189444 0.185633 0.181904 0.178247 0.174665 0.171155 0.167716 0.164352 0.161067 0.15784 0.154671 0.151574 0.148553 0.145579 0.142673 0.139851 0.13707 0.134344 0.131676 0.129062 0.126503 0.123994 0.121541 0.119129 0.116747 0.114415 0.112117 0.109877 0.107696 0.105557 0.103457 0.101405 0.0993942 0.0974315 0.0954984 0.0936062 0.0917301 0.0898805 0.0880716 0.0862879 0.0845392 0.0828043 0.0810925 0.0794175 0.0777547 0.0761285 0.0745277 0.0729576 0.0714198 0.0699131 0.068433 0.0669783 0.065545 0.0641459 0.0627629 0.0614066 0.0600788 0.0587737 0.0574879 0.0562227 0.0549835 0.0537634 0.0525613 0.0513767 0.0502176 0.0490727 0.0479567 0.0468577 0.0457813 0.0447255 0.0436917 0.0426685 0.0416621 0.040678 0.0397118 0.0387632 0.0378337 0.0369192 0.0360285 0.0351582 0.0343045 0.0334713 0.0326569 0.0318626 0.0310859 0.0303258 0.0295737 0.0288382 0.0281205 0.0274166 0.026729 0.0260581 0.0253984 0.0247477 0.0241106 0.0234839 0.0228664 0.0222665 0.0216761 0.0210985 0.0205339 0.0199779 0.0194354 0.0189091 0.0183901 0.0178802 0.0173808 0.0168915 0.0164147 0.0159473 0.0154897 0.01504 0.014599 0.0141737 0.0137576 0.0133454 0.0129423 0.0125542 0.0121749 0.0118011 0.0114375 0.0110782 0.0107324 0.0103946 0.0100621 0.00973937 0.00942775 0.00911968 0.00882224 0.00853111 0.00824837 0.00797017 0.00770059 0.00743411 0.00717638 0.00692042 0.00667326 0.00643206 0.00619603 0.00596734 0.00574721 0.00553172 0.0053225 0.00512027 0.00492058 0.00473002 0.0045457 0.00436735 0.0041918 0.00402433 0.00385985 0.00370071 0.00354339 0.00339082 0.00324459 0.00310046 0.00296148 0.0028269 0.00269694 0.00257161 0.00244969 0.00233133 0.00221904 0.00210686 0.00200007 0.0018982 0.00179697 0.00169914 0.00160225 0.00150885 0.00141795 0.00132996 0.00124548 0.001166 0.00108825 0.00101362 0.000941759 0.000871799 0.000804691 0.000738716 0.000674593 0.000613724 0.0005567 0.000503653 0.000451893 0.000402435 0.000354999 0.000308538 0.000264034 0.000221156 0.000180828 0.000142625 0.000108103 7.45934e-005 4.39732e-005 1.45739e-005 ];
plot(Recall_GB, Precision_GB, '--b', 'linewidth', 1);
Recall_AIM = [1 0.97082 0.970699 0.970494 0.97021 0.969841 0.96937 0.96878 0.968088 0.967353 0.966567 0.965654 0.964738 0.963766 0.962735 0.961658 0.960527 0.959381 0.95822 0.957014 0.955797 0.954553 0.953264 0.951914 0.950514 0.949083 0.947615 0.946104 0.94454 0.942964 0.941365 0.939731 0.937927 0.936232 0.934509 0.932739 0.930925 0.92908 0.927186 0.925259 0.923318 0.921342 0.91933 0.917304 0.915253 0.91315 0.911029 0.908883 0.90674 0.9045 0.902289 0.900038 0.897742 0.895398 0.893007 0.890589 0.888137 0.885654 0.883132 0.880552 0.877916 0.875266 0.872575 0.869826 0.867033 0.864206 0.861353 0.858463 0.855517 0.852534 0.849464 0.84639 0.843273 0.840125 0.836922 0.833686 0.830422 0.827085 0.823644 0.820256 0.816828 0.813363 0.809899 0.806381 0.802815 0.799183 0.795492 0.791779 0.788044 0.78428 0.780461 0.776613 0.772716 0.768791 0.764826 0.76084 0.756844 0.752803 0.748733 0.744629 0.740458 0.736286 0.73205 0.727815 0.723503 0.719173 0.714819 0.710417 0.705962 0.70146 0.696934 0.692349 0.687734 0.683037 0.678336 0.673628 0.668821 0.663978 0.6591 0.654161 0.6492 0.644191 0.639141 0.634057 0.628897 0.623655 0.618378 0.61308 0.607754 0.602361 0.596899 0.591394 0.585847 0.580225 0.57457 0.568871 0.563156 0.557384 0.551571 0.545738 0.539818 0.533901 0.527903 0.521897 0.515823 0.509747 0.503606 0.497457 0.491261 0.485057 0.478794 0.472521 0.466211 0.459911 0.453571 0.447239 0.440832 0.434421 0.427964 0.421532 0.415057 0.40856 0.402057 0.395473 0.388923 0.382378 0.375787 0.369202 0.362596 0.355947 0.349315 0.34269 0.336032 0.329359 0.322697 0.316026 0.309371 0.30276 0.296109 0.2895 0.282905 0.276283 0.269692 0.263084 0.256535 0.249961 0.24336 0.236805 0.230286 0.223774 0.217303 0.210887 0.204429 0.198044 0.19171 0.185409 0.17916 0.172957 0.166793 0.160698 0.154728 0.148817 0.142946 0.137131 0.131382 0.125744 0.120142 0.114677 0.109293 0.104003 0.0987812 0.0936212 0.0885962 0.0836626 0.0788309 0.0741072 0.0694928 0.0650114 0.0606662 0.056434 0.0523156 0.0483775 0.0445917 0.040943 0.0374493 0.03409 0.030947 0.0279586 0.0251284 0.0224691 0.0200087 0.0176831 0.0155804 0.0136103 0.0118256 0.010181 0.00870799 0.00740046 0.00625367 0.00523092 0.00433468 0.00355151 0.00288677 0.0023355 0.00186191 0.00146243 0.00114479 0.000864524 0.000649857 0.000475517 0.000341446 0.000244886 0.000172863 0.000119987 8.20076e-005 5.65087e-005 ];
Precision_AIM = [0.169567 0.195674 0.195775 0.19593 0.196159 0.196483 0.196937 0.197503 0.198227 0.199129 0.200194 0.20144 0.202914 0.204564 0.206403 0.208432 0.210654 0.21306 0.215628 0.218366 0.221243 0.224275 0.227445 0.230728 0.234104 0.237581 0.241113 0.24469 0.24831 0.251962 0.255636 0.259306 0.262937 0.266568 0.27019 0.273777 0.277335 0.280868 0.284357 0.287787 0.291186 0.294537 0.297832 0.3011 0.304337 0.307537 0.310682 0.313806 0.316889 0.319937 0.322956 0.325927 0.328861 0.331782 0.334673 0.337529 0.340367 0.343169 0.345956 0.348721 0.351468 0.354195 0.356903 0.359586 0.362249 0.364889 0.367506 0.370104 0.372674 0.375233 0.377759 0.380277 0.382792 0.385302 0.387781 0.390253 0.392724 0.395174 0.397596 0.400036 0.402433 0.404854 0.407261 0.409676 0.412084 0.414481 0.416852 0.419217 0.421568 0.423918 0.426283 0.428629 0.430966 0.433301 0.435621 0.437939 0.44028 0.442626 0.444978 0.447337 0.449658 0.451991 0.454301 0.456633 0.458941 0.461256 0.463569 0.46586 0.468147 0.470405 0.472692 0.47497 0.477267 0.479533 0.481801 0.48409 0.486377 0.48868 0.490963 0.493247 0.495519 0.497828 0.500138 0.502442 0.504693 0.506943 0.509174 0.511424 0.513718 0.515984 0.51822 0.520434 0.52265 0.524859 0.527037 0.529214 0.531376 0.533531 0.535659 0.537774 0.5399 0.542039 0.54412 0.546202 0.548241 0.550317 0.552365 0.554379 0.556355 0.558341 0.560335 0.562274 0.56423 0.566178 0.568111 0.570044 0.571944 0.573868 0.575743 0.577677 0.579579 0.581498 0.583483 0.585349 0.587211 0.589123 0.590959 0.592863 0.594762 0.596583 0.598446 0.600378 0.60228 0.604063 0.60586 0.607645 0.609525 0.611461 0.613234 0.615117 0.617007 0.618797 0.620695 0.622534 0.624394 0.626281 0.628035 0.629893 0.631592 0.633251 0.634928 0.6366 0.638169 0.639801 0.64134 0.642931 0.644541 0.646238 0.647753 0.649259 0.650739 0.652258 0.653761 0.655133 0.65654 0.65784 0.659179 0.660408 0.661702 0.662805 0.664046 0.665213 0.666267 0.667437 0.668528 0.669655 0.670455 0.671425 0.672375 0.673514 0.674335 0.675214 0.676482 0.677631 0.678355 0.679254 0.679902 0.680726 0.681196 0.682527 0.683528 0.684704 0.685907 0.686338 0.686716 0.68732 0.688045 0.688083 0.689226 0.689152 0.689569 0.689269 0.689276 0.688686 0.689364 0.690391 0.690797 0.688998 0.690695 0.68964 0.688351 0.687657 0.687245 0.688911 0.694045 0.704 ];
TPR_AIM = [1 0.97082 0.970699 0.970494 0.97021 0.969841 0.96937 0.96878 0.968088 0.967353 0.966567 0.965654 0.964738 0.963766 0.962735 0.961658 0.960527 0.959381 0.95822 0.957014 0.955797 0.954553 0.953264 0.951914 0.950514 0.949083 0.947615 0.946104 0.94454 0.942964 0.941365 0.939731 0.937927 0.936232 0.934509 0.932739 0.930925 0.92908 0.927186 0.925259 0.923318 0.921342 0.91933 0.917304 0.915253 0.91315 0.911029 0.908883 0.90674 0.9045 0.902289 0.900038 0.897742 0.895398 0.893007 0.890589 0.888137 0.885654 0.883132 0.880552 0.877916 0.875266 0.872575 0.869826 0.867033 0.864206 0.861353 0.858463 0.855517 0.852534 0.849464 0.84639 0.843273 0.840125 0.836922 0.833686 0.830422 0.827085 0.823644 0.820256 0.816828 0.813363 0.809899 0.806381 0.802815 0.799183 0.795492 0.791779 0.788044 0.78428 0.780461 0.776613 0.772716 0.768791 0.764826 0.76084 0.756844 0.752803 0.748733 0.744629 0.740458 0.736286 0.73205 0.727815 0.723503 0.719173 0.714819 0.710417 0.705962 0.70146 0.696934 0.692349 0.687734 0.683037 0.678336 0.673628 0.668821 0.663978 0.6591 0.654161 0.6492 0.644191 0.639141 0.634057 0.628897 0.623655 0.618378 0.61308 0.607754 0.602361 0.596899 0.591394 0.585847 0.580225 0.57457 0.568871 0.563156 0.557384 0.551571 0.545738 0.539818 0.533901 0.527903 0.521897 0.515823 0.509747 0.503606 0.497457 0.491261 0.485057 0.478794 0.472521 0.466211 0.459911 0.453571 0.447239 0.440832 0.434421 0.427964 0.421532 0.415057 0.40856 0.402057 0.395473 0.388923 0.382378 0.375787 0.369202 0.362596 0.355947 0.349315 0.34269 0.336032 0.329359 0.322697 0.316026 0.309371 0.30276 0.296109 0.2895 0.282905 0.276283 0.269692 0.263084 0.256535 0.249961 0.24336 0.236805 0.230286 0.223774 0.217303 0.210887 0.204429 0.198044 0.19171 0.185409 0.17916 0.172957 0.166793 0.160698 0.154728 0.148817 0.142946 0.137131 0.131382 0.125744 0.120142 0.114677 0.109293 0.104003 0.0987812 0.0936212 0.0885962 0.0836626 0.0788309 0.0741072 0.0694928 0.0650114 0.0606662 0.056434 0.0523156 0.0483775 0.0445917 0.040943 0.0374493 0.03409 0.030947 0.0279586 0.0251284 0.0224691 0.0200087 0.0176831 0.0155804 0.0136103 0.0118256 0.010181 0.00870799 0.00740046 0.00625367 0.00523092 0.00433468 0.00355151 0.00288677 0.0023355 0.00186191 0.00146243 0.00114479 0.000864524 0.000649857 0.000475517 0.000341446 0.000244886 0.000172863 0.000119987 8.20076e-005 5.65087e-005 ];
FPR_AIM = [1 0.83224 0.831583 0.830558 0.829099 0.826962 0.823973 0.820182 0.815408 0.80966 0.802977 0.795349 0.786819 0.777511 0.767499 0.756896 0.745787 0.734299 0.722592 0.710746 0.698842 0.686918 0.675052 0.663297 0.651707 0.640293 0.629118 0.618197 0.607536 0.597134 0.587021 0.57721 0.567668 0.558424 0.549428 0.540679 0.532153 0.523831 0.515739 0.507873 0.50019 0.492707 0.485401 0.478256 0.471258 0.464413 0.457725 0.451156 0.444732 0.438429 0.432256 0.426208 0.420269 0.414417 0.408671 0.403017 0.397455 0.391983 0.386592 0.381274 0.376013 0.370835 0.365723 0.360681 0.355705 0.350795 0.345935 0.341138 0.336408 0.331719 0.327084 0.322499 0.317954 0.313458 0.309031 0.304643 0.30029 0.295975 0.291716 0.287499 0.283344 0.279217 0.275134 0.27109 0.267079 0.263111 0.259181 0.255299 0.251451 0.247637 0.243844 0.240103 0.236393 0.232707 0.229062 0.22545 0.22187 0.218314 0.214792 0.211309 0.20787 0.204468 0.2011 0.19777 0.19447 0.191216 0.187991 0.184809 0.181656 0.178548 0.175459 0.172408 0.169378 0.166379 0.163418 0.160489 0.157572 0.154685 0.15184 0.149007 0.146223 0.143449 0.140706 0.138001 0.135339 0.132686 0.130084 0.127514 0.124959 0.122435 0.119951 0.117514 0.115105 0.112716 0.110372 0.108058 0.105779 0.10354 0.101321 0.099149 0.0969913 0.0948714 0.0927884 0.0907356 0.0887029 0.0866919 0.0847151 0.0827678 0.0808444 0.0789507 0.0770731 0.0752322 0.0734123 0.0716212 0.0698475 0.0681035 0.0663783 0.0646831 0.0630052 0.0613474 0.0597139 0.0581087 0.0565222 0.0549566 0.0534246 0.0519065 0.0504145 0.0489417 0.0474898 0.0460629 0.0446544 0.0432695 0.0419091 0.0405814 0.0392745 0.0379869 0.0367133 0.0354736 0.0342427 0.0330433 0.031868 0.0307145 0.0295815 0.0284757 0.0273932 0.0263322 0.0253025 0.0242848 0.0232948 0.0223278 0.0213864 0.020467 0.0195641 0.018682 0.0178285 0.0169958 0.0161807 0.0153915 0.0146287 0.0138877 0.0131691 0.0124689 0.0117943 0.0111474 0.0105212 0.00992357 0.00934419 0.00878626 0.00824918 0.00773476 0.00723693 0.00676022 0.0063022 0.00586636 0.00544906 0.00505321 0.00467682 0.00431287 0.00396944 0.00363726 0.00332755 0.00303389 0.00275683 0.00249586 0.00225344 0.00202517 0.0018119 0.00161515 0.00143304 0.00126227 0.00110963 0.00096958 0.000842747 0.000728655 0.000626702 0.000533465 0.000452139 0.000381379 0.000320929 0.000266785 0.000219812 0.000178621 0.000145407 0.000116241 9.29692e-005 7.32923e-005 5.74807e-005 4.44505e-005 3.37417e-005 2.53432e-005 1.89451e-005 1.40372e-005 1.03728e-005 7.44553e-006 5.20929e-006 3.65038e-006 ];
plot(Recall_AIM, Precision_AIM, '--g', 'linewidth', 1);
Recall_IT = [1 0.39628 0.376689 0.366821 0.359439 0.353204 0.347672 0.342662 0.33803 0.333718 0.329708 0.325886 0.322274 0.318832 0.315553 0.312384 0.309349 0.30642 0.303592 0.300846 0.298161 0.29558 0.293052 0.290608 0.288198 0.285854 0.283582 0.281361 0.279169 0.27702 0.274962 0.272889 0.270892 0.268926 0.266973 0.265056 0.263189 0.261348 0.259534 0.257751 0.256 0.254274 0.252586 0.250899 0.249261 0.247643 0.246044 0.244483 0.242961 0.241442 0.239935 0.238448 0.236978 0.235512 0.234071 0.232662 0.231264 0.229861 0.228498 0.227138 0.225795 0.224465 0.223144 0.221852 0.22056 0.219274 0.218005 0.216758 0.215516 0.21429 0.213093 0.211884 0.210692 0.209498 0.208331 0.207184 0.206054 0.204922 0.2038 0.202687 0.20157 0.200472 0.199383 0.198304 0.19723 0.196169 0.195105 0.194049 0.193015 0.19199 0.190975 0.189962 0.188964 0.187971 0.186988 0.186007 0.18504 0.184079 0.183119 0.182175 0.18124 0.180296 0.179372 0.178453 0.177536 0.176616 0.175705 0.17481 0.173939 0.17305 0.172198 0.171314 0.170452 0.169594 0.168748 0.167883 0.167041 0.166194 0.165357 0.164514 0.163688 0.162878 0.162077 0.161258 0.160442 0.159639 0.158844 0.158045 0.157264 0.156488 0.155702 0.154939 0.154173 0.153417 0.152674 0.151929 0.1512 0.150456 0.149715 0.148974 0.148257 0.147531 0.146825 0.146112 0.145411 0.144697 0.143996 0.143301 0.142616 0.141937 0.141245 0.140566 0.13989 0.139216 0.138538 0.137871 0.137217 0.136549 0.135896 0.135245 0.134594 0.133943 0.133278 0.132625 0.131998 0.131361 0.13073 0.130096 0.129465 0.128826 0.128198 0.12758 0.126962 0.126351 0.125736 0.125135 0.12454 0.123947 0.123356 0.122763 0.122178 0.121588 0.121015 0.120434 0.119851 0.119293 0.118727 0.118161 0.117591 0.117028 0.116456 0.115902 0.115356 0.114795 0.114254 0.113697 0.11315 0.112608 0.112076 0.111544 0.111017 0.11048 0.109951 0.109427 0.108906 0.108386 0.107885 0.107365 0.106862 0.106356 0.105854 0.105362 0.104854 0.104357 0.103863 0.103361 0.102876 0.102387 0.101895 0.101417 0.100939 0.100463 0.0999846 0.0995081 0.0990313 0.098555 0.0980788 0.0976135 0.0971472 0.0966799 0.0962196 0.0957668 0.095306 0.0948497 0.0944035 0.0939683 0.0935205 0.0930636 0.0926143 0.0921637 0.0917073 0.0912636 0.0908252 0.0903989 0.0899601 0.0895331 0.0890946 0.0886637 0.0882511 0.087836 0.0874125 0.0869905 0.0865737 0.0861598 0.085743 0.08534 ];
Precision_IT = [0.169567 0.46876 0.488547 0.49652 0.501825 0.50591 0.509525 0.512814 0.515798 0.518618 0.521248 0.52375 0.526127 0.528356 0.530469 0.532475 0.534465 0.536367 0.53823 0.540023 0.54175 0.543495 0.545142 0.546781 0.548339 0.549881 0.551418 0.552903 0.55434 0.555755 0.557188 0.558515 0.559899 0.561203 0.562509 0.563794 0.565075 0.566282 0.567537 0.568745 0.569955 0.57113 0.572331 0.573519 0.574664 0.575803 0.576916 0.578016 0.5791 0.580179 0.581215 0.582278 0.583269 0.584246 0.585266 0.586239 0.587186 0.58815 0.589106 0.59002 0.590942 0.591882 0.59276 0.593663 0.594577 0.595433 0.596299 0.597123 0.597943 0.598765 0.599628 0.600408 0.601212 0.602029 0.602817 0.603647 0.604449 0.605235 0.605985 0.606769 0.607539 0.608288 0.609027 0.609772 0.610519 0.611275 0.612013 0.61269 0.61338 0.614075 0.614752 0.615427 0.616088 0.616711 0.617357 0.618016 0.618639 0.619263 0.61987 0.620473 0.621079 0.621731 0.622328 0.62295 0.62351 0.624091 0.62465 0.625231 0.625803 0.626372 0.627011 0.62758 0.628151 0.628707 0.629274 0.629819 0.630351 0.630873 0.631402 0.631867 0.632392 0.63292 0.633492 0.634014 0.634511 0.635053 0.63556 0.636077 0.636587 0.637096 0.637585 0.638083 0.638589 0.639116 0.639603 0.640099 0.640594 0.641102 0.641577 0.642051 0.642539 0.643055 0.64352 0.644003 0.644457 0.644902 0.645334 0.645762 0.646173 0.646585 0.647022 0.647456 0.647842 0.648259 0.648668 0.649066 0.649453 0.649859 0.650265 0.650652 0.651019 0.651386 0.651729 0.652111 0.652524 0.652868 0.653244 0.653661 0.654051 0.654379 0.654722 0.655071 0.655422 0.655801 0.656102 0.656453 0.656811 0.657132 0.657455 0.657771 0.658098 0.658429 0.658787 0.659099 0.659458 0.659766 0.66011 0.660444 0.660731 0.661058 0.661375 0.661728 0.662096 0.662386 0.662717 0.663023 0.663356 0.663662 0.663982 0.664285 0.664567 0.664868 0.665154 0.665396 0.665698 0.665965 0.666254 0.666514 0.666778 0.667061 0.667345 0.66759 0.667891 0.668158 0.668432 0.668724 0.669021 0.669291 0.669566 0.669884 0.670125 0.670386 0.670655 0.670912 0.671144 0.671368 0.67162 0.671858 0.672118 0.672376 0.672652 0.672888 0.673129 0.67337 0.673626 0.673898 0.674138 0.674357 0.674571 0.674761 0.674986 0.67518 0.675423 0.675683 0.675902 0.676087 0.676248 0.676446 0.67671 0.676903 0.677073 0.677282 0.677465 0.677667 0.67783 0.678 ];
TPR_IT = [1 0.39628 0.376689 0.366821 0.359439 0.353204 0.347672 0.342662 0.33803 0.333718 0.329708 0.325886 0.322274 0.318832 0.315553 0.312384 0.309349 0.30642 0.303592 0.300846 0.298161 0.29558 0.293052 0.290608 0.288198 0.285854 0.283582 0.281361 0.279169 0.27702 0.274962 0.272889 0.270892 0.268926 0.266973 0.265056 0.263189 0.261348 0.259534 0.257751 0.256 0.254274 0.252586 0.250899 0.249261 0.247643 0.246044 0.244483 0.242961 0.241442 0.239935 0.238448 0.236978 0.235512 0.234071 0.232662 0.231264 0.229861 0.228498 0.227138 0.225795 0.224465 0.223144 0.221852 0.22056 0.219274 0.218005 0.216758 0.215516 0.21429 0.213093 0.211884 0.210692 0.209498 0.208331 0.207184 0.206054 0.204922 0.2038 0.202687 0.20157 0.200472 0.199383 0.198304 0.19723 0.196169 0.195105 0.194049 0.193015 0.19199 0.190975 0.189962 0.188964 0.187971 0.186988 0.186007 0.18504 0.184079 0.183119 0.182175 0.18124 0.180296 0.179372 0.178453 0.177536 0.176616 0.175705 0.17481 0.173939 0.17305 0.172198 0.171314 0.170452 0.169594 0.168748 0.167883 0.167041 0.166194 0.165357 0.164514 0.163688 0.162878 0.162077 0.161258 0.160442 0.159639 0.158844 0.158045 0.157264 0.156488 0.155702 0.154939 0.154173 0.153417 0.152674 0.151929 0.1512 0.150456 0.149715 0.148974 0.148257 0.147531 0.146825 0.146112 0.145411 0.144697 0.143996 0.143301 0.142616 0.141937 0.141245 0.140566 0.13989 0.139216 0.138538 0.137871 0.137217 0.136549 0.135896 0.135245 0.134594 0.133943 0.133278 0.132625 0.131998 0.131361 0.13073 0.130096 0.129465 0.128826 0.128198 0.12758 0.126962 0.126351 0.125736 0.125135 0.12454 0.123947 0.123356 0.122763 0.122178 0.121588 0.121015 0.120434 0.119851 0.119293 0.118727 0.118161 0.117591 0.117028 0.116456 0.115902 0.115356 0.114795 0.114254 0.113697 0.11315 0.112608 0.112076 0.111544 0.111017 0.11048 0.109951 0.109427 0.108906 0.108386 0.107885 0.107365 0.106862 0.106356 0.105854 0.105362 0.104854 0.104357 0.103863 0.103361 0.102876 0.102387 0.101895 0.101417 0.100939 0.100463 0.0999846 0.0995081 0.0990313 0.098555 0.0980788 0.0976135 0.0971472 0.0966799 0.0962196 0.0957668 0.095306 0.0948497 0.0944035 0.0939683 0.0935205 0.0930636 0.0926143 0.0921637 0.0917073 0.0912636 0.0908252 0.0903989 0.0899601 0.0895331 0.0890946 0.0886637 0.0882511 0.087836 0.0874125 0.0869905 0.0865737 0.0861598 0.085743 0.08534 ];
FPR_IT = [1 0.0973383 0.0855182 0.0805482 0.0771391 0.0744257 0.0720885 0.0700099 0.0681318 0.0664056 0.0648177 0.0633346 0.0619531 0.0606541 0.0594475 0.0583007 0.0572064 0.0561621 0.0551661 0.054214 0.0532998 0.0524092 0.0515642 0.0507465 0.0499608 0.0491976 0.0484551 0.0477403 0.0470491 0.0463751 0.0457222 0.0450902 0.0444666 0.0438655 0.0432777 0.0427048 0.042143 0.0416008 0.0410665 0.0405453 0.0400347 0.0395387 0.0390548 0.0385758 0.0381093 0.0376562 0.0372096 0.0367728 0.0363465 0.035931 0.0355223 0.0351197 0.0347275 0.0343396 0.0339597 0.0335913 0.0332273 0.0328659 0.0325124 0.0321658 0.0318242 0.0314859 0.031155 0.0308292 0.0305078 0.0301929 0.0298827 0.0295819 0.0292833 0.0289885 0.0286985 0.0284119 0.0281319 0.0278526 0.0275807 0.0273095 0.0270458 0.0267841 0.0265265 0.0262732 0.0260223 0.0257743 0.0255313 0.0252889 0.0250494 0.0248123 0.0245777 0.0243521 0.0241283 0.0239065 0.0236897 0.0234753 0.0232641 0.0230562 0.0228527 0.0226478 0.0224489 0.0222538 0.0220571 0.0218665 0.0216751 0.0214854 0.0213002 0.0211146 0.0209341 0.0207534 0.0205779 0.0204015 0.0202302 0.020058 0.0198855 0.019717 0.0195516 0.0193876 0.0192245 0.0190633 0.0189061 0.0187494 0.0185967 0.0184465 0.0182954 0.0181469 0.0179966 0.0178478 0.0177032 0.0175593 0.0174178 0.017276 0.0171381 0.0169986 0.0168622 0.0167283 0.0165939 0.0164588 0.0163278 0.0161976 0.0160695 0.0159413 0.0158144 0.0156896 0.0155661 0.0154426 0.0153219 0.0152011 0.0150838 0.0149683 0.0148533 0.0147398 0.0146297 0.0145187 0.0144062 0.0142967 0.0141889 0.0140815 0.0139748 0.0138696 0.0137653 0.0136616 0.0135587 0.0134575 0.0133581 0.013259 0.013159 0.0130606 0.0129617 0.0128666 0.0127705 0.0126735 0.0125783 0.012485 0.0123935 0.0123027 0.0122118 0.0121197 0.0120329 0.0119453 0.011858 0.0117714 0.0116861 0.0116006 0.0115163 0.0114325 0.0113491 0.0112676 0.0111848 0.0111049 0.0110236 0.0109444 0.0108657 0.0107865 0.0107087 0.0106307 0.010552 0.0104773 0.0104026 0.0103272 0.0102525 0.01018 0.0101073 0.0100362 0.00996558 0.00989503 0.0098246 0.00975585 0.00968701 0.00961984 0.00955226 0.00948735 0.00942154 0.0093549 0.00928922 0.00922571 0.00916085 0.00909721 0.00903462 0.00897118 0.00890807 0.00884609 0.00878438 0.00872293 0.00866424 0.00860431 0.00854438 0.00848516 0.00842748 0.00836934 0.00831138 0.00825404 0.00819678 0.00813989 0.00808178 0.00802747 0.00797358 0.00792043 0.00786609 0.00781106 0.00775683 0.00770378 0.00765038 0.00759995 0.00754712 0.00749549 0.00744383 0.00739243 0.00734201 0.00729257 0.00724527 0.00719657 0.00714721 0.00709883 0.00705158 0.00700398 0.00695728 0.00691028 0.00686455 0.00681939 ];
plot(Recall_IT, Precision_IT, '--r', 'linewidth', 1);
Recall_AVG = [1 0.99999 0.999963 0.999867 0.999691 0.999444 0.999129 0.998839 0.998527 0.998192 0.997831 0.997411 0.996945 0.996482 0.995998 0.995477 0.994957 0.994421 0.993845 0.993232 0.992635 0.99202 0.991404 0.990737 0.989946 0.98912 0.988295 0.987296 0.98627 0.985135 0.983926 0.982741 0.981504 0.980236 0.979008 0.977726 0.976375 0.974954 0.973459 0.972018 0.970544 0.969059 0.967505 0.965941 0.964365 0.962787 0.961135 0.959524 0.95793 0.956317 0.954738 0.953098 0.951465 0.949704 0.947963 0.946215 0.944356 0.942503 0.940635 0.938627 0.936713 0.934455 0.932089 0.929551 0.927028 0.924081 0.921128 0.918139 0.914912 0.911317 0.906914 0.902764 0.898627 0.894278 0.890217 0.886495 0.882932 0.879435 0.876094 0.872864 0.869516 0.866175 0.862973 0.859879 0.856536 0.853246 0.849929 0.846427 0.842735 0.839032 0.835205 0.831237 0.827379 0.823583 0.819771 0.815858 0.812064 0.808208 0.80442 0.800592 0.796656 0.792931 0.789171 0.785253 0.781385 0.777392 0.773391 0.769358 0.765298 0.761116 0.756808 0.752435 0.748191 0.743653 0.739168 0.734651 0.730005 0.725377 0.72076 0.716303 0.711644 0.707141 0.70251 0.6978 0.693163 0.688474 0.683927 0.679272 0.677664 0.673134 0.668521 0.663984 0.659436 0.654725 0.649887 0.645068 0.640257 0.635268 0.630041 0.62467 0.61905 0.613478 0.608034 0.602631 0.597371 0.592221 0.587052 0.581965 0.576734 0.571313 0.565928 0.560829 0.555614 0.550286 0.544981 0.539767 0.534491 0.529189 0.523812 0.518179 0.512537 0.506526 0.500246 0.493806 0.487467 0.481042 0.474122 0.466944 0.459771 0.452367 0.444196 0.435298 0.426282 0.417524 0.409251 0.401361 0.39408 0.386832 0.379116 0.371603 0.364397 0.357436 0.350847 0.344025 0.336944 0.329837 0.32278 0.315387 0.307778 0.300068 0.292336 0.284874 0.277529 0.270335 0.263602 0.257319 0.251207 0.245081 0.238868 0.232611 0.226239 0.219887 0.213443 0.207285 0.201184 0.195231 0.188914 0.182451 0.176275 0.169981 0.16427 0.15851 0.1524 0.146452 0.140392 0.133643 0.126597 0.120614 0.115284 0.110644 0.10653 0.102457 0.0983992 0.0943722 0.0901908 0.0858039 0.0813168 0.0775661 0.0746624 0.0721753 0.0697006 0.06699 0.064031 0.0610994 0.0580261 0.0547236 0.051622 0.0489749 0.0462418 0.0430778 0.0392675 0.0357305 0.0327876 0.0302869 0.0278275 0.0250526 0.0219291 0.0189083 0.0164695 0.0144351 0.0123374 0.0100389 0.00762475 0.00529457 0.00274545 0.000535542 ];
Precision_AVG = [0.169567 0.169653 0.169823 0.170397 0.171214 0.172197 0.173295 0.174159 0.175005 0.175794 0.176559 0.177365 0.178219 0.178992 0.179743 0.180496 0.181198 0.181881 0.182554 0.183233 0.183851 0.184468 0.185052 0.185659 0.186355 0.187052 0.187717 0.188514 0.189305 0.190165 0.19104 0.191875 0.192707 0.193529 0.1943 0.195083 0.195872 0.19669 0.19752 0.198307 0.199094 0.19986 0.20065 0.201422 0.202176 0.20292 0.203674 0.204399 0.205095 0.205771 0.20643 0.207081 0.207716 0.208385 0.209032 0.209656 0.210309 0.210939 0.211567 0.212227 0.212843 0.213567 0.214309 0.21509 0.215855 0.216736 0.217602 0.218464 0.219392 0.220401 0.221624 0.222772 0.22389 0.225063 0.226181 0.227203 0.228172 0.229111 0.229995 0.230849 0.231728 0.232584 0.233395 0.234187 0.235004 0.235817 0.23662 0.237455 0.238335 0.239198 0.24007 0.240982 0.241855 0.2427 0.243544 0.244414 0.245245 0.246076 0.246891 0.247717 0.248539 0.249319 0.250107 0.250909 0.251696 0.252493 0.253289 0.254086 0.254872 0.255681 0.256494 0.257319 0.258122 0.258957 0.259785 0.260616 0.261444 0.262288 0.263117 0.263917 0.264735 0.26552 0.266333 0.267141 0.267934 0.268726 0.269492 0.270272 0.270542 0.271292 0.272056 0.272784 0.273518 0.274255 0.275024 0.275775 0.276516 0.277294 0.278094 0.278906 0.279755 0.280592 0.281413 0.28221 0.283003 0.283763 0.284524 0.28527 0.286022 0.286794 0.287553 0.288289 0.289021 0.289754 0.290487 0.291206 0.291918 0.292633 0.293338 0.294073 0.29482 0.295593 0.2964 0.29724 0.29804 0.298878 0.299747 0.30065 0.301565 0.302508 0.303542 0.304666 0.305819 0.306938 0.308026 0.309046 0.310016 0.31097 0.312012 0.312984 0.313981 0.314919 0.315825 0.316743 0.317701 0.31869 0.319664 0.320709 0.321786 0.322891 0.324009 0.325075 0.326154 0.32723 0.328224 0.329185 0.330103 0.331053 0.332014 0.332997 0.333982 0.334989 0.335966 0.336988 0.337982 0.338964 0.340046 0.341094 0.342174 0.343252 0.344244 0.345285 0.346393 0.347512 0.348706 0.3502 0.351516 0.352789 0.353916 0.354912 0.355877 0.356829 0.35781 0.358767 0.359858 0.360999 0.362081 0.363035 0.363814 0.364517 0.365181 0.365899 0.366683 0.367459 0.368239 0.369094 0.369966 0.370681 0.37132 0.372047 0.373097 0.374166 0.375065 0.37583 0.376619 0.377448 0.37841 0.379441 0.380427 0.381174 0.381953 0.382785 0.383561 0.384061 0.385108 0.383832 ];
TPR_AVG = [1 0.99999 0.999963 0.999867 0.999691 0.999444 0.999129 0.998839 0.998527 0.998192 0.997831 0.997411 0.996945 0.996482 0.995998 0.995477 0.994957 0.994421 0.993845 0.993232 0.992635 0.99202 0.991404 0.990737 0.989946 0.98912 0.988295 0.987296 0.98627 0.985135 0.983926 0.982741 0.981504 0.980236 0.979008 0.977726 0.976375 0.974954 0.973459 0.972018 0.970544 0.969059 0.967505 0.965941 0.964365 0.962787 0.961135 0.959524 0.95793 0.956317 0.954738 0.953098 0.951465 0.949704 0.947963 0.946215 0.944356 0.942503 0.940635 0.938627 0.936713 0.934455 0.932089 0.929551 0.927028 0.924081 0.921128 0.918139 0.914912 0.911317 0.906914 0.902764 0.898627 0.894278 0.890217 0.886495 0.882932 0.879435 0.876094 0.872864 0.869516 0.866175 0.862973 0.859879 0.856536 0.853246 0.849929 0.846427 0.842735 0.839032 0.835205 0.831237 0.827379 0.823583 0.819771 0.815858 0.812064 0.808208 0.80442 0.800592 0.796656 0.792931 0.789171 0.785253 0.781385 0.777392 0.773391 0.769358 0.765298 0.761116 0.756808 0.752435 0.748191 0.743653 0.739168 0.734651 0.730005 0.725377 0.72076 0.716303 0.711644 0.707141 0.70251 0.6978 0.693163 0.688474 0.683927 0.679272 0.677664 0.673134 0.668521 0.663984 0.659436 0.654725 0.649887 0.645068 0.640257 0.635268 0.630041 0.62467 0.61905 0.613478 0.608034 0.602631 0.597371 0.592221 0.587052 0.581965 0.576734 0.571313 0.565928 0.560829 0.555614 0.550286 0.544981 0.539767 0.534491 0.529189 0.523812 0.518179 0.512537 0.506526 0.500246 0.493806 0.487467 0.481042 0.474122 0.466944 0.459771 0.452367 0.444196 0.435298 0.426282 0.417524 0.409251 0.401361 0.39408 0.386832 0.379116 0.371603 0.364397 0.357436 0.350847 0.344025 0.336944 0.329837 0.32278 0.315387 0.307778 0.300068 0.292336 0.284874 0.277529 0.270335 0.263602 0.257319 0.251207 0.245081 0.238868 0.232611 0.226239 0.219887 0.213443 0.207285 0.201184 0.195231 0.188914 0.182451 0.176275 0.169981 0.16427 0.15851 0.1524 0.146452 0.140392 0.133643 0.126597 0.120614 0.115284 0.110644 0.10653 0.102457 0.0983992 0.0943722 0.0901908 0.0858039 0.0813168 0.0775661 0.0746624 0.0721753 0.0697006 0.06699 0.064031 0.0610994 0.0580261 0.0547236 0.051622 0.0489749 0.0462418 0.0430778 0.0392675 0.0357305 0.0327876 0.0302869 0.0278275 0.0250526 0.0219291 0.0189083 0.0164695 0.0144351 0.0123374 0.0100389 0.00762475 0.00529457 0.00274545 0.000535542 ];
FPR_AVG = [1 0.999369 0.998127 0.993912 0.987926 0.980754 0.972786 0.966539 0.960444 0.954761 0.949269 0.943489 0.937379 0.931869 0.926525 0.921172 0.916197 0.911362 0.906587 0.90178 0.897393 0.893028 0.888891 0.884596 0.879677 0.874746 0.87005 0.864438 0.858879 0.852865 0.846751 0.840937 0.835157 0.829453 0.824125 0.818717 0.813266 0.807639 0.801942 0.796565 0.791193 0.785965 0.780599 0.775364 0.770248 0.76523 0.760133 0.755261 0.750583 0.74602 0.741605 0.737216 0.732948 0.728452 0.724116 0.719915 0.71552 0.711272 0.707052 0.702612 0.69846 0.693586 0.6886 0.683374 0.678275 0.6724 0.666647 0.660946 0.654853 0.648228 0.640281 0.63289 0.625727 0.618285 0.611283 0.604934 0.59895 0.59316 0.587725 0.582522 0.577195 0.571994 0.567086 0.562355 0.557409 0.552552 0.547749 0.542773 0.537567 0.53247 0.527315 0.521983 0.516894 0.511972 0.507078 0.502079 0.497315 0.492545 0.487901 0.483225 0.478545 0.474135 0.469719 0.465207 0.460799 0.456339 0.451898 0.447478 0.443118 0.438661 0.434144 0.429617 0.425238 0.42066 0.416173 0.411697 0.407176 0.402662 0.398237 0.393994 0.389618 0.385455 0.381189 0.376926 0.372772 0.368616 0.364624 0.360564 0.359183 0.355282 0.351347 0.347542 0.343749 0.339904 0.335966 0.3321 0.328275 0.324324 0.320245 0.316109 0.311796 0.30757 0.303462 0.299438 0.295519 0.291737 0.287973 0.284299 0.280575 0.276765 0.27302 0.269466 0.265878 0.262265 0.258689 0.255201 0.251716 0.248243 0.24477 0.241159 0.237566 0.233792 0.229874 0.225888 0.222029 0.218117 0.21398 0.209723 0.205502 0.201183 0.196468 0.191403 0.186333 0.181461 0.176887 0.17256 0.168583 0.164669 0.160518 0.156557 0.152726 0.149076 0.145641 0.142132 0.138518 0.134901 0.131342 0.127638 0.123854 0.120064 0.116295 0.112713 0.109211 0.10581 0.102662 0.0997374 0.096924 0.0941195 0.0913072 0.0884945 0.0856559 0.0828449 0.0800404 0.0773444 0.0747145 0.0721736 0.0694931 0.0667925 0.0642104 0.0616155 0.0592682 0.0569245 0.0544632 0.0520712 0.0496528 0.0469622 0.044223 0.0418946 0.0398353 0.0380478 0.0364701 0.0349214 0.0333797 0.0318693 0.0303101 0.0286922 0.0270527 0.0256756 0.0246184 0.0237107 0.0228257 0.0218635 0.0208204 0.0197927 0.0187278 0.0175945 0.0165199 0.0156208 0.0147054 0.0136692 0.0123972 0.0112209 0.0102498 0.00943472 0.00863873 0.00775295 0.00675854 0.00580281 0.00502899 0.00439513 0.00374757 0.00304561 0.00231233 0.0016093 0.000854693 0.000170296 ];
plot(Recall_AVG, Precision_AVG, '--c', 'linewidth', 1);
hold off;
xlabel('Recall');
ylabel('Precision')

legend('HDCT', 'RBD', 'GR', 'MNP', 'UFO', 'MC', 'DSR', 'CHM', 'GC', 'LBI', 'PCA', 'DRFI', 'GMR', 'HS', 'LMLC', 'SF', 'FES', 'CB', 'SVO', 'SWD', 'HC', 'RC', 'SEG', 'MSS', 'CA', 'FT', 'AC', 'LC', 'OBJ', 'BMS', 'COV', 'SS', 'SIM', 'SeR', 'SUN', 'SR', 'GB', 'AIM', 'IT', 'AVG');
grid on;
axis([0 1 0 1]);
title('Precision recall curve');



%%
figure(2);
hold on;
plot(FPR_HDCT, TPR_HDCT,  'k', 'linewidth', 2);
plot(FPR_RBD, TPR_RBD,  'b', 'linewidth', 2);
plot(FPR_GR, TPR_GR,  'g', 'linewidth', 2);
plot(FPR_MNP, TPR_MNP,  'r', 'linewidth', 2);
plot(FPR_UFO, TPR_UFO,  'c', 'linewidth', 2);
plot(FPR_MC, TPR_MC,  'm', 'linewidth', 2);
plot(FPR_DSR, TPR_DSR,  'y', 'linewidth', 2);
plot(FPR_CHM, TPR_CHM,  ':k', 'linewidth', 2);
plot(FPR_GC, TPR_GC,  ':b', 'linewidth', 2);
plot(FPR_LBI, TPR_LBI,  ':g', 'linewidth', 2);
plot(FPR_PCA, TPR_PCA,  ':r', 'linewidth', 2);
plot(FPR_DRFI, TPR_DRFI,  ':c', 'linewidth', 2);
plot(FPR_GMR, TPR_GMR,  ':m', 'linewidth', 2);
plot(FPR_HS, TPR_HS,  ':y', 'linewidth', 2);
plot(FPR_LMLC, TPR_LMLC,  '--k', 'linewidth', 2);
plot(FPR_SF, TPR_SF,  '--b', 'linewidth', 2);
plot(FPR_FES, TPR_FES,  '--g', 'linewidth', 2);
plot(FPR_CB, TPR_CB,  '--r', 'linewidth', 2);
plot(FPR_SVO, TPR_SVO,  '--c', 'linewidth', 2);
plot(FPR_SWD, TPR_SWD,  '--m', 'linewidth', 2);
plot(FPR_HC, TPR_HC,  '--y', 'linewidth', 2);
plot(FPR_RC, TPR_RC,  'k', 'linewidth', 1);
plot(FPR_SEG, TPR_SEG,  'b', 'linewidth', 1);
plot(FPR_MSS, TPR_MSS,  'g', 'linewidth', 1);
plot(FPR_CA, TPR_CA,  'r', 'linewidth', 1);
plot(FPR_FT, TPR_FT,  'c', 'linewidth', 1);
plot(FPR_AC, TPR_AC,  'm', 'linewidth', 1);
plot(FPR_LC, TPR_LC,  'y', 'linewidth', 1);
plot(FPR_OBJ, TPR_OBJ,  ':k', 'linewidth', 1);
plot(FPR_BMS, TPR_BMS,  ':b', 'linewidth', 1);
plot(FPR_COV, TPR_COV,  ':g', 'linewidth', 1);
plot(FPR_SS, TPR_SS,  ':r', 'linewidth', 1);
plot(FPR_SIM, TPR_SIM,  ':c', 'linewidth', 1);
plot(FPR_SeR, TPR_SeR,  ':m', 'linewidth', 1);
plot(FPR_SUN, TPR_SUN,  ':y', 'linewidth', 1);
plot(FPR_SR, TPR_SR,  '--k', 'linewidth', 1);
plot(FPR_GB, TPR_GB,  '--b', 'linewidth', 1);
plot(FPR_AIM, TPR_AIM,  '--g', 'linewidth', 1);
plot(FPR_IT, TPR_IT,  '--r', 'linewidth', 1);
plot(FPR_AVG, TPR_AVG,  '--c', 'linewidth', 1);
hold off;
xlabel('False positive rate');
ylabel('True positive rate')

legend('HDCT', 'RBD', 'GR', 'MNP', 'UFO', 'MC', 'DSR', 'CHM', 'GC', 'LBI', 'PCA', 'DRFI', 'GMR', 'HS', 'LMLC', 'SF', 'FES', 'CB', 'SVO', 'SWD', 'HC', 'RC', 'SEG', 'MSS', 'CA', 'FT', 'AC', 'LC', 'OBJ', 'BMS', 'COV', 'SS', 'SIM', 'SeR', 'SUN', 'SR', 'GB', 'AIM', 'IT', 'AVG');
grid on;
axis([0 1 0 1]);


%%
figure(3);
title('ROC curve');
% HDCT: AUC = 0.941, MeanF = 0.693, MaxF = 0.822, MAE = 0.122
%  RBD: AUC = 0.943, MeanF = 0.724, MaxF = 0.811, MAE = 0.106
%   GR: AUC = 0.925, MeanF = 0.648, MaxF = 0.791, MAE = 0.183
%  MNP: AUC = 0.912, MeanF = 0.518, MaxF = 0.661, MAE = 0.188
%  UFO: AUC = 0.929, MeanF = 0.663, MaxF = 0.805, MAE = 0.128
%   MC: AUC = 0.888, MeanF = 0.640, MaxF = 0.764, MAE = 0.171
%  DSR: AUC = 0.938, MeanF = 0.712, MaxF = 0.776, MAE = 0.117
%  CHM: AUC = 0.920, MeanF = 0.632, MaxF = 0.746, MAE = 0.138
%   GC: AUC = 0.860, MeanF = 0.633, MaxF = 0.697, MAE = 0.164
%  LBI: AUC = 0.910, MeanF = 0.541, MaxF = 0.685, MAE = 0.197
%  PCA: AUC = 0.928, MeanF = 0.556, MaxF = 0.750, MAE = 0.162
% DRFI: AUC = 0.964, MeanF = 0.689, MaxF = 0.831, MAE = 0.127
%  GMR: AUC = 0.886, MeanF = 0.685, MaxF = 0.754, MAE = 0.148
%   HS: AUC = 0.918, MeanF = 0.718, MaxF = 0.815, MAE = 0.150
% LMLC: AUC = 0.896, MeanF = 0.617, MaxF = 0.720, MAE = 0.201
%   SF: AUC = 0.885, MeanF = 0.538, MaxF = 0.747, MAE = 0.150
%  FES: AUC = 0.839, MeanF = 0.405, MaxF = 0.621, MAE = 0.160
%   CB: AUC = 0.872, MeanF = 0.578, MaxF = 0.693, MAE = 0.207
%  SVO: AUC = 0.942, MeanF = 0.525, MaxF = 0.792, MAE = 0.325
%  SWD: AUC = 0.813, MeanF = 0.364, MaxF = 0.521, MAE = 0.291
%   HC: AUC = 0.898, MeanF = 0.615, MaxF = 0.700, MAE = 0.176
%   RC: AUC = 0.855, MeanF = 0.618, MaxF = 0.744, MAE = 0.177
%  SEG: AUC = 0.828, MeanF = 0.431, MaxF = 0.629, MAE = 0.300
%  MSS: AUC = 0.868, MeanF = 0.372, MaxF = 0.666, MAE = 0.167
%   CA: AUC = 0.896, MeanF = 0.459, MaxF = 0.620, MAE = 0.199
%   FT: AUC = 0.843, MeanF = 0.463, MaxF = 0.671, MAE = 0.183
%   AC: AUC = 0.800, MeanF = 0.187, MaxF = 0.521, MAE = 0.177
%   LC: AUC = 0.797, MeanF = 0.424, MaxF = 0.569, MAE = 0.192
%  OBJ: AUC = 0.915, MeanF = 0.519, MaxF = 0.708, MAE = 0.243
%  BMS: AUC = 0.879, MeanF = 0.646, MaxF = 0.739, MAE = 0.146
%  COV: AUC = 0.805, MeanF = 0.248, MaxF = 0.463, MAE = 0.176
%   SS: AUC = 0.852, MeanF = 0.397, MaxF = 0.571, MAE = 0.225
%  SIM: AUC = 0.858, MeanF = 0.353, MaxF = 0.515, MAE = 0.363
%  SeR: AUC = 0.849, MeanF = 0.431, MaxF = 0.546, MAE = 0.273
%  SUN: AUC = 0.795, MeanF = 0.331, MaxF = 0.498, MAE = 0.276
%   SR: AUC = 0.750, MeanF = 0.167, MaxF = 0.444, MAE = 0.184
%   GB: AUC = 0.850, MeanF = 0.412, MaxF = 0.590, MAE = 0.208
%  AIM: AUC = 0.836, MeanF = 0.371, MaxF = 0.540, MAE = 0.265
%   IT: AUC = 0.655, MeanF = 0.370, MaxF = 0.460, MAE = 0.165
%  AVG: AUC = 0.716, MeanF = 0.262, MaxF = 0.328, MAE = 0.406
AUC = [0.941208 0.942853 0.924564 0.912054 0.929474 0.888355 0.938476 0.919598 0.859588 0.909926 0.928356 0.964184 0.8858 0.918086 0.896242 0.885495 0.839021 0.871753 0.941628 0.813313 0.898435 0.85532 0.828479 0.868489 0.895512 0.842698 0.800409 0.796982 0.915156 0.878549 0.804662 0.851986 0.857664 0.849039 0.79494 0.749712 0.850072 0.836304 0.655495 0.716193 ];
MeanFMeasure = [0.692829 0.724275 0.648067 0.517733 0.663045 0.639589 0.711508 0.632024 0.633059 0.541366 0.556041 0.689055 0.684692 0.717941 0.616731 0.537598 0.405031 0.57843 0.525047 0.363851 0.615255 0.617989 0.431459 0.371859 0.459255 0.463141 0.18722 0.423507 0.518598 0.646311 0.247796 0.396851 0.352835 0.430622 0.330837 0.167357 0.41243 0.371087 0.369786 0.261997 ];
MaxFMeasure = [0.821567 0.81148 0.79139 0.661493 0.804795 0.763632 0.776479 0.746071 0.696701 0.685195 0.750369 0.830808 0.753736 0.815218 0.720248 0.746652 0.620518 0.692917 0.792114 0.521441 0.70014 0.744087 0.629437 0.665653 0.620438 0.670854 0.521465 0.569146 0.708464 0.73868 0.4631 0.571228 0.515027 0.545581 0.498368 0.44445 0.589552 0.540403 0.460096 0.327577 ];
MAE = [0.121601 0.106007 0.183143 0.188261 0.12812 0.170953 0.117303 0.13771 0.163792 0.196738 0.161756 0.126985 0.147513 0.149866 0.20149 0.149707 0.160352 0.206904 0.325457 0.290738 0.175864 0.177306 0.300387 0.166584 0.198775 0.182897 0.176631 0.191897 0.242779 0.146332 0.176336 0.225395 0.362509 0.273076 0.276093 0.18368 0.207897 0.265342 0.164616 0.4061 ];
methodLabels = {'HDCT', 'RBD', 'GR', 'MNP', 'UFO', 'MC', 'DSR', 'CHM', 'GC', 'LBI', 'PCA', 'DRFI', 'GMR', 'HS', 'LMLC', 'SF', 'FES', 'CB', 'SVO', 'SWD', 'HC', 'RC', 'SEG', 'MSS', 'CA', 'FT', 'AC', 'LC', 'OBJ', 'BMS', 'COV', 'SS', 'SIM', 'SeR', 'SUN', 'SR', 'GB', 'AIM', 'IT', 'AVG'};

bar([MeanFMeasure; MaxFMeasure; AUC]');
legend('Mean F_\beta', 'Max F_\beta', 'AUC');xlim([0 41]);
grid on;
xticklabel_rotate([1:40],90, methodLabels,'interpreter','none');


figure(4);
bar(MAE);
title('MAE');
grid on;
xlim([0 41]);xticklabel_rotate([1:40],90, methodLabels,'interpreter','none');



figure(5);
PrecisionMaskFT = [0.832876 0.832347 0.82191 0.778978 0.845821 0.847392 0.855915 0.819707 0.774923 0.777455 0.821795 0.837845 0.842846 0.842991 0.761705 0.828358 0.78147 0.762204 0.712449 0.723156 0.713014 0.826131 0.741696 0.76435 0.756289 0.729823 0.643873 0.642546 0.768883 0.825363 0.743103 0.756447 0.671579 0.673065 0.63226 0.63243 0.777756 0.702695 0.703565 0.588204 ];
RecallMaskFT = [0.729424 0.714832 0.652032 0.672857 0.668172 0.60313 0.677322 0.639176 0.593664 0.6122 0.65425 0.740737 0.615448 0.647914 0.624601 0.592356 0.567308 0.555017 0.49673 0.39035 0.6483 0.618508 0.311413 0.59409 0.629935 0.56755 0.519683 0.525576 0.565106 0.625995 0.432385 0.564424 0.554422 0.588308 0.547495 0.491698 0.523127 0.422858 0.45106 0.135621 ];
FMeasureMaskFT = [0.806481 0.801924 0.775296 0.751622 0.796925 0.774964 0.806822 0.769548 0.723916 0.731865 0.775939 0.813242 0.776627 0.788224 0.724981 0.75861 0.718846 0.701751 0.647553 0.604266 0.696959 0.766735 0.562378 0.716935 0.72283 0.684649 0.610221 0.611157 0.709815 0.768855 0.6374 0.701382 0.640353 0.651408 0.61045 0.593246 0.699216 0.609599 0.623073 0.332299 ];
bar([PrecisionMaskFT; RecallMaskFT; FMeasureMaskFT]');
title('SegmentationFT');
grid on
PrecisionMaskSC = [0.907733 0.919785 0.843468 0.870054 0.905311 0.830003 0.880044 0.873915 0.769298 0.860302 0.906548 0.917318 0.809709 0.887632 0.775945 0.646172 0.619471 0.791215 0.846285 0.786145 0.818569 0.832061 0.724455 0.401613 0.846017 0.613804 0.0265815 0.550442 0.841666 0.845678 0.478683 0.79915 0.81582 0.786258 0.746179 0.001 0.861175 0.791022 0.334278 0.333533 ];
RecallMaskSC = [0.73519 0.683024 0.694294 0.655805 0.643693 0.610301 0.581129 0.571016 0.509139 0.749718 0.630199 0.715059 0.591465 0.693677 0.777202 0.339654 0.187309 0.646234 0.817945 0.63476 0.621833 0.646424 0.709661 0.161418 0.563795 0.337565 0.0110654 0.280696 0.720537 0.546865 0.0755237 0.459719 0.817659 0.694514 0.472536 0.000107833 0.504453 0.604355 0.0739616 0.308598 ];
FMeasureMaskSC = [0.861096 0.851658 0.803622 0.809058 0.827681 0.76634 0.786666 0.778603 0.688153 0.831982 0.82324 0.861109 0.746172 0.83383 0.776234 0.534797 0.40424 0.752268 0.839572 0.745135 0.762871 0.780346 0.720987 0.298955 0.758408 0.516303 0.0200829 0.45053 0.810234 0.750983 0.214474 0.682808 0.816244 0.762999 0.658217 0.000343726 0.740358 0.738391 0.184458 0.327428 ];
bar([PrecisionMaskSC; RecallMaskSC; FMeasureMaskSC]');
title('SegmentationSC');
grid on



bar([FMeasureMaskFT; FMeasureMaskSC]');
grid on;
axis([0 41 0 1]);
methodLabels = {'HDCT', 'RBD', 'GR', 'MNP', 'UFO', 'MC', 'DSR', 'CHM', 'GC', 'LBI', 'PCA', 'DRFI', 'GMR', 'HS', 'LMLC', 'SF', 'FES', 'CB', 'SVO', 'SWD', 'HC', 'RC', 'SEG', 'MSS', 'CA', 'FT', 'AC', 'LC', 'OBJ', 'BMS', 'COV', 'SS', 'SIM', 'SeR', 'SUN', 'SR', 'GB', 'AIM', 'IT', 'AVG'};
legend('CutFT', 'CutSC');
xticklabel_rotate([1:40],90, methodLabels,'interpreter','none');title('FMeasure');



==> figs/feVsTime.m <==
clc;
clear;

fontSize = 15;
markerSize = 25;
lineWidth = 2;

dataDir = '..\ResNew';
%fileName = 'FixAdpSc.csv';
fileName = 'FE.csv';
datasets = {'PASCAL-S','THUR15K', 'JuddDB', 'DUT-OMRON','MSRA10K', 'ECSSD','SED2',};
chosenDataset = 'MSRA10K';
ind = find(strcmp(datasets, chosenDataset));

d = importdata(fullfile(dataDir, fileName));
methods = d.textdata(1 : end - 1);
fmeasure = d.data(1 : end - 1, 1 : 1 : end);
fmeasure = fmeasure(:, ind);

runTime = [79.1, 1.82, 4.12, 0.269, 1.35, 21, 20.3, 0.195, 10.2, 15.4, 0.037, 251, 4.34, ...
    0.697, 0.149, 0.528, 140, 0.202, 0.096, 2.24, 56.5, 0.19, 0.017, 0.136, ...
    10.9, 0.076, 40.9, 0.072, 0.129, ...
    3.01, ...
    0.575, 25.4, 0.053, 1.11, 1.31, 3.56, 0.04, 0.735, 8.66, 0.302]';
runTime = log(runTime);

c = 'rgbcmyk';
colors = cell(length(runTime), 1);
for ix = 1 : 7
    colors{ix} = c(ix);
end
for ix = 8 : length(runTime)
    colors{ix} = rand(1, 3);
end

figure;
hold on;
for ix = 1 : length(runTime)
    plot(runTime(ix), fmeasure(ix), '.', 'Color', colors{ix}, 'MarkerSize', markerSize);
    switch methods{ix}
        case {'MNP', 'RC'}
            text(runTime(ix) - 0.3, fmeasure(ix) - 0.01, methods{ix}, 'FontSize', fontSize, 'Color', colors{ix}); 
        case 'MC'
            text(runTime(ix) - 0.1, fmeasure(ix) + 0.01, methods{ix}, 'FontSize', fontSize, 'Color', colors{ix}); 
        case 'GMR'
            text(runTime(ix) - 0.1, fmeasure(ix) - 0.01, methods{ix}, 'FontSize', fontSize, 'Color', colors{ix}); 
        otherwise
            text(runTime(ix) + 0.1, fmeasure(ix), methods{ix}, 'FontSize', fontSize, 'Color', colors{ix});
    end
end

xlabel( 'Run Time (log scale)', 'FontSize', fontSize );
ylabel( 'F_\beta^w Scores', 'FontSize', fontSize );
set(gca, 'FontSize', fontSize);
set(gca, 'LineWidth', lineWidth);
box on;
%axis([-4.2 6.2 0.1 0.72]);

==> figs/salBenchRunTimeVsFMeasure.m <==
clc;
close all;

fontSize = 15;
markerSize = 25;
lineWidth = 2;

dataDir = '..\ResNew';
% fileName = 'AucMae.csv';
fileName = 'FixAdpSc.csv';
%datasets = {'THUR15K', 'JuddDB', 'DUT-OMRON', 'SED2', 'MSRA10K', 'ECSSD'};
datasets = {'PASCAL-S','THUR15K', 'JuddDB', 'DUT-OMRON','MSRA10K', 'ECSSD','SED2',};
chosenDataset = 'MSRA10K';
ind = find(strcmp(datasets, chosenDataset));

d = importdata(fullfile(dataDir, fileName));
methods = d.textdata(1 : end - 1);
fmeasure = d.data(1 : end - 1, 1 : 3 : end);
fmeasure = fmeasure(:, ind);

runTime = [79.1, 1.82, 4.12, 0.269, 1.35, 21, 20.3, 0.195, 10.2, 15.4, 0.037, 251, 4.34, ...
    0.697, 0.149, 0.528, 140, 0.202, 0.096, 2.24, 56.5, 0.19, 0.017, 0.136, ...
    10.9, 0.076, 40.9, 0.072, 0.129,  ...
    3.01, ...
    0.575, 25.4, 0.053, 1.11, 1.31, 3.56, 0.04, 0.735, 8.66, 0.302]';
runTime = log(runTime);

c = 'rgbcmyk';
colors = cell(length(runTime), 1);
for ix = 1 : 7
    colors{ix} = c(ix);
end
for ix = 8 : length(runTime)
    colors{ix} = rand(1, 3);
end

figure;
hold on;
for ix = 1 : length(runTime)
    plot(runTime(ix), fmeasure(ix), '.', 'Color', colors{ix}, 'MarkerSize', markerSize);
    switch methods{ix}
        case {'MNP', 'RC'}
            text(runTime(ix) - 0.3, fmeasure(ix) - 0.01, methods{ix}, 'FontSize', fontSize, 'Color', colors{ix}); 
        case 'MC'
            text(runTime(ix) - 0.1, fmeasure(ix) + 0.01, methods{ix}, 'FontSize', fontSize, 'Color', colors{ix}); 
        case 'GMR'
            text(runTime(ix) - 0.1, fmeasure(ix) - 0.01, methods{ix}, 'FontSize', fontSize, 'Color', colors{ix}); 
        otherwise
            text(runTime(ix) + 0.1, fmeasure(ix), methods{ix}, 'FontSize', fontSize, 'Color', colors{ix});
    end
end

xlabel( 'Run Time (log scale)', 'FontSize', fontSize );
ylabel( 'F-measure Scores', 'FontSize', fontSize );
set(gca, 'FontSize', fontSize);
set(gca, 'LineWidth', lineWidth);
box on;
